Di-photon amplitudes in three-loop Quantum Chromodynamics

We consider the three-loop scattering amplitudes for the production of a pair of photons in quark-antiquark annihilation in Quantum Chromodynamics (QCD). We use suitably defined projectors to efficiently calculate all helicity amplitudes. We obtain relatively compact analytic results, that we write in terms of harmonic polylogarithms or, alternatively, multiple polylogarithms of up to depth three. This is the first calculation of a three-loop four-point scattering amplitude in full QCD.

==> anc/Fjs_1L.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{COLOR[CF]*(G[{0}, x]/(2*s) - (I*Pi*G[{0}, x])/s - G[{1}, x]/(2*s) + 
   (I*Pi*G[{1}, x])/s - G[{0, 0}, x]/s + G[{1, 1}, x]/s + 
   ep*(((I/6)*Pi^3)/s + (3*G[{0}, x])/(2*s) - ((3*I)*Pi*G[{0}, x])/s + 
     (Pi^2*G[{0}, x])/(2*s) - (3*G[{1}, x])/(2*s) + ((3*I)*Pi*G[{1}, x])/s - 
     (Pi^2*G[{1}, x])/(2*s) - (7*G[{0, 0}, x])/(2*s) + 
     (I*Pi*G[{0, 0}, x])/s + (I*Pi*G[{0, 1}, x])/s - (I*Pi*G[{1, 0}, x])/s + 
     (7*G[{1, 1}, x])/(2*s) - (I*Pi*G[{1, 1}, x])/s + (2*G[{0, 0, 0}, x])/s + 
     G[{0, 1, 1}, x]/s - G[{1, 0, 0}, x]/s - (2*G[{1, 1, 1}, x])/s - 
     Zeta[3]/s) + ep^2*(((I/2)*Pi^3)/s - (3*Pi^4)/(40*s) + (3*G[{0}, x])/s - 
     ((6*I)*Pi*G[{0}, x])/s + (35*Pi^2*G[{0}, x])/(24*s) + 
     ((I/12)*Pi^3*G[{0}, x])/s - (3*G[{1}, x])/s + ((6*I)*Pi*G[{1}, x])/s - 
     (35*Pi^2*G[{1}, x])/(24*s) - ((I/12)*Pi^3*G[{1}, x])/s - 
     (15*G[{0, 0}, x])/(2*s) + ((3*I)*Pi*G[{0, 0}, x])/s - 
     (5*Pi^2*G[{0, 0}, x])/(12*s) + ((3*I)*Pi*G[{0, 1}, x])/s - 
     (Pi^2*G[{0, 1}, x])/(2*s) - ((3*I)*Pi*G[{1, 0}, x])/s + 
     (Pi^2*G[{1, 0}, x])/(2*s) + (15*G[{1, 1}, x])/(2*s) - 
     ((3*I)*Pi*G[{1, 1}, x])/s + (5*Pi^2*G[{1, 1}, x])/(12*s) + 
     (13*G[{0, 0, 0}, x])/(2*s) - (I*Pi*G[{0, 0, 0}, x])/s + 
     (I*Pi*G[{0, 0, 1}, x])/s + (I*Pi*G[{0, 1, 0}, x])/s + 
     (3*G[{0, 1, 1}, x])/s - (I*Pi*G[{0, 1, 1}, x])/s - 
     (3*G[{1, 0, 0}, x])/s + (I*Pi*G[{1, 0, 0}, x])/s - 
     (I*Pi*G[{1, 0, 1}, x])/s - (I*Pi*G[{1, 1, 0}, x])/s - 
     (13*G[{1, 1, 1}, x])/(2*s) + (I*Pi*G[{1, 1, 1}, x])/s - 
     (3*G[{0, 0, 0, 0}, x])/s + G[{0, 0, 1, 1}, x]/s + G[{0, 1, 0, 0}, x]/s - 
     (2*G[{0, 1, 1, 1}, x])/s + (2*G[{1, 0, 0, 0}, x])/s - 
     G[{1, 0, 1, 1}, x]/s - G[{1, 1, 0, 0}, x]/s + (3*G[{1, 1, 1, 1}, x])/s - 
     (3*Zeta[3])/s + (G[{0}, x]*Zeta[3])/s - (G[{1}, x]*Zeta[3])/s) + 
   FF[1/(s*x^2)]*((-I)*Pi*G[{1}, x] - G[{1, 1}, x] + 
     ep*((-I)*Pi*G[{1}, x] + (Pi^2*G[{1}, x])/2 - I*Pi*G[{0, 1}, x] - 
       G[{1, 1}, x] + I*Pi*G[{1, 1}, x] - G[{0, 1, 1}, x] + 
       2*G[{1, 1, 1}, x]) + ep^2*((-2*I)*Pi*G[{1}, x] + (Pi^2*G[{1}, x])/2 + 
       (I/4)*Pi^3*G[{1}, x] - I*Pi*G[{0, 1}, x] + (Pi^2*G[{0, 1}, x])/2 - 
       2*G[{1, 1}, x] + I*Pi*G[{1, 1}, x] - (5*Pi^2*G[{1, 1}, x])/12 - 
       I*Pi*G[{0, 0, 1}, x] - G[{0, 1, 1}, x] + I*Pi*G[{0, 1, 1}, x] + 
       I*Pi*G[{1, 0, 1}, x] + 2*G[{1, 1, 1}, x] - I*Pi*G[{1, 1, 1}, x] - 
       G[{0, 0, 1, 1}, x] + 2*G[{0, 1, 1, 1}, x] + G[{1, 0, 1, 1}, x] - 
       3*G[{1, 1, 1, 1}, x]) + ep^3*((-4*I)*Pi*G[{1}, x] + Pi^2*G[{1}, x] + 
       (I/4)*Pi^3*G[{1}, x] - (Pi^4*G[{1}, x])/12 - (2*I)*Pi*G[{0, 1}, x] + 
       (Pi^2*G[{0, 1}, x])/2 + (I/4)*Pi^3*G[{0, 1}, x] - 4*G[{1, 1}, x] + 
       (2*I)*Pi*G[{1, 1}, x] - (5*Pi^2*G[{1, 1}, x])/12 - 
       (I/4)*Pi^3*G[{1, 1}, x] - I*Pi*G[{0, 0, 1}, x] + 
       (Pi^2*G[{0, 0, 1}, x])/2 - 2*G[{0, 1, 1}, x] + I*Pi*G[{0, 1, 1}, x] - 
       (5*Pi^2*G[{0, 1, 1}, x])/12 + I*Pi*G[{1, 0, 1}, x] - 
       (Pi^2*G[{1, 0, 1}, x])/2 + 4*G[{1, 1, 1}, x] - I*Pi*G[{1, 1, 1}, x] + 
       (Pi^2*G[{1, 1, 1}, x])/3 - I*Pi*G[{0, 0, 0, 1}, x] - 
       G[{0, 0, 1, 1}, x] + I*Pi*G[{0, 0, 1, 1}, x] + 
       I*Pi*G[{0, 1, 0, 1}, x] + 2*G[{0, 1, 1, 1}, x] - 
       I*Pi*G[{0, 1, 1, 1}, x] + I*Pi*G[{1, 0, 0, 1}, x] + 
       G[{1, 0, 1, 1}, x] - I*Pi*G[{1, 0, 1, 1}, x] - 
       I*Pi*G[{1, 1, 0, 1}, x] - 3*G[{1, 1, 1, 1}, x] + 
       I*Pi*G[{1, 1, 1, 1}, x] - G[{0, 0, 0, 1, 1}, x] + 
       2*G[{0, 0, 1, 1, 1}, x] + G[{0, 1, 0, 1, 1}, x] - 
       3*G[{0, 1, 1, 1, 1}, x] + G[{1, 0, 0, 1, 1}, x] - 
       2*G[{1, 0, 1, 1, 1}, x] - G[{1, 1, 0, 1, 1}, x] + 
       4*G[{1, 1, 1, 1, 1}, x] + ((7*I)/3)*Pi*G[{1}, x]*Zeta[3] + 
       (7*G[{1, 1}, x]*Zeta[3])/3) + ep^4*((-8*I)*Pi*G[{1}, x] + 
       2*Pi^2*G[{1}, x] + (I/2)*Pi^3*G[{1}, x] - (Pi^4*G[{1}, x])/12 + 
       (I/96)*Pi^5*G[{1}, x] - (4*I)*Pi*G[{0, 1}, x] + Pi^2*G[{0, 1}, x] + 
       (I/4)*Pi^3*G[{0, 1}, x] - (Pi^4*G[{0, 1}, x])/12 - 8*G[{1, 1}, x] + 
       (4*I)*Pi*G[{1, 1}, x] - (5*Pi^2*G[{1, 1}, x])/6 - 
       (I/4)*Pi^3*G[{1, 1}, x] + (167*Pi^4*G[{1, 1}, x])/1440 - 
       (2*I)*Pi*G[{0, 0, 1}, x] + (Pi^2*G[{0, 0, 1}, x])/2 + 
       (I/4)*Pi^3*G[{0, 0, 1}, x] - 4*G[{0, 1, 1}, x] + 
       (2*I)*Pi*G[{0, 1, 1}, x] - (5*Pi^2*G[{0, 1, 1}, x])/12 - 
       (I/4)*Pi^3*G[{0, 1, 1}, x] + (2*I)*Pi*G[{1, 0, 1}, x] - 
       (Pi^2*G[{1, 0, 1}, x])/2 - (I/4)*Pi^3*G[{1, 0, 1}, x] + 
       8*G[{1, 1, 1}, x] - (2*I)*Pi*G[{1, 1, 1}, x] + (Pi^2*G[{1, 1, 1}, x])/
        3 + (I/4)*Pi^3*G[{1, 1, 1}, x] - I*Pi*G[{0, 0, 0, 1}, x] + 
       (Pi^2*G[{0, 0, 0, 1}, x])/2 - 2*G[{0, 0, 1, 1}, x] + 
       I*Pi*G[{0, 0, 1, 1}, x] - (5*Pi^2*G[{0, 0, 1, 1}, x])/12 + 
       I*Pi*G[{0, 1, 0, 1}, x] - (Pi^2*G[{0, 1, 0, 1}, x])/2 + 
       4*G[{0, 1, 1, 1}, x] - I*Pi*G[{0, 1, 1, 1}, x] + 
       (Pi^2*G[{0, 1, 1, 1}, x])/3 + I*Pi*G[{1, 0, 0, 1}, x] - 
       (Pi^2*G[{1, 0, 0, 1}, x])/2 + 2*G[{1, 0, 1, 1}, x] - 
       I*Pi*G[{1, 0, 1, 1}, x] + (5*Pi^2*G[{1, 0, 1, 1}, x])/12 - 
       I*Pi*G[{1, 1, 0, 1}, x] + (Pi^2*G[{1, 1, 0, 1}, x])/2 - 
       6*G[{1, 1, 1, 1}, x] + I*Pi*G[{1, 1, 1, 1}, x] - 
       (Pi^2*G[{1, 1, 1, 1}, x])/4 - I*Pi*G[{0, 0, 0, 0, 1}, x] - 
       G[{0, 0, 0, 1, 1}, x] + I*Pi*G[{0, 0, 0, 1, 1}, x] + 
       I*Pi*G[{0, 0, 1, 0, 1}, x] + 2*G[{0, 0, 1, 1, 1}, x] - 
       I*Pi*G[{0, 0, 1, 1, 1}, x] + I*Pi*G[{0, 1, 0, 0, 1}, x] + 
       G[{0, 1, 0, 1, 1}, x] - I*Pi*G[{0, 1, 0, 1, 1}, x] - 
       I*Pi*G[{0, 1, 1, 0, 1}, x] - 3*G[{0, 1, 1, 1, 1}, x] + 
       I*Pi*G[{0, 1, 1, 1, 1}, x] + I*Pi*G[{1, 0, 0, 0, 1}, x] + 
       G[{1, 0, 0, 1, 1}, x] - I*Pi*G[{1, 0, 0, 1, 1}, x] - 
       I*Pi*G[{1, 0, 1, 0, 1}, x] - 2*G[{1, 0, 1, 1, 1}, x] + 
       I*Pi*G[{1, 0, 1, 1, 1}, x] - I*Pi*G[{1, 1, 0, 0, 1}, x] - 
       G[{1, 1, 0, 1, 1}, x] + I*Pi*G[{1, 1, 0, 1, 1}, x] + 
       I*Pi*G[{1, 1, 1, 0, 1}, x] + 4*G[{1, 1, 1, 1, 1}, x] - 
       I*Pi*G[{1, 1, 1, 1, 1}, x] - G[{0, 0, 0, 0, 1, 1}, x] + 
       2*G[{0, 0, 0, 1, 1, 1}, x] + G[{0, 0, 1, 0, 1, 1}, x] - 
       3*G[{0, 0, 1, 1, 1, 1}, x] + G[{0, 1, 0, 0, 1, 1}, x] - 
       2*G[{0, 1, 0, 1, 1, 1}, x] - G[{0, 1, 1, 0, 1, 1}, x] + 
       4*G[{0, 1, 1, 1, 1, 1}, x] + G[{1, 0, 0, 0, 1, 1}, x] - 
       2*G[{1, 0, 0, 1, 1, 1}, x] - G[{1, 0, 1, 0, 1, 1}, x] + 
       3*G[{1, 0, 1, 1, 1, 1}, x] - G[{1, 1, 0, 0, 1, 1}, x] + 
       2*G[{1, 1, 0, 1, 1, 1}, x] + G[{1, 1, 1, 0, 1, 1}, x] - 
       5*G[{1, 1, 1, 1, 1, 1}, x] + ((7*I)/3)*Pi*G[{1}, x]*Zeta[3] - 
       (7*Pi^2*G[{1}, x]*Zeta[3])/6 + ((7*I)/3)*Pi*G[{0, 1}, x]*Zeta[3] + 
       (7*G[{1, 1}, x]*Zeta[3])/3 - ((7*I)/3)*Pi*G[{1, 1}, x]*Zeta[3] + 
       (7*G[{0, 1, 1}, x]*Zeta[3])/3 - (14*G[{1, 1, 1}, x]*Zeta[3])/3)) + 
   ep^3*((I*Pi^3)/s - (9*Pi^4)/(40*s) - ((I/45)*Pi^5)/s + (6*G[{0}, x])/s - 
     ((12*I)*Pi*G[{0}, x])/s + (23*Pi^2*G[{0}, x])/(8*s) + 
     ((I/4)*Pi^3*G[{0}, x])/s - (Pi^4*G[{0}, x])/(120*s) - (6*G[{1}, x])/s + 
     ((12*I)*Pi*G[{1}, x])/s - (23*Pi^2*G[{1}, x])/(8*s) - 
     ((I/4)*Pi^3*G[{1}, x])/s + (Pi^4*G[{1}, x])/(120*s) - 
     (15*G[{0, 0}, x])/s + ((6*I)*Pi*G[{0, 0}, x])/s - 
     (29*Pi^2*G[{0, 0}, x])/(24*s) - ((I/12)*Pi^3*G[{0, 0}, x])/s + 
     ((6*I)*Pi*G[{0, 1}, x])/s - (3*Pi^2*G[{0, 1}, x])/(2*s) - 
     (((5*I)/12)*Pi^3*G[{0, 1}, x])/s - ((6*I)*Pi*G[{1, 0}, x])/s + 
     (3*Pi^2*G[{1, 0}, x])/(2*s) + ((I/12)*Pi^3*G[{1, 0}, x])/s + 
     (15*G[{1, 1}, x])/s - ((6*I)*Pi*G[{1, 1}, x])/s + 
     (29*Pi^2*G[{1, 1}, x])/(24*s) + (((5*I)/12)*Pi^3*G[{1, 1}, x])/s + 
     (27*G[{0, 0, 0}, x])/(2*s) - ((3*I)*Pi*G[{0, 0, 0}, x])/s + 
     (Pi^2*G[{0, 0, 0}, x])/(3*s) + ((3*I)*Pi*G[{0, 0, 1}, x])/s - 
     (Pi^2*G[{0, 0, 1}, x])/(2*s) + ((3*I)*Pi*G[{0, 1, 0}, x])/s - 
     (Pi^2*G[{0, 1, 0}, x])/(2*s) + (6*G[{0, 1, 1}, x])/s - 
     ((3*I)*Pi*G[{0, 1, 1}, x])/s + (5*Pi^2*G[{0, 1, 1}, x])/(12*s) - 
     (6*G[{1, 0, 0}, x])/s + ((3*I)*Pi*G[{1, 0, 0}, x])/s - 
     (5*Pi^2*G[{1, 0, 0}, x])/(12*s) - ((3*I)*Pi*G[{1, 0, 1}, x])/s + 
     (Pi^2*G[{1, 0, 1}, x])/(2*s) - ((3*I)*Pi*G[{1, 1, 0}, x])/s + 
     (Pi^2*G[{1, 1, 0}, x])/(2*s) - (27*G[{1, 1, 1}, x])/(2*s) + 
     ((3*I)*Pi*G[{1, 1, 1}, x])/s - (Pi^2*G[{1, 1, 1}, x])/(3*s) - 
     (19*G[{0, 0, 0, 0}, x])/(2*s) + (I*Pi*G[{0, 0, 0, 0}, x])/s + 
     (I*Pi*G[{0, 0, 0, 1}, x])/s - (I*Pi*G[{0, 0, 1, 0}, x])/s + 
     (3*G[{0, 0, 1, 1}, x])/s - (I*Pi*G[{0, 0, 1, 1}, x])/s + 
     (3*G[{0, 1, 0, 0}, x])/s - (I*Pi*G[{0, 1, 0, 0}, x])/s - 
     (I*Pi*G[{0, 1, 0, 1}, x])/s + (I*Pi*G[{0, 1, 1, 0}, x])/s - 
     (6*G[{0, 1, 1, 1}, x])/s + (I*Pi*G[{0, 1, 1, 1}, x])/s + 
     (6*G[{1, 0, 0, 0}, x])/s - (I*Pi*G[{1, 0, 0, 0}, x])/s - 
     (I*Pi*G[{1, 0, 0, 1}, x])/s + (I*Pi*G[{1, 0, 1, 0}, x])/s - 
     (3*G[{1, 0, 1, 1}, x])/s + (I*Pi*G[{1, 0, 1, 1}, x])/s - 
     (3*G[{1, 1, 0, 0}, x])/s + (I*Pi*G[{1, 1, 0, 0}, x])/s + 
     (I*Pi*G[{1, 1, 0, 1}, x])/s - (I*Pi*G[{1, 1, 1, 0}, x])/s + 
     (19*G[{1, 1, 1, 1}, x])/(2*s) - (I*Pi*G[{1, 1, 1, 1}, x])/s + 
     (4*G[{0, 0, 0, 0, 0}, x])/s + G[{0, 0, 0, 1, 1}, x]/s - 
     G[{0, 0, 1, 0, 0}, x]/s - (2*G[{0, 0, 1, 1, 1}, x])/s - 
     (2*G[{0, 1, 0, 0, 0}, x])/s - G[{0, 1, 0, 1, 1}, x]/s + 
     G[{0, 1, 1, 0, 0}, x]/s + (3*G[{0, 1, 1, 1, 1}, x])/s - 
     (3*G[{1, 0, 0, 0, 0}, x])/s - G[{1, 0, 0, 1, 1}, x]/s + 
     G[{1, 0, 1, 0, 0}, x]/s + (2*G[{1, 0, 1, 1, 1}, x])/s + 
     (2*G[{1, 1, 0, 0, 0}, x])/s + G[{1, 1, 0, 1, 1}, x]/s - 
     G[{1, 1, 1, 0, 0}, x]/s - (4*G[{1, 1, 1, 1, 1}, x])/s - (6*Zeta[3])/s + 
     (Pi^2*Zeta[3])/(12*s) + (11*G[{0}, x]*Zeta[3])/(6*s) + 
     (((7*I)/3)*Pi*G[{0}, x]*Zeta[3])/s - (11*G[{1}, x]*Zeta[3])/(6*s) - 
     (((7*I)/3)*Pi*G[{1}, x]*Zeta[3])/s + (4*G[{0, 0}, x]*Zeta[3])/(3*s) + 
     (G[{0, 1}, x]*Zeta[3])/s + (G[{1, 0}, x]*Zeta[3])/s - 
     (10*G[{1, 1}, x]*Zeta[3])/(3*s) - Zeta[5]/s) + 
   ep^4*(((2*I)*Pi^3)/s - (9*Pi^4)/(20*s) - ((I/15)*Pi^5)/s + Pi^6/(224*s) + 
     (12*G[{0}, x])/s - ((24*I)*Pi*G[{0}, x])/s + (23*Pi^2*G[{0}, x])/(4*s) + 
     ((I/2)*Pi^3*G[{0}, x])/s - (119*Pi^4*G[{0}, x])/(2880*s) + 
     (((47*I)/1440)*Pi^5*G[{0}, x])/s - (12*G[{1}, x])/s + 
     ((24*I)*Pi*G[{1}, x])/s - (23*Pi^2*G[{1}, x])/(4*s) - 
     ((I/2)*Pi^3*G[{1}, x])/s + (119*Pi^4*G[{1}, x])/(2880*s) - 
     (((47*I)/1440)*Pi^5*G[{1}, x])/s - (30*G[{0, 0}, x])/s + 
     ((12*I)*Pi*G[{0, 0}, x])/s - (19*Pi^2*G[{0, 0}, x])/(8*s) - 
     ((I/4)*Pi^3*G[{0, 0}, x])/s + (59*Pi^4*G[{0, 0}, x])/(1440*s) + 
     ((12*I)*Pi*G[{0, 1}, x])/s - (3*Pi^2*G[{0, 1}, x])/s - 
     (((5*I)/4)*Pi^3*G[{0, 1}, x])/s + (19*Pi^4*G[{0, 1}, x])/(120*s) - 
     ((12*I)*Pi*G[{1, 0}, x])/s + (3*Pi^2*G[{1, 0}, x])/s + 
     ((I/4)*Pi^3*G[{1, 0}, x])/s - (Pi^4*G[{1, 0}, x])/(120*s) + 
     (30*G[{1, 1}, x])/s - ((12*I)*Pi*G[{1, 1}, x])/s + 
     (19*Pi^2*G[{1, 1}, x])/(8*s) + (((5*I)/4)*Pi^3*G[{1, 1}, x])/s - 
     (55*Pi^4*G[{1, 1}, x])/(288*s) + (27*G[{0, 0, 0}, x])/s - 
     ((6*I)*Pi*G[{0, 0, 0}, x])/s + (23*Pi^2*G[{0, 0, 0}, x])/(24*s) + 
     ((I/12)*Pi^3*G[{0, 0, 0}, x])/s + ((6*I)*Pi*G[{0, 0, 1}, x])/s - 
     (3*Pi^2*G[{0, 0, 1}, x])/(2*s) - ((I/12)*Pi^3*G[{0, 0, 1}, x])/s + 
     ((6*I)*Pi*G[{0, 1, 0}, x])/s - (3*Pi^2*G[{0, 1, 0}, x])/(2*s) - 
     ((I/12)*Pi^3*G[{0, 1, 0}, x])/s + (12*G[{0, 1, 1}, x])/s - 
     ((6*I)*Pi*G[{0, 1, 1}, x])/s + (5*Pi^2*G[{0, 1, 1}, x])/(4*s) + 
     ((I/12)*Pi^3*G[{0, 1, 1}, x])/s - (12*G[{1, 0, 0}, x])/s + 
     ((6*I)*Pi*G[{1, 0, 0}, x])/s - (5*Pi^2*G[{1, 0, 0}, x])/(4*s) - 
     ((I/12)*Pi^3*G[{1, 0, 0}, x])/s - ((6*I)*Pi*G[{1, 0, 1}, x])/s + 
     (3*Pi^2*G[{1, 0, 1}, x])/(2*s) + ((I/12)*Pi^3*G[{1, 0, 1}, x])/s - 
     ((6*I)*Pi*G[{1, 1, 0}, x])/s + (3*Pi^2*G[{1, 1, 0}, x])/(2*s) + 
     ((I/12)*Pi^3*G[{1, 1, 0}, x])/s - (27*G[{1, 1, 1}, x])/s + 
     ((6*I)*Pi*G[{1, 1, 1}, x])/s - (23*Pi^2*G[{1, 1, 1}, x])/(24*s) - 
     ((I/12)*Pi^3*G[{1, 1, 1}, x])/s - (39*G[{0, 0, 0, 0}, x])/(2*s) + 
     ((3*I)*Pi*G[{0, 0, 0, 0}, x])/s - (Pi^2*G[{0, 0, 0, 0}, x])/(4*s) + 
     ((3*I)*Pi*G[{0, 0, 0, 1}, x])/s - (Pi^2*G[{0, 0, 0, 1}, x])/(2*s) - 
     ((3*I)*Pi*G[{0, 0, 1, 0}, x])/s + (Pi^2*G[{0, 0, 1, 0}, x])/(2*s) + 
     (6*G[{0, 0, 1, 1}, x])/s - ((3*I)*Pi*G[{0, 0, 1, 1}, x])/s + 
     (5*Pi^2*G[{0, 0, 1, 1}, x])/(12*s) + (6*G[{0, 1, 0, 0}, x])/s - 
     ((3*I)*Pi*G[{0, 1, 0, 0}, x])/s + (5*Pi^2*G[{0, 1, 0, 0}, x])/(12*s) - 
     ((3*I)*Pi*G[{0, 1, 0, 1}, x])/s + (Pi^2*G[{0, 1, 0, 1}, x])/(2*s) + 
     ((3*I)*Pi*G[{0, 1, 1, 0}, x])/s - (Pi^2*G[{0, 1, 1, 0}, x])/(2*s) - 
     (12*G[{0, 1, 1, 1}, x])/s + ((3*I)*Pi*G[{0, 1, 1, 1}, x])/s - 
     (Pi^2*G[{0, 1, 1, 1}, x])/(3*s) + (12*G[{1, 0, 0, 0}, x])/s - 
     ((3*I)*Pi*G[{1, 0, 0, 0}, x])/s + (Pi^2*G[{1, 0, 0, 0}, x])/(3*s) - 
     ((3*I)*Pi*G[{1, 0, 0, 1}, x])/s + (Pi^2*G[{1, 0, 0, 1}, x])/(2*s) + 
     ((3*I)*Pi*G[{1, 0, 1, 0}, x])/s - (Pi^2*G[{1, 0, 1, 0}, x])/(2*s) - 
     (6*G[{1, 0, 1, 1}, x])/s + ((3*I)*Pi*G[{1, 0, 1, 1}, x])/s - 
     (5*Pi^2*G[{1, 0, 1, 1}, x])/(12*s) - (6*G[{1, 1, 0, 0}, x])/s + 
     ((3*I)*Pi*G[{1, 1, 0, 0}, x])/s - (5*Pi^2*G[{1, 1, 0, 0}, x])/(12*s) + 
     ((3*I)*Pi*G[{1, 1, 0, 1}, x])/s - (Pi^2*G[{1, 1, 0, 1}, x])/(2*s) - 
     ((3*I)*Pi*G[{1, 1, 1, 0}, x])/s + (Pi^2*G[{1, 1, 1, 0}, x])/(2*s) + 
     (39*G[{1, 1, 1, 1}, x])/(2*s) - ((3*I)*Pi*G[{1, 1, 1, 1}, x])/s + 
     (Pi^2*G[{1, 1, 1, 1}, x])/(4*s) + (25*G[{0, 0, 0, 0, 0}, x])/(2*s) - 
     (I*Pi*G[{0, 0, 0, 0, 0}, x])/s + (I*Pi*G[{0, 0, 0, 0, 1}, x])/s + 
     (I*Pi*G[{0, 0, 0, 1, 0}, x])/s + (3*G[{0, 0, 0, 1, 1}, x])/s - 
     (I*Pi*G[{0, 0, 0, 1, 1}, x])/s - (3*G[{0, 0, 1, 0, 0}, x])/s + 
     (I*Pi*G[{0, 0, 1, 0, 0}, x])/s - (I*Pi*G[{0, 0, 1, 0, 1}, x])/s - 
     (I*Pi*G[{0, 0, 1, 1, 0}, x])/s - (6*G[{0, 0, 1, 1, 1}, x])/s + 
     (I*Pi*G[{0, 0, 1, 1, 1}, x])/s - (6*G[{0, 1, 0, 0, 0}, x])/s + 
     (I*Pi*G[{0, 1, 0, 0, 0}, x])/s - (I*Pi*G[{0, 1, 0, 0, 1}, x])/s - 
     (I*Pi*G[{0, 1, 0, 1, 0}, x])/s - (3*G[{0, 1, 0, 1, 1}, x])/s + 
     (I*Pi*G[{0, 1, 0, 1, 1}, x])/s + (3*G[{0, 1, 1, 0, 0}, x])/s - 
     (I*Pi*G[{0, 1, 1, 0, 0}, x])/s + (I*Pi*G[{0, 1, 1, 0, 1}, x])/s + 
     (I*Pi*G[{0, 1, 1, 1, 0}, x])/s + (9*G[{0, 1, 1, 1, 1}, x])/s - 
     (I*Pi*G[{0, 1, 1, 1, 1}, x])/s - (9*G[{1, 0, 0, 0, 0}, x])/s + 
     (I*Pi*G[{1, 0, 0, 0, 0}, x])/s - (I*Pi*G[{1, 0, 0, 0, 1}, x])/s - 
     (I*Pi*G[{1, 0, 0, 1, 0}, x])/s - (3*G[{1, 0, 0, 1, 1}, x])/s + 
     (I*Pi*G[{1, 0, 0, 1, 1}, x])/s + (3*G[{1, 0, 1, 0, 0}, x])/s - 
     (I*Pi*G[{1, 0, 1, 0, 0}, x])/s + (I*Pi*G[{1, 0, 1, 0, 1}, x])/s + 
     (I*Pi*G[{1, 0, 1, 1, 0}, x])/s + (6*G[{1, 0, 1, 1, 1}, x])/s - 
     (I*Pi*G[{1, 0, 1, 1, 1}, x])/s + (6*G[{1, 1, 0, 0, 0}, x])/s - 
     (I*Pi*G[{1, 1, 0, 0, 0}, x])/s + (I*Pi*G[{1, 1, 0, 0, 1}, x])/s + 
     (I*Pi*G[{1, 1, 0, 1, 0}, x])/s + (3*G[{1, 1, 0, 1, 1}, x])/s - 
     (I*Pi*G[{1, 1, 0, 1, 1}, x])/s - (3*G[{1, 1, 1, 0, 0}, x])/s + 
     (I*Pi*G[{1, 1, 1, 0, 0}, x])/s - (I*Pi*G[{1, 1, 1, 0, 1}, x])/s - 
     (I*Pi*G[{1, 1, 1, 1, 0}, x])/s - (25*G[{1, 1, 1, 1, 1}, x])/(2*s) + 
     (I*Pi*G[{1, 1, 1, 1, 1}, x])/s - (5*G[{0, 0, 0, 0, 0, 0}, x])/s + 
     G[{0, 0, 0, 0, 1, 1}, x]/s + G[{0, 0, 0, 1, 0, 0}, x]/s - 
     (2*G[{0, 0, 0, 1, 1, 1}, x])/s + (2*G[{0, 0, 1, 0, 0, 0}, x])/s - 
     G[{0, 0, 1, 0, 1, 1}, x]/s - G[{0, 0, 1, 1, 0, 0}, x]/s + 
     (3*G[{0, 0, 1, 1, 1, 1}, x])/s + (3*G[{0, 1, 0, 0, 0, 0}, x])/s - 
     G[{0, 1, 0, 0, 1, 1}, x]/s - G[{0, 1, 0, 1, 0, 0}, x]/s + 
     (2*G[{0, 1, 0, 1, 1, 1}, x])/s - (2*G[{0, 1, 1, 0, 0, 0}, x])/s + 
     G[{0, 1, 1, 0, 1, 1}, x]/s + G[{0, 1, 1, 1, 0, 0}, x]/s - 
     (4*G[{0, 1, 1, 1, 1, 1}, x])/s + (4*G[{1, 0, 0, 0, 0, 0}, x])/s - 
     G[{1, 0, 0, 0, 1, 1}, x]/s - G[{1, 0, 0, 1, 0, 0}, x]/s + 
     (2*G[{1, 0, 0, 1, 1, 1}, x])/s - (2*G[{1, 0, 1, 0, 0, 0}, x])/s + 
     G[{1, 0, 1, 0, 1, 1}, x]/s + G[{1, 0, 1, 1, 0, 0}, x]/s - 
     (3*G[{1, 0, 1, 1, 1, 1}, x])/s - (3*G[{1, 1, 0, 0, 0, 0}, x])/s + 
     G[{1, 1, 0, 0, 1, 1}, x]/s + G[{1, 1, 0, 1, 0, 0}, x]/s - 
     (2*G[{1, 1, 0, 1, 1, 1}, x])/s + (2*G[{1, 1, 1, 0, 0, 0}, x])/s - 
     G[{1, 1, 1, 0, 1, 1}, x]/s - G[{1, 1, 1, 1, 0, 0}, x]/s + 
     (5*G[{1, 1, 1, 1, 1, 1}, x])/s - (12*Zeta[3])/s + (Pi^2*Zeta[3])/(4*s) - 
     (((7*I)/18)*Pi^3*Zeta[3])/s + (5*G[{0}, x]*Zeta[3])/(2*s) + 
     ((7*I)*Pi*G[{0}, x]*Zeta[3])/s - (5*Pi^2*G[{0}, x]*Zeta[3])/(4*s) - 
     (5*G[{1}, x]*Zeta[3])/(2*s) - ((7*I)*Pi*G[{1}, x]*Zeta[3])/s + 
     (5*Pi^2*G[{1}, x]*Zeta[3])/(4*s) + (31*G[{0, 0}, x]*Zeta[3])/(6*s) - 
     (((7*I)/3)*Pi*G[{0, 0}, x]*Zeta[3])/s + (3*G[{0, 1}, x]*Zeta[3])/s - 
     (((7*I)/3)*Pi*G[{0, 1}, x]*Zeta[3])/s + (3*G[{1, 0}, x]*Zeta[3])/s + 
     (((7*I)/3)*Pi*G[{1, 0}, x]*Zeta[3])/s - (67*G[{1, 1}, x]*Zeta[3])/
      (6*s) + (((7*I)/3)*Pi*G[{1, 1}, x]*Zeta[3])/s - 
     (11*G[{0, 0, 0}, x]*Zeta[3])/(3*s) - (G[{0, 0, 1}, x]*Zeta[3])/s - 
     (G[{0, 1, 0}, x]*Zeta[3])/s - (4*G[{0, 1, 1}, x]*Zeta[3])/(3*s) + 
     (4*G[{1, 0, 0}, x]*Zeta[3])/(3*s) + (G[{1, 0, 1}, x]*Zeta[3])/s + 
     (G[{1, 1, 0}, x]*Zeta[3])/s + (11*G[{1, 1, 1}, x]*Zeta[3])/(3*s) + 
     (7*Zeta[3]^2)/(3*s) - (3*Zeta[5])/s + (G[{0}, x]*Zeta[5])/s - 
     (G[{1}, x]*Zeta[5])/s) + FF[1/(s*(1 - x))]*((-I)*Pi*G[{0}, x] - 
     G[{0, 0}, x] + ep*((I/6)*Pi^3 - I*Pi*G[{0}, x] + (Pi^2*G[{0}, x])/2 - 
       G[{0, 0}, x] + I*Pi*G[{0, 0}, x] - I*Pi*G[{1, 0}, x] + 
       2*G[{0, 0, 0}, x] - G[{1, 0, 0}, x] - Zeta[3]) + 
     ep^2*((I/6)*Pi^3 - (3*Pi^4)/40 - (2*I)*Pi*G[{0}, x] + 
       (Pi^2*G[{0}, x])/2 + (I/12)*Pi^3*G[{0}, x] + (I/6)*Pi^3*G[{1}, x] - 
       2*G[{0, 0}, x] + I*Pi*G[{0, 0}, x] - (5*Pi^2*G[{0, 0}, x])/12 - 
       I*Pi*G[{1, 0}, x] + (Pi^2*G[{1, 0}, x])/2 + 2*G[{0, 0, 0}, x] - 
       I*Pi*G[{0, 0, 0}, x] + I*Pi*G[{0, 1, 0}, x] - G[{1, 0, 0}, x] + 
       I*Pi*G[{1, 0, 0}, x] - I*Pi*G[{1, 1, 0}, x] - 3*G[{0, 0, 0, 0}, x] + 
       G[{0, 1, 0, 0}, x] + 2*G[{1, 0, 0, 0}, x] - G[{1, 1, 0, 0}, x] - 
       Zeta[3] + G[{0}, x]*Zeta[3] - G[{1}, x]*Zeta[3]) + 
     ep^3*((I/3)*Pi^3 - (3*Pi^4)/40 - (I/45)*Pi^5 - (4*I)*Pi*G[{0}, x] + 
       Pi^2*G[{0}, x] + (I/12)*Pi^3*G[{0}, x] - (Pi^4*G[{0}, x])/120 + 
       (I/6)*Pi^3*G[{1}, x] - (3*Pi^4*G[{1}, x])/40 - 4*G[{0, 0}, x] + 
       (2*I)*Pi*G[{0, 0}, x] - (5*Pi^2*G[{0, 0}, x])/12 - 
       (I/12)*Pi^3*G[{0, 0}, x] - (I/6)*Pi^3*G[{0, 1}, x] - 
       (2*I)*Pi*G[{1, 0}, x] + (Pi^2*G[{1, 0}, x])/2 + 
       (I/12)*Pi^3*G[{1, 0}, x] + (I/6)*Pi^3*G[{1, 1}, x] + 
       4*G[{0, 0, 0}, x] - I*Pi*G[{0, 0, 0}, x] + (Pi^2*G[{0, 0, 0}, x])/3 + 
       I*Pi*G[{0, 1, 0}, x] - (Pi^2*G[{0, 1, 0}, x])/2 - 2*G[{1, 0, 0}, x] + 
       I*Pi*G[{1, 0, 0}, x] - (5*Pi^2*G[{1, 0, 0}, x])/12 - 
       I*Pi*G[{1, 1, 0}, x] + (Pi^2*G[{1, 1, 0}, x])/2 - 
       3*G[{0, 0, 0, 0}, x] + I*Pi*G[{0, 0, 0, 0}, x] - 
       I*Pi*G[{0, 0, 1, 0}, x] + G[{0, 1, 0, 0}, x] - 
       I*Pi*G[{0, 1, 0, 0}, x] + I*Pi*G[{0, 1, 1, 0}, x] + 
       2*G[{1, 0, 0, 0}, x] - I*Pi*G[{1, 0, 0, 0}, x] + 
       I*Pi*G[{1, 0, 1, 0}, x] - G[{1, 1, 0, 0}, x] + 
       I*Pi*G[{1, 1, 0, 0}, x] - I*Pi*G[{1, 1, 1, 0}, x] + 
       4*G[{0, 0, 0, 0, 0}, x] - G[{0, 0, 1, 0, 0}, x] - 
       2*G[{0, 1, 0, 0, 0}, x] + G[{0, 1, 1, 0, 0}, x] - 
       3*G[{1, 0, 0, 0, 0}, x] + G[{1, 0, 1, 0, 0}, x] + 
       2*G[{1, 1, 0, 0, 0}, x] - G[{1, 1, 1, 0, 0}, x] - 2*Zeta[3] + 
       (Pi^2*Zeta[3])/12 + G[{0}, x]*Zeta[3] + ((7*I)/3)*Pi*G[{0}, x]*
        Zeta[3] - G[{1}, x]*Zeta[3] + (4*G[{0, 0}, x]*Zeta[3])/3 + 
       G[{0, 1}, x]*Zeta[3] + G[{1, 0}, x]*Zeta[3] - G[{1, 1}, x]*Zeta[3] - 
       Zeta[5]) + ep^4*(((2*I)/3)*Pi^3 - (3*Pi^4)/20 - (I/45)*Pi^5 + 
       Pi^6/224 - (8*I)*Pi*G[{0}, x] + 2*Pi^2*G[{0}, x] + 
       (I/6)*Pi^3*G[{0}, x] - (Pi^4*G[{0}, x])/120 + ((47*I)/1440)*Pi^5*
        G[{0}, x] + (I/3)*Pi^3*G[{1}, x] - (3*Pi^4*G[{1}, x])/40 - 
       (I/45)*Pi^5*G[{1}, x] - 8*G[{0, 0}, x] + (4*I)*Pi*G[{0, 0}, x] - 
       (5*Pi^2*G[{0, 0}, x])/6 - (I/12)*Pi^3*G[{0, 0}, x] + 
       (59*Pi^4*G[{0, 0}, x])/1440 - (I/6)*Pi^3*G[{0, 1}, x] + 
       (3*Pi^4*G[{0, 1}, x])/40 - (4*I)*Pi*G[{1, 0}, x] + Pi^2*G[{1, 0}, x] + 
       (I/12)*Pi^3*G[{1, 0}, x] - (Pi^4*G[{1, 0}, x])/120 + 
       (I/6)*Pi^3*G[{1, 1}, x] - (3*Pi^4*G[{1, 1}, x])/40 + 
       8*G[{0, 0, 0}, x] - (2*I)*Pi*G[{0, 0, 0}, x] + (Pi^2*G[{0, 0, 0}, x])/
        3 + (I/12)*Pi^3*G[{0, 0, 0}, x] + (I/6)*Pi^3*G[{0, 0, 1}, x] + 
       (2*I)*Pi*G[{0, 1, 0}, x] - (Pi^2*G[{0, 1, 0}, x])/2 - 
       (I/12)*Pi^3*G[{0, 1, 0}, x] - (I/6)*Pi^3*G[{0, 1, 1}, x] - 
       4*G[{1, 0, 0}, x] + (2*I)*Pi*G[{1, 0, 0}, x] - 
       (5*Pi^2*G[{1, 0, 0}, x])/12 - (I/12)*Pi^3*G[{1, 0, 0}, x] - 
       (I/6)*Pi^3*G[{1, 0, 1}, x] - (2*I)*Pi*G[{1, 1, 0}, x] + 
       (Pi^2*G[{1, 1, 0}, x])/2 + (I/12)*Pi^3*G[{1, 1, 0}, x] + 
       (I/6)*Pi^3*G[{1, 1, 1}, x] - 6*G[{0, 0, 0, 0}, x] + 
       I*Pi*G[{0, 0, 0, 0}, x] - (Pi^2*G[{0, 0, 0, 0}, x])/4 - 
       I*Pi*G[{0, 0, 1, 0}, x] + (Pi^2*G[{0, 0, 1, 0}, x])/2 + 
       2*G[{0, 1, 0, 0}, x] - I*Pi*G[{0, 1, 0, 0}, x] + 
       (5*Pi^2*G[{0, 1, 0, 0}, x])/12 + I*Pi*G[{0, 1, 1, 0}, x] - 
       (Pi^2*G[{0, 1, 1, 0}, x])/2 + 4*G[{1, 0, 0, 0}, x] - 
       I*Pi*G[{1, 0, 0, 0}, x] + (Pi^2*G[{1, 0, 0, 0}, x])/3 + 
       I*Pi*G[{1, 0, 1, 0}, x] - (Pi^2*G[{1, 0, 1, 0}, x])/2 - 
       2*G[{1, 1, 0, 0}, x] + I*Pi*G[{1, 1, 0, 0}, x] - 
       (5*Pi^2*G[{1, 1, 0, 0}, x])/12 - I*Pi*G[{1, 1, 1, 0}, x] + 
       (Pi^2*G[{1, 1, 1, 0}, x])/2 + 4*G[{0, 0, 0, 0, 0}, x] - 
       I*Pi*G[{0, 0, 0, 0, 0}, x] + I*Pi*G[{0, 0, 0, 1, 0}, x] - 
       G[{0, 0, 1, 0, 0}, x] + I*Pi*G[{0, 0, 1, 0, 0}, x] - 
       I*Pi*G[{0, 0, 1, 1, 0}, x] - 2*G[{0, 1, 0, 0, 0}, x] + 
       I*Pi*G[{0, 1, 0, 0, 0}, x] - I*Pi*G[{0, 1, 0, 1, 0}, x] + 
       G[{0, 1, 1, 0, 0}, x] - I*Pi*G[{0, 1, 1, 0, 0}, x] + 
       I*Pi*G[{0, 1, 1, 1, 0}, x] - 3*G[{1, 0, 0, 0, 0}, x] + 
       I*Pi*G[{1, 0, 0, 0, 0}, x] - I*Pi*G[{1, 0, 0, 1, 0}, x] + 
       G[{1, 0, 1, 0, 0}, x] - I*Pi*G[{1, 0, 1, 0, 0}, x] + 
       I*Pi*G[{1, 0, 1, 1, 0}, x] + 2*G[{1, 1, 0, 0, 0}, x] - 
       I*Pi*G[{1, 1, 0, 0, 0}, x] + I*Pi*G[{1, 1, 0, 1, 0}, x] - 
       G[{1, 1, 1, 0, 0}, x] + I*Pi*G[{1, 1, 1, 0, 0}, x] - 
       I*Pi*G[{1, 1, 1, 1, 0}, x] - 5*G[{0, 0, 0, 0, 0, 0}, x] + 
       G[{0, 0, 0, 1, 0, 0}, x] + 2*G[{0, 0, 1, 0, 0, 0}, x] - 
       G[{0, 0, 1, 1, 0, 0}, x] + 3*G[{0, 1, 0, 0, 0, 0}, x] - 
       G[{0, 1, 0, 1, 0, 0}, x] - 2*G[{0, 1, 1, 0, 0, 0}, x] + 
       G[{0, 1, 1, 1, 0, 0}, x] + 4*G[{1, 0, 0, 0, 0, 0}, x] - 
       G[{1, 0, 0, 1, 0, 0}, x] - 2*G[{1, 0, 1, 0, 0, 0}, x] + 
       G[{1, 0, 1, 1, 0, 0}, x] - 3*G[{1, 1, 0, 0, 0, 0}, x] + 
       G[{1, 1, 0, 1, 0, 0}, x] + 2*G[{1, 1, 1, 0, 0, 0}, x] - 
       G[{1, 1, 1, 1, 0, 0}, x] - 4*Zeta[3] + (Pi^2*Zeta[3])/12 - 
       ((7*I)/18)*Pi^3*Zeta[3] + 2*G[{0}, x]*Zeta[3] + 
       ((7*I)/3)*Pi*G[{0}, x]*Zeta[3] - (5*Pi^2*G[{0}, x]*Zeta[3])/4 - 
       2*G[{1}, x]*Zeta[3] + (Pi^2*G[{1}, x]*Zeta[3])/12 + 
       (4*G[{0, 0}, x]*Zeta[3])/3 - ((7*I)/3)*Pi*G[{0, 0}, x]*Zeta[3] + 
       G[{0, 1}, x]*Zeta[3] + G[{1, 0}, x]*Zeta[3] + 
       ((7*I)/3)*Pi*G[{1, 0}, x]*Zeta[3] - G[{1, 1}, x]*Zeta[3] - 
       (11*G[{0, 0, 0}, x]*Zeta[3])/3 - G[{0, 0, 1}, x]*Zeta[3] - 
       G[{0, 1, 0}, x]*Zeta[3] + G[{0, 1, 1}, x]*Zeta[3] + 
       (4*G[{1, 0, 0}, x]*Zeta[3])/3 + G[{1, 0, 1}, x]*Zeta[3] + 
       G[{1, 1, 0}, x]*Zeta[3] - G[{1, 1, 1}, x]*Zeta[3] + (7*Zeta[3]^2)/3 - 
       Zeta[5] + G[{0}, x]*Zeta[5] - G[{1}, x]*Zeta[5])) + 
   FF[1/(s*x)]*(7/2 - I*Pi - (7*Pi^2)/12 - (3*G[{0}, x])/2 - I*Pi*G[{0}, x] - 
     G[{1}, x] - I*Pi*G[{1}, x] - G[{0, 0}, x] - G[{1, 1}, x] + 
     ep*(7 - (2*I)*Pi + (3*Pi^2)/8 - (I/12)*Pi^3 - (7*G[{0}, x])/2 + 
       (Pi^2*G[{0}, x])/2 - 2*G[{1}, x] - (2*I)*Pi*G[{1}, x] + 
       (Pi^2*G[{1}, x])/2 + (3*G[{0, 0}, x])/2 + I*Pi*G[{0, 0}, x] - 
       I*Pi*G[{0, 1}, x] - I*Pi*G[{1, 0}, x] - G[{1, 1}, x] + 
       I*Pi*G[{1, 1}, x] + 2*G[{0, 0, 0}, x] - G[{0, 1, 1}, x] - 
       G[{1, 0, 0}, x] + 2*G[{1, 1, 1}, x] - (10*Zeta[3])/3) + 
     ep^2*(14 - (4*I)*Pi + (17*Pi^2)/24 + (I/4)*Pi^3 - (7*Pi^4)/288 - 
       7*G[{0}, x] + (Pi^2*G[{0}, x])/8 + (I/12)*Pi^3*G[{0}, x] - 
       4*G[{1}, x] - (4*I)*Pi*G[{1}, x] + (13*Pi^2*G[{1}, x])/12 + 
       ((5*I)/12)*Pi^3*G[{1}, x] + (7*G[{0, 0}, x])/2 - 
       (5*Pi^2*G[{0, 0}, x])/12 - (2*I)*Pi*G[{0, 1}, x] + 
       (Pi^2*G[{0, 1}, x])/2 + (Pi^2*G[{1, 0}, x])/2 - 2*G[{1, 1}, x] + 
       (2*I)*Pi*G[{1, 1}, x] - (5*Pi^2*G[{1, 1}, x])/12 - 
       (3*G[{0, 0, 0}, x])/2 - I*Pi*G[{0, 0, 0}, x] - I*Pi*G[{0, 0, 1}, x] + 
       I*Pi*G[{0, 1, 0}, x] - 2*G[{0, 1, 1}, x] + I*Pi*G[{0, 1, 1}, x] + 
       I*Pi*G[{1, 0, 0}, x] + I*Pi*G[{1, 0, 1}, x] - I*Pi*G[{1, 1, 0}, x] + 
       3*G[{1, 1, 1}, x] - I*Pi*G[{1, 1, 1}, x] - 3*G[{0, 0, 0, 0}, x] - 
       G[{0, 0, 1, 1}, x] + G[{0, 1, 0, 0}, x] + 2*G[{0, 1, 1, 1}, x] + 
       2*G[{1, 0, 0, 0}, x] + G[{1, 0, 1, 1}, x] - G[{1, 1, 0, 0}, x] - 
       3*G[{1, 1, 1, 1}, x] - (7*Zeta[3])/2 - ((7*I)/3)*Pi*Zeta[3] + 
       G[{0}, x]*Zeta[3] - G[{1}, x]*Zeta[3]) + 
     ep^3*(28 - (8*I)*Pi + (17*Pi^2)/12 + (I/2)*Pi^3 - (127*Pi^4)/960 - 
       ((47*I)/1440)*Pi^5 - 14*G[{0}, x] + (7*Pi^2*G[{0}, x])/24 - 
       (Pi^4*G[{0}, x])/120 - 8*G[{1}, x] - (8*I)*Pi*G[{1}, x] + 
       (13*Pi^2*G[{1}, x])/6 + (I/2)*Pi^3*G[{1}, x] - 
       (19*Pi^4*G[{1}, x])/120 + 7*G[{0, 0}, x] - (Pi^2*G[{0, 0}, x])/8 - 
       (I/12)*Pi^3*G[{0, 0}, x] - (4*I)*Pi*G[{0, 1}, x] + Pi^2*G[{0, 1}, x] + 
       (I/12)*Pi^3*G[{0, 1}, x] + (I/12)*Pi^3*G[{1, 0}, x] - 4*G[{1, 1}, x] + 
       (4*I)*Pi*G[{1, 1}, x] - (11*Pi^2*G[{1, 1}, x])/12 - 
       (I/12)*Pi^3*G[{1, 1}, x] - (7*G[{0, 0, 0}, x])/2 + 
       (Pi^2*G[{0, 0, 0}, x])/3 - (2*I)*Pi*G[{0, 0, 1}, x] + 
       (Pi^2*G[{0, 0, 1}, x])/2 - (Pi^2*G[{0, 1, 0}, x])/2 - 
       4*G[{0, 1, 1}, x] + (2*I)*Pi*G[{0, 1, 1}, x] - 
       (5*Pi^2*G[{0, 1, 1}, x])/12 - (5*Pi^2*G[{1, 0, 0}, x])/12 + 
       (2*I)*Pi*G[{1, 0, 1}, x] - (Pi^2*G[{1, 0, 1}, x])/2 + 
       (Pi^2*G[{1, 1, 0}, x])/2 + 6*G[{1, 1, 1}, x] - 
       (2*I)*Pi*G[{1, 1, 1}, x] + (Pi^2*G[{1, 1, 1}, x])/3 + 
       (3*G[{0, 0, 0, 0}, x])/2 + I*Pi*G[{0, 0, 0, 0}, x] - 
       I*Pi*G[{0, 0, 0, 1}, x] - I*Pi*G[{0, 0, 1, 0}, x] - 
       2*G[{0, 0, 1, 1}, x] + I*Pi*G[{0, 0, 1, 1}, x] - 
       I*Pi*G[{0, 1, 0, 0}, x] + I*Pi*G[{0, 1, 0, 1}, x] + 
       I*Pi*G[{0, 1, 1, 0}, x] + 4*G[{0, 1, 1, 1}, x] - 
       I*Pi*G[{0, 1, 1, 1}, x] - I*Pi*G[{1, 0, 0, 0}, x] + 
       I*Pi*G[{1, 0, 0, 1}, x] + I*Pi*G[{1, 0, 1, 0}, x] + 
       2*G[{1, 0, 1, 1}, x] - I*Pi*G[{1, 0, 1, 1}, x] + 
       I*Pi*G[{1, 1, 0, 0}, x] - I*Pi*G[{1, 1, 0, 1}, x] - 
       I*Pi*G[{1, 1, 1, 0}, x] - 5*G[{1, 1, 1, 1}, x] + 
       I*Pi*G[{1, 1, 1, 1}, x] + 4*G[{0, 0, 0, 0, 0}, x] - 
       G[{0, 0, 0, 1, 1}, x] - G[{0, 0, 1, 0, 0}, x] + 
       2*G[{0, 0, 1, 1, 1}, x] - 2*G[{0, 1, 0, 0, 0}, x] + 
       G[{0, 1, 0, 1, 1}, x] + G[{0, 1, 1, 0, 0}, x] - 
       3*G[{0, 1, 1, 1, 1}, x] - 3*G[{1, 0, 0, 0, 0}, x] + 
       G[{1, 0, 0, 1, 1}, x] + G[{1, 0, 1, 0, 0}, x] - 
       2*G[{1, 0, 1, 1, 1}, x] + 2*G[{1, 1, 0, 0, 0}, x] - 
       G[{1, 1, 0, 1, 1}, x] - G[{1, 1, 1, 0, 0}, x] + 
       4*G[{1, 1, 1, 1, 1}, x] - (49*Zeta[3])/6 + ((7*I)/3)*Pi*Zeta[3] + 
       (13*Pi^2*Zeta[3])/9 + (7*G[{0}, x]*Zeta[3])/2 + 
       ((7*I)/3)*Pi*G[{0}, x]*Zeta[3] + (7*G[{1}, x]*Zeta[3])/3 + 
       ((7*I)/3)*Pi*G[{1}, x]*Zeta[3] + (4*G[{0, 0}, x]*Zeta[3])/3 + 
       G[{0, 1}, x]*Zeta[3] + G[{1, 0}, x]*Zeta[3] + (4*G[{1, 1}, x]*Zeta[3])/
        3 - (36*Zeta[5])/5) + ep^4*(56 - (16*I)*Pi + (17*Pi^2)/6 + I*Pi^3 - 
       (809*Pi^4)/2880 + (I/96)*Pi^5 + (977*Pi^6)/120960 - 28*G[{0}, x] + 
       (7*Pi^2*G[{0}, x])/12 + (47*Pi^4*G[{0}, x])/960 + 
       ((47*I)/1440)*Pi^5*G[{0}, x] - 16*G[{1}, x] - (16*I)*Pi*G[{1}, x] + 
       (13*Pi^2*G[{1}, x])/3 + I*Pi^3*G[{1}, x] - (193*Pi^4*G[{1}, x])/1440 - 
       ((17*I)/1440)*Pi^5*G[{1}, x] + 14*G[{0, 0}, x] - 
       (7*Pi^2*G[{0, 0}, x])/24 + (59*Pi^4*G[{0, 0}, x])/1440 - 
       (8*I)*Pi*G[{0, 1}, x] + 2*Pi^2*G[{0, 1}, x] + 
       (I/2)*Pi^3*G[{0, 1}, x] - (Pi^4*G[{0, 1}, x])/120 - 
       (Pi^4*G[{1, 0}, x])/120 - 8*G[{1, 1}, x] + (8*I)*Pi*G[{1, 1}, x] - 
       (11*Pi^2*G[{1, 1}, x])/6 - (I/2)*Pi^3*G[{1, 1}, x] + 
       (59*Pi^4*G[{1, 1}, x])/1440 - 7*G[{0, 0, 0}, x] + 
       (Pi^2*G[{0, 0, 0}, x])/8 + (I/12)*Pi^3*G[{0, 0, 0}, x] - 
       (4*I)*Pi*G[{0, 0, 1}, x] + Pi^2*G[{0, 0, 1}, x] + 
       ((5*I)/12)*Pi^3*G[{0, 0, 1}, x] - (I/12)*Pi^3*G[{0, 1, 0}, x] - 
       8*G[{0, 1, 1}, x] + (4*I)*Pi*G[{0, 1, 1}, x] - 
       (5*Pi^2*G[{0, 1, 1}, x])/6 - ((5*I)/12)*Pi^3*G[{0, 1, 1}, x] - 
       (I/12)*Pi^3*G[{1, 0, 0}, x] + (4*I)*Pi*G[{1, 0, 1}, x] - 
       Pi^2*G[{1, 0, 1}, x] - ((5*I)/12)*Pi^3*G[{1, 0, 1}, x] + 
       (I/12)*Pi^3*G[{1, 1, 0}, x] + 12*G[{1, 1, 1}, x] - 
       (4*I)*Pi*G[{1, 1, 1}, x] + (3*Pi^2*G[{1, 1, 1}, x])/4 + 
       ((5*I)/12)*Pi^3*G[{1, 1, 1}, x] + (7*G[{0, 0, 0, 0}, x])/2 - 
       (Pi^2*G[{0, 0, 0, 0}, x])/4 - (2*I)*Pi*G[{0, 0, 0, 1}, x] + 
       (Pi^2*G[{0, 0, 0, 1}, x])/2 + (Pi^2*G[{0, 0, 1, 0}, x])/2 - 
       4*G[{0, 0, 1, 1}, x] + (2*I)*Pi*G[{0, 0, 1, 1}, x] - 
       (5*Pi^2*G[{0, 0, 1, 1}, x])/12 + (5*Pi^2*G[{0, 1, 0, 0}, x])/12 + 
       (2*I)*Pi*G[{0, 1, 0, 1}, x] - (Pi^2*G[{0, 1, 0, 1}, x])/2 - 
       (Pi^2*G[{0, 1, 1, 0}, x])/2 + 8*G[{0, 1, 1, 1}, x] - 
       (2*I)*Pi*G[{0, 1, 1, 1}, x] + (Pi^2*G[{0, 1, 1, 1}, x])/3 + 
       (Pi^2*G[{1, 0, 0, 0}, x])/3 + (2*I)*Pi*G[{1, 0, 0, 1}, x] - 
       (Pi^2*G[{1, 0, 0, 1}, x])/2 - (Pi^2*G[{1, 0, 1, 0}, x])/2 + 
       4*G[{1, 0, 1, 1}, x] - (2*I)*Pi*G[{1, 0, 1, 1}, x] + 
       (5*Pi^2*G[{1, 0, 1, 1}, x])/12 - (5*Pi^2*G[{1, 1, 0, 0}, x])/12 - 
       (2*I)*Pi*G[{1, 1, 0, 1}, x] + (Pi^2*G[{1, 1, 0, 1}, x])/2 + 
       (Pi^2*G[{1, 1, 1, 0}, x])/2 - 10*G[{1, 1, 1, 1}, x] + 
       (2*I)*Pi*G[{1, 1, 1, 1}, x] - (Pi^2*G[{1, 1, 1, 1}, x])/4 - 
       (3*G[{0, 0, 0, 0, 0}, x])/2 - I*Pi*G[{0, 0, 0, 0, 0}, x] - 
       I*Pi*G[{0, 0, 0, 0, 1}, x] + I*Pi*G[{0, 0, 0, 1, 0}, x] - 
       2*G[{0, 0, 0, 1, 1}, x] + I*Pi*G[{0, 0, 0, 1, 1}, x] + 
       I*Pi*G[{0, 0, 1, 0, 0}, x] + I*Pi*G[{0, 0, 1, 0, 1}, x] - 
       I*Pi*G[{0, 0, 1, 1, 0}, x] + 4*G[{0, 0, 1, 1, 1}, x] - 
       I*Pi*G[{0, 0, 1, 1, 1}, x] + I*Pi*G[{0, 1, 0, 0, 0}, x] + 
       I*Pi*G[{0, 1, 0, 0, 1}, x] - I*Pi*G[{0, 1, 0, 1, 0}, x] + 
       2*G[{0, 1, 0, 1, 1}, x] - I*Pi*G[{0, 1, 0, 1, 1}, x] - 
       I*Pi*G[{0, 1, 1, 0, 0}, x] - I*Pi*G[{0, 1, 1, 0, 1}, x] + 
       I*Pi*G[{0, 1, 1, 1, 0}, x] - 6*G[{0, 1, 1, 1, 1}, x] + 
       I*Pi*G[{0, 1, 1, 1, 1}, x] + I*Pi*G[{1, 0, 0, 0, 0}, x] + 
       I*Pi*G[{1, 0, 0, 0, 1}, x] - I*Pi*G[{1, 0, 0, 1, 0}, x] + 
       2*G[{1, 0, 0, 1, 1}, x] - I*Pi*G[{1, 0, 0, 1, 1}, x] - 
       I*Pi*G[{1, 0, 1, 0, 0}, x] - I*Pi*G[{1, 0, 1, 0, 1}, x] + 
       I*Pi*G[{1, 0, 1, 1, 0}, x] - 4*G[{1, 0, 1, 1, 1}, x] + 
       I*Pi*G[{1, 0, 1, 1, 1}, x] - I*Pi*G[{1, 1, 0, 0, 0}, x] - 
       I*Pi*G[{1, 1, 0, 0, 1}, x] + I*Pi*G[{1, 1, 0, 1, 0}, x] - 
       2*G[{1, 1, 0, 1, 1}, x] + I*Pi*G[{1, 1, 0, 1, 1}, x] + 
       I*Pi*G[{1, 1, 1, 0, 0}, x] + I*Pi*G[{1, 1, 1, 0, 1}, x] - 
       I*Pi*G[{1, 1, 1, 1, 0}, x] + 7*G[{1, 1, 1, 1, 1}, x] - 
       I*Pi*G[{1, 1, 1, 1, 1}, x] - 5*G[{0, 0, 0, 0, 0, 0}, x] - 
       G[{0, 0, 0, 0, 1, 1}, x] + G[{0, 0, 0, 1, 0, 0}, x] + 
       2*G[{0, 0, 0, 1, 1, 1}, x] + 2*G[{0, 0, 1, 0, 0, 0}, x] + 
       G[{0, 0, 1, 0, 1, 1}, x] - G[{0, 0, 1, 1, 0, 0}, x] - 
       3*G[{0, 0, 1, 1, 1, 1}, x] + 3*G[{0, 1, 0, 0, 0, 0}, x] + 
       G[{0, 1, 0, 0, 1, 1}, x] - G[{0, 1, 0, 1, 0, 0}, x] - 
       2*G[{0, 1, 0, 1, 1, 1}, x] - 2*G[{0, 1, 1, 0, 0, 0}, x] - 
       G[{0, 1, 1, 0, 1, 1}, x] + G[{0, 1, 1, 1, 0, 0}, x] + 
       4*G[{0, 1, 1, 1, 1, 1}, x] + 4*G[{1, 0, 0, 0, 0, 0}, x] + 
       G[{1, 0, 0, 0, 1, 1}, x] - G[{1, 0, 0, 1, 0, 0}, x] - 
       2*G[{1, 0, 0, 1, 1, 1}, x] - 2*G[{1, 0, 1, 0, 0, 0}, x] - 
       G[{1, 0, 1, 0, 1, 1}, x] + G[{1, 0, 1, 1, 0, 0}, x] + 
       3*G[{1, 0, 1, 1, 1, 1}, x] - 3*G[{1, 1, 0, 0, 0, 0}, x] - 
       G[{1, 1, 0, 0, 1, 1}, x] + G[{1, 1, 0, 1, 0, 0}, x] + 
       2*G[{1, 1, 0, 1, 1, 1}, x] + 2*G[{1, 1, 1, 0, 0, 0}, x] + 
       G[{1, 1, 1, 0, 1, 1}, x] - G[{1, 1, 1, 1, 0, 0}, x] - 
       5*G[{1, 1, 1, 1, 1, 1}, x] - (49*Zeta[3])/3 + ((14*I)/3)*Pi*Zeta[3] - 
       (7*Pi^2*Zeta[3])/8 + ((7*I)/36)*Pi^3*Zeta[3] + (49*G[{0}, x]*Zeta[3])/
        6 - (5*Pi^2*G[{0}, x]*Zeta[3])/4 + (14*G[{1}, x]*Zeta[3])/3 + 
       ((14*I)/3)*Pi*G[{1}, x]*Zeta[3] - (13*Pi^2*G[{1}, x]*Zeta[3])/12 - 
       (7*G[{0, 0}, x]*Zeta[3])/2 - ((7*I)/3)*Pi*G[{0, 0}, x]*Zeta[3] + 
       ((7*I)/3)*Pi*G[{0, 1}, x]*Zeta[3] + ((7*I)/3)*Pi*G[{1, 0}, x]*
        Zeta[3] + (7*G[{1, 1}, x]*Zeta[3])/3 - ((7*I)/3)*Pi*G[{1, 1}, x]*
        Zeta[3] - (11*G[{0, 0, 0}, x]*Zeta[3])/3 - G[{0, 0, 1}, x]*Zeta[3] - 
       G[{0, 1, 0}, x]*Zeta[3] + (10*G[{0, 1, 1}, x]*Zeta[3])/3 + 
       (4*G[{1, 0, 0}, x]*Zeta[3])/3 + G[{1, 0, 1}, x]*Zeta[3] + 
       G[{1, 1, 0}, x]*Zeta[3] - (17*G[{1, 1, 1}, x]*Zeta[3])/3 + 
       (91*Zeta[3]^2)/18 - (93*Zeta[5])/10 - ((31*I)/5)*Pi*Zeta[5] + 
       G[{0}, x]*Zeta[5] - G[{1}, x]*Zeta[5]))), 
 COLOR[CF]*(-G[{0}, x]/(2*s) + (I*Pi*G[{0}, x])/s + G[{1}, x]/(2*s) - 
   (I*Pi*G[{1}, x])/s + G[{0, 0}, x]/s - G[{1, 1}, x]/s + 
   ep*(((-I/6)*Pi^3)/s - (3*G[{0}, x])/(2*s) + ((3*I)*Pi*G[{0}, x])/s - 
     (Pi^2*G[{0}, x])/(2*s) + (3*G[{1}, x])/(2*s) - ((3*I)*Pi*G[{1}, x])/s + 
     (Pi^2*G[{1}, x])/(2*s) + (7*G[{0, 0}, x])/(2*s) - 
     (I*Pi*G[{0, 0}, x])/s - (I*Pi*G[{0, 1}, x])/s + (I*Pi*G[{1, 0}, x])/s - 
     (7*G[{1, 1}, x])/(2*s) + (I*Pi*G[{1, 1}, x])/s - (2*G[{0, 0, 0}, x])/s - 
     G[{0, 1, 1}, x]/s + G[{1, 0, 0}, x]/s + (2*G[{1, 1, 1}, x])/s + 
     Zeta[3]/s) + ep^2*(((-I/2)*Pi^3)/s + (3*Pi^4)/(40*s) - (3*G[{0}, x])/s + 
     ((6*I)*Pi*G[{0}, x])/s - (35*Pi^2*G[{0}, x])/(24*s) - 
     ((I/12)*Pi^3*G[{0}, x])/s + (3*G[{1}, x])/s - ((6*I)*Pi*G[{1}, x])/s + 
     (35*Pi^2*G[{1}, x])/(24*s) + ((I/12)*Pi^3*G[{1}, x])/s + 
     (15*G[{0, 0}, x])/(2*s) - ((3*I)*Pi*G[{0, 0}, x])/s + 
     (5*Pi^2*G[{0, 0}, x])/(12*s) - ((3*I)*Pi*G[{0, 1}, x])/s + 
     (Pi^2*G[{0, 1}, x])/(2*s) + ((3*I)*Pi*G[{1, 0}, x])/s - 
     (Pi^2*G[{1, 0}, x])/(2*s) - (15*G[{1, 1}, x])/(2*s) + 
     ((3*I)*Pi*G[{1, 1}, x])/s - (5*Pi^2*G[{1, 1}, x])/(12*s) - 
     (13*G[{0, 0, 0}, x])/(2*s) + (I*Pi*G[{0, 0, 0}, x])/s - 
     (I*Pi*G[{0, 0, 1}, x])/s - (I*Pi*G[{0, 1, 0}, x])/s - 
     (3*G[{0, 1, 1}, x])/s + (I*Pi*G[{0, 1, 1}, x])/s + 
     (3*G[{1, 0, 0}, x])/s - (I*Pi*G[{1, 0, 0}, x])/s + 
     (I*Pi*G[{1, 0, 1}, x])/s + (I*Pi*G[{1, 1, 0}, x])/s + 
     (13*G[{1, 1, 1}, x])/(2*s) - (I*Pi*G[{1, 1, 1}, x])/s + 
     (3*G[{0, 0, 0, 0}, x])/s - G[{0, 0, 1, 1}, x]/s - G[{0, 1, 0, 0}, x]/s + 
     (2*G[{0, 1, 1, 1}, x])/s - (2*G[{1, 0, 0, 0}, x])/s + 
     G[{1, 0, 1, 1}, x]/s + G[{1, 1, 0, 0}, x]/s - (3*G[{1, 1, 1, 1}, x])/s + 
     (3*Zeta[3])/s - (G[{0}, x]*Zeta[3])/s + (G[{1}, x]*Zeta[3])/s) + 
   FF[1/(s*x^2)]*(I*Pi*G[{1}, x] + G[{1, 1}, x] + 
     ep*(I*Pi*G[{1}, x] - (Pi^2*G[{1}, x])/2 + I*Pi*G[{0, 1}, x] + 
       G[{1, 1}, x] - I*Pi*G[{1, 1}, x] + G[{0, 1, 1}, x] - 
       2*G[{1, 1, 1}, x]) + ep^2*((2*I)*Pi*G[{1}, x] - (Pi^2*G[{1}, x])/2 - 
       (I/4)*Pi^3*G[{1}, x] + I*Pi*G[{0, 1}, x] - (Pi^2*G[{0, 1}, x])/2 + 
       2*G[{1, 1}, x] - I*Pi*G[{1, 1}, x] + (5*Pi^2*G[{1, 1}, x])/12 + 
       I*Pi*G[{0, 0, 1}, x] + G[{0, 1, 1}, x] - I*Pi*G[{0, 1, 1}, x] - 
       I*Pi*G[{1, 0, 1}, x] - 2*G[{1, 1, 1}, x] + I*Pi*G[{1, 1, 1}, x] + 
       G[{0, 0, 1, 1}, x] - 2*G[{0, 1, 1, 1}, x] - G[{1, 0, 1, 1}, x] + 
       3*G[{1, 1, 1, 1}, x]) + ep^3*((4*I)*Pi*G[{1}, x] - Pi^2*G[{1}, x] - 
       (I/4)*Pi^3*G[{1}, x] + (Pi^4*G[{1}, x])/12 + (2*I)*Pi*G[{0, 1}, x] - 
       (Pi^2*G[{0, 1}, x])/2 - (I/4)*Pi^3*G[{0, 1}, x] + 4*G[{1, 1}, x] - 
       (2*I)*Pi*G[{1, 1}, x] + (5*Pi^2*G[{1, 1}, x])/12 + 
       (I/4)*Pi^3*G[{1, 1}, x] + I*Pi*G[{0, 0, 1}, x] - 
       (Pi^2*G[{0, 0, 1}, x])/2 + 2*G[{0, 1, 1}, x] - I*Pi*G[{0, 1, 1}, x] + 
       (5*Pi^2*G[{0, 1, 1}, x])/12 - I*Pi*G[{1, 0, 1}, x] + 
       (Pi^2*G[{1, 0, 1}, x])/2 - 4*G[{1, 1, 1}, x] + I*Pi*G[{1, 1, 1}, x] - 
       (Pi^2*G[{1, 1, 1}, x])/3 + I*Pi*G[{0, 0, 0, 1}, x] + 
       G[{0, 0, 1, 1}, x] - I*Pi*G[{0, 0, 1, 1}, x] - 
       I*Pi*G[{0, 1, 0, 1}, x] - 2*G[{0, 1, 1, 1}, x] + 
       I*Pi*G[{0, 1, 1, 1}, x] - I*Pi*G[{1, 0, 0, 1}, x] - 
       G[{1, 0, 1, 1}, x] + I*Pi*G[{1, 0, 1, 1}, x] + 
       I*Pi*G[{1, 1, 0, 1}, x] + 3*G[{1, 1, 1, 1}, x] - 
       I*Pi*G[{1, 1, 1, 1}, x] + G[{0, 0, 0, 1, 1}, x] - 
       2*G[{0, 0, 1, 1, 1}, x] - G[{0, 1, 0, 1, 1}, x] + 
       3*G[{0, 1, 1, 1, 1}, x] - G[{1, 0, 0, 1, 1}, x] + 
       2*G[{1, 0, 1, 1, 1}, x] + G[{1, 1, 0, 1, 1}, x] - 
       4*G[{1, 1, 1, 1, 1}, x] - ((7*I)/3)*Pi*G[{1}, x]*Zeta[3] - 
       (7*G[{1, 1}, x]*Zeta[3])/3) + ep^4*((8*I)*Pi*G[{1}, x] - 
       2*Pi^2*G[{1}, x] - (I/2)*Pi^3*G[{1}, x] + (Pi^4*G[{1}, x])/12 - 
       (I/96)*Pi^5*G[{1}, x] + (4*I)*Pi*G[{0, 1}, x] - Pi^2*G[{0, 1}, x] - 
       (I/4)*Pi^3*G[{0, 1}, x] + (Pi^4*G[{0, 1}, x])/12 + 8*G[{1, 1}, x] - 
       (4*I)*Pi*G[{1, 1}, x] + (5*Pi^2*G[{1, 1}, x])/6 + 
       (I/4)*Pi^3*G[{1, 1}, x] - (167*Pi^4*G[{1, 1}, x])/1440 + 
       (2*I)*Pi*G[{0, 0, 1}, x] - (Pi^2*G[{0, 0, 1}, x])/2 - 
       (I/4)*Pi^3*G[{0, 0, 1}, x] + 4*G[{0, 1, 1}, x] - 
       (2*I)*Pi*G[{0, 1, 1}, x] + (5*Pi^2*G[{0, 1, 1}, x])/12 + 
       (I/4)*Pi^3*G[{0, 1, 1}, x] - (2*I)*Pi*G[{1, 0, 1}, x] + 
       (Pi^2*G[{1, 0, 1}, x])/2 + (I/4)*Pi^3*G[{1, 0, 1}, x] - 
       8*G[{1, 1, 1}, x] + (2*I)*Pi*G[{1, 1, 1}, x] - (Pi^2*G[{1, 1, 1}, x])/
        3 - (I/4)*Pi^3*G[{1, 1, 1}, x] + I*Pi*G[{0, 0, 0, 1}, x] - 
       (Pi^2*G[{0, 0, 0, 1}, x])/2 + 2*G[{0, 0, 1, 1}, x] - 
       I*Pi*G[{0, 0, 1, 1}, x] + (5*Pi^2*G[{0, 0, 1, 1}, x])/12 - 
       I*Pi*G[{0, 1, 0, 1}, x] + (Pi^2*G[{0, 1, 0, 1}, x])/2 - 
       4*G[{0, 1, 1, 1}, x] + I*Pi*G[{0, 1, 1, 1}, x] - 
       (Pi^2*G[{0, 1, 1, 1}, x])/3 - I*Pi*G[{1, 0, 0, 1}, x] + 
       (Pi^2*G[{1, 0, 0, 1}, x])/2 - 2*G[{1, 0, 1, 1}, x] + 
       I*Pi*G[{1, 0, 1, 1}, x] - (5*Pi^2*G[{1, 0, 1, 1}, x])/12 + 
       I*Pi*G[{1, 1, 0, 1}, x] - (Pi^2*G[{1, 1, 0, 1}, x])/2 + 
       6*G[{1, 1, 1, 1}, x] - I*Pi*G[{1, 1, 1, 1}, x] + 
       (Pi^2*G[{1, 1, 1, 1}, x])/4 + I*Pi*G[{0, 0, 0, 0, 1}, x] + 
       G[{0, 0, 0, 1, 1}, x] - I*Pi*G[{0, 0, 0, 1, 1}, x] - 
       I*Pi*G[{0, 0, 1, 0, 1}, x] - 2*G[{0, 0, 1, 1, 1}, x] + 
       I*Pi*G[{0, 0, 1, 1, 1}, x] - I*Pi*G[{0, 1, 0, 0, 1}, x] - 
       G[{0, 1, 0, 1, 1}, x] + I*Pi*G[{0, 1, 0, 1, 1}, x] + 
       I*Pi*G[{0, 1, 1, 0, 1}, x] + 3*G[{0, 1, 1, 1, 1}, x] - 
       I*Pi*G[{0, 1, 1, 1, 1}, x] - I*Pi*G[{1, 0, 0, 0, 1}, x] - 
       G[{1, 0, 0, 1, 1}, x] + I*Pi*G[{1, 0, 0, 1, 1}, x] + 
       I*Pi*G[{1, 0, 1, 0, 1}, x] + 2*G[{1, 0, 1, 1, 1}, x] - 
       I*Pi*G[{1, 0, 1, 1, 1}, x] + I*Pi*G[{1, 1, 0, 0, 1}, x] + 
       G[{1, 1, 0, 1, 1}, x] - I*Pi*G[{1, 1, 0, 1, 1}, x] - 
       I*Pi*G[{1, 1, 1, 0, 1}, x] - 4*G[{1, 1, 1, 1, 1}, x] + 
       I*Pi*G[{1, 1, 1, 1, 1}, x] + G[{0, 0, 0, 0, 1, 1}, x] - 
       2*G[{0, 0, 0, 1, 1, 1}, x] - G[{0, 0, 1, 0, 1, 1}, x] + 
       3*G[{0, 0, 1, 1, 1, 1}, x] - G[{0, 1, 0, 0, 1, 1}, x] + 
       2*G[{0, 1, 0, 1, 1, 1}, x] + G[{0, 1, 1, 0, 1, 1}, x] - 
       4*G[{0, 1, 1, 1, 1, 1}, x] - G[{1, 0, 0, 0, 1, 1}, x] + 
       2*G[{1, 0, 0, 1, 1, 1}, x] + G[{1, 0, 1, 0, 1, 1}, x] - 
       3*G[{1, 0, 1, 1, 1, 1}, x] + G[{1, 1, 0, 0, 1, 1}, x] - 
       2*G[{1, 1, 0, 1, 1, 1}, x] - G[{1, 1, 1, 0, 1, 1}, x] + 
       5*G[{1, 1, 1, 1, 1, 1}, x] - ((7*I)/3)*Pi*G[{1}, x]*Zeta[3] + 
       (7*Pi^2*G[{1}, x]*Zeta[3])/6 - ((7*I)/3)*Pi*G[{0, 1}, x]*Zeta[3] - 
       (7*G[{1, 1}, x]*Zeta[3])/3 + ((7*I)/3)*Pi*G[{1, 1}, x]*Zeta[3] - 
       (7*G[{0, 1, 1}, x]*Zeta[3])/3 + (14*G[{1, 1, 1}, x]*Zeta[3])/3)) + 
   ep^3*(((-I)*Pi^3)/s + (9*Pi^4)/(40*s) + ((I/45)*Pi^5)/s - 
     (6*G[{0}, x])/s + ((12*I)*Pi*G[{0}, x])/s - (23*Pi^2*G[{0}, x])/(8*s) - 
     ((I/4)*Pi^3*G[{0}, x])/s + (Pi^4*G[{0}, x])/(120*s) + (6*G[{1}, x])/s - 
     ((12*I)*Pi*G[{1}, x])/s + (23*Pi^2*G[{1}, x])/(8*s) + 
     ((I/4)*Pi^3*G[{1}, x])/s - (Pi^4*G[{1}, x])/(120*s) + 
     (15*G[{0, 0}, x])/s - ((6*I)*Pi*G[{0, 0}, x])/s + 
     (29*Pi^2*G[{0, 0}, x])/(24*s) + ((I/12)*Pi^3*G[{0, 0}, x])/s - 
     ((6*I)*Pi*G[{0, 1}, x])/s + (3*Pi^2*G[{0, 1}, x])/(2*s) + 
     (((5*I)/12)*Pi^3*G[{0, 1}, x])/s + ((6*I)*Pi*G[{1, 0}, x])/s - 
     (3*Pi^2*G[{1, 0}, x])/(2*s) - ((I/12)*Pi^3*G[{1, 0}, x])/s - 
     (15*G[{1, 1}, x])/s + ((6*I)*Pi*G[{1, 1}, x])/s - 
     (29*Pi^2*G[{1, 1}, x])/(24*s) - (((5*I)/12)*Pi^3*G[{1, 1}, x])/s - 
     (27*G[{0, 0, 0}, x])/(2*s) + ((3*I)*Pi*G[{0, 0, 0}, x])/s - 
     (Pi^2*G[{0, 0, 0}, x])/(3*s) - ((3*I)*Pi*G[{0, 0, 1}, x])/s + 
     (Pi^2*G[{0, 0, 1}, x])/(2*s) - ((3*I)*Pi*G[{0, 1, 0}, x])/s + 
     (Pi^2*G[{0, 1, 0}, x])/(2*s) - (6*G[{0, 1, 1}, x])/s + 
     ((3*I)*Pi*G[{0, 1, 1}, x])/s - (5*Pi^2*G[{0, 1, 1}, x])/(12*s) + 
     (6*G[{1, 0, 0}, x])/s - ((3*I)*Pi*G[{1, 0, 0}, x])/s + 
     (5*Pi^2*G[{1, 0, 0}, x])/(12*s) + ((3*I)*Pi*G[{1, 0, 1}, x])/s - 
     (Pi^2*G[{1, 0, 1}, x])/(2*s) + ((3*I)*Pi*G[{1, 1, 0}, x])/s - 
     (Pi^2*G[{1, 1, 0}, x])/(2*s) + (27*G[{1, 1, 1}, x])/(2*s) - 
     ((3*I)*Pi*G[{1, 1, 1}, x])/s + (Pi^2*G[{1, 1, 1}, x])/(3*s) + 
     (19*G[{0, 0, 0, 0}, x])/(2*s) - (I*Pi*G[{0, 0, 0, 0}, x])/s - 
     (I*Pi*G[{0, 0, 0, 1}, x])/s + (I*Pi*G[{0, 0, 1, 0}, x])/s - 
     (3*G[{0, 0, 1, 1}, x])/s + (I*Pi*G[{0, 0, 1, 1}, x])/s - 
     (3*G[{0, 1, 0, 0}, x])/s + (I*Pi*G[{0, 1, 0, 0}, x])/s + 
     (I*Pi*G[{0, 1, 0, 1}, x])/s - (I*Pi*G[{0, 1, 1, 0}, x])/s + 
     (6*G[{0, 1, 1, 1}, x])/s - (I*Pi*G[{0, 1, 1, 1}, x])/s - 
     (6*G[{1, 0, 0, 0}, x])/s + (I*Pi*G[{1, 0, 0, 0}, x])/s + 
     (I*Pi*G[{1, 0, 0, 1}, x])/s - (I*Pi*G[{1, 0, 1, 0}, x])/s + 
     (3*G[{1, 0, 1, 1}, x])/s - (I*Pi*G[{1, 0, 1, 1}, x])/s + 
     (3*G[{1, 1, 0, 0}, x])/s - (I*Pi*G[{1, 1, 0, 0}, x])/s - 
     (I*Pi*G[{1, 1, 0, 1}, x])/s + (I*Pi*G[{1, 1, 1, 0}, x])/s - 
     (19*G[{1, 1, 1, 1}, x])/(2*s) + (I*Pi*G[{1, 1, 1, 1}, x])/s - 
     (4*G[{0, 0, 0, 0, 0}, x])/s - G[{0, 0, 0, 1, 1}, x]/s + 
     G[{0, 0, 1, 0, 0}, x]/s + (2*G[{0, 0, 1, 1, 1}, x])/s + 
     (2*G[{0, 1, 0, 0, 0}, x])/s + G[{0, 1, 0, 1, 1}, x]/s - 
     G[{0, 1, 1, 0, 0}, x]/s - (3*G[{0, 1, 1, 1, 1}, x])/s + 
     (3*G[{1, 0, 0, 0, 0}, x])/s + G[{1, 0, 0, 1, 1}, x]/s - 
     G[{1, 0, 1, 0, 0}, x]/s - (2*G[{1, 0, 1, 1, 1}, x])/s - 
     (2*G[{1, 1, 0, 0, 0}, x])/s - G[{1, 1, 0, 1, 1}, x]/s + 
     G[{1, 1, 1, 0, 0}, x]/s + (4*G[{1, 1, 1, 1, 1}, x])/s + (6*Zeta[3])/s - 
     (Pi^2*Zeta[3])/(12*s) - (11*G[{0}, x]*Zeta[3])/(6*s) - 
     (((7*I)/3)*Pi*G[{0}, x]*Zeta[3])/s + (11*G[{1}, x]*Zeta[3])/(6*s) + 
     (((7*I)/3)*Pi*G[{1}, x]*Zeta[3])/s - (4*G[{0, 0}, x]*Zeta[3])/(3*s) - 
     (G[{0, 1}, x]*Zeta[3])/s - (G[{1, 0}, x]*Zeta[3])/s + 
     (10*G[{1, 1}, x]*Zeta[3])/(3*s) + Zeta[5]/s) + 
   ep^4*(((-2*I)*Pi^3)/s + (9*Pi^4)/(20*s) + ((I/15)*Pi^5)/s - Pi^6/(224*s) - 
     (12*G[{0}, x])/s + ((24*I)*Pi*G[{0}, x])/s - (23*Pi^2*G[{0}, x])/(4*s) - 
     ((I/2)*Pi^3*G[{0}, x])/s + (119*Pi^4*G[{0}, x])/(2880*s) - 
     (((47*I)/1440)*Pi^5*G[{0}, x])/s + (12*G[{1}, x])/s - 
     ((24*I)*Pi*G[{1}, x])/s + (23*Pi^2*G[{1}, x])/(4*s) + 
     ((I/2)*Pi^3*G[{1}, x])/s - (119*Pi^4*G[{1}, x])/(2880*s) + 
     (((47*I)/1440)*Pi^5*G[{1}, x])/s + (30*G[{0, 0}, x])/s - 
     ((12*I)*Pi*G[{0, 0}, x])/s + (19*Pi^2*G[{0, 0}, x])/(8*s) + 
     ((I/4)*Pi^3*G[{0, 0}, x])/s - (59*Pi^4*G[{0, 0}, x])/(1440*s) - 
     ((12*I)*Pi*G[{0, 1}, x])/s + (3*Pi^2*G[{0, 1}, x])/s + 
     (((5*I)/4)*Pi^3*G[{0, 1}, x])/s - (19*Pi^4*G[{0, 1}, x])/(120*s) + 
     ((12*I)*Pi*G[{1, 0}, x])/s - (3*Pi^2*G[{1, 0}, x])/s - 
     ((I/4)*Pi^3*G[{1, 0}, x])/s + (Pi^4*G[{1, 0}, x])/(120*s) - 
     (30*G[{1, 1}, x])/s + ((12*I)*Pi*G[{1, 1}, x])/s - 
     (19*Pi^2*G[{1, 1}, x])/(8*s) - (((5*I)/4)*Pi^3*G[{1, 1}, x])/s + 
     (55*Pi^4*G[{1, 1}, x])/(288*s) - (27*G[{0, 0, 0}, x])/s + 
     ((6*I)*Pi*G[{0, 0, 0}, x])/s - (23*Pi^2*G[{0, 0, 0}, x])/(24*s) - 
     ((I/12)*Pi^3*G[{0, 0, 0}, x])/s - ((6*I)*Pi*G[{0, 0, 1}, x])/s + 
     (3*Pi^2*G[{0, 0, 1}, x])/(2*s) + ((I/12)*Pi^3*G[{0, 0, 1}, x])/s - 
     ((6*I)*Pi*G[{0, 1, 0}, x])/s + (3*Pi^2*G[{0, 1, 0}, x])/(2*s) + 
     ((I/12)*Pi^3*G[{0, 1, 0}, x])/s - (12*G[{0, 1, 1}, x])/s + 
     ((6*I)*Pi*G[{0, 1, 1}, x])/s - (5*Pi^2*G[{0, 1, 1}, x])/(4*s) - 
     ((I/12)*Pi^3*G[{0, 1, 1}, x])/s + (12*G[{1, 0, 0}, x])/s - 
     ((6*I)*Pi*G[{1, 0, 0}, x])/s + (5*Pi^2*G[{1, 0, 0}, x])/(4*s) + 
     ((I/12)*Pi^3*G[{1, 0, 0}, x])/s + ((6*I)*Pi*G[{1, 0, 1}, x])/s - 
     (3*Pi^2*G[{1, 0, 1}, x])/(2*s) - ((I/12)*Pi^3*G[{1, 0, 1}, x])/s + 
     ((6*I)*Pi*G[{1, 1, 0}, x])/s - (3*Pi^2*G[{1, 1, 0}, x])/(2*s) - 
     ((I/12)*Pi^3*G[{1, 1, 0}, x])/s + (27*G[{1, 1, 1}, x])/s - 
     ((6*I)*Pi*G[{1, 1, 1}, x])/s + (23*Pi^2*G[{1, 1, 1}, x])/(24*s) + 
     ((I/12)*Pi^3*G[{1, 1, 1}, x])/s + (39*G[{0, 0, 0, 0}, x])/(2*s) - 
     ((3*I)*Pi*G[{0, 0, 0, 0}, x])/s + (Pi^2*G[{0, 0, 0, 0}, x])/(4*s) - 
     ((3*I)*Pi*G[{0, 0, 0, 1}, x])/s + (Pi^2*G[{0, 0, 0, 1}, x])/(2*s) + 
     ((3*I)*Pi*G[{0, 0, 1, 0}, x])/s - (Pi^2*G[{0, 0, 1, 0}, x])/(2*s) - 
     (6*G[{0, 0, 1, 1}, x])/s + ((3*I)*Pi*G[{0, 0, 1, 1}, x])/s - 
     (5*Pi^2*G[{0, 0, 1, 1}, x])/(12*s) - (6*G[{0, 1, 0, 0}, x])/s + 
     ((3*I)*Pi*G[{0, 1, 0, 0}, x])/s - (5*Pi^2*G[{0, 1, 0, 0}, x])/(12*s) + 
     ((3*I)*Pi*G[{0, 1, 0, 1}, x])/s - (Pi^2*G[{0, 1, 0, 1}, x])/(2*s) - 
     ((3*I)*Pi*G[{0, 1, 1, 0}, x])/s + (Pi^2*G[{0, 1, 1, 0}, x])/(2*s) + 
     (12*G[{0, 1, 1, 1}, x])/s - ((3*I)*Pi*G[{0, 1, 1, 1}, x])/s + 
     (Pi^2*G[{0, 1, 1, 1}, x])/(3*s) - (12*G[{1, 0, 0, 0}, x])/s + 
     ((3*I)*Pi*G[{1, 0, 0, 0}, x])/s - (Pi^2*G[{1, 0, 0, 0}, x])/(3*s) + 
     ((3*I)*Pi*G[{1, 0, 0, 1}, x])/s - (Pi^2*G[{1, 0, 0, 1}, x])/(2*s) - 
     ((3*I)*Pi*G[{1, 0, 1, 0}, x])/s + (Pi^2*G[{1, 0, 1, 0}, x])/(2*s) + 
     (6*G[{1, 0, 1, 1}, x])/s - ((3*I)*Pi*G[{1, 0, 1, 1}, x])/s + 
     (5*Pi^2*G[{1, 0, 1, 1}, x])/(12*s) + (6*G[{1, 1, 0, 0}, x])/s - 
     ((3*I)*Pi*G[{1, 1, 0, 0}, x])/s + (5*Pi^2*G[{1, 1, 0, 0}, x])/(12*s) - 
     ((3*I)*Pi*G[{1, 1, 0, 1}, x])/s + (Pi^2*G[{1, 1, 0, 1}, x])/(2*s) + 
     ((3*I)*Pi*G[{1, 1, 1, 0}, x])/s - (Pi^2*G[{1, 1, 1, 0}, x])/(2*s) - 
     (39*G[{1, 1, 1, 1}, x])/(2*s) + ((3*I)*Pi*G[{1, 1, 1, 1}, x])/s - 
     (Pi^2*G[{1, 1, 1, 1}, x])/(4*s) - (25*G[{0, 0, 0, 0, 0}, x])/(2*s) + 
     (I*Pi*G[{0, 0, 0, 0, 0}, x])/s - (I*Pi*G[{0, 0, 0, 0, 1}, x])/s - 
     (I*Pi*G[{0, 0, 0, 1, 0}, x])/s - (3*G[{0, 0, 0, 1, 1}, x])/s + 
     (I*Pi*G[{0, 0, 0, 1, 1}, x])/s + (3*G[{0, 0, 1, 0, 0}, x])/s - 
     (I*Pi*G[{0, 0, 1, 0, 0}, x])/s + (I*Pi*G[{0, 0, 1, 0, 1}, x])/s + 
     (I*Pi*G[{0, 0, 1, 1, 0}, x])/s + (6*G[{0, 0, 1, 1, 1}, x])/s - 
     (I*Pi*G[{0, 0, 1, 1, 1}, x])/s + (6*G[{0, 1, 0, 0, 0}, x])/s - 
     (I*Pi*G[{0, 1, 0, 0, 0}, x])/s + (I*Pi*G[{0, 1, 0, 0, 1}, x])/s + 
     (I*Pi*G[{0, 1, 0, 1, 0}, x])/s + (3*G[{0, 1, 0, 1, 1}, x])/s - 
     (I*Pi*G[{0, 1, 0, 1, 1}, x])/s - (3*G[{0, 1, 1, 0, 0}, x])/s + 
     (I*Pi*G[{0, 1, 1, 0, 0}, x])/s - (I*Pi*G[{0, 1, 1, 0, 1}, x])/s - 
     (I*Pi*G[{0, 1, 1, 1, 0}, x])/s - (9*G[{0, 1, 1, 1, 1}, x])/s + 
     (I*Pi*G[{0, 1, 1, 1, 1}, x])/s + (9*G[{1, 0, 0, 0, 0}, x])/s - 
     (I*Pi*G[{1, 0, 0, 0, 0}, x])/s + (I*Pi*G[{1, 0, 0, 0, 1}, x])/s + 
     (I*Pi*G[{1, 0, 0, 1, 0}, x])/s + (3*G[{1, 0, 0, 1, 1}, x])/s - 
     (I*Pi*G[{1, 0, 0, 1, 1}, x])/s - (3*G[{1, 0, 1, 0, 0}, x])/s + 
     (I*Pi*G[{1, 0, 1, 0, 0}, x])/s - (I*Pi*G[{1, 0, 1, 0, 1}, x])/s - 
     (I*Pi*G[{1, 0, 1, 1, 0}, x])/s - (6*G[{1, 0, 1, 1, 1}, x])/s + 
     (I*Pi*G[{1, 0, 1, 1, 1}, x])/s - (6*G[{1, 1, 0, 0, 0}, x])/s + 
     (I*Pi*G[{1, 1, 0, 0, 0}, x])/s - (I*Pi*G[{1, 1, 0, 0, 1}, x])/s - 
     (I*Pi*G[{1, 1, 0, 1, 0}, x])/s - (3*G[{1, 1, 0, 1, 1}, x])/s + 
     (I*Pi*G[{1, 1, 0, 1, 1}, x])/s + (3*G[{1, 1, 1, 0, 0}, x])/s - 
     (I*Pi*G[{1, 1, 1, 0, 0}, x])/s + (I*Pi*G[{1, 1, 1, 0, 1}, x])/s + 
     (I*Pi*G[{1, 1, 1, 1, 0}, x])/s + (25*G[{1, 1, 1, 1, 1}, x])/(2*s) - 
     (I*Pi*G[{1, 1, 1, 1, 1}, x])/s + (5*G[{0, 0, 0, 0, 0, 0}, x])/s - 
     G[{0, 0, 0, 0, 1, 1}, x]/s - G[{0, 0, 0, 1, 0, 0}, x]/s + 
     (2*G[{0, 0, 0, 1, 1, 1}, x])/s - (2*G[{0, 0, 1, 0, 0, 0}, x])/s + 
     G[{0, 0, 1, 0, 1, 1}, x]/s + G[{0, 0, 1, 1, 0, 0}, x]/s - 
     (3*G[{0, 0, 1, 1, 1, 1}, x])/s - (3*G[{0, 1, 0, 0, 0, 0}, x])/s + 
     G[{0, 1, 0, 0, 1, 1}, x]/s + G[{0, 1, 0, 1, 0, 0}, x]/s - 
     (2*G[{0, 1, 0, 1, 1, 1}, x])/s + (2*G[{0, 1, 1, 0, 0, 0}, x])/s - 
     G[{0, 1, 1, 0, 1, 1}, x]/s - G[{0, 1, 1, 1, 0, 0}, x]/s + 
     (4*G[{0, 1, 1, 1, 1, 1}, x])/s - (4*G[{1, 0, 0, 0, 0, 0}, x])/s + 
     G[{1, 0, 0, 0, 1, 1}, x]/s + G[{1, 0, 0, 1, 0, 0}, x]/s - 
     (2*G[{1, 0, 0, 1, 1, 1}, x])/s + (2*G[{1, 0, 1, 0, 0, 0}, x])/s - 
     G[{1, 0, 1, 0, 1, 1}, x]/s - G[{1, 0, 1, 1, 0, 0}, x]/s + 
     (3*G[{1, 0, 1, 1, 1, 1}, x])/s + (3*G[{1, 1, 0, 0, 0, 0}, x])/s - 
     G[{1, 1, 0, 0, 1, 1}, x]/s - G[{1, 1, 0, 1, 0, 0}, x]/s + 
     (2*G[{1, 1, 0, 1, 1, 1}, x])/s - (2*G[{1, 1, 1, 0, 0, 0}, x])/s + 
     G[{1, 1, 1, 0, 1, 1}, x]/s + G[{1, 1, 1, 1, 0, 0}, x]/s - 
     (5*G[{1, 1, 1, 1, 1, 1}, x])/s + (12*Zeta[3])/s - (Pi^2*Zeta[3])/(4*s) + 
     (((7*I)/18)*Pi^3*Zeta[3])/s - (5*G[{0}, x]*Zeta[3])/(2*s) - 
     ((7*I)*Pi*G[{0}, x]*Zeta[3])/s + (5*Pi^2*G[{0}, x]*Zeta[3])/(4*s) + 
     (5*G[{1}, x]*Zeta[3])/(2*s) + ((7*I)*Pi*G[{1}, x]*Zeta[3])/s - 
     (5*Pi^2*G[{1}, x]*Zeta[3])/(4*s) - (31*G[{0, 0}, x]*Zeta[3])/(6*s) + 
     (((7*I)/3)*Pi*G[{0, 0}, x]*Zeta[3])/s - (3*G[{0, 1}, x]*Zeta[3])/s + 
     (((7*I)/3)*Pi*G[{0, 1}, x]*Zeta[3])/s - (3*G[{1, 0}, x]*Zeta[3])/s - 
     (((7*I)/3)*Pi*G[{1, 0}, x]*Zeta[3])/s + (67*G[{1, 1}, x]*Zeta[3])/
      (6*s) - (((7*I)/3)*Pi*G[{1, 1}, x]*Zeta[3])/s + 
     (11*G[{0, 0, 0}, x]*Zeta[3])/(3*s) + (G[{0, 0, 1}, x]*Zeta[3])/s + 
     (G[{0, 1, 0}, x]*Zeta[3])/s + (4*G[{0, 1, 1}, x]*Zeta[3])/(3*s) - 
     (4*G[{1, 0, 0}, x]*Zeta[3])/(3*s) - (G[{1, 0, 1}, x]*Zeta[3])/s - 
     (G[{1, 1, 0}, x]*Zeta[3])/s - (11*G[{1, 1, 1}, x]*Zeta[3])/(3*s) - 
     (7*Zeta[3]^2)/(3*s) + (3*Zeta[5])/s - (G[{0}, x]*Zeta[5])/s + 
     (G[{1}, x]*Zeta[5])/s) + FF[1/(s*(1 - x))]*(I*Pi*G[{0}, x] + 
     G[{0, 0}, x] + ep*((-I/6)*Pi^3 + I*Pi*G[{0}, x] - (Pi^2*G[{0}, x])/2 + 
       G[{0, 0}, x] - I*Pi*G[{0, 0}, x] + I*Pi*G[{1, 0}, x] - 
       2*G[{0, 0, 0}, x] + G[{1, 0, 0}, x] + Zeta[3]) + 
     ep^2*((-I/6)*Pi^3 + (3*Pi^4)/40 + (2*I)*Pi*G[{0}, x] - 
       (Pi^2*G[{0}, x])/2 - (I/12)*Pi^3*G[{0}, x] - (I/6)*Pi^3*G[{1}, x] + 
       2*G[{0, 0}, x] - I*Pi*G[{0, 0}, x] + (5*Pi^2*G[{0, 0}, x])/12 + 
       I*Pi*G[{1, 0}, x] - (Pi^2*G[{1, 0}, x])/2 - 2*G[{0, 0, 0}, x] + 
       I*Pi*G[{0, 0, 0}, x] - I*Pi*G[{0, 1, 0}, x] + G[{1, 0, 0}, x] - 
       I*Pi*G[{1, 0, 0}, x] + I*Pi*G[{1, 1, 0}, x] + 3*G[{0, 0, 0, 0}, x] - 
       G[{0, 1, 0, 0}, x] - 2*G[{1, 0, 0, 0}, x] + G[{1, 1, 0, 0}, x] + 
       Zeta[3] - G[{0}, x]*Zeta[3] + G[{1}, x]*Zeta[3]) + 
     ep^3*((-I/3)*Pi^3 + (3*Pi^4)/40 + (I/45)*Pi^5 + (4*I)*Pi*G[{0}, x] - 
       Pi^2*G[{0}, x] - (I/12)*Pi^3*G[{0}, x] + (Pi^4*G[{0}, x])/120 - 
       (I/6)*Pi^3*G[{1}, x] + (3*Pi^4*G[{1}, x])/40 + 4*G[{0, 0}, x] - 
       (2*I)*Pi*G[{0, 0}, x] + (5*Pi^2*G[{0, 0}, x])/12 + 
       (I/12)*Pi^3*G[{0, 0}, x] + (I/6)*Pi^3*G[{0, 1}, x] + 
       (2*I)*Pi*G[{1, 0}, x] - (Pi^2*G[{1, 0}, x])/2 - 
       (I/12)*Pi^3*G[{1, 0}, x] - (I/6)*Pi^3*G[{1, 1}, x] - 
       4*G[{0, 0, 0}, x] + I*Pi*G[{0, 0, 0}, x] - (Pi^2*G[{0, 0, 0}, x])/3 - 
       I*Pi*G[{0, 1, 0}, x] + (Pi^2*G[{0, 1, 0}, x])/2 + 2*G[{1, 0, 0}, x] - 
       I*Pi*G[{1, 0, 0}, x] + (5*Pi^2*G[{1, 0, 0}, x])/12 + 
       I*Pi*G[{1, 1, 0}, x] - (Pi^2*G[{1, 1, 0}, x])/2 + 
       3*G[{0, 0, 0, 0}, x] - I*Pi*G[{0, 0, 0, 0}, x] + 
       I*Pi*G[{0, 0, 1, 0}, x] - G[{0, 1, 0, 0}, x] + 
       I*Pi*G[{0, 1, 0, 0}, x] - I*Pi*G[{0, 1, 1, 0}, x] - 
       2*G[{1, 0, 0, 0}, x] + I*Pi*G[{1, 0, 0, 0}, x] - 
       I*Pi*G[{1, 0, 1, 0}, x] + G[{1, 1, 0, 0}, x] - 
       I*Pi*G[{1, 1, 0, 0}, x] + I*Pi*G[{1, 1, 1, 0}, x] - 
       4*G[{0, 0, 0, 0, 0}, x] + G[{0, 0, 1, 0, 0}, x] + 
       2*G[{0, 1, 0, 0, 0}, x] - G[{0, 1, 1, 0, 0}, x] + 
       3*G[{1, 0, 0, 0, 0}, x] - G[{1, 0, 1, 0, 0}, x] - 
       2*G[{1, 1, 0, 0, 0}, x] + G[{1, 1, 1, 0, 0}, x] + 2*Zeta[3] - 
       (Pi^2*Zeta[3])/12 - G[{0}, x]*Zeta[3] - ((7*I)/3)*Pi*G[{0}, x]*
        Zeta[3] + G[{1}, x]*Zeta[3] - (4*G[{0, 0}, x]*Zeta[3])/3 - 
       G[{0, 1}, x]*Zeta[3] - G[{1, 0}, x]*Zeta[3] + G[{1, 1}, x]*Zeta[3] + 
       Zeta[5]) + ep^4*(((-2*I)/3)*Pi^3 + (3*Pi^4)/20 + (I/45)*Pi^5 - 
       Pi^6/224 + (8*I)*Pi*G[{0}, x] - 2*Pi^2*G[{0}, x] - 
       (I/6)*Pi^3*G[{0}, x] + (Pi^4*G[{0}, x])/120 - ((47*I)/1440)*Pi^5*
        G[{0}, x] - (I/3)*Pi^3*G[{1}, x] + (3*Pi^4*G[{1}, x])/40 + 
       (I/45)*Pi^5*G[{1}, x] + 8*G[{0, 0}, x] - (4*I)*Pi*G[{0, 0}, x] + 
       (5*Pi^2*G[{0, 0}, x])/6 + (I/12)*Pi^3*G[{0, 0}, x] - 
       (59*Pi^4*G[{0, 0}, x])/1440 + (I/6)*Pi^3*G[{0, 1}, x] - 
       (3*Pi^4*G[{0, 1}, x])/40 + (4*I)*Pi*G[{1, 0}, x] - Pi^2*G[{1, 0}, x] - 
       (I/12)*Pi^3*G[{1, 0}, x] + (Pi^4*G[{1, 0}, x])/120 - 
       (I/6)*Pi^3*G[{1, 1}, x] + (3*Pi^4*G[{1, 1}, x])/40 - 
       8*G[{0, 0, 0}, x] + (2*I)*Pi*G[{0, 0, 0}, x] - (Pi^2*G[{0, 0, 0}, x])/
        3 - (I/12)*Pi^3*G[{0, 0, 0}, x] - (I/6)*Pi^3*G[{0, 0, 1}, x] - 
       (2*I)*Pi*G[{0, 1, 0}, x] + (Pi^2*G[{0, 1, 0}, x])/2 + 
       (I/12)*Pi^3*G[{0, 1, 0}, x] + (I/6)*Pi^3*G[{0, 1, 1}, x] + 
       4*G[{1, 0, 0}, x] - (2*I)*Pi*G[{1, 0, 0}, x] + 
       (5*Pi^2*G[{1, 0, 0}, x])/12 + (I/12)*Pi^3*G[{1, 0, 0}, x] + 
       (I/6)*Pi^3*G[{1, 0, 1}, x] + (2*I)*Pi*G[{1, 1, 0}, x] - 
       (Pi^2*G[{1, 1, 0}, x])/2 - (I/12)*Pi^3*G[{1, 1, 0}, x] - 
       (I/6)*Pi^3*G[{1, 1, 1}, x] + 6*G[{0, 0, 0, 0}, x] - 
       I*Pi*G[{0, 0, 0, 0}, x] + (Pi^2*G[{0, 0, 0, 0}, x])/4 + 
       I*Pi*G[{0, 0, 1, 0}, x] - (Pi^2*G[{0, 0, 1, 0}, x])/2 - 
       2*G[{0, 1, 0, 0}, x] + I*Pi*G[{0, 1, 0, 0}, x] - 
       (5*Pi^2*G[{0, 1, 0, 0}, x])/12 - I*Pi*G[{0, 1, 1, 0}, x] + 
       (Pi^2*G[{0, 1, 1, 0}, x])/2 - 4*G[{1, 0, 0, 0}, x] + 
       I*Pi*G[{1, 0, 0, 0}, x] - (Pi^2*G[{1, 0, 0, 0}, x])/3 - 
       I*Pi*G[{1, 0, 1, 0}, x] + (Pi^2*G[{1, 0, 1, 0}, x])/2 + 
       2*G[{1, 1, 0, 0}, x] - I*Pi*G[{1, 1, 0, 0}, x] + 
       (5*Pi^2*G[{1, 1, 0, 0}, x])/12 + I*Pi*G[{1, 1, 1, 0}, x] - 
       (Pi^2*G[{1, 1, 1, 0}, x])/2 - 4*G[{0, 0, 0, 0, 0}, x] + 
       I*Pi*G[{0, 0, 0, 0, 0}, x] - I*Pi*G[{0, 0, 0, 1, 0}, x] + 
       G[{0, 0, 1, 0, 0}, x] - I*Pi*G[{0, 0, 1, 0, 0}, x] + 
       I*Pi*G[{0, 0, 1, 1, 0}, x] + 2*G[{0, 1, 0, 0, 0}, x] - 
       I*Pi*G[{0, 1, 0, 0, 0}, x] + I*Pi*G[{0, 1, 0, 1, 0}, x] - 
       G[{0, 1, 1, 0, 0}, x] + I*Pi*G[{0, 1, 1, 0, 0}, x] - 
       I*Pi*G[{0, 1, 1, 1, 0}, x] + 3*G[{1, 0, 0, 0, 0}, x] - 
       I*Pi*G[{1, 0, 0, 0, 0}, x] + I*Pi*G[{1, 0, 0, 1, 0}, x] - 
       G[{1, 0, 1, 0, 0}, x] + I*Pi*G[{1, 0, 1, 0, 0}, x] - 
       I*Pi*G[{1, 0, 1, 1, 0}, x] - 2*G[{1, 1, 0, 0, 0}, x] + 
       I*Pi*G[{1, 1, 0, 0, 0}, x] - I*Pi*G[{1, 1, 0, 1, 0}, x] + 
       G[{1, 1, 1, 0, 0}, x] - I*Pi*G[{1, 1, 1, 0, 0}, x] + 
       I*Pi*G[{1, 1, 1, 1, 0}, x] + 5*G[{0, 0, 0, 0, 0, 0}, x] - 
       G[{0, 0, 0, 1, 0, 0}, x] - 2*G[{0, 0, 1, 0, 0, 0}, x] + 
       G[{0, 0, 1, 1, 0, 0}, x] - 3*G[{0, 1, 0, 0, 0, 0}, x] + 
       G[{0, 1, 0, 1, 0, 0}, x] + 2*G[{0, 1, 1, 0, 0, 0}, x] - 
       G[{0, 1, 1, 1, 0, 0}, x] - 4*G[{1, 0, 0, 0, 0, 0}, x] + 
       G[{1, 0, 0, 1, 0, 0}, x] + 2*G[{1, 0, 1, 0, 0, 0}, x] - 
       G[{1, 0, 1, 1, 0, 0}, x] + 3*G[{1, 1, 0, 0, 0, 0}, x] - 
       G[{1, 1, 0, 1, 0, 0}, x] - 2*G[{1, 1, 1, 0, 0, 0}, x] + 
       G[{1, 1, 1, 1, 0, 0}, x] + 4*Zeta[3] - (Pi^2*Zeta[3])/12 + 
       ((7*I)/18)*Pi^3*Zeta[3] - 2*G[{0}, x]*Zeta[3] - 
       ((7*I)/3)*Pi*G[{0}, x]*Zeta[3] + (5*Pi^2*G[{0}, x]*Zeta[3])/4 + 
       2*G[{1}, x]*Zeta[3] - (Pi^2*G[{1}, x]*Zeta[3])/12 - 
       (4*G[{0, 0}, x]*Zeta[3])/3 + ((7*I)/3)*Pi*G[{0, 0}, x]*Zeta[3] - 
       G[{0, 1}, x]*Zeta[3] - G[{1, 0}, x]*Zeta[3] - 
       ((7*I)/3)*Pi*G[{1, 0}, x]*Zeta[3] + G[{1, 1}, x]*Zeta[3] + 
       (11*G[{0, 0, 0}, x]*Zeta[3])/3 + G[{0, 0, 1}, x]*Zeta[3] + 
       G[{0, 1, 0}, x]*Zeta[3] - G[{0, 1, 1}, x]*Zeta[3] - 
       (4*G[{1, 0, 0}, x]*Zeta[3])/3 - G[{1, 0, 1}, x]*Zeta[3] - 
       G[{1, 1, 0}, x]*Zeta[3] + G[{1, 1, 1}, x]*Zeta[3] - (7*Zeta[3]^2)/3 + 
       Zeta[5] - G[{0}, x]*Zeta[5] + G[{1}, x]*Zeta[5])) + 
   FF[1/(s*x)]*(-7/2 + I*Pi + (7*Pi^2)/12 + (3*G[{0}, x])/2 + 
     I*Pi*G[{0}, x] + G[{1}, x] + I*Pi*G[{1}, x] + G[{0, 0}, x] + 
     G[{1, 1}, x] + ep*(-7 + (2*I)*Pi - (3*Pi^2)/8 + (I/12)*Pi^3 + 
       (7*G[{0}, x])/2 - (Pi^2*G[{0}, x])/2 + 2*G[{1}, x] + 
       (2*I)*Pi*G[{1}, x] - (Pi^2*G[{1}, x])/2 - (3*G[{0, 0}, x])/2 - 
       I*Pi*G[{0, 0}, x] + I*Pi*G[{0, 1}, x] + I*Pi*G[{1, 0}, x] + 
       G[{1, 1}, x] - I*Pi*G[{1, 1}, x] - 2*G[{0, 0, 0}, x] + 
       G[{0, 1, 1}, x] + G[{1, 0, 0}, x] - 2*G[{1, 1, 1}, x] + 
       (10*Zeta[3])/3) + ep^2*(-14 + (4*I)*Pi - (17*Pi^2)/24 - (I/4)*Pi^3 + 
       (7*Pi^4)/288 + 7*G[{0}, x] - (Pi^2*G[{0}, x])/8 - 
       (I/12)*Pi^3*G[{0}, x] + 4*G[{1}, x] + (4*I)*Pi*G[{1}, x] - 
       (13*Pi^2*G[{1}, x])/12 - ((5*I)/12)*Pi^3*G[{1}, x] - 
       (7*G[{0, 0}, x])/2 + (5*Pi^2*G[{0, 0}, x])/12 + 
       (2*I)*Pi*G[{0, 1}, x] - (Pi^2*G[{0, 1}, x])/2 - 
       (Pi^2*G[{1, 0}, x])/2 + 2*G[{1, 1}, x] - (2*I)*Pi*G[{1, 1}, x] + 
       (5*Pi^2*G[{1, 1}, x])/12 + (3*G[{0, 0, 0}, x])/2 + 
       I*Pi*G[{0, 0, 0}, x] + I*Pi*G[{0, 0, 1}, x] - I*Pi*G[{0, 1, 0}, x] + 
       2*G[{0, 1, 1}, x] - I*Pi*G[{0, 1, 1}, x] - I*Pi*G[{1, 0, 0}, x] - 
       I*Pi*G[{1, 0, 1}, x] + I*Pi*G[{1, 1, 0}, x] - 3*G[{1, 1, 1}, x] + 
       I*Pi*G[{1, 1, 1}, x] + 3*G[{0, 0, 0, 0}, x] + G[{0, 0, 1, 1}, x] - 
       G[{0, 1, 0, 0}, x] - 2*G[{0, 1, 1, 1}, x] - 2*G[{1, 0, 0, 0}, x] - 
       G[{1, 0, 1, 1}, x] + G[{1, 1, 0, 0}, x] + 3*G[{1, 1, 1, 1}, x] + 
       (7*Zeta[3])/2 + ((7*I)/3)*Pi*Zeta[3] - G[{0}, x]*Zeta[3] + 
       G[{1}, x]*Zeta[3]) + ep^3*(-28 + (8*I)*Pi - (17*Pi^2)/12 - 
       (I/2)*Pi^3 + (127*Pi^4)/960 + ((47*I)/1440)*Pi^5 + 14*G[{0}, x] - 
       (7*Pi^2*G[{0}, x])/24 + (Pi^4*G[{0}, x])/120 + 8*G[{1}, x] + 
       (8*I)*Pi*G[{1}, x] - (13*Pi^2*G[{1}, x])/6 - (I/2)*Pi^3*G[{1}, x] + 
       (19*Pi^4*G[{1}, x])/120 - 7*G[{0, 0}, x] + (Pi^2*G[{0, 0}, x])/8 + 
       (I/12)*Pi^3*G[{0, 0}, x] + (4*I)*Pi*G[{0, 1}, x] - Pi^2*G[{0, 1}, x] - 
       (I/12)*Pi^3*G[{0, 1}, x] - (I/12)*Pi^3*G[{1, 0}, x] + 4*G[{1, 1}, x] - 
       (4*I)*Pi*G[{1, 1}, x] + (11*Pi^2*G[{1, 1}, x])/12 + 
       (I/12)*Pi^3*G[{1, 1}, x] + (7*G[{0, 0, 0}, x])/2 - 
       (Pi^2*G[{0, 0, 0}, x])/3 + (2*I)*Pi*G[{0, 0, 1}, x] - 
       (Pi^2*G[{0, 0, 1}, x])/2 + (Pi^2*G[{0, 1, 0}, x])/2 + 
       4*G[{0, 1, 1}, x] - (2*I)*Pi*G[{0, 1, 1}, x] + 
       (5*Pi^2*G[{0, 1, 1}, x])/12 + (5*Pi^2*G[{1, 0, 0}, x])/12 - 
       (2*I)*Pi*G[{1, 0, 1}, x] + (Pi^2*G[{1, 0, 1}, x])/2 - 
       (Pi^2*G[{1, 1, 0}, x])/2 - 6*G[{1, 1, 1}, x] + 
       (2*I)*Pi*G[{1, 1, 1}, x] - (Pi^2*G[{1, 1, 1}, x])/3 - 
       (3*G[{0, 0, 0, 0}, x])/2 - I*Pi*G[{0, 0, 0, 0}, x] + 
       I*Pi*G[{0, 0, 0, 1}, x] + I*Pi*G[{0, 0, 1, 0}, x] + 
       2*G[{0, 0, 1, 1}, x] - I*Pi*G[{0, 0, 1, 1}, x] + 
       I*Pi*G[{0, 1, 0, 0}, x] - I*Pi*G[{0, 1, 0, 1}, x] - 
       I*Pi*G[{0, 1, 1, 0}, x] - 4*G[{0, 1, 1, 1}, x] + 
       I*Pi*G[{0, 1, 1, 1}, x] + I*Pi*G[{1, 0, 0, 0}, x] - 
       I*Pi*G[{1, 0, 0, 1}, x] - I*Pi*G[{1, 0, 1, 0}, x] - 
       2*G[{1, 0, 1, 1}, x] + I*Pi*G[{1, 0, 1, 1}, x] - 
       I*Pi*G[{1, 1, 0, 0}, x] + I*Pi*G[{1, 1, 0, 1}, x] + 
       I*Pi*G[{1, 1, 1, 0}, x] + 5*G[{1, 1, 1, 1}, x] - 
       I*Pi*G[{1, 1, 1, 1}, x] - 4*G[{0, 0, 0, 0, 0}, x] + 
       G[{0, 0, 0, 1, 1}, x] + G[{0, 0, 1, 0, 0}, x] - 
       2*G[{0, 0, 1, 1, 1}, x] + 2*G[{0, 1, 0, 0, 0}, x] - 
       G[{0, 1, 0, 1, 1}, x] - G[{0, 1, 1, 0, 0}, x] + 
       3*G[{0, 1, 1, 1, 1}, x] + 3*G[{1, 0, 0, 0, 0}, x] - 
       G[{1, 0, 0, 1, 1}, x] - G[{1, 0, 1, 0, 0}, x] + 
       2*G[{1, 0, 1, 1, 1}, x] - 2*G[{1, 1, 0, 0, 0}, x] + 
       G[{1, 1, 0, 1, 1}, x] + G[{1, 1, 1, 0, 0}, x] - 
       4*G[{1, 1, 1, 1, 1}, x] + (49*Zeta[3])/6 - ((7*I)/3)*Pi*Zeta[3] - 
       (13*Pi^2*Zeta[3])/9 - (7*G[{0}, x]*Zeta[3])/2 - 
       ((7*I)/3)*Pi*G[{0}, x]*Zeta[3] - (7*G[{1}, x]*Zeta[3])/3 - 
       ((7*I)/3)*Pi*G[{1}, x]*Zeta[3] - (4*G[{0, 0}, x]*Zeta[3])/3 - 
       G[{0, 1}, x]*Zeta[3] - G[{1, 0}, x]*Zeta[3] - (4*G[{1, 1}, x]*Zeta[3])/
        3 + (36*Zeta[5])/5) + ep^4*(-56 + (16*I)*Pi - (17*Pi^2)/6 - I*Pi^3 + 
       (809*Pi^4)/2880 - (I/96)*Pi^5 - (977*Pi^6)/120960 + 28*G[{0}, x] - 
       (7*Pi^2*G[{0}, x])/12 - (47*Pi^4*G[{0}, x])/960 - 
       ((47*I)/1440)*Pi^5*G[{0}, x] + 16*G[{1}, x] + (16*I)*Pi*G[{1}, x] - 
       (13*Pi^2*G[{1}, x])/3 - I*Pi^3*G[{1}, x] + (193*Pi^4*G[{1}, x])/1440 + 
       ((17*I)/1440)*Pi^5*G[{1}, x] - 14*G[{0, 0}, x] + 
       (7*Pi^2*G[{0, 0}, x])/24 - (59*Pi^4*G[{0, 0}, x])/1440 + 
       (8*I)*Pi*G[{0, 1}, x] - 2*Pi^2*G[{0, 1}, x] - 
       (I/2)*Pi^3*G[{0, 1}, x] + (Pi^4*G[{0, 1}, x])/120 + 
       (Pi^4*G[{1, 0}, x])/120 + 8*G[{1, 1}, x] - (8*I)*Pi*G[{1, 1}, x] + 
       (11*Pi^2*G[{1, 1}, x])/6 + (I/2)*Pi^3*G[{1, 1}, x] - 
       (59*Pi^4*G[{1, 1}, x])/1440 + 7*G[{0, 0, 0}, x] - 
       (Pi^2*G[{0, 0, 0}, x])/8 - (I/12)*Pi^3*G[{0, 0, 0}, x] + 
       (4*I)*Pi*G[{0, 0, 1}, x] - Pi^2*G[{0, 0, 1}, x] - 
       ((5*I)/12)*Pi^3*G[{0, 0, 1}, x] + (I/12)*Pi^3*G[{0, 1, 0}, x] + 
       8*G[{0, 1, 1}, x] - (4*I)*Pi*G[{0, 1, 1}, x] + 
       (5*Pi^2*G[{0, 1, 1}, x])/6 + ((5*I)/12)*Pi^3*G[{0, 1, 1}, x] + 
       (I/12)*Pi^3*G[{1, 0, 0}, x] - (4*I)*Pi*G[{1, 0, 1}, x] + 
       Pi^2*G[{1, 0, 1}, x] + ((5*I)/12)*Pi^3*G[{1, 0, 1}, x] - 
       (I/12)*Pi^3*G[{1, 1, 0}, x] - 12*G[{1, 1, 1}, x] + 
       (4*I)*Pi*G[{1, 1, 1}, x] - (3*Pi^2*G[{1, 1, 1}, x])/4 - 
       ((5*I)/12)*Pi^3*G[{1, 1, 1}, x] - (7*G[{0, 0, 0, 0}, x])/2 + 
       (Pi^2*G[{0, 0, 0, 0}, x])/4 + (2*I)*Pi*G[{0, 0, 0, 1}, x] - 
       (Pi^2*G[{0, 0, 0, 1}, x])/2 - (Pi^2*G[{0, 0, 1, 0}, x])/2 + 
       4*G[{0, 0, 1, 1}, x] - (2*I)*Pi*G[{0, 0, 1, 1}, x] + 
       (5*Pi^2*G[{0, 0, 1, 1}, x])/12 - (5*Pi^2*G[{0, 1, 0, 0}, x])/12 - 
       (2*I)*Pi*G[{0, 1, 0, 1}, x] + (Pi^2*G[{0, 1, 0, 1}, x])/2 + 
       (Pi^2*G[{0, 1, 1, 0}, x])/2 - 8*G[{0, 1, 1, 1}, x] + 
       (2*I)*Pi*G[{0, 1, 1, 1}, x] - (Pi^2*G[{0, 1, 1, 1}, x])/3 - 
       (Pi^2*G[{1, 0, 0, 0}, x])/3 - (2*I)*Pi*G[{1, 0, 0, 1}, x] + 
       (Pi^2*G[{1, 0, 0, 1}, x])/2 + (Pi^2*G[{1, 0, 1, 0}, x])/2 - 
       4*G[{1, 0, 1, 1}, x] + (2*I)*Pi*G[{1, 0, 1, 1}, x] - 
       (5*Pi^2*G[{1, 0, 1, 1}, x])/12 + (5*Pi^2*G[{1, 1, 0, 0}, x])/12 + 
       (2*I)*Pi*G[{1, 1, 0, 1}, x] - (Pi^2*G[{1, 1, 0, 1}, x])/2 - 
       (Pi^2*G[{1, 1, 1, 0}, x])/2 + 10*G[{1, 1, 1, 1}, x] - 
       (2*I)*Pi*G[{1, 1, 1, 1}, x] + (Pi^2*G[{1, 1, 1, 1}, x])/4 + 
       (3*G[{0, 0, 0, 0, 0}, x])/2 + I*Pi*G[{0, 0, 0, 0, 0}, x] + 
       I*Pi*G[{0, 0, 0, 0, 1}, x] - I*Pi*G[{0, 0, 0, 1, 0}, x] + 
       2*G[{0, 0, 0, 1, 1}, x] - I*Pi*G[{0, 0, 0, 1, 1}, x] - 
       I*Pi*G[{0, 0, 1, 0, 0}, x] - I*Pi*G[{0, 0, 1, 0, 1}, x] + 
       I*Pi*G[{0, 0, 1, 1, 0}, x] - 4*G[{0, 0, 1, 1, 1}, x] + 
       I*Pi*G[{0, 0, 1, 1, 1}, x] - I*Pi*G[{0, 1, 0, 0, 0}, x] - 
       I*Pi*G[{0, 1, 0, 0, 1}, x] + I*Pi*G[{0, 1, 0, 1, 0}, x] - 
       2*G[{0, 1, 0, 1, 1}, x] + I*Pi*G[{0, 1, 0, 1, 1}, x] + 
       I*Pi*G[{0, 1, 1, 0, 0}, x] + I*Pi*G[{0, 1, 1, 0, 1}, x] - 
       I*Pi*G[{0, 1, 1, 1, 0}, x] + 6*G[{0, 1, 1, 1, 1}, x] - 
       I*Pi*G[{0, 1, 1, 1, 1}, x] - I*Pi*G[{1, 0, 0, 0, 0}, x] - 
       I*Pi*G[{1, 0, 0, 0, 1}, x] + I*Pi*G[{1, 0, 0, 1, 0}, x] - 
       2*G[{1, 0, 0, 1, 1}, x] + I*Pi*G[{1, 0, 0, 1, 1}, x] + 
       I*Pi*G[{1, 0, 1, 0, 0}, x] + I*Pi*G[{1, 0, 1, 0, 1}, x] - 
       I*Pi*G[{1, 0, 1, 1, 0}, x] + 4*G[{1, 0, 1, 1, 1}, x] - 
       I*Pi*G[{1, 0, 1, 1, 1}, x] + I*Pi*G[{1, 1, 0, 0, 0}, x] + 
       I*Pi*G[{1, 1, 0, 0, 1}, x] - I*Pi*G[{1, 1, 0, 1, 0}, x] + 
       2*G[{1, 1, 0, 1, 1}, x] - I*Pi*G[{1, 1, 0, 1, 1}, x] - 
       I*Pi*G[{1, 1, 1, 0, 0}, x] - I*Pi*G[{1, 1, 1, 0, 1}, x] + 
       I*Pi*G[{1, 1, 1, 1, 0}, x] - 7*G[{1, 1, 1, 1, 1}, x] + 
       I*Pi*G[{1, 1, 1, 1, 1}, x] + 5*G[{0, 0, 0, 0, 0, 0}, x] + 
       G[{0, 0, 0, 0, 1, 1}, x] - G[{0, 0, 0, 1, 0, 0}, x] - 
       2*G[{0, 0, 0, 1, 1, 1}, x] - 2*G[{0, 0, 1, 0, 0, 0}, x] - 
       G[{0, 0, 1, 0, 1, 1}, x] + G[{0, 0, 1, 1, 0, 0}, x] + 
       3*G[{0, 0, 1, 1, 1, 1}, x] - 3*G[{0, 1, 0, 0, 0, 0}, x] - 
       G[{0, 1, 0, 0, 1, 1}, x] + G[{0, 1, 0, 1, 0, 0}, x] + 
       2*G[{0, 1, 0, 1, 1, 1}, x] + 2*G[{0, 1, 1, 0, 0, 0}, x] + 
       G[{0, 1, 1, 0, 1, 1}, x] - G[{0, 1, 1, 1, 0, 0}, x] - 
       4*G[{0, 1, 1, 1, 1, 1}, x] - 4*G[{1, 0, 0, 0, 0, 0}, x] - 
       G[{1, 0, 0, 0, 1, 1}, x] + G[{1, 0, 0, 1, 0, 0}, x] + 
       2*G[{1, 0, 0, 1, 1, 1}, x] + 2*G[{1, 0, 1, 0, 0, 0}, x] + 
       G[{1, 0, 1, 0, 1, 1}, x] - G[{1, 0, 1, 1, 0, 0}, x] - 
       3*G[{1, 0, 1, 1, 1, 1}, x] + 3*G[{1, 1, 0, 0, 0, 0}, x] + 
       G[{1, 1, 0, 0, 1, 1}, x] - G[{1, 1, 0, 1, 0, 0}, x] - 
       2*G[{1, 1, 0, 1, 1, 1}, x] - 2*G[{1, 1, 1, 0, 0, 0}, x] - 
       G[{1, 1, 1, 0, 1, 1}, x] + G[{1, 1, 1, 1, 0, 0}, x] + 
       5*G[{1, 1, 1, 1, 1, 1}, x] + (49*Zeta[3])/3 - ((14*I)/3)*Pi*Zeta[3] + 
       (7*Pi^2*Zeta[3])/8 - ((7*I)/36)*Pi^3*Zeta[3] - (49*G[{0}, x]*Zeta[3])/
        6 + (5*Pi^2*G[{0}, x]*Zeta[3])/4 - (14*G[{1}, x]*Zeta[3])/3 - 
       ((14*I)/3)*Pi*G[{1}, x]*Zeta[3] + (13*Pi^2*G[{1}, x]*Zeta[3])/12 + 
       (7*G[{0, 0}, x]*Zeta[3])/2 + ((7*I)/3)*Pi*G[{0, 0}, x]*Zeta[3] - 
       ((7*I)/3)*Pi*G[{0, 1}, x]*Zeta[3] - ((7*I)/3)*Pi*G[{1, 0}, x]*
        Zeta[3] - (7*G[{1, 1}, x]*Zeta[3])/3 + ((7*I)/3)*Pi*G[{1, 1}, x]*
        Zeta[3] + (11*G[{0, 0, 0}, x]*Zeta[3])/3 + G[{0, 0, 1}, x]*Zeta[3] + 
       G[{0, 1, 0}, x]*Zeta[3] - (10*G[{0, 1, 1}, x]*Zeta[3])/3 - 
       (4*G[{1, 0, 0}, x]*Zeta[3])/3 - G[{1, 0, 1}, x]*Zeta[3] - 
       G[{1, 1, 0}, x]*Zeta[3] + (17*G[{1, 1, 1}, x]*Zeta[3])/3 - 
       (91*Zeta[3]^2)/18 + (93*Zeta[5])/10 + ((31*I)/5)*Pi*Zeta[5] - 
       G[{0}, x]*Zeta[5] + G[{1}, x]*Zeta[5]))), 
 COLOR[CF]*(FF[1/(s^2*x^3)]*((-4*I)*Pi*G[{1}, x] - 4*G[{1, 1}, x] + 
     ep*((-2*I)*Pi*G[{1}, x] + 2*Pi^2*G[{1}, x] - (4*I)*Pi*G[{0, 1}, x] - 
       2*G[{1, 1}, x] + (4*I)*Pi*G[{1, 1}, x] - 4*G[{0, 1, 1}, x] + 
       8*G[{1, 1, 1}, x]) + ep^2*((-6*I)*Pi*G[{1}, x] + Pi^2*G[{1}, x] + 
       I*Pi^3*G[{1}, x] - (2*I)*Pi*G[{0, 1}, x] + 2*Pi^2*G[{0, 1}, x] - 
       6*G[{1, 1}, x] + (2*I)*Pi*G[{1, 1}, x] - (5*Pi^2*G[{1, 1}, x])/3 - 
       (4*I)*Pi*G[{0, 0, 1}, x] - 2*G[{0, 1, 1}, x] + 
       (4*I)*Pi*G[{0, 1, 1}, x] + (4*I)*Pi*G[{1, 0, 1}, x] + 
       4*G[{1, 1, 1}, x] - (4*I)*Pi*G[{1, 1, 1}, x] - 4*G[{0, 0, 1, 1}, x] + 
       8*G[{0, 1, 1, 1}, x] + 4*G[{1, 0, 1, 1}, x] - 12*G[{1, 1, 1, 1}, x]) + 
     ep^3*((-12*I)*Pi*G[{1}, x] + 3*Pi^2*G[{1}, x] + (I/2)*Pi^3*G[{1}, x] - 
       (Pi^4*G[{1}, x])/3 - (6*I)*Pi*G[{0, 1}, x] + Pi^2*G[{0, 1}, x] + 
       I*Pi^3*G[{0, 1}, x] - 12*G[{1, 1}, x] + (6*I)*Pi*G[{1, 1}, x] - 
       (5*Pi^2*G[{1, 1}, x])/6 - I*Pi^3*G[{1, 1}, x] - 
       (2*I)*Pi*G[{0, 0, 1}, x] + 2*Pi^2*G[{0, 0, 1}, x] - 
       6*G[{0, 1, 1}, x] + (2*I)*Pi*G[{0, 1, 1}, x] - 
       (5*Pi^2*G[{0, 1, 1}, x])/3 + (2*I)*Pi*G[{1, 0, 1}, x] - 
       2*Pi^2*G[{1, 0, 1}, x] + 12*G[{1, 1, 1}, x] - 
       (2*I)*Pi*G[{1, 1, 1}, x] + (4*Pi^2*G[{1, 1, 1}, x])/3 - 
       (4*I)*Pi*G[{0, 0, 0, 1}, x] - 2*G[{0, 0, 1, 1}, x] + 
       (4*I)*Pi*G[{0, 0, 1, 1}, x] + (4*I)*Pi*G[{0, 1, 0, 1}, x] + 
       4*G[{0, 1, 1, 1}, x] - (4*I)*Pi*G[{0, 1, 1, 1}, x] + 
       (4*I)*Pi*G[{1, 0, 0, 1}, x] + 2*G[{1, 0, 1, 1}, x] - 
       (4*I)*Pi*G[{1, 0, 1, 1}, x] - (4*I)*Pi*G[{1, 1, 0, 1}, x] - 
       6*G[{1, 1, 1, 1}, x] + (4*I)*Pi*G[{1, 1, 1, 1}, x] - 
       4*G[{0, 0, 0, 1, 1}, x] + 8*G[{0, 0, 1, 1, 1}, x] + 
       4*G[{0, 1, 0, 1, 1}, x] - 12*G[{0, 1, 1, 1, 1}, x] + 
       4*G[{1, 0, 0, 1, 1}, x] - 8*G[{1, 0, 1, 1, 1}, x] - 
       4*G[{1, 1, 0, 1, 1}, x] + 16*G[{1, 1, 1, 1, 1}, x] + 
       ((28*I)/3)*Pi*G[{1}, x]*Zeta[3] + (28*G[{1, 1}, x]*Zeta[3])/3) + 
     ep^4*((-24*I)*Pi*G[{1}, x] + 6*Pi^2*G[{1}, x] + 
       ((3*I)/2)*Pi^3*G[{1}, x] - (Pi^4*G[{1}, x])/6 + 
       (I/24)*Pi^5*G[{1}, x] - (12*I)*Pi*G[{0, 1}, x] + 3*Pi^2*G[{0, 1}, x] + 
       (I/2)*Pi^3*G[{0, 1}, x] - (Pi^4*G[{0, 1}, x])/3 - 24*G[{1, 1}, x] + 
       (12*I)*Pi*G[{1, 1}, x] - (5*Pi^2*G[{1, 1}, x])/2 - 
       (I/2)*Pi^3*G[{1, 1}, x] + (167*Pi^4*G[{1, 1}, x])/360 - 
       (6*I)*Pi*G[{0, 0, 1}, x] + Pi^2*G[{0, 0, 1}, x] + 
       I*Pi^3*G[{0, 0, 1}, x] - 12*G[{0, 1, 1}, x] + 
       (6*I)*Pi*G[{0, 1, 1}, x] - (5*Pi^2*G[{0, 1, 1}, x])/6 - 
       I*Pi^3*G[{0, 1, 1}, x] + (6*I)*Pi*G[{1, 0, 1}, x] - 
       Pi^2*G[{1, 0, 1}, x] - I*Pi^3*G[{1, 0, 1}, x] + 24*G[{1, 1, 1}, x] - 
       (6*I)*Pi*G[{1, 1, 1}, x] + (2*Pi^2*G[{1, 1, 1}, x])/3 + 
       I*Pi^3*G[{1, 1, 1}, x] - (2*I)*Pi*G[{0, 0, 0, 1}, x] + 
       2*Pi^2*G[{0, 0, 0, 1}, x] - 6*G[{0, 0, 1, 1}, x] + 
       (2*I)*Pi*G[{0, 0, 1, 1}, x] - (5*Pi^2*G[{0, 0, 1, 1}, x])/3 + 
       (2*I)*Pi*G[{0, 1, 0, 1}, x] - 2*Pi^2*G[{0, 1, 0, 1}, x] + 
       12*G[{0, 1, 1, 1}, x] - (2*I)*Pi*G[{0, 1, 1, 1}, x] + 
       (4*Pi^2*G[{0, 1, 1, 1}, x])/3 + (2*I)*Pi*G[{1, 0, 0, 1}, x] - 
       2*Pi^2*G[{1, 0, 0, 1}, x] + 6*G[{1, 0, 1, 1}, x] - 
       (2*I)*Pi*G[{1, 0, 1, 1}, x] + (5*Pi^2*G[{1, 0, 1, 1}, x])/3 - 
       (2*I)*Pi*G[{1, 1, 0, 1}, x] + 2*Pi^2*G[{1, 1, 0, 1}, x] - 
       18*G[{1, 1, 1, 1}, x] + (2*I)*Pi*G[{1, 1, 1, 1}, x] - 
       Pi^2*G[{1, 1, 1, 1}, x] - (4*I)*Pi*G[{0, 0, 0, 0, 1}, x] - 
       2*G[{0, 0, 0, 1, 1}, x] + (4*I)*Pi*G[{0, 0, 0, 1, 1}, x] + 
       (4*I)*Pi*G[{0, 0, 1, 0, 1}, x] + 4*G[{0, 0, 1, 1, 1}, x] - 
       (4*I)*Pi*G[{0, 0, 1, 1, 1}, x] + (4*I)*Pi*G[{0, 1, 0, 0, 1}, x] + 
       2*G[{0, 1, 0, 1, 1}, x] - (4*I)*Pi*G[{0, 1, 0, 1, 1}, x] - 
       (4*I)*Pi*G[{0, 1, 1, 0, 1}, x] - 6*G[{0, 1, 1, 1, 1}, x] + 
       (4*I)*Pi*G[{0, 1, 1, 1, 1}, x] + (4*I)*Pi*G[{1, 0, 0, 0, 1}, x] + 
       2*G[{1, 0, 0, 1, 1}, x] - (4*I)*Pi*G[{1, 0, 0, 1, 1}, x] - 
       (4*I)*Pi*G[{1, 0, 1, 0, 1}, x] - 4*G[{1, 0, 1, 1, 1}, x] + 
       (4*I)*Pi*G[{1, 0, 1, 1, 1}, x] - (4*I)*Pi*G[{1, 1, 0, 0, 1}, x] - 
       2*G[{1, 1, 0, 1, 1}, x] + (4*I)*Pi*G[{1, 1, 0, 1, 1}, x] + 
       (4*I)*Pi*G[{1, 1, 1, 0, 1}, x] + 8*G[{1, 1, 1, 1, 1}, x] - 
       (4*I)*Pi*G[{1, 1, 1, 1, 1}, x] - 4*G[{0, 0, 0, 0, 1, 1}, x] + 
       8*G[{0, 0, 0, 1, 1, 1}, x] + 4*G[{0, 0, 1, 0, 1, 1}, x] - 
       12*G[{0, 0, 1, 1, 1, 1}, x] + 4*G[{0, 1, 0, 0, 1, 1}, x] - 
       8*G[{0, 1, 0, 1, 1, 1}, x] - 4*G[{0, 1, 1, 0, 1, 1}, x] + 
       16*G[{0, 1, 1, 1, 1, 1}, x] + 4*G[{1, 0, 0, 0, 1, 1}, x] - 
       8*G[{1, 0, 0, 1, 1, 1}, x] - 4*G[{1, 0, 1, 0, 1, 1}, x] + 
       12*G[{1, 0, 1, 1, 1, 1}, x] - 4*G[{1, 1, 0, 0, 1, 1}, x] + 
       8*G[{1, 1, 0, 1, 1, 1}, x] + 4*G[{1, 1, 1, 0, 1, 1}, x] - 
       20*G[{1, 1, 1, 1, 1, 1}, x] + ((14*I)/3)*Pi*G[{1}, x]*Zeta[3] - 
       (14*Pi^2*G[{1}, x]*Zeta[3])/3 + ((28*I)/3)*Pi*G[{0, 1}, x]*Zeta[3] + 
       (14*G[{1, 1}, x]*Zeta[3])/3 - ((28*I)/3)*Pi*G[{1, 1}, x]*Zeta[3] + 
       (28*G[{0, 1, 1}, x]*Zeta[3])/3 - (56*G[{1, 1, 1}, x]*Zeta[3])/3)) + 
   FF[1/(s^2*x^2)]*((-4*I)*Pi - 4*G[{1}, x] - (2*I)*Pi*G[{1}, x] - 
     2*G[{1, 1}, x] + ep*((-6*I)*Pi + 2*Pi^2 - 6*G[{1}, x] - 
       (8*I)*Pi*G[{1}, x] + Pi^2*G[{1}, x] - (2*I)*Pi*G[{0, 1}, x] - 
       4*G[{1, 1}, x] + (2*I)*Pi*G[{1, 1}, x] - 2*G[{0, 1, 1}, x] + 
       4*G[{1, 1, 1}, x]) + ep^2*((-12*I)*Pi + 3*Pi^2 + I*Pi^3 - 
       12*G[{1}, x] - (10*I)*Pi*G[{1}, x] + (13*Pi^2*G[{1}, x])/3 + 
       (I/2)*Pi^3*G[{1}, x] - (8*I)*Pi*G[{0, 1}, x] + Pi^2*G[{0, 1}, x] - 
       4*G[{1, 1}, x] + (8*I)*Pi*G[{1, 1}, x] - (5*Pi^2*G[{1, 1}, x])/6 - 
       (2*I)*Pi*G[{0, 0, 1}, x] - 8*G[{0, 1, 1}, x] + 
       (2*I)*Pi*G[{0, 1, 1}, x] + (2*I)*Pi*G[{1, 0, 1}, x] + 
       12*G[{1, 1, 1}, x] - (2*I)*Pi*G[{1, 1, 1}, x] - 2*G[{0, 0, 1, 1}, x] + 
       4*G[{0, 1, 1, 1}, x] + 2*G[{1, 0, 1, 1}, x] - 6*G[{1, 1, 1, 1}, x]) + 
     ep^3*((-24*I)*Pi + 6*Pi^2 + ((3*I)/2)*Pi^3 - Pi^4/3 - 24*G[{1}, x] - 
       (20*I)*Pi*G[{1}, x] + (11*Pi^2*G[{1}, x])/2 + (2*I)*Pi^3*G[{1}, x] - 
       (Pi^4*G[{1}, x])/6 - (10*I)*Pi*G[{0, 1}, x] + 4*Pi^2*G[{0, 1}, x] + 
       (I/2)*Pi^3*G[{0, 1}, x] - 8*G[{1, 1}, x] + (10*I)*Pi*G[{1, 1}, x] - 
       (11*Pi^2*G[{1, 1}, x])/3 - (I/2)*Pi^3*G[{1, 1}, x] - 
       (8*I)*Pi*G[{0, 0, 1}, x] + Pi^2*G[{0, 0, 1}, x] - 10*G[{0, 1, 1}, x] + 
       (8*I)*Pi*G[{0, 1, 1}, x] - (5*Pi^2*G[{0, 1, 1}, x])/6 + 
       (8*I)*Pi*G[{1, 0, 1}, x] - Pi^2*G[{1, 0, 1}, x] + 14*G[{1, 1, 1}, x] - 
       (8*I)*Pi*G[{1, 1, 1}, x] + (2*Pi^2*G[{1, 1, 1}, x])/3 - 
       (2*I)*Pi*G[{0, 0, 0, 1}, x] - 8*G[{0, 0, 1, 1}, x] + 
       (2*I)*Pi*G[{0, 0, 1, 1}, x] + (2*I)*Pi*G[{0, 1, 0, 1}, x] + 
       16*G[{0, 1, 1, 1}, x] - (2*I)*Pi*G[{0, 1, 1, 1}, x] + 
       (2*I)*Pi*G[{1, 0, 0, 1}, x] + 8*G[{1, 0, 1, 1}, x] - 
       (2*I)*Pi*G[{1, 0, 1, 1}, x] - (2*I)*Pi*G[{1, 1, 0, 1}, x] - 
       20*G[{1, 1, 1, 1}, x] + (2*I)*Pi*G[{1, 1, 1, 1}, x] - 
       2*G[{0, 0, 0, 1, 1}, x] + 4*G[{0, 0, 1, 1, 1}, x] + 
       2*G[{0, 1, 0, 1, 1}, x] - 6*G[{0, 1, 1, 1, 1}, x] + 
       2*G[{1, 0, 0, 1, 1}, x] - 4*G[{1, 0, 1, 1, 1}, x] - 
       2*G[{1, 1, 0, 1, 1}, x] + 8*G[{1, 1, 1, 1, 1}, x] + 
       ((28*I)/3)*Pi*Zeta[3] + (28*G[{1}, x]*Zeta[3])/3 + 
       ((14*I)/3)*Pi*G[{1}, x]*Zeta[3] + (14*G[{1, 1}, x]*Zeta[3])/3) + 
     ep^4*((-48*I)*Pi + 12*Pi^2 + (3*I)*Pi^3 - Pi^4/2 + (I/24)*Pi^5 - 
       48*G[{1}, x] - (40*I)*Pi*G[{1}, x] + 11*Pi^2*G[{1}, x] + 
       ((5*I)/2)*Pi^3*G[{1}, x] - (193*Pi^4*G[{1}, x])/360 + 
       (I/48)*Pi^5*G[{1}, x] - (20*I)*Pi*G[{0, 1}, x] + 5*Pi^2*G[{0, 1}, x] + 
       (2*I)*Pi^3*G[{0, 1}, x] - (Pi^4*G[{0, 1}, x])/6 - 16*G[{1, 1}, x] + 
       (20*I)*Pi*G[{1, 1}, x] - (14*Pi^2*G[{1, 1}, x])/3 - 
       (2*I)*Pi^3*G[{1, 1}, x] + (167*Pi^4*G[{1, 1}, x])/720 - 
       (10*I)*Pi*G[{0, 0, 1}, x] + 4*Pi^2*G[{0, 0, 1}, x] + 
       (I/2)*Pi^3*G[{0, 0, 1}, x] - 20*G[{0, 1, 1}, x] + 
       (10*I)*Pi*G[{0, 1, 1}, x] - (10*Pi^2*G[{0, 1, 1}, x])/3 - 
       (I/2)*Pi^3*G[{0, 1, 1}, x] + (10*I)*Pi*G[{1, 0, 1}, x] - 
       4*Pi^2*G[{1, 0, 1}, x] - (I/2)*Pi^3*G[{1, 0, 1}, x] + 
       28*G[{1, 1, 1}, x] - (10*I)*Pi*G[{1, 1, 1}, x] + 
       3*Pi^2*G[{1, 1, 1}, x] + (I/2)*Pi^3*G[{1, 1, 1}, x] - 
       (8*I)*Pi*G[{0, 0, 0, 1}, x] + Pi^2*G[{0, 0, 0, 1}, x] - 
       10*G[{0, 0, 1, 1}, x] + (8*I)*Pi*G[{0, 0, 1, 1}, x] - 
       (5*Pi^2*G[{0, 0, 1, 1}, x])/6 + (8*I)*Pi*G[{0, 1, 0, 1}, x] - 
       Pi^2*G[{0, 1, 0, 1}, x] + 20*G[{0, 1, 1, 1}, x] - 
       (8*I)*Pi*G[{0, 1, 1, 1}, x] + (2*Pi^2*G[{0, 1, 1, 1}, x])/3 + 
       (8*I)*Pi*G[{1, 0, 0, 1}, x] - Pi^2*G[{1, 0, 0, 1}, x] + 
       10*G[{1, 0, 1, 1}, x] - (8*I)*Pi*G[{1, 0, 1, 1}, x] + 
       (5*Pi^2*G[{1, 0, 1, 1}, x])/6 - (8*I)*Pi*G[{1, 1, 0, 1}, x] + 
       Pi^2*G[{1, 1, 0, 1}, x] - 24*G[{1, 1, 1, 1}, x] + 
       (8*I)*Pi*G[{1, 1, 1, 1}, x] - (Pi^2*G[{1, 1, 1, 1}, x])/2 - 
       (2*I)*Pi*G[{0, 0, 0, 0, 1}, x] - 8*G[{0, 0, 0, 1, 1}, x] + 
       (2*I)*Pi*G[{0, 0, 0, 1, 1}, x] + (2*I)*Pi*G[{0, 0, 1, 0, 1}, x] + 
       16*G[{0, 0, 1, 1, 1}, x] - (2*I)*Pi*G[{0, 0, 1, 1, 1}, x] + 
       (2*I)*Pi*G[{0, 1, 0, 0, 1}, x] + 8*G[{0, 1, 0, 1, 1}, x] - 
       (2*I)*Pi*G[{0, 1, 0, 1, 1}, x] - (2*I)*Pi*G[{0, 1, 1, 0, 1}, x] - 
       24*G[{0, 1, 1, 1, 1}, x] + (2*I)*Pi*G[{0, 1, 1, 1, 1}, x] + 
       (2*I)*Pi*G[{1, 0, 0, 0, 1}, x] + 8*G[{1, 0, 0, 1, 1}, x] - 
       (2*I)*Pi*G[{1, 0, 0, 1, 1}, x] - (2*I)*Pi*G[{1, 0, 1, 0, 1}, x] - 
       16*G[{1, 0, 1, 1, 1}, x] + (2*I)*Pi*G[{1, 0, 1, 1, 1}, x] - 
       (2*I)*Pi*G[{1, 1, 0, 0, 1}, x] - 8*G[{1, 1, 0, 1, 1}, x] + 
       (2*I)*Pi*G[{1, 1, 0, 1, 1}, x] + (2*I)*Pi*G[{1, 1, 1, 0, 1}, x] + 
       28*G[{1, 1, 1, 1, 1}, x] - (2*I)*Pi*G[{1, 1, 1, 1, 1}, x] - 
       2*G[{0, 0, 0, 0, 1, 1}, x] + 4*G[{0, 0, 0, 1, 1, 1}, x] + 
       2*G[{0, 0, 1, 0, 1, 1}, x] - 6*G[{0, 0, 1, 1, 1, 1}, x] + 
       2*G[{0, 1, 0, 0, 1, 1}, x] - 4*G[{0, 1, 0, 1, 1, 1}, x] - 
       2*G[{0, 1, 1, 0, 1, 1}, x] + 8*G[{0, 1, 1, 1, 1, 1}, x] + 
       2*G[{1, 0, 0, 0, 1, 1}, x] - 4*G[{1, 0, 0, 1, 1, 1}, x] - 
       2*G[{1, 0, 1, 0, 1, 1}, x] + 6*G[{1, 0, 1, 1, 1, 1}, x] - 
       2*G[{1, 1, 0, 0, 1, 1}, x] + 4*G[{1, 1, 0, 1, 1, 1}, x] + 
       2*G[{1, 1, 1, 0, 1, 1}, x] - 10*G[{1, 1, 1, 1, 1, 1}, x] + 
       (14*I)*Pi*Zeta[3] - (14*Pi^2*Zeta[3])/3 + 14*G[{1}, x]*Zeta[3] + 
       ((56*I)/3)*Pi*G[{1}, x]*Zeta[3] - (7*Pi^2*G[{1}, x]*Zeta[3])/3 + 
       ((14*I)/3)*Pi*G[{0, 1}, x]*Zeta[3] + (28*G[{1, 1}, x]*Zeta[3])/3 - 
       ((14*I)/3)*Pi*G[{1, 1}, x]*Zeta[3] + (14*G[{0, 1, 1}, x]*Zeta[3])/3 - 
       (28*G[{1, 1, 1}, x]*Zeta[3])/3)) + FF[1/(s^2*(1 - x))]*
    (9 + (2*I)*Pi - (7*Pi^2)/6 + 2*G[{0}, x] - 3*G[{1}, x] - 
     (2*I)*Pi*G[{1}, x] - 2*G[{1, 1}, x] + 
     ep*(18 + (4*I)*Pi - (5*Pi^2)/4 - (I/2)*Pi^3 + 4*G[{0}, x] - 
       9*G[{1}, x] + Pi^2*G[{1}, x] - 2*G[{0, 0}, x] - 
       (2*I)*Pi*G[{0, 1}, x] + 3*G[{1, 1}, x] + (2*I)*Pi*G[{1, 1}, x] - 
       2*G[{0, 1, 1}, x] + 4*G[{1, 1, 1}, x] - (14*Zeta[3])/3) + 
     ep^2*(36 + (8*I)*Pi - (11*Pi^2)/4 - (I/2)*Pi^3 + (73*Pi^4)/720 + 
       8*G[{0}, x] - (2*I)*Pi*G[{0}, x] - (Pi^2*G[{0}, x])/6 - 18*G[{1}, x] + 
       (Pi^2*G[{1}, x])/4 + (I/2)*Pi^3*G[{1}, x] - 6*G[{0, 0}, x] + 
       Pi^2*G[{0, 1}, x] + 9*G[{1, 1}, x] - (5*Pi^2*G[{1, 1}, x])/6 + 
       2*G[{0, 0, 0}, x] - (2*I)*Pi*G[{0, 0, 1}, x] + 
       (2*I)*Pi*G[{0, 1, 1}, x] + (2*I)*Pi*G[{1, 0, 1}, x] - 
       3*G[{1, 1, 1}, x] - (2*I)*Pi*G[{1, 1, 1}, x] - 2*G[{0, 0, 1, 1}, x] + 
       4*G[{0, 1, 1, 1}, x] + 2*G[{1, 0, 1, 1}, x] - 6*G[{1, 1, 1, 1}, x] - 
       7*Zeta[3] - ((14*I)/3)*Pi*Zeta[3]) + 
     ep^3*(72 + (16*I)*Pi - (11*Pi^2)/2 - ((2*I)/3)*Pi^3 + (11*Pi^4)/160 - 
       (I/48)*Pi^5 + 16*G[{0}, x] - (4*I)*Pi*G[{0}, x] + 
       (2*Pi^2*G[{0}, x])/3 - 36*G[{1}, x] + (3*Pi^2*G[{1}, x])/4 - 
       (Pi^4*G[{1}, x])/6 - 12*G[{0, 0}, x] + (2*I)*Pi*G[{0, 0}, x] + 
       (Pi^2*G[{0, 0}, x])/6 + (I/2)*Pi^3*G[{0, 1}, x] - 
       (2*I)*Pi*G[{1, 0}, x] + 18*G[{1, 1}, x] - (Pi^2*G[{1, 1}, x])/4 - 
       (I/2)*Pi^3*G[{1, 1}, x] + 8*G[{0, 0, 0}, x] + Pi^2*G[{0, 0, 1}, x] - 
       (5*Pi^2*G[{0, 1, 1}, x])/6 - 2*G[{1, 0, 0}, x] - 
       Pi^2*G[{1, 0, 1}, x] - 9*G[{1, 1, 1}, x] + (2*Pi^2*G[{1, 1, 1}, x])/
        3 - 2*G[{0, 0, 0, 0}, x] - (2*I)*Pi*G[{0, 0, 0, 1}, x] + 
       (2*I)*Pi*G[{0, 0, 1, 1}, x] + (2*I)*Pi*G[{0, 1, 0, 1}, x] - 
       (2*I)*Pi*G[{0, 1, 1, 1}, x] + (2*I)*Pi*G[{1, 0, 0, 1}, x] - 
       (2*I)*Pi*G[{1, 0, 1, 1}, x] - (2*I)*Pi*G[{1, 1, 0, 1}, x] + 
       3*G[{1, 1, 1, 1}, x] + (2*I)*Pi*G[{1, 1, 1, 1}, x] - 
       2*G[{0, 0, 0, 1, 1}, x] + 4*G[{0, 0, 1, 1, 1}, x] + 
       2*G[{0, 1, 0, 1, 1}, x] - 6*G[{0, 1, 1, 1, 1}, x] + 
       2*G[{1, 0, 0, 1, 1}, x] - 4*G[{1, 0, 1, 1, 1}, x] - 
       2*G[{1, 1, 0, 1, 1}, x] + 8*G[{1, 1, 1, 1, 1}, x] - 23*Zeta[3] - 
       ((14*I)/3)*Pi*Zeta[3] + (49*Pi^2*Zeta[3])/18 - (14*G[{0}, x]*Zeta[3])/
        3 + 7*G[{1}, x]*Zeta[3] + ((14*I)/3)*Pi*G[{1}, x]*Zeta[3] + 
       (14*G[{1, 1}, x]*Zeta[3])/3 - (62*Zeta[5])/5) + 
     ep^4*(144 + (32*I)*Pi - 11*Pi^2 - ((4*I)/3)*Pi^3 - (53*Pi^4)/480 - 
       (I/48)*Pi^5 + (437*Pi^6)/60480 + 32*G[{0}, x] - (8*I)*Pi*G[{0}, x] + 
       (4*Pi^2*G[{0}, x])/3 + (I/6)*Pi^3*G[{0}, x] - (47*Pi^4*G[{0}, x])/
        720 - 72*G[{1}, x] + (3*Pi^2*G[{1}, x])/2 + (I/3)*Pi^3*G[{1}, x] + 
       (47*Pi^4*G[{1}, x])/480 + (I/48)*Pi^5*G[{1}, x] - 24*G[{0, 0}, x] + 
       (4*I)*Pi*G[{0, 0}, x] - (Pi^2*G[{0, 0}, x])/2 - 
       (Pi^4*G[{0, 1}, x])/6 - (4*I)*Pi*G[{1, 0}, x] + Pi^2*G[{1, 0}, x] + 
       36*G[{1, 1}, x] - (3*Pi^2*G[{1, 1}, x])/4 + (167*Pi^4*G[{1, 1}, x])/
        720 + 16*G[{0, 0, 0}, x] - (2*I)*Pi*G[{0, 0, 0}, x] - 
       (Pi^2*G[{0, 0, 0}, x])/6 + (I/2)*Pi^3*G[{0, 0, 1}, x] + 
       (2*I)*Pi*G[{0, 1, 0}, x] - (I/2)*Pi^3*G[{0, 1, 1}, x] - 
       4*G[{1, 0, 0}, x] + (2*I)*Pi*G[{1, 0, 0}, x] - 
       (I/2)*Pi^3*G[{1, 0, 1}, x] - (2*I)*Pi*G[{1, 1, 0}, x] - 
       18*G[{1, 1, 1}, x] + (Pi^2*G[{1, 1, 1}, x])/4 + 
       (I/2)*Pi^3*G[{1, 1, 1}, x] - 10*G[{0, 0, 0, 0}, x] + 
       Pi^2*G[{0, 0, 0, 1}, x] - (5*Pi^2*G[{0, 0, 1, 1}, x])/6 + 
       2*G[{0, 1, 0, 0}, x] - Pi^2*G[{0, 1, 0, 1}, x] + 
       (2*Pi^2*G[{0, 1, 1, 1}, x])/3 + 4*G[{1, 0, 0, 0}, x] - 
       Pi^2*G[{1, 0, 0, 1}, x] + (5*Pi^2*G[{1, 0, 1, 1}, x])/6 - 
       2*G[{1, 1, 0, 0}, x] + Pi^2*G[{1, 1, 0, 1}, x] + 
       9*G[{1, 1, 1, 1}, x] - (Pi^2*G[{1, 1, 1, 1}, x])/2 + 
       2*G[{0, 0, 0, 0, 0}, x] - (2*I)*Pi*G[{0, 0, 0, 0, 1}, x] + 
       (2*I)*Pi*G[{0, 0, 0, 1, 1}, x] + (2*I)*Pi*G[{0, 0, 1, 0, 1}, x] - 
       (2*I)*Pi*G[{0, 0, 1, 1, 1}, x] + (2*I)*Pi*G[{0, 1, 0, 0, 1}, x] - 
       (2*I)*Pi*G[{0, 1, 0, 1, 1}, x] - (2*I)*Pi*G[{0, 1, 1, 0, 1}, x] + 
       (2*I)*Pi*G[{0, 1, 1, 1, 1}, x] + (2*I)*Pi*G[{1, 0, 0, 0, 1}, x] - 
       (2*I)*Pi*G[{1, 0, 0, 1, 1}, x] - (2*I)*Pi*G[{1, 0, 1, 0, 1}, x] + 
       (2*I)*Pi*G[{1, 0, 1, 1, 1}, x] - (2*I)*Pi*G[{1, 1, 0, 0, 1}, x] + 
       (2*I)*Pi*G[{1, 1, 0, 1, 1}, x] + (2*I)*Pi*G[{1, 1, 1, 0, 1}, x] - 
       3*G[{1, 1, 1, 1, 1}, x] - (2*I)*Pi*G[{1, 1, 1, 1, 1}, x] - 
       2*G[{0, 0, 0, 0, 1, 1}, x] + 4*G[{0, 0, 0, 1, 1, 1}, x] + 
       2*G[{0, 0, 1, 0, 1, 1}, x] - 6*G[{0, 0, 1, 1, 1, 1}, x] + 
       2*G[{0, 1, 0, 0, 1, 1}, x] - 4*G[{0, 1, 0, 1, 1, 1}, x] - 
       2*G[{0, 1, 1, 0, 1, 1}, x] + 8*G[{0, 1, 1, 1, 1, 1}, x] + 
       2*G[{1, 0, 0, 0, 1, 1}, x] - 4*G[{1, 0, 0, 1, 1, 1}, x] - 
       2*G[{1, 0, 1, 0, 1, 1}, x] + 6*G[{1, 0, 1, 1, 1, 1}, x] - 
       2*G[{1, 1, 0, 0, 1, 1}, x] + 4*G[{1, 1, 0, 1, 1, 1}, x] + 
       2*G[{1, 1, 1, 0, 1, 1}, x] - 10*G[{1, 1, 1, 1, 1, 1}, x] - 
       46*Zeta[3] - ((28*I)/3)*Pi*Zeta[3] + (35*Pi^2*Zeta[3])/12 + 
       ((7*I)/6)*Pi^3*Zeta[3] - (22*G[{0}, x]*Zeta[3])/3 + 
       19*G[{1}, x]*Zeta[3] - (7*Pi^2*G[{1}, x]*Zeta[3])/3 + 
       (14*G[{0, 0}, x]*Zeta[3])/3 + ((14*I)/3)*Pi*G[{0, 1}, x]*Zeta[3] - 
       7*G[{1, 1}, x]*Zeta[3] - ((14*I)/3)*Pi*G[{1, 1}, x]*Zeta[3] + 
       (14*G[{0, 1, 1}, x]*Zeta[3])/3 - (28*G[{1, 1, 1}, x]*Zeta[3])/3 + 
       (49*Zeta[3]^2)/9 - (93*Zeta[5])/5 - ((62*I)/5)*Pi*Zeta[5])) + 
   FF[1/(s^2*x)]*(5 + (2*I)*Pi - (7*Pi^2)/6 + 3*G[{0}, x] - 
     (2*I)*Pi*G[{0}, x] - 4*G[{1}, x] - 2*G[{0, 0}, x] + 
     ep*(10 - (5*Pi^2)/4 - (I/6)*Pi^3 + 7*G[{0}, x] - (6*I)*Pi*G[{0}, x] + 
       Pi^2*G[{0}, x] - 12*G[{1}, x] + (6*I)*Pi*G[{1}, x] - 9*G[{0, 0}, x] + 
       (2*I)*Pi*G[{0, 0}, x] - (2*I)*Pi*G[{1, 0}, x] + 10*G[{1, 1}, x] + 
       4*G[{0, 0, 0}, x] - 2*G[{1, 0, 0}, x] - (20*Zeta[3])/3) + 
     ep^2*(20 - (5*Pi^2)/12 + (I/2)*Pi^3 - (7*Pi^4)/144 + 14*G[{0}, x] - 
       (14*I)*Pi*G[{0}, x] + (11*Pi^2*G[{0}, x])/4 + (I/6)*Pi^3*G[{0}, x] - 
       24*G[{1}, x] + (12*I)*Pi*G[{1}, x] - (8*Pi^2*G[{1}, x])/3 + 
       (I/3)*Pi^3*G[{1}, x] - 21*G[{0, 0}, x] + (6*I)*Pi*G[{0, 0}, x] - 
       (5*Pi^2*G[{0, 0}, x])/6 + (6*I)*Pi*G[{0, 1}, x] - 
       (6*I)*Pi*G[{1, 0}, x] + Pi^2*G[{1, 0}, x] + 24*G[{1, 1}, x] - 
       (6*I)*Pi*G[{1, 1}, x] + 15*G[{0, 0, 0}, x] - 
       (2*I)*Pi*G[{0, 0, 0}, x] + (2*I)*Pi*G[{0, 1, 0}, x] + 
       6*G[{0, 1, 1}, x] - 6*G[{1, 0, 0}, x] + (2*I)*Pi*G[{1, 0, 0}, x] - 
       (2*I)*Pi*G[{1, 1, 0}, x] - 16*G[{1, 1, 1}, x] - 6*G[{0, 0, 0, 0}, x] + 
       2*G[{0, 1, 0, 0}, x] + 4*G[{1, 0, 0, 0}, x] - 2*G[{1, 1, 0, 0}, x] - 
       13*Zeta[3] - ((14*I)/3)*Pi*Zeta[3] + 2*G[{0}, x]*Zeta[3] - 
       2*G[{1}, x]*Zeta[3]) + ep^3*(40 - (5*Pi^2)/6 + ((7*I)/3)*Pi^3 - 
       (61*Pi^4)/160 - ((47*I)/720)*Pi^5 + 28*G[{0}, x] - 
       (28*I)*Pi*G[{0}, x] + (77*Pi^2*G[{0}, x])/12 + (I/2)*Pi^3*G[{0}, x] - 
       (Pi^4*G[{0}, x])/60 - 48*G[{1}, x] + (24*I)*Pi*G[{1}, x] - 
       5*Pi^2*G[{1}, x] - (I/2)*Pi^3*G[{1}, x] - (3*Pi^4*G[{1}, x])/20 - 
       42*G[{0, 0}, x] + (14*I)*Pi*G[{0, 0}, x] - (9*Pi^2*G[{0, 0}, x])/4 - 
       (I/6)*Pi^3*G[{0, 0}, x] + (12*I)*Pi*G[{0, 1}, x] - 
       3*Pi^2*G[{0, 1}, x] - (I/3)*Pi^3*G[{0, 1}, x] - 
       (14*I)*Pi*G[{1, 0}, x] + 3*Pi^2*G[{1, 0}, x] + 
       (I/6)*Pi^3*G[{1, 0}, x] + 48*G[{1, 1}, x] - (12*I)*Pi*G[{1, 1}, x] + 
       (13*Pi^2*G[{1, 1}, x])/6 + (I/3)*Pi^3*G[{1, 1}, x] + 
       35*G[{0, 0, 0}, x] - (6*I)*Pi*G[{0, 0, 0}, x] + 
       (2*Pi^2*G[{0, 0, 0}, x])/3 + (6*I)*Pi*G[{0, 0, 1}, x] + 
       (6*I)*Pi*G[{0, 1, 0}, x] - Pi^2*G[{0, 1, 0}, x] + 12*G[{0, 1, 1}, x] - 
       (6*I)*Pi*G[{0, 1, 1}, x] - 14*G[{1, 0, 0}, x] + 
       (6*I)*Pi*G[{1, 0, 0}, x] - (5*Pi^2*G[{1, 0, 0}, x])/6 - 
       (6*I)*Pi*G[{1, 0, 1}, x] - (6*I)*Pi*G[{1, 1, 0}, x] + 
       Pi^2*G[{1, 1, 0}, x] - 36*G[{1, 1, 1}, x] + (6*I)*Pi*G[{1, 1, 1}, x] - 
       21*G[{0, 0, 0, 0}, x] + (2*I)*Pi*G[{0, 0, 0, 0}, x] - 
       (2*I)*Pi*G[{0, 0, 1, 0}, x] + 6*G[{0, 0, 1, 1}, x] + 
       6*G[{0, 1, 0, 0}, x] - (2*I)*Pi*G[{0, 1, 0, 0}, x] + 
       (2*I)*Pi*G[{0, 1, 1, 0}, x] - 12*G[{0, 1, 1, 1}, x] + 
       12*G[{1, 0, 0, 0}, x] - (2*I)*Pi*G[{1, 0, 0, 0}, x] + 
       (2*I)*Pi*G[{1, 0, 1, 0}, x] - 6*G[{1, 0, 1, 1}, x] - 
       6*G[{1, 1, 0, 0}, x] + (2*I)*Pi*G[{1, 1, 0, 0}, x] - 
       (2*I)*Pi*G[{1, 1, 1, 0}, x] + 22*G[{1, 1, 1, 1}, x] + 
       8*G[{0, 0, 0, 0, 0}, x] - 2*G[{0, 0, 1, 0, 0}, x] - 
       4*G[{0, 1, 0, 0, 0}, x] + 2*G[{0, 1, 1, 0, 0}, x] - 
       6*G[{1, 0, 0, 0, 0}, x] + 2*G[{1, 0, 1, 0, 0}, x] + 
       4*G[{1, 1, 0, 0, 0}, x] - 2*G[{1, 1, 1, 0, 0}, x] - (77*Zeta[3])/3 - 
       ((14*I)/3)*Pi*Zeta[3] + (26*Pi^2*Zeta[3])/9 - G[{0}, x]*Zeta[3] + 
       ((14*I)/3)*Pi*G[{0}, x]*Zeta[3] + (10*G[{1}, x]*Zeta[3])/3 + 
       (8*G[{0, 0}, x]*Zeta[3])/3 + 2*G[{0, 1}, x]*Zeta[3] + 
       2*G[{1, 0}, x]*Zeta[3] - 2*G[{1, 1}, x]*Zeta[3] - (72*Zeta[5])/5) + 
     ep^4*(80 - (5*Pi^2)/3 + ((14*I)/3)*Pi^3 - (1747*Pi^4)/1440 - 
       ((37*I)/240)*Pi^5 + (977*Pi^6)/60480 + 56*G[{0}, x] - 
       (56*I)*Pi*G[{0}, x] + (77*Pi^2*G[{0}, x])/6 + 
       ((7*I)/6)*Pi^3*G[{0}, x] - (71*Pi^4*G[{0}, x])/480 + 
       ((47*I)/720)*Pi^5*G[{0}, x] - 96*G[{1}, x] + (48*I)*Pi*G[{1}, x] - 
       10*Pi^2*G[{1}, x] - ((2*I)/3)*Pi^3*G[{1}, x] + 
       (13*Pi^4*G[{1}, x])/72 - ((2*I)/45)*Pi^5*G[{1}, x] - 84*G[{0, 0}, x] + 
       (28*I)*Pi*G[{0, 0}, x] - (21*Pi^2*G[{0, 0}, x])/4 - 
       (I/2)*Pi^3*G[{0, 0}, x] + (59*Pi^4*G[{0, 0}, x])/720 + 
       (24*I)*Pi*G[{0, 1}, x] - 6*Pi^2*G[{0, 1}, x] - 
       ((5*I)/2)*Pi^3*G[{0, 1}, x] + (3*Pi^4*G[{0, 1}, x])/20 - 
       (28*I)*Pi*G[{1, 0}, x] + 7*Pi^2*G[{1, 0}, x] + 
       (I/2)*Pi^3*G[{1, 0}, x] - (Pi^4*G[{1, 0}, x])/60 + 96*G[{1, 1}, x] - 
       (24*I)*Pi*G[{1, 1}, x] + 4*Pi^2*G[{1, 1}, x] + 
       ((5*I)/2)*Pi^3*G[{1, 1}, x] - (3*Pi^4*G[{1, 1}, x])/20 + 
       70*G[{0, 0, 0}, x] - (14*I)*Pi*G[{0, 0, 0}, x] + 
       (7*Pi^2*G[{0, 0, 0}, x])/4 + (I/6)*Pi^3*G[{0, 0, 0}, x] + 
       (12*I)*Pi*G[{0, 0, 1}, x] - 3*Pi^2*G[{0, 0, 1}, x] + 
       (I/3)*Pi^3*G[{0, 0, 1}, x] + (14*I)*Pi*G[{0, 1, 0}, x] - 
       3*Pi^2*G[{0, 1, 0}, x] - (I/6)*Pi^3*G[{0, 1, 0}, x] + 
       24*G[{0, 1, 1}, x] - (12*I)*Pi*G[{0, 1, 1}, x] + 
       (5*Pi^2*G[{0, 1, 1}, x])/2 - (I/3)*Pi^3*G[{0, 1, 1}, x] - 
       28*G[{1, 0, 0}, x] + (14*I)*Pi*G[{1, 0, 0}, x] - 
       (5*Pi^2*G[{1, 0, 0}, x])/2 - (I/6)*Pi^3*G[{1, 0, 0}, x] - 
       (12*I)*Pi*G[{1, 0, 1}, x] + 3*Pi^2*G[{1, 0, 1}, x] - 
       (I/3)*Pi^3*G[{1, 0, 1}, x] - (14*I)*Pi*G[{1, 1, 0}, x] + 
       3*Pi^2*G[{1, 1, 0}, x] + (I/6)*Pi^3*G[{1, 1, 0}, x] - 
       72*G[{1, 1, 1}, x] + (12*I)*Pi*G[{1, 1, 1}, x] - 
       (5*Pi^2*G[{1, 1, 1}, x])/3 + (I/3)*Pi^3*G[{1, 1, 1}, x] - 
       49*G[{0, 0, 0, 0}, x] + (6*I)*Pi*G[{0, 0, 0, 0}, x] - 
       (Pi^2*G[{0, 0, 0, 0}, x])/2 + (6*I)*Pi*G[{0, 0, 0, 1}, x] - 
       (6*I)*Pi*G[{0, 0, 1, 0}, x] + Pi^2*G[{0, 0, 1, 0}, x] + 
       12*G[{0, 0, 1, 1}, x] - (6*I)*Pi*G[{0, 0, 1, 1}, x] + 
       14*G[{0, 1, 0, 0}, x] - (6*I)*Pi*G[{0, 1, 0, 0}, x] + 
       (5*Pi^2*G[{0, 1, 0, 0}, x])/6 - (6*I)*Pi*G[{0, 1, 0, 1}, x] + 
       (6*I)*Pi*G[{0, 1, 1, 0}, x] - Pi^2*G[{0, 1, 1, 0}, x] - 
       24*G[{0, 1, 1, 1}, x] + (6*I)*Pi*G[{0, 1, 1, 1}, x] + 
       28*G[{1, 0, 0, 0}, x] - (6*I)*Pi*G[{1, 0, 0, 0}, x] + 
       (2*Pi^2*G[{1, 0, 0, 0}, x])/3 - (6*I)*Pi*G[{1, 0, 0, 1}, x] + 
       (6*I)*Pi*G[{1, 0, 1, 0}, x] - Pi^2*G[{1, 0, 1, 0}, x] - 
       12*G[{1, 0, 1, 1}, x] + (6*I)*Pi*G[{1, 0, 1, 1}, x] - 
       14*G[{1, 1, 0, 0}, x] + (6*I)*Pi*G[{1, 1, 0, 0}, x] - 
       (5*Pi^2*G[{1, 1, 0, 0}, x])/6 + (6*I)*Pi*G[{1, 1, 0, 1}, x] - 
       (6*I)*Pi*G[{1, 1, 1, 0}, x] + Pi^2*G[{1, 1, 1, 0}, x] + 
       48*G[{1, 1, 1, 1}, x] - (6*I)*Pi*G[{1, 1, 1, 1}, x] + 
       27*G[{0, 0, 0, 0, 0}, x] - (2*I)*Pi*G[{0, 0, 0, 0, 0}, x] + 
       (2*I)*Pi*G[{0, 0, 0, 1, 0}, x] + 6*G[{0, 0, 0, 1, 1}, x] - 
       6*G[{0, 0, 1, 0, 0}, x] + (2*I)*Pi*G[{0, 0, 1, 0, 0}, x] - 
       (2*I)*Pi*G[{0, 0, 1, 1, 0}, x] - 12*G[{0, 0, 1, 1, 1}, x] - 
       12*G[{0, 1, 0, 0, 0}, x] + (2*I)*Pi*G[{0, 1, 0, 0, 0}, x] - 
       (2*I)*Pi*G[{0, 1, 0, 1, 0}, x] - 6*G[{0, 1, 0, 1, 1}, x] + 
       6*G[{0, 1, 1, 0, 0}, x] - (2*I)*Pi*G[{0, 1, 1, 0, 0}, x] + 
       (2*I)*Pi*G[{0, 1, 1, 1, 0}, x] + 18*G[{0, 1, 1, 1, 1}, x] - 
       18*G[{1, 0, 0, 0, 0}, x] + (2*I)*Pi*G[{1, 0, 0, 0, 0}, x] - 
       (2*I)*Pi*G[{1, 0, 0, 1, 0}, x] - 6*G[{1, 0, 0, 1, 1}, x] + 
       6*G[{1, 0, 1, 0, 0}, x] - (2*I)*Pi*G[{1, 0, 1, 0, 0}, x] + 
       (2*I)*Pi*G[{1, 0, 1, 1, 0}, x] + 12*G[{1, 0, 1, 1, 1}, x] + 
       12*G[{1, 1, 0, 0, 0}, x] - (2*I)*Pi*G[{1, 1, 0, 0, 0}, x] + 
       (2*I)*Pi*G[{1, 1, 0, 1, 0}, x] + 6*G[{1, 1, 0, 1, 1}, x] - 
       6*G[{1, 1, 1, 0, 0}, x] + (2*I)*Pi*G[{1, 1, 1, 0, 0}, x] - 
       (2*I)*Pi*G[{1, 1, 1, 1, 0}, x] - 28*G[{1, 1, 1, 1, 1}, x] - 
       10*G[{0, 0, 0, 0, 0, 0}, x] + 2*G[{0, 0, 0, 1, 0, 0}, x] + 
       4*G[{0, 0, 1, 0, 0, 0}, x] - 2*G[{0, 0, 1, 1, 0, 0}, x] + 
       6*G[{0, 1, 0, 0, 0, 0}, x] - 2*G[{0, 1, 0, 1, 0, 0}, x] - 
       4*G[{0, 1, 1, 0, 0, 0}, x] + 2*G[{0, 1, 1, 1, 0, 0}, x] + 
       8*G[{1, 0, 0, 0, 0, 0}, x] - 2*G[{1, 0, 0, 1, 0, 0}, x] - 
       4*G[{1, 0, 1, 0, 0, 0}, x] + 2*G[{1, 0, 1, 1, 0, 0}, x] - 
       6*G[{1, 1, 0, 0, 0, 0}, x] + 2*G[{1, 1, 0, 1, 0, 0}, x] + 
       4*G[{1, 1, 1, 0, 0, 0}, x] - 2*G[{1, 1, 1, 1, 0, 0}, x] - 
       (154*Zeta[3])/3 + (41*Pi^2*Zeta[3])/12 + ((7*I)/18)*Pi^3*Zeta[3] - 
       (7*G[{0}, x]*Zeta[3])/3 + (14*I)*Pi*G[{0}, x]*Zeta[3] - 
       (5*Pi^2*G[{0}, x]*Zeta[3])/2 + 14*G[{1}, x]*Zeta[3] - 
       (14*I)*Pi*G[{1}, x]*Zeta[3] + (Pi^2*G[{1}, x]*Zeta[3])/6 + 
       15*G[{0, 0}, x]*Zeta[3] - ((14*I)/3)*Pi*G[{0, 0}, x]*Zeta[3] + 
       6*G[{0, 1}, x]*Zeta[3] + 6*G[{1, 0}, x]*Zeta[3] + 
       ((14*I)/3)*Pi*G[{1, 0}, x]*Zeta[3] - (88*G[{1, 1}, x]*Zeta[3])/3 - 
       (22*G[{0, 0, 0}, x]*Zeta[3])/3 - 2*G[{0, 0, 1}, x]*Zeta[3] - 
       2*G[{0, 1, 0}, x]*Zeta[3] + 2*G[{0, 1, 1}, x]*Zeta[3] + 
       (8*G[{1, 0, 0}, x]*Zeta[3])/3 + 2*G[{1, 0, 1}, x]*Zeta[3] + 
       2*G[{1, 1, 0}, x]*Zeta[3] - 2*G[{1, 1, 1}, x]*Zeta[3] + 
       (91*Zeta[3]^2)/9 - (123*Zeta[5])/5 - ((62*I)/5)*Pi*Zeta[5] + 
       2*G[{0}, x]*Zeta[5] - 2*G[{1}, x]*Zeta[5])) + 
   FF[1/(s^2*(1 - x)^2)]*((2*I)*Pi*G[{0}, x] + 2*G[{0, 0}, x] + 
     ep*((-I/3)*Pi^3 + (2*I)*Pi*G[{0}, x] - Pi^2*G[{0}, x] + 2*G[{0, 0}, x] - 
       (2*I)*Pi*G[{0, 0}, x] + (2*I)*Pi*G[{1, 0}, x] - 4*G[{0, 0, 0}, x] + 
       2*G[{1, 0, 0}, x] + 2*Zeta[3]) + ep^2*((-I/3)*Pi^3 + (3*Pi^4)/20 + 
       (4*I)*Pi*G[{0}, x] - Pi^2*G[{0}, x] - (I/6)*Pi^3*G[{0}, x] - 
       (I/3)*Pi^3*G[{1}, x] + 4*G[{0, 0}, x] - (2*I)*Pi*G[{0, 0}, x] + 
       (5*Pi^2*G[{0, 0}, x])/6 + (2*I)*Pi*G[{1, 0}, x] - Pi^2*G[{1, 0}, x] - 
       4*G[{0, 0, 0}, x] + (2*I)*Pi*G[{0, 0, 0}, x] - 
       (2*I)*Pi*G[{0, 1, 0}, x] + 2*G[{1, 0, 0}, x] - 
       (2*I)*Pi*G[{1, 0, 0}, x] + (2*I)*Pi*G[{1, 1, 0}, x] + 
       6*G[{0, 0, 0, 0}, x] - 2*G[{0, 1, 0, 0}, x] - 4*G[{1, 0, 0, 0}, x] + 
       2*G[{1, 1, 0, 0}, x] + 2*Zeta[3] - 2*G[{0}, x]*Zeta[3] + 
       2*G[{1}, x]*Zeta[3]) + ep^3*(((-2*I)/3)*Pi^3 + (3*Pi^4)/20 + 
       ((2*I)/45)*Pi^5 + (8*I)*Pi*G[{0}, x] - 2*Pi^2*G[{0}, x] - 
       (I/6)*Pi^3*G[{0}, x] + (Pi^4*G[{0}, x])/60 - (I/3)*Pi^3*G[{1}, x] + 
       (3*Pi^4*G[{1}, x])/20 + 8*G[{0, 0}, x] - (4*I)*Pi*G[{0, 0}, x] + 
       (5*Pi^2*G[{0, 0}, x])/6 + (I/6)*Pi^3*G[{0, 0}, x] + 
       (I/3)*Pi^3*G[{0, 1}, x] + (4*I)*Pi*G[{1, 0}, x] - Pi^2*G[{1, 0}, x] - 
       (I/6)*Pi^3*G[{1, 0}, x] - (I/3)*Pi^3*G[{1, 1}, x] - 
       8*G[{0, 0, 0}, x] + (2*I)*Pi*G[{0, 0, 0}, x] - 
       (2*Pi^2*G[{0, 0, 0}, x])/3 - (2*I)*Pi*G[{0, 1, 0}, x] + 
       Pi^2*G[{0, 1, 0}, x] + 4*G[{1, 0, 0}, x] - (2*I)*Pi*G[{1, 0, 0}, x] + 
       (5*Pi^2*G[{1, 0, 0}, x])/6 + (2*I)*Pi*G[{1, 1, 0}, x] - 
       Pi^2*G[{1, 1, 0}, x] + 6*G[{0, 0, 0, 0}, x] - 
       (2*I)*Pi*G[{0, 0, 0, 0}, x] + (2*I)*Pi*G[{0, 0, 1, 0}, x] - 
       2*G[{0, 1, 0, 0}, x] + (2*I)*Pi*G[{0, 1, 0, 0}, x] - 
       (2*I)*Pi*G[{0, 1, 1, 0}, x] - 4*G[{1, 0, 0, 0}, x] + 
       (2*I)*Pi*G[{1, 0, 0, 0}, x] - (2*I)*Pi*G[{1, 0, 1, 0}, x] + 
       2*G[{1, 1, 0, 0}, x] - (2*I)*Pi*G[{1, 1, 0, 0}, x] + 
       (2*I)*Pi*G[{1, 1, 1, 0}, x] - 8*G[{0, 0, 0, 0, 0}, x] + 
       2*G[{0, 0, 1, 0, 0}, x] + 4*G[{0, 1, 0, 0, 0}, x] - 
       2*G[{0, 1, 1, 0, 0}, x] + 6*G[{1, 0, 0, 0, 0}, x] - 
       2*G[{1, 0, 1, 0, 0}, x] - 4*G[{1, 1, 0, 0, 0}, x] + 
       2*G[{1, 1, 1, 0, 0}, x] + 4*Zeta[3] - (Pi^2*Zeta[3])/6 - 
       2*G[{0}, x]*Zeta[3] - ((14*I)/3)*Pi*G[{0}, x]*Zeta[3] + 
       2*G[{1}, x]*Zeta[3] - (8*G[{0, 0}, x]*Zeta[3])/3 - 
       2*G[{0, 1}, x]*Zeta[3] - 2*G[{1, 0}, x]*Zeta[3] + 
       2*G[{1, 1}, x]*Zeta[3] + 2*Zeta[5]) + 
     ep^4*(((-4*I)/3)*Pi^3 + (3*Pi^4)/10 + ((2*I)/45)*Pi^5 - Pi^6/112 + 
       (16*I)*Pi*G[{0}, x] - 4*Pi^2*G[{0}, x] - (I/3)*Pi^3*G[{0}, x] + 
       (Pi^4*G[{0}, x])/60 - ((47*I)/720)*Pi^5*G[{0}, x] - 
       ((2*I)/3)*Pi^3*G[{1}, x] + (3*Pi^4*G[{1}, x])/20 + 
       ((2*I)/45)*Pi^5*G[{1}, x] + 16*G[{0, 0}, x] - (8*I)*Pi*G[{0, 0}, x] + 
       (5*Pi^2*G[{0, 0}, x])/3 + (I/6)*Pi^3*G[{0, 0}, x] - 
       (59*Pi^4*G[{0, 0}, x])/720 + (I/3)*Pi^3*G[{0, 1}, x] - 
       (3*Pi^4*G[{0, 1}, x])/20 + (8*I)*Pi*G[{1, 0}, x] - 
       2*Pi^2*G[{1, 0}, x] - (I/6)*Pi^3*G[{1, 0}, x] + 
       (Pi^4*G[{1, 0}, x])/60 - (I/3)*Pi^3*G[{1, 1}, x] + 
       (3*Pi^4*G[{1, 1}, x])/20 - 16*G[{0, 0, 0}, x] + 
       (4*I)*Pi*G[{0, 0, 0}, x] - (2*Pi^2*G[{0, 0, 0}, x])/3 - 
       (I/6)*Pi^3*G[{0, 0, 0}, x] - (I/3)*Pi^3*G[{0, 0, 1}, x] - 
       (4*I)*Pi*G[{0, 1, 0}, x] + Pi^2*G[{0, 1, 0}, x] + 
       (I/6)*Pi^3*G[{0, 1, 0}, x] + (I/3)*Pi^3*G[{0, 1, 1}, x] + 
       8*G[{1, 0, 0}, x] - (4*I)*Pi*G[{1, 0, 0}, x] + 
       (5*Pi^2*G[{1, 0, 0}, x])/6 + (I/6)*Pi^3*G[{1, 0, 0}, x] + 
       (I/3)*Pi^3*G[{1, 0, 1}, x] + (4*I)*Pi*G[{1, 1, 0}, x] - 
       Pi^2*G[{1, 1, 0}, x] - (I/6)*Pi^3*G[{1, 1, 0}, x] - 
       (I/3)*Pi^3*G[{1, 1, 1}, x] + 12*G[{0, 0, 0, 0}, x] - 
       (2*I)*Pi*G[{0, 0, 0, 0}, x] + (Pi^2*G[{0, 0, 0, 0}, x])/2 + 
       (2*I)*Pi*G[{0, 0, 1, 0}, x] - Pi^2*G[{0, 0, 1, 0}, x] - 
       4*G[{0, 1, 0, 0}, x] + (2*I)*Pi*G[{0, 1, 0, 0}, x] - 
       (5*Pi^2*G[{0, 1, 0, 0}, x])/6 - (2*I)*Pi*G[{0, 1, 1, 0}, x] + 
       Pi^2*G[{0, 1, 1, 0}, x] - 8*G[{1, 0, 0, 0}, x] + 
       (2*I)*Pi*G[{1, 0, 0, 0}, x] - (2*Pi^2*G[{1, 0, 0, 0}, x])/3 - 
       (2*I)*Pi*G[{1, 0, 1, 0}, x] + Pi^2*G[{1, 0, 1, 0}, x] + 
       4*G[{1, 1, 0, 0}, x] - (2*I)*Pi*G[{1, 1, 0, 0}, x] + 
       (5*Pi^2*G[{1, 1, 0, 0}, x])/6 + (2*I)*Pi*G[{1, 1, 1, 0}, x] - 
       Pi^2*G[{1, 1, 1, 0}, x] - 8*G[{0, 0, 0, 0, 0}, x] + 
       (2*I)*Pi*G[{0, 0, 0, 0, 0}, x] - (2*I)*Pi*G[{0, 0, 0, 1, 0}, x] + 
       2*G[{0, 0, 1, 0, 0}, x] - (2*I)*Pi*G[{0, 0, 1, 0, 0}, x] + 
       (2*I)*Pi*G[{0, 0, 1, 1, 0}, x] + 4*G[{0, 1, 0, 0, 0}, x] - 
       (2*I)*Pi*G[{0, 1, 0, 0, 0}, x] + (2*I)*Pi*G[{0, 1, 0, 1, 0}, x] - 
       2*G[{0, 1, 1, 0, 0}, x] + (2*I)*Pi*G[{0, 1, 1, 0, 0}, x] - 
       (2*I)*Pi*G[{0, 1, 1, 1, 0}, x] + 6*G[{1, 0, 0, 0, 0}, x] - 
       (2*I)*Pi*G[{1, 0, 0, 0, 0}, x] + (2*I)*Pi*G[{1, 0, 0, 1, 0}, x] - 
       2*G[{1, 0, 1, 0, 0}, x] + (2*I)*Pi*G[{1, 0, 1, 0, 0}, x] - 
       (2*I)*Pi*G[{1, 0, 1, 1, 0}, x] - 4*G[{1, 1, 0, 0, 0}, x] + 
       (2*I)*Pi*G[{1, 1, 0, 0, 0}, x] - (2*I)*Pi*G[{1, 1, 0, 1, 0}, x] + 
       2*G[{1, 1, 1, 0, 0}, x] - (2*I)*Pi*G[{1, 1, 1, 0, 0}, x] + 
       (2*I)*Pi*G[{1, 1, 1, 1, 0}, x] + 10*G[{0, 0, 0, 0, 0, 0}, x] - 
       2*G[{0, 0, 0, 1, 0, 0}, x] - 4*G[{0, 0, 1, 0, 0, 0}, x] + 
       2*G[{0, 0, 1, 1, 0, 0}, x] - 6*G[{0, 1, 0, 0, 0, 0}, x] + 
       2*G[{0, 1, 0, 1, 0, 0}, x] + 4*G[{0, 1, 1, 0, 0, 0}, x] - 
       2*G[{0, 1, 1, 1, 0, 0}, x] - 8*G[{1, 0, 0, 0, 0, 0}, x] + 
       2*G[{1, 0, 0, 1, 0, 0}, x] + 4*G[{1, 0, 1, 0, 0, 0}, x] - 
       2*G[{1, 0, 1, 1, 0, 0}, x] + 6*G[{1, 1, 0, 0, 0, 0}, x] - 
       2*G[{1, 1, 0, 1, 0, 0}, x] - 4*G[{1, 1, 1, 0, 0, 0}, x] + 
       2*G[{1, 1, 1, 1, 0, 0}, x] + 8*Zeta[3] - (Pi^2*Zeta[3])/6 + 
       ((7*I)/9)*Pi^3*Zeta[3] - 4*G[{0}, x]*Zeta[3] - ((14*I)/3)*Pi*G[{0}, x]*
        Zeta[3] + (5*Pi^2*G[{0}, x]*Zeta[3])/2 + 4*G[{1}, x]*Zeta[3] - 
       (Pi^2*G[{1}, x]*Zeta[3])/6 - (8*G[{0, 0}, x]*Zeta[3])/3 + 
       ((14*I)/3)*Pi*G[{0, 0}, x]*Zeta[3] - 2*G[{0, 1}, x]*Zeta[3] - 
       2*G[{1, 0}, x]*Zeta[3] - ((14*I)/3)*Pi*G[{1, 0}, x]*Zeta[3] + 
       2*G[{1, 1}, x]*Zeta[3] + (22*G[{0, 0, 0}, x]*Zeta[3])/3 + 
       2*G[{0, 0, 1}, x]*Zeta[3] + 2*G[{0, 1, 0}, x]*Zeta[3] - 
       2*G[{0, 1, 1}, x]*Zeta[3] - (8*G[{1, 0, 0}, x]*Zeta[3])/3 - 
       2*G[{1, 0, 1}, x]*Zeta[3] - 2*G[{1, 1, 0}, x]*Zeta[3] + 
       2*G[{1, 1, 1}, x]*Zeta[3] - (14*Zeta[3]^2)/3 + 2*Zeta[5] - 
       2*G[{0}, x]*Zeta[5] + 2*G[{1}, x]*Zeta[5]))), 
 COLOR[CF]*(FF[1/(s*x^2)]*(I*Pi*G[{1}, x] + G[{1, 1}, x] + 
     ep*(I*Pi*G[{1}, x] - (Pi^2*G[{1}, x])/2 + I*Pi*G[{0, 1}, x] + 
       G[{1, 1}, x] - I*Pi*G[{1, 1}, x] + G[{0, 1, 1}, x] - 
       2*G[{1, 1, 1}, x]) + ep^2*((2*I)*Pi*G[{1}, x] - (Pi^2*G[{1}, x])/2 - 
       (I/4)*Pi^3*G[{1}, x] + I*Pi*G[{0, 1}, x] - (Pi^2*G[{0, 1}, x])/2 + 
       2*G[{1, 1}, x] - I*Pi*G[{1, 1}, x] + (5*Pi^2*G[{1, 1}, x])/12 + 
       I*Pi*G[{0, 0, 1}, x] + G[{0, 1, 1}, x] - I*Pi*G[{0, 1, 1}, x] - 
       I*Pi*G[{1, 0, 1}, x] - 2*G[{1, 1, 1}, x] + I*Pi*G[{1, 1, 1}, x] + 
       G[{0, 0, 1, 1}, x] - 2*G[{0, 1, 1, 1}, x] - G[{1, 0, 1, 1}, x] + 
       3*G[{1, 1, 1, 1}, x]) + ep^3*((4*I)*Pi*G[{1}, x] - Pi^2*G[{1}, x] - 
       (I/4)*Pi^3*G[{1}, x] + (Pi^4*G[{1}, x])/12 + (2*I)*Pi*G[{0, 1}, x] - 
       (Pi^2*G[{0, 1}, x])/2 - (I/4)*Pi^3*G[{0, 1}, x] + 4*G[{1, 1}, x] - 
       (2*I)*Pi*G[{1, 1}, x] + (5*Pi^2*G[{1, 1}, x])/12 + 
       (I/4)*Pi^3*G[{1, 1}, x] + I*Pi*G[{0, 0, 1}, x] - 
       (Pi^2*G[{0, 0, 1}, x])/2 + 2*G[{0, 1, 1}, x] - I*Pi*G[{0, 1, 1}, x] + 
       (5*Pi^2*G[{0, 1, 1}, x])/12 - I*Pi*G[{1, 0, 1}, x] + 
       (Pi^2*G[{1, 0, 1}, x])/2 - 4*G[{1, 1, 1}, x] + I*Pi*G[{1, 1, 1}, x] - 
       (Pi^2*G[{1, 1, 1}, x])/3 + I*Pi*G[{0, 0, 0, 1}, x] + 
       G[{0, 0, 1, 1}, x] - I*Pi*G[{0, 0, 1, 1}, x] - 
       I*Pi*G[{0, 1, 0, 1}, x] - 2*G[{0, 1, 1, 1}, x] + 
       I*Pi*G[{0, 1, 1, 1}, x] - I*Pi*G[{1, 0, 0, 1}, x] - 
       G[{1, 0, 1, 1}, x] + I*Pi*G[{1, 0, 1, 1}, x] + 
       I*Pi*G[{1, 1, 0, 1}, x] + 3*G[{1, 1, 1, 1}, x] - 
       I*Pi*G[{1, 1, 1, 1}, x] + G[{0, 0, 0, 1, 1}, x] - 
       2*G[{0, 0, 1, 1, 1}, x] - G[{0, 1, 0, 1, 1}, x] + 
       3*G[{0, 1, 1, 1, 1}, x] - G[{1, 0, 0, 1, 1}, x] + 
       2*G[{1, 0, 1, 1, 1}, x] + G[{1, 1, 0, 1, 1}, x] - 
       4*G[{1, 1, 1, 1, 1}, x] - ((7*I)/3)*Pi*G[{1}, x]*Zeta[3] - 
       (7*G[{1, 1}, x]*Zeta[3])/3) + ep^4*((8*I)*Pi*G[{1}, x] - 
       2*Pi^2*G[{1}, x] - (I/2)*Pi^3*G[{1}, x] + (Pi^4*G[{1}, x])/12 - 
       (I/96)*Pi^5*G[{1}, x] + (4*I)*Pi*G[{0, 1}, x] - Pi^2*G[{0, 1}, x] - 
       (I/4)*Pi^3*G[{0, 1}, x] + (Pi^4*G[{0, 1}, x])/12 + 8*G[{1, 1}, x] - 
       (4*I)*Pi*G[{1, 1}, x] + (5*Pi^2*G[{1, 1}, x])/6 + 
       (I/4)*Pi^3*G[{1, 1}, x] - (167*Pi^4*G[{1, 1}, x])/1440 + 
       (2*I)*Pi*G[{0, 0, 1}, x] - (Pi^2*G[{0, 0, 1}, x])/2 - 
       (I/4)*Pi^3*G[{0, 0, 1}, x] + 4*G[{0, 1, 1}, x] - 
       (2*I)*Pi*G[{0, 1, 1}, x] + (5*Pi^2*G[{0, 1, 1}, x])/12 + 
       (I/4)*Pi^3*G[{0, 1, 1}, x] - (2*I)*Pi*G[{1, 0, 1}, x] + 
       (Pi^2*G[{1, 0, 1}, x])/2 + (I/4)*Pi^3*G[{1, 0, 1}, x] - 
       8*G[{1, 1, 1}, x] + (2*I)*Pi*G[{1, 1, 1}, x] - (Pi^2*G[{1, 1, 1}, x])/
        3 - (I/4)*Pi^3*G[{1, 1, 1}, x] + I*Pi*G[{0, 0, 0, 1}, x] - 
       (Pi^2*G[{0, 0, 0, 1}, x])/2 + 2*G[{0, 0, 1, 1}, x] - 
       I*Pi*G[{0, 0, 1, 1}, x] + (5*Pi^2*G[{0, 0, 1, 1}, x])/12 - 
       I*Pi*G[{0, 1, 0, 1}, x] + (Pi^2*G[{0, 1, 0, 1}, x])/2 - 
       4*G[{0, 1, 1, 1}, x] + I*Pi*G[{0, 1, 1, 1}, x] - 
       (Pi^2*G[{0, 1, 1, 1}, x])/3 - I*Pi*G[{1, 0, 0, 1}, x] + 
       (Pi^2*G[{1, 0, 0, 1}, x])/2 - 2*G[{1, 0, 1, 1}, x] + 
       I*Pi*G[{1, 0, 1, 1}, x] - (5*Pi^2*G[{1, 0, 1, 1}, x])/12 + 
       I*Pi*G[{1, 1, 0, 1}, x] - (Pi^2*G[{1, 1, 0, 1}, x])/2 + 
       6*G[{1, 1, 1, 1}, x] - I*Pi*G[{1, 1, 1, 1}, x] + 
       (Pi^2*G[{1, 1, 1, 1}, x])/4 + I*Pi*G[{0, 0, 0, 0, 1}, x] + 
       G[{0, 0, 0, 1, 1}, x] - I*Pi*G[{0, 0, 0, 1, 1}, x] - 
       I*Pi*G[{0, 0, 1, 0, 1}, x] - 2*G[{0, 0, 1, 1, 1}, x] + 
       I*Pi*G[{0, 0, 1, 1, 1}, x] - I*Pi*G[{0, 1, 0, 0, 1}, x] - 
       G[{0, 1, 0, 1, 1}, x] + I*Pi*G[{0, 1, 0, 1, 1}, x] + 
       I*Pi*G[{0, 1, 1, 0, 1}, x] + 3*G[{0, 1, 1, 1, 1}, x] - 
       I*Pi*G[{0, 1, 1, 1, 1}, x] - I*Pi*G[{1, 0, 0, 0, 1}, x] - 
       G[{1, 0, 0, 1, 1}, x] + I*Pi*G[{1, 0, 0, 1, 1}, x] + 
       I*Pi*G[{1, 0, 1, 0, 1}, x] + 2*G[{1, 0, 1, 1, 1}, x] - 
       I*Pi*G[{1, 0, 1, 1, 1}, x] + I*Pi*G[{1, 1, 0, 0, 1}, x] + 
       G[{1, 1, 0, 1, 1}, x] - I*Pi*G[{1, 1, 0, 1, 1}, x] - 
       I*Pi*G[{1, 1, 1, 0, 1}, x] - 4*G[{1, 1, 1, 1, 1}, x] + 
       I*Pi*G[{1, 1, 1, 1, 1}, x] + G[{0, 0, 0, 0, 1, 1}, x] - 
       2*G[{0, 0, 0, 1, 1, 1}, x] - G[{0, 0, 1, 0, 1, 1}, x] + 
       3*G[{0, 0, 1, 1, 1, 1}, x] - G[{0, 1, 0, 0, 1, 1}, x] + 
       2*G[{0, 1, 0, 1, 1, 1}, x] + G[{0, 1, 1, 0, 1, 1}, x] - 
       4*G[{0, 1, 1, 1, 1, 1}, x] - G[{1, 0, 0, 0, 1, 1}, x] + 
       2*G[{1, 0, 0, 1, 1, 1}, x] + G[{1, 0, 1, 0, 1, 1}, x] - 
       3*G[{1, 0, 1, 1, 1, 1}, x] + G[{1, 1, 0, 0, 1, 1}, x] - 
       2*G[{1, 1, 0, 1, 1, 1}, x] - G[{1, 1, 1, 0, 1, 1}, x] + 
       5*G[{1, 1, 1, 1, 1, 1}, x] - ((7*I)/3)*Pi*G[{1}, x]*Zeta[3] + 
       (7*Pi^2*G[{1}, x]*Zeta[3])/6 - ((7*I)/3)*Pi*G[{0, 1}, x]*Zeta[3] - 
       (7*G[{1, 1}, x]*Zeta[3])/3 + ((7*I)/3)*Pi*G[{1, 1}, x]*Zeta[3] - 
       (7*G[{0, 1, 1}, x]*Zeta[3])/3 + (14*G[{1, 1, 1}, x]*Zeta[3])/3)) + 
   FF[1/(s*(1 - x))]*(-9/2 - I*Pi + (7*Pi^2)/12 - G[{0}, x] + 
     (3*G[{1}, x])/2 + I*Pi*G[{1}, x] + G[{1, 1}, x] + 
     ep*(-9 - (2*I)*Pi + (5*Pi^2)/8 + (I/4)*Pi^3 - 2*G[{0}, x] - 
       I*Pi*G[{0}, x] + (9*G[{1}, x])/2 - (Pi^2*G[{1}, x])/2 + 
       I*Pi*G[{0, 1}, x] - (3*G[{1, 1}, x])/2 - I*Pi*G[{1, 1}, x] + 
       G[{0, 1, 1}, x] - 2*G[{1, 1, 1}, x] + (7*Zeta[3])/3) + 
     ep^2*(-18 - (4*I)*Pi + (11*Pi^2)/8 + ((5*I)/12)*Pi^3 - (73*Pi^4)/1440 - 
       4*G[{0}, x] + (7*Pi^2*G[{0}, x])/12 + 9*G[{1}, x] - 
       (Pi^2*G[{1}, x])/8 - (I/4)*Pi^3*G[{1}, x] + 2*G[{0, 0}, x] + 
       I*Pi*G[{0, 0}, x] - (Pi^2*G[{0, 1}, x])/2 - I*Pi*G[{1, 0}, x] - 
       (9*G[{1, 1}, x])/2 + (5*Pi^2*G[{1, 1}, x])/12 + G[{0, 0, 0}, x] + 
       I*Pi*G[{0, 0, 1}, x] - I*Pi*G[{0, 1, 1}, x] - G[{1, 0, 0}, x] - 
       I*Pi*G[{1, 0, 1}, x] + (3*G[{1, 1, 1}, x])/2 + I*Pi*G[{1, 1, 1}, x] + 
       G[{0, 0, 1, 1}, x] - 2*G[{0, 1, 1, 1}, x] - G[{1, 0, 1, 1}, x] + 
       3*G[{1, 1, 1, 1}, x] + (5*Zeta[3])/2 + ((7*I)/3)*Pi*Zeta[3]) + 
     ep^3*(-36 - (8*I)*Pi + (11*Pi^2)/4 + (I/2)*Pi^3 - (7*Pi^4)/64 + 
       (I/96)*Pi^5 - 8*G[{0}, x] + (Pi^2*G[{0}, x])/6 + 
       (I/12)*Pi^3*G[{0}, x] + 18*G[{1}, x] - (3*Pi^2*G[{1}, x])/8 + 
       (I/6)*Pi^3*G[{1}, x] + (Pi^4*G[{1}, x])/12 + 4*G[{0, 0}, x] - 
       (Pi^2*G[{0, 0}, x])/2 - (I/4)*Pi^3*G[{0, 1}, x] + 
       (Pi^2*G[{1, 0}, x])/2 - 9*G[{1, 1}, x] + (Pi^2*G[{1, 1}, x])/8 + 
       (I/4)*Pi^3*G[{1, 1}, x] - 2*G[{0, 0, 0}, x] - I*Pi*G[{0, 0, 0}, x] - 
       (Pi^2*G[{0, 0, 1}, x])/2 + I*Pi*G[{0, 1, 0}, x] + 
       (5*Pi^2*G[{0, 1, 1}, x])/12 + I*Pi*G[{1, 0, 0}, x] + 
       (Pi^2*G[{1, 0, 1}, x])/2 - I*Pi*G[{1, 1, 0}, x] + 
       (9*G[{1, 1, 1}, x])/2 - (Pi^2*G[{1, 1, 1}, x])/3 - 
       2*G[{0, 0, 0, 0}, x] + I*Pi*G[{0, 0, 0, 1}, x] - 
       I*Pi*G[{0, 0, 1, 1}, x] + G[{0, 1, 0, 0}, x] - 
       I*Pi*G[{0, 1, 0, 1}, x] + I*Pi*G[{0, 1, 1, 1}, x] + 
       2*G[{1, 0, 0, 0}, x] - I*Pi*G[{1, 0, 0, 1}, x] + 
       I*Pi*G[{1, 0, 1, 1}, x] - G[{1, 1, 0, 0}, x] + 
       I*Pi*G[{1, 1, 0, 1}, x] - (3*G[{1, 1, 1, 1}, x])/2 - 
       I*Pi*G[{1, 1, 1, 1}, x] + G[{0, 0, 0, 1, 1}, x] - 
       2*G[{0, 0, 1, 1, 1}, x] - G[{0, 1, 0, 1, 1}, x] + 
       3*G[{0, 1, 1, 1, 1}, x] - G[{1, 0, 0, 1, 1}, x] + 
       2*G[{1, 0, 1, 1, 1}, x] + G[{1, 1, 0, 1, 1}, x] - 
       4*G[{1, 1, 1, 1, 1}, x] + (21*Zeta[3])/2 + ((7*I)/3)*Pi*Zeta[3] - 
       (49*Pi^2*Zeta[3])/36 + (10*G[{0}, x]*Zeta[3])/3 - 
       (9*G[{1}, x]*Zeta[3])/2 - ((7*I)/3)*Pi*G[{1}, x]*Zeta[3] - 
       (7*G[{1, 1}, x]*Zeta[3])/3 + (31*Zeta[5])/5) + 
     ep^4*(-72 - (16*I)*Pi + (11*Pi^2)/2 + I*Pi^3 - (19*Pi^4)/960 - 
       ((17*I)/1440)*Pi^5 - (437*Pi^6)/120960 - 16*G[{0}, x] + 
       (Pi^2*G[{0}, x])/3 + (7*Pi^4*G[{0}, x])/288 + 36*G[{1}, x] - 
       (3*Pi^2*G[{1}, x])/4 - (119*Pi^4*G[{1}, x])/960 - 
       (I/96)*Pi^5*G[{1}, x] + 8*G[{0, 0}, x] - (Pi^2*G[{0, 0}, x])/6 - 
       (I/12)*Pi^3*G[{0, 0}, x] - (I/6)*Pi^3*G[{0, 1}, x] + 
       (Pi^4*G[{0, 1}, x])/12 + (I/12)*Pi^3*G[{1, 0}, x] - 18*G[{1, 1}, x] + 
       (3*Pi^2*G[{1, 1}, x])/8 + (I/6)*Pi^3*G[{1, 1}, x] - 
       (167*Pi^4*G[{1, 1}, x])/1440 - 4*G[{0, 0, 0}, x] + 
       (5*Pi^2*G[{0, 0, 0}, x])/12 - (I/4)*Pi^3*G[{0, 0, 1}, x] - 
       (Pi^2*G[{0, 1, 0}, x])/2 + (I/4)*Pi^3*G[{0, 1, 1}, x] - 
       (5*Pi^2*G[{1, 0, 0}, x])/12 + (I/4)*Pi^3*G[{1, 0, 1}, x] + 
       (Pi^2*G[{1, 1, 0}, x])/2 + 9*G[{1, 1, 1}, x] - (Pi^2*G[{1, 1, 1}, x])/
        8 - (I/4)*Pi^3*G[{1, 1, 1}, x] + 2*G[{0, 0, 0, 0}, x] + 
       I*Pi*G[{0, 0, 0, 0}, x] - (Pi^2*G[{0, 0, 0, 1}, x])/2 - 
       I*Pi*G[{0, 0, 1, 0}, x] + (5*Pi^2*G[{0, 0, 1, 1}, x])/12 - 
       I*Pi*G[{0, 1, 0, 0}, x] + (Pi^2*G[{0, 1, 0, 1}, x])/2 + 
       I*Pi*G[{0, 1, 1, 0}, x] - (Pi^2*G[{0, 1, 1, 1}, x])/3 - 
       I*Pi*G[{1, 0, 0, 0}, x] + (Pi^2*G[{1, 0, 0, 1}, x])/2 + 
       I*Pi*G[{1, 0, 1, 0}, x] - (5*Pi^2*G[{1, 0, 1, 1}, x])/12 + 
       I*Pi*G[{1, 1, 0, 0}, x] - (Pi^2*G[{1, 1, 0, 1}, x])/2 - 
       I*Pi*G[{1, 1, 1, 0}, x] - (9*G[{1, 1, 1, 1}, x])/2 + 
       (Pi^2*G[{1, 1, 1, 1}, x])/4 + 3*G[{0, 0, 0, 0, 0}, x] + 
       I*Pi*G[{0, 0, 0, 0, 1}, x] - I*Pi*G[{0, 0, 0, 1, 1}, x] - 
       G[{0, 0, 1, 0, 0}, x] - I*Pi*G[{0, 0, 1, 0, 1}, x] + 
       I*Pi*G[{0, 0, 1, 1, 1}, x] - 2*G[{0, 1, 0, 0, 0}, x] - 
       I*Pi*G[{0, 1, 0, 0, 1}, x] + I*Pi*G[{0, 1, 0, 1, 1}, x] + 
       G[{0, 1, 1, 0, 0}, x] + I*Pi*G[{0, 1, 1, 0, 1}, x] - 
       I*Pi*G[{0, 1, 1, 1, 1}, x] - 3*G[{1, 0, 0, 0, 0}, x] - 
       I*Pi*G[{1, 0, 0, 0, 1}, x] + I*Pi*G[{1, 0, 0, 1, 1}, x] + 
       G[{1, 0, 1, 0, 0}, x] + I*Pi*G[{1, 0, 1, 0, 1}, x] - 
       I*Pi*G[{1, 0, 1, 1, 1}, x] + 2*G[{1, 1, 0, 0, 0}, x] + 
       I*Pi*G[{1, 1, 0, 0, 1}, x] - I*Pi*G[{1, 1, 0, 1, 1}, x] - 
       G[{1, 1, 1, 0, 0}, x] - I*Pi*G[{1, 1, 1, 0, 1}, x] + 
       (3*G[{1, 1, 1, 1, 1}, x])/2 + I*Pi*G[{1, 1, 1, 1, 1}, x] + 
       G[{0, 0, 0, 0, 1, 1}, x] - 2*G[{0, 0, 0, 1, 1, 1}, x] - 
       G[{0, 0, 1, 0, 1, 1}, x] + 3*G[{0, 0, 1, 1, 1, 1}, x] - 
       G[{0, 1, 0, 0, 1, 1}, x] + 2*G[{0, 1, 0, 1, 1, 1}, x] + 
       G[{0, 1, 1, 0, 1, 1}, x] - 4*G[{0, 1, 1, 1, 1, 1}, x] - 
       G[{1, 0, 0, 0, 1, 1}, x] + 2*G[{1, 0, 0, 1, 1, 1}, x] + 
       G[{1, 0, 1, 0, 1, 1}, x] - 3*G[{1, 0, 1, 1, 1, 1}, x] + 
       G[{1, 1, 0, 0, 1, 1}, x] - 2*G[{1, 1, 0, 1, 1, 1}, x] - 
       G[{1, 1, 1, 0, 1, 1}, x] + 5*G[{1, 1, 1, 1, 1, 1}, x] + 21*Zeta[3] + 
       ((14*I)/3)*Pi*Zeta[3] - (11*Pi^2*Zeta[3])/8 - 
       ((7*I)/12)*Pi^3*Zeta[3] + (14*G[{0}, x]*Zeta[3])/3 + 
       ((7*I)/3)*Pi*G[{0}, x]*Zeta[3] - (21*G[{1}, x]*Zeta[3])/2 + 
       (7*Pi^2*G[{1}, x]*Zeta[3])/6 - G[{0, 0}, x]*Zeta[3] + 
       G[{0, 1}, x]*Zeta[3] - ((7*I)/3)*Pi*G[{0, 1}, x]*Zeta[3] + 
       G[{1, 0}, x]*Zeta[3] + (5*G[{1, 1}, x]*Zeta[3])/2 + 
       ((7*I)/3)*Pi*G[{1, 1}, x]*Zeta[3] - (7*G[{0, 1, 1}, x]*Zeta[3])/3 + 
       (14*G[{1, 1, 1}, x]*Zeta[3])/3 - (49*Zeta[3]^2)/18 + (83*Zeta[5])/10 + 
       ((31*I)/5)*Pi*Zeta[5])) + FF[1/(s*(1 - x)^2)]*
    ((-I)*Pi*G[{0}, x] - G[{0, 0}, x] + ep*((I/6)*Pi^3 - I*Pi*G[{0}, x] + 
       (Pi^2*G[{0}, x])/2 - G[{0, 0}, x] + I*Pi*G[{0, 0}, x] - 
       I*Pi*G[{1, 0}, x] + 2*G[{0, 0, 0}, x] - G[{1, 0, 0}, x] - Zeta[3]) + 
     ep^2*((I/6)*Pi^3 - (3*Pi^4)/40 - (2*I)*Pi*G[{0}, x] + 
       (Pi^2*G[{0}, x])/2 + (I/12)*Pi^3*G[{0}, x] + (I/6)*Pi^3*G[{1}, x] - 
       2*G[{0, 0}, x] + I*Pi*G[{0, 0}, x] - (5*Pi^2*G[{0, 0}, x])/12 - 
       I*Pi*G[{1, 0}, x] + (Pi^2*G[{1, 0}, x])/2 + 2*G[{0, 0, 0}, x] - 
       I*Pi*G[{0, 0, 0}, x] + I*Pi*G[{0, 1, 0}, x] - G[{1, 0, 0}, x] + 
       I*Pi*G[{1, 0, 0}, x] - I*Pi*G[{1, 1, 0}, x] - 3*G[{0, 0, 0, 0}, x] + 
       G[{0, 1, 0, 0}, x] + 2*G[{1, 0, 0, 0}, x] - G[{1, 1, 0, 0}, x] - 
       Zeta[3] + G[{0}, x]*Zeta[3] - G[{1}, x]*Zeta[3]) + 
     ep^3*((I/3)*Pi^3 - (3*Pi^4)/40 - (I/45)*Pi^5 - (4*I)*Pi*G[{0}, x] + 
       Pi^2*G[{0}, x] + (I/12)*Pi^3*G[{0}, x] - (Pi^4*G[{0}, x])/120 + 
       (I/6)*Pi^3*G[{1}, x] - (3*Pi^4*G[{1}, x])/40 - 4*G[{0, 0}, x] + 
       (2*I)*Pi*G[{0, 0}, x] - (5*Pi^2*G[{0, 0}, x])/12 - 
       (I/12)*Pi^3*G[{0, 0}, x] - (I/6)*Pi^3*G[{0, 1}, x] - 
       (2*I)*Pi*G[{1, 0}, x] + (Pi^2*G[{1, 0}, x])/2 + 
       (I/12)*Pi^3*G[{1, 0}, x] + (I/6)*Pi^3*G[{1, 1}, x] + 
       4*G[{0, 0, 0}, x] - I*Pi*G[{0, 0, 0}, x] + (Pi^2*G[{0, 0, 0}, x])/3 + 
       I*Pi*G[{0, 1, 0}, x] - (Pi^2*G[{0, 1, 0}, x])/2 - 2*G[{1, 0, 0}, x] + 
       I*Pi*G[{1, 0, 0}, x] - (5*Pi^2*G[{1, 0, 0}, x])/12 - 
       I*Pi*G[{1, 1, 0}, x] + (Pi^2*G[{1, 1, 0}, x])/2 - 
       3*G[{0, 0, 0, 0}, x] + I*Pi*G[{0, 0, 0, 0}, x] - 
       I*Pi*G[{0, 0, 1, 0}, x] + G[{0, 1, 0, 0}, x] - 
       I*Pi*G[{0, 1, 0, 0}, x] + I*Pi*G[{0, 1, 1, 0}, x] + 
       2*G[{1, 0, 0, 0}, x] - I*Pi*G[{1, 0, 0, 0}, x] + 
       I*Pi*G[{1, 0, 1, 0}, x] - G[{1, 1, 0, 0}, x] + 
       I*Pi*G[{1, 1, 0, 0}, x] - I*Pi*G[{1, 1, 1, 0}, x] + 
       4*G[{0, 0, 0, 0, 0}, x] - G[{0, 0, 1, 0, 0}, x] - 
       2*G[{0, 1, 0, 0, 0}, x] + G[{0, 1, 1, 0, 0}, x] - 
       3*G[{1, 0, 0, 0, 0}, x] + G[{1, 0, 1, 0, 0}, x] + 
       2*G[{1, 1, 0, 0, 0}, x] - G[{1, 1, 1, 0, 0}, x] - 2*Zeta[3] + 
       (Pi^2*Zeta[3])/12 + G[{0}, x]*Zeta[3] + ((7*I)/3)*Pi*G[{0}, x]*
        Zeta[3] - G[{1}, x]*Zeta[3] + (4*G[{0, 0}, x]*Zeta[3])/3 + 
       G[{0, 1}, x]*Zeta[3] + G[{1, 0}, x]*Zeta[3] - G[{1, 1}, x]*Zeta[3] - 
       Zeta[5]) + ep^4*(((2*I)/3)*Pi^3 - (3*Pi^4)/20 - (I/45)*Pi^5 + 
       Pi^6/224 - (8*I)*Pi*G[{0}, x] + 2*Pi^2*G[{0}, x] + 
       (I/6)*Pi^3*G[{0}, x] - (Pi^4*G[{0}, x])/120 + ((47*I)/1440)*Pi^5*
        G[{0}, x] + (I/3)*Pi^3*G[{1}, x] - (3*Pi^4*G[{1}, x])/40 - 
       (I/45)*Pi^5*G[{1}, x] - 8*G[{0, 0}, x] + (4*I)*Pi*G[{0, 0}, x] - 
       (5*Pi^2*G[{0, 0}, x])/6 - (I/12)*Pi^3*G[{0, 0}, x] + 
       (59*Pi^4*G[{0, 0}, x])/1440 - (I/6)*Pi^3*G[{0, 1}, x] + 
       (3*Pi^4*G[{0, 1}, x])/40 - (4*I)*Pi*G[{1, 0}, x] + Pi^2*G[{1, 0}, x] + 
       (I/12)*Pi^3*G[{1, 0}, x] - (Pi^4*G[{1, 0}, x])/120 + 
       (I/6)*Pi^3*G[{1, 1}, x] - (3*Pi^4*G[{1, 1}, x])/40 + 
       8*G[{0, 0, 0}, x] - (2*I)*Pi*G[{0, 0, 0}, x] + (Pi^2*G[{0, 0, 0}, x])/
        3 + (I/12)*Pi^3*G[{0, 0, 0}, x] + (I/6)*Pi^3*G[{0, 0, 1}, x] + 
       (2*I)*Pi*G[{0, 1, 0}, x] - (Pi^2*G[{0, 1, 0}, x])/2 - 
       (I/12)*Pi^3*G[{0, 1, 0}, x] - (I/6)*Pi^3*G[{0, 1, 1}, x] - 
       4*G[{1, 0, 0}, x] + (2*I)*Pi*G[{1, 0, 0}, x] - 
       (5*Pi^2*G[{1, 0, 0}, x])/12 - (I/12)*Pi^3*G[{1, 0, 0}, x] - 
       (I/6)*Pi^3*G[{1, 0, 1}, x] - (2*I)*Pi*G[{1, 1, 0}, x] + 
       (Pi^2*G[{1, 1, 0}, x])/2 + (I/12)*Pi^3*G[{1, 1, 0}, x] + 
       (I/6)*Pi^3*G[{1, 1, 1}, x] - 6*G[{0, 0, 0, 0}, x] + 
       I*Pi*G[{0, 0, 0, 0}, x] - (Pi^2*G[{0, 0, 0, 0}, x])/4 - 
       I*Pi*G[{0, 0, 1, 0}, x] + (Pi^2*G[{0, 0, 1, 0}, x])/2 + 
       2*G[{0, 1, 0, 0}, x] - I*Pi*G[{0, 1, 0, 0}, x] + 
       (5*Pi^2*G[{0, 1, 0, 0}, x])/12 + I*Pi*G[{0, 1, 1, 0}, x] - 
       (Pi^2*G[{0, 1, 1, 0}, x])/2 + 4*G[{1, 0, 0, 0}, x] - 
       I*Pi*G[{1, 0, 0, 0}, x] + (Pi^2*G[{1, 0, 0, 0}, x])/3 + 
       I*Pi*G[{1, 0, 1, 0}, x] - (Pi^2*G[{1, 0, 1, 0}, x])/2 - 
       2*G[{1, 1, 0, 0}, x] + I*Pi*G[{1, 1, 0, 0}, x] - 
       (5*Pi^2*G[{1, 1, 0, 0}, x])/12 - I*Pi*G[{1, 1, 1, 0}, x] + 
       (Pi^2*G[{1, 1, 1, 0}, x])/2 + 4*G[{0, 0, 0, 0, 0}, x] - 
       I*Pi*G[{0, 0, 0, 0, 0}, x] + I*Pi*G[{0, 0, 0, 1, 0}, x] - 
       G[{0, 0, 1, 0, 0}, x] + I*Pi*G[{0, 0, 1, 0, 0}, x] - 
       I*Pi*G[{0, 0, 1, 1, 0}, x] - 2*G[{0, 1, 0, 0, 0}, x] + 
       I*Pi*G[{0, 1, 0, 0, 0}, x] - I*Pi*G[{0, 1, 0, 1, 0}, x] + 
       G[{0, 1, 1, 0, 0}, x] - I*Pi*G[{0, 1, 1, 0, 0}, x] + 
       I*Pi*G[{0, 1, 1, 1, 0}, x] - 3*G[{1, 0, 0, 0, 0}, x] + 
       I*Pi*G[{1, 0, 0, 0, 0}, x] - I*Pi*G[{1, 0, 0, 1, 0}, x] + 
       G[{1, 0, 1, 0, 0}, x] - I*Pi*G[{1, 0, 1, 0, 0}, x] + 
       I*Pi*G[{1, 0, 1, 1, 0}, x] + 2*G[{1, 1, 0, 0, 0}, x] - 
       I*Pi*G[{1, 1, 0, 0, 0}, x] + I*Pi*G[{1, 1, 0, 1, 0}, x] - 
       G[{1, 1, 1, 0, 0}, x] + I*Pi*G[{1, 1, 1, 0, 0}, x] - 
       I*Pi*G[{1, 1, 1, 1, 0}, x] - 5*G[{0, 0, 0, 0, 0, 0}, x] + 
       G[{0, 0, 0, 1, 0, 0}, x] + 2*G[{0, 0, 1, 0, 0, 0}, x] - 
       G[{0, 0, 1, 1, 0, 0}, x] + 3*G[{0, 1, 0, 0, 0, 0}, x] - 
       G[{0, 1, 0, 1, 0, 0}, x] - 2*G[{0, 1, 1, 0, 0, 0}, x] + 
       G[{0, 1, 1, 1, 0, 0}, x] + 4*G[{1, 0, 0, 0, 0, 0}, x] - 
       G[{1, 0, 0, 1, 0, 0}, x] - 2*G[{1, 0, 1, 0, 0, 0}, x] + 
       G[{1, 0, 1, 1, 0, 0}, x] - 3*G[{1, 1, 0, 0, 0, 0}, x] + 
       G[{1, 1, 0, 1, 0, 0}, x] + 2*G[{1, 1, 1, 0, 0, 0}, x] - 
       G[{1, 1, 1, 1, 0, 0}, x] - 4*Zeta[3] + (Pi^2*Zeta[3])/12 - 
       ((7*I)/18)*Pi^3*Zeta[3] + 2*G[{0}, x]*Zeta[3] + 
       ((7*I)/3)*Pi*G[{0}, x]*Zeta[3] - (5*Pi^2*G[{0}, x]*Zeta[3])/4 - 
       2*G[{1}, x]*Zeta[3] + (Pi^2*G[{1}, x]*Zeta[3])/12 + 
       (4*G[{0, 0}, x]*Zeta[3])/3 - ((7*I)/3)*Pi*G[{0, 0}, x]*Zeta[3] + 
       G[{0, 1}, x]*Zeta[3] + G[{1, 0}, x]*Zeta[3] + 
       ((7*I)/3)*Pi*G[{1, 0}, x]*Zeta[3] - G[{1, 1}, x]*Zeta[3] - 
       (11*G[{0, 0, 0}, x]*Zeta[3])/3 - G[{0, 0, 1}, x]*Zeta[3] - 
       G[{0, 1, 0}, x]*Zeta[3] + G[{0, 1, 1}, x]*Zeta[3] + 
       (4*G[{1, 0, 0}, x]*Zeta[3])/3 + G[{1, 0, 1}, x]*Zeta[3] + 
       G[{1, 1, 0}, x]*Zeta[3] - G[{1, 1, 1}, x]*Zeta[3] + (7*Zeta[3]^2)/3 - 
       Zeta[5] + G[{0}, x]*Zeta[5] - G[{1}, x]*Zeta[5])) + 
   FF[1/(s*x)]*(9/2 + I*Pi - (7*Pi^2)/12 - (3*G[{0}, x])/2 - I*Pi*G[{0}, x] + 
     G[{1}, x] - G[{0, 0}, x] + ep*(9 + (2*I)*Pi - (5*Pi^2)/8 - (I/12)*Pi^3 - 
       (9*G[{0}, x])/2 + (Pi^2*G[{0}, x])/2 + 2*G[{1}, x] + I*Pi*G[{1}, x] + 
       (3*G[{0, 0}, x])/2 + I*Pi*G[{0, 0}, x] - I*Pi*G[{1, 0}, x] + 
       2*G[{0, 0, 0}, x] - G[{1, 0, 0}, x] - (10*Zeta[3])/3) + 
     ep^2*(18 + (4*I)*Pi - (11*Pi^2)/8 - (I/4)*Pi^3 - (7*Pi^4)/288 - 
       9*G[{0}, x] + (Pi^2*G[{0}, x])/8 + (I/12)*Pi^3*G[{0}, x] + 
       4*G[{1}, x] - (7*Pi^2*G[{1}, x])/12 + (I/6)*Pi^3*G[{1}, x] + 
       (9*G[{0, 0}, x])/2 - (5*Pi^2*G[{0, 0}, x])/12 + I*Pi*G[{0, 1}, x] + 
       (Pi^2*G[{1, 0}, x])/2 - 2*G[{1, 1}, x] - I*Pi*G[{1, 1}, x] - 
       (3*G[{0, 0, 0}, x])/2 - I*Pi*G[{0, 0, 0}, x] + I*Pi*G[{0, 1, 0}, x] + 
       G[{0, 1, 1}, x] + I*Pi*G[{1, 0, 0}, x] - I*Pi*G[{1, 1, 0}, x] - 
       G[{1, 1, 1}, x] - 3*G[{0, 0, 0, 0}, x] + G[{0, 1, 0, 0}, x] + 
       2*G[{1, 0, 0, 0}, x] - G[{1, 1, 0, 0}, x] - (7*Zeta[3])/2 - 
       ((7*I)/3)*Pi*Zeta[3] + G[{0}, x]*Zeta[3] - G[{1}, x]*Zeta[3]) + 
     ep^3*(36 + (8*I)*Pi - (11*Pi^2)/4 - (I/2)*Pi^3 + (11*Pi^4)/320 - 
       ((47*I)/1440)*Pi^5 - 18*G[{0}, x] + (3*Pi^2*G[{0}, x])/8 - 
       (Pi^4*G[{0}, x])/120 + 8*G[{1}, x] - (Pi^2*G[{1}, x])/6 - 
       (I/4)*Pi^3*G[{1}, x] - (3*Pi^4*G[{1}, x])/40 + 9*G[{0, 0}, x] - 
       (Pi^2*G[{0, 0}, x])/8 - (I/12)*Pi^3*G[{0, 0}, x] - 
       (Pi^2*G[{0, 1}, x])/2 - (I/6)*Pi^3*G[{0, 1}, x] + 
       (I/12)*Pi^3*G[{1, 0}, x] - 4*G[{1, 1}, x] + (Pi^2*G[{1, 1}, x])/2 + 
       (I/6)*Pi^3*G[{1, 1}, x] - (9*G[{0, 0, 0}, x])/2 + 
       (Pi^2*G[{0, 0, 0}, x])/3 + I*Pi*G[{0, 0, 1}, x] - 
       (Pi^2*G[{0, 1, 0}, x])/2 - I*Pi*G[{0, 1, 1}, x] - 
       (5*Pi^2*G[{1, 0, 0}, x])/12 - I*Pi*G[{1, 0, 1}, x] + 
       (Pi^2*G[{1, 1, 0}, x])/2 + 2*G[{1, 1, 1}, x] + I*Pi*G[{1, 1, 1}, x] + 
       (3*G[{0, 0, 0, 0}, x])/2 + I*Pi*G[{0, 0, 0, 0}, x] - 
       I*Pi*G[{0, 0, 1, 0}, x] + G[{0, 0, 1, 1}, x] - 
       I*Pi*G[{0, 1, 0, 0}, x] + I*Pi*G[{0, 1, 1, 0}, x] - 
       2*G[{0, 1, 1, 1}, x] - I*Pi*G[{1, 0, 0, 0}, x] + 
       I*Pi*G[{1, 0, 1, 0}, x] - G[{1, 0, 1, 1}, x] + 
       I*Pi*G[{1, 1, 0, 0}, x] - I*Pi*G[{1, 1, 1, 0}, x] + 
       2*G[{1, 1, 1, 1}, x] + 4*G[{0, 0, 0, 0, 0}, x] - 
       G[{0, 0, 1, 0, 0}, x] - 2*G[{0, 1, 0, 0, 0}, x] + 
       G[{0, 1, 1, 0, 0}, x] - 3*G[{1, 0, 0, 0, 0}, x] + 
       G[{1, 0, 1, 0, 0}, x] + 2*G[{1, 1, 0, 0, 0}, x] - 
       G[{1, 1, 1, 0, 0}, x] - (21*Zeta[3])/2 - ((7*I)/3)*Pi*Zeta[3] + 
       (13*Pi^2*Zeta[3])/9 + (7*G[{0}, x]*Zeta[3])/2 + 
       ((7*I)/3)*Pi*G[{0}, x]*Zeta[3] - (7*G[{1}, x]*Zeta[3])/3 + 
       (4*G[{0, 0}, x]*Zeta[3])/3 + G[{0, 1}, x]*Zeta[3] + 
       G[{1, 0}, x]*Zeta[3] - G[{1, 1}, x]*Zeta[3] - (36*Zeta[5])/5) + 
     ep^4*(72 + (16*I)*Pi - (11*Pi^2)/2 - I*Pi^3 + (19*Pi^4)/960 - 
       (I/96)*Pi^5 + (977*Pi^6)/120960 - 36*G[{0}, x] + 
       (3*Pi^2*G[{0}, x])/4 + (47*Pi^4*G[{0}, x])/960 + 
       ((47*I)/1440)*Pi^5*G[{0}, x] + 16*G[{1}, x] - (Pi^2*G[{1}, x])/3 + 
       (73*Pi^4*G[{1}, x])/1440 - (I/45)*Pi^5*G[{1}, x] + 18*G[{0, 0}, x] - 
       (3*Pi^2*G[{0, 0}, x])/8 + (59*Pi^4*G[{0, 0}, x])/1440 - 
       (I/4)*Pi^3*G[{0, 1}, x] + (3*Pi^4*G[{0, 1}, x])/40 - 
       (Pi^4*G[{1, 0}, x])/120 - 8*G[{1, 1}, x] + (Pi^2*G[{1, 1}, x])/6 + 
       (I/4)*Pi^3*G[{1, 1}, x] - (3*Pi^4*G[{1, 1}, x])/40 - 
       9*G[{0, 0, 0}, x] + (Pi^2*G[{0, 0, 0}, x])/8 + 
       (I/12)*Pi^3*G[{0, 0, 0}, x] - (Pi^2*G[{0, 0, 1}, x])/2 + 
       (I/6)*Pi^3*G[{0, 0, 1}, x] - (I/12)*Pi^3*G[{0, 1, 0}, x] + 
       (5*Pi^2*G[{0, 1, 1}, x])/12 - (I/6)*Pi^3*G[{0, 1, 1}, x] - 
       (I/12)*Pi^3*G[{1, 0, 0}, x] + (Pi^2*G[{1, 0, 1}, x])/2 - 
       (I/6)*Pi^3*G[{1, 0, 1}, x] + (I/12)*Pi^3*G[{1, 1, 0}, x] + 
       4*G[{1, 1, 1}, x] - (5*Pi^2*G[{1, 1, 1}, x])/12 + 
       (I/6)*Pi^3*G[{1, 1, 1}, x] + (9*G[{0, 0, 0, 0}, x])/2 - 
       (Pi^2*G[{0, 0, 0, 0}, x])/4 + I*Pi*G[{0, 0, 0, 1}, x] + 
       (Pi^2*G[{0, 0, 1, 0}, x])/2 - I*Pi*G[{0, 0, 1, 1}, x] + 
       (5*Pi^2*G[{0, 1, 0, 0}, x])/12 - I*Pi*G[{0, 1, 0, 1}, x] - 
       (Pi^2*G[{0, 1, 1, 0}, x])/2 + I*Pi*G[{0, 1, 1, 1}, x] + 
       (Pi^2*G[{1, 0, 0, 0}, x])/3 - I*Pi*G[{1, 0, 0, 1}, x] - 
       (Pi^2*G[{1, 0, 1, 0}, x])/2 + I*Pi*G[{1, 0, 1, 1}, x] - 
       (5*Pi^2*G[{1, 1, 0, 0}, x])/12 + I*Pi*G[{1, 1, 0, 1}, x] + 
       (Pi^2*G[{1, 1, 1, 0}, x])/2 - 2*G[{1, 1, 1, 1}, x] - 
       I*Pi*G[{1, 1, 1, 1}, x] - (3*G[{0, 0, 0, 0, 0}, x])/2 - 
       I*Pi*G[{0, 0, 0, 0, 0}, x] + I*Pi*G[{0, 0, 0, 1, 0}, x] + 
       G[{0, 0, 0, 1, 1}, x] + I*Pi*G[{0, 0, 1, 0, 0}, x] - 
       I*Pi*G[{0, 0, 1, 1, 0}, x] - 2*G[{0, 0, 1, 1, 1}, x] + 
       I*Pi*G[{0, 1, 0, 0, 0}, x] - I*Pi*G[{0, 1, 0, 1, 0}, x] - 
       G[{0, 1, 0, 1, 1}, x] - I*Pi*G[{0, 1, 1, 0, 0}, x] + 
       I*Pi*G[{0, 1, 1, 1, 0}, x] + 3*G[{0, 1, 1, 1, 1}, x] + 
       I*Pi*G[{1, 0, 0, 0, 0}, x] - I*Pi*G[{1, 0, 0, 1, 0}, x] - 
       G[{1, 0, 0, 1, 1}, x] - I*Pi*G[{1, 0, 1, 0, 0}, x] + 
       I*Pi*G[{1, 0, 1, 1, 0}, x] + 2*G[{1, 0, 1, 1, 1}, x] - 
       I*Pi*G[{1, 1, 0, 0, 0}, x] + I*Pi*G[{1, 1, 0, 1, 0}, x] + 
       G[{1, 1, 0, 1, 1}, x] + I*Pi*G[{1, 1, 1, 0, 0}, x] - 
       I*Pi*G[{1, 1, 1, 1, 0}, x] - 3*G[{1, 1, 1, 1, 1}, x] - 
       5*G[{0, 0, 0, 0, 0, 0}, x] + G[{0, 0, 0, 1, 0, 0}, x] + 
       2*G[{0, 0, 1, 0, 0, 0}, x] - G[{0, 0, 1, 1, 0, 0}, x] + 
       3*G[{0, 1, 0, 0, 0, 0}, x] - G[{0, 1, 0, 1, 0, 0}, x] - 
       2*G[{0, 1, 1, 0, 0, 0}, x] + G[{0, 1, 1, 1, 0, 0}, x] + 
       4*G[{1, 0, 0, 0, 0, 0}, x] - G[{1, 0, 0, 1, 0, 0}, x] - 
       2*G[{1, 0, 1, 0, 0, 0}, x] + G[{1, 0, 1, 1, 0, 0}, x] - 
       3*G[{1, 1, 0, 0, 0, 0}, x] + G[{1, 1, 0, 1, 0, 0}, x] + 
       2*G[{1, 1, 1, 0, 0, 0}, x] - G[{1, 1, 1, 1, 0, 0}, x] - 21*Zeta[3] - 
       ((14*I)/3)*Pi*Zeta[3] + (35*Pi^2*Zeta[3])/24 + 
       ((7*I)/36)*Pi^3*Zeta[3] + (21*G[{0}, x]*Zeta[3])/2 - 
       (5*Pi^2*G[{0}, x]*Zeta[3])/4 - (14*G[{1}, x]*Zeta[3])/3 - 
       ((7*I)/3)*Pi*G[{1}, x]*Zeta[3] + (Pi^2*G[{1}, x]*Zeta[3])/12 - 
       (7*G[{0, 0}, x]*Zeta[3])/2 - ((7*I)/3)*Pi*G[{0, 0}, x]*Zeta[3] + 
       ((7*I)/3)*Pi*G[{1, 0}, x]*Zeta[3] - (11*G[{0, 0, 0}, x]*Zeta[3])/3 - 
       G[{0, 0, 1}, x]*Zeta[3] - G[{0, 1, 0}, x]*Zeta[3] + 
       G[{0, 1, 1}, x]*Zeta[3] + (4*G[{1, 0, 0}, x]*Zeta[3])/3 + 
       G[{1, 0, 1}, x]*Zeta[3] + G[{1, 1, 0}, x]*Zeta[3] - 
       G[{1, 1, 1}, x]*Zeta[3] + (91*Zeta[3]^2)/18 - (93*Zeta[5])/10 - 
       ((31*I)/5)*Pi*Zeta[5] + G[{0}, x]*Zeta[5] - G[{1}, x]*Zeta[5]))), 
 COLOR[CF]*(FF[1/(s*(1 - x))]*(9/2 - (7*Pi^2)/12 - (3*G[{1}, x])/2 - 
     I*Pi*G[{1}, x] - G[{1, 1}, x] + ep*(9 - Pi^2/8 - (I/4)*Pi^3 + 
       (5*I)*Pi*G[{0}, x] - (9*G[{1}, x])/2 + (Pi^2*G[{1}, x])/2 + 
       5*G[{0, 0}, x] - I*Pi*G[{0, 1}, x] + (3*G[{1, 1}, x])/2 + 
       I*Pi*G[{1, 1}, x] - G[{0, 1, 1}, x] + 2*G[{1, 1, 1}, x] - 
       (7*Zeta[3])/3) + ep^2*(18 - (3*Pi^2)/8 - ((5*I)/6)*Pi^3 + 
       (73*Pi^4)/1440 + (12*I)*Pi*G[{0}, x] - (5*Pi^2*G[{0}, x])/2 - 
       9*G[{1}, x] + (Pi^2*G[{1}, x])/8 + (I/4)*Pi^3*G[{1}, x] + 
       12*G[{0, 0}, x] - (5*I)*Pi*G[{0, 0}, x] + (Pi^2*G[{0, 1}, x])/2 + 
       (5*I)*Pi*G[{1, 0}, x] + (9*G[{1, 1}, x])/2 - (5*Pi^2*G[{1, 1}, x])/
        12 - 10*G[{0, 0, 0}, x] - I*Pi*G[{0, 0, 1}, x] + 
       I*Pi*G[{0, 1, 1}, x] + 5*G[{1, 0, 0}, x] + I*Pi*G[{1, 0, 1}, x] - 
       (3*G[{1, 1, 1}, x])/2 - I*Pi*G[{1, 1, 1}, x] - G[{0, 0, 1, 1}, x] + 
       2*G[{0, 1, 1, 1}, x] + G[{1, 0, 1, 1}, x] - 3*G[{1, 1, 1, 1}, x] + 
       (3*Zeta[3])/2 - ((7*I)/3)*Pi*Zeta[3]) + 
     ep^3*(36 - (3*Pi^2)/4 - (2*I)*Pi^3 + (313*Pi^4)/960 - (I/96)*Pi^5 + 
       (24*I)*Pi*G[{0}, x] - 6*Pi^2*G[{0}, x] - ((5*I)/12)*Pi^3*G[{0}, x] - 
       18*G[{1}, x] + (3*Pi^2*G[{1}, x])/8 - ((5*I)/6)*Pi^3*G[{1}, x] - 
       (Pi^4*G[{1}, x])/12 + 24*G[{0, 0}, x] - (12*I)*Pi*G[{0, 0}, x] + 
       (25*Pi^2*G[{0, 0}, x])/12 + (I/4)*Pi^3*G[{0, 1}, x] + 
       (12*I)*Pi*G[{1, 0}, x] - (5*Pi^2*G[{1, 0}, x])/2 + 9*G[{1, 1}, x] - 
       (Pi^2*G[{1, 1}, x])/8 - (I/4)*Pi^3*G[{1, 1}, x] - 24*G[{0, 0, 0}, x] + 
       (5*I)*Pi*G[{0, 0, 0}, x] + (Pi^2*G[{0, 0, 1}, x])/2 - 
       (5*I)*Pi*G[{0, 1, 0}, x] - (5*Pi^2*G[{0, 1, 1}, x])/12 + 
       12*G[{1, 0, 0}, x] - (5*I)*Pi*G[{1, 0, 0}, x] - 
       (Pi^2*G[{1, 0, 1}, x])/2 + (5*I)*Pi*G[{1, 1, 0}, x] - 
       (9*G[{1, 1, 1}, x])/2 + (Pi^2*G[{1, 1, 1}, x])/3 + 
       15*G[{0, 0, 0, 0}, x] - I*Pi*G[{0, 0, 0, 1}, x] + 
       I*Pi*G[{0, 0, 1, 1}, x] - 5*G[{0, 1, 0, 0}, x] + 
       I*Pi*G[{0, 1, 0, 1}, x] - I*Pi*G[{0, 1, 1, 1}, x] - 
       10*G[{1, 0, 0, 0}, x] + I*Pi*G[{1, 0, 0, 1}, x] - 
       I*Pi*G[{1, 0, 1, 1}, x] + 5*G[{1, 1, 0, 0}, x] - 
       I*Pi*G[{1, 1, 0, 1}, x] + (3*G[{1, 1, 1, 1}, x])/2 + 
       I*Pi*G[{1, 1, 1, 1}, x] - G[{0, 0, 0, 1, 1}, x] + 
       2*G[{0, 0, 1, 1, 1}, x] + G[{0, 1, 0, 1, 1}, x] - 
       3*G[{0, 1, 1, 1, 1}, x] + G[{1, 0, 0, 1, 1}, x] - 
       2*G[{1, 0, 1, 1, 1}, x] - G[{1, 1, 0, 1, 1}, x] + 
       4*G[{1, 1, 1, 1, 1}, x] + (3*Zeta[3])/2 + (49*Pi^2*Zeta[3])/36 - 
       5*G[{0}, x]*Zeta[3] + (17*G[{1}, x]*Zeta[3])/2 + 
       ((7*I)/3)*Pi*G[{1}, x]*Zeta[3] + (7*G[{1, 1}, x]*Zeta[3])/3 - 
       (31*Zeta[5])/5) + ep^4*(72 - (3*Pi^2)/2 - (4*I)*Pi^3 + 
       (241*Pi^4)/320 + (I/9)*Pi^5 + (437*Pi^6)/120960 + 
       (48*I)*Pi*G[{0}, x] - 12*Pi^2*G[{0}, x] - I*Pi^3*G[{0}, x] + 
       (Pi^4*G[{0}, x])/24 - 36*G[{1}, x] + (3*Pi^2*G[{1}, x])/4 - 
       (2*I)*Pi^3*G[{1}, x] + (407*Pi^4*G[{1}, x])/960 + 
       (I/96)*Pi^5*G[{1}, x] + 48*G[{0, 0}, x] - (24*I)*Pi*G[{0, 0}, x] + 
       5*Pi^2*G[{0, 0}, x] + ((5*I)/12)*Pi^3*G[{0, 0}, x] + 
       ((5*I)/6)*Pi^3*G[{0, 1}, x] - (Pi^4*G[{0, 1}, x])/12 + 
       (24*I)*Pi*G[{1, 0}, x] - 6*Pi^2*G[{1, 0}, x] - 
       ((5*I)/12)*Pi^3*G[{1, 0}, x] + 18*G[{1, 1}, x] - 
       (3*Pi^2*G[{1, 1}, x])/8 - ((5*I)/6)*Pi^3*G[{1, 1}, x] + 
       (167*Pi^4*G[{1, 1}, x])/1440 - 48*G[{0, 0, 0}, x] + 
       (12*I)*Pi*G[{0, 0, 0}, x] - (5*Pi^2*G[{0, 0, 0}, x])/3 + 
       (I/4)*Pi^3*G[{0, 0, 1}, x] - (12*I)*Pi*G[{0, 1, 0}, x] + 
       (5*Pi^2*G[{0, 1, 0}, x])/2 - (I/4)*Pi^3*G[{0, 1, 1}, x] + 
       24*G[{1, 0, 0}, x] - (12*I)*Pi*G[{1, 0, 0}, x] + 
       (25*Pi^2*G[{1, 0, 0}, x])/12 - (I/4)*Pi^3*G[{1, 0, 1}, x] + 
       (12*I)*Pi*G[{1, 1, 0}, x] - (5*Pi^2*G[{1, 1, 0}, x])/2 - 
       9*G[{1, 1, 1}, x] + (Pi^2*G[{1, 1, 1}, x])/8 + 
       (I/4)*Pi^3*G[{1, 1, 1}, x] + 36*G[{0, 0, 0, 0}, x] - 
       (5*I)*Pi*G[{0, 0, 0, 0}, x] + (Pi^2*G[{0, 0, 0, 1}, x])/2 + 
       (5*I)*Pi*G[{0, 0, 1, 0}, x] - (5*Pi^2*G[{0, 0, 1, 1}, x])/12 - 
       12*G[{0, 1, 0, 0}, x] + (5*I)*Pi*G[{0, 1, 0, 0}, x] - 
       (Pi^2*G[{0, 1, 0, 1}, x])/2 - (5*I)*Pi*G[{0, 1, 1, 0}, x] + 
       (Pi^2*G[{0, 1, 1, 1}, x])/3 - 24*G[{1, 0, 0, 0}, x] + 
       (5*I)*Pi*G[{1, 0, 0, 0}, x] - (Pi^2*G[{1, 0, 0, 1}, x])/2 - 
       (5*I)*Pi*G[{1, 0, 1, 0}, x] + (5*Pi^2*G[{1, 0, 1, 1}, x])/12 + 
       12*G[{1, 1, 0, 0}, x] - (5*I)*Pi*G[{1, 1, 0, 0}, x] + 
       (Pi^2*G[{1, 1, 0, 1}, x])/2 + (5*I)*Pi*G[{1, 1, 1, 0}, x] + 
       (9*G[{1, 1, 1, 1}, x])/2 - (Pi^2*G[{1, 1, 1, 1}, x])/4 - 
       20*G[{0, 0, 0, 0, 0}, x] - I*Pi*G[{0, 0, 0, 0, 1}, x] + 
       I*Pi*G[{0, 0, 0, 1, 1}, x] + 5*G[{0, 0, 1, 0, 0}, x] + 
       I*Pi*G[{0, 0, 1, 0, 1}, x] - I*Pi*G[{0, 0, 1, 1, 1}, x] + 
       10*G[{0, 1, 0, 0, 0}, x] + I*Pi*G[{0, 1, 0, 0, 1}, x] - 
       I*Pi*G[{0, 1, 0, 1, 1}, x] - 5*G[{0, 1, 1, 0, 0}, x] - 
       I*Pi*G[{0, 1, 1, 0, 1}, x] + I*Pi*G[{0, 1, 1, 1, 1}, x] + 
       15*G[{1, 0, 0, 0, 0}, x] + I*Pi*G[{1, 0, 0, 0, 1}, x] - 
       I*Pi*G[{1, 0, 0, 1, 1}, x] - 5*G[{1, 0, 1, 0, 0}, x] - 
       I*Pi*G[{1, 0, 1, 0, 1}, x] + I*Pi*G[{1, 0, 1, 1, 1}, x] - 
       10*G[{1, 1, 0, 0, 0}, x] - I*Pi*G[{1, 1, 0, 0, 1}, x] + 
       I*Pi*G[{1, 1, 0, 1, 1}, x] + 5*G[{1, 1, 1, 0, 0}, x] + 
       I*Pi*G[{1, 1, 1, 0, 1}, x] - (3*G[{1, 1, 1, 1, 1}, x])/2 - 
       I*Pi*G[{1, 1, 1, 1, 1}, x] - G[{0, 0, 0, 0, 1, 1}, x] + 
       2*G[{0, 0, 0, 1, 1, 1}, x] + G[{0, 0, 1, 0, 1, 1}, x] - 
       3*G[{0, 0, 1, 1, 1, 1}, x] + G[{0, 1, 0, 0, 1, 1}, x] - 
       2*G[{0, 1, 0, 1, 1, 1}, x] - G[{0, 1, 1, 0, 1, 1}, x] + 
       4*G[{0, 1, 1, 1, 1, 1}, x] + G[{1, 0, 0, 0, 1, 1}, x] - 
       2*G[{1, 0, 0, 1, 1, 1}, x] - G[{1, 0, 1, 0, 1, 1}, x] + 
       3*G[{1, 0, 1, 1, 1, 1}, x] - G[{1, 1, 0, 0, 1, 1}, x] + 
       2*G[{1, 1, 0, 1, 1, 1}, x] + G[{1, 1, 1, 0, 1, 1}, x] - 
       5*G[{1, 1, 1, 1, 1, 1}, x] + 3*Zeta[3] - (Pi^2*Zeta[3])/8 + 
       ((7*I)/12)*Pi^3*Zeta[3] - 12*G[{0}, x]*Zeta[3] - 
       ((35*I)/3)*Pi*G[{0}, x]*Zeta[3] + (45*G[{1}, x]*Zeta[3])/2 - 
       (7*Pi^2*G[{1}, x]*Zeta[3])/6 - (20*G[{0, 0}, x]*Zeta[3])/3 - 
       5*G[{0, 1}, x]*Zeta[3] + ((7*I)/3)*Pi*G[{0, 1}, x]*Zeta[3] - 
       5*G[{1, 0}, x]*Zeta[3] + (3*G[{1, 1}, x]*Zeta[3])/2 - 
       ((7*I)/3)*Pi*G[{1, 1}, x]*Zeta[3] + (7*G[{0, 1, 1}, x]*Zeta[3])/3 - 
       (14*G[{1, 1, 1}, x]*Zeta[3])/3 + (49*Zeta[3]^2)/18 - (43*Zeta[5])/10 - 
       ((31*I)/5)*Pi*Zeta[5])) + FF[1/(s*x)]*(9/2 - (7*Pi^2)/12 - 
     (3*G[{0}, x])/2 - I*Pi*G[{0}, x] - G[{0, 0}, x] + 
     ep*(9 - Pi^2/8 - (I/12)*Pi^3 - (9*G[{0}, x])/2 + (Pi^2*G[{0}, x])/2 + 
       (5*I)*Pi*G[{1}, x] + (3*G[{0, 0}, x])/2 + I*Pi*G[{0, 0}, x] - 
       I*Pi*G[{1, 0}, x] + 5*G[{1, 1}, x] + 2*G[{0, 0, 0}, x] - 
       G[{1, 0, 0}, x] - (10*Zeta[3])/3) + 
     ep^2*(18 - (3*Pi^2)/8 - (7*Pi^4)/288 - 9*G[{0}, x] + 
       (Pi^2*G[{0}, x])/8 + (I/12)*Pi^3*G[{0}, x] + (12*I)*Pi*G[{1}, x] - 
       (5*Pi^2*G[{1}, x])/2 + (I/6)*Pi^3*G[{1}, x] + (9*G[{0, 0}, x])/2 - 
       (5*Pi^2*G[{0, 0}, x])/12 + (5*I)*Pi*G[{0, 1}, x] + 
       (Pi^2*G[{1, 0}, x])/2 + 12*G[{1, 1}, x] - (5*I)*Pi*G[{1, 1}, x] - 
       (3*G[{0, 0, 0}, x])/2 - I*Pi*G[{0, 0, 0}, x] + I*Pi*G[{0, 1, 0}, x] + 
       5*G[{0, 1, 1}, x] + I*Pi*G[{1, 0, 0}, x] - I*Pi*G[{1, 1, 0}, x] - 
       10*G[{1, 1, 1}, x] - 3*G[{0, 0, 0, 0}, x] + G[{0, 1, 0, 0}, x] + 
       2*G[{1, 0, 0, 0}, x] - G[{1, 1, 0, 0}, x] - (7*Zeta[3])/2 - 
       ((7*I)/3)*Pi*Zeta[3] + G[{0}, x]*Zeta[3] - G[{1}, x]*Zeta[3]) + 
     ep^3*(36 - (3*Pi^2)/4 - (47*Pi^4)/960 - ((47*I)/1440)*Pi^5 - 
       18*G[{0}, x] + (3*Pi^2*G[{0}, x])/8 - (Pi^4*G[{0}, x])/120 + 
       (24*I)*Pi*G[{1}, x] - 6*Pi^2*G[{1}, x] - ((5*I)/4)*Pi^3*G[{1}, x] - 
       (3*Pi^4*G[{1}, x])/40 + 9*G[{0, 0}, x] - (Pi^2*G[{0, 0}, x])/8 - 
       (I/12)*Pi^3*G[{0, 0}, x] + (12*I)*Pi*G[{0, 1}, x] - 
       (5*Pi^2*G[{0, 1}, x])/2 - (I/6)*Pi^3*G[{0, 1}, x] + 
       (I/12)*Pi^3*G[{1, 0}, x] + 24*G[{1, 1}, x] - (12*I)*Pi*G[{1, 1}, x] + 
       (25*Pi^2*G[{1, 1}, x])/12 + (I/6)*Pi^3*G[{1, 1}, x] - 
       (9*G[{0, 0, 0}, x])/2 + (Pi^2*G[{0, 0, 0}, x])/3 + 
       (5*I)*Pi*G[{0, 0, 1}, x] - (Pi^2*G[{0, 1, 0}, x])/2 + 
       12*G[{0, 1, 1}, x] - (5*I)*Pi*G[{0, 1, 1}, x] - 
       (5*Pi^2*G[{1, 0, 0}, x])/12 - (5*I)*Pi*G[{1, 0, 1}, x] + 
       (Pi^2*G[{1, 1, 0}, x])/2 - 24*G[{1, 1, 1}, x] + 
       (5*I)*Pi*G[{1, 1, 1}, x] + (3*G[{0, 0, 0, 0}, x])/2 + 
       I*Pi*G[{0, 0, 0, 0}, x] - I*Pi*G[{0, 0, 1, 0}, x] + 
       5*G[{0, 0, 1, 1}, x] - I*Pi*G[{0, 1, 0, 0}, x] + 
       I*Pi*G[{0, 1, 1, 0}, x] - 10*G[{0, 1, 1, 1}, x] - 
       I*Pi*G[{1, 0, 0, 0}, x] + I*Pi*G[{1, 0, 1, 0}, x] - 
       5*G[{1, 0, 1, 1}, x] + I*Pi*G[{1, 1, 0, 0}, x] - 
       I*Pi*G[{1, 1, 1, 0}, x] + 15*G[{1, 1, 1, 1}, x] + 
       4*G[{0, 0, 0, 0, 0}, x] - G[{0, 0, 1, 0, 0}, x] - 
       2*G[{0, 1, 0, 0, 0}, x] + G[{0, 1, 1, 0, 0}, x] - 
       3*G[{1, 0, 0, 0, 0}, x] + G[{1, 0, 1, 0, 0}, x] + 
       2*G[{1, 1, 0, 0, 0}, x] - G[{1, 1, 1, 0, 0}, x] - (21*Zeta[3])/2 + 
       (13*Pi^2*Zeta[3])/9 + (7*G[{0}, x]*Zeta[3])/2 + 
       ((7*I)/3)*Pi*G[{0}, x]*Zeta[3] + (4*G[{0, 0}, x]*Zeta[3])/3 + 
       G[{0, 1}, x]*Zeta[3] + G[{1, 0}, x]*Zeta[3] - G[{1, 1}, x]*Zeta[3] - 
       (36*Zeta[5])/5) + ep^4*(72 - (3*Pi^2)/2 - (47*Pi^4)/320 + 
       (977*Pi^6)/120960 - 36*G[{0}, x] + (3*Pi^2*G[{0}, x])/4 + 
       (47*Pi^4*G[{0}, x])/960 + ((47*I)/1440)*Pi^5*G[{0}, x] + 
       (48*I)*Pi*G[{1}, x] - 12*Pi^2*G[{1}, x] - (3*I)*Pi^3*G[{1}, x] + 
       (5*Pi^4*G[{1}, x])/12 - (I/45)*Pi^5*G[{1}, x] + 18*G[{0, 0}, x] - 
       (3*Pi^2*G[{0, 0}, x])/8 + (59*Pi^4*G[{0, 0}, x])/1440 + 
       (24*I)*Pi*G[{0, 1}, x] - 6*Pi^2*G[{0, 1}, x] - 
       ((5*I)/4)*Pi^3*G[{0, 1}, x] + (3*Pi^4*G[{0, 1}, x])/40 - 
       (Pi^4*G[{1, 0}, x])/120 + 48*G[{1, 1}, x] - (24*I)*Pi*G[{1, 1}, x] + 
       5*Pi^2*G[{1, 1}, x] + ((5*I)/4)*Pi^3*G[{1, 1}, x] - 
       (3*Pi^4*G[{1, 1}, x])/40 - 9*G[{0, 0, 0}, x] + (Pi^2*G[{0, 0, 0}, x])/
        8 + (I/12)*Pi^3*G[{0, 0, 0}, x] + (12*I)*Pi*G[{0, 0, 1}, x] - 
       (5*Pi^2*G[{0, 0, 1}, x])/2 + (I/6)*Pi^3*G[{0, 0, 1}, x] - 
       (I/12)*Pi^3*G[{0, 1, 0}, x] + 24*G[{0, 1, 1}, x] - 
       (12*I)*Pi*G[{0, 1, 1}, x] + (25*Pi^2*G[{0, 1, 1}, x])/12 - 
       (I/6)*Pi^3*G[{0, 1, 1}, x] - (I/12)*Pi^3*G[{1, 0, 0}, x] - 
       (12*I)*Pi*G[{1, 0, 1}, x] + (5*Pi^2*G[{1, 0, 1}, x])/2 - 
       (I/6)*Pi^3*G[{1, 0, 1}, x] + (I/12)*Pi^3*G[{1, 1, 0}, x] - 
       48*G[{1, 1, 1}, x] + (12*I)*Pi*G[{1, 1, 1}, x] - 
       (5*Pi^2*G[{1, 1, 1}, x])/3 + (I/6)*Pi^3*G[{1, 1, 1}, x] + 
       (9*G[{0, 0, 0, 0}, x])/2 - (Pi^2*G[{0, 0, 0, 0}, x])/4 + 
       (5*I)*Pi*G[{0, 0, 0, 1}, x] + (Pi^2*G[{0, 0, 1, 0}, x])/2 + 
       12*G[{0, 0, 1, 1}, x] - (5*I)*Pi*G[{0, 0, 1, 1}, x] + 
       (5*Pi^2*G[{0, 1, 0, 0}, x])/12 - (5*I)*Pi*G[{0, 1, 0, 1}, x] - 
       (Pi^2*G[{0, 1, 1, 0}, x])/2 - 24*G[{0, 1, 1, 1}, x] + 
       (5*I)*Pi*G[{0, 1, 1, 1}, x] + (Pi^2*G[{1, 0, 0, 0}, x])/3 - 
       (5*I)*Pi*G[{1, 0, 0, 1}, x] - (Pi^2*G[{1, 0, 1, 0}, x])/2 - 
       12*G[{1, 0, 1, 1}, x] + (5*I)*Pi*G[{1, 0, 1, 1}, x] - 
       (5*Pi^2*G[{1, 1, 0, 0}, x])/12 + (5*I)*Pi*G[{1, 1, 0, 1}, x] + 
       (Pi^2*G[{1, 1, 1, 0}, x])/2 + 36*G[{1, 1, 1, 1}, x] - 
       (5*I)*Pi*G[{1, 1, 1, 1}, x] - (3*G[{0, 0, 0, 0, 0}, x])/2 - 
       I*Pi*G[{0, 0, 0, 0, 0}, x] + I*Pi*G[{0, 0, 0, 1, 0}, x] + 
       5*G[{0, 0, 0, 1, 1}, x] + I*Pi*G[{0, 0, 1, 0, 0}, x] - 
       I*Pi*G[{0, 0, 1, 1, 0}, x] - 10*G[{0, 0, 1, 1, 1}, x] + 
       I*Pi*G[{0, 1, 0, 0, 0}, x] - I*Pi*G[{0, 1, 0, 1, 0}, x] - 
       5*G[{0, 1, 0, 1, 1}, x] - I*Pi*G[{0, 1, 1, 0, 0}, x] + 
       I*Pi*G[{0, 1, 1, 1, 0}, x] + 15*G[{0, 1, 1, 1, 1}, x] + 
       I*Pi*G[{1, 0, 0, 0, 0}, x] - I*Pi*G[{1, 0, 0, 1, 0}, x] - 
       5*G[{1, 0, 0, 1, 1}, x] - I*Pi*G[{1, 0, 1, 0, 0}, x] + 
       I*Pi*G[{1, 0, 1, 1, 0}, x] + 10*G[{1, 0, 1, 1, 1}, x] - 
       I*Pi*G[{1, 1, 0, 0, 0}, x] + I*Pi*G[{1, 1, 0, 1, 0}, x] + 
       5*G[{1, 1, 0, 1, 1}, x] + I*Pi*G[{1, 1, 1, 0, 0}, x] - 
       I*Pi*G[{1, 1, 1, 1, 0}, x] - 20*G[{1, 1, 1, 1, 1}, x] - 
       5*G[{0, 0, 0, 0, 0, 0}, x] + G[{0, 0, 0, 1, 0, 0}, x] + 
       2*G[{0, 0, 1, 0, 0, 0}, x] - G[{0, 0, 1, 1, 0, 0}, x] + 
       3*G[{0, 1, 0, 0, 0, 0}, x] - G[{0, 1, 0, 1, 0, 0}, x] - 
       2*G[{0, 1, 1, 0, 0, 0}, x] + G[{0, 1, 1, 1, 0, 0}, x] + 
       4*G[{1, 0, 0, 0, 0, 0}, x] - G[{1, 0, 0, 1, 0, 0}, x] - 
       2*G[{1, 0, 1, 0, 0, 0}, x] + G[{1, 0, 1, 1, 0, 0}, x] - 
       3*G[{1, 1, 0, 0, 0, 0}, x] + G[{1, 1, 0, 1, 0, 0}, x] + 
       2*G[{1, 1, 1, 0, 0, 0}, x] - G[{1, 1, 1, 1, 0, 0}, x] - 21*Zeta[3] + 
       (7*Pi^2*Zeta[3])/24 + ((7*I)/36)*Pi^3*Zeta[3] + 
       (21*G[{0}, x]*Zeta[3])/2 - (5*Pi^2*G[{0}, x]*Zeta[3])/4 - 
       ((35*I)/3)*Pi*G[{1}, x]*Zeta[3] + (Pi^2*G[{1}, x]*Zeta[3])/12 - 
       (7*G[{0, 0}, x]*Zeta[3])/2 - ((7*I)/3)*Pi*G[{0, 0}, x]*Zeta[3] + 
       ((7*I)/3)*Pi*G[{1, 0}, x]*Zeta[3] - (35*G[{1, 1}, x]*Zeta[3])/3 - 
       (11*G[{0, 0, 0}, x]*Zeta[3])/3 - G[{0, 0, 1}, x]*Zeta[3] - 
       G[{0, 1, 0}, x]*Zeta[3] + G[{0, 1, 1}, x]*Zeta[3] + 
       (4*G[{1, 0, 0}, x]*Zeta[3])/3 + G[{1, 0, 1}, x]*Zeta[3] + 
       G[{1, 1, 0}, x]*Zeta[3] - G[{1, 1, 1}, x]*Zeta[3] + 
       (91*Zeta[3]^2)/18 - (93*Zeta[5])/10 - ((31*I)/5)*Pi*Zeta[5] + 
       G[{0}, x]*Zeta[5] - G[{1}, x]*Zeta[5])))}


==> anc/Fjs_2L.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{COLOR[CF*Nf]*((-7*G[{0}, x])/(36*s) + (((11*I)/9)*Pi*G[{0}, x])/s - 
    (Pi^2*G[{0}, x])/(9*s) + (7*G[{1}, x])/(36*s) - 
    (((11*I)/9)*Pi*G[{1}, x])/s + (Pi^2*G[{1}, x])/(9*s) + 
    (25*G[{0, 0}, x])/(18*s) - ((I/3)*Pi*G[{0, 0}, x])/s - 
    (25*G[{1, 1}, x])/(18*s) + ((I/3)*Pi*G[{1, 1}, x])/s - 
    (2*G[{0, 0, 0}, x])/(3*s) + (2*G[{1, 1, 1}, x])/(3*s) + 
    ep*((((-11*I)/54)*Pi^3)/s + (2*Pi^4)/(135*s) - (253*G[{0}, x])/(216*s) + 
      (((193*I)/27)*Pi*G[{0}, x])/s - (289*Pi^2*G[{0}, x])/(216*s) - 
      ((I/36)*Pi^3*G[{0}, x])/s + (253*G[{1}, x])/(216*s) - 
      (((193*I)/27)*Pi*G[{1}, x])/s + (289*Pi^2*G[{1}, x])/(216*s) + 
      ((I/12)*Pi^3*G[{1}, x])/s + (217*G[{0, 0}, x])/(27*s) - 
      (((31*I)/9)*Pi*G[{0, 0}, x])/s + (13*Pi^2*G[{0, 0}, x])/(36*s) - 
      (((11*I)/9)*Pi*G[{0, 1}, x])/s + (Pi^2*G[{0, 1}, x])/(9*s) + 
      (((11*I)/9)*Pi*G[{1, 0}, x])/s - (Pi^2*G[{1, 0}, x])/(9*s) - 
      (217*G[{1, 1}, x])/(27*s) + (((31*I)/9)*Pi*G[{1, 1}, x])/s - 
      (13*Pi^2*G[{1, 1}, x])/(36*s) - (133*G[{0, 0, 0}, x])/(18*s) + 
      (I*Pi*G[{0, 0, 0}, x])/s - ((I/3)*Pi*G[{0, 1, 0}, x])/s - 
      (11*G[{0, 1, 1}, x])/(9*s) + ((I/3)*Pi*G[{0, 1, 1}, x])/s + 
      (11*G[{1, 0, 0}, x])/(9*s) - ((I/3)*Pi*G[{1, 0, 0}, x])/s + 
      ((I/3)*Pi*G[{1, 0, 1}, x])/s + (133*G[{1, 1, 1}, x])/(18*s) - 
      (I*Pi*G[{1, 1, 1}, x])/s + (3*G[{0, 0, 0, 0}, x])/s - 
      G[{0, 1, 0, 0}, x]/(3*s) + (2*G[{0, 1, 1, 1}, x])/(3*s) - 
      (2*G[{1, 0, 0, 0}, x])/(3*s) + G[{1, 0, 1, 1}, x]/(3*s) - 
      (3*G[{1, 1, 1, 1}, x])/s + (11*Zeta[3])/(9*s) + ((I/3)*Pi*Zeta[3])/s - 
      (G[{1}, x]*Zeta[3])/(3*s)) + FF[1/(s*x^2)]*(((19*I)/18)*Pi*G[{1}, x] - 
      (Pi^2*G[{1}, x])/9 + (19*G[{1, 1}, x])/18 - (I/3)*Pi*G[{1, 1}, x] - 
      (2*G[{1, 1, 1}, x])/3 + ep*(((469*I)/108)*Pi*G[{1}, x] - 
        (107*Pi^2*G[{1}, x])/108 - (I/12)*Pi^3*G[{1}, x] + 
        ((19*I)/18)*Pi*G[{0, 1}, x] - (Pi^2*G[{0, 1}, x])/9 + 
        (469*G[{1, 1}, x])/108 - ((22*I)/9)*Pi*G[{1, 1}, x] + 
        (13*Pi^2*G[{1, 1}, x])/36 + (19*G[{0, 1, 1}, x])/18 - 
        (I/3)*Pi*G[{0, 1, 1}, x] - (I/3)*Pi*G[{1, 0, 1}, x] - 
        (44*G[{1, 1, 1}, x])/9 + I*Pi*G[{1, 1, 1}, x] - 
        (2*G[{0, 1, 1, 1}, x])/3 - G[{1, 0, 1, 1}, x]/3 + 
        3*G[{1, 1, 1, 1}, x] + (G[{1}, x]*Zeta[3])/3) + 
      ep^2*(((10021*I)/648)*Pi*G[{1}, x] - (2489*Pi^2*G[{1}, x])/648 - 
        ((11*I)/18)*Pi^3*G[{1}, x] + (19*Pi^4*G[{1}, x])/540 + 
        ((469*I)/108)*Pi*G[{0, 1}, x] - (107*Pi^2*G[{0, 1}, x])/108 - 
        (I/12)*Pi^3*G[{0, 1}, x] + (10021*G[{1, 1}, x])/648 - 
        ((505*I)/54)*Pi*G[{1, 1}, x] + (35*Pi^2*G[{1, 1}, x])/18 + 
        (I/4)*Pi^3*G[{1, 1}, x] + ((19*I)/18)*Pi*G[{0, 0, 1}, x] - 
        (Pi^2*G[{0, 0, 1}, x])/9 + (469*G[{0, 1, 1}, x])/108 - 
        ((22*I)/9)*Pi*G[{0, 1, 1}, x] + (13*Pi^2*G[{0, 1, 1}, x])/36 - 
        ((22*I)/9)*Pi*G[{1, 0, 1}, x] + (7*Pi^2*G[{1, 0, 1}, x])/18 - 
        (505*G[{1, 1, 1}, x])/27 + ((47*I)/9)*Pi*G[{1, 1, 1}, x] - 
        (7*Pi^2*G[{1, 1, 1}, x])/9 + (19*G[{0, 0, 1, 1}, x])/18 - 
        (I/3)*Pi*G[{0, 0, 1, 1}, x] - (I/3)*Pi*G[{0, 1, 0, 1}, x] - 
        (44*G[{0, 1, 1, 1}, x])/9 + I*Pi*G[{0, 1, 1, 1}, x] - 
        (I/3)*Pi*G[{1, 0, 0, 1}, x] - (22*G[{1, 0, 1, 1}, x])/9 + 
        I*Pi*G[{1, 0, 1, 1}, x] + I*Pi*G[{1, 1, 0, 1}, x] + 
        (47*G[{1, 1, 1, 1}, x])/3 - ((7*I)/3)*Pi*G[{1, 1, 1, 1}, x] - 
        (2*G[{0, 0, 1, 1, 1}, x])/3 - G[{0, 1, 0, 1, 1}, x]/3 + 
        3*G[{0, 1, 1, 1, 1}, x] - G[{1, 0, 0, 1, 1}, x]/3 + 
        2*G[{1, 0, 1, 1, 1}, x] + G[{1, 1, 0, 1, 1}, x] - 
        (28*G[{1, 1, 1, 1, 1}, x])/3 + (25*G[{1}, x]*Zeta[3])/18 - 
        ((19*I)/9)*Pi*G[{1}, x]*Zeta[3] + (G[{0, 1}, x]*Zeta[3])/3 - 
        (31*G[{1, 1}, x]*Zeta[3])/9)) + FF[1/(s*(1 - x))]*
     (((19*I)/18)*Pi*G[{0}, x] - (Pi^2*G[{0}, x])/9 + (19*G[{0, 0}, x])/18 - 
      (I/3)*Pi*G[{0, 0}, x] - (2*G[{0, 0, 0}, x])/3 + 
      ep*(((-19*I)/108)*Pi^3 + (2*Pi^4)/135 + ((469*I)/108)*Pi*G[{0}, x] - 
        (107*Pi^2*G[{0}, x])/108 - (I/36)*Pi^3*G[{0}, x] + 
        (469*G[{0, 0}, x])/108 - ((22*I)/9)*Pi*G[{0, 0}, x] + 
        (13*Pi^2*G[{0, 0}, x])/36 + ((19*I)/18)*Pi*G[{1, 0}, x] - 
        (Pi^2*G[{1, 0}, x])/9 - (44*G[{0, 0, 0}, x])/9 + 
        I*Pi*G[{0, 0, 0}, x] - (I/3)*Pi*G[{0, 1, 0}, x] + 
        (19*G[{1, 0, 0}, x])/18 - (I/3)*Pi*G[{1, 0, 0}, x] + 
        3*G[{0, 0, 0, 0}, x] - G[{0, 1, 0, 0}, x]/3 - (2*G[{1, 0, 0, 0}, x])/
         3 + (19*Zeta[3])/18 + (I/3)*Pi*Zeta[3]) + 
      ep^2*(((-469*I)/648)*Pi^3 + (913*Pi^4)/6480 + (I/270)*Pi^5 + 
        ((10021*I)/648)*Pi*G[{0}, x] - (2489*Pi^2*G[{0}, x])/648 - 
        ((11*I)/54)*Pi^3*G[{0}, x] - (7*Pi^4*G[{0}, x])/360 - 
        ((19*I)/108)*Pi^3*G[{1}, x] + (2*Pi^4*G[{1}, x])/135 + 
        (10021*G[{0, 0}, x])/648 - ((505*I)/54)*Pi*G[{0, 0}, x] + 
        (35*Pi^2*G[{0, 0}, x])/18 + (I/12)*Pi^3*G[{0, 0}, x] + 
        (I/18)*Pi^3*G[{0, 1}, x] + ((469*I)/108)*Pi*G[{1, 0}, x] - 
        (107*Pi^2*G[{1, 0}, x])/108 - (I/36)*Pi^3*G[{1, 0}, x] - 
        (505*G[{0, 0, 0}, x])/27 + ((47*I)/9)*Pi*G[{0, 0, 0}, x] - 
        (7*Pi^2*G[{0, 0, 0}, x])/9 - ((22*I)/9)*Pi*G[{0, 1, 0}, x] + 
        (7*Pi^2*G[{0, 1, 0}, x])/18 + (469*G[{1, 0, 0}, x])/108 - 
        ((22*I)/9)*Pi*G[{1, 0, 0}, x] + (13*Pi^2*G[{1, 0, 0}, x])/36 + 
        ((19*I)/18)*Pi*G[{1, 1, 0}, x] - (Pi^2*G[{1, 1, 0}, x])/9 + 
        (47*G[{0, 0, 0, 0}, x])/3 - ((7*I)/3)*Pi*G[{0, 0, 0, 0}, x] + 
        I*Pi*G[{0, 0, 1, 0}, x] - (22*G[{0, 1, 0, 0}, x])/9 + 
        I*Pi*G[{0, 1, 0, 0}, x] - (I/3)*Pi*G[{0, 1, 1, 0}, x] - 
        (44*G[{1, 0, 0, 0}, x])/9 + I*Pi*G[{1, 0, 0, 0}, x] - 
        (I/3)*Pi*G[{1, 0, 1, 0}, x] + (19*G[{1, 1, 0, 0}, x])/18 - 
        (I/3)*Pi*G[{1, 1, 0, 0}, x] - (28*G[{0, 0, 0, 0, 0}, x])/3 + 
        G[{0, 0, 1, 0, 0}, x] + 2*G[{0, 1, 0, 0, 0}, x] - 
        G[{0, 1, 1, 0, 0}, x]/3 + 3*G[{1, 0, 0, 0, 0}, x] - 
        G[{1, 0, 1, 0, 0}, x]/3 - (2*G[{1, 1, 0, 0, 0}, x])/3 + 
        (469*Zeta[3])/108 + ((25*I)/18)*Pi*Zeta[3] - (11*Pi^2*Zeta[3])/36 - 
        (19*G[{0}, x]*Zeta[3])/18 - ((25*I)/9)*Pi*G[{0}, x]*Zeta[3] + 
        (19*G[{1}, x]*Zeta[3])/18 + (I/3)*Pi*G[{1}, x]*Zeta[3] - 
        (22*G[{0, 0}, x]*Zeta[3])/9 - (G[{0, 1}, x]*Zeta[3])/3 + 
        Zeta[5]/3)) + ep^2*((((-193*I)/162)*Pi^3)/s + (617*Pi^4)/(3240*s) + 
      ((I/270)*Pi^5)/s - (5629*G[{0}, x])/(1296*s) + 
      (((2276*I)/81)*Pi*G[{0}, x])/s - (1061*Pi^2*G[{0}, x])/(162*s) - 
      (((31*I)/108)*Pi^3*G[{0}, x])/s - (7*Pi^4*G[{0}, x])/(360*s) + 
      (5629*G[{1}, x])/(1296*s) - (((2276*I)/81)*Pi*G[{1}, x])/s + 
      (1061*Pi^2*G[{1}, x])/(162*s) + (((71*I)/108)*Pi^3*G[{1}, x])/s - 
      (11*Pi^4*G[{1}, x])/(540*s) + (10187*G[{0, 0}, x])/(324*s) - 
      (((440*I)/27)*Pi*G[{0, 0}, x])/s + (23*Pi^2*G[{0, 0}, x])/(8*s) + 
      ((I/12)*Pi^3*G[{0, 0}, x])/s - (((193*I)/27)*Pi*G[{0, 1}, x])/s + 
      (73*Pi^2*G[{0, 1}, x])/(54*s) + (((5*I)/36)*Pi^3*G[{0, 1}, x])/s + 
      (((193*I)/27)*Pi*G[{1, 0}, x])/s - (73*Pi^2*G[{1, 0}, x])/(54*s) - 
      ((I/36)*Pi^3*G[{1, 0}, x])/s - (10187*G[{1, 1}, x])/(324*s) + 
      (((440*I)/27)*Pi*G[{1, 1}, x])/s - (23*Pi^2*G[{1, 1}, x])/(8*s) - 
      ((I/4)*Pi^3*G[{1, 1}, x])/s - (1883*G[{0, 0, 0}, x])/(54*s) + 
      (((71*I)/9)*Pi*G[{0, 0, 0}, x])/s - (7*Pi^2*G[{0, 0, 0}, x])/(9*s) - 
      (((11*I)/9)*Pi*G[{0, 0, 1}, x])/s + (Pi^2*G[{0, 0, 1}, x])/(9*s) - 
      (((31*I)/9)*Pi*G[{0, 1, 0}, x])/s + (7*Pi^2*G[{0, 1, 0}, x])/(18*s) - 
      (193*G[{0, 1, 1}, x])/(27*s) + (((31*I)/9)*Pi*G[{0, 1, 1}, x])/s - 
      (13*Pi^2*G[{0, 1, 1}, x])/(36*s) + (193*G[{1, 0, 0}, x])/(27*s) - 
      (((31*I)/9)*Pi*G[{1, 0, 0}, x])/s + (13*Pi^2*G[{1, 0, 0}, x])/(36*s) + 
      (((31*I)/9)*Pi*G[{1, 0, 1}, x])/s - (7*Pi^2*G[{1, 0, 1}, x])/(18*s) + 
      (((11*I)/9)*Pi*G[{1, 1, 0}, x])/s - (Pi^2*G[{1, 1, 0}, x])/(9*s) + 
      (1883*G[{1, 1, 1}, x])/(54*s) - (((71*I)/9)*Pi*G[{1, 1, 1}, x])/s + 
      (7*Pi^2*G[{1, 1, 1}, x])/(9*s) + (149*G[{0, 0, 0, 0}, x])/(6*s) - 
      (((7*I)/3)*Pi*G[{0, 0, 0, 0}, x])/s + (I*Pi*G[{0, 0, 1, 0}, x])/s - 
      (11*G[{0, 0, 1, 1}, x])/(9*s) + ((I/3)*Pi*G[{0, 0, 1, 1}, x])/s - 
      (31*G[{0, 1, 0, 0}, x])/(9*s) + (I*Pi*G[{0, 1, 0, 0}, x])/s + 
      ((I/3)*Pi*G[{0, 1, 0, 1}, x])/s - ((I/3)*Pi*G[{0, 1, 1, 0}, x])/s + 
      (62*G[{0, 1, 1, 1}, x])/(9*s) - (I*Pi*G[{0, 1, 1, 1}, x])/s - 
      (62*G[{1, 0, 0, 0}, x])/(9*s) + (I*Pi*G[{1, 0, 0, 0}, x])/s + 
      ((I/3)*Pi*G[{1, 0, 0, 1}, x])/s - ((I/3)*Pi*G[{1, 0, 1, 0}, x])/s + 
      (31*G[{1, 0, 1, 1}, x])/(9*s) - (I*Pi*G[{1, 0, 1, 1}, x])/s + 
      (11*G[{1, 1, 0, 0}, x])/(9*s) - ((I/3)*Pi*G[{1, 1, 0, 0}, x])/s - 
      (I*Pi*G[{1, 1, 0, 1}, x])/s - (149*G[{1, 1, 1, 1}, x])/(6*s) + 
      (((7*I)/3)*Pi*G[{1, 1, 1, 1}, x])/s - (28*G[{0, 0, 0, 0, 0}, x])/
       (3*s) + G[{0, 0, 1, 0, 0}, x]/s + (2*G[{0, 0, 1, 1, 1}, x])/(3*s) + 
      (2*G[{0, 1, 0, 0, 0}, x])/s + G[{0, 1, 0, 1, 1}, x]/(3*s) - 
      G[{0, 1, 1, 0, 0}, x]/(3*s) - (3*G[{0, 1, 1, 1, 1}, x])/s + 
      (3*G[{1, 0, 0, 0, 0}, x])/s + G[{1, 0, 0, 1, 1}, x]/(3*s) - 
      G[{1, 0, 1, 0, 0}, x]/(3*s) - (2*G[{1, 0, 1, 1, 1}, x])/s - 
      (2*G[{1, 1, 0, 0, 0}, x])/(3*s) - G[{1, 1, 0, 1, 1}, x]/s + 
      (28*G[{1, 1, 1, 1, 1}, x])/(3*s) + (193*Zeta[3])/(27*s) + 
      (((20*I)/9)*Pi*Zeta[3])/s - (11*Pi^2*Zeta[3])/(36*s) + 
      (G[{0}, x]*Zeta[3])/(6*s) - (((25*I)/9)*Pi*G[{0}, x]*Zeta[3])/s - 
      (43*G[{1}, x]*Zeta[3])/(18*s) + (((22*I)/9)*Pi*G[{1}, x]*Zeta[3])/s - 
      (22*G[{0, 0}, x]*Zeta[3])/(9*s) - (2*G[{0, 1}, x]*Zeta[3])/(3*s) + 
      (31*G[{1, 1}, x]*Zeta[3])/(9*s) + Zeta[5]/(3*s)) + 
    FF[1/(s*x)]*(-3401/1296 + ((29*I)/54)*Pi + (31*Pi^2)/216 + 
      (5*G[{0}, x])/4 + ((5*I)/9)*Pi*G[{0}, x] - (Pi^2*G[{0}, x])/9 + 
      (19*G[{1}, x])/18 + ((13*I)/18)*Pi*G[{1}, x] - (Pi^2*G[{1}, x])/9 + 
      G[{0, 0}, x]/18 - (I/3)*Pi*G[{0, 0}, x] + (7*G[{1, 1}, x])/18 - 
      (I/3)*Pi*G[{1, 1}, x] - (2*G[{0, 0, 0}, x])/3 - (2*G[{1, 1, 1}, x])/3 - 
      Zeta[3]/18 + ep*(-87665/7776 + ((1421*I)/324)*Pi - (677*Pi^2)/1296 - 
        (I/27)*Pi^3 + (29*Pi^4)/2160 + (473*G[{0}, x])/72 + 
        ((28*I)/27)*Pi*G[{0}, x] - (109*Pi^2*G[{0}, x])/216 - 
        (I/36)*Pi^3*G[{0}, x] + (583*G[{1}, x])/108 + ((415*I)/108)*Pi*
         G[{1}, x] - (23*Pi^2*G[{1}, x])/27 - (I/12)*Pi^3*G[{1}, x] - 
        (71*G[{0, 0}, x])/27 - ((10*I)/9)*Pi*G[{0, 0}, x] + 
        (13*Pi^2*G[{0, 0}, x])/36 + ((13*I)/18)*Pi*G[{0, 1}, x] - 
        (Pi^2*G[{0, 1}, x])/9 + ((5*I)/9)*Pi*G[{1, 0}, x] - 
        (Pi^2*G[{1, 0}, x])/9 + (115*G[{1, 1}, x])/108 - 
        ((19*I)/9)*Pi*G[{1, 1}, x] + (13*Pi^2*G[{1, 1}, x])/36 - 
        (13*G[{0, 0, 0}, x])/18 + I*Pi*G[{0, 0, 0}, x] - 
        (I/3)*Pi*G[{0, 1, 0}, x] + (13*G[{0, 1, 1}, x])/18 - 
        (I/3)*Pi*G[{0, 1, 1}, x] + (5*G[{1, 0, 0}, x])/9 - 
        (I/3)*Pi*G[{1, 0, 0}, x] - (I/3)*Pi*G[{1, 0, 1}, x] - 
        (29*G[{1, 1, 1}, x])/9 + I*Pi*G[{1, 1, 1}, x] + 
        3*G[{0, 0, 0, 0}, x] - G[{0, 1, 0, 0}, x]/3 - (2*G[{0, 1, 1, 1}, x])/
         3 - (2*G[{1, 0, 0, 0}, x])/3 - G[{1, 0, 1, 1}, x]/3 + 
        3*G[{1, 1, 1, 1}, x] + (97*Zeta[3])/27 + I*Pi*Zeta[3] + 
        (G[{1}, x]*Zeta[3])/3) + ep^2*(-1893305/46656 + ((36653*I)/1944)*Pi - 
        (26963*Pi^2)/7776 - ((197*I)/324)*Pi^3 + (163*Pi^4)/1728 + 
        ((67*I)/4320)*Pi^5 + (10889*G[{0}, x])/432 + ((164*I)/81)*Pi*
         G[{0}, x] - (379*Pi^2*G[{0}, x])/324 - ((5*I)/54)*Pi^3*G[{0}, x] - 
        (7*Pi^4*G[{0}, x])/360 + (13519*G[{1}, x])/648 + 
        ((9499*I)/648)*Pi*G[{1}, x] - (2513*Pi^2*G[{1}, x])/648 - 
        ((67*I)/108)*Pi^3*G[{1}, x] + (Pi^4*G[{1}, x])/20 - 
        (4357*G[{0, 0}, x])/324 - ((56*I)/27)*Pi*G[{0, 0}, x] + 
        (23*Pi^2*G[{0, 0}, x])/24 + (I/12)*Pi^3*G[{0, 0}, x] + 
        ((415*I)/108)*Pi*G[{0, 1}, x] - (89*Pi^2*G[{0, 1}, x])/108 - 
        (I/36)*Pi^3*G[{0, 1}, x] + ((28*I)/27)*Pi*G[{1, 0}, x] - 
        (25*Pi^2*G[{1, 0}, x])/54 - (I/36)*Pi^3*G[{1, 0}, x] + 
        (1639*G[{1, 1}, x])/648 - ((487*I)/54)*Pi*G[{1, 1}, x] + 
        (17*Pi^2*G[{1, 1}, x])/9 + (I/4)*Pi^3*G[{1, 1}, x] + 
        (235*G[{0, 0, 0}, x])/54 + ((20*I)/9)*Pi*G[{0, 0, 0}, x] - 
        (7*Pi^2*G[{0, 0, 0}, x])/9 + ((13*I)/18)*Pi*G[{0, 0, 1}, x] - 
        (Pi^2*G[{0, 0, 1}, x])/9 - ((10*I)/9)*Pi*G[{0, 1, 0}, x] + 
        (7*Pi^2*G[{0, 1, 0}, x])/18 + (415*G[{0, 1, 1}, x])/108 - 
        ((19*I)/9)*Pi*G[{0, 1, 1}, x] + (13*Pi^2*G[{0, 1, 1}, x])/36 + 
        (28*G[{1, 0, 0}, x])/27 - ((10*I)/9)*Pi*G[{1, 0, 0}, x] + 
        (13*Pi^2*G[{1, 0, 0}, x])/36 - ((19*I)/9)*Pi*G[{1, 0, 1}, x] + 
        (7*Pi^2*G[{1, 0, 1}, x])/18 + ((5*I)/9)*Pi*G[{1, 1, 0}, x] - 
        (Pi^2*G[{1, 1, 0}, x])/9 - (319*G[{1, 1, 1}, x])/27 + 
        ((44*I)/9)*Pi*G[{1, 1, 1}, x] - (7*Pi^2*G[{1, 1, 1}, x])/9 + 
        (19*G[{0, 0, 0, 0}, x])/6 - ((7*I)/3)*Pi*G[{0, 0, 0, 0}, x] + 
        I*Pi*G[{0, 0, 1, 0}, x] + (13*G[{0, 0, 1, 1}, x])/18 - 
        (I/3)*Pi*G[{0, 0, 1, 1}, x] - (10*G[{0, 1, 0, 0}, x])/9 + 
        I*Pi*G[{0, 1, 0, 0}, x] - (I/3)*Pi*G[{0, 1, 0, 1}, x] - 
        (I/3)*Pi*G[{0, 1, 1, 0}, x] - (38*G[{0, 1, 1, 1}, x])/9 + 
        I*Pi*G[{0, 1, 1, 1}, x] - (20*G[{1, 0, 0, 0}, x])/9 + 
        I*Pi*G[{1, 0, 0, 0}, x] - (I/3)*Pi*G[{1, 0, 0, 1}, x] - 
        (I/3)*Pi*G[{1, 0, 1, 0}, x] - (19*G[{1, 0, 1, 1}, x])/9 + 
        I*Pi*G[{1, 0, 1, 1}, x] + (5*G[{1, 1, 0, 0}, x])/9 - 
        (I/3)*Pi*G[{1, 1, 0, 0}, x] + I*Pi*G[{1, 1, 0, 1}, x] + 
        (37*G[{1, 1, 1, 1}, x])/3 - ((7*I)/3)*Pi*G[{1, 1, 1, 1}, x] - 
        (28*G[{0, 0, 0, 0, 0}, x])/3 + G[{0, 0, 1, 0, 0}, x] - 
        (2*G[{0, 0, 1, 1, 1}, x])/3 + 2*G[{0, 1, 0, 0, 0}, x] - 
        G[{0, 1, 0, 1, 1}, x]/3 - G[{0, 1, 1, 0, 0}, x]/3 + 
        3*G[{0, 1, 1, 1, 1}, x] + 3*G[{1, 0, 0, 0, 0}, x] - 
        G[{1, 0, 0, 1, 1}, x]/3 - G[{1, 0, 1, 0, 0}, x]/3 + 
        2*G[{1, 0, 1, 1, 1}, x] - (2*G[{1, 1, 0, 0, 0}, x])/3 + 
        G[{1, 1, 0, 1, 1}, x] - (28*G[{1, 1, 1, 1, 1}, x])/3 + 
        (1229*Zeta[3])/81 + ((23*I)/27)*Pi*Zeta[3] - (127*Pi^2*Zeta[3])/108 - 
        (85*G[{0}, x]*Zeta[3])/18 - ((25*I)/9)*Pi*G[{0}, x]*Zeta[3] - 
        (5*G[{1}, x]*Zeta[3])/6 - ((16*I)/9)*Pi*G[{1}, x]*Zeta[3] - 
        (22*G[{0, 0}, x]*Zeta[3])/9 - (31*G[{1, 1}, x]*Zeta[3])/9 + 
        (23*Zeta[5])/10))) + COLOR[CF^2]*((5*Pi^2)/(2*s) + 
    (((17*I)/12)*Pi^3)/s + Pi^4/(4*s) + (27*G[{0}, x])/(8*s) - 
    ((2*I)*Pi*G[{0}, x])/s - (29*Pi^2*G[{0}, x])/(24*s) - 
    (((7*I)/12)*Pi^3*G[{0}, x])/s - (27*G[{1}, x])/(8*s) + 
    ((2*I)*Pi*G[{1}, x])/s + (29*Pi^2*G[{1}, x])/(24*s) - 
    ((I/4)*Pi^3*G[{1}, x])/s + (15*G[{0, 0}, x])/(4*s) + 
    ((2*I)*Pi*G[{0, 0}, x])/s + (13*Pi^2*G[{0, 0}, x])/(12*s) - 
    (5*G[{0, 1}, x])/s + (((17*I)/2)*Pi*G[{0, 1}, x])/s + 
    (Pi^2*G[{0, 1}, x])/s - (5*G[{1, 0}, x])/s - (((17*I)/2)*Pi*G[{1, 0}, x])/
     s - (Pi^2*G[{1, 0}, x])/s + (25*G[{1, 1}, x])/(4*s) - 
    ((2*I)*Pi*G[{1, 1}, x])/s - (13*Pi^2*G[{1, 1}, x])/(12*s) - 
    (13*G[{0, 0, 0}, x])/(2*s) - ((3*I)*Pi*G[{0, 0, 0}, x])/s + 
    (7*G[{0, 0, 1}, x])/s - ((4*I)*Pi*G[{0, 0, 1}, x])/s + 
    (7*G[{0, 1, 0}, x])/s + (I*Pi*G[{0, 1, 0}, x])/s + 
    (3*G[{0, 1, 1}, x])/(2*s) - (3*G[{1, 0, 0}, x])/(2*s) - 
    (7*G[{1, 0, 1}, x])/s - (I*Pi*G[{1, 0, 1}, x])/s - 
    (7*G[{1, 1, 0}, x])/s + ((4*I)*Pi*G[{1, 1, 0}, x])/s + 
    (13*G[{1, 1, 1}, x])/(2*s) + ((3*I)*Pi*G[{1, 1, 1}, x])/s - 
    G[{0, 0, 0, 0}, x]/s - (2*G[{0, 0, 0, 1}, x])/s - 
    (2*G[{0, 0, 1, 0}, x])/s - (2*G[{0, 0, 1, 1}, x])/s + 
    G[{0, 1, 0, 0}, x]/s - G[{1, 0, 1, 1}, x]/s + (2*G[{1, 1, 0, 0}, x])/s + 
    (2*G[{1, 1, 0, 1}, x])/s + (2*G[{1, 1, 1, 0}, x])/s + 
    G[{1, 1, 1, 1}, x]/s - (17*Zeta[3])/(2*s) - ((6*I)*Pi*Zeta[3])/s - 
    (4*G[{0}, x]*Zeta[3])/s + (9*G[{1}, x]*Zeta[3])/s + 
    FF[x/s]*((-5*Pi^2)/2 - 5*G[{0, 0}, x] + 5*G[{0, 1}, x] + 5*G[{1, 0}, x] - 
      5*G[{1, 1}, x] + ep*((-55*Pi^2)/4 + (11*Pi^2*G[{0}, x])/2 + 
        (11*Pi^2*G[{1}, x])/2 - (55*G[{0, 0}, x])/2 + (55*G[{0, 1}, x])/2 + 
        (55*G[{1, 0}, x])/2 - (55*G[{1, 1}, x])/2 + 21*G[{0, 0, 0}, x] - 
        11*G[{0, 0, 1}, x] - 11*G[{0, 1, 0}, x] + G[{0, 1, 1}, x] + 
        G[{1, 0, 0}, x] - 11*G[{1, 0, 1}, x] - 11*G[{1, 1, 0}, x] + 
        21*G[{1, 1, 1}, x] - 12*Zeta[3]) + 
      ep^2*((-709*Pi^2)/8 - ((3*I)/2)*Pi^3 - (3*Pi^4)/40 + 
        28*Pi^2*G[{0}, x] + 28*Pi^2*G[{1}, x] - (709*G[{0, 0}, x])/4 - 
        (3*I)*Pi*G[{0, 0}, x] - (19*Pi^2*G[{0, 0}, x])/2 + 
        (709*G[{0, 1}, x])/4 + (3*I)*Pi*G[{0, 1}, x] - 14*Pi^2*G[{0, 1}, x] + 
        (709*G[{1, 0}, x])/4 + (3*I)*Pi*G[{1, 0}, x] - 14*Pi^2*G[{1, 0}, x] - 
        (709*G[{1, 1}, x])/4 - (3*I)*Pi*G[{1, 1}, x] - (19*Pi^2*G[{1, 1}, x])/
         2 + 108*G[{0, 0, 0}, x] - 56*G[{0, 0, 1}, x] - 56*G[{0, 1, 0}, x] + 
        4*G[{0, 1, 1}, x] + 4*G[{1, 0, 0}, x] - 56*G[{1, 0, 1}, x] - 
        56*G[{1, 1, 0}, x] + 108*G[{1, 1, 1}, x] - 59*G[{0, 0, 0, 0}, x] + 
        17*G[{0, 0, 0, 1}, x] + 17*G[{0, 0, 1, 0}, x] + 
        5*G[{0, 0, 1, 1}, x] - 8*G[{0, 1, 0, 0}, x] + 30*G[{0, 1, 0, 1}, x] + 
        30*G[{0, 1, 1, 0}, x] - 32*G[{0, 1, 1, 1}, x] - 
        32*G[{1, 0, 0, 0}, x] + 30*G[{1, 0, 0, 1}, x] + 
        30*G[{1, 0, 1, 0}, x] - 8*G[{1, 0, 1, 1}, x] + 5*G[{1, 1, 0, 0}, x] + 
        17*G[{1, 1, 0, 1}, x] + 17*G[{1, 1, 1, 0}, x] - 
        59*G[{1, 1, 1, 1}, x] - 60*Zeta[3] + 25*G[{0}, x]*Zeta[3] + 
        25*G[{1}, x]*Zeta[3])) + ep*((55*Pi^2)/(4*s) + (((27*I)/4)*Pi^3)/s - 
      (301*Pi^4)/(720*s) + ((I/120)*Pi^5)/s + (219*G[{0}, x])/(16*s) - 
      ((24*I)*Pi*G[{0}, x])/s - (539*Pi^2*G[{0}, x])/(48*s) - 
      ((3*I)*Pi^3*G[{0}, x])/s - (11*Pi^4*G[{0}, x])/(120*s) - 
      (219*G[{1}, x])/(16*s) + ((24*I)*Pi*G[{1}, x])/s + 
      (11*Pi^2*G[{1}, x])/(48*s) + (((5*I)/2)*Pi^3*G[{1}, x])/s + 
      (14*Pi^4*G[{1}, x])/(45*s) - G[{0, 0}, x]/s + ((16*I)*Pi*G[{0, 0}, x])/
       s + (41*Pi^2*G[{0, 0}, x])/(6*s) + (((3*I)/2)*Pi^3*G[{0, 0}, x])/s - 
      (55*G[{0, 1}, x])/(2*s) + (((81*I)/2)*Pi*G[{0, 1}, x])/s - 
      (53*Pi^2*G[{0, 1}, x])/(12*s) - ((I/12)*Pi^3*G[{0, 1}, x])/s - 
      (55*G[{1, 0}, x])/(2*s) - (((81*I)/2)*Pi*G[{1, 0}, x])/s + 
      (53*Pi^2*G[{1, 0}, x])/(12*s) - (((7*I)/12)*Pi^3*G[{1, 0}, x])/s + 
      (56*G[{1, 1}, x])/s - ((16*I)*Pi*G[{1, 1}, x])/s - 
      (41*Pi^2*G[{1, 1}, x])/(6*s) - (I*Pi^3*G[{1, 1}, x])/s - 
      (175*G[{0, 0, 0}, x])/(4*s) - ((19*I)*Pi*G[{0, 0, 0}, x])/s - 
      (11*Pi^2*G[{0, 0, 0}, x])/(3*s) + (47*G[{0, 0, 1}, x])/s + 
      (((33*I)/2)*Pi*G[{0, 0, 1}, x])/s + (2*Pi^2*G[{0, 0, 1}, x])/s + 
      (47*G[{0, 1, 0}, x])/s + (((39*I)/2)*Pi*G[{0, 1, 0}, x])/s - 
      (5*Pi^2*G[{0, 1, 0}, x])/(6*s) + (7*G[{0, 1, 1}, x])/(2*s) - 
      (((45*I)/2)*Pi*G[{0, 1, 1}, x])/s - (11*Pi^2*G[{0, 1, 1}, x])/(4*s) - 
      (11*G[{1, 0, 0}, x])/(2*s) + (((45*I)/2)*Pi*G[{1, 0, 0}, x])/s + 
      (11*Pi^2*G[{1, 0, 0}, x])/(4*s) - (25*G[{1, 0, 1}, x])/s - 
      (((39*I)/2)*Pi*G[{1, 0, 1}, x])/s + (5*Pi^2*G[{1, 0, 1}, x])/(6*s) - 
      (25*G[{1, 1, 0}, x])/s - (((33*I)/2)*Pi*G[{1, 1, 0}, x])/s - 
      (2*Pi^2*G[{1, 1, 0}, x])/s + (7*G[{1, 1, 1}, x])/(4*s) + 
      ((19*I)*Pi*G[{1, 1, 1}, x])/s + (11*Pi^2*G[{1, 1, 1}, x])/(3*s) + 
      (22*G[{0, 0, 0, 0}, x])/s + ((14*I)*Pi*G[{0, 0, 0, 0}, x])/s - 
      (25*G[{0, 0, 0, 1}, x])/s - ((4*I)*Pi*G[{0, 0, 0, 1}, x])/s - 
      (25*G[{0, 0, 1, 0}, x])/s - ((7*I)*Pi*G[{0, 0, 1, 0}, x])/s + 
      (55*G[{0, 0, 1, 1}, x])/(2*s) + ((6*I)*Pi*G[{0, 0, 1, 1}, x])/s + 
      (7*G[{0, 1, 0, 0}, x])/(2*s) - ((8*I)*Pi*G[{0, 1, 0, 0}, x])/s + 
      (2*G[{0, 1, 0, 1}, x])/s + ((5*I)*Pi*G[{0, 1, 0, 1}, x])/s + 
      (2*G[{0, 1, 1, 0}, x])/s + ((9*I)*Pi*G[{0, 1, 1, 0}, x])/s - 
      (26*G[{0, 1, 1, 1}, x])/s + ((3*I)*Pi*G[{0, 1, 1, 1}, x])/s + 
      (26*G[{1, 0, 0, 0}, x])/s - ((3*I)*Pi*G[{1, 0, 0, 0}, x])/s - 
      (2*G[{1, 0, 0, 1}, x])/s - ((9*I)*Pi*G[{1, 0, 0, 1}, x])/s - 
      (2*G[{1, 0, 1, 0}, x])/s - ((5*I)*Pi*G[{1, 0, 1, 0}, x])/s - 
      (7*G[{1, 0, 1, 1}, x])/(2*s) + ((8*I)*Pi*G[{1, 0, 1, 1}, x])/s - 
      (55*G[{1, 1, 0, 0}, x])/(2*s) - ((6*I)*Pi*G[{1, 1, 0, 0}, x])/s + 
      (25*G[{1, 1, 0, 1}, x])/s + ((7*I)*Pi*G[{1, 1, 0, 1}, x])/s + 
      (25*G[{1, 1, 1, 0}, x])/s + ((4*I)*Pi*G[{1, 1, 1, 0}, x])/s - 
      (22*G[{1, 1, 1, 1}, x])/s - ((14*I)*Pi*G[{1, 1, 1, 1}, x])/s + 
      (6*G[{0, 0, 0, 0, 0}, x])/s + (10*G[{0, 0, 0, 0, 1}, x])/s + 
      (10*G[{0, 0, 0, 1, 0}, x])/s - (10*G[{0, 0, 0, 1, 1}, x])/s - 
      (5*G[{0, 0, 1, 0, 0}, x])/s + (2*G[{0, 0, 1, 0, 1}, x])/s + 
      (2*G[{0, 0, 1, 1, 0}, x])/s + (8*G[{0, 0, 1, 1, 1}, x])/s - 
      (10*G[{0, 1, 0, 0, 0}, x])/s + (5*G[{0, 1, 0, 1, 1}, x])/s + 
      (7*G[{0, 1, 1, 0, 0}, x])/s + (2*G[{0, 1, 1, 0, 1}, x])/s + 
      (2*G[{0, 1, 1, 1, 0}, x])/s + G[{0, 1, 1, 1, 1}, x]/s - 
      G[{1, 0, 0, 0, 0}, x]/s - (2*G[{1, 0, 0, 0, 1}, x])/s - 
      (2*G[{1, 0, 0, 1, 0}, x])/s - (7*G[{1, 0, 0, 1, 1}, x])/s - 
      (5*G[{1, 0, 1, 0, 0}, x])/s + (10*G[{1, 0, 1, 1, 1}, x])/s - 
      (8*G[{1, 1, 0, 0, 0}, x])/s - (2*G[{1, 1, 0, 0, 1}, x])/s - 
      (2*G[{1, 1, 0, 1, 0}, x])/s + (5*G[{1, 1, 0, 1, 1}, x])/s + 
      (10*G[{1, 1, 1, 0, 0}, x])/s - (10*G[{1, 1, 1, 0, 1}, x])/s - 
      (10*G[{1, 1, 1, 1, 0}, x])/s - (6*G[{1, 1, 1, 1, 1}, x])/s - 
      (57*Zeta[3])/(2*s) + (77*Pi^2*Zeta[3])/(12*s) - 
      (64*G[{0}, x]*Zeta[3])/(3*s) - (((4*I)/3)*Pi*G[{0}, x]*Zeta[3])/s + 
      (73*G[{1}, x]*Zeta[3])/(3*s) - (((5*I)/3)*Pi*G[{1}, x]*Zeta[3])/s + 
      (20*G[{0, 0}, x]*Zeta[3])/(3*s) + (18*G[{0, 1}, x]*Zeta[3])/s - 
      (14*G[{1, 0}, x]*Zeta[3])/s - (29*G[{1, 1}, x]*Zeta[3])/(3*s) + 
      (6*Zeta[5])/s) + ep^2*((709*Pi^2)/(8*s) + (((59*I)/2)*Pi^3)/s - 
      (1747*Pi^4)/(720*s) - ((I/3)*Pi^5)/s + (329*Pi^6)/(2592*s) + 
      (1457*G[{0}, x])/(32*s) - ((201*I)*Pi*G[{0}, x])/s - 
      (977*Pi^2*G[{0}, x])/(24*s) - (((53*I)/6)*Pi^3*G[{0}, x])/s - 
      (83*Pi^4*G[{0}, x])/(576*s) + ((I/96)*Pi^5*G[{0}, x])/s - 
      (1457*G[{1}, x])/(32*s) + ((201*I)*Pi*G[{1}, x])/s - 
      (367*Pi^2*G[{1}, x])/(24*s) + (((32*I)/3)*Pi^3*G[{1}, x])/s - 
      (973*Pi^4*G[{1}, x])/(576*s) + (((53*I)/288)*Pi^5*G[{1}, x])/s - 
      (373*G[{0, 0}, x])/(8*s) + ((99*I)*Pi*G[{0, 0}, x])/s + 
      (681*Pi^2*G[{0, 0}, x])/(16*s) + (((85*I)/12)*Pi^3*G[{0, 0}, x])/s + 
      (191*Pi^4*G[{0, 0}, x])/(1440*s) - (709*G[{0, 1}, x])/(4*s) + 
      ((165*I)*Pi*G[{0, 1}, x])/s - (113*Pi^2*G[{0, 1}, x])/(12*s) - 
      (((325*I)/24)*Pi^3*G[{0, 1}, x])/s - (79*Pi^4*G[{0, 1}, x])/(72*s) - 
      (709*G[{1, 0}, x])/(4*s) - ((171*I)*Pi*G[{1, 0}, x])/s + 
      (449*Pi^2*G[{1, 0}, x])/(12*s) - (((55*I)/24)*Pi^3*G[{1, 0}, x])/s + 
      (17*Pi^4*G[{1, 0}, x])/(360*s) + (3209*G[{1, 1}, x])/(8*s) - 
      ((93*I)*Pi*G[{1, 1}, x])/s - (377*Pi^2*G[{1, 1}, x])/(16*s) + 
      (((33*I)/4)*Pi^3*G[{1, 1}, x])/s + (3533*Pi^4*G[{1, 1}, x])/(1440*s) - 
      (451*G[{0, 0, 0}, x])/(4*s) - (((181*I)/2)*Pi*G[{0, 0, 0}, x])/s - 
      (361*Pi^2*G[{0, 0, 0}, x])/(24*s) - (((35*I)/12)*Pi^3*G[{0, 0, 0}, x])/
       s + (405*G[{0, 0, 1}, x])/(2*s) + ((104*I)*Pi*G[{0, 0, 1}, x])/s - 
      (335*Pi^2*G[{0, 0, 1}, x])/(12*s) + (((95*I)/12)*Pi^3*G[{0, 0, 1}, x])/
       s + (405*G[{0, 1, 0}, x])/(2*s) + ((93*I)*Pi*G[{0, 1, 0}, x])/s - 
      (251*Pi^2*G[{0, 1, 0}, x])/(12*s) + (((41*I)/12)*Pi^3*G[{0, 1, 0}, x])/
       s + (35*G[{0, 1, 1}, x])/(2*s) - ((116*I)*Pi*G[{0, 1, 1}, x])/s + 
      (373*Pi^2*G[{0, 1, 1}, x])/(24*s) - (((17*I)/6)*Pi^3*G[{0, 1, 1}, x])/
       s - (51*G[{1, 0, 0}, x])/(2*s) + ((116*I)*Pi*G[{1, 0, 0}, x])/s - 
      (373*Pi^2*G[{1, 0, 0}, x])/(24*s) + (((3*I)/2)*Pi^3*G[{1, 0, 0}, x])/
       s - (181*G[{1, 0, 1}, x])/(2*s) - ((93*I)*Pi*G[{1, 0, 1}, x])/s + 
      (251*Pi^2*G[{1, 0, 1}, x])/(12*s) - ((I/12)*Pi^3*G[{1, 0, 1}, x])/s - 
      (181*G[{1, 1, 0}, x])/(2*s) - ((104*I)*Pi*G[{1, 1, 0}, x])/s + 
      (335*Pi^2*G[{1, 1, 0}, x])/(12*s) - (((13*I)/4)*Pi^3*G[{1, 1, 0}, x])/
       s - (413*G[{1, 1, 1}, x])/(4*s) + (((181*I)/2)*Pi*G[{1, 1, 1}, x])/s + 
      (361*Pi^2*G[{1, 1, 1}, x])/(24*s) - (((43*I)/12)*Pi^3*G[{1, 1, 1}, x])/
       s + (617*G[{0, 0, 0, 0}, x])/(4*s) + ((76*I)*Pi*G[{0, 0, 0, 0}, x])/
       s + (39*Pi^2*G[{0, 0, 0, 0}, x])/(4*s) - (295*G[{0, 0, 0, 1}, x])/
       (2*s) + (((81*I)/2)*Pi*G[{0, 0, 0, 1}, x])/s + 
      (17*Pi^2*G[{0, 0, 0, 1}, x])/s - (295*G[{0, 0, 1, 0}, x])/(2*s) - 
      (((103*I)/2)*Pi*G[{0, 0, 1, 0}, x])/s + (37*Pi^2*G[{0, 0, 1, 0}, x])/
       (6*s) + (315*G[{0, 0, 1, 1}, x])/(2*s) - 
      (((65*I)/2)*Pi*G[{0, 0, 1, 1}, x])/s - (73*Pi^2*G[{0, 0, 1, 1}, x])/
       (12*s) + (37*G[{0, 1, 0, 0}, x])/(2*s) - 
      (((125*I)/2)*Pi*G[{0, 1, 0, 0}, x])/s + (15*Pi^2*G[{0, 1, 0, 0}, x])/
       (4*s) - (39*G[{0, 1, 0, 1}, x])/(2*s) - 
      (((67*I)/2)*Pi*G[{0, 1, 0, 1}, x])/s - (65*Pi^2*G[{0, 1, 0, 1}, x])/
       (6*s) - (39*G[{0, 1, 1, 0}, x])/(2*s) + 
      (((123*I)/2)*Pi*G[{0, 1, 1, 0}, x])/s - (35*Pi^2*G[{0, 1, 1, 0}, x])/
       (6*s) - (99*G[{0, 1, 1, 1}, x])/s + 
      (((111*I)/2)*Pi*G[{0, 1, 1, 1}, x])/s + (19*Pi^2*G[{0, 1, 1, 1}, x])/
       (3*s) + (163*G[{1, 0, 0, 0}, x])/s - 
      (((111*I)/2)*Pi*G[{1, 0, 0, 0}, x])/s - (19*Pi^2*G[{1, 0, 0, 0}, x])/
       (3*s) - (81*G[{1, 0, 0, 1}, x])/(2*s) - 
      (((123*I)/2)*Pi*G[{1, 0, 0, 1}, x])/s + (35*Pi^2*G[{1, 0, 0, 1}, x])/
       (6*s) - (81*G[{1, 0, 1, 0}, x])/(2*s) + 
      (((67*I)/2)*Pi*G[{1, 0, 1, 0}, x])/s + (65*Pi^2*G[{1, 0, 1, 0}, x])/
       (6*s) - (5*G[{1, 0, 1, 1}, x])/(2*s) + 
      (((125*I)/2)*Pi*G[{1, 0, 1, 1}, x])/s - (15*Pi^2*G[{1, 0, 1, 1}, x])/
       (4*s) - (335*G[{1, 1, 0, 0}, x])/(2*s) + 
      (((65*I)/2)*Pi*G[{1, 1, 0, 0}, x])/s + (73*Pi^2*G[{1, 1, 0, 0}, x])/
       (12*s) + (227*G[{1, 1, 0, 1}, x])/(2*s) + 
      (((103*I)/2)*Pi*G[{1, 1, 0, 1}, x])/s - (37*Pi^2*G[{1, 1, 0, 1}, x])/
       (6*s) + (227*G[{1, 1, 1, 0}, x])/(2*s) - 
      (((81*I)/2)*Pi*G[{1, 1, 1, 0}, x])/s - (17*Pi^2*G[{1, 1, 1, 0}, x])/s - 
      (145*G[{1, 1, 1, 1}, x])/(4*s) - ((76*I)*Pi*G[{1, 1, 1, 1}, x])/s - 
      (39*Pi^2*G[{1, 1, 1, 1}, x])/(4*s) - (83*G[{0, 0, 0, 0, 0}, x])/(2*s) - 
      ((45*I)*Pi*G[{0, 0, 0, 0, 0}, x])/s + (69*G[{0, 0, 0, 0, 1}, x])/s - 
      ((20*I)*Pi*G[{0, 0, 0, 0, 1}, x])/s + (69*G[{0, 0, 0, 1, 0}, x])/s + 
      ((19*I)*Pi*G[{0, 0, 0, 1, 0}, x])/s + (43*G[{0, 0, 0, 1, 1}, x])/
       (2*s) + ((10*I)*Pi*G[{0, 0, 0, 1, 1}, x])/s - 
      (27*G[{0, 0, 1, 0, 0}, x])/(2*s) + ((30*I)*Pi*G[{0, 0, 1, 0, 0}, x])/
       s + (12*G[{0, 0, 1, 0, 1}, x])/s + ((13*I)*Pi*G[{0, 0, 1, 0, 1}, x])/
       s + (12*G[{0, 0, 1, 1, 0}, x])/s - ((15*I)*Pi*G[{0, 0, 1, 1, 0}, x])/
       s - (98*G[{0, 0, 1, 1, 1}, x])/s - ((5*I)*Pi*G[{0, 0, 1, 1, 1}, x])/
       s - (80*G[{0, 1, 0, 0, 0}, x])/s + ((25*I)*Pi*G[{0, 1, 0, 0, 0}, x])/
       s + (12*G[{0, 1, 0, 0, 1}, x])/s + ((11*I)*Pi*G[{0, 1, 0, 0, 1}, x])/
       s + (12*G[{0, 1, 0, 1, 0}, x])/s - ((9*I)*Pi*G[{0, 1, 0, 1, 0}, x])/
       s - (99*G[{0, 1, 0, 1, 1}, x])/(2*s) + 
      ((2*I)*Pi*G[{0, 1, 0, 1, 1}, x])/s + (139*G[{0, 1, 1, 0, 0}, x])/
       (2*s) - ((14*I)*Pi*G[{0, 1, 1, 0, 0}, x])/s - 
      (12*G[{0, 1, 1, 0, 1}, x])/s - ((7*I)*Pi*G[{0, 1, 1, 0, 1}, x])/s - 
      (12*G[{0, 1, 1, 1, 0}, x])/s + (I*Pi*G[{0, 1, 1, 1, 0}, x])/s + 
      (233*G[{0, 1, 1, 1, 1}, x])/(2*s) - ((14*I)*Pi*G[{0, 1, 1, 1, 1}, x])/
       s - (233*G[{1, 0, 0, 0, 0}, x])/(2*s) + 
      ((14*I)*Pi*G[{1, 0, 0, 0, 0}, x])/s + (12*G[{1, 0, 0, 0, 1}, x])/s - 
      (I*Pi*G[{1, 0, 0, 0, 1}, x])/s + (12*G[{1, 0, 0, 1, 0}, x])/s + 
      ((7*I)*Pi*G[{1, 0, 0, 1, 0}, x])/s - (139*G[{1, 0, 0, 1, 1}, x])/
       (2*s) + ((14*I)*Pi*G[{1, 0, 0, 1, 1}, x])/s + 
      (99*G[{1, 0, 1, 0, 0}, x])/(2*s) - ((2*I)*Pi*G[{1, 0, 1, 0, 0}, x])/s - 
      (12*G[{1, 0, 1, 0, 1}, x])/s + ((9*I)*Pi*G[{1, 0, 1, 0, 1}, x])/s - 
      (12*G[{1, 0, 1, 1, 0}, x])/s - ((11*I)*Pi*G[{1, 0, 1, 1, 0}, x])/s + 
      (80*G[{1, 0, 1, 1, 1}, x])/s - ((25*I)*Pi*G[{1, 0, 1, 1, 1}, x])/s + 
      (98*G[{1, 1, 0, 0, 0}, x])/s + ((5*I)*Pi*G[{1, 1, 0, 0, 0}, x])/s - 
      (12*G[{1, 1, 0, 0, 1}, x])/s + ((15*I)*Pi*G[{1, 1, 0, 0, 1}, x])/s - 
      (12*G[{1, 1, 0, 1, 0}, x])/s - ((13*I)*Pi*G[{1, 1, 0, 1, 0}, x])/s + 
      (27*G[{1, 1, 0, 1, 1}, x])/(2*s) - ((30*I)*Pi*G[{1, 1, 0, 1, 1}, x])/
       s - (43*G[{1, 1, 1, 0, 0}, x])/(2*s) - 
      ((10*I)*Pi*G[{1, 1, 1, 0, 0}, x])/s - (69*G[{1, 1, 1, 0, 1}, x])/s - 
      ((19*I)*Pi*G[{1, 1, 1, 0, 1}, x])/s - (69*G[{1, 1, 1, 1, 0}, x])/s + 
      ((20*I)*Pi*G[{1, 1, 1, 1, 0}, x])/s + (83*G[{1, 1, 1, 1, 1}, x])/
       (2*s) + ((45*I)*Pi*G[{1, 1, 1, 1, 1}, x])/s - 
      (23*G[{0, 0, 0, 0, 0, 0}, x])/s - (34*G[{0, 0, 0, 0, 0, 1}, x])/s - 
      (34*G[{0, 0, 0, 0, 1, 0}, x])/s - (6*G[{0, 0, 0, 0, 1, 1}, x])/s + 
      (17*G[{0, 0, 0, 1, 0, 0}, x])/s - (18*G[{0, 0, 0, 1, 0, 1}, x])/s - 
      (18*G[{0, 0, 0, 1, 1, 0}, x])/s + (48*G[{0, 0, 0, 1, 1, 1}, x])/s + 
      (46*G[{0, 0, 1, 0, 0, 0}, x])/s - (6*G[{0, 0, 1, 0, 0, 1}, x])/s - 
      (6*G[{0, 0, 1, 0, 1, 0}, x])/s + (15*G[{0, 0, 1, 0, 1, 1}, x])/s - 
      (21*G[{0, 0, 1, 1, 0, 0}, x])/s + (2*G[{0, 0, 1, 1, 0, 1}, x])/s + 
      (2*G[{0, 0, 1, 1, 1, 0}, x])/s - (23*G[{0, 0, 1, 1, 1, 1}, x])/s + 
      (43*G[{0, 1, 0, 0, 0, 0}, x])/s + (2*G[{0, 1, 0, 0, 0, 1}, x])/s + 
      (2*G[{0, 1, 0, 0, 1, 0}, x])/s + (9*G[{0, 1, 0, 0, 1, 1}, x])/s - 
      (15*G[{0, 1, 0, 1, 0, 0}, x])/s + (6*G[{0, 1, 0, 1, 0, 1}, x])/s + 
      (6*G[{0, 1, 0, 1, 1, 0}, x])/s - (14*G[{0, 1, 0, 1, 1, 1}, x])/s - 
      (28*G[{0, 1, 1, 0, 0, 0}, x])/s - (11*G[{0, 1, 1, 0, 1, 1}, x])/s + 
      (7*G[{0, 1, 1, 1, 0, 0}, x])/s - (10*G[{0, 1, 1, 1, 0, 1}, x])/s - 
      (10*G[{0, 1, 1, 1, 1, 0}, x])/s - (6*G[{0, 1, 1, 1, 1, 1}, x])/s + 
      (6*G[{1, 0, 0, 0, 0, 0}, x])/s + (10*G[{1, 0, 0, 0, 0, 1}, x])/s + 
      (10*G[{1, 0, 0, 0, 1, 0}, x])/s - (7*G[{1, 0, 0, 0, 1, 1}, x])/s + 
      (11*G[{1, 0, 0, 1, 0, 0}, x])/s + (28*G[{1, 0, 0, 1, 1, 1}, x])/s + 
      (14*G[{1, 0, 1, 0, 0, 0}, x])/s - (6*G[{1, 0, 1, 0, 0, 1}, x])/s - 
      (6*G[{1, 0, 1, 0, 1, 0}, x])/s + (15*G[{1, 0, 1, 0, 1, 1}, x])/s - 
      (9*G[{1, 0, 1, 1, 0, 0}, x])/s - (2*G[{1, 0, 1, 1, 0, 1}, x])/s - 
      (2*G[{1, 0, 1, 1, 1, 0}, x])/s - (43*G[{1, 0, 1, 1, 1, 1}, x])/s + 
      (23*G[{1, 1, 0, 0, 0, 0}, x])/s - (2*G[{1, 1, 0, 0, 0, 1}, x])/s - 
      (2*G[{1, 1, 0, 0, 1, 0}, x])/s + (21*G[{1, 1, 0, 0, 1, 1}, x])/s - 
      (15*G[{1, 1, 0, 1, 0, 0}, x])/s + (6*G[{1, 1, 0, 1, 0, 1}, x])/s + 
      (6*G[{1, 1, 0, 1, 1, 0}, x])/s - (46*G[{1, 1, 0, 1, 1, 1}, x])/s - 
      (48*G[{1, 1, 1, 0, 0, 0}, x])/s + (18*G[{1, 1, 1, 0, 0, 1}, x])/s + 
      (18*G[{1, 1, 1, 0, 1, 0}, x])/s - (17*G[{1, 1, 1, 0, 1, 1}, x])/s + 
      (6*G[{1, 1, 1, 1, 0, 0}, x])/s + (34*G[{1, 1, 1, 1, 0, 1}, x])/s + 
      (34*G[{1, 1, 1, 1, 1, 0}, x])/s + (23*G[{1, 1, 1, 1, 1, 1}, x])/s - 
      (108*Zeta[3])/s + ((34*I)*Pi*Zeta[3])/s - (13*Pi^2*Zeta[3])/(8*s) + 
      (((227*I)/36)*Pi^3*Zeta[3])/s - (517*G[{0}, x]*Zeta[3])/(4*s) + 
      (((17*I)/3)*Pi*G[{0}, x]*Zeta[3])/s + (115*Pi^2*G[{0}, x]*Zeta[3])/
       (12*s) + (273*G[{1}, x]*Zeta[3])/(4*s) - 
      (((62*I)/3)*Pi*G[{1}, x]*Zeta[3])/s - (131*Pi^2*G[{1}, x]*Zeta[3])/
       (12*s) + (299*G[{0, 0}, x]*Zeta[3])/(6*s) - 
      ((13*I)*Pi*G[{0, 0}, x]*Zeta[3])/s + (149*G[{0, 1}, x]*Zeta[3])/(2*s) - 
      (((2*I)/3)*Pi*G[{0, 1}, x]*Zeta[3])/s + (41*G[{1, 0}, x]*Zeta[3])/
       (2*s) - (((4*I)/3)*Pi*G[{1, 0}, x]*Zeta[3])/s - 
      (851*G[{1, 1}, x]*Zeta[3])/(6*s) + ((16*I)*Pi*G[{1, 1}, x]*Zeta[3])/s - 
      (79*G[{0, 0, 0}, x]*Zeta[3])/(3*s) - (32*G[{0, 0, 1}, x]*Zeta[3])/s - 
      (15*G[{0, 1, 0}, x]*Zeta[3])/s - (38*G[{0, 1, 1}, x]*Zeta[3])/(3*s) + 
      (62*G[{1, 0, 0}, x]*Zeta[3])/(3*s) - (5*G[{1, 0, 1}, x]*Zeta[3])/s + 
      (4*G[{1, 1, 0}, x]*Zeta[3])/s + (196*G[{1, 1, 1}, x]*Zeta[3])/(3*s) - 
      (11*Zeta[3]^2)/(6*s) - (81*Zeta[5])/(2*s) - ((52*I)*Pi*Zeta[5])/s + 
      (34*G[{1}, x]*Zeta[5])/s) + FF[1/(s*x)]*(-179/32 + ((33*I)/4)*Pi + 
      (27*Pi^2)/8 - ((3*I)/4)*Pi^3 - (7*Pi^4)/480 + (39*G[{0}, x])/8 + 
      (I/2)*Pi*G[{0}, x] - (11*Pi^2*G[{0}, x])/8 - 
      ((7*I)/12)*Pi^3*G[{0}, x] + (33*G[{1}, x])/4 - 
      ((11*I)/4)*Pi*G[{1}, x] - (41*Pi^2*G[{1}, x])/12 - 
      (I/12)*Pi^3*G[{1}, x] + (5*G[{0, 0}, x])/4 - (3*I)*Pi*G[{0, 0}, x] + 
      (5*Pi^2*G[{0, 0}, x])/12 - 3*G[{0, 1}, x] - (15*I)*Pi*G[{0, 1}, x] + 
      (Pi^2*G[{0, 1}, x])/3 - 3*G[{1, 0}, x] - ((5*I)/2)*Pi*G[{1, 0}, x] + 
      (7*Pi^2*G[{1, 0}, x])/3 - (5*G[{1, 1}, x])/4 + (I/2)*Pi*G[{1, 1}, x] + 
      (53*Pi^2*G[{1, 1}, x])/12 - (9*G[{0, 0, 0}, x])/2 - 
      (3*I)*Pi*G[{0, 0, 0}, x] - (2*I)*Pi*G[{0, 0, 1}, x] + 
      I*Pi*G[{0, 1, 0}, x] - 15*G[{0, 1, 1}, x] - (25*G[{1, 0, 0}, x])/2 + 
      10*G[{1, 0, 1}, x] + I*Pi*G[{1, 0, 1}, x] + 10*G[{1, 1, 0}, x] - 
      (2*I)*Pi*G[{1, 1, 0}, x] - 11*G[{1, 1, 1}, x] - 
      (3*I)*Pi*G[{1, 1, 1}, x] - 3*G[{0, 0, 0, 0}, x] - 
      2*G[{0, 0, 1, 1}, x] + G[{0, 1, 0, 0}, x] + G[{1, 0, 1, 1}, x] + 
      10*G[{1, 1, 0, 0}, x] - 12*G[{1, 1, 0, 1}, x] - 12*G[{1, 1, 1, 0}, x] + 
      9*G[{1, 1, 1, 1}, x] + (27*Zeta[3])/2 + (2*I)*Pi*Zeta[3] - 
      2*G[{0}, x]*Zeta[3] - 17*G[{1}, x]*Zeta[3] + 
      ep*(-1521/64 + ((283*I)/8)*Pi + (2147*Pi^2)/96 + ((29*I)/12)*Pi^3 + 
        (199*Pi^4)/288 + ((7*I)/240)*Pi^5 + (347*G[{0}, x])/16 - 
        ((67*I)/2)*Pi*G[{0}, x] - (463*Pi^2*G[{0}, x])/48 + 
        ((7*I)/4)*Pi^3*G[{0}, x] + (47*Pi^4*G[{0}, x])/360 + 
        (283*G[{1}, x])/8 - ((225*I)/8)*Pi*G[{1}, x] - (109*Pi^2*G[{1}, x])/
         4 - ((15*I)/8)*Pi^3*G[{1}, x] - (14*Pi^4*G[{1}, x])/45 - 
        8*G[{0, 0}, x] + (I/2)*Pi*G[{0, 0}, x] + (67*Pi^2*G[{0, 0}, x])/12 + 
        ((3*I)/2)*Pi^3*G[{0, 0}, x] - (81*G[{0, 1}, x])/2 - 
        ((331*I)/4)*Pi*G[{0, 1}, x] + (211*Pi^2*G[{0, 1}, x])/6 - 
        ((7*I)/12)*Pi^3*G[{0, 1}, x] - (81*G[{1, 0}, x])/2 - 
        ((25*I)/2)*Pi*G[{1, 0}, x] + (377*Pi^2*G[{1, 0}, x])/12 - 
        (I/4)*Pi^3*G[{1, 0}, x] - (57*G[{1, 1}, x])/8 + 
        (32*I)*Pi*G[{1, 1}, x] + (373*Pi^2*G[{1, 1}, x])/24 - 
        (43*G[{0, 0, 0}, x])/4 + (9*I)*Pi*G[{0, 0, 0}, x] - 
        (Pi^2*G[{0, 0, 0}, x])/3 + 11*G[{0, 0, 1}, x] - 
        (26*I)*Pi*G[{0, 0, 1}, x] + (8*Pi^2*G[{0, 0, 1}, x])/3 + 
        11*G[{0, 1, 0}, x] - ((5*I)/2)*Pi*G[{0, 1, 0}, x] + 
        (31*Pi^2*G[{0, 1, 0}, x])/6 - (351*G[{0, 1, 1}, x])/4 + 
        ((47*I)/2)*Pi*G[{0, 1, 1}, x] + (19*Pi^2*G[{0, 1, 1}, x])/4 - 
        75*G[{1, 0, 0}, x] - ((25*I)/2)*Pi*G[{1, 0, 0}, x] - 
        (21*Pi^2*G[{1, 0, 0}, x])/4 + (137*G[{1, 0, 1}, x])/2 + 
        ((19*I)/2)*Pi*G[{1, 0, 1}, x] - (77*Pi^2*G[{1, 0, 1}, x])/6 + 
        (137*G[{1, 1, 0}, x])/2 + ((19*I)/2)*Pi*G[{1, 1, 0}, x] - 
        (46*Pi^2*G[{1, 1, 0}, x])/3 - (71*G[{1, 1, 1}, x])/2 - 
        ((17*I)/2)*Pi*G[{1, 1, 1}, x] - (61*Pi^2*G[{1, 1, 1}, x])/3 + 
        21*G[{0, 0, 0, 0}, x] + (14*I)*Pi*G[{0, 0, 0, 0}, x] + 
        (2*I)*Pi*G[{0, 0, 0, 1}, x] - (7*I)*Pi*G[{0, 0, 1, 0}, x] - 
        26*G[{0, 0, 1, 1}, x] + (2*I)*Pi*G[{0, 0, 1, 1}, x] + 
        (75*G[{0, 1, 0, 0}, x])/2 - (8*I)*Pi*G[{0, 1, 0, 0}, x] - 
        40*G[{0, 1, 0, 1}, x] + I*Pi*G[{0, 1, 0, 1}, x] - 
        40*G[{0, 1, 1, 0}, x] + (3*I)*Pi*G[{0, 1, 1, 0}, x] + 
        92*G[{0, 1, 1, 1}, x] - (3*I)*Pi*G[{0, 1, 1, 1}, x] + 
        62*G[{1, 0, 0, 0}, x] - (3*I)*Pi*G[{1, 0, 0, 0}, x] - 
        51*G[{1, 0, 0, 1}, x] + (3*I)*Pi*G[{1, 0, 0, 1}, x] - 
        51*G[{1, 0, 1, 0}, x] + I*Pi*G[{1, 0, 1, 0}, x] + 
        (81*G[{1, 0, 1, 1}, x])/2 - (8*I)*Pi*G[{1, 0, 1, 1}, x] + 
        (57*G[{1, 1, 0, 0}, x])/2 + (2*I)*Pi*G[{1, 1, 0, 0}, x] - 
        39*G[{1, 1, 0, 1}, x] - (7*I)*Pi*G[{1, 1, 0, 1}, x] - 
        39*G[{1, 1, 1, 0}, x] + (2*I)*Pi*G[{1, 1, 1, 0}, x] + 
        (111*G[{1, 1, 1, 1}, x])/2 + (14*I)*Pi*G[{1, 1, 1, 1}, x] + 
        20*G[{0, 0, 0, 0, 0}, x] + 2*G[{0, 0, 0, 1, 1}, x] - 
        5*G[{0, 0, 1, 0, 0}, x] - 2*G[{0, 0, 1, 0, 1}, x] - 
        2*G[{0, 0, 1, 1, 0}, x] + 8*G[{0, 0, 1, 1, 1}, x] - 
        4*G[{0, 1, 0, 0, 0}, x] - 6*G[{0, 1, 0, 0, 1}, x] - 
        6*G[{0, 1, 0, 1, 0}, x] + 7*G[{0, 1, 0, 1, 1}, x] + 
        15*G[{0, 1, 1, 0, 0}, x] - 12*G[{0, 1, 1, 0, 1}, x] - 
        12*G[{0, 1, 1, 1, 0}, x] + 9*G[{0, 1, 1, 1, 1}, x] - 
        3*G[{1, 0, 0, 0, 0}, x] + 3*G[{1, 0, 0, 1, 1}, x] - 
        29*G[{1, 0, 1, 0, 0}, x] + 30*G[{1, 0, 1, 0, 1}, x] + 
        30*G[{1, 0, 1, 1, 0}, x] - 40*G[{1, 0, 1, 1, 1}, x] - 
        40*G[{1, 1, 0, 0, 0}, x] + 22*G[{1, 1, 0, 0, 1}, x] + 
        22*G[{1, 1, 0, 1, 0}, x] - 5*G[{1, 1, 0, 1, 1}, x] - 
        34*G[{1, 1, 1, 0, 0}, x] + 60*G[{1, 1, 1, 0, 1}, x] + 
        60*G[{1, 1, 1, 1, 0}, x] - 64*G[{1, 1, 1, 1, 1}, x] + 
        (95*Zeta[3])/12 - ((76*I)/3)*Pi*Zeta[3] - (97*Pi^2*Zeta[3])/9 - 
        37*G[{0}, x]*Zeta[3] - ((4*I)/3)*Pi*G[{0}, x]*Zeta[3] - 
        (154*G[{1}, x]*Zeta[3])/3 - ((19*I)/3)*Pi*G[{1}, x]*Zeta[3] - 
        (22*G[{0, 0}, x]*Zeta[3])/3 - 6*G[{0, 1}, x]*Zeta[3] + 
        16*G[{1, 0}, x]*Zeta[3] + (257*G[{1, 1}, x]*Zeta[3])/3 + Zeta[5]) + 
      ep^2*(-9555/128 + ((1825*I)/16)*Pi + (9397*Pi^2)/64 + 
        ((863*I)/24)*Pi^3 + (3601*Pi^4)/5760 - ((113*I)/72)*Pi^5 - 
        (16879*Pi^6)/120960 + (2193*G[{0}, x])/32 - (262*I)*Pi*G[{0}, x] - 
        (119*Pi^2*G[{0}, x])/3 - (I/24)*Pi^3*G[{0}, x] - 
        (4819*Pi^4*G[{0}, x])/2880 + (I/96)*Pi^5*G[{0}, x] + 
        (1825*G[{1}, x])/16 - ((3323*I)/16)*Pi*G[{1}, x] - 
        (7225*Pi^2*G[{1}, x])/48 - ((647*I)/24)*Pi^3*G[{1}, x] - 
        (2101*Pi^4*G[{1}, x])/480 + ((23*I)/1440)*Pi^5*G[{1}, x] - 
        (319*G[{0, 0}, x])/8 + ((201*I)/2)*Pi*G[{0, 0}, x] + 
        (1325*Pi^2*G[{0, 0}, x])/48 - ((13*I)/4)*Pi^3*G[{0, 0}, x] - 
        (593*Pi^4*G[{0, 0}, x])/1440 - 276*G[{0, 1}, x] - 
        ((3145*I)/8)*Pi*G[{0, 1}, x] + (4447*Pi^2*G[{0, 1}, x])/24 + 
        ((461*I)/24)*Pi^3*G[{0, 1}, x] - (193*Pi^4*G[{0, 1}, x])/360 - 
        276*G[{1, 0}, x] - ((239*I)/2)*Pi*G[{1, 0}, x] + 
        (2035*Pi^2*G[{1, 0}, x])/12 + ((335*I)/24)*Pi^3*G[{1, 0}, x] + 
        (65*Pi^4*G[{1, 0}, x])/72 - (135*G[{1, 1}, x])/16 + 
        ((897*I)/4)*Pi*G[{1, 1}, x] + (965*Pi^2*G[{1, 1}, x])/12 - 
        ((85*I)/24)*Pi^3*G[{1, 1}, x] + (2851*Pi^4*G[{1, 1}, x])/1440 + 
        G[{0, 0, 0}, x]/4 - ((9*I)/2)*Pi*G[{0, 0, 0}, x] - 
        (377*Pi^2*G[{0, 0, 0}, x])/24 - ((35*I)/12)*Pi^3*G[{0, 0, 0}, x] + 
        (243*G[{0, 0, 1}, x])/2 - ((443*I)/4)*Pi*G[{0, 0, 1}, x] - 
        (37*Pi^2*G[{0, 0, 1}, x])/3 + ((23*I)/4)*Pi^3*G[{0, 0, 1}, x] + 
        (243*G[{0, 1, 0}, x])/2 + (24*I)*Pi*G[{0, 1, 0}, x] - 
        (211*Pi^2*G[{0, 1, 0}, x])/4 + ((15*I)/4)*Pi^3*G[{0, 1, 0}, x] - 
        (3469*G[{0, 1, 1}, x])/8 + ((251*I)/2)*Pi*G[{0, 1, 1}, x] - 
        (1601*Pi^2*G[{0, 1, 1}, x])/24 + (I/6)*Pi^3*G[{0, 1, 1}, x] - 
        (821*G[{1, 0, 0}, x])/2 - ((179*I)/2)*Pi*G[{1, 0, 0}, x] - 
        (1343*Pi^2*G[{1, 0, 0}, x])/24 + ((5*I)/6)*Pi^3*G[{1, 0, 0}, x] + 
        372*G[{1, 0, 1}, x] + ((153*I)/2)*Pi*G[{1, 0, 1}, x] - 
        (1135*Pi^2*G[{1, 0, 1}, x])/12 + ((37*I)/12)*Pi^3*G[{1, 0, 1}, x] + 
        372*G[{1, 1, 0}, x] + ((197*I)/2)*Pi*G[{1, 1, 0}, x] - 
        (327*Pi^2*G[{1, 1, 0}, x])/4 + ((25*I)/12)*Pi^3*G[{1, 1, 0}, x] - 
        (273*G[{1, 1, 1}, x])/2 - (123*I)*Pi*G[{1, 1, 1}, x] - 
        (539*Pi^2*G[{1, 1, 1}, x])/12 + ((5*I)/4)*Pi^3*G[{1, 1, 1}, x] + 
        (175*G[{0, 0, 0, 0}, x])/4 - (21*I)*Pi*G[{0, 0, 0, 0}, x] - 
        (5*Pi^2*G[{0, 0, 0, 0}, x])/4 - 29*G[{0, 0, 0, 1}, x] - 
        (64*I)*Pi*G[{0, 0, 0, 1}, x] - 2*Pi^2*G[{0, 0, 0, 1}, x] - 
        29*G[{0, 0, 1, 0}, x] - ((33*I)/2)*Pi*G[{0, 0, 1, 0}, x] - 
        (7*Pi^2*G[{0, 0, 1, 0}, x])/2 - (415*G[{0, 0, 1, 1}, x])/4 + 
        ((89*I)/2)*Pi*G[{0, 0, 1, 1}, x] - (35*Pi^2*G[{0, 0, 1, 1}, x])/12 + 
        214*G[{0, 1, 0, 0}, x] + ((21*I)/2)*Pi*G[{0, 1, 0, 0}, x] - 
        (33*Pi^2*G[{0, 1, 0, 0}, x])/4 - 212*G[{0, 1, 0, 1}, x] + 
        ((141*I)/2)*Pi*G[{0, 1, 0, 1}, x] - (133*Pi^2*G[{0, 1, 0, 1}, x])/6 - 
        212*G[{0, 1, 1, 0}, x] + ((7*I)/2)*Pi*G[{0, 1, 1, 0}, x] - 
        (53*Pi^2*G[{0, 1, 1, 0}, x])/2 + 510*G[{0, 1, 1, 1}, x] - 
        ((91*I)/2)*Pi*G[{0, 1, 1, 1}, x] - 23*Pi^2*G[{0, 1, 1, 1}, x] + 
        353*G[{1, 0, 0, 0}, x] + ((75*I)/2)*Pi*G[{1, 0, 0, 0}, x] + 
        13*Pi^2*G[{1, 0, 0, 0}, x] - (585*G[{1, 0, 0, 1}, x])/2 + 
        ((23*I)/2)*Pi*G[{1, 0, 0, 1}, x] + (71*Pi^2*G[{1, 0, 0, 1}, x])/2 - 
        (585*G[{1, 0, 1, 0}, x])/2 - ((3*I)/2)*Pi*G[{1, 0, 1, 0}, x] + 
        (167*Pi^2*G[{1, 0, 1, 0}, x])/6 + 232*G[{1, 0, 1, 1}, x] - 
        ((19*I)/2)*Pi*G[{1, 0, 1, 1}, x] + (103*Pi^2*G[{1, 0, 1, 1}, x])/4 + 
        (359*G[{1, 1, 0, 0}, x])/2 - ((27*I)/2)*Pi*G[{1, 1, 0, 0}, x] + 
        (421*Pi^2*G[{1, 1, 0, 0}, x])/12 - 218*G[{1, 1, 0, 1}, x] - 
        ((85*I)/2)*Pi*G[{1, 1, 0, 1}, x] + (145*Pi^2*G[{1, 1, 0, 1}, x])/2 - 
        218*G[{1, 1, 1, 0}, x] - ((5*I)/2)*Pi*G[{1, 1, 1, 0}, x] + 
        74*Pi^2*G[{1, 1, 1, 0}, x] + (341*G[{1, 1, 1, 1}, x])/2 + 
        ((73*I)/2)*Pi*G[{1, 1, 1, 1}, x] + (259*Pi^2*G[{1, 1, 1, 1}, x])/4 - 
        (135*G[{0, 0, 0, 0, 0}, x])/2 - (45*I)*Pi*G[{0, 0, 0, 0, 0}, x] - 
        (6*I)*Pi*G[{0, 0, 0, 0, 1}, x] + (19*I)*Pi*G[{0, 0, 0, 1, 0}, x] - 
        64*G[{0, 0, 0, 1, 1}, x] - (2*I)*Pi*G[{0, 0, 0, 1, 1}, x] - 
        (203*G[{0, 0, 1, 0, 0}, x])/2 + (30*I)*Pi*G[{0, 0, 1, 0, 0}, x] + 
        85*G[{0, 0, 1, 0, 1}, x] + I*Pi*G[{0, 0, 1, 0, 1}, x] + 
        85*G[{0, 0, 1, 1, 0}, x] - (21*I)*Pi*G[{0, 0, 1, 1, 0}, x] + 
        10*G[{0, 0, 1, 1, 1}, x] - (3*I)*Pi*G[{0, 0, 1, 1, 1}, x] - 
        177*G[{0, 1, 0, 0, 0}, x] + (25*I)*Pi*G[{0, 1, 0, 0, 0}, x] + 
        114*G[{0, 1, 0, 0, 1}, x] + I*Pi*G[{0, 1, 0, 0, 1}, x] + 
        114*G[{0, 1, 0, 1, 0}, x] - (3*I)*Pi*G[{0, 1, 0, 1, 0}, x] + 
        (73*G[{0, 1, 0, 1, 1}, x])/2 - (2*I)*Pi*G[{0, 1, 0, 1, 1}, x] - 
        (11*G[{0, 1, 1, 0, 0}, x])/2 - (6*I)*Pi*G[{0, 1, 1, 0, 0}, x] + 
        89*G[{0, 1, 1, 0, 1}, x] - (5*I)*Pi*G[{0, 1, 1, 0, 1}, x] + 
        89*G[{0, 1, 1, 1, 0}, x] - I*Pi*G[{0, 1, 1, 1, 0}, x] - 
        (631*G[{0, 1, 1, 1, 1}, x])/2 + (14*I)*Pi*G[{0, 1, 1, 1, 1}, x] - 
        (399*G[{1, 0, 0, 0, 0}, x])/2 + (14*I)*Pi*G[{1, 0, 0, 0, 0}, x] + 
        116*G[{1, 0, 0, 0, 1}, x] - I*Pi*G[{1, 0, 0, 0, 1}, x] + 
        116*G[{1, 0, 0, 1, 0}, x] - (5*I)*Pi*G[{1, 0, 0, 1, 0}, x] - 
        (5*G[{1, 0, 0, 1, 1}, x])/2 - (6*I)*Pi*G[{1, 0, 0, 1, 1}, x] - 
        (167*G[{1, 0, 1, 0, 0}, x])/2 - (2*I)*Pi*G[{1, 0, 1, 0, 0}, x] + 
        184*G[{1, 0, 1, 0, 1}, x] - (3*I)*Pi*G[{1, 0, 1, 0, 1}, x] + 
        184*G[{1, 0, 1, 1, 0}, x] + I*Pi*G[{1, 0, 1, 1, 0}, x] - 
        273*G[{1, 0, 1, 1, 1}, x] + (25*I)*Pi*G[{1, 0, 1, 1, 1}, x] - 
        211*G[{1, 1, 0, 0, 0}, x] - (3*I)*Pi*G[{1, 1, 0, 0, 0}, x] + 
        139*G[{1, 1, 0, 0, 1}, x] - (21*I)*Pi*G[{1, 1, 0, 0, 1}, x] + 
        139*G[{1, 1, 0, 1, 0}, x] + I*Pi*G[{1, 1, 0, 1, 0}, x] - 
        (207*G[{1, 1, 0, 1, 1}, x])/2 + (30*I)*Pi*G[{1, 1, 0, 1, 1}, x] - 
        (79*G[{1, 1, 1, 0, 0}, x])/2 - (2*I)*Pi*G[{1, 1, 1, 0, 0}, x] + 
        115*G[{1, 1, 1, 0, 1}, x] + (19*I)*Pi*G[{1, 1, 1, 0, 1}, x] + 
        115*G[{1, 1, 1, 1, 0}, x] - (6*I)*Pi*G[{1, 1, 1, 1, 0}, x] - 
        194*G[{1, 1, 1, 1, 1}, x] - (45*I)*Pi*G[{1, 1, 1, 1, 1}, x] - 
        85*G[{0, 0, 0, 0, 0, 0}, x] - 6*G[{0, 0, 0, 0, 1, 1}, x] + 
        17*G[{0, 0, 0, 1, 0, 0}, x] + 2*G[{0, 0, 0, 1, 0, 1}, x] + 
        2*G[{0, 0, 0, 1, 1, 0}, x] - 8*G[{0, 0, 0, 1, 1, 1}, x] + 
        18*G[{0, 0, 1, 0, 0, 0}, x] + 22*G[{0, 0, 1, 0, 0, 1}, x] + 
        22*G[{0, 0, 1, 0, 1, 0}, x] - 17*G[{0, 0, 1, 0, 1, 1}, x] - 
        13*G[{0, 0, 1, 1, 0, 0}, x] - 4*G[{0, 0, 1, 1, 0, 1}, x] - 
        4*G[{0, 0, 1, 1, 1, 0}, x] - 15*G[{0, 0, 1, 1, 1, 1}, x] + 
        21*G[{0, 1, 0, 0, 0, 0}, x] + 12*G[{0, 1, 0, 0, 0, 1}, x] + 
        12*G[{0, 1, 0, 0, 1, 0}, x] + G[{0, 1, 0, 0, 1, 1}, x] - 
        39*G[{0, 1, 0, 1, 0, 0}, x] + 48*G[{0, 1, 0, 1, 0, 1}, x] + 
        48*G[{0, 1, 0, 1, 1, 0}, x] - 64*G[{0, 1, 0, 1, 1, 1}, x] - 
        76*G[{0, 1, 1, 0, 0, 0}, x] + 40*G[{0, 1, 1, 0, 0, 1}, x] + 
        40*G[{0, 1, 1, 0, 1, 0}, x] - 21*G[{0, 1, 1, 0, 1, 1}, x] - 
        37*G[{0, 1, 1, 1, 0, 0}, x] + 60*G[{0, 1, 1, 1, 0, 1}, x] + 
        60*G[{0, 1, 1, 1, 1, 0}, x] - 64*G[{0, 1, 1, 1, 1, 1}, x] + 
        20*G[{1, 0, 0, 0, 0, 0}, x] - G[{1, 0, 0, 0, 1, 1}, x] + 
        75*G[{1, 0, 0, 1, 0, 0}, x] - 80*G[{1, 0, 0, 1, 0, 1}, x] - 
        80*G[{1, 0, 0, 1, 1, 0}, x] + 68*G[{1, 0, 0, 1, 1, 1}, x] + 
        116*G[{1, 0, 1, 0, 0, 0}, x] - 60*G[{1, 0, 1, 0, 0, 1}, x] - 
        60*G[{1, 0, 1, 0, 1, 0}, x] - 3*G[{1, 0, 1, 0, 1, 1}, x] - 
        11*G[{1, 0, 1, 1, 0, 0}, x] - 48*G[{1, 0, 1, 1, 0, 1}, x] - 
        48*G[{1, 0, 1, 1, 1, 0}, x] + 153*G[{1, 0, 1, 1, 1, 1}, x] + 
        117*G[{1, 1, 0, 0, 0, 0}, x] - 40*G[{1, 1, 0, 0, 0, 1}, x] - 
        40*G[{1, 1, 0, 0, 1, 0}, x] - 25*G[{1, 1, 0, 0, 1, 1}, x] + 
        103*G[{1, 1, 0, 1, 0, 0}, x] - 146*G[{1, 1, 0, 1, 0, 1}, x] - 
        146*G[{1, 1, 0, 1, 1, 0}, x] + 186*G[{1, 1, 0, 1, 1, 1}, x] + 
        184*G[{1, 1, 1, 0, 0, 0}, x] - 118*G[{1, 1, 1, 0, 0, 1}, x] - 
        118*G[{1, 1, 1, 0, 1, 0}, x] + 17*G[{1, 1, 1, 0, 1, 1}, x] + 
        78*G[{1, 1, 1, 1, 0, 0}, x] - 204*G[{1, 1, 1, 1, 0, 1}, x] - 
        204*G[{1, 1, 1, 1, 1, 0}, x] + 287*G[{1, 1, 1, 1, 1, 1}, x] - 
        (215*Zeta[3])/3 - (35*I)*Pi*Zeta[3] + (751*Pi^2*Zeta[3])/24 - 
        ((275*I)/36)*Pi^3*Zeta[3] - (1343*G[{0}, x]*Zeta[3])/12 + 
        (35*I)*Pi*G[{0}, x]*Zeta[3] + (271*Pi^2*G[{0}, x]*Zeta[3])/12 - 
        (1463*G[{1}, x]*Zeta[3])/12 - ((149*I)/2)*Pi*G[{1}, x]*Zeta[3] + 
        (19*Pi^2*G[{1}, x]*Zeta[3])/4 + (257*G[{0, 0}, x]*Zeta[3])/2 - 
        (13*I)*Pi*G[{0, 0}, x]*Zeta[3] + 61*G[{0, 1}, x]*Zeta[3] - 
        ((4*I)/3)*Pi*G[{0, 1}, x]*Zeta[3] + (149*G[{1, 0}, x]*Zeta[3])/2 + 
        ((14*I)/3)*Pi*G[{1, 0}, x]*Zeta[3] + (818*G[{1, 1}, x]*Zeta[3])/3 - 
        (24*I)*Pi*G[{1, 1}, x]*Zeta[3] + (101*G[{0, 0, 0}, x]*Zeta[3])/3 - 
        44*G[{0, 0, 1}, x]*Zeta[3] + 21*G[{0, 1, 0}, x]*Zeta[3] + 
        (260*G[{0, 1, 1}, x]*Zeta[3])/3 - (184*G[{1, 0, 0}, x]*Zeta[3])/3 - 
        35*G[{1, 0, 1}, x]*Zeta[3] - 70*G[{1, 1, 0}, x]*Zeta[3] - 
        (1054*G[{1, 1, 1}, x]*Zeta[3])/3 - (725*Zeta[3]^2)/9 + 
        (313*Zeta[5])/2 + (34*I)*Pi*Zeta[5] + 47*G[{0}, x]*Zeta[5] - 
        82*G[{1}, x]*Zeta[5])) + FF[1/(s*(1 - x))]*
     (((-2*I)/3)*Pi^3 - (19*Pi^4)/60 + ((5*I)/4)*Pi*G[{0}, x] + 
      (5*Pi^2*G[{0}, x])/6 - ((7*I)/12)*Pi^3*G[{0}, x] + (5*G[{0, 0}, x])/4 - 
      ((3*I)/2)*Pi*G[{0, 0}, x] - (35*Pi^2*G[{0, 0}, x])/12 - 
      (3*I)*Pi*G[{0, 1}, x] - Pi^2*G[{0, 1}, x] + I*Pi*G[{1, 0}, x] - 
      (3*I)*Pi*G[{0, 0, 0}, x] - 3*G[{0, 0, 1}, x] - 
      (4*I)*Pi*G[{0, 0, 1}, x] - 3*G[{0, 1, 0}, x] + I*Pi*G[{0, 1, 0}, x] + 
      G[{1, 0, 0}, x] - 13*G[{0, 0, 0, 0}, x] + 10*G[{0, 0, 0, 1}, x] + 
      10*G[{0, 0, 1, 0}, x] - 14*G[{0, 0, 1, 1}, x] + G[{0, 1, 0, 0}, x] + 
      4*Zeta[3] - (6*I)*Pi*Zeta[3] + 8*G[{0}, x]*Zeta[3] + 
      ep*(((-119*I)/24)*Pi^3 - (77*Pi^4)/360 + (I/120)*Pi^5 - 
        ((235*I)/8)*Pi*G[{0}, x] + (95*Pi^2*G[{0}, x])/8 + 
        ((5*I)/8)*Pi^3*G[{0}, x] + (149*Pi^4*G[{0}, x])/120 - 
        (I/2)*Pi^3*G[{1}, x] - (19*Pi^4*G[{1}, x])/60 - 
        (235*G[{0, 0}, x])/8 - ((31*I)/2)*Pi*G[{0, 0}, x] - 
        (25*Pi^2*G[{0, 0}, x])/8 + ((3*I)/2)*Pi^3*G[{0, 0}, x] - 
        ((43*I)/2)*Pi*G[{0, 1}, x] - (4*Pi^2*G[{0, 1}, x])/3 + 
        (I/6)*Pi^3*G[{0, 1}, x] + ((33*I)/4)*Pi*G[{1, 0}, x] - 
        (2*Pi^2*G[{1, 0}, x])/3 - ((7*I)/12)*Pi^3*G[{1, 0}, x] + 
        2*G[{0, 0, 0}, x] - ((3*I)/2)*Pi*G[{0, 0, 0}, x] + 
        (49*Pi^2*G[{0, 0, 0}, x])/3 - (43*G[{0, 0, 1}, x])/2 - 
        (18*I)*Pi*G[{0, 0, 1}, x] + 20*Pi^2*G[{0, 0, 1}, x] - 
        (43*G[{0, 1, 0}, x])/2 + ((11*I)/2)*Pi*G[{0, 1, 0}, x] + 
        (97*Pi^2*G[{0, 1, 0}, x])/6 + (11*I)*Pi*G[{0, 1, 1}, x] + 
        (13*Pi^2*G[{0, 1, 1}, x])/3 + (33*G[{1, 0, 0}, x])/4 - 
        ((5*I)/2)*Pi*G[{1, 0, 0}, x] - (35*Pi^2*G[{1, 0, 0}, x])/12 - 
        (2*I)*Pi*G[{1, 0, 1}, x] - Pi^2*G[{1, 0, 1}, x] + 
        I*Pi*G[{1, 1, 0}, x] - (25*G[{0, 0, 0, 0}, x])/2 + 
        (14*I)*Pi*G[{0, 0, 0, 0}, x] + 14*G[{0, 0, 0, 1}, x] - 
        (4*I)*Pi*G[{0, 0, 0, 1}, x] + 14*G[{0, 0, 1, 0}, x] - 
        (7*I)*Pi*G[{0, 0, 1, 0}, x] - 26*G[{0, 0, 1, 1}, x] + 
        (6*I)*Pi*G[{0, 0, 1, 1}, x] + G[{0, 1, 0, 0}, x]/2 - 
        (8*I)*Pi*G[{0, 1, 0, 0}, x] + 11*G[{0, 1, 0, 1}, x] + 
        (6*I)*Pi*G[{0, 1, 0, 1}, x] + 11*G[{0, 1, 1, 0}, x] + 
        (5*I)*Pi*G[{0, 1, 1, 0}, x] - 4*G[{1, 0, 0, 0}, x] - 
        (3*I)*Pi*G[{1, 0, 0, 0}, x] - 2*G[{1, 0, 0, 1}, x] - 
        (4*I)*Pi*G[{1, 0, 0, 1}, x] - 2*G[{1, 0, 1, 0}, x] + 
        I*Pi*G[{1, 0, 1, 0}, x] + G[{1, 1, 0, 0}, x] + 
        90*G[{0, 0, 0, 0, 0}, x] - 50*G[{0, 0, 0, 0, 1}, x] - 
        50*G[{0, 0, 0, 1, 0}, x] + 26*G[{0, 0, 0, 1, 1}, x] - 
        5*G[{0, 0, 1, 0, 0}, x] - 22*G[{0, 0, 1, 0, 1}, x] - 
        22*G[{0, 0, 1, 1, 0}, x] + 56*G[{0, 0, 1, 1, 1}, x] + 
        26*G[{0, 1, 0, 0, 0}, x] - 36*G[{0, 1, 0, 0, 1}, x] - 
        36*G[{0, 1, 0, 1, 0}, x] + 42*G[{0, 1, 0, 1, 1}, x] + 
        5*G[{0, 1, 1, 0, 0}, x] - 13*G[{1, 0, 0, 0, 0}, x] + 
        10*G[{1, 0, 0, 0, 1}, x] + 10*G[{1, 0, 0, 1, 0}, x] - 
        14*G[{1, 0, 0, 1, 1}, x] + G[{1, 0, 1, 0, 0}, x] + (119*Zeta[3])/4 - 
        ((95*I)/2)*Pi*Zeta[3] - (259*Pi^2*Zeta[3])/12 - 7*G[{0}, x]*Zeta[3] - 
        ((4*I)/3)*Pi*G[{0}, x]*Zeta[3] + 3*G[{1}, x]*Zeta[3] - 
        (6*I)*Pi*G[{1}, x]*Zeta[3] - (232*G[{0, 0}, x]*Zeta[3])/3 - 
        3*G[{0, 1}, x]*Zeta[3] + 8*G[{1, 0}, x]*Zeta[3] - 66*Zeta[5]) + 
      ep^2*(((-845*I)/48)*Pi^3 - (491*Pi^4)/288 - ((71*I)/40)*Pi^5 - 
        (797*Pi^6)/90720 - ((4085*I)/16)*Pi*G[{0}, x] + 
        (4711*Pi^2*G[{0}, x])/48 + ((173*I)/12)*Pi^3*G[{0}, x] + 
        (377*Pi^4*G[{0}, x])/720 + (I/96)*Pi^5*G[{0}, x] - 
        ((115*I)/24)*Pi^3*G[{1}, x] + (8*Pi^4*G[{1}, x])/45 + 
        (I/120)*Pi^5*G[{1}, x] - (4085*G[{0, 0}, x])/16 - 
        ((111*I)/4)*Pi*G[{0, 0}, x] - (79*Pi^2*G[{0, 0}, x])/4 + 
        ((17*I)/24)*Pi^3*G[{0, 0}, x] - (4513*Pi^4*G[{0, 0}, x])/1440 - 
        (104*I)*Pi*G[{0, 1}, x] - (16*Pi^2*G[{0, 1}, x])/3 - 
        ((47*I)/12)*Pi^3*G[{0, 1}, x] + (37*Pi^4*G[{0, 1}, x])/120 + 
        ((13*I)/8)*Pi*G[{1, 0}, x] + (19*Pi^2*G[{1, 0}, x])/8 - 
        ((7*I)/8)*Pi^3*G[{1, 0}, x] + (149*Pi^4*G[{1, 0}, x])/120 - 
        (I/2)*Pi^3*G[{1, 1}, x] - (19*Pi^4*G[{1, 1}, x])/60 + 
        132*G[{0, 0, 0}, x] + (28*I)*Pi*G[{0, 0, 0}, x] + 
        (85*Pi^2*G[{0, 0, 0}, x])/6 - ((35*I)/12)*Pi^3*G[{0, 0, 0}, x] - 
        104*G[{0, 0, 1}, x] - (93*I)*Pi*G[{0, 0, 1}, x] + 
        (245*Pi^2*G[{0, 0, 1}, x])/6 + ((49*I)/6)*Pi^3*G[{0, 0, 1}, x] - 
        104*G[{0, 1, 0}, x] + (24*I)*Pi*G[{0, 1, 0}, x] + 
        (253*Pi^2*G[{0, 1, 0}, x])/12 + ((41*I)/12)*Pi^3*G[{0, 1, 0}, x] + 
        ((149*I)/2)*Pi*G[{0, 1, 1}, x] + (14*Pi^2*G[{0, 1, 1}, x])/3 - 
        ((11*I)/6)*Pi^3*G[{0, 1, 1}, x] + (13*G[{1, 0, 0}, x])/8 - 
        ((49*I)/2)*Pi*G[{1, 0, 0}, x] - (Pi^2*G[{1, 0, 0}, x])/8 + 
        ((3*I)/2)*Pi^3*G[{1, 0, 0}, x] - ((33*I)/2)*Pi*G[{1, 0, 1}, x] + 
        (Pi^2*G[{1, 0, 1}, x])/6 + (I/6)*Pi^3*G[{1, 0, 1}, x] + 
        ((49*I)/4)*Pi*G[{1, 1, 0}, x] - (2*Pi^2*G[{1, 1, 0}, x])/3 - 
        ((7*I)/12)*Pi^3*G[{1, 1, 0}, x] - (63*G[{0, 0, 0, 0}, x])/2 + 
        ((37*I)/2)*Pi*G[{0, 0, 0, 0}, x] - (225*Pi^2*G[{0, 0, 0, 0}, x])/4 + 
        (117*G[{0, 0, 0, 1}, x])/2 - (20*I)*Pi*G[{0, 0, 0, 1}, x] - 
        59*Pi^2*G[{0, 0, 0, 1}, x] + (117*G[{0, 0, 1, 0}, x])/2 - 
        ((55*I)/2)*Pi*G[{0, 0, 1, 0}, x] - (425*Pi^2*G[{0, 0, 1, 0}, x])/6 - 
        (217*G[{0, 0, 1, 1}, x])/2 + (23*I)*Pi*G[{0, 0, 1, 1}, x] - 
        47*Pi^2*G[{0, 0, 1, 1}, x] - (15*G[{0, 1, 0, 0}, x])/2 - 
        ((73*I)/2)*Pi*G[{0, 1, 0, 0}, x] - (311*Pi^2*G[{0, 1, 0, 0}, x])/12 + 
        (149*G[{0, 1, 0, 1}, x])/2 + (44*I)*Pi*G[{0, 1, 0, 1}, x] - 
        (134*Pi^2*G[{0, 1, 0, 1}, x])/3 + (149*G[{0, 1, 1, 0}, x])/2 + 
        ((81*I)/2)*Pi*G[{0, 1, 1, 0}, x] - (287*Pi^2*G[{0, 1, 1, 0}, x])/6 - 
        (29*I)*Pi*G[{0, 1, 1, 1}, x] - (40*Pi^2*G[{0, 1, 1, 1}, x])/3 - 
        26*G[{1, 0, 0, 0}, x] - ((3*I)/2)*Pi*G[{1, 0, 0, 0}, x] + 
        (49*Pi^2*G[{1, 0, 0, 0}, x])/3 - (33*G[{1, 0, 0, 1}, x])/2 - 
        (13*I)*Pi*G[{1, 0, 0, 1}, x] + 20*Pi^2*G[{1, 0, 0, 1}, x] - 
        (33*G[{1, 0, 1, 0}, x])/2 + ((11*I)/2)*Pi*G[{1, 0, 1, 0}, x] + 
        (97*Pi^2*G[{1, 0, 1, 0}, x])/6 + (6*I)*Pi*G[{1, 0, 1, 1}, x] + 
        (13*Pi^2*G[{1, 0, 1, 1}, x])/3 + (49*G[{1, 1, 0, 0}, x])/4 - 
        ((5*I)/2)*Pi*G[{1, 1, 0, 0}, x] - (35*Pi^2*G[{1, 1, 0, 0}, x])/12 - 
        (2*I)*Pi*G[{1, 1, 0, 1}, x] - Pi^2*G[{1, 1, 0, 1}, x] + 
        I*Pi*G[{1, 1, 1, 0}, x] + 85*G[{0, 0, 0, 0, 0}, x] - 
        (45*I)*Pi*G[{0, 0, 0, 0, 0}, x] - 46*G[{0, 0, 0, 0, 1}, x] - 
        (20*I)*Pi*G[{0, 0, 0, 0, 1}, x] - 46*G[{0, 0, 0, 1, 0}, x] + 
        (19*I)*Pi*G[{0, 0, 0, 1, 0}, x] - 2*G[{0, 0, 0, 1, 1}, x] + 
        (10*I)*Pi*G[{0, 0, 0, 1, 1}, x] - (23*G[{0, 0, 1, 0, 0}, x])/2 + 
        (30*I)*Pi*G[{0, 0, 1, 0, 0}, x] - 44*G[{0, 0, 1, 0, 1}, x] + 
        (14*I)*Pi*G[{0, 0, 1, 0, 1}, x] - 44*G[{0, 0, 1, 1, 0}, x] - 
        (19*I)*Pi*G[{0, 0, 1, 1, 0}, x] + 119*G[{0, 0, 1, 1, 1}, x] - 
        (8*I)*Pi*G[{0, 0, 1, 1, 1}, x] + 16*G[{0, 1, 0, 0, 0}, x] + 
        (25*I)*Pi*G[{0, 1, 0, 0, 0}, x] - 52*G[{0, 1, 0, 0, 1}, x] + 
        (16*I)*Pi*G[{0, 1, 0, 0, 1}, x] - 52*G[{0, 1, 0, 1, 0}, x] - 
        (3*I)*Pi*G[{0, 1, 0, 1, 0}, x] + 74*G[{0, 1, 0, 1, 1}, x] - 
        (6*I)*Pi*G[{0, 1, 0, 1, 1}, x] + (95*G[{0, 1, 1, 0, 0}, x])/2 - 
        (8*I)*Pi*G[{0, 1, 1, 0, 0}, x] - 29*G[{0, 1, 1, 0, 1}, x] - 
        (14*I)*Pi*G[{0, 1, 1, 0, 1}, x] - 29*G[{0, 1, 1, 1, 0}, x] - 
        (3*I)*Pi*G[{0, 1, 1, 1, 0}, x] - G[{1, 0, 0, 0, 0}, x]/2 + 
        (14*I)*Pi*G[{1, 0, 0, 0, 0}, x] + 10*G[{1, 0, 0, 0, 1}, x] - 
        (4*I)*Pi*G[{1, 0, 0, 0, 1}, x] + 10*G[{1, 0, 0, 1, 0}, x] - 
        (7*I)*Pi*G[{1, 0, 0, 1, 0}, x] - 19*G[{1, 0, 0, 1, 1}, x] + 
        (6*I)*Pi*G[{1, 0, 0, 1, 1}, x] + (7*G[{1, 0, 1, 0, 0}, x])/2 - 
        (8*I)*Pi*G[{1, 0, 1, 0, 0}, x] + 6*G[{1, 0, 1, 0, 1}, x] + 
        (6*I)*Pi*G[{1, 0, 1, 0, 1}, x] + 6*G[{1, 0, 1, 1, 0}, x] + 
        (5*I)*Pi*G[{1, 0, 1, 1, 0}, x] - 4*G[{1, 1, 0, 0, 0}, x] - 
        (3*I)*Pi*G[{1, 1, 0, 0, 0}, x] - 2*G[{1, 1, 0, 0, 1}, x] - 
        (4*I)*Pi*G[{1, 1, 0, 0, 1}, x] - 2*G[{1, 1, 0, 1, 0}, x] + 
        I*Pi*G[{1, 1, 0, 1, 0}, x] + G[{1, 1, 1, 0, 0}, x] - 
        395*G[{0, 0, 0, 0, 0, 0}, x] + 170*G[{0, 0, 0, 0, 0, 1}, x] + 
        170*G[{0, 0, 0, 0, 1, 0}, x] - 90*G[{0, 0, 0, 0, 1, 1}, x] + 
        17*G[{0, 0, 0, 1, 0, 0}, x] + 102*G[{0, 0, 0, 1, 0, 1}, x] + 
        102*G[{0, 0, 0, 1, 1, 0}, x] - 144*G[{0, 0, 0, 1, 1, 1}, x] - 
        122*G[{0, 0, 1, 0, 0, 0}, x] + 162*G[{0, 0, 1, 0, 0, 1}, x] + 
        162*G[{0, 0, 1, 0, 1, 0}, x] - 104*G[{0, 0, 1, 0, 1, 1}, x] - 
        23*G[{0, 0, 1, 1, 0, 0}, x] + 48*G[{0, 0, 1, 1, 0, 1}, x] + 
        48*G[{0, 0, 1, 1, 1, 0}, x] - 168*G[{0, 0, 1, 1, 1, 1}, x] - 
        89*G[{0, 1, 0, 0, 0, 0}, x] + 62*G[{0, 1, 0, 0, 0, 1}, x] + 
        62*G[{0, 1, 0, 0, 1, 0}, x] + 26*G[{0, 1, 0, 0, 1, 1}, x] - 
        9*G[{0, 1, 0, 1, 0, 0}, x] + 78*G[{0, 1, 0, 1, 0, 1}, x] + 
        78*G[{0, 1, 0, 1, 1, 0}, x] - 168*G[{0, 1, 0, 1, 1, 1}, x] - 
        116*G[{0, 1, 1, 0, 0, 0}, x] + 98*G[{0, 1, 1, 0, 0, 1}, x] + 
        98*G[{0, 1, 1, 0, 1, 0}, x] - 112*G[{0, 1, 1, 0, 1, 1}, x] - 
        3*G[{0, 1, 1, 1, 0, 0}, x] + 90*G[{1, 0, 0, 0, 0, 0}, x] - 
        50*G[{1, 0, 0, 0, 0, 1}, x] - 50*G[{1, 0, 0, 0, 1, 0}, x] + 
        26*G[{1, 0, 0, 0, 1, 1}, x] - 5*G[{1, 0, 0, 1, 0, 0}, x] - 
        22*G[{1, 0, 0, 1, 0, 1}, x] - 22*G[{1, 0, 0, 1, 1, 0}, x] + 
        56*G[{1, 0, 0, 1, 1, 1}, x] + 26*G[{1, 0, 1, 0, 0, 0}, x] - 
        36*G[{1, 0, 1, 0, 0, 1}, x] - 36*G[{1, 0, 1, 0, 1, 0}, x] + 
        42*G[{1, 0, 1, 0, 1, 1}, x] + 5*G[{1, 0, 1, 1, 0, 0}, x] - 
        13*G[{1, 1, 0, 0, 0, 0}, x] + 10*G[{1, 1, 0, 0, 0, 1}, x] + 
        10*G[{1, 1, 0, 0, 1, 0}, x] - 14*G[{1, 1, 0, 0, 1, 1}, x] + 
        G[{1, 1, 0, 1, 0, 0}, x] + (845*Zeta[3])/8 - ((1141*I)/4)*Pi*
         Zeta[3] - (41*Pi^2*Zeta[3])/8 + ((227*I)/36)*Pi^3*Zeta[3] - 
        (289*G[{0}, x]*Zeta[3])/4 + ((259*I)/6)*Pi*G[{0}, x]*Zeta[3] + 
        (1051*Pi^2*G[{0}, x]*Zeta[3])/12 + (115*G[{1}, x]*Zeta[3])/4 - 
        ((75*I)/2)*Pi*G[{1}, x]*Zeta[3] - (259*Pi^2*G[{1}, x]*Zeta[3])/12 - 
        (163*G[{0, 0}, x]*Zeta[3])/3 - (13*I)*Pi*G[{0, 0}, x]*Zeta[3] + 
        (35*G[{0, 1}, x]*Zeta[3])/2 - (5*I)*Pi*G[{0, 1}, x]*Zeta[3] - 
        12*G[{1, 0}, x]*Zeta[3] - ((4*I)/3)*Pi*G[{1, 0}, x]*Zeta[3] + 
        3*G[{1, 1}, x]*Zeta[3] - (6*I)*Pi*G[{1, 1}, x]*Zeta[3] + 
        (1001*G[{0, 0, 0}, x]*Zeta[3])/3 + 19*G[{0, 0, 1}, x]*Zeta[3] + 
        43*G[{0, 1, 0}, x]*Zeta[3] + 57*G[{0, 1, 1}, x]*Zeta[3] - 
        (232*G[{1, 0, 0}, x]*Zeta[3])/3 - 3*G[{1, 0, 1}, x]*Zeta[3] + 
        8*G[{1, 1, 0}, x]*Zeta[3] - (659*Zeta[3]^2)/6 - (63*Zeta[5])/2 - 
        (52*I)*Pi*Zeta[5] + 282*G[{0}, x]*Zeta[5] - 66*G[{1}, x]*Zeta[5])) + 
    FF[1/(s*x^2)]*(((5*I)/4)*Pi*G[{1}, x] + (5*Pi^2*G[{1}, x])/6 + 
      (I/4)*Pi^3*G[{1}, x] + I*Pi*G[{0, 1}, x] - (3*I)*Pi*G[{1, 0}, x] - 
      Pi^2*G[{1, 0}, x] + (5*G[{1, 1}, x])/4 - ((3*I)/2)*Pi*G[{1, 1}, x] - 
      (35*Pi^2*G[{1, 1}, x])/12 + G[{0, 1, 1}, x] - 3*G[{1, 0, 1}, x] + 
      I*Pi*G[{1, 0, 1}, x] - 3*G[{1, 1, 0}, x] - (4*I)*Pi*G[{1, 1, 0}, x] - 
      (3*I)*Pi*G[{1, 1, 1}, x] + G[{1, 0, 1, 1}, x] - 14*G[{1, 1, 0, 0}, x] + 
      10*G[{1, 1, 0, 1}, x] + 10*G[{1, 1, 1, 0}, x] - 13*G[{1, 1, 1, 1}, x] + 
      3*G[{1}, x]*Zeta[3] + ep*(((-235*I)/8)*Pi*G[{1}, x] + 
        (95*Pi^2*G[{1}, x])/8 + ((109*I)/24)*Pi^3*G[{1}, x] + 
        (127*Pi^4*G[{1}, x])/180 + ((33*I)/4)*Pi*G[{0, 1}, x] - 
        (2*Pi^2*G[{0, 1}, x])/3 + (I/4)*Pi^3*G[{0, 1}, x] - 
        ((43*I)/2)*Pi*G[{1, 0}, x] - (4*Pi^2*G[{1, 0}, x])/3 - 
        (235*G[{1, 1}, x])/8 - ((31*I)/2)*Pi*G[{1, 1}, x] - 
        (25*Pi^2*G[{1, 1}, x])/8 + I*Pi^3*G[{1, 1}, x] + 
        I*Pi*G[{0, 0, 1}, x] - (2*I)*Pi*G[{0, 1, 0}, x] - 
        Pi^2*G[{0, 1, 0}, x] + (33*G[{0, 1, 1}, x])/4 - 
        ((5*I)/2)*Pi*G[{0, 1, 1}, x] - (35*Pi^2*G[{0, 1, 1}, x])/12 + 
        (11*I)*Pi*G[{1, 0, 0}, x] + (13*Pi^2*G[{1, 0, 0}, x])/3 - 
        (43*G[{1, 0, 1}, x])/2 + ((11*I)/2)*Pi*G[{1, 0, 1}, x] + 
        (97*Pi^2*G[{1, 0, 1}, x])/6 - (43*G[{1, 1, 0}, x])/2 - 
        (18*I)*Pi*G[{1, 1, 0}, x] + 20*Pi^2*G[{1, 1, 0}, x] + 
        2*G[{1, 1, 1}, x] - ((3*I)/2)*Pi*G[{1, 1, 1}, x] + 
        (49*Pi^2*G[{1, 1, 1}, x])/3 + G[{0, 0, 1, 1}, x] - 
        2*G[{0, 1, 0, 1}, x] + I*Pi*G[{0, 1, 0, 1}, x] - 
        2*G[{0, 1, 1, 0}, x] - (4*I)*Pi*G[{0, 1, 1, 0}, x] - 
        4*G[{0, 1, 1, 1}, x] - (3*I)*Pi*G[{0, 1, 1, 1}, x] + 
        11*G[{1, 0, 0, 1}, x] + (5*I)*Pi*G[{1, 0, 0, 1}, x] + 
        11*G[{1, 0, 1, 0}, x] + (6*I)*Pi*G[{1, 0, 1, 0}, x] + 
        G[{1, 0, 1, 1}, x]/2 - (8*I)*Pi*G[{1, 0, 1, 1}, x] - 
        26*G[{1, 1, 0, 0}, x] + (6*I)*Pi*G[{1, 1, 0, 0}, x] + 
        14*G[{1, 1, 0, 1}, x] - (7*I)*Pi*G[{1, 1, 0, 1}, x] + 
        14*G[{1, 1, 1, 0}, x] - (4*I)*Pi*G[{1, 1, 1, 0}, x] - 
        (25*G[{1, 1, 1, 1}, x])/2 + (14*I)*Pi*G[{1, 1, 1, 1}, x] + 
        G[{0, 1, 0, 1, 1}, x] - 14*G[{0, 1, 1, 0, 0}, x] + 
        10*G[{0, 1, 1, 0, 1}, x] + 10*G[{0, 1, 1, 1, 0}, x] - 
        13*G[{0, 1, 1, 1, 1}, x] + 5*G[{1, 0, 0, 1, 1}, x] + 
        42*G[{1, 0, 1, 0, 0}, x] - 36*G[{1, 0, 1, 0, 1}, x] - 
        36*G[{1, 0, 1, 1, 0}, x] + 26*G[{1, 0, 1, 1, 1}, x] + 
        56*G[{1, 1, 0, 0, 0}, x] - 22*G[{1, 1, 0, 0, 1}, x] - 
        22*G[{1, 1, 0, 1, 0}, x] - 5*G[{1, 1, 0, 1, 1}, x] + 
        26*G[{1, 1, 1, 0, 0}, x] - 50*G[{1, 1, 1, 0, 1}, x] - 
        50*G[{1, 1, 1, 1, 0}, x] + 90*G[{1, 1, 1, 1, 1}, x] - 
        (61*G[{1}, x]*Zeta[3])/2 - ((13*I)/3)*Pi*G[{1}, x]*Zeta[3] + 
        3*G[{0, 1}, x]*Zeta[3] - 2*G[{1, 0}, x]*Zeta[3] - 
        (223*G[{1, 1}, x]*Zeta[3])/3) + ep^2*(((-4085*I)/16)*Pi*G[{1}, x] + 
        (4711*Pi^2*G[{1}, x])/48 + ((407*I)/12)*Pi^3*G[{1}, x] - 
        (73*Pi^4*G[{1}, x])/45 - ((253*I)/1440)*Pi^5*G[{1}, x] + 
        ((13*I)/8)*Pi*G[{0, 1}, x] + (19*Pi^2*G[{0, 1}, x])/8 + 
        ((53*I)/24)*Pi^3*G[{0, 1}, x] + (127*Pi^4*G[{0, 1}, x])/180 - 
        (104*I)*Pi*G[{1, 0}, x] - (16*Pi^2*G[{1, 0}, x])/3 - 
        ((9*I)/2)*Pi^3*G[{1, 0}, x] - (271*Pi^4*G[{1, 0}, x])/180 - 
        (4085*G[{1, 1}, x])/16 - ((111*I)/4)*Pi*G[{1, 1}, x] - 
        (79*Pi^2*G[{1, 1}, x])/4 - ((13*I)/24)*Pi^3*G[{1, 1}, x] - 
        (8693*Pi^4*G[{1, 1}, x])/1440 + ((49*I)/4)*Pi*G[{0, 0, 1}, x] - 
        (2*Pi^2*G[{0, 0, 1}, x])/3 + (I/4)*Pi^3*G[{0, 0, 1}, x] - 
        ((33*I)/2)*Pi*G[{0, 1, 0}, x] + (Pi^2*G[{0, 1, 0}, x])/6 + 
        (13*G[{0, 1, 1}, x])/8 - ((49*I)/2)*Pi*G[{0, 1, 1}, x] - 
        (Pi^2*G[{0, 1, 1}, x])/8 + I*Pi^3*G[{0, 1, 1}, x] + 
        ((149*I)/2)*Pi*G[{1, 0, 0}, x] + (14*Pi^2*G[{1, 0, 0}, x])/3 - 
        104*G[{1, 0, 1}, x] + (24*I)*Pi*G[{1, 0, 1}, x] + 
        (253*Pi^2*G[{1, 0, 1}, x])/12 + (I/4)*Pi^3*G[{1, 0, 1}, x] - 
        104*G[{1, 1, 0}, x] - (93*I)*Pi*G[{1, 1, 0}, x] + 
        (245*Pi^2*G[{1, 1, 0}, x])/6 + ((8*I)/3)*Pi^3*G[{1, 1, 0}, x] + 
        132*G[{1, 1, 1}, x] + (28*I)*Pi*G[{1, 1, 1}, x] + 
        (85*Pi^2*G[{1, 1, 1}, x])/6 + ((43*I)/12)*Pi^3*G[{1, 1, 1}, x] + 
        I*Pi*G[{0, 0, 0, 1}, x] - (2*I)*Pi*G[{0, 0, 1, 0}, x] - 
        Pi^2*G[{0, 0, 1, 0}, x] + (49*G[{0, 0, 1, 1}, x])/4 - 
        ((5*I)/2)*Pi*G[{0, 0, 1, 1}, x] - (35*Pi^2*G[{0, 0, 1, 1}, x])/12 + 
        (6*I)*Pi*G[{0, 1, 0, 0}, x] + (13*Pi^2*G[{0, 1, 0, 0}, x])/3 - 
        (33*G[{0, 1, 0, 1}, x])/2 + ((11*I)/2)*Pi*G[{0, 1, 0, 1}, x] + 
        (97*Pi^2*G[{0, 1, 0, 1}, x])/6 - (33*G[{0, 1, 1, 0}, x])/2 - 
        (13*I)*Pi*G[{0, 1, 1, 0}, x] + 20*Pi^2*G[{0, 1, 1, 0}, x] - 
        26*G[{0, 1, 1, 1}, x] - ((3*I)/2)*Pi*G[{0, 1, 1, 1}, x] + 
        (49*Pi^2*G[{0, 1, 1, 1}, x])/3 - (29*I)*Pi*G[{1, 0, 0, 0}, x] - 
        (40*Pi^2*G[{1, 0, 0, 0}, x])/3 + (149*G[{1, 0, 0, 1}, x])/2 + 
        ((81*I)/2)*Pi*G[{1, 0, 0, 1}, x] - (287*Pi^2*G[{1, 0, 0, 1}, x])/6 + 
        (149*G[{1, 0, 1, 0}, x])/2 + (44*I)*Pi*G[{1, 0, 1, 0}, x] - 
        (134*Pi^2*G[{1, 0, 1, 0}, x])/3 - (15*G[{1, 0, 1, 1}, x])/2 - 
        ((73*I)/2)*Pi*G[{1, 0, 1, 1}, x] - (311*Pi^2*G[{1, 0, 1, 1}, x])/12 - 
        (217*G[{1, 1, 0, 0}, x])/2 + (23*I)*Pi*G[{1, 1, 0, 0}, x] - 
        47*Pi^2*G[{1, 1, 0, 0}, x] + (117*G[{1, 1, 0, 1}, x])/2 - 
        ((55*I)/2)*Pi*G[{1, 1, 0, 1}, x] - (425*Pi^2*G[{1, 1, 0, 1}, x])/6 + 
        (117*G[{1, 1, 1, 0}, x])/2 - (20*I)*Pi*G[{1, 1, 1, 0}, x] - 
        59*Pi^2*G[{1, 1, 1, 0}, x] - (63*G[{1, 1, 1, 1}, x])/2 + 
        ((37*I)/2)*Pi*G[{1, 1, 1, 1}, x] - (225*Pi^2*G[{1, 1, 1, 1}, x])/4 + 
        G[{0, 0, 0, 1, 1}, x] - 2*G[{0, 0, 1, 0, 1}, x] + 
        I*Pi*G[{0, 0, 1, 0, 1}, x] - 2*G[{0, 0, 1, 1, 0}, x] - 
        (4*I)*Pi*G[{0, 0, 1, 1, 0}, x] - 4*G[{0, 0, 1, 1, 1}, x] - 
        (3*I)*Pi*G[{0, 0, 1, 1, 1}, x] + 6*G[{0, 1, 0, 0, 1}, x] + 
        (5*I)*Pi*G[{0, 1, 0, 0, 1}, x] + 6*G[{0, 1, 0, 1, 0}, x] + 
        (6*I)*Pi*G[{0, 1, 0, 1, 0}, x] + (7*G[{0, 1, 0, 1, 1}, x])/2 - 
        (8*I)*Pi*G[{0, 1, 0, 1, 1}, x] - 19*G[{0, 1, 1, 0, 0}, x] + 
        (6*I)*Pi*G[{0, 1, 1, 0, 0}, x] + 10*G[{0, 1, 1, 0, 1}, x] - 
        (7*I)*Pi*G[{0, 1, 1, 0, 1}, x] + 10*G[{0, 1, 1, 1, 0}, x] - 
        (4*I)*Pi*G[{0, 1, 1, 1, 0}, x] - G[{0, 1, 1, 1, 1}, x]/2 + 
        (14*I)*Pi*G[{0, 1, 1, 1, 1}, x] - 29*G[{1, 0, 0, 0, 1}, x] - 
        (3*I)*Pi*G[{1, 0, 0, 0, 1}, x] - 29*G[{1, 0, 0, 1, 0}, x] - 
        (14*I)*Pi*G[{1, 0, 0, 1, 0}, x] + (95*G[{1, 0, 0, 1, 1}, x])/2 - 
        (8*I)*Pi*G[{1, 0, 0, 1, 1}, x] + 74*G[{1, 0, 1, 0, 0}, x] - 
        (6*I)*Pi*G[{1, 0, 1, 0, 0}, x] - 52*G[{1, 0, 1, 0, 1}, x] - 
        (3*I)*Pi*G[{1, 0, 1, 0, 1}, x] - 52*G[{1, 0, 1, 1, 0}, x] + 
        (16*I)*Pi*G[{1, 0, 1, 1, 0}, x] + 16*G[{1, 0, 1, 1, 1}, x] + 
        (25*I)*Pi*G[{1, 0, 1, 1, 1}, x] + 119*G[{1, 1, 0, 0, 0}, x] - 
        (8*I)*Pi*G[{1, 1, 0, 0, 0}, x] - 44*G[{1, 1, 0, 0, 1}, x] - 
        (19*I)*Pi*G[{1, 1, 0, 0, 1}, x] - 44*G[{1, 1, 0, 1, 0}, x] + 
        (14*I)*Pi*G[{1, 1, 0, 1, 0}, x] - (23*G[{1, 1, 0, 1, 1}, x])/2 + 
        (30*I)*Pi*G[{1, 1, 0, 1, 1}, x] - 2*G[{1, 1, 1, 0, 0}, x] + 
        (10*I)*Pi*G[{1, 1, 1, 0, 0}, x] - 46*G[{1, 1, 1, 0, 1}, x] + 
        (19*I)*Pi*G[{1, 1, 1, 0, 1}, x] - 46*G[{1, 1, 1, 1, 0}, x] - 
        (20*I)*Pi*G[{1, 1, 1, 1, 0}, x] + 85*G[{1, 1, 1, 1, 1}, x] - 
        (45*I)*Pi*G[{1, 1, 1, 1, 1}, x] + G[{0, 0, 1, 0, 1, 1}, x] - 
        14*G[{0, 0, 1, 1, 0, 0}, x] + 10*G[{0, 0, 1, 1, 0, 1}, x] + 
        10*G[{0, 0, 1, 1, 1, 0}, x] - 13*G[{0, 0, 1, 1, 1, 1}, x] + 
        5*G[{0, 1, 0, 0, 1, 1}, x] + 42*G[{0, 1, 0, 1, 0, 0}, x] - 
        36*G[{0, 1, 0, 1, 0, 1}, x] - 36*G[{0, 1, 0, 1, 1, 0}, x] + 
        26*G[{0, 1, 0, 1, 1, 1}, x] + 56*G[{0, 1, 1, 0, 0, 0}, x] - 
        22*G[{0, 1, 1, 0, 0, 1}, x] - 22*G[{0, 1, 1, 0, 1, 0}, x] - 
        5*G[{0, 1, 1, 0, 1, 1}, x] + 26*G[{0, 1, 1, 1, 0, 0}, x] - 
        50*G[{0, 1, 1, 1, 0, 1}, x] - 50*G[{0, 1, 1, 1, 1, 0}, x] + 
        90*G[{0, 1, 1, 1, 1, 1}, x] - 3*G[{1, 0, 0, 0, 1, 1}, x] - 
        112*G[{1, 0, 0, 1, 0, 0}, x] + 98*G[{1, 0, 0, 1, 0, 1}, x] + 
        98*G[{1, 0, 0, 1, 1, 0}, x] - 116*G[{1, 0, 0, 1, 1, 1}, x] - 
        168*G[{1, 0, 1, 0, 0, 0}, x] + 78*G[{1, 0, 1, 0, 0, 1}, x] + 
        78*G[{1, 0, 1, 0, 1, 0}, x] - 9*G[{1, 0, 1, 0, 1, 1}, x] + 
        26*G[{1, 0, 1, 1, 0, 0}, x] + 62*G[{1, 0, 1, 1, 0, 1}, x] + 
        62*G[{1, 0, 1, 1, 1, 0}, x] - 89*G[{1, 0, 1, 1, 1, 1}, x] - 
        168*G[{1, 1, 0, 0, 0, 0}, x] + 48*G[{1, 1, 0, 0, 0, 1}, x] + 
        48*G[{1, 1, 0, 0, 1, 0}, x] - 23*G[{1, 1, 0, 0, 1, 1}, x] - 
        104*G[{1, 1, 0, 1, 0, 0}, x] + 162*G[{1, 1, 0, 1, 0, 1}, x] + 
        162*G[{1, 1, 0, 1, 1, 0}, x] - 122*G[{1, 1, 0, 1, 1, 1}, x] - 
        144*G[{1, 1, 1, 0, 0, 0}, x] + 102*G[{1, 1, 1, 0, 0, 1}, x] + 
        102*G[{1, 1, 1, 0, 1, 0}, x] + 17*G[{1, 1, 1, 0, 1, 1}, x] - 
        90*G[{1, 1, 1, 1, 0, 0}, x] + 170*G[{1, 1, 1, 1, 0, 1}, x] + 
        170*G[{1, 1, 1, 1, 1, 0}, x] - 395*G[{1, 1, 1, 1, 1, 1}, x] - 
        (757*G[{1}, x]*Zeta[3])/4 + ((121*I)/6)*Pi*G[{1}, x]*Zeta[3] + 
        (76*Pi^2*G[{1}, x]*Zeta[3])/3 - (61*G[{0, 1}, x]*Zeta[3])/2 - 
        ((13*I)/3)*Pi*G[{0, 1}, x]*Zeta[3] + 21*G[{1, 0}, x]*Zeta[3] - 
        (281*G[{1, 1}, x]*Zeta[3])/6 - (22*I)*Pi*G[{1, 1}, x]*Zeta[3] + 
        3*G[{0, 0, 1}, x]*Zeta[3] - 2*G[{0, 1, 0}, x]*Zeta[3] - 
        (223*G[{0, 1, 1}, x]*Zeta[3])/3 + 46*G[{1, 0, 0}, x]*Zeta[3] + 
        62*G[{1, 0, 1}, x]*Zeta[3] + 52*G[{1, 1, 0}, x]*Zeta[3] + 
        (884*G[{1, 1, 1}, x]*Zeta[3])/3 + 50*G[{1}, x]*Zeta[5]))) + 
  COLOR[CF*NfV2]*(Pi^2/s + (((11*I)/9)*Pi^3)/s + (11*Pi^4)/(90*s) - 
    (14*G[{0}, x])/(3*s) + ((4*I)*Pi*G[{0}, x])/s + 
    (17*Pi^2*G[{0}, x])/(9*s) + (14*G[{1}, x])/(3*s) - 
    ((4*I)*Pi*G[{1}, x])/s - (17*Pi^2*G[{1}, x])/(9*s) - 
    (((2*I)/3)*Pi^3*G[{1}, x])/s + (6*G[{0, 0}, x])/s - 
    (((2*I)/3)*Pi*G[{0, 0}, x])/s - (2*G[{0, 1}, x])/s + 
    (((22*I)/3)*Pi*G[{0, 1}, x])/s + (2*Pi^2*G[{0, 1}, x])/(3*s) - 
    (2*G[{1, 0}, x])/s - (((22*I)/3)*Pi*G[{1, 0}, x])/s - 
    (2*Pi^2*G[{1, 0}, x])/(3*s) - (2*G[{1, 1}, x])/s + 
    (((2*I)/3)*Pi*G[{1, 1}, x])/s - (2*G[{0, 0, 1}, x])/(3*s) - 
    ((4*I)*Pi*G[{0, 0, 1}, x])/s - (2*G[{0, 1, 0}, x])/(3*s) + 
    (8*G[{0, 1, 1}, x])/s - (8*G[{1, 0, 0}, x])/s + 
    (2*G[{1, 0, 1}, x])/(3*s) + (2*G[{1, 1, 0}, x])/(3*s) + 
    ((4*I)*Pi*G[{1, 1, 0}, x])/s - (4*G[{0, 0, 1, 1}, x])/s + 
    (4*G[{1, 1, 0, 0}, x])/s - (22*Zeta[3])/(3*s) - ((4*I)*Pi*Zeta[3])/s + 
    (4*G[{1}, x]*Zeta[3])/s + FF[x/s]*(-Pi^2 - 2*G[{0, 0}, x] + 
      2*G[{0, 1}, x] + 2*G[{1, 0}, x] - 2*G[{1, 1}, x] + 
      ep*((-43*Pi^2)/4 - I*Pi^3 + 3*Pi^2*G[{0}, x] + 3*Pi^2*G[{1}, x] - 
        (43*G[{0, 0}, x])/2 - (2*I)*Pi*G[{0, 0}, x] + (43*G[{0, 1}, x])/2 + 
        (2*I)*Pi*G[{0, 1}, x] + (43*G[{1, 0}, x])/2 + (2*I)*Pi*G[{1, 0}, x] - 
        (43*G[{1, 1}, x])/2 - (2*I)*Pi*G[{1, 1}, x] + 8*G[{0, 0, 0}, x] - 
        6*G[{0, 0, 1}, x] - 6*G[{0, 1, 0}, x] + 4*G[{0, 1, 1}, x] + 
        4*G[{1, 0, 0}, x] - 6*G[{1, 0, 1}, x] - 6*G[{1, 1, 0}, x] + 
        8*G[{1, 1, 1}, x] - 10*Zeta[3]) + ep^2*((-567*Pi^2)/8 - (6*I)*Pi^3 - 
        (5*Pi^4)/12 + (55*Pi^2*G[{0}, x])/2 + (3*I)*Pi^3*G[{0}, x] + 
        (55*Pi^2*G[{1}, x])/2 - I*Pi^3*G[{1}, x] - (567*G[{0, 0}, x])/4 - 
        (12*I)*Pi*G[{0, 0}, x] - (16*Pi^2*G[{0, 0}, x])/3 + 
        (567*G[{0, 1}, x])/4 + (12*I)*Pi*G[{0, 1}, x] - 
        (26*Pi^2*G[{0, 1}, x])/3 + (567*G[{1, 0}, x])/4 + 
        (12*I)*Pi*G[{1, 0}, x] - (26*Pi^2*G[{1, 0}, x])/3 - 
        (567*G[{1, 1}, x])/4 - (12*I)*Pi*G[{1, 1}, x] - 
        (16*Pi^2*G[{1, 1}, x])/3 + 86*G[{0, 0, 0}, x] + 
        (8*I)*Pi*G[{0, 0, 0}, x] - 55*G[{0, 0, 1}, x] + 
        (10*I)*Pi*G[{0, 0, 1}, x] - 55*G[{0, 1, 0}, x] - 
        (14*I)*Pi*G[{0, 1, 0}, x] + 24*G[{0, 1, 1}, x] - 
        (4*I)*Pi*G[{0, 1, 1}, x] + 24*G[{1, 0, 0}, x] - 
        (4*I)*Pi*G[{1, 0, 0}, x] - 55*G[{1, 0, 1}, x] - 
        (14*I)*Pi*G[{1, 0, 1}, x] - 55*G[{1, 1, 0}, x] + 
        (10*I)*Pi*G[{1, 1, 0}, x] + 86*G[{1, 1, 1}, x] + 
        (8*I)*Pi*G[{1, 1, 1}, x] - 24*G[{0, 0, 0, 0}, x] + 
        16*G[{0, 0, 0, 1}, x] + 16*G[{0, 0, 1, 0}, x] + 
        6*G[{0, 0, 1, 1}, x] - 14*G[{0, 1, 0, 0}, x] + 
        12*G[{0, 1, 0, 1}, x] + 12*G[{0, 1, 1, 0}, x] - 
        24*G[{0, 1, 1, 1}, x] - 24*G[{1, 0, 0, 0}, x] + 
        12*G[{1, 0, 0, 1}, x] + 12*G[{1, 0, 1, 0}, x] - 
        14*G[{1, 0, 1, 1}, x] + 6*G[{1, 1, 0, 0}, x] + 
        16*G[{1, 1, 0, 1}, x] + 16*G[{1, 1, 1, 0}, x] - 
        24*G[{1, 1, 1, 1}, x] - 79*Zeta[3] - (34*I)*Pi*Zeta[3] + 
        6*G[{0}, x]*Zeta[3] + 30*G[{1}, x]*Zeta[3])) + 
    ep*((43*Pi^2)/(4*s) + (((299*I)/54)*Pi^3)/s - (179*Pi^4)/(135*s) - 
      (((4*I)/45)*Pi^5)/s - (557*G[{0}, x])/(18*s) + 
      (((38*I)/3)*Pi*G[{0}, x])/s + (197*Pi^2*G[{0}, x])/(54*s) - 
      (((4*I)/9)*Pi^3*G[{0}, x])/s + (557*G[{1}, x])/(18*s) - 
      (((38*I)/3)*Pi*G[{1}, x])/s - (521*Pi^2*G[{1}, x])/(54*s) - 
      (((2*I)/9)*Pi^3*G[{1}, x])/s + (32*Pi^4*G[{1}, x])/(45*s) + 
      (87*G[{0, 0}, x])/(2*s) - (((97*I)/9)*Pi*G[{0, 0}, x])/s - 
      (46*Pi^2*G[{0, 0}, x])/(9*s) - (43*G[{0, 1}, x])/(2*s) + 
      (((227*I)/9)*Pi*G[{0, 1}, x])/s - (88*Pi^2*G[{0, 1}, x])/(9*s) + 
      (((2*I)/3)*Pi^3*G[{0, 1}, x])/s - (43*G[{1, 0}, x])/(2*s) - 
      (((263*I)/9)*Pi*G[{1, 0}, x])/s + (88*Pi^2*G[{1, 0}, x])/(9*s) + 
      (((2*I)/3)*Pi^3*G[{1, 0}, x])/s - G[{1, 1}, x]/(2*s) + 
      (((133*I)/9)*Pi*G[{1, 1}, x])/s + (46*Pi^2*G[{1, 1}, x])/(9*s) - 
      ((2*I)*Pi^3*G[{1, 1}, x])/s - (24*G[{0, 0, 0}, x])/s + 
      (((8*I)/3)*Pi*G[{0, 0, 0}, x])/s + (11*G[{0, 0, 1}, x])/(9*s) + 
      ((20*I)*Pi*G[{0, 0, 1}, x])/s + (14*Pi^2*G[{0, 0, 1}, x])/(3*s) + 
      (11*G[{0, 1, 0}, x])/(9*s) + ((24*I)*Pi*G[{0, 1, 0}, x])/s - 
      (2*Pi^2*G[{0, 1, 0}, x])/(3*s) + (28*G[{0, 1, 1}, x])/s - 
      (((40*I)/3)*Pi*G[{0, 1, 1}, x])/s - (2*Pi^2*G[{0, 1, 1}, x])/s - 
      (36*G[{1, 0, 0}, x])/s + (((40*I)/3)*Pi*G[{1, 0, 0}, x])/s + 
      (2*Pi^2*G[{1, 0, 0}, x])/s + (97*G[{1, 0, 1}, x])/(9*s) - 
      ((24*I)*Pi*G[{1, 0, 1}, x])/s + (2*Pi^2*G[{1, 0, 1}, x])/(3*s) + 
      (97*G[{1, 1, 0}, x])/(9*s) - ((20*I)*Pi*G[{1, 1, 0}, x])/s - 
      (14*Pi^2*G[{1, 1, 0}, x])/(3*s) + (8*G[{1, 1, 1}, x])/s - 
      (((8*I)/3)*Pi*G[{1, 1, 1}, x])/s + (8*G[{0, 0, 0, 1}, x])/(3*s) - 
      ((12*I)*Pi*G[{0, 0, 0, 1}, x])/s + (8*G[{0, 0, 1, 0}, x])/(3*s) + 
      (56*G[{0, 0, 1, 1}, x])/(3*s) + ((8*I)*Pi*G[{0, 0, 1, 1}, x])/s + 
      (68*G[{0, 1, 0, 0}, x])/(3*s) + (8*G[{0, 1, 0, 1}, x])/(3*s) + 
      ((12*I)*Pi*G[{0, 1, 0, 1}, x])/s + (8*G[{0, 1, 1, 0}, x])/(3*s) + 
      ((4*I)*Pi*G[{0, 1, 1, 0}, x])/s - (32*G[{0, 1, 1, 1}, x])/s + 
      (32*G[{1, 0, 0, 0}, x])/s - (8*G[{1, 0, 0, 1}, x])/(3*s) - 
      ((4*I)*Pi*G[{1, 0, 0, 1}, x])/s - (8*G[{1, 0, 1, 0}, x])/(3*s) - 
      ((12*I)*Pi*G[{1, 0, 1, 0}, x])/s - (68*G[{1, 0, 1, 1}, x])/(3*s) - 
      (56*G[{1, 1, 0, 0}, x])/(3*s) - ((8*I)*Pi*G[{1, 1, 0, 0}, x])/s - 
      (8*G[{1, 1, 0, 1}, x])/(3*s) - (8*G[{1, 1, 1, 0}, x])/(3*s) + 
      ((12*I)*Pi*G[{1, 1, 1, 0}, x])/s - (12*G[{0, 0, 0, 1, 1}, x])/s + 
      (16*G[{0, 0, 1, 1, 1}, x])/s + (12*G[{0, 1, 0, 1, 1}, x])/s + 
      (4*G[{0, 1, 1, 0, 0}, x])/s - (4*G[{1, 0, 0, 1, 1}, x])/s - 
      (12*G[{1, 0, 1, 0, 0}, x])/s - (16*G[{1, 1, 0, 0, 0}, x])/s + 
      (12*G[{1, 1, 1, 0, 0}, x])/s - (155*Zeta[3])/(9*s) - 
      (((44*I)/3)*Pi*Zeta[3])/s + (8*Pi^2*Zeta[3])/s + 
      (10*G[{0}, x]*Zeta[3])/s - (6*G[{1}, x]*Zeta[3])/s - 
      (4*G[{0, 1}, x]*Zeta[3])/s - (4*G[{1, 0}, x]*Zeta[3])/s + 
      (12*G[{1, 1}, x]*Zeta[3])/s - (8*Zeta[5])/s) + 
    ep^2*((567*Pi^2)/(8*s) + (((1973*I)/81)*Pi^3)/s - (20963*Pi^4)/(3240*s) - 
      (((146*I)/135)*Pi^5)/s + (2851*Pi^6)/(11340*s) - 
      (15071*G[{0}, x])/(108*s) + (((10*I)/9)*Pi*G[{0}, x])/s + 
      (277*Pi^2*G[{0}, x])/(162*s) - (((163*I)/54)*Pi^3*G[{0}, x])/s + 
      (47*Pi^4*G[{0}, x])/(54*s) + (15071*G[{1}, x])/(108*s) - 
      (((10*I)/9)*Pi*G[{1}, x])/s - (9187*Pi^2*G[{1}, x])/(162*s) + 
      (((127*I)/54)*Pi^3*G[{1}, x])/s + (83*Pi^4*G[{1}, x])/(270*s) + 
      (((17*I)/90)*Pi^5*G[{1}, x])/s + (819*G[{0, 0}, x])/(4*s) - 
      (((860*I)/27)*Pi*G[{0, 0}, x])/s - (775*Pi^2*G[{0, 0}, x])/(54*s) + 
      (I*Pi^3*G[{0, 0}, x])/s - (567*G[{0, 1}, x])/(4*s) + 
      (((2650*I)/27)*Pi*G[{0, 1}, x])/s - (2071*Pi^2*G[{0, 1}, x])/(54*s) - 
      (((203*I)/9)*Pi^3*G[{0, 1}, x])/s - (44*Pi^4*G[{0, 1}, x])/(45*s) - 
      (567*G[{1, 0}, x])/(4*s) - (((3298*I)/27)*Pi*G[{1, 0}, x])/s + 
      (3007*Pi^2*G[{1, 0}, x])/(54*s) + (((7*I)/3)*Pi^3*G[{1, 0}, x])/s - 
      (41*Pi^4*G[{1, 0}, x])/(90*s) + (315*G[{1, 1}, x])/(4*s) + 
      (((1508*I)/27)*Pi*G[{1, 1}, x])/s + (1351*Pi^2*G[{1, 1}, x])/(54*s) + 
      (((143*I)/9)*Pi^3*G[{1, 1}, x])/s + (86*Pi^4*G[{1, 1}, x])/(45*s) - 
      (466*G[{0, 0, 0}, x])/(3*s) + (((244*I)/9)*Pi*G[{0, 0, 0}, x])/s + 
      (116*Pi^2*G[{0, 0, 0}, x])/(9*s) + (985*G[{0, 0, 1}, x])/(27*s) + 
      (((289*I)/3)*Pi*G[{0, 0, 1}, x])/s - (163*Pi^2*G[{0, 0, 1}, x])/(9*s) + 
      ((4*I)*Pi^3*G[{0, 0, 1}, x])/s + (985*G[{0, 1, 0}, x])/(27*s) + 
      (((337*I)/3)*Pi*G[{0, 1, 0}, x])/s - (247*Pi^2*G[{0, 1, 0}, x])/(9*s) + 
      (((2*I)/3)*Pi^3*G[{0, 1, 0}, x])/s + (314*G[{0, 1, 1}, x])/(3*s) - 
      (((368*I)/9)*Pi*G[{0, 1, 1}, x])/s + (170*Pi^2*G[{0, 1, 1}, x])/(9*s) - 
      ((6*I)*Pi^3*G[{0, 1, 1}, x])/s - (458*G[{1, 0, 0}, x])/(3*s) + 
      (((440*I)/9)*Pi*G[{1, 0, 0}, x])/s - (170*Pi^2*G[{1, 0, 0}, x])/(9*s) - 
      (((4*I)/3)*Pi^3*G[{1, 0, 0}, x])/s + (1985*G[{1, 0, 1}, x])/(27*s) - 
      (((253*I)/3)*Pi*G[{1, 0, 1}, x])/s + (247*Pi^2*G[{1, 0, 1}, x])/(9*s) + 
      ((8*I)*Pi^3*G[{1, 0, 1}, x])/s + (1985*G[{1, 1, 0}, x])/(27*s) - 
      (((349*I)/3)*Pi*G[{1, 1, 0}, x])/s + (163*Pi^2*G[{1, 1, 0}, x])/(9*s) - 
      (50*G[{1, 1, 1}, x])/(3*s) - (((388*I)/9)*Pi*G[{1, 1, 1}, x])/s - 
      (116*Pi^2*G[{1, 1, 1}, x])/(9*s) - (((14*I)/3)*Pi^3*G[{1, 1, 1}, x])/
       s + (72*G[{0, 0, 0, 0}, x])/s - ((8*I)*Pi*G[{0, 0, 0, 0}, x])/s + 
      (28*G[{0, 0, 0, 1}, x])/(9*s) + (((128*I)/3)*Pi*G[{0, 0, 0, 1}, x])/s + 
      (38*Pi^2*G[{0, 0, 0, 1}, x])/(3*s) + (28*G[{0, 0, 1, 0}, x])/(9*s) - 
      (((176*I)/3)*Pi*G[{0, 0, 1, 0}, x])/s - (2*Pi^2*G[{0, 0, 1, 0}, x])/
       (3*s) + (817*G[{0, 0, 1, 1}, x])/(9*s) - 
      ((40*I)*Pi*G[{0, 0, 1, 1}, x])/s - (28*Pi^2*G[{0, 0, 1, 1}, x])/(3*s) + 
      (925*G[{0, 1, 0, 0}, x])/(9*s) - ((48*I)*Pi*G[{0, 1, 0, 0}, x])/s + 
      (2*Pi^2*G[{0, 1, 0, 0}, x])/s + (64*G[{0, 1, 0, 1}, x])/(9*s) - 
      (((116*I)/3)*Pi*G[{0, 1, 0, 1}, x])/s - (44*Pi^2*G[{0, 1, 0, 1}, x])/
       (3*s) + (64*G[{0, 1, 1, 0}, x])/(9*s) + 
      (((248*I)/3)*Pi*G[{0, 1, 1, 0}, x])/s - (14*Pi^2*G[{0, 1, 1, 0}, x])/
       (3*s) - (104*G[{0, 1, 1, 1}, x])/s + ((24*I)*Pi*G[{0, 1, 1, 1}, x])/
       s + (16*Pi^2*G[{0, 1, 1, 1}, x])/(3*s) + (152*G[{1, 0, 0, 0}, x])/s - 
      ((24*I)*Pi*G[{1, 0, 0, 0}, x])/s - (16*Pi^2*G[{1, 0, 0, 0}, x])/(3*s) - 
      (280*G[{1, 0, 0, 1}, x])/(9*s) - (((248*I)/3)*Pi*G[{1, 0, 0, 1}, x])/
       s + (14*Pi^2*G[{1, 0, 0, 1}, x])/(3*s) - (280*G[{1, 0, 1, 0}, x])/
       (9*s) + (((116*I)/3)*Pi*G[{1, 0, 1, 0}, x])/s + 
      (44*Pi^2*G[{1, 0, 1, 0}, x])/(3*s) - (673*G[{1, 0, 1, 1}, x])/(9*s) + 
      ((48*I)*Pi*G[{1, 0, 1, 1}, x])/s - (2*Pi^2*G[{1, 0, 1, 1}, x])/s - 
      (925*G[{1, 1, 0, 0}, x])/(9*s) + ((40*I)*Pi*G[{1, 1, 0, 0}, x])/s + 
      (28*Pi^2*G[{1, 1, 0, 0}, x])/(3*s) - (316*G[{1, 1, 0, 1}, x])/(9*s) + 
      (((176*I)/3)*Pi*G[{1, 1, 0, 1}, x])/s + (2*Pi^2*G[{1, 1, 0, 1}, x])/
       (3*s) - (316*G[{1, 1, 1, 0}, x])/(9*s) - 
      (((128*I)/3)*Pi*G[{1, 1, 1, 0}, x])/s - (38*Pi^2*G[{1, 1, 1, 0}, x])/
       (3*s) - (24*G[{1, 1, 1, 1}, x])/s + ((8*I)*Pi*G[{1, 1, 1, 1}, x])/s - 
      (8*G[{0, 0, 0, 0, 1}, x])/s - ((28*I)*Pi*G[{0, 0, 0, 0, 1}, x])/s - 
      (8*G[{0, 0, 0, 1, 0}, x])/s + (136*G[{0, 0, 0, 1, 1}, x])/(3*s) + 
      ((24*I)*Pi*G[{0, 0, 0, 1, 1}, x])/s - (176*G[{0, 0, 1, 0, 0}, x])/
       (3*s) - (16*G[{0, 0, 1, 0, 1}, x])/(3*s) + 
      ((28*I)*Pi*G[{0, 0, 1, 0, 1}, x])/s - (16*G[{0, 0, 1, 1, 0}, x])/
       (3*s) + ((4*I)*Pi*G[{0, 0, 1, 1, 0}, x])/s - 
      (72*G[{0, 0, 1, 1, 1}, x])/s - ((16*I)*Pi*G[{0, 0, 1, 1, 1}, x])/s - 
      (88*G[{0, 1, 0, 0, 0}, x])/s - (16*G[{0, 1, 0, 0, 1}, x])/(3*s) + 
      ((40*I)*Pi*G[{0, 1, 0, 0, 1}, x])/s - (16*G[{0, 1, 0, 1, 0}, x])/
       (3*s) - ((12*I)*Pi*G[{0, 1, 0, 1, 0}, x])/s - 
      (116*G[{0, 1, 0, 1, 1}, x])/(3*s) - ((24*I)*Pi*G[{0, 1, 0, 1, 1}, x])/
       s + (256*G[{0, 1, 1, 0, 0}, x])/(3*s) - 
      ((8*I)*Pi*G[{0, 1, 1, 0, 0}, x])/s - (8*G[{0, 1, 1, 0, 1}, x])/s - 
      ((32*I)*Pi*G[{0, 1, 1, 0, 1}, x])/s - (8*G[{0, 1, 1, 1, 0}, x])/s + 
      ((12*I)*Pi*G[{0, 1, 1, 1, 0}, x])/s + (96*G[{0, 1, 1, 1, 1}, x])/s - 
      (96*G[{1, 0, 0, 0, 0}, x])/s + (8*G[{1, 0, 0, 0, 1}, x])/s - 
      ((12*I)*Pi*G[{1, 0, 0, 0, 1}, x])/s + (8*G[{1, 0, 0, 1, 0}, x])/s + 
      ((32*I)*Pi*G[{1, 0, 0, 1, 0}, x])/s - (256*G[{1, 0, 0, 1, 1}, x])/
       (3*s) + ((8*I)*Pi*G[{1, 0, 0, 1, 1}, x])/s + 
      (116*G[{1, 0, 1, 0, 0}, x])/(3*s) + ((24*I)*Pi*G[{1, 0, 1, 0, 0}, x])/
       s + (16*G[{1, 0, 1, 0, 1}, x])/(3*s) + 
      ((12*I)*Pi*G[{1, 0, 1, 0, 1}, x])/s + (16*G[{1, 0, 1, 1, 0}, x])/
       (3*s) - ((40*I)*Pi*G[{1, 0, 1, 1, 0}, x])/s + 
      (88*G[{1, 0, 1, 1, 1}, x])/s + (72*G[{1, 1, 0, 0, 0}, x])/s + 
      ((16*I)*Pi*G[{1, 1, 0, 0, 0}, x])/s + (16*G[{1, 1, 0, 0, 1}, x])/
       (3*s) - ((4*I)*Pi*G[{1, 1, 0, 0, 1}, x])/s + 
      (16*G[{1, 1, 0, 1, 0}, x])/(3*s) - ((28*I)*Pi*G[{1, 1, 0, 1, 0}, x])/
       s + (176*G[{1, 1, 0, 1, 1}, x])/(3*s) - (136*G[{1, 1, 1, 0, 0}, x])/
       (3*s) - ((24*I)*Pi*G[{1, 1, 1, 0, 0}, x])/s + 
      (8*G[{1, 1, 1, 0, 1}, x])/s + (8*G[{1, 1, 1, 1, 0}, x])/s + 
      ((28*I)*Pi*G[{1, 1, 1, 1, 0}, x])/s - (28*G[{0, 0, 0, 0, 1, 1}, x])/s + 
      (48*G[{0, 0, 0, 1, 1, 1}, x])/s + (28*G[{0, 0, 1, 0, 1, 1}, x])/s + 
      (4*G[{0, 0, 1, 1, 0, 0}, x])/s - (48*G[{0, 0, 1, 1, 1, 1}, x])/s + 
      (40*G[{0, 1, 0, 0, 1, 1}, x])/s - (12*G[{0, 1, 0, 1, 0, 0}, x])/s - 
      (48*G[{0, 1, 0, 1, 1, 1}, x])/s - (16*G[{0, 1, 1, 0, 0, 0}, x])/s - 
      (32*G[{0, 1, 1, 0, 1, 1}, x])/s + (12*G[{0, 1, 1, 1, 0, 0}, x])/s - 
      (12*G[{1, 0, 0, 0, 1, 1}, x])/s + (32*G[{1, 0, 0, 1, 0, 0}, x])/s + 
      (16*G[{1, 0, 0, 1, 1, 1}, x])/s + (48*G[{1, 0, 1, 0, 0, 0}, x])/s + 
      (12*G[{1, 0, 1, 0, 1, 1}, x])/s - (40*G[{1, 0, 1, 1, 0, 0}, x])/s + 
      (48*G[{1, 1, 0, 0, 0, 0}, x])/s - (4*G[{1, 1, 0, 0, 1, 1}, x])/s - 
      (28*G[{1, 1, 0, 1, 0, 0}, x])/s - (48*G[{1, 1, 1, 0, 0, 0}, x])/s + 
      (28*G[{1, 1, 1, 1, 0, 0}, x])/s - (841*Zeta[3])/(27*s) - 
      (((103*I)/9)*Pi*Zeta[3])/s + (161*Pi^2*Zeta[3])/(9*s) + 
      (((34*I)/3)*Pi^3*Zeta[3])/s + (131*G[{0}, x]*Zeta[3])/(3*s) - 
      (((32*I)/3)*Pi*G[{0}, x]*Zeta[3])/s - (263*G[{1}, x]*Zeta[3])/(3*s) + 
      (((8*I)/3)*Pi*G[{1}, x]*Zeta[3])/s + (2*Pi^2*G[{1}, x]*Zeta[3])/(3*s) - 
      (44*G[{0, 0}, x]*Zeta[3])/s + (244*G[{0, 1}, x]*Zeta[3])/(3*s) - 
      ((8*I)*Pi*G[{0, 1}, x]*Zeta[3])/s + (40*G[{1, 0}, x]*Zeta[3])/s + 
      ((12*I)*Pi*G[{1, 0}, x]*Zeta[3])/s - (172*G[{1, 1}, x]*Zeta[3])/(3*s) - 
      (4*G[{0, 0, 1}, x]*Zeta[3])/s - (4*G[{0, 1, 0}, x]*Zeta[3])/s + 
      (24*G[{0, 1, 1}, x]*Zeta[3])/s + (20*G[{1, 0, 0}, x]*Zeta[3])/s - 
      (48*G[{1, 0, 1}, x]*Zeta[3])/s - (20*G[{1, 1, 0}, x]*Zeta[3])/s + 
      (28*G[{1, 1, 1}, x]*Zeta[3])/s - (18*Zeta[3]^2)/s - 
      (182*Zeta[5])/(3*s) - ((160*I)*Pi*Zeta[5])/s + 
      (18*G[{1}, x]*Zeta[5])/s) + FF[1/(s*x)]*(((-14*I)/3)*Pi + (7*Pi^2)/9 - 
      ((4*I)/3)*Pi^3 + ((2*I)/3)*Pi*G[{0}, x] - (4*Pi^2*G[{0}, x])/3 - 
      (14*G[{1}, x])/3 + ((26*I)/3)*Pi*G[{1}, x] + (10*Pi^2*G[{1}, x])/9 + 
      (2*I)*Pi^3*G[{1}, x] + (2*G[{0, 1}, x])/3 + (2*G[{1, 0}, x])/3 + 
      ((20*I)/3)*Pi*G[{1, 0}, x] + 2*Pi^2*G[{1, 0}, x] + 8*G[{1, 1}, x] - 
      ((4*I)/3)*Pi*G[{1, 1}, x] + 8*G[{1, 0, 0}, x] - (4*G[{1, 0, 1}, x])/3 - 
      (4*G[{1, 1, 0}, x])/3 - (12*I)*Pi*G[{1, 1, 0}, x] - 
      12*G[{1, 1, 0, 0}, x] + 8*Zeta[3] - 12*G[{1}, x]*Zeta[3] + 
      ep*(((-557*I)/18)*Pi + (773*Pi^2)/108 - ((37*I)/9)*Pi^3 + 
        (53*Pi^4)/45 + ((107*I)/18)*Pi*G[{0}, x] - (49*Pi^2*G[{0}, x])/9 + 
        ((4*I)/3)*Pi^3*G[{0}, x] - (557*G[{1}, x])/18 + 
        ((665*I)/18)*Pi*G[{1}, x] + (29*Pi^2*G[{1}, x])/108 - 
        ((10*I)/9)*Pi^3*G[{1}, x] - (53*Pi^4*G[{1}, x])/30 - 
        (2*I)*Pi*G[{0, 0}, x] + 4*Pi^2*G[{0, 0}, x] + (107*G[{0, 1}, x])/18 + 
        ((32*I)/3)*Pi*G[{0, 1}, x] + (10*Pi^2*G[{0, 1}, x])/9 + 
        (2*I)*Pi^3*G[{0, 1}, x] + (107*G[{1, 0}, x])/18 + 
        ((515*I)/18)*Pi*G[{1, 0}, x] - (82*Pi^2*G[{1, 0}, x])/9 - 
        (2*I)*Pi^3*G[{1, 0}, x] + (121*G[{1, 1}, x])/3 - 
        ((469*I)/18)*Pi*G[{1, 1}, x] - (23*Pi^2*G[{1, 1}, x])/9 + 
        (6*I)*Pi^3*G[{1, 1}, x] - 2*G[{0, 0, 1}, x] - 2*G[{0, 1, 0}, x] - 
        ((76*I)/3)*Pi*G[{0, 1, 0}, x] + 2*Pi^2*G[{0, 1, 0}, x] + 
        (34*G[{0, 1, 1}, x])/3 - ((4*I)/3)*Pi*G[{0, 1, 1}, x] + 
        (112*G[{1, 0, 0}, x])/3 - (12*I)*Pi*G[{1, 0, 0}, x] - 
        6*Pi^2*G[{1, 0, 0}, x] - (181*G[{1, 0, 1}, x])/18 + 
        ((2*I)/3)*Pi*G[{1, 0, 1}, x] - (181*G[{1, 1, 0}, x])/18 + 
        (16*I)*Pi*G[{1, 1, 0}, x] + 14*Pi^2*G[{1, 1, 0}, x] - 
        32*G[{1, 1, 1}, x] + ((16*I)/3)*Pi*G[{1, 1, 1}, x] - 
        24*G[{0, 1, 0, 0}, x] - (4*G[{0, 1, 0, 1}, x])/3 - 
        (4*G[{0, 1, 1, 0}, x])/3 - (12*I)*Pi*G[{0, 1, 1, 0}, x] - 
        32*G[{1, 0, 0, 0}, x] + 4*G[{1, 0, 0, 1}, x] + 4*G[{1, 0, 1, 0}, x] + 
        (36*I)*Pi*G[{1, 0, 1, 0}, x] - (2*G[{1, 0, 1, 1}, x])/3 + 
        (40*G[{1, 1, 0, 0}, x])/3 + (24*I)*Pi*G[{1, 1, 0, 0}, x] + 
        (16*G[{1, 1, 0, 1}, x])/3 + (16*G[{1, 1, 1, 0}, x])/3 - 
        (36*I)*Pi*G[{1, 1, 1, 0}, x] - 12*G[{0, 1, 1, 0, 0}, x] + 
        36*G[{1, 0, 1, 0, 0}, x] + 48*G[{1, 1, 0, 0, 0}, x] - 
        36*G[{1, 1, 1, 0, 0}, x] + (70*Zeta[3])/3 + (8*I)*Pi*Zeta[3] - 
        8*G[{0}, x]*Zeta[3] + (46*G[{1}, x]*Zeta[3])/3 - 
        (12*I)*Pi*G[{1}, x]*Zeta[3] - 12*G[{0, 1}, x]*Zeta[3] + 
        12*G[{1, 0}, x]*Zeta[3] - 36*G[{1, 1}, x]*Zeta[3]) + 
      ep^2*(((-15071*I)/108)*Pi + (10537*Pi^2)/324 - ((290*I)/27)*Pi^3 + 
        (63*Pi^4)/20 + ((5*I)/9)*Pi^5 + ((998*I)/27)*Pi*G[{0}, x] - 
        (494*Pi^2*G[{0}, x])/27 + ((49*I)/9)*Pi^3*G[{0}, x] - 
        (41*Pi^4*G[{0}, x])/45 - (15071*G[{1}, x])/108 + 
        ((10553*I)/108)*Pi*G[{1}, x] + (947*Pi^2*G[{1}, x])/162 - 
        ((362*I)/27)*Pi^3*G[{1}, x] + (97*Pi^4*G[{1}, x])/60 - 
        ((5*I)/6)*Pi^5*G[{1}, x] - ((103*I)/6)*Pi*G[{0, 0}, x] + 
        (140*Pi^2*G[{0, 0}, x])/9 - ((8*I)/3)*Pi^3*G[{0, 0}, x] + 
        (998*G[{0, 1}, x])/27 + ((364*I)/9)*Pi*G[{0, 1}, x] - 
        (487*Pi^2*G[{0, 1}, x])/108 + ((146*I)/9)*Pi^3*G[{0, 1}, x] - 
        (53*Pi^4*G[{0, 1}, x])/30 + (998*G[{1, 0}, x])/27 + 
        ((2981*I)/27)*Pi*G[{1, 0}, x] - (1385*Pi^2*G[{1, 0}, x])/27 - 
        ((26*I)/9)*Pi^3*G[{1, 0}, x] + (41*Pi^4*G[{1, 0}, x])/30 + 
        (4415*G[{1, 1}, x])/36 - ((6023*I)/54)*Pi*G[{1, 1}, x] - 
        (493*Pi^2*G[{1, 1}, x])/108 - ((22*I)/3)*Pi^3*G[{1, 1}, x] - 
        (161*Pi^4*G[{1, 1}, x])/30 + ((16*I)/3)*Pi*G[{0, 0, 0}, x] - 
        (32*Pi^2*G[{0, 0, 0}, x])/3 - (103*G[{0, 0, 1}, x])/6 + 
        ((40*I)/3)*Pi*G[{0, 0, 1}, x] + (10*Pi^2*G[{0, 0, 1}, x])/9 + 
        (2*I)*Pi^3*G[{0, 0, 1}, x] - (103*G[{0, 1, 0}, x])/6 - 
        ((2017*I)/18)*Pi*G[{0, 1, 0}, x] + (266*Pi^2*G[{0, 1, 0}, x])/9 - 
        (2*I)*Pi^3*G[{0, 1, 0}, x] + (823*G[{0, 1, 1}, x])/18 - 
        ((529*I)/18)*Pi*G[{0, 1, 1}, x] - (23*Pi^2*G[{0, 1, 1}, x])/9 + 
        (6*I)*Pi^3*G[{0, 1, 1}, x] + (2665*G[{1, 0, 0}, x])/18 - 
        ((295*I)/6)*Pi*G[{1, 0, 0}, x] + (152*Pi^2*G[{1, 0, 0}, x])/9 + 
        (4*I)*Pi^3*G[{1, 0, 0}, x] - (2675*G[{1, 0, 1}, x])/54 - 
        ((143*I)/9)*Pi*G[{1, 0, 1}, x] + (4*Pi^2*G[{1, 0, 1}, x])/3 - 
        (20*I)*Pi^3*G[{1, 0, 1}, x] - (2675*G[{1, 1, 0}, x])/54 + 
        ((219*I)/2)*Pi*G[{1, 1, 0}, x] - (88*Pi^2*G[{1, 1, 0}, x])/9 - 
        (428*G[{1, 1, 1}, x])/3 + ((626*I)/9)*Pi*G[{1, 1, 1}, x] + 
        (52*Pi^2*G[{1, 1, 1}, x])/9 + (14*I)*Pi^3*G[{1, 1, 1}, x] + 
        (16*G[{0, 0, 0, 1}, x])/3 + (16*G[{0, 0, 1, 0}, x])/3 + 
        ((188*I)/3)*Pi*G[{0, 0, 1, 0}, x] + 2*Pi^2*G[{0, 0, 1, 0}, x] + 
        12*G[{0, 0, 1, 1}, x] - ((4*I)/3)*Pi*G[{0, 0, 1, 1}, x] - 
        104*G[{0, 1, 0, 0}, x] + (52*I)*Pi*G[{0, 1, 0, 0}, x] - 
        6*Pi^2*G[{0, 1, 0, 0}, x] - (73*G[{0, 1, 0, 1}, x])/18 + 
        ((2*I)/3)*Pi*G[{0, 1, 0, 1}, x] - (73*G[{0, 1, 1, 0}, x])/18 - 
        (88*I)*Pi*G[{0, 1, 1, 0}, x] + 14*Pi^2*G[{0, 1, 1, 0}, x] - 
        48*G[{0, 1, 1, 1}, x] + ((16*I)/3)*Pi*G[{0, 1, 1, 1}, x] - 
        152*G[{1, 0, 0, 0}, x] + ((64*I)/3)*Pi*G[{1, 0, 0, 0}, x] + 
        16*Pi^2*G[{1, 0, 0, 0}, x] + (169*G[{1, 0, 0, 1}, x])/6 + 
        ((16*I)/3)*Pi*G[{1, 0, 0, 1}, x] + (169*G[{1, 0, 1, 0}, x])/6 - 
        ((68*I)/3)*Pi*G[{1, 0, 1, 0}, x] - 44*Pi^2*G[{1, 0, 1, 0}, x] - 
        (431*G[{1, 0, 1, 1}, x])/18 + (1657*G[{1, 1, 0, 0}, x])/18 - 
        ((100*I)/3)*Pi*G[{1, 1, 0, 0}, x] - 28*Pi^2*G[{1, 1, 0, 0}, x] + 
        (338*G[{1, 1, 0, 1}, x])/9 + ((4*I)/3)*Pi*G[{1, 1, 0, 1}, x] + 
        (338*G[{1, 1, 1, 0}, x])/9 + ((88*I)/3)*Pi*G[{1, 1, 1, 0}, x] + 
        38*Pi^2*G[{1, 1, 1, 0}, x] + 96*G[{1, 1, 1, 1}, x] - 
        (16*I)*Pi*G[{1, 1, 1, 1}, x] + 64*G[{0, 0, 1, 0, 0}, x] - 
        (4*G[{0, 0, 1, 0, 1}, x])/3 - (4*G[{0, 0, 1, 1, 0}, x])/3 - 
        (12*I)*Pi*G[{0, 0, 1, 1, 0}, x] + 96*G[{0, 1, 0, 0, 0}, x] + 
        4*G[{0, 1, 0, 0, 1}, x] + 4*G[{0, 1, 0, 1, 0}, x] + 
        (36*I)*Pi*G[{0, 1, 0, 1, 0}, x] - (2*G[{0, 1, 0, 1, 1}, x])/3 - 
        (272*G[{0, 1, 1, 0, 0}, x])/3 + (24*I)*Pi*G[{0, 1, 1, 0, 0}, x] + 
        (16*G[{0, 1, 1, 0, 1}, x])/3 + (16*G[{0, 1, 1, 1, 0}, x])/3 - 
        (36*I)*Pi*G[{0, 1, 1, 1, 0}, x] + 96*G[{1, 0, 0, 0, 0}, x] - 
        (32*G[{1, 0, 0, 0, 1}, x])/3 - (32*G[{1, 0, 0, 1, 0}, x])/3 - 
        (96*I)*Pi*G[{1, 0, 0, 1, 0}, x] + 8*G[{1, 0, 0, 1, 1}, x] - 
        24*G[{1, 0, 1, 0, 0}, x] - (72*I)*Pi*G[{1, 0, 1, 0, 0}, x] - 
        (20*G[{1, 0, 1, 0, 1}, x])/3 - (20*G[{1, 0, 1, 1, 0}, x])/3 + 
        (120*I)*Pi*G[{1, 0, 1, 1, 0}, x] + 8*G[{1, 0, 1, 1, 1}, x] - 
        48*G[{1, 1, 0, 0, 0}, x] - (48*I)*Pi*G[{1, 1, 0, 0, 0}, x] - 
        12*G[{1, 1, 0, 0, 1}, x] - 12*G[{1, 1, 0, 1, 0}, x] + 
        (84*I)*Pi*G[{1, 1, 0, 1, 0}, x] + (8*G[{1, 1, 0, 1, 1}, x])/3 + 
        (104*G[{1, 1, 1, 0, 0}, x])/3 + (72*I)*Pi*G[{1, 1, 1, 0, 0}, x] - 
        16*G[{1, 1, 1, 0, 1}, x] - 16*G[{1, 1, 1, 1, 0}, x] - 
        (84*I)*Pi*G[{1, 1, 1, 1, 0}, x] - 12*G[{0, 0, 1, 1, 0, 0}, x] + 
        36*G[{0, 1, 0, 1, 0, 0}, x] + 48*G[{0, 1, 1, 0, 0, 0}, x] - 
        36*G[{0, 1, 1, 1, 0, 0}, x] - 96*G[{1, 0, 0, 1, 0, 0}, x] - 
        144*G[{1, 0, 1, 0, 0, 0}, x] + 120*G[{1, 0, 1, 1, 0, 0}, x] - 
        144*G[{1, 1, 0, 0, 0, 0}, x] + 84*G[{1, 1, 0, 1, 0, 0}, x] + 
        144*G[{1, 1, 1, 0, 0, 0}, x] - 84*G[{1, 1, 1, 1, 0, 0}, x] + 
        (791*Zeta[3])/9 - ((38*I)/3)*Pi*Zeta[3] - (44*Pi^2*Zeta[3])/3 - 
        50*G[{0}, x]*Zeta[3] + (24*I)*Pi*G[{0}, x]*Zeta[3] + 
        (947*G[{1}, x]*Zeta[3])/9 + ((34*I)/3)*Pi*G[{1}, x]*Zeta[3] + 
        22*Pi^2*G[{1}, x]*Zeta[3] + 40*G[{0, 0}, x]*Zeta[3] - 
        (266*G[{0, 1}, x]*Zeta[3])/3 - (12*I)*Pi*G[{0, 1}, x]*Zeta[3] - 
        36*G[{1, 0}, x]*Zeta[3] - (36*I)*Pi*G[{1, 0}, x]*Zeta[3] + 
        22*G[{1, 1}, x]*Zeta[3] - (12*I)*Pi*G[{1, 1}, x]*Zeta[3] - 
        12*G[{0, 0, 1}, x]*Zeta[3] + 12*G[{0, 1, 0}, x]*Zeta[3] - 
        36*G[{0, 1, 1}, x]*Zeta[3] - 60*G[{1, 0, 0}, x]*Zeta[3] + 
        120*G[{1, 0, 1}, x]*Zeta[3] + 60*G[{1, 1, 0}, x]*Zeta[3] - 
        84*G[{1, 1, 1}, x]*Zeta[3] + 52*Zeta[5] - 78*G[{1}, x]*Zeta[5])) + 
    FF[1/(s*(1 - x))]*((I/9)*Pi^3 - (11*Pi^4)/45 - (4*I)*Pi*G[{0}, x] - 
      (5*Pi^2*G[{0}, x])/9 - 4*G[{0, 0}, x] + ((2*I)/3)*Pi*G[{0, 0}, x] + 
      ((2*I)/3)*Pi*G[{0, 1}, x] - (4*Pi^2*G[{0, 1}, x])/3 + 
      (2*G[{0, 0, 1}, x])/3 + (8*I)*Pi*G[{0, 0, 1}, x] + 
      (2*G[{0, 1, 0}, x])/3 + 8*G[{0, 0, 1, 1}, x] - (2*Zeta[3])/3 + 
      (8*I)*Pi*Zeta[3] + ep*(((167*I)/108)*Pi^3 + (11*Pi^4)/135 + 
        ((8*I)/45)*Pi^5 - ((55*I)/3)*Pi*G[{0}, x] + (101*Pi^2*G[{0}, x])/
         108 - ((5*I)/9)*Pi^3*G[{0}, x] + (I/9)*Pi^3*G[{1}, x] - 
        (11*Pi^4*G[{1}, x])/45 - (55*G[{0, 0}, x])/3 + 
        ((203*I)/18)*Pi*G[{0, 0}, x] + (13*Pi^2*G[{0, 0}, x])/9 + 
        ((59*I)/18)*Pi*G[{0, 1}, x] - (Pi^2*G[{0, 1}, x])/9 - 
        ((8*I)/3)*Pi^3*G[{0, 1}, x] - (6*I)*Pi*G[{1, 0}, x] - 
        (5*Pi^2*G[{1, 0}, x])/9 + 16*G[{0, 0, 0}, x] - 
        ((8*I)/3)*Pi*G[{0, 0, 0}, x] + (59*G[{0, 0, 1}, x])/18 + 
        (4*I)*Pi*G[{0, 0, 1}, x] - (28*Pi^2*G[{0, 0, 1}, x])/3 + 
        (59*G[{0, 1, 0}, x])/18 - ((4*I)/3)*Pi*G[{0, 1, 0}, x] - 
        (2*I)*Pi*G[{0, 1, 1}, x] + 4*Pi^2*G[{0, 1, 1}, x] - 
        6*G[{1, 0, 0}, x] + ((2*I)/3)*Pi*G[{1, 0, 0}, x] + 
        ((2*I)/3)*Pi*G[{1, 0, 1}, x] - (4*Pi^2*G[{1, 0, 1}, x])/3 - 
        (8*G[{0, 0, 0, 1}, x])/3 + (24*I)*Pi*G[{0, 0, 0, 1}, x] - 
        (8*G[{0, 0, 1, 0}, x])/3 + (16*G[{0, 0, 1, 1}, x])/3 - 
        (16*I)*Pi*G[{0, 0, 1, 1}, x] - (2*G[{0, 1, 0, 0}, x])/3 - 
        2*G[{0, 1, 0, 1}, x] - (24*I)*Pi*G[{0, 1, 0, 1}, x] - 
        2*G[{0, 1, 1, 0}, x] + (2*G[{1, 0, 0, 1}, x])/3 + 
        (8*I)*Pi*G[{1, 0, 0, 1}, x] + (2*G[{1, 0, 1, 0}, x])/3 + 
        24*G[{0, 0, 0, 1, 1}, x] - 32*G[{0, 0, 1, 1, 1}, x] - 
        24*G[{0, 1, 0, 1, 1}, x] + 8*G[{1, 0, 0, 1, 1}, x] - 
        (167*Zeta[3])/18 + ((32*I)/3)*Pi*Zeta[3] - 16*Pi^2*Zeta[3] + 
        2*G[{0}, x]*Zeta[3] - (2*G[{1}, x]*Zeta[3])/3 + 
        (8*I)*Pi*G[{1}, x]*Zeta[3] + 16*G[{0, 1}, x]*Zeta[3] + 16*Zeta[5]) + 
      ep^2*(((1085*I)/162)*Pi^3 + (1021*Pi^4)/6480 + ((263*I)/540)*Pi^5 - 
        (2851*Pi^6)/5670 - ((2147*I)/36)*Pi*G[{0}, x] + 
        (821*Pi^2*G[{0}, x])/162 - ((223*I)/108)*Pi^3*G[{0}, x] - 
        (47*Pi^4*G[{0}, x])/540 + ((239*I)/108)*Pi^3*G[{1}, x] + 
        (11*Pi^4*G[{1}, x])/135 + ((8*I)/45)*Pi^5*G[{1}, x] - 
        (2147*G[{0, 0}, x])/36 + ((1364*I)/27)*Pi*G[{0, 0}, x] + 
        (47*Pi^2*G[{0, 0}, x])/108 + I*Pi^3*G[{0, 0}, x] + 
        ((374*I)/27)*Pi*G[{0, 1}, x] + (73*Pi^2*G[{0, 1}, x])/27 - 
        ((2*I)/9)*Pi^3*G[{0, 1}, x] + (47*Pi^4*G[{0, 1}, x])/15 - 
        ((79*I)/3)*Pi*G[{1, 0}, x] + (317*Pi^2*G[{1, 0}, x])/108 - 
        ((5*I)/9)*Pi^3*G[{1, 0}, x] + (I/9)*Pi^3*G[{1, 1}, x] - 
        (11*Pi^4*G[{1, 1}, x])/45 + (220*G[{0, 0, 0}, x])/3 - 
        ((262*I)/9)*Pi*G[{0, 0, 0}, x] - (32*Pi^2*G[{0, 0, 0}, x])/9 + 
        (374*G[{0, 0, 1}, x])/27 + (I/6)*Pi*G[{0, 0, 1}, x] - 
        (70*Pi^2*G[{0, 0, 1}, x])/9 - ((28*I)/3)*Pi^3*G[{0, 0, 1}, x] + 
        (374*G[{0, 1, 0}, x])/27 + ((49*I)/9)*Pi*G[{0, 1, 0}, x] + 
        (2*Pi^2*G[{0, 1, 0}, x])/3 - ((59*I)/6)*Pi*G[{0, 1, 1}, x] + 
        (8*Pi^2*G[{0, 1, 1}, x])/9 + (8*I)*Pi^3*G[{0, 1, 1}, x] - 
        (79*G[{1, 0, 0}, x])/3 + ((275*I)/18)*Pi*G[{1, 0, 0}, x] + 
        (13*Pi^2*G[{1, 0, 0}, x])/9 + ((59*I)/18)*Pi*G[{1, 0, 1}, x] - 
        (Pi^2*G[{1, 0, 1}, x])/9 - ((8*I)/3)*Pi^3*G[{1, 0, 1}, x] - 
        (10*I)*Pi*G[{1, 1, 0}, x] - (5*Pi^2*G[{1, 1, 0}, x])/9 - 
        48*G[{0, 0, 0, 0}, x] + (8*I)*Pi*G[{0, 0, 0, 0}, x] - 
        (118*G[{0, 0, 0, 1}, x])/9 + ((40*I)/3)*Pi*G[{0, 0, 0, 1}, x] - 
        (76*Pi^2*G[{0, 0, 0, 1}, x])/3 - (118*G[{0, 0, 1, 0}, x])/9 + 
        ((10*I)/3)*Pi*G[{0, 0, 1, 0}, x] + (121*G[{0, 0, 1, 1}, x])/18 - 
        ((22*I)/3)*Pi*G[{0, 0, 1, 1}, x] + (56*Pi^2*G[{0, 0, 1, 1}, x])/3 + 
        (157*G[{0, 1, 0, 0}, x])/18 + (2*I)*Pi*G[{0, 1, 0, 0}, x] - 
        (59*G[{0, 1, 0, 1}, x])/6 - ((50*I)/3)*Pi*G[{0, 1, 0, 1}, x] + 
        (88*Pi^2*G[{0, 1, 0, 1}, x])/3 - (59*G[{0, 1, 1, 0}, x])/6 - 
        ((20*I)/3)*Pi*G[{0, 1, 1, 0}, x] + ((16*I)/3)*Pi*G[{0, 1, 1, 1}, x] - 
        (32*Pi^2*G[{0, 1, 1, 1}, x])/3 + 24*G[{1, 0, 0, 0}, x] - 
        ((8*I)/3)*Pi*G[{1, 0, 0, 0}, x] + (59*G[{1, 0, 0, 1}, x])/18 + 
        (4*I)*Pi*G[{1, 0, 0, 1}, x] - (28*Pi^2*G[{1, 0, 0, 1}, x])/3 + 
        (59*G[{1, 0, 1, 0}, x])/18 - ((4*I)/3)*Pi*G[{1, 0, 1, 0}, x] - 
        (2*I)*Pi*G[{1, 0, 1, 1}, x] + 4*Pi^2*G[{1, 0, 1, 1}, x] - 
        10*G[{1, 1, 0, 0}, x] + ((2*I)/3)*Pi*G[{1, 1, 0, 0}, x] + 
        ((2*I)/3)*Pi*G[{1, 1, 0, 1}, x] - (4*Pi^2*G[{1, 1, 0, 1}, x])/3 + 
        8*G[{0, 0, 0, 0, 1}, x] + (56*I)*Pi*G[{0, 0, 0, 0, 1}, x] + 
        8*G[{0, 0, 0, 1, 0}, x] + (32*G[{0, 0, 0, 1, 1}, x])/3 - 
        (48*I)*Pi*G[{0, 0, 0, 1, 1}, x] + (8*G[{0, 0, 1, 0, 0}, x])/3 + 
        6*G[{0, 0, 1, 0, 1}, x] - (56*I)*Pi*G[{0, 0, 1, 0, 1}, x] + 
        6*G[{0, 0, 1, 1, 0}, x] - 24*G[{0, 0, 1, 1, 1}, x] + 
        (32*I)*Pi*G[{0, 0, 1, 1, 1}, x] + (10*G[{0, 1, 0, 0, 1}, x])/3 - 
        (80*I)*Pi*G[{0, 1, 0, 0, 1}, x] + (10*G[{0, 1, 0, 1, 0}, x])/3 - 
        16*G[{0, 1, 0, 1, 1}, x] + (48*I)*Pi*G[{0, 1, 0, 1, 1}, x] - 
        8*G[{0, 1, 1, 0, 0}, x] + (16*G[{0, 1, 1, 0, 1}, x])/3 + 
        (64*I)*Pi*G[{0, 1, 1, 0, 1}, x] + (16*G[{0, 1, 1, 1, 0}, x])/3 - 
        (8*G[{1, 0, 0, 0, 1}, x])/3 + (24*I)*Pi*G[{1, 0, 0, 0, 1}, x] - 
        (8*G[{1, 0, 0, 1, 0}, x])/3 + (16*G[{1, 0, 0, 1, 1}, x])/3 - 
        (16*I)*Pi*G[{1, 0, 0, 1, 1}, x] - (2*G[{1, 0, 1, 0, 0}, x])/3 - 
        2*G[{1, 0, 1, 0, 1}, x] - (24*I)*Pi*G[{1, 0, 1, 0, 1}, x] - 
        2*G[{1, 0, 1, 1, 0}, x] + (2*G[{1, 1, 0, 0, 1}, x])/3 + 
        (8*I)*Pi*G[{1, 1, 0, 0, 1}, x] + (2*G[{1, 1, 0, 1, 0}, x])/3 + 
        56*G[{0, 0, 0, 0, 1, 1}, x] - 96*G[{0, 0, 0, 1, 1, 1}, x] - 
        56*G[{0, 0, 1, 0, 1, 1}, x] + 96*G[{0, 0, 1, 1, 1, 1}, x] - 
        80*G[{0, 1, 0, 0, 1, 1}, x] + 96*G[{0, 1, 0, 1, 1, 1}, x] + 
        64*G[{0, 1, 1, 0, 1, 1}, x] + 24*G[{1, 0, 0, 0, 1, 1}, x] - 
        32*G[{1, 0, 0, 1, 1, 1}, x] - 24*G[{1, 0, 1, 0, 1, 1}, x] + 
        8*G[{1, 1, 0, 0, 1, 1}, x] - (1085*Zeta[3])/27 + 
        ((557*I)/18)*Pi*Zeta[3] - (74*Pi^2*Zeta[3])/9 - 
        ((68*I)/3)*Pi^3*Zeta[3] + (119*G[{0}, x]*Zeta[3])/6 - 
        ((22*I)/3)*Pi*G[{0}, x]*Zeta[3] - (239*G[{1}, x]*Zeta[3])/18 + 
        ((32*I)/3)*Pi*G[{1}, x]*Zeta[3] - 16*Pi^2*G[{1}, x]*Zeta[3] + 
        2*G[{0, 0}, x]*Zeta[3] + 8*G[{0, 1}, x]*Zeta[3] + 
        (24*I)*Pi*G[{0, 1}, x]*Zeta[3] + 2*G[{1, 0}, x]*Zeta[3] - 
        (2*G[{1, 1}, x]*Zeta[3])/3 + (8*I)*Pi*G[{1, 1}, x]*Zeta[3] + 
        16*G[{0, 0, 1}, x]*Zeta[3] - 24*G[{0, 1, 1}, x]*Zeta[3] + 
        16*G[{1, 0, 1}, x]*Zeta[3] + 36*Zeta[3]^2 + (29*Zeta[5])/3 + 
        (320*I)*Pi*Zeta[5] + 16*G[{1}, x]*Zeta[5])) + 
    FF[1/(s*x^2)]*((-4*I)*Pi*G[{1}, x] - (5*Pi^2*G[{1}, x])/9 - 
      ((4*I)/3)*Pi^3*G[{1}, x] + ((2*I)/3)*Pi*G[{1, 0}, x] - 
      (4*Pi^2*G[{1, 0}, x])/3 - 4*G[{1, 1}, x] + ((2*I)/3)*Pi*G[{1, 1}, x] + 
      (2*G[{1, 0, 1}, x])/3 + (2*G[{1, 1, 0}, x])/3 + 
      (8*I)*Pi*G[{1, 1, 0}, x] + 8*G[{1, 1, 0, 0}, x] + 8*G[{1}, x]*Zeta[3] + 
      ep*(((-55*I)/3)*Pi*G[{1}, x] + (101*Pi^2*G[{1}, x])/108 - 
        ((13*I)/9)*Pi^3*G[{1}, x] + (53*Pi^4*G[{1}, x])/45 - 
        (6*I)*Pi*G[{0, 1}, x] - (5*Pi^2*G[{0, 1}, x])/9 - 
        ((4*I)/3)*Pi^3*G[{0, 1}, x] + ((59*I)/18)*Pi*G[{1, 0}, x] - 
        (Pi^2*G[{1, 0}, x])/9 + ((4*I)/3)*Pi^3*G[{1, 0}, x] - 
        (55*G[{1, 1}, x])/3 + ((203*I)/18)*Pi*G[{1, 1}, x] + 
        (13*Pi^2*G[{1, 1}, x])/9 - (4*I)*Pi^3*G[{1, 1}, x] + 
        ((2*I)/3)*Pi*G[{0, 1, 0}, x] - (4*Pi^2*G[{0, 1, 0}, x])/3 - 
        6*G[{0, 1, 1}, x] + ((2*I)/3)*Pi*G[{0, 1, 1}, x] - 
        (2*I)*Pi*G[{1, 0, 0}, x] + 4*Pi^2*G[{1, 0, 0}, x] + 
        (59*G[{1, 0, 1}, x])/18 - ((4*I)/3)*Pi*G[{1, 0, 1}, x] + 
        (59*G[{1, 1, 0}, x])/18 + (4*I)*Pi*G[{1, 1, 0}, x] - 
        (28*Pi^2*G[{1, 1, 0}, x])/3 + 16*G[{1, 1, 1}, x] - 
        ((8*I)/3)*Pi*G[{1, 1, 1}, x] + (2*G[{0, 1, 0, 1}, x])/3 + 
        (2*G[{0, 1, 1, 0}, x])/3 + (8*I)*Pi*G[{0, 1, 1, 0}, x] - 
        2*G[{1, 0, 0, 1}, x] - 2*G[{1, 0, 1, 0}, x] - 
        (24*I)*Pi*G[{1, 0, 1, 0}, x] - (2*G[{1, 0, 1, 1}, x])/3 + 
        (16*G[{1, 1, 0, 0}, x])/3 - (16*I)*Pi*G[{1, 1, 0, 0}, x] - 
        (8*G[{1, 1, 0, 1}, x])/3 - (8*G[{1, 1, 1, 0}, x])/3 + 
        (24*I)*Pi*G[{1, 1, 1, 0}, x] + 8*G[{0, 1, 1, 0, 0}, x] - 
        24*G[{1, 0, 1, 0, 0}, x] - 32*G[{1, 1, 0, 0, 0}, x] + 
        24*G[{1, 1, 1, 0, 0}, x] + (22*G[{1}, x]*Zeta[3])/3 + 
        (8*I)*Pi*G[{1}, x]*Zeta[3] + 8*G[{0, 1}, x]*Zeta[3] - 
        8*G[{1, 0}, x]*Zeta[3] + 24*G[{1, 1}, x]*Zeta[3]) + 
      ep^2*(((-2147*I)/36)*Pi*G[{1}, x] + (821*Pi^2*G[{1}, x])/162 - 
        ((32*I)/27)*Pi^3*G[{1}, x] + (191*Pi^4*G[{1}, x])/180 + 
        ((5*I)/9)*Pi^5*G[{1}, x] - ((79*I)/3)*Pi*G[{0, 1}, x] + 
        (317*Pi^2*G[{0, 1}, x])/108 - ((13*I)/9)*Pi^3*G[{0, 1}, x] + 
        (53*Pi^4*G[{0, 1}, x])/45 + ((374*I)/27)*Pi*G[{1, 0}, x] + 
        (73*Pi^2*G[{1, 0}, x])/27 + ((13*I)/9)*Pi^3*G[{1, 0}, x] - 
        (41*Pi^4*G[{1, 0}, x])/45 - (2147*G[{1, 1}, x])/36 + 
        ((1364*I)/27)*Pi*G[{1, 1}, x] + (47*Pi^2*G[{1, 1}, x])/108 - 
        ((2*I)/3)*Pi^3*G[{1, 1}, x] + (161*Pi^4*G[{1, 1}, x])/45 - 
        (10*I)*Pi*G[{0, 0, 1}, x] - (5*Pi^2*G[{0, 0, 1}, x])/9 - 
        ((4*I)/3)*Pi^3*G[{0, 0, 1}, x] + ((59*I)/18)*Pi*G[{0, 1, 0}, x] - 
        (Pi^2*G[{0, 1, 0}, x])/9 + ((4*I)/3)*Pi^3*G[{0, 1, 0}, x] - 
        (79*G[{0, 1, 1}, x])/3 + ((275*I)/18)*Pi*G[{0, 1, 1}, x] + 
        (13*Pi^2*G[{0, 1, 1}, x])/9 - (4*I)*Pi^3*G[{0, 1, 1}, x] - 
        ((59*I)/6)*Pi*G[{1, 0, 0}, x] + (8*Pi^2*G[{1, 0, 0}, x])/9 - 
        ((8*I)/3)*Pi^3*G[{1, 0, 0}, x] + (374*G[{1, 0, 1}, x])/27 + 
        ((49*I)/9)*Pi*G[{1, 0, 1}, x] + (2*Pi^2*G[{1, 0, 1}, x])/3 + 
        ((40*I)/3)*Pi^3*G[{1, 0, 1}, x] + (374*G[{1, 1, 0}, x])/27 + 
        (I/6)*Pi*G[{1, 1, 0}, x] - (70*Pi^2*G[{1, 1, 0}, x])/9 + 
        (220*G[{1, 1, 1}, x])/3 - ((262*I)/9)*Pi*G[{1, 1, 1}, x] - 
        (32*Pi^2*G[{1, 1, 1}, x])/9 - ((28*I)/3)*Pi^3*G[{1, 1, 1}, x] + 
        ((2*I)/3)*Pi*G[{0, 0, 1, 0}, x] - (4*Pi^2*G[{0, 0, 1, 0}, x])/3 - 
        10*G[{0, 0, 1, 1}, x] + ((2*I)/3)*Pi*G[{0, 0, 1, 1}, x] - 
        (2*I)*Pi*G[{0, 1, 0, 0}, x] + 4*Pi^2*G[{0, 1, 0, 0}, x] + 
        (59*G[{0, 1, 0, 1}, x])/18 - ((4*I)/3)*Pi*G[{0, 1, 0, 1}, x] + 
        (59*G[{0, 1, 1, 0}, x])/18 + (4*I)*Pi*G[{0, 1, 1, 0}, x] - 
        (28*Pi^2*G[{0, 1, 1, 0}, x])/3 + 24*G[{0, 1, 1, 1}, x] - 
        ((8*I)/3)*Pi*G[{0, 1, 1, 1}, x] + ((16*I)/3)*Pi*G[{1, 0, 0, 0}, x] - 
        (32*Pi^2*G[{1, 0, 0, 0}, x])/3 - (59*G[{1, 0, 0, 1}, x])/6 - 
        ((20*I)/3)*Pi*G[{1, 0, 0, 1}, x] - (59*G[{1, 0, 1, 0}, x])/6 - 
        ((50*I)/3)*Pi*G[{1, 0, 1, 0}, x] + (88*Pi^2*G[{1, 0, 1, 0}, x])/3 + 
        (157*G[{1, 0, 1, 1}, x])/18 + (2*I)*Pi*G[{1, 0, 1, 1}, x] + 
        (121*G[{1, 1, 0, 0}, x])/18 - ((22*I)/3)*Pi*G[{1, 1, 0, 0}, x] + 
        (56*Pi^2*G[{1, 1, 0, 0}, x])/3 - (118*G[{1, 1, 0, 1}, x])/9 + 
        ((10*I)/3)*Pi*G[{1, 1, 0, 1}, x] - (118*G[{1, 1, 1, 0}, x])/9 + 
        ((40*I)/3)*Pi*G[{1, 1, 1, 0}, x] - (76*Pi^2*G[{1, 1, 1, 0}, x])/3 - 
        48*G[{1, 1, 1, 1}, x] + (8*I)*Pi*G[{1, 1, 1, 1}, x] + 
        (2*G[{0, 0, 1, 0, 1}, x])/3 + (2*G[{0, 0, 1, 1, 0}, x])/3 + 
        (8*I)*Pi*G[{0, 0, 1, 1, 0}, x] - 2*G[{0, 1, 0, 0, 1}, x] - 
        2*G[{0, 1, 0, 1, 0}, x] - (24*I)*Pi*G[{0, 1, 0, 1, 0}, x] - 
        (2*G[{0, 1, 0, 1, 1}, x])/3 + (16*G[{0, 1, 1, 0, 0}, x])/3 - 
        (16*I)*Pi*G[{0, 1, 1, 0, 0}, x] - (8*G[{0, 1, 1, 0, 1}, x])/3 - 
        (8*G[{0, 1, 1, 1, 0}, x])/3 + (24*I)*Pi*G[{0, 1, 1, 1, 0}, x] + 
        (16*G[{1, 0, 0, 0, 1}, x])/3 + (16*G[{1, 0, 0, 1, 0}, x])/3 + 
        (64*I)*Pi*G[{1, 0, 0, 1, 0}, x] - 8*G[{1, 0, 0, 1, 1}, x] - 
        16*G[{1, 0, 1, 0, 0}, x] + (48*I)*Pi*G[{1, 0, 1, 0, 0}, x] + 
        (10*G[{1, 0, 1, 0, 1}, x])/3 + (10*G[{1, 0, 1, 1, 0}, x])/3 - 
        (80*I)*Pi*G[{1, 0, 1, 1, 0}, x] - 24*G[{1, 1, 0, 0, 0}, x] + 
        (32*I)*Pi*G[{1, 1, 0, 0, 0}, x] + 6*G[{1, 1, 0, 0, 1}, x] + 
        6*G[{1, 1, 0, 1, 0}, x] - (56*I)*Pi*G[{1, 1, 0, 1, 0}, x] + 
        (8*G[{1, 1, 0, 1, 1}, x])/3 + (32*G[{1, 1, 1, 0, 0}, x])/3 - 
        (48*I)*Pi*G[{1, 1, 1, 0, 0}, x] + 8*G[{1, 1, 1, 0, 1}, x] + 
        8*G[{1, 1, 1, 1, 0}, x] + (56*I)*Pi*G[{1, 1, 1, 1, 0}, x] + 
        8*G[{0, 0, 1, 1, 0, 0}, x] - 24*G[{0, 1, 0, 1, 0, 0}, x] - 
        32*G[{0, 1, 1, 0, 0, 0}, x] + 24*G[{0, 1, 1, 1, 0, 0}, x] + 
        64*G[{1, 0, 0, 1, 0, 0}, x] + 96*G[{1, 0, 1, 0, 0, 0}, x] - 
        80*G[{1, 0, 1, 1, 0, 0}, x] + 96*G[{1, 1, 0, 0, 0, 0}, x] - 
        56*G[{1, 1, 0, 1, 0, 0}, x] - 96*G[{1, 1, 1, 0, 0, 0}, x] + 
        56*G[{1, 1, 1, 1, 0, 0}, x] + (131*G[{1}, x]*Zeta[3])/9 + 
        ((10*I)/3)*Pi*G[{1}, x]*Zeta[3] - (44*Pi^2*G[{1}, x]*Zeta[3])/3 + 
        (22*G[{0, 1}, x]*Zeta[3])/3 + (8*I)*Pi*G[{0, 1}, x]*Zeta[3] - 
        2*G[{1, 0}, x]*Zeta[3] + (24*I)*Pi*G[{1, 0}, x]*Zeta[3] + 
        12*G[{1, 1}, x]*Zeta[3] + (8*I)*Pi*G[{1, 1}, x]*Zeta[3] + 
        8*G[{0, 0, 1}, x]*Zeta[3] - 8*G[{0, 1, 0}, x]*Zeta[3] + 
        24*G[{0, 1, 1}, x]*Zeta[3] + 40*G[{1, 0, 0}, x]*Zeta[3] - 
        80*G[{1, 0, 1}, x]*Zeta[3] - 40*G[{1, 1, 0}, x]*Zeta[3] + 
        56*G[{1, 1, 1}, x]*Zeta[3] + 52*G[{1}, x]*Zeta[5]))) + 
  COLOR[CA*CF]*((-5*Pi^2)/(4*s) - (((2*I)/3)*Pi^3)/s - Pi^4/(9*s) - 
    (25*G[{0}, x])/(72*s) - (((79*I)/18)*Pi*G[{0}, x])/s + 
    (19*Pi^2*G[{0}, x])/(36*s) + ((I/6)*Pi^3*G[{0}, x])/s + 
    (25*G[{1}, x])/(72*s) + (((79*I)/18)*Pi*G[{1}, x])/s - 
    (19*Pi^2*G[{1}, x])/(36*s) + ((I/6)*Pi^3*G[{1}, x])/s - 
    (281*G[{0, 0}, x])/(36*s) + (((11*I)/6)*Pi*G[{0, 0}, x])/s - 
    (Pi^2*G[{0, 0}, x])/(6*s) + (5*G[{0, 1}, x])/(2*s) - 
    ((4*I)*Pi*G[{0, 1}, x])/s - (Pi^2*G[{0, 1}, x])/(3*s) + 
    (5*G[{1, 0}, x])/(2*s) + ((4*I)*Pi*G[{1, 0}, x])/s + 
    (Pi^2*G[{1, 0}, x])/(3*s) + (101*G[{1, 1}, x])/(36*s) - 
    (((11*I)/6)*Pi*G[{1, 1}, x])/s + (Pi^2*G[{1, 1}, x])/(6*s) + 
    (43*G[{0, 0, 0}, x])/(6*s) - (7*G[{0, 0, 1}, x])/(2*s) + 
    (I*Pi*G[{0, 0, 1}, x])/s - (7*G[{0, 1, 0}, x])/(2*s) - 
    (I*Pi*G[{0, 1, 0}, x])/s - G[{0, 1, 1}, x]/(2*s) + 
    G[{1, 0, 0}, x]/(2*s) + (7*G[{1, 0, 1}, x])/(2*s) + 
    (I*Pi*G[{1, 0, 1}, x])/s + (7*G[{1, 1, 0}, x])/(2*s) - 
    (I*Pi*G[{1, 1, 0}, x])/s - (43*G[{1, 1, 1}, x])/(6*s) - 
    G[{0, 0, 0, 0}, x]/s + G[{0, 0, 0, 1}, x]/s + G[{0, 0, 1, 0}, x]/s - 
    G[{0, 1, 0, 0}, x]/s + G[{1, 0, 1, 1}, x]/s - G[{1, 1, 0, 1}, x]/s - 
    G[{1, 1, 1, 0}, x]/s + G[{1, 1, 1, 1}, x]/s + (4*Zeta[3])/s + 
    ((3*I)*Pi*Zeta[3])/s + (3*G[{0}, x]*Zeta[3])/s - 
    (5*G[{1}, x]*Zeta[3])/s + ep*((-55*Pi^2)/(8*s) - (((95*I)/27)*Pi^3)/s + 
      (263*Pi^4)/(432*s) - ((I/72)*Pi^5)/s + (665*G[{0}, x])/(432*s) - 
      (((1481*I)/54)*Pi*G[{0}, x])/s + (3671*Pi^2*G[{0}, x])/(432*s) + 
      (((11*I)/72)*Pi^3*G[{0}, x])/s + (43*Pi^4*G[{0}, x])/(360*s) - 
      (665*G[{1}, x])/(432*s) + (((1481*I)/54)*Pi*G[{1}, x])/s - 
      (1295*Pi^2*G[{1}, x])/(432*s) - ((I/8)*Pi^3*G[{1}, x])/s - 
      (7*Pi^4*G[{1}, x])/(24*s) - (4669*G[{0, 0}, x])/(108*s) + 
      (((106*I)/9)*Pi*G[{0, 0}, x])/s - (179*Pi^2*G[{0, 0}, x])/(72*s) - 
      ((I/3)*Pi^3*G[{0, 0}, x])/s + (55*G[{0, 1}, x])/(4*s) - 
      (((190*I)/9)*Pi*G[{0, 1}, x])/s + (89*Pi^2*G[{0, 1}, x])/(36*s) + 
      (I*Pi^3*G[{0, 1}, x])/s + (55*G[{1, 0}, x])/(4*s) + 
      (((190*I)/9)*Pi*G[{1, 0}, x])/s - (125*Pi^2*G[{1, 0}, x])/(36*s) + 
      ((I/3)*Pi^3*G[{1, 0}, x])/s + (1699*G[{1, 1}, x])/(108*s) - 
      (((106*I)/9)*Pi*G[{1, 1}, x])/s + (251*Pi^2*G[{1, 1}, x])/(72*s) - 
      (((2*I)/3)*Pi^3*G[{1, 1}, x])/s + (2063*G[{0, 0, 0}, x])/(36*s) - 
      (((17*I)/2)*Pi*G[{0, 0, 0}, x])/s + (Pi^2*G[{0, 0, 0}, x])/s - 
      (47*G[{0, 0, 1}, x])/(2*s) - ((12*I)*Pi*G[{0, 0, 1}, x])/s + 
      (Pi^2*G[{0, 0, 1}, x])/(6*s) - (47*G[{0, 1, 0}, x])/(2*s) - 
      (((37*I)/6)*Pi*G[{0, 1, 0}, x])/s + (11*Pi^2*G[{0, 1, 0}, x])/(6*s) - 
      (47*G[{0, 1, 1}, x])/(18*s) + (((55*I)/6)*Pi*G[{0, 1, 1}, x])/s + 
      (Pi^2*G[{0, 1, 1}, x])/(2*s) + (65*G[{1, 0, 0}, x])/(18*s) - 
      (((19*I)/6)*Pi*G[{1, 0, 0}, x])/s - (Pi^2*G[{1, 0, 0}, x])/(2*s) + 
      (25*G[{1, 0, 1}, x])/(2*s) + (((73*I)/6)*Pi*G[{1, 0, 1}, x])/s - 
      (11*Pi^2*G[{1, 0, 1}, x])/(6*s) + (25*G[{1, 1, 0}, x])/(2*s) + 
      ((6*I)*Pi*G[{1, 1, 0}, x])/s - (Pi^2*G[{1, 1, 0}, x])/(6*s) - 
      (1307*G[{1, 1, 1}, x])/(36*s) + (((5*I)/2)*Pi*G[{1, 1, 1}, x])/s - 
      (Pi^2*G[{1, 1, 1}, x])/s - (39*G[{0, 0, 0, 0}, x])/s + 
      (25*G[{0, 0, 0, 1}, x])/(2*s) - (I*Pi*G[{0, 0, 0, 1}, x])/s + 
      (25*G[{0, 0, 1, 0}, x])/(2*s) + ((5*I)*Pi*G[{0, 0, 1, 0}, x])/s - 
      (35*G[{0, 0, 1, 1}, x])/(2*s) - (I*Pi*G[{0, 0, 1, 1}, x])/s + 
      (11*G[{0, 1, 0, 0}, x])/(6*s) + ((3*I)*Pi*G[{0, 1, 0, 0}, x])/s - 
      G[{0, 1, 0, 1}, x]/s + (I*Pi*G[{0, 1, 0, 1}, x])/s - 
      G[{0, 1, 1, 0}, x]/s - ((7*I)*Pi*G[{0, 1, 1, 0}, x])/s + 
      (28*G[{0, 1, 1, 1}, x])/(3*s) - (10*G[{1, 0, 0, 0}, x])/(3*s) + 
      G[{1, 0, 0, 1}, x]/s + ((7*I)*Pi*G[{1, 0, 0, 1}, x])/s + 
      G[{1, 0, 1, 0}, x]/s - (I*Pi*G[{1, 0, 1, 0}, x])/s + 
      (25*G[{1, 0, 1, 1}, x])/(6*s) - ((3*I)*Pi*G[{1, 0, 1, 1}, x])/s + 
      (23*G[{1, 1, 0, 0}, x])/(2*s) + (I*Pi*G[{1, 1, 0, 0}, x])/s - 
      (25*G[{1, 1, 0, 1}, x])/(2*s) - ((5*I)*Pi*G[{1, 1, 0, 1}, x])/s - 
      (25*G[{1, 1, 1, 0}, x])/(2*s) + (I*Pi*G[{1, 1, 1, 0}, x])/s + 
      (33*G[{1, 1, 1, 1}, x])/s + (7*G[{0, 0, 0, 0, 0}, x])/s - 
      (5*G[{0, 0, 0, 0, 1}, x])/s - (5*G[{0, 0, 0, 1, 0}, x])/s + 
      (2*G[{0, 0, 0, 1, 1}, x])/s + (4*G[{0, 0, 1, 0, 0}, x])/s - 
      G[{0, 0, 1, 0, 1}, x]/s - G[{0, 0, 1, 1, 0}, x]/s + 
      (5*G[{0, 1, 0, 0, 0}, x])/s + G[{0, 1, 0, 1, 1}, x]/s - 
      (6*G[{0, 1, 1, 0, 0}, x])/s - G[{0, 1, 1, 0, 1}, x]/s - 
      G[{0, 1, 1, 1, 0}, x]/s + G[{0, 1, 1, 1, 1}, x]/s - 
      G[{1, 0, 0, 0, 0}, x]/s + G[{1, 0, 0, 0, 1}, x]/s + 
      G[{1, 0, 0, 1, 0}, x]/s + (6*G[{1, 0, 0, 1, 1}, x])/s - 
      G[{1, 0, 1, 0, 0}, x]/s - (5*G[{1, 0, 1, 1, 1}, x])/s + 
      G[{1, 1, 0, 0, 1}, x]/s + G[{1, 1, 0, 1, 0}, x]/s - 
      (4*G[{1, 1, 0, 1, 1}, x])/s - (2*G[{1, 1, 1, 0, 0}, x])/s + 
      (5*G[{1, 1, 1, 0, 1}, x])/s + (5*G[{1, 1, 1, 1, 0}, x])/s - 
      (7*G[{1, 1, 1, 1, 1}, x])/s + (136*Zeta[3])/(9*s) + 
      (((55*I)/6)*Pi*Zeta[3])/s - (4*Pi^2*Zeta[3])/s + 
      (43*G[{0}, x]*Zeta[3])/(2*s) + ((4*I)*Pi*G[{0}, x]*Zeta[3])/s - 
      (65*G[{1}, x]*Zeta[3])/(3*s) - ((2*I)*Pi*G[{1}, x]*Zeta[3])/s - 
      (2*G[{0, 0}, x]*Zeta[3])/s - (15*G[{0, 1}, x]*Zeta[3])/s + 
      (7*G[{1, 0}, x]*Zeta[3])/s + (8*G[{1, 1}, x]*Zeta[3])/s - 
      (2*Zeta[5])/s) + ep^2*((-709*Pi^2)/(16*s) - (((4621*I)/324)*Pi^3)/s + 
      (2771*Pi^4)/(1620*s) + (((137*I)/270)*Pi^5)/s - (499*Pi^6)/(15120*s) + 
      (31793*G[{0}, x])/(2592*s) - (((13519*I)/162)*Pi*G[{0}, x])/s + 
      (13681*Pi^2*G[{0}, x])/(324*s) + (((511*I)/108)*Pi^3*G[{0}, x])/s + 
      (7*Pi^4*G[{0}, x])/(48*s) + ((I/9)*Pi^5*G[{0}, x])/s - 
      (31793*G[{1}, x])/(2592*s) + (((13519*I)/162)*Pi*G[{1}, x])/s - 
      (4609*Pi^2*G[{1}, x])/(324*s) - (((869*I)/108)*Pi^3*G[{1}, x])/s - 
      (1879*Pi^4*G[{1}, x])/(2160*s) - ((I/5)*Pi^5*G[{1}, x])/s - 
      (14633*G[{0, 0}, x])/(81*s) + (((1427*I)/27)*Pi*G[{0, 0}, x])/s - 
      (1199*Pi^2*G[{0, 0}, x])/(48*s) + (((25*I)/24)*Pi^3*G[{0, 0}, x])/s - 
      (5*Pi^4*G[{0, 0}, x])/(36*s) + (709*G[{0, 1}, x])/(8*s) - 
      (((4297*I)/54)*Pi*G[{0, 1}, x])/s + (1153*Pi^2*G[{0, 1}, x])/(108*s) + 
      (((449*I)/72)*Pi^3*G[{0, 1}, x])/s - (17*Pi^4*G[{0, 1}, x])/(30*s) + 
      (709*G[{1, 0}, x])/(8*s) + (((4459*I)/54)*Pi*G[{1, 0}, x])/s - 
      (2629*Pi^2*G[{1, 0}, x])/(108*s) - (((37*I)/72)*Pi^3*G[{1, 0}, x])/s - 
      (23*Pi^4*G[{1, 0}, x])/(360*s) + (1103*G[{1, 1}, x])/(324*s) - 
      (((1508*I)/27)*Pi*G[{1, 1}, x])/s + (727*Pi^2*G[{1, 1}, x])/(48*s) - 
      (((115*I)/24)*Pi^3*G[{1, 1}, x])/s - (13*Pi^4*G[{1, 1}, x])/(360*s) + 
      (13733*G[{0, 0, 0}, x])/(54*s) - (((659*I)/36)*Pi*G[{0, 0, 0}, x])/s + 
      (289*Pi^2*G[{0, 0, 0}, x])/(36*s) + (((2*I)/3)*Pi^3*G[{0, 0, 0}, x])/
       s - (405*G[{0, 0, 1}, x])/(4*s) - (((2695*I)/36)*Pi*G[{0, 0, 1}, x])/
       s + (164*Pi^2*G[{0, 0, 1}, x])/(9*s) - ((4*I)*Pi^3*G[{0, 0, 1}, x])/
       s - (405*G[{0, 1, 0}, x])/(4*s) - (((2051*I)/36)*Pi*G[{0, 1, 0}, x])/
       s + (263*Pi^2*G[{0, 1, 0}, x])/(18*s) - 
      (((7*I)/6)*Pi^3*G[{0, 1, 0}, x])/s - (629*G[{0, 1, 1}, x])/(108*s) + 
      (((1745*I)/36)*Pi*G[{0, 1, 1}, x])/s - (703*Pi^2*G[{0, 1, 1}, x])/
       (72*s) + (((5*I)/6)*Pi^3*G[{0, 1, 1}, x])/s + 
      (1061*G[{1, 0, 0}, x])/(108*s) - (((1817*I)/36)*Pi*G[{1, 0, 0}, x])/s + 
      (415*Pi^2*G[{1, 0, 0}, x])/(72*s) - (((2*I)/3)*Pi^3*G[{1, 0, 0}, x])/
       s + (181*G[{1, 0, 1}, x])/(4*s) + (((1979*I)/36)*Pi*G[{1, 0, 1}, x])/
       s - (299*Pi^2*G[{1, 0, 1}, x])/(18*s) + ((I/2)*Pi^3*G[{1, 0, 1}, x])/
       s + (181*G[{1, 1, 0}, x])/(4*s) + (((2767*I)/36)*Pi*G[{1, 1, 0}, x])/
       s - (119*Pi^2*G[{1, 1, 0}, x])/(9*s) + 
      (((3*I)/2)*Pi^3*G[{1, 1, 0}, x])/s - (7901*G[{1, 1, 1}, x])/(54*s) + 
      (((731*I)/36)*Pi*G[{1, 1, 1}, x])/s - (253*Pi^2*G[{1, 1, 1}, x])/
       (36*s) + ((2*I)*Pi^3*G[{1, 1, 1}, x])/s - (2623*G[{0, 0, 0, 0}, x])/
       (12*s) + (((167*I)/6)*Pi*G[{0, 0, 0, 0}, x])/s - 
      (7*Pi^2*G[{0, 0, 0, 0}, x])/(2*s) + (295*G[{0, 0, 0, 1}, x])/(4*s) - 
      ((32*I)*Pi*G[{0, 0, 0, 1}, x])/s - (16*Pi^2*G[{0, 0, 0, 1}, x])/(3*s) + 
      (295*G[{0, 0, 1, 0}, x])/(4*s) + (((17*I)/2)*Pi*G[{0, 0, 1, 0}, x])/s - 
      (47*Pi^2*G[{0, 0, 1, 0}, x])/(6*s) - (1829*G[{0, 0, 1, 1}, x])/(18*s) + 
      (((133*I)/6)*Pi*G[{0, 0, 1, 1}, x])/s + (Pi^2*G[{0, 0, 1, 1}, x])/
       (3*s) - (355*G[{0, 1, 0, 0}, x])/(18*s) - 
      (((9*I)/2)*Pi*G[{0, 1, 0, 0}, x])/s - (11*Pi^2*G[{0, 1, 0, 0}, x])/
       (3*s) + (39*G[{0, 1, 0, 1}, x])/(4*s) + 
      (((175*I)/6)*Pi*G[{0, 1, 0, 1}, x])/s + (Pi^2*G[{0, 1, 0, 1}, x])/
       (6*s) + (39*G[{0, 1, 1, 0}, x])/(4*s) - 
      (((103*I)/6)*Pi*G[{0, 1, 1, 0}, x])/s + (19*Pi^2*G[{0, 1, 1, 0}, x])/
       (3*s) + (346*G[{0, 1, 1, 1}, x])/(9*s) - 
      (((33*I)/2)*Pi*G[{0, 1, 1, 1}, x])/s - (Pi^2*G[{0, 1, 1, 1}, x])/s - 
      (652*G[{1, 0, 0, 0}, x])/(9*s) + (((9*I)/2)*Pi*G[{1, 0, 0, 0}, x])/s + 
      (Pi^2*G[{1, 0, 0, 0}, x])/s + (81*G[{1, 0, 0, 1}, x])/(4*s) + 
      (((319*I)/6)*Pi*G[{1, 0, 0, 1}, x])/s - (19*Pi^2*G[{1, 0, 0, 1}, x])/
       (3*s) + (81*G[{1, 0, 1, 0}, x])/(4*s) - 
      (((103*I)/6)*Pi*G[{1, 0, 1, 0}, x])/s - (Pi^2*G[{1, 0, 1, 0}, x])/
       (6*s) + (175*G[{1, 0, 1, 1}, x])/(18*s) - 
      (((63*I)/2)*Pi*G[{1, 0, 1, 1}, x])/s + (11*Pi^2*G[{1, 0, 1, 1}, x])/
       (3*s) + (1955*G[{1, 1, 0, 0}, x])/(18*s) - 
      (((25*I)/6)*Pi*G[{1, 1, 0, 0}, x])/s - (Pi^2*G[{1, 1, 0, 0}, x])/
       (3*s) - (227*G[{1, 1, 0, 1}, x])/(4*s) - 
      (((77*I)/2)*Pi*G[{1, 1, 0, 1}, x])/s + (47*Pi^2*G[{1, 1, 0, 1}, x])/
       (6*s) - (227*G[{1, 1, 1, 0}, x])/(4*s) + 
      ((14*I)*Pi*G[{1, 1, 1, 0}, x])/s + (16*Pi^2*G[{1, 1, 1, 0}, x])/(3*s) + 
      (1939*G[{1, 1, 1, 1}, x])/(12*s) + (((13*I)/6)*Pi*G[{1, 1, 1, 1}, x])/
       s + (7*Pi^2*G[{1, 1, 1, 1}, x])/(2*s) + (875*G[{0, 0, 0, 0, 0}, x])/
       (6*s) - (69*G[{0, 0, 0, 0, 1}, x])/(2*s) + 
      ((3*I)*Pi*G[{0, 0, 0, 0, 1}, x])/s - (69*G[{0, 0, 0, 1, 0}, x])/(2*s) - 
      ((13*I)*Pi*G[{0, 0, 0, 1, 0}, x])/s - (45*G[{0, 0, 0, 1, 1}, x])/
       (2*s) + (I*Pi*G[{0, 0, 0, 1, 1}, x])/s - (21*G[{0, 0, 1, 0, 0}, x])/
       (2*s) - ((11*I)*Pi*G[{0, 0, 1, 0, 0}, x])/s - 
      (6*G[{0, 0, 1, 0, 1}, x])/s + (I*Pi*G[{0, 0, 1, 0, 1}, x])/s - 
      (6*G[{0, 0, 1, 1, 0}, x])/s + ((16*I)*Pi*G[{0, 0, 1, 1, 0}, x])/s + 
      (184*G[{0, 0, 1, 1, 1}, x])/(3*s) - (4*G[{0, 1, 0, 0, 0}, x])/s - 
      ((8*I)*Pi*G[{0, 1, 0, 0, 0}, x])/s - (6*G[{0, 1, 0, 0, 1}, x])/s + 
      ((8*I)*Pi*G[{0, 1, 0, 0, 1}, x])/s - (6*G[{0, 1, 0, 1, 0}, x])/s + 
      ((12*I)*Pi*G[{0, 1, 0, 1, 0}, x])/s + (223*G[{0, 1, 0, 1, 1}, x])/
       (6*s) - ((6*I)*Pi*G[{0, 1, 0, 1, 1}, x])/s - 
      (127*G[{0, 1, 1, 0, 0}, x])/(6*s) + ((10*I)*Pi*G[{0, 1, 1, 0, 0}, x])/
       s + (6*G[{0, 1, 1, 0, 1}, x])/s - ((6*I)*Pi*G[{0, 1, 1, 0, 1}, x])/s + 
      (6*G[{0, 1, 1, 1, 0}, x])/s - ((7*I)*Pi*G[{0, 1, 1, 1, 0}, x])/s - 
      (75*G[{0, 1, 1, 1, 1}, x])/(2*s) + (27*G[{1, 0, 0, 0, 0}, x])/(2*s) - 
      (6*G[{1, 0, 0, 0, 1}, x])/s + ((7*I)*Pi*G[{1, 0, 0, 0, 1}, x])/s - 
      (6*G[{1, 0, 0, 1, 0}, x])/s + ((6*I)*Pi*G[{1, 0, 0, 1, 0}, x])/s + 
      (343*G[{1, 0, 0, 1, 1}, x])/(6*s) - ((10*I)*Pi*G[{1, 0, 0, 1, 1}, x])/
       s - (151*G[{1, 0, 1, 0, 0}, x])/(6*s) + 
      ((6*I)*Pi*G[{1, 0, 1, 0, 0}, x])/s + (6*G[{1, 0, 1, 0, 1}, x])/s - 
      ((12*I)*Pi*G[{1, 0, 1, 0, 1}, x])/s + (6*G[{1, 0, 1, 1, 0}, x])/s - 
      ((8*I)*Pi*G[{1, 0, 1, 1, 0}, x])/s - (44*G[{1, 0, 1, 1, 1}, x])/s + 
      ((8*I)*Pi*G[{1, 0, 1, 1, 1}, x])/s - (94*G[{1, 1, 0, 0, 0}, x])/(3*s) + 
      (6*G[{1, 1, 0, 0, 1}, x])/s - ((16*I)*Pi*G[{1, 1, 0, 0, 1}, x])/s + 
      (6*G[{1, 1, 0, 1, 0}, x])/s - (I*Pi*G[{1, 1, 0, 1, 0}, x])/s - 
      (39*G[{1, 1, 0, 1, 1}, x])/(2*s) + ((11*I)*Pi*G[{1, 1, 0, 1, 1}, x])/
       s + (9*G[{1, 1, 1, 0, 0}, x])/(2*s) - (I*Pi*G[{1, 1, 1, 0, 0}, x])/s + 
      (69*G[{1, 1, 1, 0, 1}, x])/(2*s) + ((13*I)*Pi*G[{1, 1, 1, 0, 1}, x])/
       s + (69*G[{1, 1, 1, 1, 0}, x])/(2*s) - 
      ((3*I)*Pi*G[{1, 1, 1, 1, 0}, x])/s - (623*G[{1, 1, 1, 1, 1}, x])/
       (6*s) - (31*G[{0, 0, 0, 0, 0, 0}, x])/s + 
      (17*G[{0, 0, 0, 0, 0, 1}, x])/s + (17*G[{0, 0, 0, 0, 1, 0}, x])/s - 
      (4*G[{0, 0, 0, 0, 1, 1}, x])/s - (12*G[{0, 0, 0, 1, 0, 0}, x])/s + 
      (9*G[{0, 0, 0, 1, 0, 1}, x])/s + (9*G[{0, 0, 0, 1, 1, 0}, x])/s - 
      (12*G[{0, 0, 0, 1, 1, 1}, x])/s - (22*G[{0, 0, 1, 0, 0, 0}, x])/s + 
      (3*G[{0, 0, 1, 0, 0, 1}, x])/s + (3*G[{0, 0, 1, 0, 1, 0}, x])/s + 
      (19*G[{0, 0, 1, 1, 0, 0}, x])/s - G[{0, 0, 1, 1, 0, 1}, x]/s - 
      G[{0, 0, 1, 1, 1, 0}, x]/s + G[{0, 0, 1, 1, 1, 1}, x]/s - 
      (17*G[{0, 1, 0, 0, 0, 0}, x])/s - G[{0, 1, 0, 0, 0, 1}, x]/s - 
      G[{0, 1, 0, 0, 1, 0}, x]/s + (9*G[{0, 1, 0, 0, 1, 1}, x])/s + 
      (15*G[{0, 1, 0, 1, 0, 0}, x])/s - (3*G[{0, 1, 0, 1, 0, 1}, x])/s - 
      (3*G[{0, 1, 0, 1, 1, 0}, x])/s - (5*G[{0, 1, 0, 1, 1, 1}, x])/s + 
      (22*G[{0, 1, 1, 0, 0, 0}, x])/s - (4*G[{0, 1, 1, 0, 1, 1}, x])/s - 
      (10*G[{0, 1, 1, 1, 0, 0}, x])/s + (5*G[{0, 1, 1, 1, 0, 1}, x])/s + 
      (5*G[{0, 1, 1, 1, 1, 0}, x])/s - (7*G[{0, 1, 1, 1, 1, 1}, x])/s + 
      (7*G[{1, 0, 0, 0, 0, 0}, x])/s - (5*G[{1, 0, 0, 0, 0, 1}, x])/s - 
      (5*G[{1, 0, 0, 0, 1, 0}, x])/s + (10*G[{1, 0, 0, 0, 1, 1}, x])/s + 
      (4*G[{1, 0, 0, 1, 0, 0}, x])/s - (22*G[{1, 0, 0, 1, 1, 1}, x])/s + 
      (5*G[{1, 0, 1, 0, 0, 0}, x])/s + (3*G[{1, 0, 1, 0, 0, 1}, x])/s + 
      (3*G[{1, 0, 1, 0, 1, 0}, x])/s - (15*G[{1, 0, 1, 0, 1, 1}, x])/s - 
      (9*G[{1, 0, 1, 1, 0, 0}, x])/s + G[{1, 0, 1, 1, 0, 1}, x]/s + 
      G[{1, 0, 1, 1, 1, 0}, x]/s + (17*G[{1, 0, 1, 1, 1, 1}, x])/s - 
      G[{1, 1, 0, 0, 0, 0}, x]/s + G[{1, 1, 0, 0, 0, 1}, x]/s + 
      G[{1, 1, 0, 0, 1, 0}, x]/s - (19*G[{1, 1, 0, 0, 1, 1}, x])/s - 
      (3*G[{1, 1, 0, 1, 0, 1}, x])/s - (3*G[{1, 1, 0, 1, 1, 0}, x])/s + 
      (22*G[{1, 1, 0, 1, 1, 1}, x])/s + (12*G[{1, 1, 1, 0, 0, 0}, x])/s - 
      (9*G[{1, 1, 1, 0, 0, 1}, x])/s - (9*G[{1, 1, 1, 0, 1, 0}, x])/s + 
      (12*G[{1, 1, 1, 0, 1, 1}, x])/s + (4*G[{1, 1, 1, 1, 0, 0}, x])/s - 
      (17*G[{1, 1, 1, 1, 0, 1}, x])/s - (17*G[{1, 1, 1, 1, 1, 0}, x])/s + 
      (31*G[{1, 1, 1, 1, 1, 1}, x])/s + (1379*Zeta[3])/(27*s) - 
      (((277*I)/18)*Pi*Zeta[3])/s - (737*Pi^2*Zeta[3])/(72*s) - 
      ((2*I)*Pi^3*Zeta[3])/s + (131*G[{0}, x]*Zeta[3])/(2*s) + 
      (((41*I)/18)*Pi*G[{0}, x]*Zeta[3])/s - (4*Pi^2*G[{0}, x]*Zeta[3])/s - 
      (371*G[{1}, x]*Zeta[3])/(18*s) - (((76*I)/9)*Pi*G[{1}, x]*Zeta[3])/s + 
      (13*Pi^2*G[{1}, x]*Zeta[3])/(3*s) - (383*G[{0, 0}, x]*Zeta[3])/(9*s) - 
      ((2*I)*Pi*G[{0, 0}, x]*Zeta[3])/s - (221*G[{0, 1}, x]*Zeta[3])/(6*s) - 
      ((12*I)*Pi*G[{0, 1}, x]*Zeta[3])/s + (29*G[{1, 0}, x]*Zeta[3])/(2*s) + 
      ((7*I)*Pi*G[{1, 0}, x]*Zeta[3])/s + (955*G[{1, 1}, x]*Zeta[3])/(18*s) + 
      ((5*I)*Pi*G[{1, 1}, x]*Zeta[3])/s + (2*G[{0, 0, 0}, x]*Zeta[3])/s + 
      (21*G[{0, 0, 1}, x]*Zeta[3])/s + (7*G[{0, 1, 0}, x]*Zeta[3])/s + 
      (3*G[{0, 1, 1}, x]*Zeta[3])/s - (4*G[{1, 0, 0}, x]*Zeta[3])/s - 
      (3*G[{1, 0, 1}, x]*Zeta[3])/s - (6*G[{1, 1, 0}, x]*Zeta[3])/s - 
      (18*G[{1, 1, 1}, x]*Zeta[3])/s + Zeta[3]^2/(2*s) - (22*Zeta[5])/(3*s) + 
      (((9*I)/2)*Pi*Zeta[5])/s + (25*G[{0}, x]*Zeta[5])/(2*s) - 
      (24*G[{1}, x]*Zeta[5])/s) + FF[x/s]*((5*Pi^2)/4 + (5*G[{0, 0}, x])/2 - 
      (5*G[{0, 1}, x])/2 - (5*G[{1, 0}, x])/2 + (5*G[{1, 1}, x])/2 + 
      ep*((55*Pi^2)/8 - (13*Pi^4)/40 - (11*Pi^2*G[{0}, x])/4 + 
        (I/2)*Pi^3*G[{0}, x] - (11*Pi^2*G[{1}, x])/4 - (I/2)*Pi^3*G[{1}, x] + 
        (55*G[{0, 0}, x])/4 - (Pi^2*G[{0, 0}, x])/2 - (55*G[{0, 1}, x])/4 + 
        (Pi^2*G[{0, 1}, x])/2 - (55*G[{1, 0}, x])/4 + (Pi^2*G[{1, 0}, x])/2 + 
        (55*G[{1, 1}, x])/4 - (Pi^2*G[{1, 1}, x])/2 - (21*G[{0, 0, 0}, x])/
         2 + (3*I)*Pi*G[{0, 0, 0}, x] + (11*G[{0, 0, 1}, x])/2 + 
        (3*I)*Pi*G[{0, 0, 1}, x] + (11*G[{0, 1, 0}, x])/2 - 
        (3*I)*Pi*G[{0, 1, 0}, x] - G[{0, 1, 1}, x]/2 - 
        (3*I)*Pi*G[{0, 1, 1}, x] - G[{1, 0, 0}, x]/2 - 
        (3*I)*Pi*G[{1, 0, 0}, x] + (11*G[{1, 0, 1}, x])/2 - 
        (3*I)*Pi*G[{1, 0, 1}, x] + (11*G[{1, 1, 0}, x])/2 + 
        (3*I)*Pi*G[{1, 1, 0}, x] - (21*G[{1, 1, 1}, x])/2 + 
        (3*I)*Pi*G[{1, 1, 1}, x] + 3*G[{0, 0, 0, 0}, x] + 
        3*G[{0, 0, 1, 1}, x] - 3*G[{0, 1, 0, 0}, x] - 3*G[{0, 1, 1, 1}, x] - 
        3*G[{1, 0, 0, 0}, x] - 3*G[{1, 0, 1, 1}, x] + 3*G[{1, 1, 0, 0}, x] + 
        3*G[{1, 1, 1, 1}, x] + 6*Zeta[3] - (6*I)*Pi*Zeta[3] - 
        3*G[{0}, x]*Zeta[3] + 3*G[{1}, x]*Zeta[3]) + 
      ep^2*((709*Pi^2)/16 + ((3*I)/4)*Pi^3 + (7*Pi^4)/48 - 
        ((47*I)/120)*Pi^5 - 14*Pi^2*G[{0}, x] - (I/6)*Pi^3*G[{0}, x] + 
        (7*Pi^4*G[{0}, x])/24 - 14*Pi^2*G[{1}, x] + (I/6)*Pi^3*G[{1}, x] + 
        (41*Pi^4*G[{1}, x])/60 + (709*G[{0, 0}, x])/8 + 
        ((3*I)/2)*Pi*G[{0, 0}, x] + (59*Pi^2*G[{0, 0}, x])/12 - 
        ((5*I)/2)*Pi^3*G[{0, 0}, x] - (709*G[{0, 1}, x])/8 - 
        ((3*I)/2)*Pi*G[{0, 1}, x] + (41*Pi^2*G[{0, 1}, x])/6 + 
        (3*I)*Pi^3*G[{0, 1}, x] - (709*G[{1, 0}, x])/8 - 
        ((3*I)/2)*Pi*G[{1, 0}, x] + (41*Pi^2*G[{1, 0}, x])/6 + 
        I*Pi^3*G[{1, 0}, x] + (709*G[{1, 1}, x])/8 + 
        ((3*I)/2)*Pi*G[{1, 1}, x] + (59*Pi^2*G[{1, 1}, x])/12 - 
        ((3*I)/2)*Pi^3*G[{1, 1}, x] - 54*G[{0, 0, 0}, x] - 
        I*Pi*G[{0, 0, 0}, x] - (Pi^2*G[{0, 0, 0}, x])/2 + 
        28*G[{0, 0, 1}, x] - I*Pi*G[{0, 0, 1}, x] - (5*Pi^2*G[{0, 0, 1}, x])/
         2 + 28*G[{0, 1, 0}, x] + I*Pi*G[{0, 1, 0}, x] + 
        Pi^2*G[{0, 1, 0}, x] - 2*G[{0, 1, 1}, x] + I*Pi*G[{0, 1, 1}, x] + 
        2*Pi^2*G[{0, 1, 1}, x] - 2*G[{1, 0, 0}, x] + I*Pi*G[{1, 0, 0}, x] + 
        2*Pi^2*G[{1, 0, 0}, x] + 28*G[{1, 0, 1}, x] + I*Pi*G[{1, 0, 1}, x] + 
        Pi^2*G[{1, 0, 1}, x] + 28*G[{1, 1, 0}, x] - I*Pi*G[{1, 1, 0}, x] - 
        (5*Pi^2*G[{1, 1, 0}, x])/2 - 54*G[{1, 1, 1}, x] - 
        I*Pi*G[{1, 1, 1}, x] - (Pi^2*G[{1, 1, 1}, x])/2 + 
        (57*G[{0, 0, 0, 0}, x])/2 - (15*I)*Pi*G[{0, 0, 0, 0}, x] - 
        (17*G[{0, 0, 0, 1}, x])/2 + (9*I)*Pi*G[{0, 0, 0, 1}, x] - 
        (17*G[{0, 0, 1, 0}, x])/2 + (15*I)*Pi*G[{0, 0, 1, 0}, x] - 
        (7*G[{0, 0, 1, 1}, x])/2 - (9*I)*Pi*G[{0, 0, 1, 1}, x] + 
        5*G[{0, 1, 0, 0}, x] + (18*I)*Pi*G[{0, 1, 0, 0}, x] - 
        15*G[{0, 1, 0, 1}, x] - (6*I)*Pi*G[{0, 1, 0, 1}, x] - 
        15*G[{0, 1, 1, 0}, x] - (18*I)*Pi*G[{0, 1, 1, 0}, x] + 
        17*G[{0, 1, 1, 1}, x] + (6*I)*Pi*G[{0, 1, 1, 1}, x] + 
        17*G[{1, 0, 0, 0}, x] + (6*I)*Pi*G[{1, 0, 0, 0}, x] - 
        15*G[{1, 0, 0, 1}, x] - (18*I)*Pi*G[{1, 0, 0, 1}, x] - 
        15*G[{1, 0, 1, 0}, x] - (6*I)*Pi*G[{1, 0, 1, 0}, x] + 
        5*G[{1, 0, 1, 1}, x] + (18*I)*Pi*G[{1, 0, 1, 1}, x] - 
        (7*G[{1, 1, 0, 0}, x])/2 - (9*I)*Pi*G[{1, 1, 0, 0}, x] - 
        (17*G[{1, 1, 0, 1}, x])/2 + (15*I)*Pi*G[{1, 1, 0, 1}, x] - 
        (17*G[{1, 1, 1, 0}, x])/2 + (9*I)*Pi*G[{1, 1, 1, 0}, x] + 
        (57*G[{1, 1, 1, 1}, x])/2 - (15*I)*Pi*G[{1, 1, 1, 1}, x] - 
        21*G[{0, 0, 0, 0, 0}, x] + 9*G[{0, 0, 0, 1, 1}, x] + 
        15*G[{0, 0, 1, 0, 0}, x] - 15*G[{0, 0, 1, 1, 1}, x] + 
        24*G[{0, 1, 0, 0, 0}, x] - 6*G[{0, 1, 0, 1, 1}, x] - 
        18*G[{0, 1, 1, 0, 0}, x] + 12*G[{0, 1, 1, 1, 1}, x] + 
        12*G[{1, 0, 0, 0, 0}, x] - 18*G[{1, 0, 0, 1, 1}, x] - 
        6*G[{1, 0, 1, 0, 0}, x] + 24*G[{1, 0, 1, 1, 1}, x] - 
        15*G[{1, 1, 0, 0, 0}, x] + 15*G[{1, 1, 0, 1, 1}, x] + 
        9*G[{1, 1, 1, 0, 0}, x] - 21*G[{1, 1, 1, 1, 1}, x] + 30*Zeta[3] + 
        (2*I)*Pi*Zeta[3] + (5*Pi^2*Zeta[3])/2 - (23*G[{0}, x]*Zeta[3])/2 + 
        (15*I)*Pi*G[{0}, x]*Zeta[3] - (27*G[{1}, x]*Zeta[3])/2 + 
        (3*I)*Pi*G[{1}, x]*Zeta[3] + 21*G[{0, 0}, x]*Zeta[3] - 
        24*G[{0, 1}, x]*Zeta[3] - 12*G[{1, 0}, x]*Zeta[3] + 
        15*G[{1, 1}, x]*Zeta[3] + 24*Zeta[5])) + 
    FF[1/(s*x^2)]*(((-143*I)/36)*Pi*G[{1}, x] - (Pi^2*G[{1}, x])/18 - 
      (I/6)*Pi^3*G[{1}, x] - (I/2)*Pi*G[{0, 1}, x] + 
      ((3*I)/2)*Pi*G[{1, 0}, x] + (2*Pi^2*G[{1, 0}, x])/3 - 
      (143*G[{1, 1}, x])/36 + ((11*I)/6)*Pi*G[{1, 1}, x] + 
      (11*Pi^2*G[{1, 1}, x])/6 - G[{0, 1, 1}, x]/2 + (3*G[{1, 0, 1}, x])/2 - 
      I*Pi*G[{1, 0, 1}, x] + (3*G[{1, 1, 0}, x])/2 + I*Pi*G[{1, 1, 0}, x] + 
      (13*G[{1, 1, 1}, x])/6 - G[{1, 0, 1, 1}, x] + 6*G[{1, 1, 0, 0}, x] - 
      5*G[{1, 1, 0, 1}, x] - 5*G[{1, 1, 1, 0}, x] + 5*G[{1, 1, 1, 1}, x] - 
      G[{1}, x]*Zeta[3] + ep*(((-449*I)/216)*Pi*G[{1}, x] - 
        (65*Pi^2*G[{1}, x])/54 - ((47*I)/24)*Pi^3*G[{1}, x] - 
        (73*Pi^4*G[{1}, x])/360 - ((251*I)/36)*Pi*G[{0, 1}, x] + 
        (25*Pi^2*G[{0, 1}, x])/36 - (I/6)*Pi^3*G[{0, 1}, x] + 
        ((43*I)/4)*Pi*G[{1, 0}, x] + (11*Pi^2*G[{1, 0}, x])/12 - 
        (I/6)*Pi^3*G[{1, 0}, x] - (449*G[{1, 1}, x])/216 + 
        ((379*I)/36)*Pi*G[{1, 1}, x] + (109*Pi^2*G[{1, 1}, x])/72 + 
        ((2*I)/3)*Pi^3*G[{1, 1}, x] - (I/2)*Pi*G[{0, 0, 1}, x] + 
        I*Pi*G[{0, 1, 0}, x] + (2*Pi^2*G[{0, 1, 0}, x])/3 - 
        (251*G[{0, 1, 1}, x])/36 + ((7*I)/3)*Pi*G[{0, 1, 1}, x] + 
        (11*Pi^2*G[{0, 1, 1}, x])/6 - ((11*I)/2)*Pi*G[{1, 0, 0}, x] - 
        (8*Pi^2*G[{1, 0, 0}, x])/3 + (43*G[{1, 0, 1}, x])/4 - 
        ((2*I)/3)*Pi*G[{1, 0, 1}, x] - (13*Pi^2*G[{1, 0, 1}, x])/2 + 
        (43*G[{1, 1, 0}, x])/4 + ((15*I)/2)*Pi*G[{1, 1, 0}, x] - 
        (53*Pi^2*G[{1, 1, 0}, x])/6 + (86*G[{1, 1, 1}, x])/9 - 
        (7*I)*Pi*G[{1, 1, 1}, x] - 9*Pi^2*G[{1, 1, 1}, x] - 
        G[{0, 0, 1, 1}, x]/2 + G[{0, 1, 0, 1}, x] - I*Pi*G[{0, 1, 0, 1}, x] + 
        G[{0, 1, 1, 0}, x] + I*Pi*G[{0, 1, 1, 0}, x] + 
        (25*G[{0, 1, 1, 1}, x])/6 - (11*G[{1, 0, 0, 1}, x])/2 - 
        (6*I)*Pi*G[{1, 0, 0, 1}, x] - (11*G[{1, 0, 1, 0}, x])/2 + 
        (11*G[{1, 0, 1, 1}, x])/6 + (3*I)*Pi*G[{1, 0, 1, 1}, x] + 
        (23*G[{1, 1, 0, 0}, x])/2 - I*Pi*G[{1, 1, 0, 0}, x] - 
        7*G[{1, 1, 0, 1}, x] + (5*I)*Pi*G[{1, 1, 0, 1}, x] - 
        7*G[{1, 1, 1, 0}, x] - I*Pi*G[{1, 1, 1, 0}, x] - 
        8*G[{1, 1, 1, 1}, x] - G[{0, 1, 0, 1, 1}, x] + 
        6*G[{0, 1, 1, 0, 0}, x] - 5*G[{0, 1, 1, 0, 1}, x] - 
        5*G[{0, 1, 1, 1, 0}, x] + 5*G[{0, 1, 1, 1, 1}, x] - 
        6*G[{1, 0, 0, 1, 1}, x] - 18*G[{1, 0, 1, 0, 0}, x] + 
        18*G[{1, 0, 1, 0, 1}, x] + 18*G[{1, 0, 1, 1, 0}, x] - 
        13*G[{1, 0, 1, 1, 1}, x] - 24*G[{1, 1, 0, 0, 0}, x] + 
        11*G[{1, 1, 0, 0, 1}, x] + 11*G[{1, 1, 0, 1, 0}, x] + 
        4*G[{1, 1, 0, 1, 1}, x] - 16*G[{1, 1, 1, 0, 0}, x] + 
        25*G[{1, 1, 1, 0, 1}, x] + 25*G[{1, 1, 1, 1, 0}, x] - 
        35*G[{1, 1, 1, 1, 1}, x] + (29*G[{1}, x]*Zeta[3])/3 + 
        (5*I)*Pi*G[{1}, x]*Zeta[3] - G[{0, 1}, x]*Zeta[3] + 
        2*G[{1, 0}, x]*Zeta[3] + 34*G[{1, 1}, x]*Zeta[3]) + 
      ep^2*(((83893*I)/1296)*Pi*G[{1}, x] - (31595*Pi^2*G[{1}, x])/1296 - 
        ((907*I)/72)*Pi^3*G[{1}, x] + (1409*Pi^4*G[{1}, x])/2160 + 
        ((67*I)/360)*Pi^5*G[{1}, x] - ((3797*I)/216)*Pi*G[{0, 1}, x] + 
        (329*Pi^2*G[{0, 1}, x])/108 - ((19*I)/24)*Pi^3*G[{0, 1}, x] - 
        (73*Pi^4*G[{0, 1}, x])/360 + (52*I)*Pi*G[{1, 0}, x] + 
        4*Pi^2*G[{1, 0}, x] + (2*I)*Pi^3*G[{1, 0}, x] + 
        (13*Pi^4*G[{1, 0}, x])/15 + (83893*G[{1, 1}, x])/1296 + 
        ((1057*I)/54)*Pi*G[{1, 1}, x] + (559*Pi^2*G[{1, 1}, x])/72 + 
        ((11*I)/8)*Pi^3*G[{1, 1}, x] + (221*Pi^4*G[{1, 1}, x])/120 - 
        ((287*I)/36)*Pi*G[{0, 0, 1}, x] + (25*Pi^2*G[{0, 0, 1}, x])/36 - 
        (I/6)*Pi^3*G[{0, 0, 1}, x] + ((33*I)/4)*Pi*G[{0, 1, 0}, x] + 
        (Pi^2*G[{0, 1, 0}, x])/6 - (I/6)*Pi^3*G[{0, 1, 0}, x] - 
        (3797*G[{0, 1, 1}, x])/216 + ((505*I)/36)*Pi*G[{0, 1, 1}, x] + 
        (Pi^2*G[{0, 1, 1}, x])/72 + ((2*I)/3)*Pi^3*G[{0, 1, 1}, x] - 
        ((149*I)/4)*Pi*G[{1, 0, 0}, x] - (37*Pi^2*G[{1, 0, 0}, x])/12 + 
        (I/3)*Pi^3*G[{1, 0, 0}, x] + 52*G[{1, 0, 1}, x] + 
        ((25*I)/9)*Pi*G[{1, 0, 1}, x] - (92*Pi^2*G[{1, 0, 1}, x])/9 + 
        (I/3)*Pi^3*G[{1, 0, 1}, x] + 52*G[{1, 1, 0}, x] + 
        ((77*I)/2)*Pi*G[{1, 1, 0}, x] - (56*Pi^2*G[{1, 1, 0}, x])/3 - 
        ((4*I)/3)*Pi^3*G[{1, 1, 0}, x] - (2657*G[{1, 1, 1}, x])/108 - 
        ((1175*I)/36)*Pi*G[{1, 1, 1}, x] - (53*Pi^2*G[{1, 1, 1}, x])/9 - 
        (2*I)*Pi^3*G[{1, 1, 1}, x] - (I/2)*Pi*G[{0, 0, 0, 1}, x] + 
        I*Pi*G[{0, 0, 1, 0}, x] + (2*Pi^2*G[{0, 0, 1, 0}, x])/3 - 
        (287*G[{0, 0, 1, 1}, x])/36 + ((7*I)/3)*Pi*G[{0, 0, 1, 1}, x] + 
        (11*Pi^2*G[{0, 0, 1, 1}, x])/6 - (3*I)*Pi*G[{0, 1, 0, 0}, x] - 
        (8*Pi^2*G[{0, 1, 0, 0}, x])/3 + (33*G[{0, 1, 0, 1}, x])/4 - 
        ((2*I)/3)*Pi*G[{0, 1, 0, 1}, x] - (13*Pi^2*G[{0, 1, 0, 1}, x])/2 + 
        (33*G[{0, 1, 1, 0}, x])/4 + (5*I)*Pi*G[{0, 1, 1, 0}, x] - 
        (53*Pi^2*G[{0, 1, 1, 0}, x])/6 + (194*G[{0, 1, 1, 1}, x])/9 - 
        (7*I)*Pi*G[{0, 1, 1, 1}, x] - 9*Pi^2*G[{0, 1, 1, 1}, x] + 
        ((29*I)/2)*Pi*G[{1, 0, 0, 0}, x] + 8*Pi^2*G[{1, 0, 0, 0}, x] - 
        (149*G[{1, 0, 0, 1}, x])/4 - ((50*I)/3)*Pi*G[{1, 0, 0, 1}, x] + 
        (57*Pi^2*G[{1, 0, 0, 1}, x])/2 - (149*G[{1, 0, 1, 0}, x])/4 - 
        ((35*I)/2)*Pi*G[{1, 0, 1, 0}, x] + (56*Pi^2*G[{1, 0, 1, 0}, x])/3 + 
        (667*G[{1, 0, 1, 1}, x])/36 + (5*I)*Pi*G[{1, 0, 1, 1}, x] + 
        (32*Pi^2*G[{1, 0, 1, 1}, x])/3 + (185*G[{1, 1, 0, 0}, x])/4 - 
        ((17*I)/2)*Pi*G[{1, 1, 0, 0}, x] + (127*Pi^2*G[{1, 1, 0, 0}, x])/6 - 
        (117*G[{1, 1, 0, 1}, x])/4 + (3*I)*Pi*G[{1, 1, 0, 1}, x] + 
        (185*Pi^2*G[{1, 1, 0, 1}, x])/6 - (117*G[{1, 1, 1, 0}, x])/4 + 
        ((11*I)/2)*Pi*G[{1, 1, 1, 0}, x] + (98*Pi^2*G[{1, 1, 1, 0}, x])/3 - 
        (157*G[{1, 1, 1, 1}, x])/6 + ((61*I)/3)*Pi*G[{1, 1, 1, 1}, x] + 
        (59*Pi^2*G[{1, 1, 1, 1}, x])/2 - G[{0, 0, 0, 1, 1}, x]/2 + 
        G[{0, 0, 1, 0, 1}, x] - I*Pi*G[{0, 0, 1, 0, 1}, x] + 
        G[{0, 0, 1, 1, 0}, x] + I*Pi*G[{0, 0, 1, 1, 0}, x] + 
        (25*G[{0, 0, 1, 1, 1}, x])/6 - 3*G[{0, 1, 0, 0, 1}, x] - 
        (6*I)*Pi*G[{0, 1, 0, 0, 1}, x] - 3*G[{0, 1, 0, 1, 0}, x] + 
        G[{0, 1, 0, 1, 1}, x]/3 + (3*I)*Pi*G[{0, 1, 0, 1, 1}, x] + 
        8*G[{0, 1, 1, 0, 0}, x] - I*Pi*G[{0, 1, 1, 0, 0}, x] - 
        5*G[{0, 1, 1, 0, 1}, x] + (5*I)*Pi*G[{0, 1, 1, 0, 1}, x] - 
        5*G[{0, 1, 1, 1, 0}, x] - I*Pi*G[{0, 1, 1, 1, 0}, x] - 
        14*G[{0, 1, 1, 1, 1}, x] + (29*G[{1, 0, 0, 0, 1}, x])/2 - 
        (8*I)*Pi*G[{1, 0, 0, 0, 1}, x] + (29*G[{1, 0, 0, 1, 0}, x])/2 - 
        I*Pi*G[{1, 0, 0, 1, 0}, x] - (121*G[{1, 0, 0, 1, 1}, x])/6 + 
        (9*I)*Pi*G[{1, 0, 0, 1, 1}, x] - (65*G[{1, 0, 1, 0, 0}, x])/2 - 
        (3*I)*Pi*G[{1, 0, 1, 0, 0}, x] + 26*G[{1, 0, 1, 0, 1}, x] + 
        (12*I)*Pi*G[{1, 0, 1, 0, 1}, x] + 26*G[{1, 0, 1, 1, 0}, x] + 
        (2*I)*Pi*G[{1, 0, 1, 1, 0}, x] - (53*G[{1, 0, 1, 1, 1}, x])/2 - 
        (8*I)*Pi*G[{1, 0, 1, 1, 1}, x] - (107*G[{1, 1, 0, 0, 0}, x])/2 + 
        22*G[{1, 1, 0, 0, 1}, x] + (17*I)*Pi*G[{1, 1, 0, 0, 1}, x] + 
        22*G[{1, 1, 0, 1, 0}, x] - 5*G[{1, 1, 0, 1, 1}, x] - 
        (11*I)*Pi*G[{1, 1, 0, 1, 1}, x] - (7*G[{1, 1, 1, 0, 0}, x])/2 + 
        I*Pi*G[{1, 1, 1, 0, 0}, x] + 23*G[{1, 1, 1, 0, 1}, x] - 
        (13*I)*Pi*G[{1, 1, 1, 0, 1}, x] + 23*G[{1, 1, 1, 1, 0}, x] + 
        (3*I)*Pi*G[{1, 1, 1, 1, 0}, x] + (113*G[{1, 1, 1, 1, 1}, x])/6 - 
        G[{0, 0, 1, 0, 1, 1}, x] + 6*G[{0, 0, 1, 1, 0, 0}, x] - 
        5*G[{0, 0, 1, 1, 0, 1}, x] - 5*G[{0, 0, 1, 1, 1, 0}, x] + 
        5*G[{0, 0, 1, 1, 1, 1}, x] - 6*G[{0, 1, 0, 0, 1, 1}, x] - 
        18*G[{0, 1, 0, 1, 0, 0}, x] + 18*G[{0, 1, 0, 1, 0, 1}, x] + 
        18*G[{0, 1, 0, 1, 1, 0}, x] - 13*G[{0, 1, 0, 1, 1, 1}, x] - 
        24*G[{0, 1, 1, 0, 0, 0}, x] + 11*G[{0, 1, 1, 0, 0, 1}, x] + 
        11*G[{0, 1, 1, 0, 1, 0}, x] + 4*G[{0, 1, 1, 0, 1, 1}, x] - 
        16*G[{0, 1, 1, 1, 0, 0}, x] + 25*G[{0, 1, 1, 1, 0, 1}, x] + 
        25*G[{0, 1, 1, 1, 1, 0}, x] - 35*G[{0, 1, 1, 1, 1, 1}, x] - 
        8*G[{1, 0, 0, 0, 1, 1}, x] + 48*G[{1, 0, 0, 1, 0, 0}, x] - 
        49*G[{1, 0, 0, 1, 0, 1}, x] - 49*G[{1, 0, 0, 1, 1, 0}, x] + 
        70*G[{1, 0, 0, 1, 1, 1}, x] + 72*G[{1, 0, 1, 0, 0, 0}, x] - 
        39*G[{1, 0, 1, 0, 0, 1}, x] - 39*G[{1, 0, 1, 0, 1, 0}, x] + 
        15*G[{1, 0, 1, 0, 1, 1}, x] - 3*G[{1, 0, 1, 1, 0, 0}, x] - 
        31*G[{1, 0, 1, 1, 0, 1}, x] - 31*G[{1, 0, 1, 1, 1, 0}, x] + 
        49*G[{1, 0, 1, 1, 1, 1}, x] + 72*G[{1, 1, 0, 0, 0, 0}, x] - 
        24*G[{1, 1, 0, 0, 0, 1}, x] - 24*G[{1, 1, 0, 0, 1, 0}, x] + 
        19*G[{1, 1, 0, 0, 1, 1}, x] + 59*G[{1, 1, 0, 1, 0, 0}, x] - 
        81*G[{1, 1, 0, 1, 0, 1}, x] - 81*G[{1, 1, 0, 1, 1, 0}, x] + 
        62*G[{1, 1, 0, 1, 1, 1}, x] + 84*G[{1, 1, 1, 0, 0, 0}, x] - 
        51*G[{1, 1, 1, 0, 0, 1}, x] - 51*G[{1, 1, 1, 0, 1, 0}, x] - 
        12*G[{1, 1, 1, 0, 1, 1}, x] + 38*G[{1, 1, 1, 1, 0, 0}, x] - 
        85*G[{1, 1, 1, 1, 0, 1}, x] - 85*G[{1, 1, 1, 1, 1, 0}, x] + 
        155*G[{1, 1, 1, 1, 1, 1}, x] + (1897*G[{1}, x]*Zeta[3])/36 + 
        ((65*I)/18)*Pi*G[{1}, x]*Zeta[3] - (37*Pi^2*G[{1}, x]*Zeta[3])/3 + 
        (29*G[{0, 1}, x]*Zeta[3])/3 + (5*I)*Pi*G[{0, 1}, x]*Zeta[3] - 
        9*G[{1, 0}, x]*Zeta[3] - (3*I)*Pi*G[{1, 0}, x]*Zeta[3] + 
        (472*G[{1, 1}, x]*Zeta[3])/9 - (2*I)*Pi*G[{1, 1}, x]*Zeta[3] - 
        G[{0, 0, 1}, x]*Zeta[3] + 2*G[{0, 1, 0}, x]*Zeta[3] + 
        34*G[{0, 1, 1}, x]*Zeta[3] - 28*G[{1, 0, 0}, x]*Zeta[3] - 
        31*G[{1, 0, 1}, x]*Zeta[3] - 21*G[{1, 1, 0}, x]*Zeta[3] - 
        162*G[{1, 1, 1}, x]*Zeta[3] - 17*G[{1}, x]*Zeta[5])) + 
    FF[1/(s*(1 - x))]*((I/3)*Pi^3 + (31*Pi^4)/180 - 
      ((143*I)/36)*Pi*G[{0}, x] - (Pi^2*G[{0}, x])/18 + 
      (I/6)*Pi^3*G[{0}, x] - (143*G[{0, 0}, x])/36 + 
      ((11*I)/6)*Pi*G[{0, 0}, x] + (11*Pi^2*G[{0, 0}, x])/6 + 
      ((3*I)/2)*Pi*G[{0, 1}, x] + (2*Pi^2*G[{0, 1}, x])/3 - 
      (I/2)*Pi*G[{1, 0}, x] + (13*G[{0, 0, 0}, x])/6 + 
      (3*G[{0, 0, 1}, x])/2 + I*Pi*G[{0, 0, 1}, x] + (3*G[{0, 1, 0}, x])/2 - 
      I*Pi*G[{0, 1, 0}, x] - G[{1, 0, 0}, x]/2 + 5*G[{0, 0, 0, 0}, x] - 
      5*G[{0, 0, 0, 1}, x] - 5*G[{0, 0, 1, 0}, x] + 6*G[{0, 0, 1, 1}, x] - 
      G[{0, 1, 0, 0}, x] - 2*Zeta[3] + (3*I)*Pi*Zeta[3] - 
      3*G[{0}, x]*Zeta[3] + ep*(((319*I)/108)*Pi^3 + (149*Pi^4)/1080 - 
        (I/72)*Pi^5 - ((449*I)/216)*Pi*G[{0}, x] - (65*Pi^2*G[{0}, x])/54 - 
        ((43*I)/72)*Pi^3*G[{0}, x] - (197*Pi^4*G[{0}, x])/360 + 
        (I/4)*Pi^3*G[{1}, x] + (31*Pi^4*G[{1}, x])/180 - 
        (449*G[{0, 0}, x])/216 + ((379*I)/36)*Pi*G[{0, 0}, x] + 
        (109*Pi^2*G[{0, 0}, x])/72 - (I/3)*Pi^3*G[{0, 0}, x] + 
        ((43*I)/4)*Pi*G[{0, 1}, x] + (11*Pi^2*G[{0, 1}, x])/12 + 
        ((5*I)/6)*Pi^3*G[{0, 1}, x] - ((251*I)/36)*Pi*G[{1, 0}, x] + 
        (25*Pi^2*G[{1, 0}, x])/36 + (I/6)*Pi^3*G[{1, 0}, x] + 
        (86*G[{0, 0, 0}, x])/9 - (7*I)*Pi*G[{0, 0, 0}, x] - 
        9*Pi^2*G[{0, 0, 0}, x] + (43*G[{0, 0, 1}, x])/4 + 
        ((15*I)/2)*Pi*G[{0, 0, 1}, x] - (53*Pi^2*G[{0, 0, 1}, x])/6 + 
        (43*G[{0, 1, 0}, x])/4 - ((2*I)/3)*Pi*G[{0, 1, 0}, x] - 
        (13*Pi^2*G[{0, 1, 0}, x])/2 - ((11*I)/2)*Pi*G[{0, 1, 1}, x] - 
        (8*Pi^2*G[{0, 1, 1}, x])/3 - (251*G[{1, 0, 0}, x])/36 + 
        ((7*I)/3)*Pi*G[{1, 0, 0}, x] + (11*Pi^2*G[{1, 0, 0}, x])/6 + 
        I*Pi*G[{1, 0, 1}, x] + (2*Pi^2*G[{1, 0, 1}, x])/3 - 
        (I/2)*Pi*G[{1, 1, 0}, x] - 8*G[{0, 0, 0, 0}, x] - 
        7*G[{0, 0, 0, 1}, x] - I*Pi*G[{0, 0, 0, 1}, x] - 
        7*G[{0, 0, 1, 0}, x] + (5*I)*Pi*G[{0, 0, 1, 0}, x] + 
        (23*G[{0, 0, 1, 1}, x])/2 - I*Pi*G[{0, 0, 1, 1}, x] + 
        (11*G[{0, 1, 0, 0}, x])/6 + (3*I)*Pi*G[{0, 1, 0, 0}, x] - 
        (11*G[{0, 1, 0, 1}, x])/2 - (11*G[{0, 1, 1, 0}, x])/2 - 
        (6*I)*Pi*G[{0, 1, 1, 0}, x] + (25*G[{1, 0, 0, 0}, x])/6 + 
        G[{1, 0, 0, 1}, x] + I*Pi*G[{1, 0, 0, 1}, x] + G[{1, 0, 1, 0}, x] - 
        I*Pi*G[{1, 0, 1, 0}, x] - G[{1, 1, 0, 0}, x]/2 - 
        35*G[{0, 0, 0, 0, 0}, x] + 25*G[{0, 0, 0, 0, 1}, x] + 
        25*G[{0, 0, 0, 1, 0}, x] - 16*G[{0, 0, 0, 1, 1}, x] + 
        4*G[{0, 0, 1, 0, 0}, x] + 11*G[{0, 0, 1, 0, 1}, x] + 
        11*G[{0, 0, 1, 1, 0}, x] - 24*G[{0, 0, 1, 1, 1}, x] - 
        13*G[{0, 1, 0, 0, 0}, x] + 18*G[{0, 1, 0, 0, 1}, x] + 
        18*G[{0, 1, 0, 1, 0}, x] - 18*G[{0, 1, 0, 1, 1}, x] - 
        6*G[{0, 1, 1, 0, 0}, x] + 5*G[{1, 0, 0, 0, 0}, x] - 
        5*G[{1, 0, 0, 0, 1}, x] - 5*G[{1, 0, 0, 1, 0}, x] + 
        6*G[{1, 0, 0, 1, 1}, x] - G[{1, 0, 1, 0, 0}, x] - (319*Zeta[3])/18 + 
        ((115*I)/6)*Pi*Zeta[3] + 10*Pi^2*Zeta[3] + (3*G[{0}, x]*Zeta[3])/2 + 
        (4*I)*Pi*G[{0}, x]*Zeta[3] - (3*G[{1}, x]*Zeta[3])/2 + 
        (3*I)*Pi*G[{1}, x]*Zeta[3] + 40*G[{0, 0}, x]*Zeta[3] - 
        4*G[{0, 1}, x]*Zeta[3] - 3*G[{1, 0}, x]*Zeta[3] + 34*Zeta[5]) + 
      ep^2*(((15029*I)/1296)*Pi^3 + (2539*Pi^4)/3240 + ((353*I)/432)*Pi^5 + 
        (527*Pi^6)/15120 + ((83893*I)/1296)*Pi*G[{0}, x] - 
        (31595*Pi^2*G[{0}, x])/1296 - ((1435*I)/216)*Pi^3*G[{0}, x] - 
        (19*Pi^4*G[{0}, x])/48 + (I/9)*Pi^5*G[{0}, x] + 
        ((73*I)/27)*Pi^3*G[{1}, x] - (25*Pi^4*G[{1}, x])/432 - 
        (I/72)*Pi^5*G[{1}, x] + (83893*G[{0, 0}, x])/1296 + 
        ((1057*I)/54)*Pi*G[{0, 0}, x] + (559*Pi^2*G[{0, 0}, x])/72 + 
        ((43*I)/24)*Pi^3*G[{0, 0}, x] + (269*Pi^4*G[{0, 0}, x])/180 + 
        (52*I)*Pi*G[{0, 1}, x] + 4*Pi^2*G[{0, 1}, x] + 
        ((67*I)/36)*Pi^3*G[{0, 1}, x] - (403*Pi^4*G[{0, 1}, x])/360 - 
        ((3797*I)/216)*Pi*G[{1, 0}, x] + (329*Pi^2*G[{1, 0}, x])/108 + 
        ((11*I)/72)*Pi^3*G[{1, 0}, x] - (197*Pi^4*G[{1, 0}, x])/360 + 
        (I/4)*Pi^3*G[{1, 1}, x] + (31*Pi^4*G[{1, 1}, x])/180 - 
        (2657*G[{0, 0, 0}, x])/108 - ((1175*I)/36)*Pi*G[{0, 0, 0}, x] - 
        (53*Pi^2*G[{0, 0, 0}, x])/9 + ((2*I)/3)*Pi^3*G[{0, 0, 0}, x] + 
        52*G[{0, 0, 1}, x] + ((77*I)/2)*Pi*G[{0, 0, 1}, x] - 
        (56*Pi^2*G[{0, 0, 1}, x])/3 - ((25*I)/6)*Pi^3*G[{0, 0, 1}, x] + 
        52*G[{0, 1, 0}, x] + ((25*I)/9)*Pi*G[{0, 1, 0}, x] - 
        (92*Pi^2*G[{0, 1, 0}, x])/9 - ((4*I)/3)*Pi^3*G[{0, 1, 0}, x] - 
        ((149*I)/4)*Pi*G[{0, 1, 1}, x] - (37*Pi^2*G[{0, 1, 1}, x])/12 + 
        ((3*I)/2)*Pi^3*G[{0, 1, 1}, x] - (3797*G[{1, 0, 0}, x])/216 + 
        ((505*I)/36)*Pi*G[{1, 0, 0}, x] + (Pi^2*G[{1, 0, 0}, x])/72 - 
        (I/3)*Pi^3*G[{1, 0, 0}, x] + ((33*I)/4)*Pi*G[{1, 0, 1}, x] + 
        (Pi^2*G[{1, 0, 1}, x])/6 + ((5*I)/6)*Pi^3*G[{1, 0, 1}, x] - 
        ((287*I)/36)*Pi*G[{1, 1, 0}, x] + (25*Pi^2*G[{1, 1, 0}, x])/36 + 
        (I/6)*Pi^3*G[{1, 1, 0}, x] - (157*G[{0, 0, 0, 0}, x])/6 + 
        ((61*I)/3)*Pi*G[{0, 0, 0, 0}, x] + (59*Pi^2*G[{0, 0, 0, 0}, x])/2 - 
        (117*G[{0, 0, 0, 1}, x])/4 + ((11*I)/2)*Pi*G[{0, 0, 0, 1}, x] + 
        (98*Pi^2*G[{0, 0, 0, 1}, x])/3 - (117*G[{0, 0, 1, 0}, x])/4 + 
        (3*I)*Pi*G[{0, 0, 1, 0}, x] + (185*Pi^2*G[{0, 0, 1, 0}, x])/6 + 
        (185*G[{0, 0, 1, 1}, x])/4 - ((17*I)/2)*Pi*G[{0, 0, 1, 1}, x] + 
        (127*Pi^2*G[{0, 0, 1, 1}, x])/6 + (667*G[{0, 1, 0, 0}, x])/36 + 
        (5*I)*Pi*G[{0, 1, 0, 0}, x] + (32*Pi^2*G[{0, 1, 0, 0}, x])/3 - 
        (149*G[{0, 1, 0, 1}, x])/4 - ((35*I)/2)*Pi*G[{0, 1, 0, 1}, x] + 
        (56*Pi^2*G[{0, 1, 0, 1}, x])/3 - (149*G[{0, 1, 1, 0}, x])/4 - 
        ((50*I)/3)*Pi*G[{0, 1, 1, 0}, x] + (57*Pi^2*G[{0, 1, 1, 0}, x])/2 + 
        ((29*I)/2)*Pi*G[{0, 1, 1, 1}, x] + 8*Pi^2*G[{0, 1, 1, 1}, x] + 
        (194*G[{1, 0, 0, 0}, x])/9 - (7*I)*Pi*G[{1, 0, 0, 0}, x] - 
        9*Pi^2*G[{1, 0, 0, 0}, x] + (33*G[{1, 0, 0, 1}, x])/4 + 
        (5*I)*Pi*G[{1, 0, 0, 1}, x] - (53*Pi^2*G[{1, 0, 0, 1}, x])/6 + 
        (33*G[{1, 0, 1, 0}, x])/4 - ((2*I)/3)*Pi*G[{1, 0, 1, 0}, x] - 
        (13*Pi^2*G[{1, 0, 1, 0}, x])/2 - (3*I)*Pi*G[{1, 0, 1, 1}, x] - 
        (8*Pi^2*G[{1, 0, 1, 1}, x])/3 - (287*G[{1, 1, 0, 0}, x])/36 + 
        ((7*I)/3)*Pi*G[{1, 1, 0, 0}, x] + (11*Pi^2*G[{1, 1, 0, 0}, x])/6 + 
        I*Pi*G[{1, 1, 0, 1}, x] + (2*Pi^2*G[{1, 1, 0, 1}, x])/3 - 
        (I/2)*Pi*G[{1, 1, 1, 0}, x] + (113*G[{0, 0, 0, 0, 0}, x])/6 + 
        23*G[{0, 0, 0, 0, 1}, x] + (3*I)*Pi*G[{0, 0, 0, 0, 1}, x] + 
        23*G[{0, 0, 0, 1, 0}, x] - (13*I)*Pi*G[{0, 0, 0, 1, 0}, x] - 
        (7*G[{0, 0, 0, 1, 1}, x])/2 + I*Pi*G[{0, 0, 0, 1, 1}, x] - 
        5*G[{0, 0, 1, 0, 0}, x] - (11*I)*Pi*G[{0, 0, 1, 0, 0}, x] + 
        22*G[{0, 0, 1, 0, 1}, x] + 22*G[{0, 0, 1, 1, 0}, x] + 
        (17*I)*Pi*G[{0, 0, 1, 1, 0}, x] - (107*G[{0, 0, 1, 1, 1}, x])/2 - 
        (53*G[{0, 1, 0, 0, 0}, x])/2 - (8*I)*Pi*G[{0, 1, 0, 0, 0}, x] + 
        26*G[{0, 1, 0, 0, 1}, x] + (2*I)*Pi*G[{0, 1, 0, 0, 1}, x] + 
        26*G[{0, 1, 0, 1, 0}, x] + (12*I)*Pi*G[{0, 1, 0, 1, 0}, x] - 
        (65*G[{0, 1, 0, 1, 1}, x])/2 - (3*I)*Pi*G[{0, 1, 0, 1, 1}, x] - 
        (121*G[{0, 1, 1, 0, 0}, x])/6 + (9*I)*Pi*G[{0, 1, 1, 0, 0}, x] + 
        (29*G[{0, 1, 1, 0, 1}, x])/2 - I*Pi*G[{0, 1, 1, 0, 1}, x] + 
        (29*G[{0, 1, 1, 1, 0}, x])/2 - (8*I)*Pi*G[{0, 1, 1, 1, 0}, x] - 
        14*G[{1, 0, 0, 0, 0}, x] - 5*G[{1, 0, 0, 0, 1}, x] - 
        I*Pi*G[{1, 0, 0, 0, 1}, x] - 5*G[{1, 0, 0, 1, 0}, x] + 
        (5*I)*Pi*G[{1, 0, 0, 1, 0}, x] + 8*G[{1, 0, 0, 1, 1}, x] - 
        I*Pi*G[{1, 0, 0, 1, 1}, x] + G[{1, 0, 1, 0, 0}, x]/3 + 
        (3*I)*Pi*G[{1, 0, 1, 0, 0}, x] - 3*G[{1, 0, 1, 0, 1}, x] - 
        3*G[{1, 0, 1, 1, 0}, x] - (6*I)*Pi*G[{1, 0, 1, 1, 0}, x] + 
        (25*G[{1, 1, 0, 0, 0}, x])/6 + G[{1, 1, 0, 0, 1}, x] + 
        I*Pi*G[{1, 1, 0, 0, 1}, x] + G[{1, 1, 0, 1, 0}, x] - 
        I*Pi*G[{1, 1, 0, 1, 0}, x] - G[{1, 1, 1, 0, 0}, x]/2 + 
        155*G[{0, 0, 0, 0, 0, 0}, x] - 85*G[{0, 0, 0, 0, 0, 1}, x] - 
        85*G[{0, 0, 0, 0, 1, 0}, x] + 38*G[{0, 0, 0, 0, 1, 1}, x] - 
        12*G[{0, 0, 0, 1, 0, 0}, x] - 51*G[{0, 0, 0, 1, 0, 1}, x] - 
        51*G[{0, 0, 0, 1, 1, 0}, x] + 84*G[{0, 0, 0, 1, 1, 1}, x] + 
        62*G[{0, 0, 1, 0, 0, 0}, x] - 81*G[{0, 0, 1, 0, 0, 1}, x] - 
        81*G[{0, 0, 1, 0, 1, 0}, x] + 59*G[{0, 0, 1, 0, 1, 1}, x] + 
        19*G[{0, 0, 1, 1, 0, 0}, x] - 24*G[{0, 0, 1, 1, 0, 1}, x] - 
        24*G[{0, 0, 1, 1, 1, 0}, x] + 72*G[{0, 0, 1, 1, 1, 1}, x] + 
        49*G[{0, 1, 0, 0, 0, 0}, x] - 31*G[{0, 1, 0, 0, 0, 1}, x] - 
        31*G[{0, 1, 0, 0, 1, 0}, x] - 3*G[{0, 1, 0, 0, 1, 1}, x] + 
        15*G[{0, 1, 0, 1, 0, 0}, x] - 39*G[{0, 1, 0, 1, 0, 1}, x] - 
        39*G[{0, 1, 0, 1, 1, 0}, x] + 72*G[{0, 1, 0, 1, 1, 1}, x] + 
        70*G[{0, 1, 1, 0, 0, 0}, x] - 49*G[{0, 1, 1, 0, 0, 1}, x] - 
        49*G[{0, 1, 1, 0, 1, 0}, x] + 48*G[{0, 1, 1, 0, 1, 1}, x] - 
        8*G[{0, 1, 1, 1, 0, 0}, x] - 35*G[{1, 0, 0, 0, 0, 0}, x] + 
        25*G[{1, 0, 0, 0, 0, 1}, x] + 25*G[{1, 0, 0, 0, 1, 0}, x] - 
        16*G[{1, 0, 0, 0, 1, 1}, x] + 4*G[{1, 0, 0, 1, 0, 0}, x] + 
        11*G[{1, 0, 0, 1, 0, 1}, x] + 11*G[{1, 0, 0, 1, 1, 0}, x] - 
        24*G[{1, 0, 0, 1, 1, 1}, x] - 13*G[{1, 0, 1, 0, 0, 0}, x] + 
        18*G[{1, 0, 1, 0, 0, 1}, x] + 18*G[{1, 0, 1, 0, 1, 0}, x] - 
        18*G[{1, 0, 1, 0, 1, 1}, x] - 6*G[{1, 0, 1, 1, 0, 0}, x] + 
        5*G[{1, 1, 0, 0, 0, 0}, x] - 5*G[{1, 1, 0, 0, 0, 1}, x] - 
        5*G[{1, 1, 0, 0, 1, 0}, x] + 6*G[{1, 1, 0, 0, 1, 1}, x] - 
        G[{1, 1, 0, 1, 0, 0}, x] - (15029*Zeta[3])/216 + 
        ((3913*I)/36)*Pi*Zeta[3] + (325*Pi^2*Zeta[3])/72 - 
        (2*I)*Pi^3*Zeta[3] + (611*G[{0}, x]*Zeta[3])/36 - 
        ((31*I)/18)*Pi*G[{0}, x]*Zeta[3] - 43*Pi^2*G[{0}, x]*Zeta[3] - 
        (146*G[{1}, x]*Zeta[3])/9 + ((85*I)/6)*Pi*G[{1}, x]*Zeta[3] + 
        10*Pi^2*G[{1}, x]*Zeta[3] + (899*G[{0, 0}, x]*Zeta[3])/18 - 
        (2*I)*Pi*G[{0, 0}, x]*Zeta[3] - (49*G[{0, 1}, x]*Zeta[3])/6 - 
        (7*I)*Pi*G[{0, 1}, x]*Zeta[3] + 4*G[{1, 0}, x]*Zeta[3] + 
        (4*I)*Pi*G[{1, 0}, x]*Zeta[3] - (3*G[{1, 1}, x]*Zeta[3])/2 + 
        (3*I)*Pi*G[{1, 1}, x]*Zeta[3] - 178*G[{0, 0, 0}, x]*Zeta[3] - 
        4*G[{0, 0, 1}, x]*Zeta[3] - 21*G[{0, 1, 0}, x]*Zeta[3] - 
        35*G[{0, 1, 1}, x]*Zeta[3] + 40*G[{1, 0, 0}, x]*Zeta[3] - 
        4*G[{1, 0, 1}, x]*Zeta[3] - 3*G[{1, 1, 0}, x]*Zeta[3] + 
        (109*Zeta[3]^2)/2 + (203*Zeta[5])/12 + ((9*I)/2)*Pi*Zeta[5] - 
        (257*G[{0}, x]*Zeta[5])/2 + 34*G[{1}, x]*Zeta[5])) + 
    FF[1/(s*x)]*(43417/2592 - ((403*I)/108)*Pi - (1049*Pi^2)/432 + 
      (I/3)*Pi^3 - Pi^4/24 - (57*G[{0}, x])/8 - ((20*I)/9)*Pi*G[{0}, x] + 
      (23*Pi^2*G[{0}, x])/18 + (I/6)*Pi^3*G[{0}, x] - (269*G[{1}, x])/36 - 
      ((95*I)/36)*Pi*G[{1}, x] + (67*Pi^2*G[{1}, x])/36 - 
      (I/6)*Pi^3*G[{1}, x] - (35*G[{0, 0}, x])/36 + 
      ((11*I)/6)*Pi*G[{0, 0}, x] + (Pi^2*G[{0, 0}, x])/6 + 
      (3*G[{0, 1}, x])/2 + ((11*I)/2)*Pi*G[{0, 1}, x] - 
      (Pi^2*G[{0, 1}, x])/6 + (3*G[{1, 0}, x])/2 - (I/2)*Pi*G[{1, 0}, x] - 
      (7*Pi^2*G[{1, 0}, x])/6 - (83*G[{1, 1}, x])/36 + 
      ((11*I)/6)*Pi*G[{1, 1}, x] - (11*Pi^2*G[{1, 1}, x])/6 + 
      (11*G[{0, 0, 0}, x])/3 + I*Pi*G[{0, 0, 1}, x] - I*Pi*G[{0, 1, 0}, x] + 
      (11*G[{0, 1, 1}, x])/2 + (9*G[{1, 0, 0}, x])/2 - 5*G[{1, 0, 1}, x] - 
      I*Pi*G[{1, 0, 1}, x] - 5*G[{1, 1, 0}, x] + I*Pi*G[{1, 1, 0}, x] + 
      (26*G[{1, 1, 1}, x])/3 + G[{0, 0, 1, 1}, x] - G[{0, 1, 0, 0}, x] - 
      G[{1, 0, 1, 1}, x] - 5*G[{1, 1, 0, 0}, x] + 6*G[{1, 1, 0, 1}, x] + 
      6*G[{1, 1, 1, 0}, x] - 6*G[{1, 1, 1, 1}, x] - (349*Zeta[3])/36 - 
      ((7*I)/2)*Pi*Zeta[3] + 2*G[{0}, x]*Zeta[3] + 10*G[{1}, x]*Zeta[3] + 
      ep*(1089913/15552 - ((19315*I)/648)*Pi - (24491*Pi^2)/2592 - 
        ((101*I)/108)*Pi^3 - (1879*Pi^4)/4320 - ((29*I)/360)*Pi^5 - 
        (5593*G[{0}, x])/144 + ((1379*I)/108)*Pi*G[{0}, x] + 
        (3275*Pi^2*G[{0}, x])/432 - ((73*I)/72)*Pi^3*G[{0}, x] + 
        (Pi^4*G[{0}, x])/120 - (8057*G[{1}, x])/216 - ((2717*I)/216)*Pi*
         G[{1}, x] + (3139*Pi^2*G[{1}, x])/216 + ((17*I)/8)*Pi^3*G[{1}, x] + 
        (157*Pi^4*G[{1}, x])/360 + (356*G[{0, 0}, x])/27 + 
        ((35*I)/18)*Pi*G[{0, 0}, x] - (335*Pi^2*G[{0, 0}, x])/72 - 
        (I/3)*Pi^3*G[{0, 0}, x] + (81*G[{0, 1}, x])/4 + 
        ((1309*I)/36)*Pi*G[{0, 1}, x] - (265*Pi^2*G[{0, 1}, x])/18 + 
        ((2*I)/3)*Pi^3*G[{0, 1}, x] + (81*G[{1, 0}, x])/4 - 
        ((89*I)/36)*Pi*G[{1, 0}, x] - (431*Pi^2*G[{1, 0}, x])/36 - 
        (3071*G[{1, 1}, x])/216 + ((115*I)/36)*Pi*G[{1, 1}, x] - 
        (659*Pi^2*G[{1, 1}, x])/72 + ((2*I)/3)*Pi^3*G[{1, 1}, x] + 
        (239*G[{0, 0, 0}, x])/36 - ((11*I)/2)*Pi*G[{0, 0, 0}, x] - 
        (2*Pi^2*G[{0, 0, 0}, x])/3 - (11*G[{0, 0, 1}, x])/2 + 
        (5*I)*Pi*G[{0, 0, 1}, x] - (4*Pi^2*G[{0, 0, 1}, x])/3 - 
        (11*G[{0, 1, 0}, x])/2 + ((41*I)/6)*Pi*G[{0, 1, 0}, x] - 
        Pi^2*G[{0, 1, 0}, x] + (1399*G[{0, 1, 1}, x])/36 - 
        ((37*I)/6)*Pi*G[{0, 1, 1}, x] - 2*Pi^2*G[{0, 1, 1}, x] + 
        (259*G[{1, 0, 0}, x])/9 + ((47*I)/6)*Pi*G[{1, 0, 0}, x] + 
        3*Pi^2*G[{1, 0, 0}, x] - (137*G[{1, 0, 1}, x])/4 - 
        ((2*I)/3)*Pi*G[{1, 0, 1}, x] + 8*Pi^2*G[{1, 0, 1}, x] - 
        (137*G[{1, 1, 0}, x])/4 - (12*I)*Pi*G[{1, 1, 0}, x] + 
        (23*Pi^2*G[{1, 1, 0}, x])/3 + (395*G[{1, 1, 1}, x])/9 - 
        (4*I)*Pi*G[{1, 1, 1}, x] + (28*Pi^2*G[{1, 1, 1}, x])/3 - 
        (33*G[{0, 0, 0, 0}, x])/2 - I*Pi*G[{0, 0, 0, 1}, x] + 
        (5*I)*Pi*G[{0, 0, 1, 0}, x] + 5*G[{0, 0, 1, 1}, x] - 
        I*Pi*G[{0, 0, 1, 1}, x] - (79*G[{0, 1, 0, 0}, x])/6 + 
        (3*I)*Pi*G[{0, 1, 0, 0}, x] + 20*G[{0, 1, 0, 1}, x] - 
        I*Pi*G[{0, 1, 0, 1}, x] + 20*G[{0, 1, 1, 0}, x] - 
        (5*I)*Pi*G[{0, 1, 1, 0}, x] - (106*G[{0, 1, 1, 1}, x])/3 - 
        (149*G[{1, 0, 0, 0}, x])/6 + (51*G[{1, 0, 0, 1}, x])/2 - 
        (5*I)*Pi*G[{1, 0, 0, 1}, x] + (51*G[{1, 0, 1, 0}, x])/2 - 
        I*Pi*G[{1, 0, 1, 0}, x] - (97*G[{1, 0, 1, 1}, x])/6 + 
        (3*I)*Pi*G[{1, 0, 1, 1}, x] - (43*G[{1, 1, 0, 0}, x])/2 - 
        I*Pi*G[{1, 1, 0, 0}, x] + (39*G[{1, 1, 0, 1}, x])/2 + 
        (5*I)*Pi*G[{1, 1, 0, 1}, x] + (39*G[{1, 1, 1, 0}, x])/2 - 
        I*Pi*G[{1, 1, 1, 0}, x] - (89*G[{1, 1, 1, 1}, x])/2 - 
        G[{0, 0, 0, 1, 1}, x] + 4*G[{0, 0, 1, 0, 0}, x] + 
        G[{0, 0, 1, 0, 1}, x] + G[{0, 0, 1, 1, 0}, x] - 
        4*G[{0, 0, 1, 1, 1}, x] + 2*G[{0, 1, 0, 0, 0}, x] + 
        3*G[{0, 1, 0, 0, 1}, x] + 3*G[{0, 1, 0, 1, 0}, x] - 
        4*G[{0, 1, 0, 1, 1}, x] - 11*G[{0, 1, 1, 0, 0}, x] + 
        6*G[{0, 1, 1, 0, 1}, x] + 6*G[{0, 1, 1, 1, 0}, x] - 
        6*G[{0, 1, 1, 1, 1}, x] - 5*G[{1, 0, 0, 1, 1}, x] + 
        14*G[{1, 0, 1, 0, 0}, x] - 15*G[{1, 0, 1, 0, 1}, x] - 
        15*G[{1, 0, 1, 1, 0}, x] + 20*G[{1, 0, 1, 1, 1}, x] + 
        20*G[{1, 1, 0, 0, 0}, x] - 11*G[{1, 1, 0, 0, 1}, x] - 
        11*G[{1, 1, 0, 1, 0}, x] + 4*G[{1, 1, 0, 1, 1}, x] + 
        17*G[{1, 1, 1, 0, 0}, x] - 30*G[{1, 1, 1, 0, 1}, x] - 
        30*G[{1, 1, 1, 1, 0}, x] + 42*G[{1, 1, 1, 1, 1}, x] - 
        (2207*Zeta[3])/54 + ((11*I)/2)*Pi*Zeta[3] + (437*Pi^2*Zeta[3])/72 + 
        20*G[{0}, x]*Zeta[3] + (4*I)*Pi*G[{0}, x]*Zeta[3] + 
        (77*G[{1}, x]*Zeta[3])/3 + (8*I)*Pi*G[{1}, x]*Zeta[3] + 
        5*G[{0, 0}, x]*Zeta[3] + G[{0, 1}, x]*Zeta[3] - 
        7*G[{1, 0}, x]*Zeta[3] - 43*G[{1, 1}, x]*Zeta[3] - (35*Zeta[5])/4) + 
      ep^2*(23261569/93312 - ((480451*I)/3888)*Pi - (873413*Pi^2)/15552 - 
        ((4135*I)/324)*Pi^3 - (4433*Pi^4)/3456 + ((6199*I)/8640)*Pi^5 + 
        (5209*Pi^6)/60480 - (130321*G[{0}, x])/864 + ((9964*I)/81)*Pi*
         G[{0}, x] + (9463*Pi^2*G[{0}, x])/324 - ((59*I)/108)*Pi^3*
         G[{0}, x] + (929*Pi^4*G[{0}, x])/720 + (I/9)*Pi^5*G[{0}, x] - 
        (179585*G[{1}, x])/1296 - ((32621*I)/1296)*Pi*G[{1}, x] + 
        (106027*Pi^2*G[{1}, x])/1296 + ((899*I)/54)*Pi^3*G[{1}, x] + 
        (1123*Pi^4*G[{1}, x])/720 + ((31*I)/180)*Pi^5*G[{1}, x] + 
        (48941*G[{0, 0}, x])/648 - ((4945*I)/108)*Pi*G[{0, 0}, x] - 
        (961*Pi^2*G[{0, 0}, x])/48 + ((15*I)/8)*Pi^3*G[{0, 0}, x] + 
        (2*Pi^4*G[{0, 0}, x])/15 + 138*G[{0, 1}, x] + ((37783*I)/216)*Pi*
         G[{0, 1}, x] - (19151*Pi^2*G[{0, 1}, x])/216 - 
        ((607*I)/72)*Pi^3*G[{0, 1}, x] - (Pi^4*G[{0, 1}, x])/120 + 
        138*G[{1, 0}, x] + ((2621*I)/108)*Pi*G[{1, 0}, x] - 
        (15575*Pi^2*G[{1, 0}, x])/216 - ((493*I)/72)*Pi^3*G[{1, 0}, x] - 
        (17*Pi^4*G[{1, 0}, x])/45 - (105281*G[{1, 1}, x])/1296 - 
        ((1189*I)/108)*Pi*G[{1, 1}, x] - (3445*Pi^2*G[{1, 1}, x])/72 + 
        ((97*I)/24)*Pi^3*G[{1, 1}, x] - (125*Pi^4*G[{1, 1}, x])/72 - 
        (1925*G[{0, 0, 0}, x])/108 - ((7*I)/18)*Pi*G[{0, 0, 0}, x] + 
        (221*Pi^2*G[{0, 0, 0}, x])/18 + ((2*I)/3)*Pi^3*G[{0, 0, 0}, x] - 
        (243*G[{0, 0, 1}, x])/4 + ((1651*I)/36)*Pi*G[{0, 0, 1}, x] + 
        (541*Pi^2*G[{0, 0, 1}, x])/36 - ((13*I)/3)*Pi^3*G[{0, 0, 1}, x] - 
        (243*G[{0, 1, 0}, x])/4 + ((179*I)/18)*Pi*G[{0, 1, 0}, x] + 
        (169*Pi^2*G[{0, 1, 0}, x])/9 - ((3*I)/2)*Pi^3*G[{0, 1, 0}, x] + 
        (42157*G[{0, 1, 1}, x])/216 - ((410*I)/9)*Pi*G[{0, 1, 1}, x] + 
        (1999*Pi^2*G[{0, 1, 1}, x])/72 + ((13*I)/6)*Pi^3*G[{0, 1, 1}, x] + 
        (18335*G[{1, 0, 0}, x])/108 + ((1987*I)/36)*Pi*G[{1, 0, 0}, x] + 
        (1663*Pi^2*G[{1, 0, 0}, x])/72 - 186*G[{1, 0, 1}, x] - 
        ((365*I)/9)*Pi*G[{1, 0, 1}, x] + (403*Pi^2*G[{1, 0, 1}, x])/9 + 
        ((7*I)/6)*Pi^3*G[{1, 0, 1}, x] - 186*G[{1, 1, 0}, x] - 
        ((2753*I)/36)*Pi*G[{1, 1, 0}, x] + (451*Pi^2*G[{1, 1, 0}, x])/9 - 
        ((7*I)/6)*Pi^3*G[{1, 1, 0}, x] + (11183*G[{1, 1, 1}, x])/54 + 
        ((233*I)/18)*Pi*G[{1, 1, 1}, x] + (925*Pi^2*G[{1, 1, 1}, x])/36 - 
        (2*I)*Pi^3*G[{1, 1, 1}, x] - (305*G[{0, 0, 0, 0}, x])/12 + 
        ((77*I)/6)*Pi*G[{0, 0, 0, 0}, x] + 2*Pi^2*G[{0, 0, 0, 0}, x] + 
        (29*G[{0, 0, 0, 1}, x])/2 + (12*I)*Pi*G[{0, 0, 0, 1}, x] + 
        Pi^2*G[{0, 0, 0, 1}, x] + (29*G[{0, 0, 1, 0}, x])/2 - 
        (6*I)*Pi*G[{0, 0, 1, 0}, x] - (17*Pi^2*G[{0, 0, 1, 0}, x])/6 + 
        (1525*G[{0, 0, 1, 1}, x])/36 - ((14*I)/3)*Pi*G[{0, 0, 1, 1}, x] + 
        (11*Pi^2*G[{0, 0, 1, 1}, x])/6 - (1531*G[{0, 1, 0, 0}, x])/18 - 
        ((23*I)/2)*Pi*G[{0, 1, 0, 0}, x] + (11*Pi^2*G[{0, 1, 0, 0}, x])/6 + 
        106*G[{0, 1, 0, 1}, x] - ((97*I)/6)*Pi*G[{0, 1, 0, 1}, x] + 
        (38*Pi^2*G[{0, 1, 0, 1}, x])/3 + 106*G[{0, 1, 1, 0}, x] + 
        ((22*I)/3)*Pi*G[{0, 1, 1, 0}, x] + (107*Pi^2*G[{0, 1, 1, 0}, x])/6 - 
        (4061*G[{0, 1, 1, 1}, x])/18 + (6*I)*Pi*G[{0, 1, 1, 1}, x] + 
        (32*Pi^2*G[{0, 1, 1, 1}, x])/3 - (2675*G[{1, 0, 0, 0}, x])/18 - 
        (26*I)*Pi*G[{1, 0, 0, 0}, x] - (22*Pi^2*G[{1, 0, 0, 0}, x])/3 + 
        (585*G[{1, 0, 0, 1}, x])/4 - ((37*I)/6)*Pi*G[{1, 0, 0, 1}, x] - 
        (79*Pi^2*G[{1, 0, 0, 1}, x])/6 + (585*G[{1, 0, 1, 0}, x])/4 + 
        ((143*I)/6)*Pi*G[{1, 0, 1, 0}, x] - (37*Pi^2*G[{1, 0, 1, 0}, x])/3 - 
        (4259*G[{1, 0, 1, 1}, x])/36 - (6*I)*Pi*G[{1, 0, 1, 1}, x] - 
        (91*Pi^2*G[{1, 0, 1, 1}, x])/6 - (4211*G[{1, 1, 0, 0}, x])/36 + 
        ((58*I)/3)*Pi*G[{1, 1, 0, 0}, x] - (103*Pi^2*G[{1, 1, 0, 0}, x])/6 + 
        109*G[{1, 1, 0, 1}, x] + ((31*I)/2)*Pi*G[{1, 1, 0, 1}, x] - 
        (245*Pi^2*G[{1, 1, 0, 1}, x])/6 + 109*G[{1, 1, 1, 0}, x] - 
        (17*I)*Pi*G[{1, 1, 1, 0}, x] - 37*Pi^2*G[{1, 1, 1, 0}, x] - 
        (568*G[{1, 1, 1, 1}, x])/3 + ((16*I)/3)*Pi*G[{1, 1, 1, 1}, x] - 
        31*Pi^2*G[{1, 1, 1, 1}, x] + (154*G[{0, 0, 0, 0, 0}, x])/3 + 
        (3*I)*Pi*G[{0, 0, 0, 0, 1}, x] - (13*I)*Pi*G[{0, 0, 0, 1, 0}, x] + 
        12*G[{0, 0, 0, 1, 1}, x] + I*Pi*G[{0, 0, 0, 1, 1}, x] + 
        (73*G[{0, 0, 1, 0, 0}, x])/2 - (11*I)*Pi*G[{0, 0, 1, 0, 0}, x] - 
        (85*G[{0, 0, 1, 0, 1}, x])/2 - I*Pi*G[{0, 0, 1, 0, 1}, x] - 
        (85*G[{0, 0, 1, 1, 0}, x])/2 + (18*I)*Pi*G[{0, 0, 1, 1, 0}, x] + 
        (89*G[{0, 0, 1, 1, 1}, x])/3 + 70*G[{0, 1, 0, 0, 0}, x] - 
        (8*I)*Pi*G[{0, 1, 0, 0, 0}, x] - 57*G[{0, 1, 0, 0, 1}, x] - 
        (4*I)*Pi*G[{0, 1, 0, 0, 1}, x] - 57*G[{0, 1, 0, 1, 0}, x] + 
        (12*I)*Pi*G[{0, 1, 0, 1, 0}, x] + (5*G[{0, 1, 0, 1, 1}, x])/6 + 
        (71*G[{0, 1, 1, 0, 0}, x])/6 + (8*I)*Pi*G[{0, 1, 1, 0, 0}, x] - 
        (89*G[{0, 1, 1, 0, 1}, x])/2 + (4*I)*Pi*G[{0, 1, 1, 0, 1}, x] - 
        (89*G[{0, 1, 1, 1, 0}, x])/2 - (9*I)*Pi*G[{0, 1, 1, 1, 0}, x] + 
        (235*G[{0, 1, 1, 1, 1}, x])/2 + 78*G[{1, 0, 0, 0, 0}, x] - 
        58*G[{1, 0, 0, 0, 1}, x] - (9*I)*Pi*G[{1, 0, 0, 0, 1}, x] - 
        58*G[{1, 0, 0, 1, 0}, x] + (4*I)*Pi*G[{1, 0, 0, 1, 0}, x] + 
        (5*G[{1, 0, 0, 1, 1}, x])/6 + (8*I)*Pi*G[{1, 0, 0, 1, 1}, x] + 
        (389*G[{1, 0, 1, 0, 0}, x])/6 - 92*G[{1, 0, 1, 0, 1}, x] + 
        (12*I)*Pi*G[{1, 0, 1, 0, 1}, x] - 92*G[{1, 0, 1, 1, 0}, x] - 
        (4*I)*Pi*G[{1, 0, 1, 1, 0}, x] + (233*G[{1, 0, 1, 1, 1}, x])/2 - 
        (8*I)*Pi*G[{1, 0, 1, 1, 1}, x] + (401*G[{1, 1, 0, 0, 0}, x])/3 - 
        (139*G[{1, 1, 0, 0, 1}, x])/2 + (18*I)*Pi*G[{1, 1, 0, 0, 1}, x] - 
        (139*G[{1, 1, 0, 1, 0}, x])/2 - I*Pi*G[{1, 1, 0, 1, 0}, x] + 
        46*G[{1, 1, 0, 1, 1}, x] - (11*I)*Pi*G[{1, 1, 0, 1, 1}, x] + 
        (3*G[{1, 1, 1, 0, 0}, x])/2 + I*Pi*G[{1, 1, 1, 0, 0}, x] - 
        (115*G[{1, 1, 1, 0, 1}, x])/2 - (13*I)*Pi*G[{1, 1, 1, 0, 1}, x] - 
        (115*G[{1, 1, 1, 1, 0}, x])/2 + (3*I)*Pi*G[{1, 1, 1, 1, 0}, x] + 
        (472*G[{1, 1, 1, 1, 1}, x])/3 + 3*G[{0, 0, 0, 0, 1, 1}, x] - 
        12*G[{0, 0, 0, 1, 0, 0}, x] - G[{0, 0, 0, 1, 0, 1}, x] - 
        G[{0, 0, 0, 1, 1, 0}, x] + 4*G[{0, 0, 0, 1, 1, 1}, x] - 
        8*G[{0, 0, 1, 0, 0, 0}, x] - 11*G[{0, 0, 1, 0, 0, 1}, x] - 
        11*G[{0, 0, 1, 0, 1, 0}, x] + 8*G[{0, 0, 1, 0, 1, 1}, x] + 
        14*G[{0, 0, 1, 1, 0, 0}, x] + 2*G[{0, 0, 1, 1, 0, 1}, x] + 
        2*G[{0, 0, 1, 1, 1, 0}, x] + 6*G[{0, 0, 1, 1, 1, 1}, x] - 
        6*G[{0, 1, 0, 0, 0, 0}, x] - 6*G[{0, 1, 0, 0, 0, 1}, x] - 
        6*G[{0, 1, 0, 0, 1, 0}, x] - 4*G[{0, 1, 0, 0, 1, 1}, x] + 
        30*G[{0, 1, 0, 1, 0, 0}, x] - 24*G[{0, 1, 0, 1, 0, 1}, x] - 
        24*G[{0, 1, 0, 1, 1, 0}, x] + 32*G[{0, 1, 0, 1, 1, 1}, x] + 
        50*G[{0, 1, 1, 0, 0, 0}, x] - 20*G[{0, 1, 1, 0, 0, 1}, x] - 
        20*G[{0, 1, 1, 0, 1, 0}, x] + 12*G[{0, 1, 1, 0, 1, 1}, x] + 
        9*G[{0, 1, 1, 1, 0, 0}, x] - 30*G[{0, 1, 1, 1, 0, 1}, x] - 
        30*G[{0, 1, 1, 1, 1, 0}, x] + 42*G[{0, 1, 1, 1, 1, 1}, x] - 
        9*G[{1, 0, 0, 0, 1, 1}, x] - 36*G[{1, 0, 0, 1, 0, 0}, x] + 
        40*G[{1, 0, 0, 1, 0, 1}, x] + 40*G[{1, 0, 0, 1, 1, 0}, x] - 
        22*G[{1, 0, 0, 1, 1, 1}, x] - 58*G[{1, 0, 1, 0, 0, 0}, x] + 
        30*G[{1, 0, 1, 0, 0, 1}, x] + 30*G[{1, 0, 1, 0, 1, 0}, x] + 
        12*G[{1, 0, 1, 0, 1, 1}, x] + 2*G[{1, 0, 1, 1, 0, 0}, x] + 
        24*G[{1, 0, 1, 1, 0, 1}, x] + 24*G[{1, 0, 1, 1, 1, 0}, x] - 
        72*G[{1, 0, 1, 1, 1, 1}, x] - 60*G[{1, 1, 0, 0, 0, 0}, x] + 
        20*G[{1, 1, 0, 0, 0, 1}, x] + 20*G[{1, 1, 0, 0, 1, 0}, x] + 
        20*G[{1, 1, 0, 0, 1, 1}, x] - 52*G[{1, 1, 0, 1, 0, 0}, x] + 
        73*G[{1, 1, 0, 1, 0, 1}, x] + 73*G[{1, 1, 0, 1, 1, 0}, x] - 
        92*G[{1, 1, 0, 1, 1, 1}, x] - 92*G[{1, 1, 1, 0, 0, 0}, x] + 
        59*G[{1, 1, 1, 0, 0, 1}, x] + 59*G[{1, 1, 1, 0, 1, 0}, x] - 
        12*G[{1, 1, 1, 0, 1, 1}, x] - 39*G[{1, 1, 1, 1, 0, 0}, x] + 
        102*G[{1, 1, 1, 1, 0, 1}, x] + 102*G[{1, 1, 1, 1, 1, 0}, x] - 
        186*G[{1, 1, 1, 1, 1, 1}, x] - (11063*Zeta[3])/81 + 
        ((581*I)/54)*Pi*Zeta[3] - (835*Pi^2*Zeta[3])/216 + 
        ((173*I)/36)*Pi^3*Zeta[3] + (3695*G[{0}, x]*Zeta[3])/36 + 
        ((5*I)/18)*Pi*G[{0}, x]*Zeta[3] - (21*Pi^2*G[{0}, x]*Zeta[3])/2 + 
        (415*G[{1}, x]*Zeta[3])/4 + ((349*I)/9)*Pi*G[{1}, x]*Zeta[3] - 
        (20*Pi^2*G[{1}, x]*Zeta[3])/3 - (455*G[{0, 0}, x]*Zeta[3])/9 - 
        (2*I)*Pi*G[{0, 0}, x]*Zeta[3] - 24*G[{0, 1}, x]*Zeta[3] - 
        (2*I)*Pi*G[{0, 1}, x]*Zeta[3] - 37*G[{1, 0}, x]*Zeta[3] + 
        I*Pi*G[{1, 0}, x]*Zeta[3] - (1391*G[{1, 1}, x]*Zeta[3])/9 + 
        I*Pi*G[{1, 1}, x]*Zeta[3] - 28*G[{0, 0, 0}, x]*Zeta[3] + 
        31*G[{0, 0, 1}, x]*Zeta[3] - 10*G[{0, 1, 0}, x]*Zeta[3] - 
        53*G[{0, 1, 1}, x]*Zeta[3] + 32*G[{1, 0, 0}, x]*Zeta[3] + 
        4*G[{1, 0, 1}, x]*Zeta[3] + 36*G[{1, 1, 0}, x]*Zeta[3] + 
        168*G[{1, 1, 1}, x]*Zeta[3] + (683*Zeta[3]^2)/12 - 
        (1583*Zeta[5])/20 - (21*I)*Pi*Zeta[5] - 11*G[{0}, x]*Zeta[5] + 
        (117*G[{1}, x]*Zeta[5])/2))), 
 COLOR[CF*Nf]*((7*G[{0}, x])/(36*s) - (((11*I)/9)*Pi*G[{0}, x])/s + 
    (Pi^2*G[{0}, x])/(9*s) - (7*G[{1}, x])/(36*s) + 
    (((11*I)/9)*Pi*G[{1}, x])/s - (Pi^2*G[{1}, x])/(9*s) - 
    (25*G[{0, 0}, x])/(18*s) + ((I/3)*Pi*G[{0, 0}, x])/s + 
    (25*G[{1, 1}, x])/(18*s) - ((I/3)*Pi*G[{1, 1}, x])/s + 
    (2*G[{0, 0, 0}, x])/(3*s) - (2*G[{1, 1, 1}, x])/(3*s) + 
    ep*((((11*I)/54)*Pi^3)/s - (2*Pi^4)/(135*s) + (253*G[{0}, x])/(216*s) - 
      (((193*I)/27)*Pi*G[{0}, x])/s + (289*Pi^2*G[{0}, x])/(216*s) + 
      ((I/36)*Pi^3*G[{0}, x])/s - (253*G[{1}, x])/(216*s) + 
      (((193*I)/27)*Pi*G[{1}, x])/s - (289*Pi^2*G[{1}, x])/(216*s) - 
      ((I/12)*Pi^3*G[{1}, x])/s - (217*G[{0, 0}, x])/(27*s) + 
      (((31*I)/9)*Pi*G[{0, 0}, x])/s - (13*Pi^2*G[{0, 0}, x])/(36*s) + 
      (((11*I)/9)*Pi*G[{0, 1}, x])/s - (Pi^2*G[{0, 1}, x])/(9*s) - 
      (((11*I)/9)*Pi*G[{1, 0}, x])/s + (Pi^2*G[{1, 0}, x])/(9*s) + 
      (217*G[{1, 1}, x])/(27*s) - (((31*I)/9)*Pi*G[{1, 1}, x])/s + 
      (13*Pi^2*G[{1, 1}, x])/(36*s) + (133*G[{0, 0, 0}, x])/(18*s) - 
      (I*Pi*G[{0, 0, 0}, x])/s + ((I/3)*Pi*G[{0, 1, 0}, x])/s + 
      (11*G[{0, 1, 1}, x])/(9*s) - ((I/3)*Pi*G[{0, 1, 1}, x])/s - 
      (11*G[{1, 0, 0}, x])/(9*s) + ((I/3)*Pi*G[{1, 0, 0}, x])/s - 
      ((I/3)*Pi*G[{1, 0, 1}, x])/s - (133*G[{1, 1, 1}, x])/(18*s) + 
      (I*Pi*G[{1, 1, 1}, x])/s - (3*G[{0, 0, 0, 0}, x])/s + 
      G[{0, 1, 0, 0}, x]/(3*s) - (2*G[{0, 1, 1, 1}, x])/(3*s) + 
      (2*G[{1, 0, 0, 0}, x])/(3*s) - G[{1, 0, 1, 1}, x]/(3*s) + 
      (3*G[{1, 1, 1, 1}, x])/s - (11*Zeta[3])/(9*s) - ((I/3)*Pi*Zeta[3])/s + 
      (G[{1}, x]*Zeta[3])/(3*s)) + FF[1/(s*x^2)]*(((-19*I)/18)*Pi*G[{1}, x] + 
      (Pi^2*G[{1}, x])/9 - (19*G[{1, 1}, x])/18 + (I/3)*Pi*G[{1, 1}, x] + 
      (2*G[{1, 1, 1}, x])/3 + ep*(((-469*I)/108)*Pi*G[{1}, x] + 
        (107*Pi^2*G[{1}, x])/108 + (I/12)*Pi^3*G[{1}, x] - 
        ((19*I)/18)*Pi*G[{0, 1}, x] + (Pi^2*G[{0, 1}, x])/9 - 
        (469*G[{1, 1}, x])/108 + ((22*I)/9)*Pi*G[{1, 1}, x] - 
        (13*Pi^2*G[{1, 1}, x])/36 - (19*G[{0, 1, 1}, x])/18 + 
        (I/3)*Pi*G[{0, 1, 1}, x] + (I/3)*Pi*G[{1, 0, 1}, x] + 
        (44*G[{1, 1, 1}, x])/9 - I*Pi*G[{1, 1, 1}, x] + 
        (2*G[{0, 1, 1, 1}, x])/3 + G[{1, 0, 1, 1}, x]/3 - 
        3*G[{1, 1, 1, 1}, x] - (G[{1}, x]*Zeta[3])/3) + 
      ep^2*(((-10021*I)/648)*Pi*G[{1}, x] + (2489*Pi^2*G[{1}, x])/648 + 
        ((11*I)/18)*Pi^3*G[{1}, x] - (19*Pi^4*G[{1}, x])/540 - 
        ((469*I)/108)*Pi*G[{0, 1}, x] + (107*Pi^2*G[{0, 1}, x])/108 + 
        (I/12)*Pi^3*G[{0, 1}, x] - (10021*G[{1, 1}, x])/648 + 
        ((505*I)/54)*Pi*G[{1, 1}, x] - (35*Pi^2*G[{1, 1}, x])/18 - 
        (I/4)*Pi^3*G[{1, 1}, x] - ((19*I)/18)*Pi*G[{0, 0, 1}, x] + 
        (Pi^2*G[{0, 0, 1}, x])/9 - (469*G[{0, 1, 1}, x])/108 + 
        ((22*I)/9)*Pi*G[{0, 1, 1}, x] - (13*Pi^2*G[{0, 1, 1}, x])/36 + 
        ((22*I)/9)*Pi*G[{1, 0, 1}, x] - (7*Pi^2*G[{1, 0, 1}, x])/18 + 
        (505*G[{1, 1, 1}, x])/27 - ((47*I)/9)*Pi*G[{1, 1, 1}, x] + 
        (7*Pi^2*G[{1, 1, 1}, x])/9 - (19*G[{0, 0, 1, 1}, x])/18 + 
        (I/3)*Pi*G[{0, 0, 1, 1}, x] + (I/3)*Pi*G[{0, 1, 0, 1}, x] + 
        (44*G[{0, 1, 1, 1}, x])/9 - I*Pi*G[{0, 1, 1, 1}, x] + 
        (I/3)*Pi*G[{1, 0, 0, 1}, x] + (22*G[{1, 0, 1, 1}, x])/9 - 
        I*Pi*G[{1, 0, 1, 1}, x] - I*Pi*G[{1, 1, 0, 1}, x] - 
        (47*G[{1, 1, 1, 1}, x])/3 + ((7*I)/3)*Pi*G[{1, 1, 1, 1}, x] + 
        (2*G[{0, 0, 1, 1, 1}, x])/3 + G[{0, 1, 0, 1, 1}, x]/3 - 
        3*G[{0, 1, 1, 1, 1}, x] + G[{1, 0, 0, 1, 1}, x]/3 - 
        2*G[{1, 0, 1, 1, 1}, x] - G[{1, 1, 0, 1, 1}, x] + 
        (28*G[{1, 1, 1, 1, 1}, x])/3 - (25*G[{1}, x]*Zeta[3])/18 + 
        ((19*I)/9)*Pi*G[{1}, x]*Zeta[3] - (G[{0, 1}, x]*Zeta[3])/3 + 
        (31*G[{1, 1}, x]*Zeta[3])/9)) + FF[1/(s*x)]*
     (3401/1296 - ((29*I)/54)*Pi - (31*Pi^2)/216 - (5*G[{0}, x])/4 - 
      ((5*I)/9)*Pi*G[{0}, x] + (Pi^2*G[{0}, x])/9 - (19*G[{1}, x])/18 - 
      ((13*I)/18)*Pi*G[{1}, x] + (Pi^2*G[{1}, x])/9 - G[{0, 0}, x]/18 + 
      (I/3)*Pi*G[{0, 0}, x] - (7*G[{1, 1}, x])/18 + (I/3)*Pi*G[{1, 1}, x] + 
      (2*G[{0, 0, 0}, x])/3 + (2*G[{1, 1, 1}, x])/3 + Zeta[3]/18 + 
      ep*(87665/7776 - ((1421*I)/324)*Pi + (677*Pi^2)/1296 + (I/27)*Pi^3 - 
        (29*Pi^4)/2160 - (473*G[{0}, x])/72 - ((28*I)/27)*Pi*G[{0}, x] + 
        (109*Pi^2*G[{0}, x])/216 + (I/36)*Pi^3*G[{0}, x] - 
        (583*G[{1}, x])/108 - ((415*I)/108)*Pi*G[{1}, x] + 
        (23*Pi^2*G[{1}, x])/27 + (I/12)*Pi^3*G[{1}, x] + 
        (71*G[{0, 0}, x])/27 + ((10*I)/9)*Pi*G[{0, 0}, x] - 
        (13*Pi^2*G[{0, 0}, x])/36 - ((13*I)/18)*Pi*G[{0, 1}, x] + 
        (Pi^2*G[{0, 1}, x])/9 - ((5*I)/9)*Pi*G[{1, 0}, x] + 
        (Pi^2*G[{1, 0}, x])/9 - (115*G[{1, 1}, x])/108 + 
        ((19*I)/9)*Pi*G[{1, 1}, x] - (13*Pi^2*G[{1, 1}, x])/36 + 
        (13*G[{0, 0, 0}, x])/18 - I*Pi*G[{0, 0, 0}, x] + 
        (I/3)*Pi*G[{0, 1, 0}, x] - (13*G[{0, 1, 1}, x])/18 + 
        (I/3)*Pi*G[{0, 1, 1}, x] - (5*G[{1, 0, 0}, x])/9 + 
        (I/3)*Pi*G[{1, 0, 0}, x] + (I/3)*Pi*G[{1, 0, 1}, x] + 
        (29*G[{1, 1, 1}, x])/9 - I*Pi*G[{1, 1, 1}, x] - 
        3*G[{0, 0, 0, 0}, x] + G[{0, 1, 0, 0}, x]/3 + (2*G[{0, 1, 1, 1}, x])/
         3 + (2*G[{1, 0, 0, 0}, x])/3 + G[{1, 0, 1, 1}, x]/3 - 
        3*G[{1, 1, 1, 1}, x] - (97*Zeta[3])/27 - I*Pi*Zeta[3] - 
        (G[{1}, x]*Zeta[3])/3) + ep^2*(1893305/46656 - ((36653*I)/1944)*Pi + 
        (26963*Pi^2)/7776 + ((197*I)/324)*Pi^3 - (163*Pi^4)/1728 - 
        ((67*I)/4320)*Pi^5 - (10889*G[{0}, x])/432 - ((164*I)/81)*Pi*
         G[{0}, x] + (379*Pi^2*G[{0}, x])/324 + ((5*I)/54)*Pi^3*G[{0}, x] + 
        (7*Pi^4*G[{0}, x])/360 - (13519*G[{1}, x])/648 - 
        ((9499*I)/648)*Pi*G[{1}, x] + (2513*Pi^2*G[{1}, x])/648 + 
        ((67*I)/108)*Pi^3*G[{1}, x] - (Pi^4*G[{1}, x])/20 + 
        (4357*G[{0, 0}, x])/324 + ((56*I)/27)*Pi*G[{0, 0}, x] - 
        (23*Pi^2*G[{0, 0}, x])/24 - (I/12)*Pi^3*G[{0, 0}, x] - 
        ((415*I)/108)*Pi*G[{0, 1}, x] + (89*Pi^2*G[{0, 1}, x])/108 + 
        (I/36)*Pi^3*G[{0, 1}, x] - ((28*I)/27)*Pi*G[{1, 0}, x] + 
        (25*Pi^2*G[{1, 0}, x])/54 + (I/36)*Pi^3*G[{1, 0}, x] - 
        (1639*G[{1, 1}, x])/648 + ((487*I)/54)*Pi*G[{1, 1}, x] - 
        (17*Pi^2*G[{1, 1}, x])/9 - (I/4)*Pi^3*G[{1, 1}, x] - 
        (235*G[{0, 0, 0}, x])/54 - ((20*I)/9)*Pi*G[{0, 0, 0}, x] + 
        (7*Pi^2*G[{0, 0, 0}, x])/9 - ((13*I)/18)*Pi*G[{0, 0, 1}, x] + 
        (Pi^2*G[{0, 0, 1}, x])/9 + ((10*I)/9)*Pi*G[{0, 1, 0}, x] - 
        (7*Pi^2*G[{0, 1, 0}, x])/18 - (415*G[{0, 1, 1}, x])/108 + 
        ((19*I)/9)*Pi*G[{0, 1, 1}, x] - (13*Pi^2*G[{0, 1, 1}, x])/36 - 
        (28*G[{1, 0, 0}, x])/27 + ((10*I)/9)*Pi*G[{1, 0, 0}, x] - 
        (13*Pi^2*G[{1, 0, 0}, x])/36 + ((19*I)/9)*Pi*G[{1, 0, 1}, x] - 
        (7*Pi^2*G[{1, 0, 1}, x])/18 - ((5*I)/9)*Pi*G[{1, 1, 0}, x] + 
        (Pi^2*G[{1, 1, 0}, x])/9 + (319*G[{1, 1, 1}, x])/27 - 
        ((44*I)/9)*Pi*G[{1, 1, 1}, x] + (7*Pi^2*G[{1, 1, 1}, x])/9 - 
        (19*G[{0, 0, 0, 0}, x])/6 + ((7*I)/3)*Pi*G[{0, 0, 0, 0}, x] - 
        I*Pi*G[{0, 0, 1, 0}, x] - (13*G[{0, 0, 1, 1}, x])/18 + 
        (I/3)*Pi*G[{0, 0, 1, 1}, x] + (10*G[{0, 1, 0, 0}, x])/9 - 
        I*Pi*G[{0, 1, 0, 0}, x] + (I/3)*Pi*G[{0, 1, 0, 1}, x] + 
        (I/3)*Pi*G[{0, 1, 1, 0}, x] + (38*G[{0, 1, 1, 1}, x])/9 - 
        I*Pi*G[{0, 1, 1, 1}, x] + (20*G[{1, 0, 0, 0}, x])/9 - 
        I*Pi*G[{1, 0, 0, 0}, x] + (I/3)*Pi*G[{1, 0, 0, 1}, x] + 
        (I/3)*Pi*G[{1, 0, 1, 0}, x] + (19*G[{1, 0, 1, 1}, x])/9 - 
        I*Pi*G[{1, 0, 1, 1}, x] - (5*G[{1, 1, 0, 0}, x])/9 + 
        (I/3)*Pi*G[{1, 1, 0, 0}, x] - I*Pi*G[{1, 1, 0, 1}, x] - 
        (37*G[{1, 1, 1, 1}, x])/3 + ((7*I)/3)*Pi*G[{1, 1, 1, 1}, x] + 
        (28*G[{0, 0, 0, 0, 0}, x])/3 - G[{0, 0, 1, 0, 0}, x] + 
        (2*G[{0, 0, 1, 1, 1}, x])/3 - 2*G[{0, 1, 0, 0, 0}, x] + 
        G[{0, 1, 0, 1, 1}, x]/3 + G[{0, 1, 1, 0, 0}, x]/3 - 
        3*G[{0, 1, 1, 1, 1}, x] - 3*G[{1, 0, 0, 0, 0}, x] + 
        G[{1, 0, 0, 1, 1}, x]/3 + G[{1, 0, 1, 0, 0}, x]/3 - 
        2*G[{1, 0, 1, 1, 1}, x] + (2*G[{1, 1, 0, 0, 0}, x])/3 - 
        G[{1, 1, 0, 1, 1}, x] + (28*G[{1, 1, 1, 1, 1}, x])/3 - 
        (1229*Zeta[3])/81 - ((23*I)/27)*Pi*Zeta[3] + (127*Pi^2*Zeta[3])/108 + 
        (85*G[{0}, x]*Zeta[3])/18 + ((25*I)/9)*Pi*G[{0}, x]*Zeta[3] + 
        (5*G[{1}, x]*Zeta[3])/6 + ((16*I)/9)*Pi*G[{1}, x]*Zeta[3] + 
        (22*G[{0, 0}, x]*Zeta[3])/9 + (31*G[{1, 1}, x]*Zeta[3])/9 - 
        (23*Zeta[5])/10)) + FF[1/(s*(1 - x))]*(((-19*I)/18)*Pi*G[{0}, x] + 
      (Pi^2*G[{0}, x])/9 - (19*G[{0, 0}, x])/18 + (I/3)*Pi*G[{0, 0}, x] + 
      (2*G[{0, 0, 0}, x])/3 + ep*(((19*I)/108)*Pi^3 - (2*Pi^4)/135 - 
        ((469*I)/108)*Pi*G[{0}, x] + (107*Pi^2*G[{0}, x])/108 + 
        (I/36)*Pi^3*G[{0}, x] - (469*G[{0, 0}, x])/108 + 
        ((22*I)/9)*Pi*G[{0, 0}, x] - (13*Pi^2*G[{0, 0}, x])/36 - 
        ((19*I)/18)*Pi*G[{1, 0}, x] + (Pi^2*G[{1, 0}, x])/9 + 
        (44*G[{0, 0, 0}, x])/9 - I*Pi*G[{0, 0, 0}, x] + 
        (I/3)*Pi*G[{0, 1, 0}, x] - (19*G[{1, 0, 0}, x])/18 + 
        (I/3)*Pi*G[{1, 0, 0}, x] - 3*G[{0, 0, 0, 0}, x] + 
        G[{0, 1, 0, 0}, x]/3 + (2*G[{1, 0, 0, 0}, x])/3 - (19*Zeta[3])/18 - 
        (I/3)*Pi*Zeta[3]) + ep^2*(((469*I)/648)*Pi^3 - (913*Pi^4)/6480 - 
        (I/270)*Pi^5 - ((10021*I)/648)*Pi*G[{0}, x] + (2489*Pi^2*G[{0}, x])/
         648 + ((11*I)/54)*Pi^3*G[{0}, x] + (7*Pi^4*G[{0}, x])/360 + 
        ((19*I)/108)*Pi^3*G[{1}, x] - (2*Pi^4*G[{1}, x])/135 - 
        (10021*G[{0, 0}, x])/648 + ((505*I)/54)*Pi*G[{0, 0}, x] - 
        (35*Pi^2*G[{0, 0}, x])/18 - (I/12)*Pi^3*G[{0, 0}, x] - 
        (I/18)*Pi^3*G[{0, 1}, x] - ((469*I)/108)*Pi*G[{1, 0}, x] + 
        (107*Pi^2*G[{1, 0}, x])/108 + (I/36)*Pi^3*G[{1, 0}, x] + 
        (505*G[{0, 0, 0}, x])/27 - ((47*I)/9)*Pi*G[{0, 0, 0}, x] + 
        (7*Pi^2*G[{0, 0, 0}, x])/9 + ((22*I)/9)*Pi*G[{0, 1, 0}, x] - 
        (7*Pi^2*G[{0, 1, 0}, x])/18 - (469*G[{1, 0, 0}, x])/108 + 
        ((22*I)/9)*Pi*G[{1, 0, 0}, x] - (13*Pi^2*G[{1, 0, 0}, x])/36 - 
        ((19*I)/18)*Pi*G[{1, 1, 0}, x] + (Pi^2*G[{1, 1, 0}, x])/9 - 
        (47*G[{0, 0, 0, 0}, x])/3 + ((7*I)/3)*Pi*G[{0, 0, 0, 0}, x] - 
        I*Pi*G[{0, 0, 1, 0}, x] + (22*G[{0, 1, 0, 0}, x])/9 - 
        I*Pi*G[{0, 1, 0, 0}, x] + (I/3)*Pi*G[{0, 1, 1, 0}, x] + 
        (44*G[{1, 0, 0, 0}, x])/9 - I*Pi*G[{1, 0, 0, 0}, x] + 
        (I/3)*Pi*G[{1, 0, 1, 0}, x] - (19*G[{1, 1, 0, 0}, x])/18 + 
        (I/3)*Pi*G[{1, 1, 0, 0}, x] + (28*G[{0, 0, 0, 0, 0}, x])/3 - 
        G[{0, 0, 1, 0, 0}, x] - 2*G[{0, 1, 0, 0, 0}, x] + 
        G[{0, 1, 1, 0, 0}, x]/3 - 3*G[{1, 0, 0, 0, 0}, x] + 
        G[{1, 0, 1, 0, 0}, x]/3 + (2*G[{1, 1, 0, 0, 0}, x])/3 - 
        (469*Zeta[3])/108 - ((25*I)/18)*Pi*Zeta[3] + (11*Pi^2*Zeta[3])/36 + 
        (19*G[{0}, x]*Zeta[3])/18 + ((25*I)/9)*Pi*G[{0}, x]*Zeta[3] - 
        (19*G[{1}, x]*Zeta[3])/18 - (I/3)*Pi*G[{1}, x]*Zeta[3] + 
        (22*G[{0, 0}, x]*Zeta[3])/9 + (G[{0, 1}, x]*Zeta[3])/3 - 
        Zeta[5]/3)) + ep^2*((((193*I)/162)*Pi^3)/s - (617*Pi^4)/(3240*s) - 
      ((I/270)*Pi^5)/s + (5629*G[{0}, x])/(1296*s) - 
      (((2276*I)/81)*Pi*G[{0}, x])/s + (1061*Pi^2*G[{0}, x])/(162*s) + 
      (((31*I)/108)*Pi^3*G[{0}, x])/s + (7*Pi^4*G[{0}, x])/(360*s) - 
      (5629*G[{1}, x])/(1296*s) + (((2276*I)/81)*Pi*G[{1}, x])/s - 
      (1061*Pi^2*G[{1}, x])/(162*s) - (((71*I)/108)*Pi^3*G[{1}, x])/s + 
      (11*Pi^4*G[{1}, x])/(540*s) - (10187*G[{0, 0}, x])/(324*s) + 
      (((440*I)/27)*Pi*G[{0, 0}, x])/s - (23*Pi^2*G[{0, 0}, x])/(8*s) - 
      ((I/12)*Pi^3*G[{0, 0}, x])/s + (((193*I)/27)*Pi*G[{0, 1}, x])/s - 
      (73*Pi^2*G[{0, 1}, x])/(54*s) - (((5*I)/36)*Pi^3*G[{0, 1}, x])/s - 
      (((193*I)/27)*Pi*G[{1, 0}, x])/s + (73*Pi^2*G[{1, 0}, x])/(54*s) + 
      ((I/36)*Pi^3*G[{1, 0}, x])/s + (10187*G[{1, 1}, x])/(324*s) - 
      (((440*I)/27)*Pi*G[{1, 1}, x])/s + (23*Pi^2*G[{1, 1}, x])/(8*s) + 
      ((I/4)*Pi^3*G[{1, 1}, x])/s + (1883*G[{0, 0, 0}, x])/(54*s) - 
      (((71*I)/9)*Pi*G[{0, 0, 0}, x])/s + (7*Pi^2*G[{0, 0, 0}, x])/(9*s) + 
      (((11*I)/9)*Pi*G[{0, 0, 1}, x])/s - (Pi^2*G[{0, 0, 1}, x])/(9*s) + 
      (((31*I)/9)*Pi*G[{0, 1, 0}, x])/s - (7*Pi^2*G[{0, 1, 0}, x])/(18*s) + 
      (193*G[{0, 1, 1}, x])/(27*s) - (((31*I)/9)*Pi*G[{0, 1, 1}, x])/s + 
      (13*Pi^2*G[{0, 1, 1}, x])/(36*s) - (193*G[{1, 0, 0}, x])/(27*s) + 
      (((31*I)/9)*Pi*G[{1, 0, 0}, x])/s - (13*Pi^2*G[{1, 0, 0}, x])/(36*s) - 
      (((31*I)/9)*Pi*G[{1, 0, 1}, x])/s + (7*Pi^2*G[{1, 0, 1}, x])/(18*s) - 
      (((11*I)/9)*Pi*G[{1, 1, 0}, x])/s + (Pi^2*G[{1, 1, 0}, x])/(9*s) - 
      (1883*G[{1, 1, 1}, x])/(54*s) + (((71*I)/9)*Pi*G[{1, 1, 1}, x])/s - 
      (7*Pi^2*G[{1, 1, 1}, x])/(9*s) - (149*G[{0, 0, 0, 0}, x])/(6*s) + 
      (((7*I)/3)*Pi*G[{0, 0, 0, 0}, x])/s - (I*Pi*G[{0, 0, 1, 0}, x])/s + 
      (11*G[{0, 0, 1, 1}, x])/(9*s) - ((I/3)*Pi*G[{0, 0, 1, 1}, x])/s + 
      (31*G[{0, 1, 0, 0}, x])/(9*s) - (I*Pi*G[{0, 1, 0, 0}, x])/s - 
      ((I/3)*Pi*G[{0, 1, 0, 1}, x])/s + ((I/3)*Pi*G[{0, 1, 1, 0}, x])/s - 
      (62*G[{0, 1, 1, 1}, x])/(9*s) + (I*Pi*G[{0, 1, 1, 1}, x])/s + 
      (62*G[{1, 0, 0, 0}, x])/(9*s) - (I*Pi*G[{1, 0, 0, 0}, x])/s - 
      ((I/3)*Pi*G[{1, 0, 0, 1}, x])/s + ((I/3)*Pi*G[{1, 0, 1, 0}, x])/s - 
      (31*G[{1, 0, 1, 1}, x])/(9*s) + (I*Pi*G[{1, 0, 1, 1}, x])/s - 
      (11*G[{1, 1, 0, 0}, x])/(9*s) + ((I/3)*Pi*G[{1, 1, 0, 0}, x])/s + 
      (I*Pi*G[{1, 1, 0, 1}, x])/s + (149*G[{1, 1, 1, 1}, x])/(6*s) - 
      (((7*I)/3)*Pi*G[{1, 1, 1, 1}, x])/s + (28*G[{0, 0, 0, 0, 0}, x])/
       (3*s) - G[{0, 0, 1, 0, 0}, x]/s - (2*G[{0, 0, 1, 1, 1}, x])/(3*s) - 
      (2*G[{0, 1, 0, 0, 0}, x])/s - G[{0, 1, 0, 1, 1}, x]/(3*s) + 
      G[{0, 1, 1, 0, 0}, x]/(3*s) + (3*G[{0, 1, 1, 1, 1}, x])/s - 
      (3*G[{1, 0, 0, 0, 0}, x])/s - G[{1, 0, 0, 1, 1}, x]/(3*s) + 
      G[{1, 0, 1, 0, 0}, x]/(3*s) + (2*G[{1, 0, 1, 1, 1}, x])/s + 
      (2*G[{1, 1, 0, 0, 0}, x])/(3*s) + G[{1, 1, 0, 1, 1}, x]/s - 
      (28*G[{1, 1, 1, 1, 1}, x])/(3*s) - (193*Zeta[3])/(27*s) - 
      (((20*I)/9)*Pi*Zeta[3])/s + (11*Pi^2*Zeta[3])/(36*s) - 
      (G[{0}, x]*Zeta[3])/(6*s) + (((25*I)/9)*Pi*G[{0}, x]*Zeta[3])/s + 
      (43*G[{1}, x]*Zeta[3])/(18*s) - (((22*I)/9)*Pi*G[{1}, x]*Zeta[3])/s + 
      (22*G[{0, 0}, x]*Zeta[3])/(9*s) + (2*G[{0, 1}, x]*Zeta[3])/(3*s) - 
      (31*G[{1, 1}, x]*Zeta[3])/(9*s) - Zeta[5]/(3*s))) + 
  COLOR[CA*CF]*((5*Pi^2)/(4*s) + (((2*I)/3)*Pi^3)/s + Pi^4/(9*s) + 
    (25*G[{0}, x])/(72*s) + (((79*I)/18)*Pi*G[{0}, x])/s - 
    (19*Pi^2*G[{0}, x])/(36*s) - ((I/6)*Pi^3*G[{0}, x])/s - 
    (25*G[{1}, x])/(72*s) - (((79*I)/18)*Pi*G[{1}, x])/s + 
    (19*Pi^2*G[{1}, x])/(36*s) - ((I/6)*Pi^3*G[{1}, x])/s + 
    (281*G[{0, 0}, x])/(36*s) - (((11*I)/6)*Pi*G[{0, 0}, x])/s + 
    (Pi^2*G[{0, 0}, x])/(6*s) - (5*G[{0, 1}, x])/(2*s) + 
    ((4*I)*Pi*G[{0, 1}, x])/s + (Pi^2*G[{0, 1}, x])/(3*s) - 
    (5*G[{1, 0}, x])/(2*s) - ((4*I)*Pi*G[{1, 0}, x])/s - 
    (Pi^2*G[{1, 0}, x])/(3*s) - (101*G[{1, 1}, x])/(36*s) + 
    (((11*I)/6)*Pi*G[{1, 1}, x])/s - (Pi^2*G[{1, 1}, x])/(6*s) - 
    (43*G[{0, 0, 0}, x])/(6*s) + (7*G[{0, 0, 1}, x])/(2*s) - 
    (I*Pi*G[{0, 0, 1}, x])/s + (7*G[{0, 1, 0}, x])/(2*s) + 
    (I*Pi*G[{0, 1, 0}, x])/s + G[{0, 1, 1}, x]/(2*s) - 
    G[{1, 0, 0}, x]/(2*s) - (7*G[{1, 0, 1}, x])/(2*s) - 
    (I*Pi*G[{1, 0, 1}, x])/s - (7*G[{1, 1, 0}, x])/(2*s) + 
    (I*Pi*G[{1, 1, 0}, x])/s + (43*G[{1, 1, 1}, x])/(6*s) + 
    G[{0, 0, 0, 0}, x]/s - G[{0, 0, 0, 1}, x]/s - G[{0, 0, 1, 0}, x]/s + 
    G[{0, 1, 0, 0}, x]/s - G[{1, 0, 1, 1}, x]/s + G[{1, 1, 0, 1}, x]/s + 
    G[{1, 1, 1, 0}, x]/s - G[{1, 1, 1, 1}, x]/s - (4*Zeta[3])/s - 
    ((3*I)*Pi*Zeta[3])/s - (3*G[{0}, x]*Zeta[3])/s + 
    (5*G[{1}, x]*Zeta[3])/s + FF[x/s]*((-5*Pi^2)/4 - (5*G[{0, 0}, x])/2 + 
      (5*G[{0, 1}, x])/2 + (5*G[{1, 0}, x])/2 - (5*G[{1, 1}, x])/2 + 
      ep*((-55*Pi^2)/8 + (13*Pi^4)/40 + (11*Pi^2*G[{0}, x])/4 - 
        (I/2)*Pi^3*G[{0}, x] + (11*Pi^2*G[{1}, x])/4 + (I/2)*Pi^3*G[{1}, x] - 
        (55*G[{0, 0}, x])/4 + (Pi^2*G[{0, 0}, x])/2 + (55*G[{0, 1}, x])/4 - 
        (Pi^2*G[{0, 1}, x])/2 + (55*G[{1, 0}, x])/4 - (Pi^2*G[{1, 0}, x])/2 - 
        (55*G[{1, 1}, x])/4 + (Pi^2*G[{1, 1}, x])/2 + (21*G[{0, 0, 0}, x])/
         2 - (3*I)*Pi*G[{0, 0, 0}, x] - (11*G[{0, 0, 1}, x])/2 - 
        (3*I)*Pi*G[{0, 0, 1}, x] - (11*G[{0, 1, 0}, x])/2 + 
        (3*I)*Pi*G[{0, 1, 0}, x] + G[{0, 1, 1}, x]/2 + 
        (3*I)*Pi*G[{0, 1, 1}, x] + G[{1, 0, 0}, x]/2 + 
        (3*I)*Pi*G[{1, 0, 0}, x] - (11*G[{1, 0, 1}, x])/2 + 
        (3*I)*Pi*G[{1, 0, 1}, x] - (11*G[{1, 1, 0}, x])/2 - 
        (3*I)*Pi*G[{1, 1, 0}, x] + (21*G[{1, 1, 1}, x])/2 - 
        (3*I)*Pi*G[{1, 1, 1}, x] - 3*G[{0, 0, 0, 0}, x] - 
        3*G[{0, 0, 1, 1}, x] + 3*G[{0, 1, 0, 0}, x] + 3*G[{0, 1, 1, 1}, x] + 
        3*G[{1, 0, 0, 0}, x] + 3*G[{1, 0, 1, 1}, x] - 3*G[{1, 1, 0, 0}, x] - 
        3*G[{1, 1, 1, 1}, x] - 6*Zeta[3] + (6*I)*Pi*Zeta[3] + 
        3*G[{0}, x]*Zeta[3] - 3*G[{1}, x]*Zeta[3]) + 
      ep^2*((-709*Pi^2)/16 - ((3*I)/4)*Pi^3 - (7*Pi^4)/48 + 
        ((47*I)/120)*Pi^5 + 14*Pi^2*G[{0}, x] + (I/6)*Pi^3*G[{0}, x] - 
        (7*Pi^4*G[{0}, x])/24 + 14*Pi^2*G[{1}, x] - (I/6)*Pi^3*G[{1}, x] - 
        (41*Pi^4*G[{1}, x])/60 - (709*G[{0, 0}, x])/8 - 
        ((3*I)/2)*Pi*G[{0, 0}, x] - (59*Pi^2*G[{0, 0}, x])/12 + 
        ((5*I)/2)*Pi^3*G[{0, 0}, x] + (709*G[{0, 1}, x])/8 + 
        ((3*I)/2)*Pi*G[{0, 1}, x] - (41*Pi^2*G[{0, 1}, x])/6 - 
        (3*I)*Pi^3*G[{0, 1}, x] + (709*G[{1, 0}, x])/8 + 
        ((3*I)/2)*Pi*G[{1, 0}, x] - (41*Pi^2*G[{1, 0}, x])/6 - 
        I*Pi^3*G[{1, 0}, x] - (709*G[{1, 1}, x])/8 - 
        ((3*I)/2)*Pi*G[{1, 1}, x] - (59*Pi^2*G[{1, 1}, x])/12 + 
        ((3*I)/2)*Pi^3*G[{1, 1}, x] + 54*G[{0, 0, 0}, x] + 
        I*Pi*G[{0, 0, 0}, x] + (Pi^2*G[{0, 0, 0}, x])/2 - 
        28*G[{0, 0, 1}, x] + I*Pi*G[{0, 0, 1}, x] + (5*Pi^2*G[{0, 0, 1}, x])/
         2 - 28*G[{0, 1, 0}, x] - I*Pi*G[{0, 1, 0}, x] - 
        Pi^2*G[{0, 1, 0}, x] + 2*G[{0, 1, 1}, x] - I*Pi*G[{0, 1, 1}, x] - 
        2*Pi^2*G[{0, 1, 1}, x] + 2*G[{1, 0, 0}, x] - I*Pi*G[{1, 0, 0}, x] - 
        2*Pi^2*G[{1, 0, 0}, x] - 28*G[{1, 0, 1}, x] - I*Pi*G[{1, 0, 1}, x] - 
        Pi^2*G[{1, 0, 1}, x] - 28*G[{1, 1, 0}, x] + I*Pi*G[{1, 1, 0}, x] + 
        (5*Pi^2*G[{1, 1, 0}, x])/2 + 54*G[{1, 1, 1}, x] + 
        I*Pi*G[{1, 1, 1}, x] + (Pi^2*G[{1, 1, 1}, x])/2 - 
        (57*G[{0, 0, 0, 0}, x])/2 + (15*I)*Pi*G[{0, 0, 0, 0}, x] + 
        (17*G[{0, 0, 0, 1}, x])/2 - (9*I)*Pi*G[{0, 0, 0, 1}, x] + 
        (17*G[{0, 0, 1, 0}, x])/2 - (15*I)*Pi*G[{0, 0, 1, 0}, x] + 
        (7*G[{0, 0, 1, 1}, x])/2 + (9*I)*Pi*G[{0, 0, 1, 1}, x] - 
        5*G[{0, 1, 0, 0}, x] - (18*I)*Pi*G[{0, 1, 0, 0}, x] + 
        15*G[{0, 1, 0, 1}, x] + (6*I)*Pi*G[{0, 1, 0, 1}, x] + 
        15*G[{0, 1, 1, 0}, x] + (18*I)*Pi*G[{0, 1, 1, 0}, x] - 
        17*G[{0, 1, 1, 1}, x] - (6*I)*Pi*G[{0, 1, 1, 1}, x] - 
        17*G[{1, 0, 0, 0}, x] - (6*I)*Pi*G[{1, 0, 0, 0}, x] + 
        15*G[{1, 0, 0, 1}, x] + (18*I)*Pi*G[{1, 0, 0, 1}, x] + 
        15*G[{1, 0, 1, 0}, x] + (6*I)*Pi*G[{1, 0, 1, 0}, x] - 
        5*G[{1, 0, 1, 1}, x] - (18*I)*Pi*G[{1, 0, 1, 1}, x] + 
        (7*G[{1, 1, 0, 0}, x])/2 + (9*I)*Pi*G[{1, 1, 0, 0}, x] + 
        (17*G[{1, 1, 0, 1}, x])/2 - (15*I)*Pi*G[{1, 1, 0, 1}, x] + 
        (17*G[{1, 1, 1, 0}, x])/2 - (9*I)*Pi*G[{1, 1, 1, 0}, x] - 
        (57*G[{1, 1, 1, 1}, x])/2 + (15*I)*Pi*G[{1, 1, 1, 1}, x] + 
        21*G[{0, 0, 0, 0, 0}, x] - 9*G[{0, 0, 0, 1, 1}, x] - 
        15*G[{0, 0, 1, 0, 0}, x] + 15*G[{0, 0, 1, 1, 1}, x] - 
        24*G[{0, 1, 0, 0, 0}, x] + 6*G[{0, 1, 0, 1, 1}, x] + 
        18*G[{0, 1, 1, 0, 0}, x] - 12*G[{0, 1, 1, 1, 1}, x] - 
        12*G[{1, 0, 0, 0, 0}, x] + 18*G[{1, 0, 0, 1, 1}, x] + 
        6*G[{1, 0, 1, 0, 0}, x] - 24*G[{1, 0, 1, 1, 1}, x] + 
        15*G[{1, 1, 0, 0, 0}, x] - 15*G[{1, 1, 0, 1, 1}, x] - 
        9*G[{1, 1, 1, 0, 0}, x] + 21*G[{1, 1, 1, 1, 1}, x] - 30*Zeta[3] - 
        (2*I)*Pi*Zeta[3] - (5*Pi^2*Zeta[3])/2 + (23*G[{0}, x]*Zeta[3])/2 - 
        (15*I)*Pi*G[{0}, x]*Zeta[3] + (27*G[{1}, x]*Zeta[3])/2 - 
        (3*I)*Pi*G[{1}, x]*Zeta[3] - 21*G[{0, 0}, x]*Zeta[3] + 
        24*G[{0, 1}, x]*Zeta[3] + 12*G[{1, 0}, x]*Zeta[3] - 
        15*G[{1, 1}, x]*Zeta[3] - 24*Zeta[5])) + 
    ep*((55*Pi^2)/(8*s) + (((95*I)/27)*Pi^3)/s - (263*Pi^4)/(432*s) + 
      ((I/72)*Pi^5)/s - (665*G[{0}, x])/(432*s) + 
      (((1481*I)/54)*Pi*G[{0}, x])/s - (3671*Pi^2*G[{0}, x])/(432*s) - 
      (((11*I)/72)*Pi^3*G[{0}, x])/s - (43*Pi^4*G[{0}, x])/(360*s) + 
      (665*G[{1}, x])/(432*s) - (((1481*I)/54)*Pi*G[{1}, x])/s + 
      (1295*Pi^2*G[{1}, x])/(432*s) + ((I/8)*Pi^3*G[{1}, x])/s + 
      (7*Pi^4*G[{1}, x])/(24*s) + (4669*G[{0, 0}, x])/(108*s) - 
      (((106*I)/9)*Pi*G[{0, 0}, x])/s + (179*Pi^2*G[{0, 0}, x])/(72*s) + 
      ((I/3)*Pi^3*G[{0, 0}, x])/s - (55*G[{0, 1}, x])/(4*s) + 
      (((190*I)/9)*Pi*G[{0, 1}, x])/s - (89*Pi^2*G[{0, 1}, x])/(36*s) - 
      (I*Pi^3*G[{0, 1}, x])/s - (55*G[{1, 0}, x])/(4*s) - 
      (((190*I)/9)*Pi*G[{1, 0}, x])/s + (125*Pi^2*G[{1, 0}, x])/(36*s) - 
      ((I/3)*Pi^3*G[{1, 0}, x])/s - (1699*G[{1, 1}, x])/(108*s) + 
      (((106*I)/9)*Pi*G[{1, 1}, x])/s - (251*Pi^2*G[{1, 1}, x])/(72*s) + 
      (((2*I)/3)*Pi^3*G[{1, 1}, x])/s - (2063*G[{0, 0, 0}, x])/(36*s) + 
      (((17*I)/2)*Pi*G[{0, 0, 0}, x])/s - (Pi^2*G[{0, 0, 0}, x])/s + 
      (47*G[{0, 0, 1}, x])/(2*s) + ((12*I)*Pi*G[{0, 0, 1}, x])/s - 
      (Pi^2*G[{0, 0, 1}, x])/(6*s) + (47*G[{0, 1, 0}, x])/(2*s) + 
      (((37*I)/6)*Pi*G[{0, 1, 0}, x])/s - (11*Pi^2*G[{0, 1, 0}, x])/(6*s) + 
      (47*G[{0, 1, 1}, x])/(18*s) - (((55*I)/6)*Pi*G[{0, 1, 1}, x])/s - 
      (Pi^2*G[{0, 1, 1}, x])/(2*s) - (65*G[{1, 0, 0}, x])/(18*s) + 
      (((19*I)/6)*Pi*G[{1, 0, 0}, x])/s + (Pi^2*G[{1, 0, 0}, x])/(2*s) - 
      (25*G[{1, 0, 1}, x])/(2*s) - (((73*I)/6)*Pi*G[{1, 0, 1}, x])/s + 
      (11*Pi^2*G[{1, 0, 1}, x])/(6*s) - (25*G[{1, 1, 0}, x])/(2*s) - 
      ((6*I)*Pi*G[{1, 1, 0}, x])/s + (Pi^2*G[{1, 1, 0}, x])/(6*s) + 
      (1307*G[{1, 1, 1}, x])/(36*s) - (((5*I)/2)*Pi*G[{1, 1, 1}, x])/s + 
      (Pi^2*G[{1, 1, 1}, x])/s + (39*G[{0, 0, 0, 0}, x])/s - 
      (25*G[{0, 0, 0, 1}, x])/(2*s) + (I*Pi*G[{0, 0, 0, 1}, x])/s - 
      (25*G[{0, 0, 1, 0}, x])/(2*s) - ((5*I)*Pi*G[{0, 0, 1, 0}, x])/s + 
      (35*G[{0, 0, 1, 1}, x])/(2*s) + (I*Pi*G[{0, 0, 1, 1}, x])/s - 
      (11*G[{0, 1, 0, 0}, x])/(6*s) - ((3*I)*Pi*G[{0, 1, 0, 0}, x])/s + 
      G[{0, 1, 0, 1}, x]/s - (I*Pi*G[{0, 1, 0, 1}, x])/s + 
      G[{0, 1, 1, 0}, x]/s + ((7*I)*Pi*G[{0, 1, 1, 0}, x])/s - 
      (28*G[{0, 1, 1, 1}, x])/(3*s) + (10*G[{1, 0, 0, 0}, x])/(3*s) - 
      G[{1, 0, 0, 1}, x]/s - ((7*I)*Pi*G[{1, 0, 0, 1}, x])/s - 
      G[{1, 0, 1, 0}, x]/s + (I*Pi*G[{1, 0, 1, 0}, x])/s - 
      (25*G[{1, 0, 1, 1}, x])/(6*s) + ((3*I)*Pi*G[{1, 0, 1, 1}, x])/s - 
      (23*G[{1, 1, 0, 0}, x])/(2*s) - (I*Pi*G[{1, 1, 0, 0}, x])/s + 
      (25*G[{1, 1, 0, 1}, x])/(2*s) + ((5*I)*Pi*G[{1, 1, 0, 1}, x])/s + 
      (25*G[{1, 1, 1, 0}, x])/(2*s) - (I*Pi*G[{1, 1, 1, 0}, x])/s - 
      (33*G[{1, 1, 1, 1}, x])/s - (7*G[{0, 0, 0, 0, 0}, x])/s + 
      (5*G[{0, 0, 0, 0, 1}, x])/s + (5*G[{0, 0, 0, 1, 0}, x])/s - 
      (2*G[{0, 0, 0, 1, 1}, x])/s - (4*G[{0, 0, 1, 0, 0}, x])/s + 
      G[{0, 0, 1, 0, 1}, x]/s + G[{0, 0, 1, 1, 0}, x]/s - 
      (5*G[{0, 1, 0, 0, 0}, x])/s - G[{0, 1, 0, 1, 1}, x]/s + 
      (6*G[{0, 1, 1, 0, 0}, x])/s + G[{0, 1, 1, 0, 1}, x]/s + 
      G[{0, 1, 1, 1, 0}, x]/s - G[{0, 1, 1, 1, 1}, x]/s + 
      G[{1, 0, 0, 0, 0}, x]/s - G[{1, 0, 0, 0, 1}, x]/s - 
      G[{1, 0, 0, 1, 0}, x]/s - (6*G[{1, 0, 0, 1, 1}, x])/s + 
      G[{1, 0, 1, 0, 0}, x]/s + (5*G[{1, 0, 1, 1, 1}, x])/s - 
      G[{1, 1, 0, 0, 1}, x]/s - G[{1, 1, 0, 1, 0}, x]/s + 
      (4*G[{1, 1, 0, 1, 1}, x])/s + (2*G[{1, 1, 1, 0, 0}, x])/s - 
      (5*G[{1, 1, 1, 0, 1}, x])/s - (5*G[{1, 1, 1, 1, 0}, x])/s + 
      (7*G[{1, 1, 1, 1, 1}, x])/s - (136*Zeta[3])/(9*s) - 
      (((55*I)/6)*Pi*Zeta[3])/s + (4*Pi^2*Zeta[3])/s - 
      (43*G[{0}, x]*Zeta[3])/(2*s) - ((4*I)*Pi*G[{0}, x]*Zeta[3])/s + 
      (65*G[{1}, x]*Zeta[3])/(3*s) + ((2*I)*Pi*G[{1}, x]*Zeta[3])/s + 
      (2*G[{0, 0}, x]*Zeta[3])/s + (15*G[{0, 1}, x]*Zeta[3])/s - 
      (7*G[{1, 0}, x]*Zeta[3])/s - (8*G[{1, 1}, x]*Zeta[3])/s + 
      (2*Zeta[5])/s) + ep^2*((709*Pi^2)/(16*s) + (((4621*I)/324)*Pi^3)/s - 
      (2771*Pi^4)/(1620*s) - (((137*I)/270)*Pi^5)/s + (499*Pi^6)/(15120*s) - 
      (31793*G[{0}, x])/(2592*s) + (((13519*I)/162)*Pi*G[{0}, x])/s - 
      (13681*Pi^2*G[{0}, x])/(324*s) - (((511*I)/108)*Pi^3*G[{0}, x])/s - 
      (7*Pi^4*G[{0}, x])/(48*s) - ((I/9)*Pi^5*G[{0}, x])/s + 
      (31793*G[{1}, x])/(2592*s) - (((13519*I)/162)*Pi*G[{1}, x])/s + 
      (4609*Pi^2*G[{1}, x])/(324*s) + (((869*I)/108)*Pi^3*G[{1}, x])/s + 
      (1879*Pi^4*G[{1}, x])/(2160*s) + ((I/5)*Pi^5*G[{1}, x])/s + 
      (14633*G[{0, 0}, x])/(81*s) - (((1427*I)/27)*Pi*G[{0, 0}, x])/s + 
      (1199*Pi^2*G[{0, 0}, x])/(48*s) - (((25*I)/24)*Pi^3*G[{0, 0}, x])/s + 
      (5*Pi^4*G[{0, 0}, x])/(36*s) - (709*G[{0, 1}, x])/(8*s) + 
      (((4297*I)/54)*Pi*G[{0, 1}, x])/s - (1153*Pi^2*G[{0, 1}, x])/(108*s) - 
      (((449*I)/72)*Pi^3*G[{0, 1}, x])/s + (17*Pi^4*G[{0, 1}, x])/(30*s) - 
      (709*G[{1, 0}, x])/(8*s) - (((4459*I)/54)*Pi*G[{1, 0}, x])/s + 
      (2629*Pi^2*G[{1, 0}, x])/(108*s) + (((37*I)/72)*Pi^3*G[{1, 0}, x])/s + 
      (23*Pi^4*G[{1, 0}, x])/(360*s) - (1103*G[{1, 1}, x])/(324*s) + 
      (((1508*I)/27)*Pi*G[{1, 1}, x])/s - (727*Pi^2*G[{1, 1}, x])/(48*s) + 
      (((115*I)/24)*Pi^3*G[{1, 1}, x])/s + (13*Pi^4*G[{1, 1}, x])/(360*s) - 
      (13733*G[{0, 0, 0}, x])/(54*s) + (((659*I)/36)*Pi*G[{0, 0, 0}, x])/s - 
      (289*Pi^2*G[{0, 0, 0}, x])/(36*s) - (((2*I)/3)*Pi^3*G[{0, 0, 0}, x])/
       s + (405*G[{0, 0, 1}, x])/(4*s) + (((2695*I)/36)*Pi*G[{0, 0, 1}, x])/
       s - (164*Pi^2*G[{0, 0, 1}, x])/(9*s) + ((4*I)*Pi^3*G[{0, 0, 1}, x])/
       s + (405*G[{0, 1, 0}, x])/(4*s) + (((2051*I)/36)*Pi*G[{0, 1, 0}, x])/
       s - (263*Pi^2*G[{0, 1, 0}, x])/(18*s) + 
      (((7*I)/6)*Pi^3*G[{0, 1, 0}, x])/s + (629*G[{0, 1, 1}, x])/(108*s) - 
      (((1745*I)/36)*Pi*G[{0, 1, 1}, x])/s + (703*Pi^2*G[{0, 1, 1}, x])/
       (72*s) - (((5*I)/6)*Pi^3*G[{0, 1, 1}, x])/s - 
      (1061*G[{1, 0, 0}, x])/(108*s) + (((1817*I)/36)*Pi*G[{1, 0, 0}, x])/s - 
      (415*Pi^2*G[{1, 0, 0}, x])/(72*s) + (((2*I)/3)*Pi^3*G[{1, 0, 0}, x])/
       s - (181*G[{1, 0, 1}, x])/(4*s) - (((1979*I)/36)*Pi*G[{1, 0, 1}, x])/
       s + (299*Pi^2*G[{1, 0, 1}, x])/(18*s) - ((I/2)*Pi^3*G[{1, 0, 1}, x])/
       s - (181*G[{1, 1, 0}, x])/(4*s) - (((2767*I)/36)*Pi*G[{1, 1, 0}, x])/
       s + (119*Pi^2*G[{1, 1, 0}, x])/(9*s) - 
      (((3*I)/2)*Pi^3*G[{1, 1, 0}, x])/s + (7901*G[{1, 1, 1}, x])/(54*s) - 
      (((731*I)/36)*Pi*G[{1, 1, 1}, x])/s + (253*Pi^2*G[{1, 1, 1}, x])/
       (36*s) - ((2*I)*Pi^3*G[{1, 1, 1}, x])/s + (2623*G[{0, 0, 0, 0}, x])/
       (12*s) - (((167*I)/6)*Pi*G[{0, 0, 0, 0}, x])/s + 
      (7*Pi^2*G[{0, 0, 0, 0}, x])/(2*s) - (295*G[{0, 0, 0, 1}, x])/(4*s) + 
      ((32*I)*Pi*G[{0, 0, 0, 1}, x])/s + (16*Pi^2*G[{0, 0, 0, 1}, x])/(3*s) - 
      (295*G[{0, 0, 1, 0}, x])/(4*s) - (((17*I)/2)*Pi*G[{0, 0, 1, 0}, x])/s + 
      (47*Pi^2*G[{0, 0, 1, 0}, x])/(6*s) + (1829*G[{0, 0, 1, 1}, x])/(18*s) - 
      (((133*I)/6)*Pi*G[{0, 0, 1, 1}, x])/s - (Pi^2*G[{0, 0, 1, 1}, x])/
       (3*s) + (355*G[{0, 1, 0, 0}, x])/(18*s) + 
      (((9*I)/2)*Pi*G[{0, 1, 0, 0}, x])/s + (11*Pi^2*G[{0, 1, 0, 0}, x])/
       (3*s) - (39*G[{0, 1, 0, 1}, x])/(4*s) - 
      (((175*I)/6)*Pi*G[{0, 1, 0, 1}, x])/s - (Pi^2*G[{0, 1, 0, 1}, x])/
       (6*s) - (39*G[{0, 1, 1, 0}, x])/(4*s) + 
      (((103*I)/6)*Pi*G[{0, 1, 1, 0}, x])/s - (19*Pi^2*G[{0, 1, 1, 0}, x])/
       (3*s) - (346*G[{0, 1, 1, 1}, x])/(9*s) + 
      (((33*I)/2)*Pi*G[{0, 1, 1, 1}, x])/s + (Pi^2*G[{0, 1, 1, 1}, x])/s + 
      (652*G[{1, 0, 0, 0}, x])/(9*s) - (((9*I)/2)*Pi*G[{1, 0, 0, 0}, x])/s - 
      (Pi^2*G[{1, 0, 0, 0}, x])/s - (81*G[{1, 0, 0, 1}, x])/(4*s) - 
      (((319*I)/6)*Pi*G[{1, 0, 0, 1}, x])/s + (19*Pi^2*G[{1, 0, 0, 1}, x])/
       (3*s) - (81*G[{1, 0, 1, 0}, x])/(4*s) + 
      (((103*I)/6)*Pi*G[{1, 0, 1, 0}, x])/s + (Pi^2*G[{1, 0, 1, 0}, x])/
       (6*s) - (175*G[{1, 0, 1, 1}, x])/(18*s) + 
      (((63*I)/2)*Pi*G[{1, 0, 1, 1}, x])/s - (11*Pi^2*G[{1, 0, 1, 1}, x])/
       (3*s) - (1955*G[{1, 1, 0, 0}, x])/(18*s) + 
      (((25*I)/6)*Pi*G[{1, 1, 0, 0}, x])/s + (Pi^2*G[{1, 1, 0, 0}, x])/
       (3*s) + (227*G[{1, 1, 0, 1}, x])/(4*s) + 
      (((77*I)/2)*Pi*G[{1, 1, 0, 1}, x])/s - (47*Pi^2*G[{1, 1, 0, 1}, x])/
       (6*s) + (227*G[{1, 1, 1, 0}, x])/(4*s) - 
      ((14*I)*Pi*G[{1, 1, 1, 0}, x])/s - (16*Pi^2*G[{1, 1, 1, 0}, x])/(3*s) - 
      (1939*G[{1, 1, 1, 1}, x])/(12*s) - (((13*I)/6)*Pi*G[{1, 1, 1, 1}, x])/
       s - (7*Pi^2*G[{1, 1, 1, 1}, x])/(2*s) - (875*G[{0, 0, 0, 0, 0}, x])/
       (6*s) + (69*G[{0, 0, 0, 0, 1}, x])/(2*s) - 
      ((3*I)*Pi*G[{0, 0, 0, 0, 1}, x])/s + (69*G[{0, 0, 0, 1, 0}, x])/(2*s) + 
      ((13*I)*Pi*G[{0, 0, 0, 1, 0}, x])/s + (45*G[{0, 0, 0, 1, 1}, x])/
       (2*s) - (I*Pi*G[{0, 0, 0, 1, 1}, x])/s + (21*G[{0, 0, 1, 0, 0}, x])/
       (2*s) + ((11*I)*Pi*G[{0, 0, 1, 0, 0}, x])/s + 
      (6*G[{0, 0, 1, 0, 1}, x])/s - (I*Pi*G[{0, 0, 1, 0, 1}, x])/s + 
      (6*G[{0, 0, 1, 1, 0}, x])/s - ((16*I)*Pi*G[{0, 0, 1, 1, 0}, x])/s - 
      (184*G[{0, 0, 1, 1, 1}, x])/(3*s) + (4*G[{0, 1, 0, 0, 0}, x])/s + 
      ((8*I)*Pi*G[{0, 1, 0, 0, 0}, x])/s + (6*G[{0, 1, 0, 0, 1}, x])/s - 
      ((8*I)*Pi*G[{0, 1, 0, 0, 1}, x])/s + (6*G[{0, 1, 0, 1, 0}, x])/s - 
      ((12*I)*Pi*G[{0, 1, 0, 1, 0}, x])/s - (223*G[{0, 1, 0, 1, 1}, x])/
       (6*s) + ((6*I)*Pi*G[{0, 1, 0, 1, 1}, x])/s + 
      (127*G[{0, 1, 1, 0, 0}, x])/(6*s) - ((10*I)*Pi*G[{0, 1, 1, 0, 0}, x])/
       s - (6*G[{0, 1, 1, 0, 1}, x])/s + ((6*I)*Pi*G[{0, 1, 1, 0, 1}, x])/s - 
      (6*G[{0, 1, 1, 1, 0}, x])/s + ((7*I)*Pi*G[{0, 1, 1, 1, 0}, x])/s + 
      (75*G[{0, 1, 1, 1, 1}, x])/(2*s) - (27*G[{1, 0, 0, 0, 0}, x])/(2*s) + 
      (6*G[{1, 0, 0, 0, 1}, x])/s - ((7*I)*Pi*G[{1, 0, 0, 0, 1}, x])/s + 
      (6*G[{1, 0, 0, 1, 0}, x])/s - ((6*I)*Pi*G[{1, 0, 0, 1, 0}, x])/s - 
      (343*G[{1, 0, 0, 1, 1}, x])/(6*s) + ((10*I)*Pi*G[{1, 0, 0, 1, 1}, x])/
       s + (151*G[{1, 0, 1, 0, 0}, x])/(6*s) - 
      ((6*I)*Pi*G[{1, 0, 1, 0, 0}, x])/s - (6*G[{1, 0, 1, 0, 1}, x])/s + 
      ((12*I)*Pi*G[{1, 0, 1, 0, 1}, x])/s - (6*G[{1, 0, 1, 1, 0}, x])/s + 
      ((8*I)*Pi*G[{1, 0, 1, 1, 0}, x])/s + (44*G[{1, 0, 1, 1, 1}, x])/s - 
      ((8*I)*Pi*G[{1, 0, 1, 1, 1}, x])/s + (94*G[{1, 1, 0, 0, 0}, x])/(3*s) - 
      (6*G[{1, 1, 0, 0, 1}, x])/s + ((16*I)*Pi*G[{1, 1, 0, 0, 1}, x])/s - 
      (6*G[{1, 1, 0, 1, 0}, x])/s + (I*Pi*G[{1, 1, 0, 1, 0}, x])/s + 
      (39*G[{1, 1, 0, 1, 1}, x])/(2*s) - ((11*I)*Pi*G[{1, 1, 0, 1, 1}, x])/
       s - (9*G[{1, 1, 1, 0, 0}, x])/(2*s) + (I*Pi*G[{1, 1, 1, 0, 0}, x])/s - 
      (69*G[{1, 1, 1, 0, 1}, x])/(2*s) - ((13*I)*Pi*G[{1, 1, 1, 0, 1}, x])/
       s - (69*G[{1, 1, 1, 1, 0}, x])/(2*s) + 
      ((3*I)*Pi*G[{1, 1, 1, 1, 0}, x])/s + (623*G[{1, 1, 1, 1, 1}, x])/
       (6*s) + (31*G[{0, 0, 0, 0, 0, 0}, x])/s - 
      (17*G[{0, 0, 0, 0, 0, 1}, x])/s - (17*G[{0, 0, 0, 0, 1, 0}, x])/s + 
      (4*G[{0, 0, 0, 0, 1, 1}, x])/s + (12*G[{0, 0, 0, 1, 0, 0}, x])/s - 
      (9*G[{0, 0, 0, 1, 0, 1}, x])/s - (9*G[{0, 0, 0, 1, 1, 0}, x])/s + 
      (12*G[{0, 0, 0, 1, 1, 1}, x])/s + (22*G[{0, 0, 1, 0, 0, 0}, x])/s - 
      (3*G[{0, 0, 1, 0, 0, 1}, x])/s - (3*G[{0, 0, 1, 0, 1, 0}, x])/s - 
      (19*G[{0, 0, 1, 1, 0, 0}, x])/s + G[{0, 0, 1, 1, 0, 1}, x]/s + 
      G[{0, 0, 1, 1, 1, 0}, x]/s - G[{0, 0, 1, 1, 1, 1}, x]/s + 
      (17*G[{0, 1, 0, 0, 0, 0}, x])/s + G[{0, 1, 0, 0, 0, 1}, x]/s + 
      G[{0, 1, 0, 0, 1, 0}, x]/s - (9*G[{0, 1, 0, 0, 1, 1}, x])/s - 
      (15*G[{0, 1, 0, 1, 0, 0}, x])/s + (3*G[{0, 1, 0, 1, 0, 1}, x])/s + 
      (3*G[{0, 1, 0, 1, 1, 0}, x])/s + (5*G[{0, 1, 0, 1, 1, 1}, x])/s - 
      (22*G[{0, 1, 1, 0, 0, 0}, x])/s + (4*G[{0, 1, 1, 0, 1, 1}, x])/s + 
      (10*G[{0, 1, 1, 1, 0, 0}, x])/s - (5*G[{0, 1, 1, 1, 0, 1}, x])/s - 
      (5*G[{0, 1, 1, 1, 1, 0}, x])/s + (7*G[{0, 1, 1, 1, 1, 1}, x])/s - 
      (7*G[{1, 0, 0, 0, 0, 0}, x])/s + (5*G[{1, 0, 0, 0, 0, 1}, x])/s + 
      (5*G[{1, 0, 0, 0, 1, 0}, x])/s - (10*G[{1, 0, 0, 0, 1, 1}, x])/s - 
      (4*G[{1, 0, 0, 1, 0, 0}, x])/s + (22*G[{1, 0, 0, 1, 1, 1}, x])/s - 
      (5*G[{1, 0, 1, 0, 0, 0}, x])/s - (3*G[{1, 0, 1, 0, 0, 1}, x])/s - 
      (3*G[{1, 0, 1, 0, 1, 0}, x])/s + (15*G[{1, 0, 1, 0, 1, 1}, x])/s + 
      (9*G[{1, 0, 1, 1, 0, 0}, x])/s - G[{1, 0, 1, 1, 0, 1}, x]/s - 
      G[{1, 0, 1, 1, 1, 0}, x]/s - (17*G[{1, 0, 1, 1, 1, 1}, x])/s + 
      G[{1, 1, 0, 0, 0, 0}, x]/s - G[{1, 1, 0, 0, 0, 1}, x]/s - 
      G[{1, 1, 0, 0, 1, 0}, x]/s + (19*G[{1, 1, 0, 0, 1, 1}, x])/s + 
      (3*G[{1, 1, 0, 1, 0, 1}, x])/s + (3*G[{1, 1, 0, 1, 1, 0}, x])/s - 
      (22*G[{1, 1, 0, 1, 1, 1}, x])/s - (12*G[{1, 1, 1, 0, 0, 0}, x])/s + 
      (9*G[{1, 1, 1, 0, 0, 1}, x])/s + (9*G[{1, 1, 1, 0, 1, 0}, x])/s - 
      (12*G[{1, 1, 1, 0, 1, 1}, x])/s - (4*G[{1, 1, 1, 1, 0, 0}, x])/s + 
      (17*G[{1, 1, 1, 1, 0, 1}, x])/s + (17*G[{1, 1, 1, 1, 1, 0}, x])/s - 
      (31*G[{1, 1, 1, 1, 1, 1}, x])/s - (1379*Zeta[3])/(27*s) + 
      (((277*I)/18)*Pi*Zeta[3])/s + (737*Pi^2*Zeta[3])/(72*s) + 
      ((2*I)*Pi^3*Zeta[3])/s - (131*G[{0}, x]*Zeta[3])/(2*s) - 
      (((41*I)/18)*Pi*G[{0}, x]*Zeta[3])/s + (4*Pi^2*G[{0}, x]*Zeta[3])/s + 
      (371*G[{1}, x]*Zeta[3])/(18*s) + (((76*I)/9)*Pi*G[{1}, x]*Zeta[3])/s - 
      (13*Pi^2*G[{1}, x]*Zeta[3])/(3*s) + (383*G[{0, 0}, x]*Zeta[3])/(9*s) + 
      ((2*I)*Pi*G[{0, 0}, x]*Zeta[3])/s + (221*G[{0, 1}, x]*Zeta[3])/(6*s) + 
      ((12*I)*Pi*G[{0, 1}, x]*Zeta[3])/s - (29*G[{1, 0}, x]*Zeta[3])/(2*s) - 
      ((7*I)*Pi*G[{1, 0}, x]*Zeta[3])/s - (955*G[{1, 1}, x]*Zeta[3])/(18*s) - 
      ((5*I)*Pi*G[{1, 1}, x]*Zeta[3])/s - (2*G[{0, 0, 0}, x]*Zeta[3])/s - 
      (21*G[{0, 0, 1}, x]*Zeta[3])/s - (7*G[{0, 1, 0}, x]*Zeta[3])/s - 
      (3*G[{0, 1, 1}, x]*Zeta[3])/s + (4*G[{1, 0, 0}, x]*Zeta[3])/s + 
      (3*G[{1, 0, 1}, x]*Zeta[3])/s + (6*G[{1, 1, 0}, x]*Zeta[3])/s + 
      (18*G[{1, 1, 1}, x]*Zeta[3])/s - Zeta[3]^2/(2*s) + (22*Zeta[5])/(3*s) - 
      (((9*I)/2)*Pi*Zeta[5])/s - (25*G[{0}, x]*Zeta[5])/(2*s) + 
      (24*G[{1}, x]*Zeta[5])/s) + FF[1/(s*x)]*(-43417/2592 + 
      ((403*I)/108)*Pi + (1049*Pi^2)/432 - (I/3)*Pi^3 + Pi^4/24 + 
      (57*G[{0}, x])/8 + ((20*I)/9)*Pi*G[{0}, x] - (23*Pi^2*G[{0}, x])/18 - 
      (I/6)*Pi^3*G[{0}, x] + (269*G[{1}, x])/36 + ((95*I)/36)*Pi*G[{1}, x] - 
      (67*Pi^2*G[{1}, x])/36 + (I/6)*Pi^3*G[{1}, x] + (35*G[{0, 0}, x])/36 - 
      ((11*I)/6)*Pi*G[{0, 0}, x] - (Pi^2*G[{0, 0}, x])/6 - 
      (3*G[{0, 1}, x])/2 - ((11*I)/2)*Pi*G[{0, 1}, x] + 
      (Pi^2*G[{0, 1}, x])/6 - (3*G[{1, 0}, x])/2 + (I/2)*Pi*G[{1, 0}, x] + 
      (7*Pi^2*G[{1, 0}, x])/6 + (83*G[{1, 1}, x])/36 - 
      ((11*I)/6)*Pi*G[{1, 1}, x] + (11*Pi^2*G[{1, 1}, x])/6 - 
      (11*G[{0, 0, 0}, x])/3 - I*Pi*G[{0, 0, 1}, x] + I*Pi*G[{0, 1, 0}, x] - 
      (11*G[{0, 1, 1}, x])/2 - (9*G[{1, 0, 0}, x])/2 + 5*G[{1, 0, 1}, x] + 
      I*Pi*G[{1, 0, 1}, x] + 5*G[{1, 1, 0}, x] - I*Pi*G[{1, 1, 0}, x] - 
      (26*G[{1, 1, 1}, x])/3 - G[{0, 0, 1, 1}, x] + G[{0, 1, 0, 0}, x] + 
      G[{1, 0, 1, 1}, x] + 5*G[{1, 1, 0, 0}, x] - 6*G[{1, 1, 0, 1}, x] - 
      6*G[{1, 1, 1, 0}, x] + 6*G[{1, 1, 1, 1}, x] + (349*Zeta[3])/36 + 
      ((7*I)/2)*Pi*Zeta[3] - 2*G[{0}, x]*Zeta[3] - 10*G[{1}, x]*Zeta[3] + 
      ep*(-1089913/15552 + ((19315*I)/648)*Pi + (24491*Pi^2)/2592 + 
        ((101*I)/108)*Pi^3 + (1879*Pi^4)/4320 + ((29*I)/360)*Pi^5 + 
        (5593*G[{0}, x])/144 - ((1379*I)/108)*Pi*G[{0}, x] - 
        (3275*Pi^2*G[{0}, x])/432 + ((73*I)/72)*Pi^3*G[{0}, x] - 
        (Pi^4*G[{0}, x])/120 + (8057*G[{1}, x])/216 + ((2717*I)/216)*Pi*
         G[{1}, x] - (3139*Pi^2*G[{1}, x])/216 - ((17*I)/8)*Pi^3*G[{1}, x] - 
        (157*Pi^4*G[{1}, x])/360 - (356*G[{0, 0}, x])/27 - 
        ((35*I)/18)*Pi*G[{0, 0}, x] + (335*Pi^2*G[{0, 0}, x])/72 + 
        (I/3)*Pi^3*G[{0, 0}, x] - (81*G[{0, 1}, x])/4 - 
        ((1309*I)/36)*Pi*G[{0, 1}, x] + (265*Pi^2*G[{0, 1}, x])/18 - 
        ((2*I)/3)*Pi^3*G[{0, 1}, x] - (81*G[{1, 0}, x])/4 + 
        ((89*I)/36)*Pi*G[{1, 0}, x] + (431*Pi^2*G[{1, 0}, x])/36 + 
        (3071*G[{1, 1}, x])/216 - ((115*I)/36)*Pi*G[{1, 1}, x] + 
        (659*Pi^2*G[{1, 1}, x])/72 - ((2*I)/3)*Pi^3*G[{1, 1}, x] - 
        (239*G[{0, 0, 0}, x])/36 + ((11*I)/2)*Pi*G[{0, 0, 0}, x] + 
        (2*Pi^2*G[{0, 0, 0}, x])/3 + (11*G[{0, 0, 1}, x])/2 - 
        (5*I)*Pi*G[{0, 0, 1}, x] + (4*Pi^2*G[{0, 0, 1}, x])/3 + 
        (11*G[{0, 1, 0}, x])/2 - ((41*I)/6)*Pi*G[{0, 1, 0}, x] + 
        Pi^2*G[{0, 1, 0}, x] - (1399*G[{0, 1, 1}, x])/36 + 
        ((37*I)/6)*Pi*G[{0, 1, 1}, x] + 2*Pi^2*G[{0, 1, 1}, x] - 
        (259*G[{1, 0, 0}, x])/9 - ((47*I)/6)*Pi*G[{1, 0, 0}, x] - 
        3*Pi^2*G[{1, 0, 0}, x] + (137*G[{1, 0, 1}, x])/4 + 
        ((2*I)/3)*Pi*G[{1, 0, 1}, x] - 8*Pi^2*G[{1, 0, 1}, x] + 
        (137*G[{1, 1, 0}, x])/4 + (12*I)*Pi*G[{1, 1, 0}, x] - 
        (23*Pi^2*G[{1, 1, 0}, x])/3 - (395*G[{1, 1, 1}, x])/9 + 
        (4*I)*Pi*G[{1, 1, 1}, x] - (28*Pi^2*G[{1, 1, 1}, x])/3 + 
        (33*G[{0, 0, 0, 0}, x])/2 + I*Pi*G[{0, 0, 0, 1}, x] - 
        (5*I)*Pi*G[{0, 0, 1, 0}, x] - 5*G[{0, 0, 1, 1}, x] + 
        I*Pi*G[{0, 0, 1, 1}, x] + (79*G[{0, 1, 0, 0}, x])/6 - 
        (3*I)*Pi*G[{0, 1, 0, 0}, x] - 20*G[{0, 1, 0, 1}, x] + 
        I*Pi*G[{0, 1, 0, 1}, x] - 20*G[{0, 1, 1, 0}, x] + 
        (5*I)*Pi*G[{0, 1, 1, 0}, x] + (106*G[{0, 1, 1, 1}, x])/3 + 
        (149*G[{1, 0, 0, 0}, x])/6 - (51*G[{1, 0, 0, 1}, x])/2 + 
        (5*I)*Pi*G[{1, 0, 0, 1}, x] - (51*G[{1, 0, 1, 0}, x])/2 + 
        I*Pi*G[{1, 0, 1, 0}, x] + (97*G[{1, 0, 1, 1}, x])/6 - 
        (3*I)*Pi*G[{1, 0, 1, 1}, x] + (43*G[{1, 1, 0, 0}, x])/2 + 
        I*Pi*G[{1, 1, 0, 0}, x] - (39*G[{1, 1, 0, 1}, x])/2 - 
        (5*I)*Pi*G[{1, 1, 0, 1}, x] - (39*G[{1, 1, 1, 0}, x])/2 + 
        I*Pi*G[{1, 1, 1, 0}, x] + (89*G[{1, 1, 1, 1}, x])/2 + 
        G[{0, 0, 0, 1, 1}, x] - 4*G[{0, 0, 1, 0, 0}, x] - 
        G[{0, 0, 1, 0, 1}, x] - G[{0, 0, 1, 1, 0}, x] + 
        4*G[{0, 0, 1, 1, 1}, x] - 2*G[{0, 1, 0, 0, 0}, x] - 
        3*G[{0, 1, 0, 0, 1}, x] - 3*G[{0, 1, 0, 1, 0}, x] + 
        4*G[{0, 1, 0, 1, 1}, x] + 11*G[{0, 1, 1, 0, 0}, x] - 
        6*G[{0, 1, 1, 0, 1}, x] - 6*G[{0, 1, 1, 1, 0}, x] + 
        6*G[{0, 1, 1, 1, 1}, x] + 5*G[{1, 0, 0, 1, 1}, x] - 
        14*G[{1, 0, 1, 0, 0}, x] + 15*G[{1, 0, 1, 0, 1}, x] + 
        15*G[{1, 0, 1, 1, 0}, x] - 20*G[{1, 0, 1, 1, 1}, x] - 
        20*G[{1, 1, 0, 0, 0}, x] + 11*G[{1, 1, 0, 0, 1}, x] + 
        11*G[{1, 1, 0, 1, 0}, x] - 4*G[{1, 1, 0, 1, 1}, x] - 
        17*G[{1, 1, 1, 0, 0}, x] + 30*G[{1, 1, 1, 0, 1}, x] + 
        30*G[{1, 1, 1, 1, 0}, x] - 42*G[{1, 1, 1, 1, 1}, x] + 
        (2207*Zeta[3])/54 - ((11*I)/2)*Pi*Zeta[3] - (437*Pi^2*Zeta[3])/72 - 
        20*G[{0}, x]*Zeta[3] - (4*I)*Pi*G[{0}, x]*Zeta[3] - 
        (77*G[{1}, x]*Zeta[3])/3 - (8*I)*Pi*G[{1}, x]*Zeta[3] - 
        5*G[{0, 0}, x]*Zeta[3] - G[{0, 1}, x]*Zeta[3] + 
        7*G[{1, 0}, x]*Zeta[3] + 43*G[{1, 1}, x]*Zeta[3] + (35*Zeta[5])/4) + 
      ep^2*(-23261569/93312 + ((480451*I)/3888)*Pi + (873413*Pi^2)/15552 + 
        ((4135*I)/324)*Pi^3 + (4433*Pi^4)/3456 - ((6199*I)/8640)*Pi^5 - 
        (5209*Pi^6)/60480 + (130321*G[{0}, x])/864 - ((9964*I)/81)*Pi*
         G[{0}, x] - (9463*Pi^2*G[{0}, x])/324 + ((59*I)/108)*Pi^3*
         G[{0}, x] - (929*Pi^4*G[{0}, x])/720 - (I/9)*Pi^5*G[{0}, x] + 
        (179585*G[{1}, x])/1296 + ((32621*I)/1296)*Pi*G[{1}, x] - 
        (106027*Pi^2*G[{1}, x])/1296 - ((899*I)/54)*Pi^3*G[{1}, x] - 
        (1123*Pi^4*G[{1}, x])/720 - ((31*I)/180)*Pi^5*G[{1}, x] - 
        (48941*G[{0, 0}, x])/648 + ((4945*I)/108)*Pi*G[{0, 0}, x] + 
        (961*Pi^2*G[{0, 0}, x])/48 - ((15*I)/8)*Pi^3*G[{0, 0}, x] - 
        (2*Pi^4*G[{0, 0}, x])/15 - 138*G[{0, 1}, x] - ((37783*I)/216)*Pi*
         G[{0, 1}, x] + (19151*Pi^2*G[{0, 1}, x])/216 + 
        ((607*I)/72)*Pi^3*G[{0, 1}, x] + (Pi^4*G[{0, 1}, x])/120 - 
        138*G[{1, 0}, x] - ((2621*I)/108)*Pi*G[{1, 0}, x] + 
        (15575*Pi^2*G[{1, 0}, x])/216 + ((493*I)/72)*Pi^3*G[{1, 0}, x] + 
        (17*Pi^4*G[{1, 0}, x])/45 + (105281*G[{1, 1}, x])/1296 + 
        ((1189*I)/108)*Pi*G[{1, 1}, x] + (3445*Pi^2*G[{1, 1}, x])/72 - 
        ((97*I)/24)*Pi^3*G[{1, 1}, x] + (125*Pi^4*G[{1, 1}, x])/72 + 
        (1925*G[{0, 0, 0}, x])/108 + ((7*I)/18)*Pi*G[{0, 0, 0}, x] - 
        (221*Pi^2*G[{0, 0, 0}, x])/18 - ((2*I)/3)*Pi^3*G[{0, 0, 0}, x] + 
        (243*G[{0, 0, 1}, x])/4 - ((1651*I)/36)*Pi*G[{0, 0, 1}, x] - 
        (541*Pi^2*G[{0, 0, 1}, x])/36 + ((13*I)/3)*Pi^3*G[{0, 0, 1}, x] + 
        (243*G[{0, 1, 0}, x])/4 - ((179*I)/18)*Pi*G[{0, 1, 0}, x] - 
        (169*Pi^2*G[{0, 1, 0}, x])/9 + ((3*I)/2)*Pi^3*G[{0, 1, 0}, x] - 
        (42157*G[{0, 1, 1}, x])/216 + ((410*I)/9)*Pi*G[{0, 1, 1}, x] - 
        (1999*Pi^2*G[{0, 1, 1}, x])/72 - ((13*I)/6)*Pi^3*G[{0, 1, 1}, x] - 
        (18335*G[{1, 0, 0}, x])/108 - ((1987*I)/36)*Pi*G[{1, 0, 0}, x] - 
        (1663*Pi^2*G[{1, 0, 0}, x])/72 + 186*G[{1, 0, 1}, x] + 
        ((365*I)/9)*Pi*G[{1, 0, 1}, x] - (403*Pi^2*G[{1, 0, 1}, x])/9 - 
        ((7*I)/6)*Pi^3*G[{1, 0, 1}, x] + 186*G[{1, 1, 0}, x] + 
        ((2753*I)/36)*Pi*G[{1, 1, 0}, x] - (451*Pi^2*G[{1, 1, 0}, x])/9 + 
        ((7*I)/6)*Pi^3*G[{1, 1, 0}, x] - (11183*G[{1, 1, 1}, x])/54 - 
        ((233*I)/18)*Pi*G[{1, 1, 1}, x] - (925*Pi^2*G[{1, 1, 1}, x])/36 + 
        (2*I)*Pi^3*G[{1, 1, 1}, x] + (305*G[{0, 0, 0, 0}, x])/12 - 
        ((77*I)/6)*Pi*G[{0, 0, 0, 0}, x] - 2*Pi^2*G[{0, 0, 0, 0}, x] - 
        (29*G[{0, 0, 0, 1}, x])/2 - (12*I)*Pi*G[{0, 0, 0, 1}, x] - 
        Pi^2*G[{0, 0, 0, 1}, x] - (29*G[{0, 0, 1, 0}, x])/2 + 
        (6*I)*Pi*G[{0, 0, 1, 0}, x] + (17*Pi^2*G[{0, 0, 1, 0}, x])/6 - 
        (1525*G[{0, 0, 1, 1}, x])/36 + ((14*I)/3)*Pi*G[{0, 0, 1, 1}, x] - 
        (11*Pi^2*G[{0, 0, 1, 1}, x])/6 + (1531*G[{0, 1, 0, 0}, x])/18 + 
        ((23*I)/2)*Pi*G[{0, 1, 0, 0}, x] - (11*Pi^2*G[{0, 1, 0, 0}, x])/6 - 
        106*G[{0, 1, 0, 1}, x] + ((97*I)/6)*Pi*G[{0, 1, 0, 1}, x] - 
        (38*Pi^2*G[{0, 1, 0, 1}, x])/3 - 106*G[{0, 1, 1, 0}, x] - 
        ((22*I)/3)*Pi*G[{0, 1, 1, 0}, x] - (107*Pi^2*G[{0, 1, 1, 0}, x])/6 + 
        (4061*G[{0, 1, 1, 1}, x])/18 - (6*I)*Pi*G[{0, 1, 1, 1}, x] - 
        (32*Pi^2*G[{0, 1, 1, 1}, x])/3 + (2675*G[{1, 0, 0, 0}, x])/18 + 
        (26*I)*Pi*G[{1, 0, 0, 0}, x] + (22*Pi^2*G[{1, 0, 0, 0}, x])/3 - 
        (585*G[{1, 0, 0, 1}, x])/4 + ((37*I)/6)*Pi*G[{1, 0, 0, 1}, x] + 
        (79*Pi^2*G[{1, 0, 0, 1}, x])/6 - (585*G[{1, 0, 1, 0}, x])/4 - 
        ((143*I)/6)*Pi*G[{1, 0, 1, 0}, x] + (37*Pi^2*G[{1, 0, 1, 0}, x])/3 + 
        (4259*G[{1, 0, 1, 1}, x])/36 + (6*I)*Pi*G[{1, 0, 1, 1}, x] + 
        (91*Pi^2*G[{1, 0, 1, 1}, x])/6 + (4211*G[{1, 1, 0, 0}, x])/36 - 
        ((58*I)/3)*Pi*G[{1, 1, 0, 0}, x] + (103*Pi^2*G[{1, 1, 0, 0}, x])/6 - 
        109*G[{1, 1, 0, 1}, x] - ((31*I)/2)*Pi*G[{1, 1, 0, 1}, x] + 
        (245*Pi^2*G[{1, 1, 0, 1}, x])/6 - 109*G[{1, 1, 1, 0}, x] + 
        (17*I)*Pi*G[{1, 1, 1, 0}, x] + 37*Pi^2*G[{1, 1, 1, 0}, x] + 
        (568*G[{1, 1, 1, 1}, x])/3 - ((16*I)/3)*Pi*G[{1, 1, 1, 1}, x] + 
        31*Pi^2*G[{1, 1, 1, 1}, x] - (154*G[{0, 0, 0, 0, 0}, x])/3 - 
        (3*I)*Pi*G[{0, 0, 0, 0, 1}, x] + (13*I)*Pi*G[{0, 0, 0, 1, 0}, x] - 
        12*G[{0, 0, 0, 1, 1}, x] - I*Pi*G[{0, 0, 0, 1, 1}, x] - 
        (73*G[{0, 0, 1, 0, 0}, x])/2 + (11*I)*Pi*G[{0, 0, 1, 0, 0}, x] + 
        (85*G[{0, 0, 1, 0, 1}, x])/2 + I*Pi*G[{0, 0, 1, 0, 1}, x] + 
        (85*G[{0, 0, 1, 1, 0}, x])/2 - (18*I)*Pi*G[{0, 0, 1, 1, 0}, x] - 
        (89*G[{0, 0, 1, 1, 1}, x])/3 - 70*G[{0, 1, 0, 0, 0}, x] + 
        (8*I)*Pi*G[{0, 1, 0, 0, 0}, x] + 57*G[{0, 1, 0, 0, 1}, x] + 
        (4*I)*Pi*G[{0, 1, 0, 0, 1}, x] + 57*G[{0, 1, 0, 1, 0}, x] - 
        (12*I)*Pi*G[{0, 1, 0, 1, 0}, x] - (5*G[{0, 1, 0, 1, 1}, x])/6 - 
        (71*G[{0, 1, 1, 0, 0}, x])/6 - (8*I)*Pi*G[{0, 1, 1, 0, 0}, x] + 
        (89*G[{0, 1, 1, 0, 1}, x])/2 - (4*I)*Pi*G[{0, 1, 1, 0, 1}, x] + 
        (89*G[{0, 1, 1, 1, 0}, x])/2 + (9*I)*Pi*G[{0, 1, 1, 1, 0}, x] - 
        (235*G[{0, 1, 1, 1, 1}, x])/2 - 78*G[{1, 0, 0, 0, 0}, x] + 
        58*G[{1, 0, 0, 0, 1}, x] + (9*I)*Pi*G[{1, 0, 0, 0, 1}, x] + 
        58*G[{1, 0, 0, 1, 0}, x] - (4*I)*Pi*G[{1, 0, 0, 1, 0}, x] - 
        (5*G[{1, 0, 0, 1, 1}, x])/6 - (8*I)*Pi*G[{1, 0, 0, 1, 1}, x] - 
        (389*G[{1, 0, 1, 0, 0}, x])/6 + 92*G[{1, 0, 1, 0, 1}, x] - 
        (12*I)*Pi*G[{1, 0, 1, 0, 1}, x] + 92*G[{1, 0, 1, 1, 0}, x] + 
        (4*I)*Pi*G[{1, 0, 1, 1, 0}, x] - (233*G[{1, 0, 1, 1, 1}, x])/2 + 
        (8*I)*Pi*G[{1, 0, 1, 1, 1}, x] - (401*G[{1, 1, 0, 0, 0}, x])/3 + 
        (139*G[{1, 1, 0, 0, 1}, x])/2 - (18*I)*Pi*G[{1, 1, 0, 0, 1}, x] + 
        (139*G[{1, 1, 0, 1, 0}, x])/2 + I*Pi*G[{1, 1, 0, 1, 0}, x] - 
        46*G[{1, 1, 0, 1, 1}, x] + (11*I)*Pi*G[{1, 1, 0, 1, 1}, x] - 
        (3*G[{1, 1, 1, 0, 0}, x])/2 - I*Pi*G[{1, 1, 1, 0, 0}, x] + 
        (115*G[{1, 1, 1, 0, 1}, x])/2 + (13*I)*Pi*G[{1, 1, 1, 0, 1}, x] + 
        (115*G[{1, 1, 1, 1, 0}, x])/2 - (3*I)*Pi*G[{1, 1, 1, 1, 0}, x] - 
        (472*G[{1, 1, 1, 1, 1}, x])/3 - 3*G[{0, 0, 0, 0, 1, 1}, x] + 
        12*G[{0, 0, 0, 1, 0, 0}, x] + G[{0, 0, 0, 1, 0, 1}, x] + 
        G[{0, 0, 0, 1, 1, 0}, x] - 4*G[{0, 0, 0, 1, 1, 1}, x] + 
        8*G[{0, 0, 1, 0, 0, 0}, x] + 11*G[{0, 0, 1, 0, 0, 1}, x] + 
        11*G[{0, 0, 1, 0, 1, 0}, x] - 8*G[{0, 0, 1, 0, 1, 1}, x] - 
        14*G[{0, 0, 1, 1, 0, 0}, x] - 2*G[{0, 0, 1, 1, 0, 1}, x] - 
        2*G[{0, 0, 1, 1, 1, 0}, x] - 6*G[{0, 0, 1, 1, 1, 1}, x] + 
        6*G[{0, 1, 0, 0, 0, 0}, x] + 6*G[{0, 1, 0, 0, 0, 1}, x] + 
        6*G[{0, 1, 0, 0, 1, 0}, x] + 4*G[{0, 1, 0, 0, 1, 1}, x] - 
        30*G[{0, 1, 0, 1, 0, 0}, x] + 24*G[{0, 1, 0, 1, 0, 1}, x] + 
        24*G[{0, 1, 0, 1, 1, 0}, x] - 32*G[{0, 1, 0, 1, 1, 1}, x] - 
        50*G[{0, 1, 1, 0, 0, 0}, x] + 20*G[{0, 1, 1, 0, 0, 1}, x] + 
        20*G[{0, 1, 1, 0, 1, 0}, x] - 12*G[{0, 1, 1, 0, 1, 1}, x] - 
        9*G[{0, 1, 1, 1, 0, 0}, x] + 30*G[{0, 1, 1, 1, 0, 1}, x] + 
        30*G[{0, 1, 1, 1, 1, 0}, x] - 42*G[{0, 1, 1, 1, 1, 1}, x] + 
        9*G[{1, 0, 0, 0, 1, 1}, x] + 36*G[{1, 0, 0, 1, 0, 0}, x] - 
        40*G[{1, 0, 0, 1, 0, 1}, x] - 40*G[{1, 0, 0, 1, 1, 0}, x] + 
        22*G[{1, 0, 0, 1, 1, 1}, x] + 58*G[{1, 0, 1, 0, 0, 0}, x] - 
        30*G[{1, 0, 1, 0, 0, 1}, x] - 30*G[{1, 0, 1, 0, 1, 0}, x] - 
        12*G[{1, 0, 1, 0, 1, 1}, x] - 2*G[{1, 0, 1, 1, 0, 0}, x] - 
        24*G[{1, 0, 1, 1, 0, 1}, x] - 24*G[{1, 0, 1, 1, 1, 0}, x] + 
        72*G[{1, 0, 1, 1, 1, 1}, x] + 60*G[{1, 1, 0, 0, 0, 0}, x] - 
        20*G[{1, 1, 0, 0, 0, 1}, x] - 20*G[{1, 1, 0, 0, 1, 0}, x] - 
        20*G[{1, 1, 0, 0, 1, 1}, x] + 52*G[{1, 1, 0, 1, 0, 0}, x] - 
        73*G[{1, 1, 0, 1, 0, 1}, x] - 73*G[{1, 1, 0, 1, 1, 0}, x] + 
        92*G[{1, 1, 0, 1, 1, 1}, x] + 92*G[{1, 1, 1, 0, 0, 0}, x] - 
        59*G[{1, 1, 1, 0, 0, 1}, x] - 59*G[{1, 1, 1, 0, 1, 0}, x] + 
        12*G[{1, 1, 1, 0, 1, 1}, x] + 39*G[{1, 1, 1, 1, 0, 0}, x] - 
        102*G[{1, 1, 1, 1, 0, 1}, x] - 102*G[{1, 1, 1, 1, 1, 0}, x] + 
        186*G[{1, 1, 1, 1, 1, 1}, x] + (11063*Zeta[3])/81 - 
        ((581*I)/54)*Pi*Zeta[3] + (835*Pi^2*Zeta[3])/216 - 
        ((173*I)/36)*Pi^3*Zeta[3] - (3695*G[{0}, x]*Zeta[3])/36 - 
        ((5*I)/18)*Pi*G[{0}, x]*Zeta[3] + (21*Pi^2*G[{0}, x]*Zeta[3])/2 - 
        (415*G[{1}, x]*Zeta[3])/4 - ((349*I)/9)*Pi*G[{1}, x]*Zeta[3] + 
        (20*Pi^2*G[{1}, x]*Zeta[3])/3 + (455*G[{0, 0}, x]*Zeta[3])/9 + 
        (2*I)*Pi*G[{0, 0}, x]*Zeta[3] + 24*G[{0, 1}, x]*Zeta[3] + 
        (2*I)*Pi*G[{0, 1}, x]*Zeta[3] + 37*G[{1, 0}, x]*Zeta[3] - 
        I*Pi*G[{1, 0}, x]*Zeta[3] + (1391*G[{1, 1}, x]*Zeta[3])/9 - 
        I*Pi*G[{1, 1}, x]*Zeta[3] + 28*G[{0, 0, 0}, x]*Zeta[3] - 
        31*G[{0, 0, 1}, x]*Zeta[3] + 10*G[{0, 1, 0}, x]*Zeta[3] + 
        53*G[{0, 1, 1}, x]*Zeta[3] - 32*G[{1, 0, 0}, x]*Zeta[3] - 
        4*G[{1, 0, 1}, x]*Zeta[3] - 36*G[{1, 1, 0}, x]*Zeta[3] - 
        168*G[{1, 1, 1}, x]*Zeta[3] - (683*Zeta[3]^2)/12 + 
        (1583*Zeta[5])/20 + (21*I)*Pi*Zeta[5] + 11*G[{0}, x]*Zeta[5] - 
        (117*G[{1}, x]*Zeta[5])/2)) + FF[1/(s*(1 - x))]*
     ((-I/3)*Pi^3 - (31*Pi^4)/180 + ((143*I)/36)*Pi*G[{0}, x] + 
      (Pi^2*G[{0}, x])/18 - (I/6)*Pi^3*G[{0}, x] + (143*G[{0, 0}, x])/36 - 
      ((11*I)/6)*Pi*G[{0, 0}, x] - (11*Pi^2*G[{0, 0}, x])/6 - 
      ((3*I)/2)*Pi*G[{0, 1}, x] - (2*Pi^2*G[{0, 1}, x])/3 + 
      (I/2)*Pi*G[{1, 0}, x] - (13*G[{0, 0, 0}, x])/6 - 
      (3*G[{0, 0, 1}, x])/2 - I*Pi*G[{0, 0, 1}, x] - (3*G[{0, 1, 0}, x])/2 + 
      I*Pi*G[{0, 1, 0}, x] + G[{1, 0, 0}, x]/2 - 5*G[{0, 0, 0, 0}, x] + 
      5*G[{0, 0, 0, 1}, x] + 5*G[{0, 0, 1, 0}, x] - 6*G[{0, 0, 1, 1}, x] + 
      G[{0, 1, 0, 0}, x] + 2*Zeta[3] - (3*I)*Pi*Zeta[3] + 
      3*G[{0}, x]*Zeta[3] + ep*(((-319*I)/108)*Pi^3 - (149*Pi^4)/1080 + 
        (I/72)*Pi^5 + ((449*I)/216)*Pi*G[{0}, x] + (65*Pi^2*G[{0}, x])/54 + 
        ((43*I)/72)*Pi^3*G[{0}, x] + (197*Pi^4*G[{0}, x])/360 - 
        (I/4)*Pi^3*G[{1}, x] - (31*Pi^4*G[{1}, x])/180 + 
        (449*G[{0, 0}, x])/216 - ((379*I)/36)*Pi*G[{0, 0}, x] - 
        (109*Pi^2*G[{0, 0}, x])/72 + (I/3)*Pi^3*G[{0, 0}, x] - 
        ((43*I)/4)*Pi*G[{0, 1}, x] - (11*Pi^2*G[{0, 1}, x])/12 - 
        ((5*I)/6)*Pi^3*G[{0, 1}, x] + ((251*I)/36)*Pi*G[{1, 0}, x] - 
        (25*Pi^2*G[{1, 0}, x])/36 - (I/6)*Pi^3*G[{1, 0}, x] - 
        (86*G[{0, 0, 0}, x])/9 + (7*I)*Pi*G[{0, 0, 0}, x] + 
        9*Pi^2*G[{0, 0, 0}, x] - (43*G[{0, 0, 1}, x])/4 - 
        ((15*I)/2)*Pi*G[{0, 0, 1}, x] + (53*Pi^2*G[{0, 0, 1}, x])/6 - 
        (43*G[{0, 1, 0}, x])/4 + ((2*I)/3)*Pi*G[{0, 1, 0}, x] + 
        (13*Pi^2*G[{0, 1, 0}, x])/2 + ((11*I)/2)*Pi*G[{0, 1, 1}, x] + 
        (8*Pi^2*G[{0, 1, 1}, x])/3 + (251*G[{1, 0, 0}, x])/36 - 
        ((7*I)/3)*Pi*G[{1, 0, 0}, x] - (11*Pi^2*G[{1, 0, 0}, x])/6 - 
        I*Pi*G[{1, 0, 1}, x] - (2*Pi^2*G[{1, 0, 1}, x])/3 + 
        (I/2)*Pi*G[{1, 1, 0}, x] + 8*G[{0, 0, 0, 0}, x] + 
        7*G[{0, 0, 0, 1}, x] + I*Pi*G[{0, 0, 0, 1}, x] + 
        7*G[{0, 0, 1, 0}, x] - (5*I)*Pi*G[{0, 0, 1, 0}, x] - 
        (23*G[{0, 0, 1, 1}, x])/2 + I*Pi*G[{0, 0, 1, 1}, x] - 
        (11*G[{0, 1, 0, 0}, x])/6 - (3*I)*Pi*G[{0, 1, 0, 0}, x] + 
        (11*G[{0, 1, 0, 1}, x])/2 + (11*G[{0, 1, 1, 0}, x])/2 + 
        (6*I)*Pi*G[{0, 1, 1, 0}, x] - (25*G[{1, 0, 0, 0}, x])/6 - 
        G[{1, 0, 0, 1}, x] - I*Pi*G[{1, 0, 0, 1}, x] - G[{1, 0, 1, 0}, x] + 
        I*Pi*G[{1, 0, 1, 0}, x] + G[{1, 1, 0, 0}, x]/2 + 
        35*G[{0, 0, 0, 0, 0}, x] - 25*G[{0, 0, 0, 0, 1}, x] - 
        25*G[{0, 0, 0, 1, 0}, x] + 16*G[{0, 0, 0, 1, 1}, x] - 
        4*G[{0, 0, 1, 0, 0}, x] - 11*G[{0, 0, 1, 0, 1}, x] - 
        11*G[{0, 0, 1, 1, 0}, x] + 24*G[{0, 0, 1, 1, 1}, x] + 
        13*G[{0, 1, 0, 0, 0}, x] - 18*G[{0, 1, 0, 0, 1}, x] - 
        18*G[{0, 1, 0, 1, 0}, x] + 18*G[{0, 1, 0, 1, 1}, x] + 
        6*G[{0, 1, 1, 0, 0}, x] - 5*G[{1, 0, 0, 0, 0}, x] + 
        5*G[{1, 0, 0, 0, 1}, x] + 5*G[{1, 0, 0, 1, 0}, x] - 
        6*G[{1, 0, 0, 1, 1}, x] + G[{1, 0, 1, 0, 0}, x] + (319*Zeta[3])/18 - 
        ((115*I)/6)*Pi*Zeta[3] - 10*Pi^2*Zeta[3] - (3*G[{0}, x]*Zeta[3])/2 - 
        (4*I)*Pi*G[{0}, x]*Zeta[3] + (3*G[{1}, x]*Zeta[3])/2 - 
        (3*I)*Pi*G[{1}, x]*Zeta[3] - 40*G[{0, 0}, x]*Zeta[3] + 
        4*G[{0, 1}, x]*Zeta[3] + 3*G[{1, 0}, x]*Zeta[3] - 34*Zeta[5]) + 
      ep^2*(((-15029*I)/1296)*Pi^3 - (2539*Pi^4)/3240 - ((353*I)/432)*Pi^5 - 
        (527*Pi^6)/15120 - ((83893*I)/1296)*Pi*G[{0}, x] + 
        (31595*Pi^2*G[{0}, x])/1296 + ((1435*I)/216)*Pi^3*G[{0}, x] + 
        (19*Pi^4*G[{0}, x])/48 - (I/9)*Pi^5*G[{0}, x] - 
        ((73*I)/27)*Pi^3*G[{1}, x] + (25*Pi^4*G[{1}, x])/432 + 
        (I/72)*Pi^5*G[{1}, x] - (83893*G[{0, 0}, x])/1296 - 
        ((1057*I)/54)*Pi*G[{0, 0}, x] - (559*Pi^2*G[{0, 0}, x])/72 - 
        ((43*I)/24)*Pi^3*G[{0, 0}, x] - (269*Pi^4*G[{0, 0}, x])/180 - 
        (52*I)*Pi*G[{0, 1}, x] - 4*Pi^2*G[{0, 1}, x] - 
        ((67*I)/36)*Pi^3*G[{0, 1}, x] + (403*Pi^4*G[{0, 1}, x])/360 + 
        ((3797*I)/216)*Pi*G[{1, 0}, x] - (329*Pi^2*G[{1, 0}, x])/108 - 
        ((11*I)/72)*Pi^3*G[{1, 0}, x] + (197*Pi^4*G[{1, 0}, x])/360 - 
        (I/4)*Pi^3*G[{1, 1}, x] - (31*Pi^4*G[{1, 1}, x])/180 + 
        (2657*G[{0, 0, 0}, x])/108 + ((1175*I)/36)*Pi*G[{0, 0, 0}, x] + 
        (53*Pi^2*G[{0, 0, 0}, x])/9 - ((2*I)/3)*Pi^3*G[{0, 0, 0}, x] - 
        52*G[{0, 0, 1}, x] - ((77*I)/2)*Pi*G[{0, 0, 1}, x] + 
        (56*Pi^2*G[{0, 0, 1}, x])/3 + ((25*I)/6)*Pi^3*G[{0, 0, 1}, x] - 
        52*G[{0, 1, 0}, x] - ((25*I)/9)*Pi*G[{0, 1, 0}, x] + 
        (92*Pi^2*G[{0, 1, 0}, x])/9 + ((4*I)/3)*Pi^3*G[{0, 1, 0}, x] + 
        ((149*I)/4)*Pi*G[{0, 1, 1}, x] + (37*Pi^2*G[{0, 1, 1}, x])/12 - 
        ((3*I)/2)*Pi^3*G[{0, 1, 1}, x] + (3797*G[{1, 0, 0}, x])/216 - 
        ((505*I)/36)*Pi*G[{1, 0, 0}, x] - (Pi^2*G[{1, 0, 0}, x])/72 + 
        (I/3)*Pi^3*G[{1, 0, 0}, x] - ((33*I)/4)*Pi*G[{1, 0, 1}, x] - 
        (Pi^2*G[{1, 0, 1}, x])/6 - ((5*I)/6)*Pi^3*G[{1, 0, 1}, x] + 
        ((287*I)/36)*Pi*G[{1, 1, 0}, x] - (25*Pi^2*G[{1, 1, 0}, x])/36 - 
        (I/6)*Pi^3*G[{1, 1, 0}, x] + (157*G[{0, 0, 0, 0}, x])/6 - 
        ((61*I)/3)*Pi*G[{0, 0, 0, 0}, x] - (59*Pi^2*G[{0, 0, 0, 0}, x])/2 + 
        (117*G[{0, 0, 0, 1}, x])/4 - ((11*I)/2)*Pi*G[{0, 0, 0, 1}, x] - 
        (98*Pi^2*G[{0, 0, 0, 1}, x])/3 + (117*G[{0, 0, 1, 0}, x])/4 - 
        (3*I)*Pi*G[{0, 0, 1, 0}, x] - (185*Pi^2*G[{0, 0, 1, 0}, x])/6 - 
        (185*G[{0, 0, 1, 1}, x])/4 + ((17*I)/2)*Pi*G[{0, 0, 1, 1}, x] - 
        (127*Pi^2*G[{0, 0, 1, 1}, x])/6 - (667*G[{0, 1, 0, 0}, x])/36 - 
        (5*I)*Pi*G[{0, 1, 0, 0}, x] - (32*Pi^2*G[{0, 1, 0, 0}, x])/3 + 
        (149*G[{0, 1, 0, 1}, x])/4 + ((35*I)/2)*Pi*G[{0, 1, 0, 1}, x] - 
        (56*Pi^2*G[{0, 1, 0, 1}, x])/3 + (149*G[{0, 1, 1, 0}, x])/4 + 
        ((50*I)/3)*Pi*G[{0, 1, 1, 0}, x] - (57*Pi^2*G[{0, 1, 1, 0}, x])/2 - 
        ((29*I)/2)*Pi*G[{0, 1, 1, 1}, x] - 8*Pi^2*G[{0, 1, 1, 1}, x] - 
        (194*G[{1, 0, 0, 0}, x])/9 + (7*I)*Pi*G[{1, 0, 0, 0}, x] + 
        9*Pi^2*G[{1, 0, 0, 0}, x] - (33*G[{1, 0, 0, 1}, x])/4 - 
        (5*I)*Pi*G[{1, 0, 0, 1}, x] + (53*Pi^2*G[{1, 0, 0, 1}, x])/6 - 
        (33*G[{1, 0, 1, 0}, x])/4 + ((2*I)/3)*Pi*G[{1, 0, 1, 0}, x] + 
        (13*Pi^2*G[{1, 0, 1, 0}, x])/2 + (3*I)*Pi*G[{1, 0, 1, 1}, x] + 
        (8*Pi^2*G[{1, 0, 1, 1}, x])/3 + (287*G[{1, 1, 0, 0}, x])/36 - 
        ((7*I)/3)*Pi*G[{1, 1, 0, 0}, x] - (11*Pi^2*G[{1, 1, 0, 0}, x])/6 - 
        I*Pi*G[{1, 1, 0, 1}, x] - (2*Pi^2*G[{1, 1, 0, 1}, x])/3 + 
        (I/2)*Pi*G[{1, 1, 1, 0}, x] - (113*G[{0, 0, 0, 0, 0}, x])/6 - 
        23*G[{0, 0, 0, 0, 1}, x] - (3*I)*Pi*G[{0, 0, 0, 0, 1}, x] - 
        23*G[{0, 0, 0, 1, 0}, x] + (13*I)*Pi*G[{0, 0, 0, 1, 0}, x] + 
        (7*G[{0, 0, 0, 1, 1}, x])/2 - I*Pi*G[{0, 0, 0, 1, 1}, x] + 
        5*G[{0, 0, 1, 0, 0}, x] + (11*I)*Pi*G[{0, 0, 1, 0, 0}, x] - 
        22*G[{0, 0, 1, 0, 1}, x] - 22*G[{0, 0, 1, 1, 0}, x] - 
        (17*I)*Pi*G[{0, 0, 1, 1, 0}, x] + (107*G[{0, 0, 1, 1, 1}, x])/2 + 
        (53*G[{0, 1, 0, 0, 0}, x])/2 + (8*I)*Pi*G[{0, 1, 0, 0, 0}, x] - 
        26*G[{0, 1, 0, 0, 1}, x] - (2*I)*Pi*G[{0, 1, 0, 0, 1}, x] - 
        26*G[{0, 1, 0, 1, 0}, x] - (12*I)*Pi*G[{0, 1, 0, 1, 0}, x] + 
        (65*G[{0, 1, 0, 1, 1}, x])/2 + (3*I)*Pi*G[{0, 1, 0, 1, 1}, x] + 
        (121*G[{0, 1, 1, 0, 0}, x])/6 - (9*I)*Pi*G[{0, 1, 1, 0, 0}, x] - 
        (29*G[{0, 1, 1, 0, 1}, x])/2 + I*Pi*G[{0, 1, 1, 0, 1}, x] - 
        (29*G[{0, 1, 1, 1, 0}, x])/2 + (8*I)*Pi*G[{0, 1, 1, 1, 0}, x] + 
        14*G[{1, 0, 0, 0, 0}, x] + 5*G[{1, 0, 0, 0, 1}, x] + 
        I*Pi*G[{1, 0, 0, 0, 1}, x] + 5*G[{1, 0, 0, 1, 0}, x] - 
        (5*I)*Pi*G[{1, 0, 0, 1, 0}, x] - 8*G[{1, 0, 0, 1, 1}, x] + 
        I*Pi*G[{1, 0, 0, 1, 1}, x] - G[{1, 0, 1, 0, 0}, x]/3 - 
        (3*I)*Pi*G[{1, 0, 1, 0, 0}, x] + 3*G[{1, 0, 1, 0, 1}, x] + 
        3*G[{1, 0, 1, 1, 0}, x] + (6*I)*Pi*G[{1, 0, 1, 1, 0}, x] - 
        (25*G[{1, 1, 0, 0, 0}, x])/6 - G[{1, 1, 0, 0, 1}, x] - 
        I*Pi*G[{1, 1, 0, 0, 1}, x] - G[{1, 1, 0, 1, 0}, x] + 
        I*Pi*G[{1, 1, 0, 1, 0}, x] + G[{1, 1, 1, 0, 0}, x]/2 - 
        155*G[{0, 0, 0, 0, 0, 0}, x] + 85*G[{0, 0, 0, 0, 0, 1}, x] + 
        85*G[{0, 0, 0, 0, 1, 0}, x] - 38*G[{0, 0, 0, 0, 1, 1}, x] + 
        12*G[{0, 0, 0, 1, 0, 0}, x] + 51*G[{0, 0, 0, 1, 0, 1}, x] + 
        51*G[{0, 0, 0, 1, 1, 0}, x] - 84*G[{0, 0, 0, 1, 1, 1}, x] - 
        62*G[{0, 0, 1, 0, 0, 0}, x] + 81*G[{0, 0, 1, 0, 0, 1}, x] + 
        81*G[{0, 0, 1, 0, 1, 0}, x] - 59*G[{0, 0, 1, 0, 1, 1}, x] - 
        19*G[{0, 0, 1, 1, 0, 0}, x] + 24*G[{0, 0, 1, 1, 0, 1}, x] + 
        24*G[{0, 0, 1, 1, 1, 0}, x] - 72*G[{0, 0, 1, 1, 1, 1}, x] - 
        49*G[{0, 1, 0, 0, 0, 0}, x] + 31*G[{0, 1, 0, 0, 0, 1}, x] + 
        31*G[{0, 1, 0, 0, 1, 0}, x] + 3*G[{0, 1, 0, 0, 1, 1}, x] - 
        15*G[{0, 1, 0, 1, 0, 0}, x] + 39*G[{0, 1, 0, 1, 0, 1}, x] + 
        39*G[{0, 1, 0, 1, 1, 0}, x] - 72*G[{0, 1, 0, 1, 1, 1}, x] - 
        70*G[{0, 1, 1, 0, 0, 0}, x] + 49*G[{0, 1, 1, 0, 0, 1}, x] + 
        49*G[{0, 1, 1, 0, 1, 0}, x] - 48*G[{0, 1, 1, 0, 1, 1}, x] + 
        8*G[{0, 1, 1, 1, 0, 0}, x] + 35*G[{1, 0, 0, 0, 0, 0}, x] - 
        25*G[{1, 0, 0, 0, 0, 1}, x] - 25*G[{1, 0, 0, 0, 1, 0}, x] + 
        16*G[{1, 0, 0, 0, 1, 1}, x] - 4*G[{1, 0, 0, 1, 0, 0}, x] - 
        11*G[{1, 0, 0, 1, 0, 1}, x] - 11*G[{1, 0, 0, 1, 1, 0}, x] + 
        24*G[{1, 0, 0, 1, 1, 1}, x] + 13*G[{1, 0, 1, 0, 0, 0}, x] - 
        18*G[{1, 0, 1, 0, 0, 1}, x] - 18*G[{1, 0, 1, 0, 1, 0}, x] + 
        18*G[{1, 0, 1, 0, 1, 1}, x] + 6*G[{1, 0, 1, 1, 0, 0}, x] - 
        5*G[{1, 1, 0, 0, 0, 0}, x] + 5*G[{1, 1, 0, 0, 0, 1}, x] + 
        5*G[{1, 1, 0, 0, 1, 0}, x] - 6*G[{1, 1, 0, 0, 1, 1}, x] + 
        G[{1, 1, 0, 1, 0, 0}, x] + (15029*Zeta[3])/216 - 
        ((3913*I)/36)*Pi*Zeta[3] - (325*Pi^2*Zeta[3])/72 + 
        (2*I)*Pi^3*Zeta[3] - (611*G[{0}, x]*Zeta[3])/36 + 
        ((31*I)/18)*Pi*G[{0}, x]*Zeta[3] + 43*Pi^2*G[{0}, x]*Zeta[3] + 
        (146*G[{1}, x]*Zeta[3])/9 - ((85*I)/6)*Pi*G[{1}, x]*Zeta[3] - 
        10*Pi^2*G[{1}, x]*Zeta[3] - (899*G[{0, 0}, x]*Zeta[3])/18 + 
        (2*I)*Pi*G[{0, 0}, x]*Zeta[3] + (49*G[{0, 1}, x]*Zeta[3])/6 + 
        (7*I)*Pi*G[{0, 1}, x]*Zeta[3] - 4*G[{1, 0}, x]*Zeta[3] - 
        (4*I)*Pi*G[{1, 0}, x]*Zeta[3] + (3*G[{1, 1}, x]*Zeta[3])/2 - 
        (3*I)*Pi*G[{1, 1}, x]*Zeta[3] + 178*G[{0, 0, 0}, x]*Zeta[3] + 
        4*G[{0, 0, 1}, x]*Zeta[3] + 21*G[{0, 1, 0}, x]*Zeta[3] + 
        35*G[{0, 1, 1}, x]*Zeta[3] - 40*G[{1, 0, 0}, x]*Zeta[3] + 
        4*G[{1, 0, 1}, x]*Zeta[3] + 3*G[{1, 1, 0}, x]*Zeta[3] - 
        (109*Zeta[3]^2)/2 - (203*Zeta[5])/12 - ((9*I)/2)*Pi*Zeta[5] + 
        (257*G[{0}, x]*Zeta[5])/2 - 34*G[{1}, x]*Zeta[5])) + 
    FF[1/(s*x^2)]*(((143*I)/36)*Pi*G[{1}, x] + (Pi^2*G[{1}, x])/18 + 
      (I/6)*Pi^3*G[{1}, x] + (I/2)*Pi*G[{0, 1}, x] - 
      ((3*I)/2)*Pi*G[{1, 0}, x] - (2*Pi^2*G[{1, 0}, x])/3 + 
      (143*G[{1, 1}, x])/36 - ((11*I)/6)*Pi*G[{1, 1}, x] - 
      (11*Pi^2*G[{1, 1}, x])/6 + G[{0, 1, 1}, x]/2 - (3*G[{1, 0, 1}, x])/2 + 
      I*Pi*G[{1, 0, 1}, x] - (3*G[{1, 1, 0}, x])/2 - I*Pi*G[{1, 1, 0}, x] - 
      (13*G[{1, 1, 1}, x])/6 + G[{1, 0, 1, 1}, x] - 6*G[{1, 1, 0, 0}, x] + 
      5*G[{1, 1, 0, 1}, x] + 5*G[{1, 1, 1, 0}, x] - 5*G[{1, 1, 1, 1}, x] + 
      G[{1}, x]*Zeta[3] + ep*(((449*I)/216)*Pi*G[{1}, x] + 
        (65*Pi^2*G[{1}, x])/54 + ((47*I)/24)*Pi^3*G[{1}, x] + 
        (73*Pi^4*G[{1}, x])/360 + ((251*I)/36)*Pi*G[{0, 1}, x] - 
        (25*Pi^2*G[{0, 1}, x])/36 + (I/6)*Pi^3*G[{0, 1}, x] - 
        ((43*I)/4)*Pi*G[{1, 0}, x] - (11*Pi^2*G[{1, 0}, x])/12 + 
        (I/6)*Pi^3*G[{1, 0}, x] + (449*G[{1, 1}, x])/216 - 
        ((379*I)/36)*Pi*G[{1, 1}, x] - (109*Pi^2*G[{1, 1}, x])/72 - 
        ((2*I)/3)*Pi^3*G[{1, 1}, x] + (I/2)*Pi*G[{0, 0, 1}, x] - 
        I*Pi*G[{0, 1, 0}, x] - (2*Pi^2*G[{0, 1, 0}, x])/3 + 
        (251*G[{0, 1, 1}, x])/36 - ((7*I)/3)*Pi*G[{0, 1, 1}, x] - 
        (11*Pi^2*G[{0, 1, 1}, x])/6 + ((11*I)/2)*Pi*G[{1, 0, 0}, x] + 
        (8*Pi^2*G[{1, 0, 0}, x])/3 - (43*G[{1, 0, 1}, x])/4 + 
        ((2*I)/3)*Pi*G[{1, 0, 1}, x] + (13*Pi^2*G[{1, 0, 1}, x])/2 - 
        (43*G[{1, 1, 0}, x])/4 - ((15*I)/2)*Pi*G[{1, 1, 0}, x] + 
        (53*Pi^2*G[{1, 1, 0}, x])/6 - (86*G[{1, 1, 1}, x])/9 + 
        (7*I)*Pi*G[{1, 1, 1}, x] + 9*Pi^2*G[{1, 1, 1}, x] + 
        G[{0, 0, 1, 1}, x]/2 - G[{0, 1, 0, 1}, x] + I*Pi*G[{0, 1, 0, 1}, x] - 
        G[{0, 1, 1, 0}, x] - I*Pi*G[{0, 1, 1, 0}, x] - 
        (25*G[{0, 1, 1, 1}, x])/6 + (11*G[{1, 0, 0, 1}, x])/2 + 
        (6*I)*Pi*G[{1, 0, 0, 1}, x] + (11*G[{1, 0, 1, 0}, x])/2 - 
        (11*G[{1, 0, 1, 1}, x])/6 - (3*I)*Pi*G[{1, 0, 1, 1}, x] - 
        (23*G[{1, 1, 0, 0}, x])/2 + I*Pi*G[{1, 1, 0, 0}, x] + 
        7*G[{1, 1, 0, 1}, x] - (5*I)*Pi*G[{1, 1, 0, 1}, x] + 
        7*G[{1, 1, 1, 0}, x] + I*Pi*G[{1, 1, 1, 0}, x] + 
        8*G[{1, 1, 1, 1}, x] + G[{0, 1, 0, 1, 1}, x] - 
        6*G[{0, 1, 1, 0, 0}, x] + 5*G[{0, 1, 1, 0, 1}, x] + 
        5*G[{0, 1, 1, 1, 0}, x] - 5*G[{0, 1, 1, 1, 1}, x] + 
        6*G[{1, 0, 0, 1, 1}, x] + 18*G[{1, 0, 1, 0, 0}, x] - 
        18*G[{1, 0, 1, 0, 1}, x] - 18*G[{1, 0, 1, 1, 0}, x] + 
        13*G[{1, 0, 1, 1, 1}, x] + 24*G[{1, 1, 0, 0, 0}, x] - 
        11*G[{1, 1, 0, 0, 1}, x] - 11*G[{1, 1, 0, 1, 0}, x] - 
        4*G[{1, 1, 0, 1, 1}, x] + 16*G[{1, 1, 1, 0, 0}, x] - 
        25*G[{1, 1, 1, 0, 1}, x] - 25*G[{1, 1, 1, 1, 0}, x] + 
        35*G[{1, 1, 1, 1, 1}, x] - (29*G[{1}, x]*Zeta[3])/3 - 
        (5*I)*Pi*G[{1}, x]*Zeta[3] + G[{0, 1}, x]*Zeta[3] - 
        2*G[{1, 0}, x]*Zeta[3] - 34*G[{1, 1}, x]*Zeta[3]) + 
      ep^2*(((-83893*I)/1296)*Pi*G[{1}, x] + (31595*Pi^2*G[{1}, x])/1296 + 
        ((907*I)/72)*Pi^3*G[{1}, x] - (1409*Pi^4*G[{1}, x])/2160 - 
        ((67*I)/360)*Pi^5*G[{1}, x] + ((3797*I)/216)*Pi*G[{0, 1}, x] - 
        (329*Pi^2*G[{0, 1}, x])/108 + ((19*I)/24)*Pi^3*G[{0, 1}, x] + 
        (73*Pi^4*G[{0, 1}, x])/360 - (52*I)*Pi*G[{1, 0}, x] - 
        4*Pi^2*G[{1, 0}, x] - (2*I)*Pi^3*G[{1, 0}, x] - 
        (13*Pi^4*G[{1, 0}, x])/15 - (83893*G[{1, 1}, x])/1296 - 
        ((1057*I)/54)*Pi*G[{1, 1}, x] - (559*Pi^2*G[{1, 1}, x])/72 - 
        ((11*I)/8)*Pi^3*G[{1, 1}, x] - (221*Pi^4*G[{1, 1}, x])/120 + 
        ((287*I)/36)*Pi*G[{0, 0, 1}, x] - (25*Pi^2*G[{0, 0, 1}, x])/36 + 
        (I/6)*Pi^3*G[{0, 0, 1}, x] - ((33*I)/4)*Pi*G[{0, 1, 0}, x] - 
        (Pi^2*G[{0, 1, 0}, x])/6 + (I/6)*Pi^3*G[{0, 1, 0}, x] + 
        (3797*G[{0, 1, 1}, x])/216 - ((505*I)/36)*Pi*G[{0, 1, 1}, x] - 
        (Pi^2*G[{0, 1, 1}, x])/72 - ((2*I)/3)*Pi^3*G[{0, 1, 1}, x] + 
        ((149*I)/4)*Pi*G[{1, 0, 0}, x] + (37*Pi^2*G[{1, 0, 0}, x])/12 - 
        (I/3)*Pi^3*G[{1, 0, 0}, x] - 52*G[{1, 0, 1}, x] - 
        ((25*I)/9)*Pi*G[{1, 0, 1}, x] + (92*Pi^2*G[{1, 0, 1}, x])/9 - 
        (I/3)*Pi^3*G[{1, 0, 1}, x] - 52*G[{1, 1, 0}, x] - 
        ((77*I)/2)*Pi*G[{1, 1, 0}, x] + (56*Pi^2*G[{1, 1, 0}, x])/3 + 
        ((4*I)/3)*Pi^3*G[{1, 1, 0}, x] + (2657*G[{1, 1, 1}, x])/108 + 
        ((1175*I)/36)*Pi*G[{1, 1, 1}, x] + (53*Pi^2*G[{1, 1, 1}, x])/9 + 
        (2*I)*Pi^3*G[{1, 1, 1}, x] + (I/2)*Pi*G[{0, 0, 0, 1}, x] - 
        I*Pi*G[{0, 0, 1, 0}, x] - (2*Pi^2*G[{0, 0, 1, 0}, x])/3 + 
        (287*G[{0, 0, 1, 1}, x])/36 - ((7*I)/3)*Pi*G[{0, 0, 1, 1}, x] - 
        (11*Pi^2*G[{0, 0, 1, 1}, x])/6 + (3*I)*Pi*G[{0, 1, 0, 0}, x] + 
        (8*Pi^2*G[{0, 1, 0, 0}, x])/3 - (33*G[{0, 1, 0, 1}, x])/4 + 
        ((2*I)/3)*Pi*G[{0, 1, 0, 1}, x] + (13*Pi^2*G[{0, 1, 0, 1}, x])/2 - 
        (33*G[{0, 1, 1, 0}, x])/4 - (5*I)*Pi*G[{0, 1, 1, 0}, x] + 
        (53*Pi^2*G[{0, 1, 1, 0}, x])/6 - (194*G[{0, 1, 1, 1}, x])/9 + 
        (7*I)*Pi*G[{0, 1, 1, 1}, x] + 9*Pi^2*G[{0, 1, 1, 1}, x] - 
        ((29*I)/2)*Pi*G[{1, 0, 0, 0}, x] - 8*Pi^2*G[{1, 0, 0, 0}, x] + 
        (149*G[{1, 0, 0, 1}, x])/4 + ((50*I)/3)*Pi*G[{1, 0, 0, 1}, x] - 
        (57*Pi^2*G[{1, 0, 0, 1}, x])/2 + (149*G[{1, 0, 1, 0}, x])/4 + 
        ((35*I)/2)*Pi*G[{1, 0, 1, 0}, x] - (56*Pi^2*G[{1, 0, 1, 0}, x])/3 - 
        (667*G[{1, 0, 1, 1}, x])/36 - (5*I)*Pi*G[{1, 0, 1, 1}, x] - 
        (32*Pi^2*G[{1, 0, 1, 1}, x])/3 - (185*G[{1, 1, 0, 0}, x])/4 + 
        ((17*I)/2)*Pi*G[{1, 1, 0, 0}, x] - (127*Pi^2*G[{1, 1, 0, 0}, x])/6 + 
        (117*G[{1, 1, 0, 1}, x])/4 - (3*I)*Pi*G[{1, 1, 0, 1}, x] - 
        (185*Pi^2*G[{1, 1, 0, 1}, x])/6 + (117*G[{1, 1, 1, 0}, x])/4 - 
        ((11*I)/2)*Pi*G[{1, 1, 1, 0}, x] - (98*Pi^2*G[{1, 1, 1, 0}, x])/3 + 
        (157*G[{1, 1, 1, 1}, x])/6 - ((61*I)/3)*Pi*G[{1, 1, 1, 1}, x] - 
        (59*Pi^2*G[{1, 1, 1, 1}, x])/2 + G[{0, 0, 0, 1, 1}, x]/2 - 
        G[{0, 0, 1, 0, 1}, x] + I*Pi*G[{0, 0, 1, 0, 1}, x] - 
        G[{0, 0, 1, 1, 0}, x] - I*Pi*G[{0, 0, 1, 1, 0}, x] - 
        (25*G[{0, 0, 1, 1, 1}, x])/6 + 3*G[{0, 1, 0, 0, 1}, x] + 
        (6*I)*Pi*G[{0, 1, 0, 0, 1}, x] + 3*G[{0, 1, 0, 1, 0}, x] - 
        G[{0, 1, 0, 1, 1}, x]/3 - (3*I)*Pi*G[{0, 1, 0, 1, 1}, x] - 
        8*G[{0, 1, 1, 0, 0}, x] + I*Pi*G[{0, 1, 1, 0, 0}, x] + 
        5*G[{0, 1, 1, 0, 1}, x] - (5*I)*Pi*G[{0, 1, 1, 0, 1}, x] + 
        5*G[{0, 1, 1, 1, 0}, x] + I*Pi*G[{0, 1, 1, 1, 0}, x] + 
        14*G[{0, 1, 1, 1, 1}, x] - (29*G[{1, 0, 0, 0, 1}, x])/2 + 
        (8*I)*Pi*G[{1, 0, 0, 0, 1}, x] - (29*G[{1, 0, 0, 1, 0}, x])/2 + 
        I*Pi*G[{1, 0, 0, 1, 0}, x] + (121*G[{1, 0, 0, 1, 1}, x])/6 - 
        (9*I)*Pi*G[{1, 0, 0, 1, 1}, x] + (65*G[{1, 0, 1, 0, 0}, x])/2 + 
        (3*I)*Pi*G[{1, 0, 1, 0, 0}, x] - 26*G[{1, 0, 1, 0, 1}, x] - 
        (12*I)*Pi*G[{1, 0, 1, 0, 1}, x] - 26*G[{1, 0, 1, 1, 0}, x] - 
        (2*I)*Pi*G[{1, 0, 1, 1, 0}, x] + (53*G[{1, 0, 1, 1, 1}, x])/2 + 
        (8*I)*Pi*G[{1, 0, 1, 1, 1}, x] + (107*G[{1, 1, 0, 0, 0}, x])/2 - 
        22*G[{1, 1, 0, 0, 1}, x] - (17*I)*Pi*G[{1, 1, 0, 0, 1}, x] - 
        22*G[{1, 1, 0, 1, 0}, x] + 5*G[{1, 1, 0, 1, 1}, x] + 
        (11*I)*Pi*G[{1, 1, 0, 1, 1}, x] + (7*G[{1, 1, 1, 0, 0}, x])/2 - 
        I*Pi*G[{1, 1, 1, 0, 0}, x] - 23*G[{1, 1, 1, 0, 1}, x] + 
        (13*I)*Pi*G[{1, 1, 1, 0, 1}, x] - 23*G[{1, 1, 1, 1, 0}, x] - 
        (3*I)*Pi*G[{1, 1, 1, 1, 0}, x] - (113*G[{1, 1, 1, 1, 1}, x])/6 + 
        G[{0, 0, 1, 0, 1, 1}, x] - 6*G[{0, 0, 1, 1, 0, 0}, x] + 
        5*G[{0, 0, 1, 1, 0, 1}, x] + 5*G[{0, 0, 1, 1, 1, 0}, x] - 
        5*G[{0, 0, 1, 1, 1, 1}, x] + 6*G[{0, 1, 0, 0, 1, 1}, x] + 
        18*G[{0, 1, 0, 1, 0, 0}, x] - 18*G[{0, 1, 0, 1, 0, 1}, x] - 
        18*G[{0, 1, 0, 1, 1, 0}, x] + 13*G[{0, 1, 0, 1, 1, 1}, x] + 
        24*G[{0, 1, 1, 0, 0, 0}, x] - 11*G[{0, 1, 1, 0, 0, 1}, x] - 
        11*G[{0, 1, 1, 0, 1, 0}, x] - 4*G[{0, 1, 1, 0, 1, 1}, x] + 
        16*G[{0, 1, 1, 1, 0, 0}, x] - 25*G[{0, 1, 1, 1, 0, 1}, x] - 
        25*G[{0, 1, 1, 1, 1, 0}, x] + 35*G[{0, 1, 1, 1, 1, 1}, x] + 
        8*G[{1, 0, 0, 0, 1, 1}, x] - 48*G[{1, 0, 0, 1, 0, 0}, x] + 
        49*G[{1, 0, 0, 1, 0, 1}, x] + 49*G[{1, 0, 0, 1, 1, 0}, x] - 
        70*G[{1, 0, 0, 1, 1, 1}, x] - 72*G[{1, 0, 1, 0, 0, 0}, x] + 
        39*G[{1, 0, 1, 0, 0, 1}, x] + 39*G[{1, 0, 1, 0, 1, 0}, x] - 
        15*G[{1, 0, 1, 0, 1, 1}, x] + 3*G[{1, 0, 1, 1, 0, 0}, x] + 
        31*G[{1, 0, 1, 1, 0, 1}, x] + 31*G[{1, 0, 1, 1, 1, 0}, x] - 
        49*G[{1, 0, 1, 1, 1, 1}, x] - 72*G[{1, 1, 0, 0, 0, 0}, x] + 
        24*G[{1, 1, 0, 0, 0, 1}, x] + 24*G[{1, 1, 0, 0, 1, 0}, x] - 
        19*G[{1, 1, 0, 0, 1, 1}, x] - 59*G[{1, 1, 0, 1, 0, 0}, x] + 
        81*G[{1, 1, 0, 1, 0, 1}, x] + 81*G[{1, 1, 0, 1, 1, 0}, x] - 
        62*G[{1, 1, 0, 1, 1, 1}, x] - 84*G[{1, 1, 1, 0, 0, 0}, x] + 
        51*G[{1, 1, 1, 0, 0, 1}, x] + 51*G[{1, 1, 1, 0, 1, 0}, x] + 
        12*G[{1, 1, 1, 0, 1, 1}, x] - 38*G[{1, 1, 1, 1, 0, 0}, x] + 
        85*G[{1, 1, 1, 1, 0, 1}, x] + 85*G[{1, 1, 1, 1, 1, 0}, x] - 
        155*G[{1, 1, 1, 1, 1, 1}, x] - (1897*G[{1}, x]*Zeta[3])/36 - 
        ((65*I)/18)*Pi*G[{1}, x]*Zeta[3] + (37*Pi^2*G[{1}, x]*Zeta[3])/3 - 
        (29*G[{0, 1}, x]*Zeta[3])/3 - (5*I)*Pi*G[{0, 1}, x]*Zeta[3] + 
        9*G[{1, 0}, x]*Zeta[3] + (3*I)*Pi*G[{1, 0}, x]*Zeta[3] - 
        (472*G[{1, 1}, x]*Zeta[3])/9 + (2*I)*Pi*G[{1, 1}, x]*Zeta[3] + 
        G[{0, 0, 1}, x]*Zeta[3] - 2*G[{0, 1, 0}, x]*Zeta[3] - 
        34*G[{0, 1, 1}, x]*Zeta[3] + 28*G[{1, 0, 0}, x]*Zeta[3] + 
        31*G[{1, 0, 1}, x]*Zeta[3] + 21*G[{1, 1, 0}, x]*Zeta[3] + 
        162*G[{1, 1, 1}, x]*Zeta[3] + 17*G[{1}, x]*Zeta[5]))) + 
  COLOR[CF*NfV2]*(-(Pi^2/s) - (((11*I)/9)*Pi^3)/s - (11*Pi^4)/(90*s) + 
    (14*G[{0}, x])/(3*s) - ((4*I)*Pi*G[{0}, x])/s - 
    (17*Pi^2*G[{0}, x])/(9*s) - (14*G[{1}, x])/(3*s) + 
    ((4*I)*Pi*G[{1}, x])/s + (17*Pi^2*G[{1}, x])/(9*s) + 
    (((2*I)/3)*Pi^3*G[{1}, x])/s - (6*G[{0, 0}, x])/s + 
    (((2*I)/3)*Pi*G[{0, 0}, x])/s + (2*G[{0, 1}, x])/s - 
    (((22*I)/3)*Pi*G[{0, 1}, x])/s - (2*Pi^2*G[{0, 1}, x])/(3*s) + 
    (2*G[{1, 0}, x])/s + (((22*I)/3)*Pi*G[{1, 0}, x])/s + 
    (2*Pi^2*G[{1, 0}, x])/(3*s) + (2*G[{1, 1}, x])/s - 
    (((2*I)/3)*Pi*G[{1, 1}, x])/s + (2*G[{0, 0, 1}, x])/(3*s) + 
    ((4*I)*Pi*G[{0, 0, 1}, x])/s + (2*G[{0, 1, 0}, x])/(3*s) - 
    (8*G[{0, 1, 1}, x])/s + (8*G[{1, 0, 0}, x])/s - 
    (2*G[{1, 0, 1}, x])/(3*s) - (2*G[{1, 1, 0}, x])/(3*s) - 
    ((4*I)*Pi*G[{1, 1, 0}, x])/s + (4*G[{0, 0, 1, 1}, x])/s - 
    (4*G[{1, 1, 0, 0}, x])/s + (22*Zeta[3])/(3*s) + ((4*I)*Pi*Zeta[3])/s - 
    (4*G[{1}, x]*Zeta[3])/s + FF[x/s]*(Pi^2 + 2*G[{0, 0}, x] - 
      2*G[{0, 1}, x] - 2*G[{1, 0}, x] + 2*G[{1, 1}, x] + 
      ep*((43*Pi^2)/4 + I*Pi^3 - 3*Pi^2*G[{0}, x] - 3*Pi^2*G[{1}, x] + 
        (43*G[{0, 0}, x])/2 + (2*I)*Pi*G[{0, 0}, x] - (43*G[{0, 1}, x])/2 - 
        (2*I)*Pi*G[{0, 1}, x] - (43*G[{1, 0}, x])/2 - (2*I)*Pi*G[{1, 0}, x] + 
        (43*G[{1, 1}, x])/2 + (2*I)*Pi*G[{1, 1}, x] - 8*G[{0, 0, 0}, x] + 
        6*G[{0, 0, 1}, x] + 6*G[{0, 1, 0}, x] - 4*G[{0, 1, 1}, x] - 
        4*G[{1, 0, 0}, x] + 6*G[{1, 0, 1}, x] + 6*G[{1, 1, 0}, x] - 
        8*G[{1, 1, 1}, x] + 10*Zeta[3]) + ep^2*((567*Pi^2)/8 + (6*I)*Pi^3 + 
        (5*Pi^4)/12 - (55*Pi^2*G[{0}, x])/2 - (3*I)*Pi^3*G[{0}, x] - 
        (55*Pi^2*G[{1}, x])/2 + I*Pi^3*G[{1}, x] + (567*G[{0, 0}, x])/4 + 
        (12*I)*Pi*G[{0, 0}, x] + (16*Pi^2*G[{0, 0}, x])/3 - 
        (567*G[{0, 1}, x])/4 - (12*I)*Pi*G[{0, 1}, x] + 
        (26*Pi^2*G[{0, 1}, x])/3 - (567*G[{1, 0}, x])/4 - 
        (12*I)*Pi*G[{1, 0}, x] + (26*Pi^2*G[{1, 0}, x])/3 + 
        (567*G[{1, 1}, x])/4 + (12*I)*Pi*G[{1, 1}, x] + 
        (16*Pi^2*G[{1, 1}, x])/3 - 86*G[{0, 0, 0}, x] - 
        (8*I)*Pi*G[{0, 0, 0}, x] + 55*G[{0, 0, 1}, x] - 
        (10*I)*Pi*G[{0, 0, 1}, x] + 55*G[{0, 1, 0}, x] + 
        (14*I)*Pi*G[{0, 1, 0}, x] - 24*G[{0, 1, 1}, x] + 
        (4*I)*Pi*G[{0, 1, 1}, x] - 24*G[{1, 0, 0}, x] + 
        (4*I)*Pi*G[{1, 0, 0}, x] + 55*G[{1, 0, 1}, x] + 
        (14*I)*Pi*G[{1, 0, 1}, x] + 55*G[{1, 1, 0}, x] - 
        (10*I)*Pi*G[{1, 1, 0}, x] - 86*G[{1, 1, 1}, x] - 
        (8*I)*Pi*G[{1, 1, 1}, x] + 24*G[{0, 0, 0, 0}, x] - 
        16*G[{0, 0, 0, 1}, x] - 16*G[{0, 0, 1, 0}, x] - 
        6*G[{0, 0, 1, 1}, x] + 14*G[{0, 1, 0, 0}, x] - 
        12*G[{0, 1, 0, 1}, x] - 12*G[{0, 1, 1, 0}, x] + 
        24*G[{0, 1, 1, 1}, x] + 24*G[{1, 0, 0, 0}, x] - 
        12*G[{1, 0, 0, 1}, x] - 12*G[{1, 0, 1, 0}, x] + 
        14*G[{1, 0, 1, 1}, x] - 6*G[{1, 1, 0, 0}, x] - 
        16*G[{1, 1, 0, 1}, x] - 16*G[{1, 1, 1, 0}, x] + 
        24*G[{1, 1, 1, 1}, x] + 79*Zeta[3] + (34*I)*Pi*Zeta[3] - 
        6*G[{0}, x]*Zeta[3] - 30*G[{1}, x]*Zeta[3])) + 
    ep*((-43*Pi^2)/(4*s) - (((299*I)/54)*Pi^3)/s + (179*Pi^4)/(135*s) + 
      (((4*I)/45)*Pi^5)/s + (557*G[{0}, x])/(18*s) - 
      (((38*I)/3)*Pi*G[{0}, x])/s - (197*Pi^2*G[{0}, x])/(54*s) + 
      (((4*I)/9)*Pi^3*G[{0}, x])/s - (557*G[{1}, x])/(18*s) + 
      (((38*I)/3)*Pi*G[{1}, x])/s + (521*Pi^2*G[{1}, x])/(54*s) + 
      (((2*I)/9)*Pi^3*G[{1}, x])/s - (32*Pi^4*G[{1}, x])/(45*s) - 
      (87*G[{0, 0}, x])/(2*s) + (((97*I)/9)*Pi*G[{0, 0}, x])/s + 
      (46*Pi^2*G[{0, 0}, x])/(9*s) + (43*G[{0, 1}, x])/(2*s) - 
      (((227*I)/9)*Pi*G[{0, 1}, x])/s + (88*Pi^2*G[{0, 1}, x])/(9*s) - 
      (((2*I)/3)*Pi^3*G[{0, 1}, x])/s + (43*G[{1, 0}, x])/(2*s) + 
      (((263*I)/9)*Pi*G[{1, 0}, x])/s - (88*Pi^2*G[{1, 0}, x])/(9*s) - 
      (((2*I)/3)*Pi^3*G[{1, 0}, x])/s + G[{1, 1}, x]/(2*s) - 
      (((133*I)/9)*Pi*G[{1, 1}, x])/s - (46*Pi^2*G[{1, 1}, x])/(9*s) + 
      ((2*I)*Pi^3*G[{1, 1}, x])/s + (24*G[{0, 0, 0}, x])/s - 
      (((8*I)/3)*Pi*G[{0, 0, 0}, x])/s - (11*G[{0, 0, 1}, x])/(9*s) - 
      ((20*I)*Pi*G[{0, 0, 1}, x])/s - (14*Pi^2*G[{0, 0, 1}, x])/(3*s) - 
      (11*G[{0, 1, 0}, x])/(9*s) - ((24*I)*Pi*G[{0, 1, 0}, x])/s + 
      (2*Pi^2*G[{0, 1, 0}, x])/(3*s) - (28*G[{0, 1, 1}, x])/s + 
      (((40*I)/3)*Pi*G[{0, 1, 1}, x])/s + (2*Pi^2*G[{0, 1, 1}, x])/s + 
      (36*G[{1, 0, 0}, x])/s - (((40*I)/3)*Pi*G[{1, 0, 0}, x])/s - 
      (2*Pi^2*G[{1, 0, 0}, x])/s - (97*G[{1, 0, 1}, x])/(9*s) + 
      ((24*I)*Pi*G[{1, 0, 1}, x])/s - (2*Pi^2*G[{1, 0, 1}, x])/(3*s) - 
      (97*G[{1, 1, 0}, x])/(9*s) + ((20*I)*Pi*G[{1, 1, 0}, x])/s + 
      (14*Pi^2*G[{1, 1, 0}, x])/(3*s) - (8*G[{1, 1, 1}, x])/s + 
      (((8*I)/3)*Pi*G[{1, 1, 1}, x])/s - (8*G[{0, 0, 0, 1}, x])/(3*s) + 
      ((12*I)*Pi*G[{0, 0, 0, 1}, x])/s - (8*G[{0, 0, 1, 0}, x])/(3*s) - 
      (56*G[{0, 0, 1, 1}, x])/(3*s) - ((8*I)*Pi*G[{0, 0, 1, 1}, x])/s - 
      (68*G[{0, 1, 0, 0}, x])/(3*s) - (8*G[{0, 1, 0, 1}, x])/(3*s) - 
      ((12*I)*Pi*G[{0, 1, 0, 1}, x])/s - (8*G[{0, 1, 1, 0}, x])/(3*s) - 
      ((4*I)*Pi*G[{0, 1, 1, 0}, x])/s + (32*G[{0, 1, 1, 1}, x])/s - 
      (32*G[{1, 0, 0, 0}, x])/s + (8*G[{1, 0, 0, 1}, x])/(3*s) + 
      ((4*I)*Pi*G[{1, 0, 0, 1}, x])/s + (8*G[{1, 0, 1, 0}, x])/(3*s) + 
      ((12*I)*Pi*G[{1, 0, 1, 0}, x])/s + (68*G[{1, 0, 1, 1}, x])/(3*s) + 
      (56*G[{1, 1, 0, 0}, x])/(3*s) + ((8*I)*Pi*G[{1, 1, 0, 0}, x])/s + 
      (8*G[{1, 1, 0, 1}, x])/(3*s) + (8*G[{1, 1, 1, 0}, x])/(3*s) - 
      ((12*I)*Pi*G[{1, 1, 1, 0}, x])/s + (12*G[{0, 0, 0, 1, 1}, x])/s - 
      (16*G[{0, 0, 1, 1, 1}, x])/s - (12*G[{0, 1, 0, 1, 1}, x])/s - 
      (4*G[{0, 1, 1, 0, 0}, x])/s + (4*G[{1, 0, 0, 1, 1}, x])/s + 
      (12*G[{1, 0, 1, 0, 0}, x])/s + (16*G[{1, 1, 0, 0, 0}, x])/s - 
      (12*G[{1, 1, 1, 0, 0}, x])/s + (155*Zeta[3])/(9*s) + 
      (((44*I)/3)*Pi*Zeta[3])/s - (8*Pi^2*Zeta[3])/s - 
      (10*G[{0}, x]*Zeta[3])/s + (6*G[{1}, x]*Zeta[3])/s + 
      (4*G[{0, 1}, x]*Zeta[3])/s + (4*G[{1, 0}, x]*Zeta[3])/s - 
      (12*G[{1, 1}, x]*Zeta[3])/s + (8*Zeta[5])/s) + 
    ep^2*((-567*Pi^2)/(8*s) - (((1973*I)/81)*Pi^3)/s + 
      (20963*Pi^4)/(3240*s) + (((146*I)/135)*Pi^5)/s - 
      (2851*Pi^6)/(11340*s) + (15071*G[{0}, x])/(108*s) - 
      (((10*I)/9)*Pi*G[{0}, x])/s - (277*Pi^2*G[{0}, x])/(162*s) + 
      (((163*I)/54)*Pi^3*G[{0}, x])/s - (47*Pi^4*G[{0}, x])/(54*s) - 
      (15071*G[{1}, x])/(108*s) + (((10*I)/9)*Pi*G[{1}, x])/s + 
      (9187*Pi^2*G[{1}, x])/(162*s) - (((127*I)/54)*Pi^3*G[{1}, x])/s - 
      (83*Pi^4*G[{1}, x])/(270*s) - (((17*I)/90)*Pi^5*G[{1}, x])/s - 
      (819*G[{0, 0}, x])/(4*s) + (((860*I)/27)*Pi*G[{0, 0}, x])/s + 
      (775*Pi^2*G[{0, 0}, x])/(54*s) - (I*Pi^3*G[{0, 0}, x])/s + 
      (567*G[{0, 1}, x])/(4*s) - (((2650*I)/27)*Pi*G[{0, 1}, x])/s + 
      (2071*Pi^2*G[{0, 1}, x])/(54*s) + (((203*I)/9)*Pi^3*G[{0, 1}, x])/s + 
      (44*Pi^4*G[{0, 1}, x])/(45*s) + (567*G[{1, 0}, x])/(4*s) + 
      (((3298*I)/27)*Pi*G[{1, 0}, x])/s - (3007*Pi^2*G[{1, 0}, x])/(54*s) - 
      (((7*I)/3)*Pi^3*G[{1, 0}, x])/s + (41*Pi^4*G[{1, 0}, x])/(90*s) - 
      (315*G[{1, 1}, x])/(4*s) - (((1508*I)/27)*Pi*G[{1, 1}, x])/s - 
      (1351*Pi^2*G[{1, 1}, x])/(54*s) - (((143*I)/9)*Pi^3*G[{1, 1}, x])/s - 
      (86*Pi^4*G[{1, 1}, x])/(45*s) + (466*G[{0, 0, 0}, x])/(3*s) - 
      (((244*I)/9)*Pi*G[{0, 0, 0}, x])/s - (116*Pi^2*G[{0, 0, 0}, x])/(9*s) - 
      (985*G[{0, 0, 1}, x])/(27*s) - (((289*I)/3)*Pi*G[{0, 0, 1}, x])/s + 
      (163*Pi^2*G[{0, 0, 1}, x])/(9*s) - ((4*I)*Pi^3*G[{0, 0, 1}, x])/s - 
      (985*G[{0, 1, 0}, x])/(27*s) - (((337*I)/3)*Pi*G[{0, 1, 0}, x])/s + 
      (247*Pi^2*G[{0, 1, 0}, x])/(9*s) - (((2*I)/3)*Pi^3*G[{0, 1, 0}, x])/s - 
      (314*G[{0, 1, 1}, x])/(3*s) + (((368*I)/9)*Pi*G[{0, 1, 1}, x])/s - 
      (170*Pi^2*G[{0, 1, 1}, x])/(9*s) + ((6*I)*Pi^3*G[{0, 1, 1}, x])/s + 
      (458*G[{1, 0, 0}, x])/(3*s) - (((440*I)/9)*Pi*G[{1, 0, 0}, x])/s + 
      (170*Pi^2*G[{1, 0, 0}, x])/(9*s) + (((4*I)/3)*Pi^3*G[{1, 0, 0}, x])/s - 
      (1985*G[{1, 0, 1}, x])/(27*s) + (((253*I)/3)*Pi*G[{1, 0, 1}, x])/s - 
      (247*Pi^2*G[{1, 0, 1}, x])/(9*s) - ((8*I)*Pi^3*G[{1, 0, 1}, x])/s - 
      (1985*G[{1, 1, 0}, x])/(27*s) + (((349*I)/3)*Pi*G[{1, 1, 0}, x])/s - 
      (163*Pi^2*G[{1, 1, 0}, x])/(9*s) + (50*G[{1, 1, 1}, x])/(3*s) + 
      (((388*I)/9)*Pi*G[{1, 1, 1}, x])/s + (116*Pi^2*G[{1, 1, 1}, x])/(9*s) + 
      (((14*I)/3)*Pi^3*G[{1, 1, 1}, x])/s - (72*G[{0, 0, 0, 0}, x])/s + 
      ((8*I)*Pi*G[{0, 0, 0, 0}, x])/s - (28*G[{0, 0, 0, 1}, x])/(9*s) - 
      (((128*I)/3)*Pi*G[{0, 0, 0, 1}, x])/s - (38*Pi^2*G[{0, 0, 0, 1}, x])/
       (3*s) - (28*G[{0, 0, 1, 0}, x])/(9*s) + 
      (((176*I)/3)*Pi*G[{0, 0, 1, 0}, x])/s + (2*Pi^2*G[{0, 0, 1, 0}, x])/
       (3*s) - (817*G[{0, 0, 1, 1}, x])/(9*s) + 
      ((40*I)*Pi*G[{0, 0, 1, 1}, x])/s + (28*Pi^2*G[{0, 0, 1, 1}, x])/(3*s) - 
      (925*G[{0, 1, 0, 0}, x])/(9*s) + ((48*I)*Pi*G[{0, 1, 0, 0}, x])/s - 
      (2*Pi^2*G[{0, 1, 0, 0}, x])/s - (64*G[{0, 1, 0, 1}, x])/(9*s) + 
      (((116*I)/3)*Pi*G[{0, 1, 0, 1}, x])/s + (44*Pi^2*G[{0, 1, 0, 1}, x])/
       (3*s) - (64*G[{0, 1, 1, 0}, x])/(9*s) - 
      (((248*I)/3)*Pi*G[{0, 1, 1, 0}, x])/s + (14*Pi^2*G[{0, 1, 1, 0}, x])/
       (3*s) + (104*G[{0, 1, 1, 1}, x])/s - ((24*I)*Pi*G[{0, 1, 1, 1}, x])/
       s - (16*Pi^2*G[{0, 1, 1, 1}, x])/(3*s) - (152*G[{1, 0, 0, 0}, x])/s + 
      ((24*I)*Pi*G[{1, 0, 0, 0}, x])/s + (16*Pi^2*G[{1, 0, 0, 0}, x])/(3*s) + 
      (280*G[{1, 0, 0, 1}, x])/(9*s) + (((248*I)/3)*Pi*G[{1, 0, 0, 1}, x])/
       s - (14*Pi^2*G[{1, 0, 0, 1}, x])/(3*s) + (280*G[{1, 0, 1, 0}, x])/
       (9*s) - (((116*I)/3)*Pi*G[{1, 0, 1, 0}, x])/s - 
      (44*Pi^2*G[{1, 0, 1, 0}, x])/(3*s) + (673*G[{1, 0, 1, 1}, x])/(9*s) - 
      ((48*I)*Pi*G[{1, 0, 1, 1}, x])/s + (2*Pi^2*G[{1, 0, 1, 1}, x])/s + 
      (925*G[{1, 1, 0, 0}, x])/(9*s) - ((40*I)*Pi*G[{1, 1, 0, 0}, x])/s - 
      (28*Pi^2*G[{1, 1, 0, 0}, x])/(3*s) + (316*G[{1, 1, 0, 1}, x])/(9*s) - 
      (((176*I)/3)*Pi*G[{1, 1, 0, 1}, x])/s - (2*Pi^2*G[{1, 1, 0, 1}, x])/
       (3*s) + (316*G[{1, 1, 1, 0}, x])/(9*s) + 
      (((128*I)/3)*Pi*G[{1, 1, 1, 0}, x])/s + (38*Pi^2*G[{1, 1, 1, 0}, x])/
       (3*s) + (24*G[{1, 1, 1, 1}, x])/s - ((8*I)*Pi*G[{1, 1, 1, 1}, x])/s + 
      (8*G[{0, 0, 0, 0, 1}, x])/s + ((28*I)*Pi*G[{0, 0, 0, 0, 1}, x])/s + 
      (8*G[{0, 0, 0, 1, 0}, x])/s - (136*G[{0, 0, 0, 1, 1}, x])/(3*s) - 
      ((24*I)*Pi*G[{0, 0, 0, 1, 1}, x])/s + (176*G[{0, 0, 1, 0, 0}, x])/
       (3*s) + (16*G[{0, 0, 1, 0, 1}, x])/(3*s) - 
      ((28*I)*Pi*G[{0, 0, 1, 0, 1}, x])/s + (16*G[{0, 0, 1, 1, 0}, x])/
       (3*s) - ((4*I)*Pi*G[{0, 0, 1, 1, 0}, x])/s + 
      (72*G[{0, 0, 1, 1, 1}, x])/s + ((16*I)*Pi*G[{0, 0, 1, 1, 1}, x])/s + 
      (88*G[{0, 1, 0, 0, 0}, x])/s + (16*G[{0, 1, 0, 0, 1}, x])/(3*s) - 
      ((40*I)*Pi*G[{0, 1, 0, 0, 1}, x])/s + (16*G[{0, 1, 0, 1, 0}, x])/
       (3*s) + ((12*I)*Pi*G[{0, 1, 0, 1, 0}, x])/s + 
      (116*G[{0, 1, 0, 1, 1}, x])/(3*s) + ((24*I)*Pi*G[{0, 1, 0, 1, 1}, x])/
       s - (256*G[{0, 1, 1, 0, 0}, x])/(3*s) + 
      ((8*I)*Pi*G[{0, 1, 1, 0, 0}, x])/s + (8*G[{0, 1, 1, 0, 1}, x])/s + 
      ((32*I)*Pi*G[{0, 1, 1, 0, 1}, x])/s + (8*G[{0, 1, 1, 1, 0}, x])/s - 
      ((12*I)*Pi*G[{0, 1, 1, 1, 0}, x])/s - (96*G[{0, 1, 1, 1, 1}, x])/s + 
      (96*G[{1, 0, 0, 0, 0}, x])/s - (8*G[{1, 0, 0, 0, 1}, x])/s + 
      ((12*I)*Pi*G[{1, 0, 0, 0, 1}, x])/s - (8*G[{1, 0, 0, 1, 0}, x])/s - 
      ((32*I)*Pi*G[{1, 0, 0, 1, 0}, x])/s + (256*G[{1, 0, 0, 1, 1}, x])/
       (3*s) - ((8*I)*Pi*G[{1, 0, 0, 1, 1}, x])/s - 
      (116*G[{1, 0, 1, 0, 0}, x])/(3*s) - ((24*I)*Pi*G[{1, 0, 1, 0, 0}, x])/
       s - (16*G[{1, 0, 1, 0, 1}, x])/(3*s) - 
      ((12*I)*Pi*G[{1, 0, 1, 0, 1}, x])/s - (16*G[{1, 0, 1, 1, 0}, x])/
       (3*s) + ((40*I)*Pi*G[{1, 0, 1, 1, 0}, x])/s - 
      (88*G[{1, 0, 1, 1, 1}, x])/s - (72*G[{1, 1, 0, 0, 0}, x])/s - 
      ((16*I)*Pi*G[{1, 1, 0, 0, 0}, x])/s - (16*G[{1, 1, 0, 0, 1}, x])/
       (3*s) + ((4*I)*Pi*G[{1, 1, 0, 0, 1}, x])/s - 
      (16*G[{1, 1, 0, 1, 0}, x])/(3*s) + ((28*I)*Pi*G[{1, 1, 0, 1, 0}, x])/
       s - (176*G[{1, 1, 0, 1, 1}, x])/(3*s) + (136*G[{1, 1, 1, 0, 0}, x])/
       (3*s) + ((24*I)*Pi*G[{1, 1, 1, 0, 0}, x])/s - 
      (8*G[{1, 1, 1, 0, 1}, x])/s - (8*G[{1, 1, 1, 1, 0}, x])/s - 
      ((28*I)*Pi*G[{1, 1, 1, 1, 0}, x])/s + (28*G[{0, 0, 0, 0, 1, 1}, x])/s - 
      (48*G[{0, 0, 0, 1, 1, 1}, x])/s - (28*G[{0, 0, 1, 0, 1, 1}, x])/s - 
      (4*G[{0, 0, 1, 1, 0, 0}, x])/s + (48*G[{0, 0, 1, 1, 1, 1}, x])/s - 
      (40*G[{0, 1, 0, 0, 1, 1}, x])/s + (12*G[{0, 1, 0, 1, 0, 0}, x])/s + 
      (48*G[{0, 1, 0, 1, 1, 1}, x])/s + (16*G[{0, 1, 1, 0, 0, 0}, x])/s + 
      (32*G[{0, 1, 1, 0, 1, 1}, x])/s - (12*G[{0, 1, 1, 1, 0, 0}, x])/s + 
      (12*G[{1, 0, 0, 0, 1, 1}, x])/s - (32*G[{1, 0, 0, 1, 0, 0}, x])/s - 
      (16*G[{1, 0, 0, 1, 1, 1}, x])/s - (48*G[{1, 0, 1, 0, 0, 0}, x])/s - 
      (12*G[{1, 0, 1, 0, 1, 1}, x])/s + (40*G[{1, 0, 1, 1, 0, 0}, x])/s - 
      (48*G[{1, 1, 0, 0, 0, 0}, x])/s + (4*G[{1, 1, 0, 0, 1, 1}, x])/s + 
      (28*G[{1, 1, 0, 1, 0, 0}, x])/s + (48*G[{1, 1, 1, 0, 0, 0}, x])/s - 
      (28*G[{1, 1, 1, 1, 0, 0}, x])/s + (841*Zeta[3])/(27*s) + 
      (((103*I)/9)*Pi*Zeta[3])/s - (161*Pi^2*Zeta[3])/(9*s) - 
      (((34*I)/3)*Pi^3*Zeta[3])/s - (131*G[{0}, x]*Zeta[3])/(3*s) + 
      (((32*I)/3)*Pi*G[{0}, x]*Zeta[3])/s + (263*G[{1}, x]*Zeta[3])/(3*s) - 
      (((8*I)/3)*Pi*G[{1}, x]*Zeta[3])/s - (2*Pi^2*G[{1}, x]*Zeta[3])/(3*s) + 
      (44*G[{0, 0}, x]*Zeta[3])/s - (244*G[{0, 1}, x]*Zeta[3])/(3*s) + 
      ((8*I)*Pi*G[{0, 1}, x]*Zeta[3])/s - (40*G[{1, 0}, x]*Zeta[3])/s - 
      ((12*I)*Pi*G[{1, 0}, x]*Zeta[3])/s + (172*G[{1, 1}, x]*Zeta[3])/(3*s) + 
      (4*G[{0, 0, 1}, x]*Zeta[3])/s + (4*G[{0, 1, 0}, x]*Zeta[3])/s - 
      (24*G[{0, 1, 1}, x]*Zeta[3])/s - (20*G[{1, 0, 0}, x]*Zeta[3])/s + 
      (48*G[{1, 0, 1}, x]*Zeta[3])/s + (20*G[{1, 1, 0}, x]*Zeta[3])/s - 
      (28*G[{1, 1, 1}, x]*Zeta[3])/s + (18*Zeta[3]^2)/s + 
      (182*Zeta[5])/(3*s) + ((160*I)*Pi*Zeta[5])/s - 
      (18*G[{1}, x]*Zeta[5])/s) + FF[1/(s*x^2)]*((4*I)*Pi*G[{1}, x] + 
      (5*Pi^2*G[{1}, x])/9 + ((4*I)/3)*Pi^3*G[{1}, x] - 
      ((2*I)/3)*Pi*G[{1, 0}, x] + (4*Pi^2*G[{1, 0}, x])/3 + 4*G[{1, 1}, x] - 
      ((2*I)/3)*Pi*G[{1, 1}, x] - (2*G[{1, 0, 1}, x])/3 - 
      (2*G[{1, 1, 0}, x])/3 - (8*I)*Pi*G[{1, 1, 0}, x] - 
      8*G[{1, 1, 0, 0}, x] - 8*G[{1}, x]*Zeta[3] + 
      ep*(((55*I)/3)*Pi*G[{1}, x] - (101*Pi^2*G[{1}, x])/108 + 
        ((13*I)/9)*Pi^3*G[{1}, x] - (53*Pi^4*G[{1}, x])/45 + 
        (6*I)*Pi*G[{0, 1}, x] + (5*Pi^2*G[{0, 1}, x])/9 + 
        ((4*I)/3)*Pi^3*G[{0, 1}, x] - ((59*I)/18)*Pi*G[{1, 0}, x] + 
        (Pi^2*G[{1, 0}, x])/9 - ((4*I)/3)*Pi^3*G[{1, 0}, x] + 
        (55*G[{1, 1}, x])/3 - ((203*I)/18)*Pi*G[{1, 1}, x] - 
        (13*Pi^2*G[{1, 1}, x])/9 + (4*I)*Pi^3*G[{1, 1}, x] - 
        ((2*I)/3)*Pi*G[{0, 1, 0}, x] + (4*Pi^2*G[{0, 1, 0}, x])/3 + 
        6*G[{0, 1, 1}, x] - ((2*I)/3)*Pi*G[{0, 1, 1}, x] + 
        (2*I)*Pi*G[{1, 0, 0}, x] - 4*Pi^2*G[{1, 0, 0}, x] - 
        (59*G[{1, 0, 1}, x])/18 + ((4*I)/3)*Pi*G[{1, 0, 1}, x] - 
        (59*G[{1, 1, 0}, x])/18 - (4*I)*Pi*G[{1, 1, 0}, x] + 
        (28*Pi^2*G[{1, 1, 0}, x])/3 - 16*G[{1, 1, 1}, x] + 
        ((8*I)/3)*Pi*G[{1, 1, 1}, x] - (2*G[{0, 1, 0, 1}, x])/3 - 
        (2*G[{0, 1, 1, 0}, x])/3 - (8*I)*Pi*G[{0, 1, 1, 0}, x] + 
        2*G[{1, 0, 0, 1}, x] + 2*G[{1, 0, 1, 0}, x] + 
        (24*I)*Pi*G[{1, 0, 1, 0}, x] + (2*G[{1, 0, 1, 1}, x])/3 - 
        (16*G[{1, 1, 0, 0}, x])/3 + (16*I)*Pi*G[{1, 1, 0, 0}, x] + 
        (8*G[{1, 1, 0, 1}, x])/3 + (8*G[{1, 1, 1, 0}, x])/3 - 
        (24*I)*Pi*G[{1, 1, 1, 0}, x] - 8*G[{0, 1, 1, 0, 0}, x] + 
        24*G[{1, 0, 1, 0, 0}, x] + 32*G[{1, 1, 0, 0, 0}, x] - 
        24*G[{1, 1, 1, 0, 0}, x] - (22*G[{1}, x]*Zeta[3])/3 - 
        (8*I)*Pi*G[{1}, x]*Zeta[3] - 8*G[{0, 1}, x]*Zeta[3] + 
        8*G[{1, 0}, x]*Zeta[3] - 24*G[{1, 1}, x]*Zeta[3]) + 
      ep^2*(((2147*I)/36)*Pi*G[{1}, x] - (821*Pi^2*G[{1}, x])/162 + 
        ((32*I)/27)*Pi^3*G[{1}, x] - (191*Pi^4*G[{1}, x])/180 - 
        ((5*I)/9)*Pi^5*G[{1}, x] + ((79*I)/3)*Pi*G[{0, 1}, x] - 
        (317*Pi^2*G[{0, 1}, x])/108 + ((13*I)/9)*Pi^3*G[{0, 1}, x] - 
        (53*Pi^4*G[{0, 1}, x])/45 - ((374*I)/27)*Pi*G[{1, 0}, x] - 
        (73*Pi^2*G[{1, 0}, x])/27 - ((13*I)/9)*Pi^3*G[{1, 0}, x] + 
        (41*Pi^4*G[{1, 0}, x])/45 + (2147*G[{1, 1}, x])/36 - 
        ((1364*I)/27)*Pi*G[{1, 1}, x] - (47*Pi^2*G[{1, 1}, x])/108 + 
        ((2*I)/3)*Pi^3*G[{1, 1}, x] - (161*Pi^4*G[{1, 1}, x])/45 + 
        (10*I)*Pi*G[{0, 0, 1}, x] + (5*Pi^2*G[{0, 0, 1}, x])/9 + 
        ((4*I)/3)*Pi^3*G[{0, 0, 1}, x] - ((59*I)/18)*Pi*G[{0, 1, 0}, x] + 
        (Pi^2*G[{0, 1, 0}, x])/9 - ((4*I)/3)*Pi^3*G[{0, 1, 0}, x] + 
        (79*G[{0, 1, 1}, x])/3 - ((275*I)/18)*Pi*G[{0, 1, 1}, x] - 
        (13*Pi^2*G[{0, 1, 1}, x])/9 + (4*I)*Pi^3*G[{0, 1, 1}, x] + 
        ((59*I)/6)*Pi*G[{1, 0, 0}, x] - (8*Pi^2*G[{1, 0, 0}, x])/9 + 
        ((8*I)/3)*Pi^3*G[{1, 0, 0}, x] - (374*G[{1, 0, 1}, x])/27 - 
        ((49*I)/9)*Pi*G[{1, 0, 1}, x] - (2*Pi^2*G[{1, 0, 1}, x])/3 - 
        ((40*I)/3)*Pi^3*G[{1, 0, 1}, x] - (374*G[{1, 1, 0}, x])/27 - 
        (I/6)*Pi*G[{1, 1, 0}, x] + (70*Pi^2*G[{1, 1, 0}, x])/9 - 
        (220*G[{1, 1, 1}, x])/3 + ((262*I)/9)*Pi*G[{1, 1, 1}, x] + 
        (32*Pi^2*G[{1, 1, 1}, x])/9 + ((28*I)/3)*Pi^3*G[{1, 1, 1}, x] - 
        ((2*I)/3)*Pi*G[{0, 0, 1, 0}, x] + (4*Pi^2*G[{0, 0, 1, 0}, x])/3 + 
        10*G[{0, 0, 1, 1}, x] - ((2*I)/3)*Pi*G[{0, 0, 1, 1}, x] + 
        (2*I)*Pi*G[{0, 1, 0, 0}, x] - 4*Pi^2*G[{0, 1, 0, 0}, x] - 
        (59*G[{0, 1, 0, 1}, x])/18 + ((4*I)/3)*Pi*G[{0, 1, 0, 1}, x] - 
        (59*G[{0, 1, 1, 0}, x])/18 - (4*I)*Pi*G[{0, 1, 1, 0}, x] + 
        (28*Pi^2*G[{0, 1, 1, 0}, x])/3 - 24*G[{0, 1, 1, 1}, x] + 
        ((8*I)/3)*Pi*G[{0, 1, 1, 1}, x] - ((16*I)/3)*Pi*G[{1, 0, 0, 0}, x] + 
        (32*Pi^2*G[{1, 0, 0, 0}, x])/3 + (59*G[{1, 0, 0, 1}, x])/6 + 
        ((20*I)/3)*Pi*G[{1, 0, 0, 1}, x] + (59*G[{1, 0, 1, 0}, x])/6 + 
        ((50*I)/3)*Pi*G[{1, 0, 1, 0}, x] - (88*Pi^2*G[{1, 0, 1, 0}, x])/3 - 
        (157*G[{1, 0, 1, 1}, x])/18 - (2*I)*Pi*G[{1, 0, 1, 1}, x] - 
        (121*G[{1, 1, 0, 0}, x])/18 + ((22*I)/3)*Pi*G[{1, 1, 0, 0}, x] - 
        (56*Pi^2*G[{1, 1, 0, 0}, x])/3 + (118*G[{1, 1, 0, 1}, x])/9 - 
        ((10*I)/3)*Pi*G[{1, 1, 0, 1}, x] + (118*G[{1, 1, 1, 0}, x])/9 - 
        ((40*I)/3)*Pi*G[{1, 1, 1, 0}, x] + (76*Pi^2*G[{1, 1, 1, 0}, x])/3 + 
        48*G[{1, 1, 1, 1}, x] - (8*I)*Pi*G[{1, 1, 1, 1}, x] - 
        (2*G[{0, 0, 1, 0, 1}, x])/3 - (2*G[{0, 0, 1, 1, 0}, x])/3 - 
        (8*I)*Pi*G[{0, 0, 1, 1, 0}, x] + 2*G[{0, 1, 0, 0, 1}, x] + 
        2*G[{0, 1, 0, 1, 0}, x] + (24*I)*Pi*G[{0, 1, 0, 1, 0}, x] + 
        (2*G[{0, 1, 0, 1, 1}, x])/3 - (16*G[{0, 1, 1, 0, 0}, x])/3 + 
        (16*I)*Pi*G[{0, 1, 1, 0, 0}, x] + (8*G[{0, 1, 1, 0, 1}, x])/3 + 
        (8*G[{0, 1, 1, 1, 0}, x])/3 - (24*I)*Pi*G[{0, 1, 1, 1, 0}, x] - 
        (16*G[{1, 0, 0, 0, 1}, x])/3 - (16*G[{1, 0, 0, 1, 0}, x])/3 - 
        (64*I)*Pi*G[{1, 0, 0, 1, 0}, x] + 8*G[{1, 0, 0, 1, 1}, x] + 
        16*G[{1, 0, 1, 0, 0}, x] - (48*I)*Pi*G[{1, 0, 1, 0, 0}, x] - 
        (10*G[{1, 0, 1, 0, 1}, x])/3 - (10*G[{1, 0, 1, 1, 0}, x])/3 + 
        (80*I)*Pi*G[{1, 0, 1, 1, 0}, x] + 24*G[{1, 1, 0, 0, 0}, x] - 
        (32*I)*Pi*G[{1, 1, 0, 0, 0}, x] - 6*G[{1, 1, 0, 0, 1}, x] - 
        6*G[{1, 1, 0, 1, 0}, x] + (56*I)*Pi*G[{1, 1, 0, 1, 0}, x] - 
        (8*G[{1, 1, 0, 1, 1}, x])/3 - (32*G[{1, 1, 1, 0, 0}, x])/3 + 
        (48*I)*Pi*G[{1, 1, 1, 0, 0}, x] - 8*G[{1, 1, 1, 0, 1}, x] - 
        8*G[{1, 1, 1, 1, 0}, x] - (56*I)*Pi*G[{1, 1, 1, 1, 0}, x] - 
        8*G[{0, 0, 1, 1, 0, 0}, x] + 24*G[{0, 1, 0, 1, 0, 0}, x] + 
        32*G[{0, 1, 1, 0, 0, 0}, x] - 24*G[{0, 1, 1, 1, 0, 0}, x] - 
        64*G[{1, 0, 0, 1, 0, 0}, x] - 96*G[{1, 0, 1, 0, 0, 0}, x] + 
        80*G[{1, 0, 1, 1, 0, 0}, x] - 96*G[{1, 1, 0, 0, 0, 0}, x] + 
        56*G[{1, 1, 0, 1, 0, 0}, x] + 96*G[{1, 1, 1, 0, 0, 0}, x] - 
        56*G[{1, 1, 1, 1, 0, 0}, x] - (131*G[{1}, x]*Zeta[3])/9 - 
        ((10*I)/3)*Pi*G[{1}, x]*Zeta[3] + (44*Pi^2*G[{1}, x]*Zeta[3])/3 - 
        (22*G[{0, 1}, x]*Zeta[3])/3 - (8*I)*Pi*G[{0, 1}, x]*Zeta[3] + 
        2*G[{1, 0}, x]*Zeta[3] - (24*I)*Pi*G[{1, 0}, x]*Zeta[3] - 
        12*G[{1, 1}, x]*Zeta[3] - (8*I)*Pi*G[{1, 1}, x]*Zeta[3] - 
        8*G[{0, 0, 1}, x]*Zeta[3] + 8*G[{0, 1, 0}, x]*Zeta[3] - 
        24*G[{0, 1, 1}, x]*Zeta[3] - 40*G[{1, 0, 0}, x]*Zeta[3] + 
        80*G[{1, 0, 1}, x]*Zeta[3] + 40*G[{1, 1, 0}, x]*Zeta[3] - 
        56*G[{1, 1, 1}, x]*Zeta[3] - 52*G[{1}, x]*Zeta[5])) + 
    FF[1/(s*(1 - x))]*((-I/9)*Pi^3 + (11*Pi^4)/45 + (4*I)*Pi*G[{0}, x] + 
      (5*Pi^2*G[{0}, x])/9 + 4*G[{0, 0}, x] - ((2*I)/3)*Pi*G[{0, 0}, x] - 
      ((2*I)/3)*Pi*G[{0, 1}, x] + (4*Pi^2*G[{0, 1}, x])/3 - 
      (2*G[{0, 0, 1}, x])/3 - (8*I)*Pi*G[{0, 0, 1}, x] - 
      (2*G[{0, 1, 0}, x])/3 - 8*G[{0, 0, 1, 1}, x] + (2*Zeta[3])/3 - 
      (8*I)*Pi*Zeta[3] + ep*(((-167*I)/108)*Pi^3 - (11*Pi^4)/135 - 
        ((8*I)/45)*Pi^5 + ((55*I)/3)*Pi*G[{0}, x] - (101*Pi^2*G[{0}, x])/
         108 + ((5*I)/9)*Pi^3*G[{0}, x] - (I/9)*Pi^3*G[{1}, x] + 
        (11*Pi^4*G[{1}, x])/45 + (55*G[{0, 0}, x])/3 - 
        ((203*I)/18)*Pi*G[{0, 0}, x] - (13*Pi^2*G[{0, 0}, x])/9 - 
        ((59*I)/18)*Pi*G[{0, 1}, x] + (Pi^2*G[{0, 1}, x])/9 + 
        ((8*I)/3)*Pi^3*G[{0, 1}, x] + (6*I)*Pi*G[{1, 0}, x] + 
        (5*Pi^2*G[{1, 0}, x])/9 - 16*G[{0, 0, 0}, x] + 
        ((8*I)/3)*Pi*G[{0, 0, 0}, x] - (59*G[{0, 0, 1}, x])/18 - 
        (4*I)*Pi*G[{0, 0, 1}, x] + (28*Pi^2*G[{0, 0, 1}, x])/3 - 
        (59*G[{0, 1, 0}, x])/18 + ((4*I)/3)*Pi*G[{0, 1, 0}, x] + 
        (2*I)*Pi*G[{0, 1, 1}, x] - 4*Pi^2*G[{0, 1, 1}, x] + 
        6*G[{1, 0, 0}, x] - ((2*I)/3)*Pi*G[{1, 0, 0}, x] - 
        ((2*I)/3)*Pi*G[{1, 0, 1}, x] + (4*Pi^2*G[{1, 0, 1}, x])/3 + 
        (8*G[{0, 0, 0, 1}, x])/3 - (24*I)*Pi*G[{0, 0, 0, 1}, x] + 
        (8*G[{0, 0, 1, 0}, x])/3 - (16*G[{0, 0, 1, 1}, x])/3 + 
        (16*I)*Pi*G[{0, 0, 1, 1}, x] + (2*G[{0, 1, 0, 0}, x])/3 + 
        2*G[{0, 1, 0, 1}, x] + (24*I)*Pi*G[{0, 1, 0, 1}, x] + 
        2*G[{0, 1, 1, 0}, x] - (2*G[{1, 0, 0, 1}, x])/3 - 
        (8*I)*Pi*G[{1, 0, 0, 1}, x] - (2*G[{1, 0, 1, 0}, x])/3 - 
        24*G[{0, 0, 0, 1, 1}, x] + 32*G[{0, 0, 1, 1, 1}, x] + 
        24*G[{0, 1, 0, 1, 1}, x] - 8*G[{1, 0, 0, 1, 1}, x] + 
        (167*Zeta[3])/18 - ((32*I)/3)*Pi*Zeta[3] + 16*Pi^2*Zeta[3] - 
        2*G[{0}, x]*Zeta[3] + (2*G[{1}, x]*Zeta[3])/3 - 
        (8*I)*Pi*G[{1}, x]*Zeta[3] - 16*G[{0, 1}, x]*Zeta[3] - 16*Zeta[5]) + 
      ep^2*(((-1085*I)/162)*Pi^3 - (1021*Pi^4)/6480 - ((263*I)/540)*Pi^5 + 
        (2851*Pi^6)/5670 + ((2147*I)/36)*Pi*G[{0}, x] - 
        (821*Pi^2*G[{0}, x])/162 + ((223*I)/108)*Pi^3*G[{0}, x] + 
        (47*Pi^4*G[{0}, x])/540 - ((239*I)/108)*Pi^3*G[{1}, x] - 
        (11*Pi^4*G[{1}, x])/135 - ((8*I)/45)*Pi^5*G[{1}, x] + 
        (2147*G[{0, 0}, x])/36 - ((1364*I)/27)*Pi*G[{0, 0}, x] - 
        (47*Pi^2*G[{0, 0}, x])/108 - I*Pi^3*G[{0, 0}, x] - 
        ((374*I)/27)*Pi*G[{0, 1}, x] - (73*Pi^2*G[{0, 1}, x])/27 + 
        ((2*I)/9)*Pi^3*G[{0, 1}, x] - (47*Pi^4*G[{0, 1}, x])/15 + 
        ((79*I)/3)*Pi*G[{1, 0}, x] - (317*Pi^2*G[{1, 0}, x])/108 + 
        ((5*I)/9)*Pi^3*G[{1, 0}, x] - (I/9)*Pi^3*G[{1, 1}, x] + 
        (11*Pi^4*G[{1, 1}, x])/45 - (220*G[{0, 0, 0}, x])/3 + 
        ((262*I)/9)*Pi*G[{0, 0, 0}, x] + (32*Pi^2*G[{0, 0, 0}, x])/9 - 
        (374*G[{0, 0, 1}, x])/27 - (I/6)*Pi*G[{0, 0, 1}, x] + 
        (70*Pi^2*G[{0, 0, 1}, x])/9 + ((28*I)/3)*Pi^3*G[{0, 0, 1}, x] - 
        (374*G[{0, 1, 0}, x])/27 - ((49*I)/9)*Pi*G[{0, 1, 0}, x] - 
        (2*Pi^2*G[{0, 1, 0}, x])/3 + ((59*I)/6)*Pi*G[{0, 1, 1}, x] - 
        (8*Pi^2*G[{0, 1, 1}, x])/9 - (8*I)*Pi^3*G[{0, 1, 1}, x] + 
        (79*G[{1, 0, 0}, x])/3 - ((275*I)/18)*Pi*G[{1, 0, 0}, x] - 
        (13*Pi^2*G[{1, 0, 0}, x])/9 - ((59*I)/18)*Pi*G[{1, 0, 1}, x] + 
        (Pi^2*G[{1, 0, 1}, x])/9 + ((8*I)/3)*Pi^3*G[{1, 0, 1}, x] + 
        (10*I)*Pi*G[{1, 1, 0}, x] + (5*Pi^2*G[{1, 1, 0}, x])/9 + 
        48*G[{0, 0, 0, 0}, x] - (8*I)*Pi*G[{0, 0, 0, 0}, x] + 
        (118*G[{0, 0, 0, 1}, x])/9 - ((40*I)/3)*Pi*G[{0, 0, 0, 1}, x] + 
        (76*Pi^2*G[{0, 0, 0, 1}, x])/3 + (118*G[{0, 0, 1, 0}, x])/9 - 
        ((10*I)/3)*Pi*G[{0, 0, 1, 0}, x] - (121*G[{0, 0, 1, 1}, x])/18 + 
        ((22*I)/3)*Pi*G[{0, 0, 1, 1}, x] - (56*Pi^2*G[{0, 0, 1, 1}, x])/3 - 
        (157*G[{0, 1, 0, 0}, x])/18 - (2*I)*Pi*G[{0, 1, 0, 0}, x] + 
        (59*G[{0, 1, 0, 1}, x])/6 + ((50*I)/3)*Pi*G[{0, 1, 0, 1}, x] - 
        (88*Pi^2*G[{0, 1, 0, 1}, x])/3 + (59*G[{0, 1, 1, 0}, x])/6 + 
        ((20*I)/3)*Pi*G[{0, 1, 1, 0}, x] - ((16*I)/3)*Pi*G[{0, 1, 1, 1}, x] + 
        (32*Pi^2*G[{0, 1, 1, 1}, x])/3 - 24*G[{1, 0, 0, 0}, x] + 
        ((8*I)/3)*Pi*G[{1, 0, 0, 0}, x] - (59*G[{1, 0, 0, 1}, x])/18 - 
        (4*I)*Pi*G[{1, 0, 0, 1}, x] + (28*Pi^2*G[{1, 0, 0, 1}, x])/3 - 
        (59*G[{1, 0, 1, 0}, x])/18 + ((4*I)/3)*Pi*G[{1, 0, 1, 0}, x] + 
        (2*I)*Pi*G[{1, 0, 1, 1}, x] - 4*Pi^2*G[{1, 0, 1, 1}, x] + 
        10*G[{1, 1, 0, 0}, x] - ((2*I)/3)*Pi*G[{1, 1, 0, 0}, x] - 
        ((2*I)/3)*Pi*G[{1, 1, 0, 1}, x] + (4*Pi^2*G[{1, 1, 0, 1}, x])/3 - 
        8*G[{0, 0, 0, 0, 1}, x] - (56*I)*Pi*G[{0, 0, 0, 0, 1}, x] - 
        8*G[{0, 0, 0, 1, 0}, x] - (32*G[{0, 0, 0, 1, 1}, x])/3 + 
        (48*I)*Pi*G[{0, 0, 0, 1, 1}, x] - (8*G[{0, 0, 1, 0, 0}, x])/3 - 
        6*G[{0, 0, 1, 0, 1}, x] + (56*I)*Pi*G[{0, 0, 1, 0, 1}, x] - 
        6*G[{0, 0, 1, 1, 0}, x] + 24*G[{0, 0, 1, 1, 1}, x] - 
        (32*I)*Pi*G[{0, 0, 1, 1, 1}, x] - (10*G[{0, 1, 0, 0, 1}, x])/3 + 
        (80*I)*Pi*G[{0, 1, 0, 0, 1}, x] - (10*G[{0, 1, 0, 1, 0}, x])/3 + 
        16*G[{0, 1, 0, 1, 1}, x] - (48*I)*Pi*G[{0, 1, 0, 1, 1}, x] + 
        8*G[{0, 1, 1, 0, 0}, x] - (16*G[{0, 1, 1, 0, 1}, x])/3 - 
        (64*I)*Pi*G[{0, 1, 1, 0, 1}, x] - (16*G[{0, 1, 1, 1, 0}, x])/3 + 
        (8*G[{1, 0, 0, 0, 1}, x])/3 - (24*I)*Pi*G[{1, 0, 0, 0, 1}, x] + 
        (8*G[{1, 0, 0, 1, 0}, x])/3 - (16*G[{1, 0, 0, 1, 1}, x])/3 + 
        (16*I)*Pi*G[{1, 0, 0, 1, 1}, x] + (2*G[{1, 0, 1, 0, 0}, x])/3 + 
        2*G[{1, 0, 1, 0, 1}, x] + (24*I)*Pi*G[{1, 0, 1, 0, 1}, x] + 
        2*G[{1, 0, 1, 1, 0}, x] - (2*G[{1, 1, 0, 0, 1}, x])/3 - 
        (8*I)*Pi*G[{1, 1, 0, 0, 1}, x] - (2*G[{1, 1, 0, 1, 0}, x])/3 - 
        56*G[{0, 0, 0, 0, 1, 1}, x] + 96*G[{0, 0, 0, 1, 1, 1}, x] + 
        56*G[{0, 0, 1, 0, 1, 1}, x] - 96*G[{0, 0, 1, 1, 1, 1}, x] + 
        80*G[{0, 1, 0, 0, 1, 1}, x] - 96*G[{0, 1, 0, 1, 1, 1}, x] - 
        64*G[{0, 1, 1, 0, 1, 1}, x] - 24*G[{1, 0, 0, 0, 1, 1}, x] + 
        32*G[{1, 0, 0, 1, 1, 1}, x] + 24*G[{1, 0, 1, 0, 1, 1}, x] - 
        8*G[{1, 1, 0, 0, 1, 1}, x] + (1085*Zeta[3])/27 - 
        ((557*I)/18)*Pi*Zeta[3] + (74*Pi^2*Zeta[3])/9 + 
        ((68*I)/3)*Pi^3*Zeta[3] - (119*G[{0}, x]*Zeta[3])/6 + 
        ((22*I)/3)*Pi*G[{0}, x]*Zeta[3] + (239*G[{1}, x]*Zeta[3])/18 - 
        ((32*I)/3)*Pi*G[{1}, x]*Zeta[3] + 16*Pi^2*G[{1}, x]*Zeta[3] - 
        2*G[{0, 0}, x]*Zeta[3] - 8*G[{0, 1}, x]*Zeta[3] - 
        (24*I)*Pi*G[{0, 1}, x]*Zeta[3] - 2*G[{1, 0}, x]*Zeta[3] + 
        (2*G[{1, 1}, x]*Zeta[3])/3 - (8*I)*Pi*G[{1, 1}, x]*Zeta[3] - 
        16*G[{0, 0, 1}, x]*Zeta[3] + 24*G[{0, 1, 1}, x]*Zeta[3] - 
        16*G[{1, 0, 1}, x]*Zeta[3] - 36*Zeta[3]^2 - (29*Zeta[5])/3 - 
        (320*I)*Pi*Zeta[5] - 16*G[{1}, x]*Zeta[5])) + 
    FF[1/(s*x)]*(((14*I)/3)*Pi - (7*Pi^2)/9 + ((4*I)/3)*Pi^3 - 
      ((2*I)/3)*Pi*G[{0}, x] + (4*Pi^2*G[{0}, x])/3 + (14*G[{1}, x])/3 - 
      ((26*I)/3)*Pi*G[{1}, x] - (10*Pi^2*G[{1}, x])/9 - 
      (2*I)*Pi^3*G[{1}, x] - (2*G[{0, 1}, x])/3 - (2*G[{1, 0}, x])/3 - 
      ((20*I)/3)*Pi*G[{1, 0}, x] - 2*Pi^2*G[{1, 0}, x] - 8*G[{1, 1}, x] + 
      ((4*I)/3)*Pi*G[{1, 1}, x] - 8*G[{1, 0, 0}, x] + (4*G[{1, 0, 1}, x])/3 + 
      (4*G[{1, 1, 0}, x])/3 + (12*I)*Pi*G[{1, 1, 0}, x] + 
      12*G[{1, 1, 0, 0}, x] - 8*Zeta[3] + 12*G[{1}, x]*Zeta[3] + 
      ep*(((557*I)/18)*Pi - (773*Pi^2)/108 + ((37*I)/9)*Pi^3 - (53*Pi^4)/45 - 
        ((107*I)/18)*Pi*G[{0}, x] + (49*Pi^2*G[{0}, x])/9 - 
        ((4*I)/3)*Pi^3*G[{0}, x] + (557*G[{1}, x])/18 - 
        ((665*I)/18)*Pi*G[{1}, x] - (29*Pi^2*G[{1}, x])/108 + 
        ((10*I)/9)*Pi^3*G[{1}, x] + (53*Pi^4*G[{1}, x])/30 + 
        (2*I)*Pi*G[{0, 0}, x] - 4*Pi^2*G[{0, 0}, x] - (107*G[{0, 1}, x])/18 - 
        ((32*I)/3)*Pi*G[{0, 1}, x] - (10*Pi^2*G[{0, 1}, x])/9 - 
        (2*I)*Pi^3*G[{0, 1}, x] - (107*G[{1, 0}, x])/18 - 
        ((515*I)/18)*Pi*G[{1, 0}, x] + (82*Pi^2*G[{1, 0}, x])/9 + 
        (2*I)*Pi^3*G[{1, 0}, x] - (121*G[{1, 1}, x])/3 + 
        ((469*I)/18)*Pi*G[{1, 1}, x] + (23*Pi^2*G[{1, 1}, x])/9 - 
        (6*I)*Pi^3*G[{1, 1}, x] + 2*G[{0, 0, 1}, x] + 2*G[{0, 1, 0}, x] + 
        ((76*I)/3)*Pi*G[{0, 1, 0}, x] - 2*Pi^2*G[{0, 1, 0}, x] - 
        (34*G[{0, 1, 1}, x])/3 + ((4*I)/3)*Pi*G[{0, 1, 1}, x] - 
        (112*G[{1, 0, 0}, x])/3 + (12*I)*Pi*G[{1, 0, 0}, x] + 
        6*Pi^2*G[{1, 0, 0}, x] + (181*G[{1, 0, 1}, x])/18 - 
        ((2*I)/3)*Pi*G[{1, 0, 1}, x] + (181*G[{1, 1, 0}, x])/18 - 
        (16*I)*Pi*G[{1, 1, 0}, x] - 14*Pi^2*G[{1, 1, 0}, x] + 
        32*G[{1, 1, 1}, x] - ((16*I)/3)*Pi*G[{1, 1, 1}, x] + 
        24*G[{0, 1, 0, 0}, x] + (4*G[{0, 1, 0, 1}, x])/3 + 
        (4*G[{0, 1, 1, 0}, x])/3 + (12*I)*Pi*G[{0, 1, 1, 0}, x] + 
        32*G[{1, 0, 0, 0}, x] - 4*G[{1, 0, 0, 1}, x] - 4*G[{1, 0, 1, 0}, x] - 
        (36*I)*Pi*G[{1, 0, 1, 0}, x] + (2*G[{1, 0, 1, 1}, x])/3 - 
        (40*G[{1, 1, 0, 0}, x])/3 - (24*I)*Pi*G[{1, 1, 0, 0}, x] - 
        (16*G[{1, 1, 0, 1}, x])/3 - (16*G[{1, 1, 1, 0}, x])/3 + 
        (36*I)*Pi*G[{1, 1, 1, 0}, x] + 12*G[{0, 1, 1, 0, 0}, x] - 
        36*G[{1, 0, 1, 0, 0}, x] - 48*G[{1, 1, 0, 0, 0}, x] + 
        36*G[{1, 1, 1, 0, 0}, x] - (70*Zeta[3])/3 - (8*I)*Pi*Zeta[3] + 
        8*G[{0}, x]*Zeta[3] - (46*G[{1}, x]*Zeta[3])/3 + 
        (12*I)*Pi*G[{1}, x]*Zeta[3] + 12*G[{0, 1}, x]*Zeta[3] - 
        12*G[{1, 0}, x]*Zeta[3] + 36*G[{1, 1}, x]*Zeta[3]) + 
      ep^2*(((15071*I)/108)*Pi - (10537*Pi^2)/324 + ((290*I)/27)*Pi^3 - 
        (63*Pi^4)/20 - ((5*I)/9)*Pi^5 - ((998*I)/27)*Pi*G[{0}, x] + 
        (494*Pi^2*G[{0}, x])/27 - ((49*I)/9)*Pi^3*G[{0}, x] + 
        (41*Pi^4*G[{0}, x])/45 + (15071*G[{1}, x])/108 - 
        ((10553*I)/108)*Pi*G[{1}, x] - (947*Pi^2*G[{1}, x])/162 + 
        ((362*I)/27)*Pi^3*G[{1}, x] - (97*Pi^4*G[{1}, x])/60 + 
        ((5*I)/6)*Pi^5*G[{1}, x] + ((103*I)/6)*Pi*G[{0, 0}, x] - 
        (140*Pi^2*G[{0, 0}, x])/9 + ((8*I)/3)*Pi^3*G[{0, 0}, x] - 
        (998*G[{0, 1}, x])/27 - ((364*I)/9)*Pi*G[{0, 1}, x] + 
        (487*Pi^2*G[{0, 1}, x])/108 - ((146*I)/9)*Pi^3*G[{0, 1}, x] + 
        (53*Pi^4*G[{0, 1}, x])/30 - (998*G[{1, 0}, x])/27 - 
        ((2981*I)/27)*Pi*G[{1, 0}, x] + (1385*Pi^2*G[{1, 0}, x])/27 + 
        ((26*I)/9)*Pi^3*G[{1, 0}, x] - (41*Pi^4*G[{1, 0}, x])/30 - 
        (4415*G[{1, 1}, x])/36 + ((6023*I)/54)*Pi*G[{1, 1}, x] + 
        (493*Pi^2*G[{1, 1}, x])/108 + ((22*I)/3)*Pi^3*G[{1, 1}, x] + 
        (161*Pi^4*G[{1, 1}, x])/30 - ((16*I)/3)*Pi*G[{0, 0, 0}, x] + 
        (32*Pi^2*G[{0, 0, 0}, x])/3 + (103*G[{0, 0, 1}, x])/6 - 
        ((40*I)/3)*Pi*G[{0, 0, 1}, x] - (10*Pi^2*G[{0, 0, 1}, x])/9 - 
        (2*I)*Pi^3*G[{0, 0, 1}, x] + (103*G[{0, 1, 0}, x])/6 + 
        ((2017*I)/18)*Pi*G[{0, 1, 0}, x] - (266*Pi^2*G[{0, 1, 0}, x])/9 + 
        (2*I)*Pi^3*G[{0, 1, 0}, x] - (823*G[{0, 1, 1}, x])/18 + 
        ((529*I)/18)*Pi*G[{0, 1, 1}, x] + (23*Pi^2*G[{0, 1, 1}, x])/9 - 
        (6*I)*Pi^3*G[{0, 1, 1}, x] - (2665*G[{1, 0, 0}, x])/18 + 
        ((295*I)/6)*Pi*G[{1, 0, 0}, x] - (152*Pi^2*G[{1, 0, 0}, x])/9 - 
        (4*I)*Pi^3*G[{1, 0, 0}, x] + (2675*G[{1, 0, 1}, x])/54 + 
        ((143*I)/9)*Pi*G[{1, 0, 1}, x] - (4*Pi^2*G[{1, 0, 1}, x])/3 + 
        (20*I)*Pi^3*G[{1, 0, 1}, x] + (2675*G[{1, 1, 0}, x])/54 - 
        ((219*I)/2)*Pi*G[{1, 1, 0}, x] + (88*Pi^2*G[{1, 1, 0}, x])/9 + 
        (428*G[{1, 1, 1}, x])/3 - ((626*I)/9)*Pi*G[{1, 1, 1}, x] - 
        (52*Pi^2*G[{1, 1, 1}, x])/9 - (14*I)*Pi^3*G[{1, 1, 1}, x] - 
        (16*G[{0, 0, 0, 1}, x])/3 - (16*G[{0, 0, 1, 0}, x])/3 - 
        ((188*I)/3)*Pi*G[{0, 0, 1, 0}, x] - 2*Pi^2*G[{0, 0, 1, 0}, x] - 
        12*G[{0, 0, 1, 1}, x] + ((4*I)/3)*Pi*G[{0, 0, 1, 1}, x] + 
        104*G[{0, 1, 0, 0}, x] - (52*I)*Pi*G[{0, 1, 0, 0}, x] + 
        6*Pi^2*G[{0, 1, 0, 0}, x] + (73*G[{0, 1, 0, 1}, x])/18 - 
        ((2*I)/3)*Pi*G[{0, 1, 0, 1}, x] + (73*G[{0, 1, 1, 0}, x])/18 + 
        (88*I)*Pi*G[{0, 1, 1, 0}, x] - 14*Pi^2*G[{0, 1, 1, 0}, x] + 
        48*G[{0, 1, 1, 1}, x] - ((16*I)/3)*Pi*G[{0, 1, 1, 1}, x] + 
        152*G[{1, 0, 0, 0}, x] - ((64*I)/3)*Pi*G[{1, 0, 0, 0}, x] - 
        16*Pi^2*G[{1, 0, 0, 0}, x] - (169*G[{1, 0, 0, 1}, x])/6 - 
        ((16*I)/3)*Pi*G[{1, 0, 0, 1}, x] - (169*G[{1, 0, 1, 0}, x])/6 + 
        ((68*I)/3)*Pi*G[{1, 0, 1, 0}, x] + 44*Pi^2*G[{1, 0, 1, 0}, x] + 
        (431*G[{1, 0, 1, 1}, x])/18 - (1657*G[{1, 1, 0, 0}, x])/18 + 
        ((100*I)/3)*Pi*G[{1, 1, 0, 0}, x] + 28*Pi^2*G[{1, 1, 0, 0}, x] - 
        (338*G[{1, 1, 0, 1}, x])/9 - ((4*I)/3)*Pi*G[{1, 1, 0, 1}, x] - 
        (338*G[{1, 1, 1, 0}, x])/9 - ((88*I)/3)*Pi*G[{1, 1, 1, 0}, x] - 
        38*Pi^2*G[{1, 1, 1, 0}, x] - 96*G[{1, 1, 1, 1}, x] + 
        (16*I)*Pi*G[{1, 1, 1, 1}, x] - 64*G[{0, 0, 1, 0, 0}, x] + 
        (4*G[{0, 0, 1, 0, 1}, x])/3 + (4*G[{0, 0, 1, 1, 0}, x])/3 + 
        (12*I)*Pi*G[{0, 0, 1, 1, 0}, x] - 96*G[{0, 1, 0, 0, 0}, x] - 
        4*G[{0, 1, 0, 0, 1}, x] - 4*G[{0, 1, 0, 1, 0}, x] - 
        (36*I)*Pi*G[{0, 1, 0, 1, 0}, x] + (2*G[{0, 1, 0, 1, 1}, x])/3 + 
        (272*G[{0, 1, 1, 0, 0}, x])/3 - (24*I)*Pi*G[{0, 1, 1, 0, 0}, x] - 
        (16*G[{0, 1, 1, 0, 1}, x])/3 - (16*G[{0, 1, 1, 1, 0}, x])/3 + 
        (36*I)*Pi*G[{0, 1, 1, 1, 0}, x] - 96*G[{1, 0, 0, 0, 0}, x] + 
        (32*G[{1, 0, 0, 0, 1}, x])/3 + (32*G[{1, 0, 0, 1, 0}, x])/3 + 
        (96*I)*Pi*G[{1, 0, 0, 1, 0}, x] - 8*G[{1, 0, 0, 1, 1}, x] + 
        24*G[{1, 0, 1, 0, 0}, x] + (72*I)*Pi*G[{1, 0, 1, 0, 0}, x] + 
        (20*G[{1, 0, 1, 0, 1}, x])/3 + (20*G[{1, 0, 1, 1, 0}, x])/3 - 
        (120*I)*Pi*G[{1, 0, 1, 1, 0}, x] - 8*G[{1, 0, 1, 1, 1}, x] + 
        48*G[{1, 1, 0, 0, 0}, x] + (48*I)*Pi*G[{1, 1, 0, 0, 0}, x] + 
        12*G[{1, 1, 0, 0, 1}, x] + 12*G[{1, 1, 0, 1, 0}, x] - 
        (84*I)*Pi*G[{1, 1, 0, 1, 0}, x] - (8*G[{1, 1, 0, 1, 1}, x])/3 - 
        (104*G[{1, 1, 1, 0, 0}, x])/3 - (72*I)*Pi*G[{1, 1, 1, 0, 0}, x] + 
        16*G[{1, 1, 1, 0, 1}, x] + 16*G[{1, 1, 1, 1, 0}, x] + 
        (84*I)*Pi*G[{1, 1, 1, 1, 0}, x] + 12*G[{0, 0, 1, 1, 0, 0}, x] - 
        36*G[{0, 1, 0, 1, 0, 0}, x] - 48*G[{0, 1, 1, 0, 0, 0}, x] + 
        36*G[{0, 1, 1, 1, 0, 0}, x] + 96*G[{1, 0, 0, 1, 0, 0}, x] + 
        144*G[{1, 0, 1, 0, 0, 0}, x] - 120*G[{1, 0, 1, 1, 0, 0}, x] + 
        144*G[{1, 1, 0, 0, 0, 0}, x] - 84*G[{1, 1, 0, 1, 0, 0}, x] - 
        144*G[{1, 1, 1, 0, 0, 0}, x] + 84*G[{1, 1, 1, 1, 0, 0}, x] - 
        (791*Zeta[3])/9 + ((38*I)/3)*Pi*Zeta[3] + (44*Pi^2*Zeta[3])/3 + 
        50*G[{0}, x]*Zeta[3] - (24*I)*Pi*G[{0}, x]*Zeta[3] - 
        (947*G[{1}, x]*Zeta[3])/9 - ((34*I)/3)*Pi*G[{1}, x]*Zeta[3] - 
        22*Pi^2*G[{1}, x]*Zeta[3] - 40*G[{0, 0}, x]*Zeta[3] + 
        (266*G[{0, 1}, x]*Zeta[3])/3 + (12*I)*Pi*G[{0, 1}, x]*Zeta[3] + 
        36*G[{1, 0}, x]*Zeta[3] + (36*I)*Pi*G[{1, 0}, x]*Zeta[3] - 
        22*G[{1, 1}, x]*Zeta[3] + (12*I)*Pi*G[{1, 1}, x]*Zeta[3] + 
        12*G[{0, 0, 1}, x]*Zeta[3] - 12*G[{0, 1, 0}, x]*Zeta[3] + 
        36*G[{0, 1, 1}, x]*Zeta[3] + 60*G[{1, 0, 0}, x]*Zeta[3] - 
        120*G[{1, 0, 1}, x]*Zeta[3] - 60*G[{1, 1, 0}, x]*Zeta[3] + 
        84*G[{1, 1, 1}, x]*Zeta[3] - 52*Zeta[5] + 78*G[{1}, x]*Zeta[5]))) + 
  COLOR[CF^2]*((-5*Pi^2)/(2*s) - (((17*I)/12)*Pi^3)/s - Pi^4/(4*s) - 
    (27*G[{0}, x])/(8*s) + ((2*I)*Pi*G[{0}, x])/s + 
    (29*Pi^2*G[{0}, x])/(24*s) + (((7*I)/12)*Pi^3*G[{0}, x])/s + 
    (27*G[{1}, x])/(8*s) - ((2*I)*Pi*G[{1}, x])/s - 
    (29*Pi^2*G[{1}, x])/(24*s) + ((I/4)*Pi^3*G[{1}, x])/s - 
    (15*G[{0, 0}, x])/(4*s) - ((2*I)*Pi*G[{0, 0}, x])/s - 
    (13*Pi^2*G[{0, 0}, x])/(12*s) + (5*G[{0, 1}, x])/s - 
    (((17*I)/2)*Pi*G[{0, 1}, x])/s - (Pi^2*G[{0, 1}, x])/s + 
    (5*G[{1, 0}, x])/s + (((17*I)/2)*Pi*G[{1, 0}, x])/s + 
    (Pi^2*G[{1, 0}, x])/s - (25*G[{1, 1}, x])/(4*s) + 
    ((2*I)*Pi*G[{1, 1}, x])/s + (13*Pi^2*G[{1, 1}, x])/(12*s) + 
    (13*G[{0, 0, 0}, x])/(2*s) + ((3*I)*Pi*G[{0, 0, 0}, x])/s - 
    (7*G[{0, 0, 1}, x])/s + ((4*I)*Pi*G[{0, 0, 1}, x])/s - 
    (7*G[{0, 1, 0}, x])/s - (I*Pi*G[{0, 1, 0}, x])/s - 
    (3*G[{0, 1, 1}, x])/(2*s) + (3*G[{1, 0, 0}, x])/(2*s) + 
    (7*G[{1, 0, 1}, x])/s + (I*Pi*G[{1, 0, 1}, x])/s + 
    (7*G[{1, 1, 0}, x])/s - ((4*I)*Pi*G[{1, 1, 0}, x])/s - 
    (13*G[{1, 1, 1}, x])/(2*s) - ((3*I)*Pi*G[{1, 1, 1}, x])/s + 
    G[{0, 0, 0, 0}, x]/s + (2*G[{0, 0, 0, 1}, x])/s + 
    (2*G[{0, 0, 1, 0}, x])/s + (2*G[{0, 0, 1, 1}, x])/s - 
    G[{0, 1, 0, 0}, x]/s + G[{1, 0, 1, 1}, x]/s - (2*G[{1, 1, 0, 0}, x])/s - 
    (2*G[{1, 1, 0, 1}, x])/s - (2*G[{1, 1, 1, 0}, x])/s - 
    G[{1, 1, 1, 1}, x]/s + (17*Zeta[3])/(2*s) + ((6*I)*Pi*Zeta[3])/s + 
    (4*G[{0}, x]*Zeta[3])/s - (9*G[{1}, x]*Zeta[3])/s + 
    FF[x/s]*((5*Pi^2)/2 + 5*G[{0, 0}, x] - 5*G[{0, 1}, x] - 5*G[{1, 0}, x] + 
      5*G[{1, 1}, x] + ep*((55*Pi^2)/4 - (11*Pi^2*G[{0}, x])/2 - 
        (11*Pi^2*G[{1}, x])/2 + (55*G[{0, 0}, x])/2 - (55*G[{0, 1}, x])/2 - 
        (55*G[{1, 0}, x])/2 + (55*G[{1, 1}, x])/2 - 21*G[{0, 0, 0}, x] + 
        11*G[{0, 0, 1}, x] + 11*G[{0, 1, 0}, x] - G[{0, 1, 1}, x] - 
        G[{1, 0, 0}, x] + 11*G[{1, 0, 1}, x] + 11*G[{1, 1, 0}, x] - 
        21*G[{1, 1, 1}, x] + 12*Zeta[3]) + 
      ep^2*((709*Pi^2)/8 + ((3*I)/2)*Pi^3 + (3*Pi^4)/40 - 28*Pi^2*G[{0}, x] - 
        28*Pi^2*G[{1}, x] + (709*G[{0, 0}, x])/4 + (3*I)*Pi*G[{0, 0}, x] + 
        (19*Pi^2*G[{0, 0}, x])/2 - (709*G[{0, 1}, x])/4 - 
        (3*I)*Pi*G[{0, 1}, x] + 14*Pi^2*G[{0, 1}, x] - (709*G[{1, 0}, x])/4 - 
        (3*I)*Pi*G[{1, 0}, x] + 14*Pi^2*G[{1, 0}, x] + (709*G[{1, 1}, x])/4 + 
        (3*I)*Pi*G[{1, 1}, x] + (19*Pi^2*G[{1, 1}, x])/2 - 
        108*G[{0, 0, 0}, x] + 56*G[{0, 0, 1}, x] + 56*G[{0, 1, 0}, x] - 
        4*G[{0, 1, 1}, x] - 4*G[{1, 0, 0}, x] + 56*G[{1, 0, 1}, x] + 
        56*G[{1, 1, 0}, x] - 108*G[{1, 1, 1}, x] + 59*G[{0, 0, 0, 0}, x] - 
        17*G[{0, 0, 0, 1}, x] - 17*G[{0, 0, 1, 0}, x] - 
        5*G[{0, 0, 1, 1}, x] + 8*G[{0, 1, 0, 0}, x] - 30*G[{0, 1, 0, 1}, x] - 
        30*G[{0, 1, 1, 0}, x] + 32*G[{0, 1, 1, 1}, x] + 
        32*G[{1, 0, 0, 0}, x] - 30*G[{1, 0, 0, 1}, x] - 
        30*G[{1, 0, 1, 0}, x] + 8*G[{1, 0, 1, 1}, x] - 5*G[{1, 1, 0, 0}, x] - 
        17*G[{1, 1, 0, 1}, x] - 17*G[{1, 1, 1, 0}, x] + 
        59*G[{1, 1, 1, 1}, x] + 60*Zeta[3] - 25*G[{0}, x]*Zeta[3] - 
        25*G[{1}, x]*Zeta[3])) + ep*((-55*Pi^2)/(4*s) - (((27*I)/4)*Pi^3)/s + 
      (301*Pi^4)/(720*s) - ((I/120)*Pi^5)/s - (219*G[{0}, x])/(16*s) + 
      ((24*I)*Pi*G[{0}, x])/s + (539*Pi^2*G[{0}, x])/(48*s) + 
      ((3*I)*Pi^3*G[{0}, x])/s + (11*Pi^4*G[{0}, x])/(120*s) + 
      (219*G[{1}, x])/(16*s) - ((24*I)*Pi*G[{1}, x])/s - 
      (11*Pi^2*G[{1}, x])/(48*s) - (((5*I)/2)*Pi^3*G[{1}, x])/s - 
      (14*Pi^4*G[{1}, x])/(45*s) + G[{0, 0}, x]/s - ((16*I)*Pi*G[{0, 0}, x])/
       s - (41*Pi^2*G[{0, 0}, x])/(6*s) - (((3*I)/2)*Pi^3*G[{0, 0}, x])/s + 
      (55*G[{0, 1}, x])/(2*s) - (((81*I)/2)*Pi*G[{0, 1}, x])/s + 
      (53*Pi^2*G[{0, 1}, x])/(12*s) + ((I/12)*Pi^3*G[{0, 1}, x])/s + 
      (55*G[{1, 0}, x])/(2*s) + (((81*I)/2)*Pi*G[{1, 0}, x])/s - 
      (53*Pi^2*G[{1, 0}, x])/(12*s) + (((7*I)/12)*Pi^3*G[{1, 0}, x])/s - 
      (56*G[{1, 1}, x])/s + ((16*I)*Pi*G[{1, 1}, x])/s + 
      (41*Pi^2*G[{1, 1}, x])/(6*s) + (I*Pi^3*G[{1, 1}, x])/s + 
      (175*G[{0, 0, 0}, x])/(4*s) + ((19*I)*Pi*G[{0, 0, 0}, x])/s + 
      (11*Pi^2*G[{0, 0, 0}, x])/(3*s) - (47*G[{0, 0, 1}, x])/s - 
      (((33*I)/2)*Pi*G[{0, 0, 1}, x])/s - (2*Pi^2*G[{0, 0, 1}, x])/s - 
      (47*G[{0, 1, 0}, x])/s - (((39*I)/2)*Pi*G[{0, 1, 0}, x])/s + 
      (5*Pi^2*G[{0, 1, 0}, x])/(6*s) - (7*G[{0, 1, 1}, x])/(2*s) + 
      (((45*I)/2)*Pi*G[{0, 1, 1}, x])/s + (11*Pi^2*G[{0, 1, 1}, x])/(4*s) + 
      (11*G[{1, 0, 0}, x])/(2*s) - (((45*I)/2)*Pi*G[{1, 0, 0}, x])/s - 
      (11*Pi^2*G[{1, 0, 0}, x])/(4*s) + (25*G[{1, 0, 1}, x])/s + 
      (((39*I)/2)*Pi*G[{1, 0, 1}, x])/s - (5*Pi^2*G[{1, 0, 1}, x])/(6*s) + 
      (25*G[{1, 1, 0}, x])/s + (((33*I)/2)*Pi*G[{1, 1, 0}, x])/s + 
      (2*Pi^2*G[{1, 1, 0}, x])/s - (7*G[{1, 1, 1}, x])/(4*s) - 
      ((19*I)*Pi*G[{1, 1, 1}, x])/s - (11*Pi^2*G[{1, 1, 1}, x])/(3*s) - 
      (22*G[{0, 0, 0, 0}, x])/s - ((14*I)*Pi*G[{0, 0, 0, 0}, x])/s + 
      (25*G[{0, 0, 0, 1}, x])/s + ((4*I)*Pi*G[{0, 0, 0, 1}, x])/s + 
      (25*G[{0, 0, 1, 0}, x])/s + ((7*I)*Pi*G[{0, 0, 1, 0}, x])/s - 
      (55*G[{0, 0, 1, 1}, x])/(2*s) - ((6*I)*Pi*G[{0, 0, 1, 1}, x])/s - 
      (7*G[{0, 1, 0, 0}, x])/(2*s) + ((8*I)*Pi*G[{0, 1, 0, 0}, x])/s - 
      (2*G[{0, 1, 0, 1}, x])/s - ((5*I)*Pi*G[{0, 1, 0, 1}, x])/s - 
      (2*G[{0, 1, 1, 0}, x])/s - ((9*I)*Pi*G[{0, 1, 1, 0}, x])/s + 
      (26*G[{0, 1, 1, 1}, x])/s - ((3*I)*Pi*G[{0, 1, 1, 1}, x])/s - 
      (26*G[{1, 0, 0, 0}, x])/s + ((3*I)*Pi*G[{1, 0, 0, 0}, x])/s + 
      (2*G[{1, 0, 0, 1}, x])/s + ((9*I)*Pi*G[{1, 0, 0, 1}, x])/s + 
      (2*G[{1, 0, 1, 0}, x])/s + ((5*I)*Pi*G[{1, 0, 1, 0}, x])/s + 
      (7*G[{1, 0, 1, 1}, x])/(2*s) - ((8*I)*Pi*G[{1, 0, 1, 1}, x])/s + 
      (55*G[{1, 1, 0, 0}, x])/(2*s) + ((6*I)*Pi*G[{1, 1, 0, 0}, x])/s - 
      (25*G[{1, 1, 0, 1}, x])/s - ((7*I)*Pi*G[{1, 1, 0, 1}, x])/s - 
      (25*G[{1, 1, 1, 0}, x])/s - ((4*I)*Pi*G[{1, 1, 1, 0}, x])/s + 
      (22*G[{1, 1, 1, 1}, x])/s + ((14*I)*Pi*G[{1, 1, 1, 1}, x])/s - 
      (6*G[{0, 0, 0, 0, 0}, x])/s - (10*G[{0, 0, 0, 0, 1}, x])/s - 
      (10*G[{0, 0, 0, 1, 0}, x])/s + (10*G[{0, 0, 0, 1, 1}, x])/s + 
      (5*G[{0, 0, 1, 0, 0}, x])/s - (2*G[{0, 0, 1, 0, 1}, x])/s - 
      (2*G[{0, 0, 1, 1, 0}, x])/s - (8*G[{0, 0, 1, 1, 1}, x])/s + 
      (10*G[{0, 1, 0, 0, 0}, x])/s - (5*G[{0, 1, 0, 1, 1}, x])/s - 
      (7*G[{0, 1, 1, 0, 0}, x])/s - (2*G[{0, 1, 1, 0, 1}, x])/s - 
      (2*G[{0, 1, 1, 1, 0}, x])/s - G[{0, 1, 1, 1, 1}, x]/s + 
      G[{1, 0, 0, 0, 0}, x]/s + (2*G[{1, 0, 0, 0, 1}, x])/s + 
      (2*G[{1, 0, 0, 1, 0}, x])/s + (7*G[{1, 0, 0, 1, 1}, x])/s + 
      (5*G[{1, 0, 1, 0, 0}, x])/s - (10*G[{1, 0, 1, 1, 1}, x])/s + 
      (8*G[{1, 1, 0, 0, 0}, x])/s + (2*G[{1, 1, 0, 0, 1}, x])/s + 
      (2*G[{1, 1, 0, 1, 0}, x])/s - (5*G[{1, 1, 0, 1, 1}, x])/s - 
      (10*G[{1, 1, 1, 0, 0}, x])/s + (10*G[{1, 1, 1, 0, 1}, x])/s + 
      (10*G[{1, 1, 1, 1, 0}, x])/s + (6*G[{1, 1, 1, 1, 1}, x])/s + 
      (57*Zeta[3])/(2*s) - (77*Pi^2*Zeta[3])/(12*s) + 
      (64*G[{0}, x]*Zeta[3])/(3*s) + (((4*I)/3)*Pi*G[{0}, x]*Zeta[3])/s - 
      (73*G[{1}, x]*Zeta[3])/(3*s) + (((5*I)/3)*Pi*G[{1}, x]*Zeta[3])/s - 
      (20*G[{0, 0}, x]*Zeta[3])/(3*s) - (18*G[{0, 1}, x]*Zeta[3])/s + 
      (14*G[{1, 0}, x]*Zeta[3])/s + (29*G[{1, 1}, x]*Zeta[3])/(3*s) - 
      (6*Zeta[5])/s) + ep^2*((-709*Pi^2)/(8*s) - (((59*I)/2)*Pi^3)/s + 
      (1747*Pi^4)/(720*s) + ((I/3)*Pi^5)/s - (329*Pi^6)/(2592*s) - 
      (1457*G[{0}, x])/(32*s) + ((201*I)*Pi*G[{0}, x])/s + 
      (977*Pi^2*G[{0}, x])/(24*s) + (((53*I)/6)*Pi^3*G[{0}, x])/s + 
      (83*Pi^4*G[{0}, x])/(576*s) - ((I/96)*Pi^5*G[{0}, x])/s + 
      (1457*G[{1}, x])/(32*s) - ((201*I)*Pi*G[{1}, x])/s + 
      (367*Pi^2*G[{1}, x])/(24*s) - (((32*I)/3)*Pi^3*G[{1}, x])/s + 
      (973*Pi^4*G[{1}, x])/(576*s) - (((53*I)/288)*Pi^5*G[{1}, x])/s + 
      (373*G[{0, 0}, x])/(8*s) - ((99*I)*Pi*G[{0, 0}, x])/s - 
      (681*Pi^2*G[{0, 0}, x])/(16*s) - (((85*I)/12)*Pi^3*G[{0, 0}, x])/s - 
      (191*Pi^4*G[{0, 0}, x])/(1440*s) + (709*G[{0, 1}, x])/(4*s) - 
      ((165*I)*Pi*G[{0, 1}, x])/s + (113*Pi^2*G[{0, 1}, x])/(12*s) + 
      (((325*I)/24)*Pi^3*G[{0, 1}, x])/s + (79*Pi^4*G[{0, 1}, x])/(72*s) + 
      (709*G[{1, 0}, x])/(4*s) + ((171*I)*Pi*G[{1, 0}, x])/s - 
      (449*Pi^2*G[{1, 0}, x])/(12*s) + (((55*I)/24)*Pi^3*G[{1, 0}, x])/s - 
      (17*Pi^4*G[{1, 0}, x])/(360*s) - (3209*G[{1, 1}, x])/(8*s) + 
      ((93*I)*Pi*G[{1, 1}, x])/s + (377*Pi^2*G[{1, 1}, x])/(16*s) - 
      (((33*I)/4)*Pi^3*G[{1, 1}, x])/s - (3533*Pi^4*G[{1, 1}, x])/(1440*s) + 
      (451*G[{0, 0, 0}, x])/(4*s) + (((181*I)/2)*Pi*G[{0, 0, 0}, x])/s + 
      (361*Pi^2*G[{0, 0, 0}, x])/(24*s) + (((35*I)/12)*Pi^3*G[{0, 0, 0}, x])/
       s - (405*G[{0, 0, 1}, x])/(2*s) - ((104*I)*Pi*G[{0, 0, 1}, x])/s + 
      (335*Pi^2*G[{0, 0, 1}, x])/(12*s) - (((95*I)/12)*Pi^3*G[{0, 0, 1}, x])/
       s - (405*G[{0, 1, 0}, x])/(2*s) - ((93*I)*Pi*G[{0, 1, 0}, x])/s + 
      (251*Pi^2*G[{0, 1, 0}, x])/(12*s) - (((41*I)/12)*Pi^3*G[{0, 1, 0}, x])/
       s - (35*G[{0, 1, 1}, x])/(2*s) + ((116*I)*Pi*G[{0, 1, 1}, x])/s - 
      (373*Pi^2*G[{0, 1, 1}, x])/(24*s) + (((17*I)/6)*Pi^3*G[{0, 1, 1}, x])/
       s + (51*G[{1, 0, 0}, x])/(2*s) - ((116*I)*Pi*G[{1, 0, 0}, x])/s + 
      (373*Pi^2*G[{1, 0, 0}, x])/(24*s) - (((3*I)/2)*Pi^3*G[{1, 0, 0}, x])/
       s + (181*G[{1, 0, 1}, x])/(2*s) + ((93*I)*Pi*G[{1, 0, 1}, x])/s - 
      (251*Pi^2*G[{1, 0, 1}, x])/(12*s) + ((I/12)*Pi^3*G[{1, 0, 1}, x])/s + 
      (181*G[{1, 1, 0}, x])/(2*s) + ((104*I)*Pi*G[{1, 1, 0}, x])/s - 
      (335*Pi^2*G[{1, 1, 0}, x])/(12*s) + (((13*I)/4)*Pi^3*G[{1, 1, 0}, x])/
       s + (413*G[{1, 1, 1}, x])/(4*s) - (((181*I)/2)*Pi*G[{1, 1, 1}, x])/s - 
      (361*Pi^2*G[{1, 1, 1}, x])/(24*s) + (((43*I)/12)*Pi^3*G[{1, 1, 1}, x])/
       s - (617*G[{0, 0, 0, 0}, x])/(4*s) - ((76*I)*Pi*G[{0, 0, 0, 0}, x])/
       s - (39*Pi^2*G[{0, 0, 0, 0}, x])/(4*s) + (295*G[{0, 0, 0, 1}, x])/
       (2*s) - (((81*I)/2)*Pi*G[{0, 0, 0, 1}, x])/s - 
      (17*Pi^2*G[{0, 0, 0, 1}, x])/s + (295*G[{0, 0, 1, 0}, x])/(2*s) + 
      (((103*I)/2)*Pi*G[{0, 0, 1, 0}, x])/s - (37*Pi^2*G[{0, 0, 1, 0}, x])/
       (6*s) - (315*G[{0, 0, 1, 1}, x])/(2*s) + 
      (((65*I)/2)*Pi*G[{0, 0, 1, 1}, x])/s + (73*Pi^2*G[{0, 0, 1, 1}, x])/
       (12*s) - (37*G[{0, 1, 0, 0}, x])/(2*s) + 
      (((125*I)/2)*Pi*G[{0, 1, 0, 0}, x])/s - (15*Pi^2*G[{0, 1, 0, 0}, x])/
       (4*s) + (39*G[{0, 1, 0, 1}, x])/(2*s) + 
      (((67*I)/2)*Pi*G[{0, 1, 0, 1}, x])/s + (65*Pi^2*G[{0, 1, 0, 1}, x])/
       (6*s) + (39*G[{0, 1, 1, 0}, x])/(2*s) - 
      (((123*I)/2)*Pi*G[{0, 1, 1, 0}, x])/s + (35*Pi^2*G[{0, 1, 1, 0}, x])/
       (6*s) + (99*G[{0, 1, 1, 1}, x])/s - 
      (((111*I)/2)*Pi*G[{0, 1, 1, 1}, x])/s - (19*Pi^2*G[{0, 1, 1, 1}, x])/
       (3*s) - (163*G[{1, 0, 0, 0}, x])/s + 
      (((111*I)/2)*Pi*G[{1, 0, 0, 0}, x])/s + (19*Pi^2*G[{1, 0, 0, 0}, x])/
       (3*s) + (81*G[{1, 0, 0, 1}, x])/(2*s) + 
      (((123*I)/2)*Pi*G[{1, 0, 0, 1}, x])/s - (35*Pi^2*G[{1, 0, 0, 1}, x])/
       (6*s) + (81*G[{1, 0, 1, 0}, x])/(2*s) - 
      (((67*I)/2)*Pi*G[{1, 0, 1, 0}, x])/s - (65*Pi^2*G[{1, 0, 1, 0}, x])/
       (6*s) + (5*G[{1, 0, 1, 1}, x])/(2*s) - 
      (((125*I)/2)*Pi*G[{1, 0, 1, 1}, x])/s + (15*Pi^2*G[{1, 0, 1, 1}, x])/
       (4*s) + (335*G[{1, 1, 0, 0}, x])/(2*s) - 
      (((65*I)/2)*Pi*G[{1, 1, 0, 0}, x])/s - (73*Pi^2*G[{1, 1, 0, 0}, x])/
       (12*s) - (227*G[{1, 1, 0, 1}, x])/(2*s) - 
      (((103*I)/2)*Pi*G[{1, 1, 0, 1}, x])/s + (37*Pi^2*G[{1, 1, 0, 1}, x])/
       (6*s) - (227*G[{1, 1, 1, 0}, x])/(2*s) + 
      (((81*I)/2)*Pi*G[{1, 1, 1, 0}, x])/s + (17*Pi^2*G[{1, 1, 1, 0}, x])/s + 
      (145*G[{1, 1, 1, 1}, x])/(4*s) + ((76*I)*Pi*G[{1, 1, 1, 1}, x])/s + 
      (39*Pi^2*G[{1, 1, 1, 1}, x])/(4*s) + (83*G[{0, 0, 0, 0, 0}, x])/(2*s) + 
      ((45*I)*Pi*G[{0, 0, 0, 0, 0}, x])/s - (69*G[{0, 0, 0, 0, 1}, x])/s + 
      ((20*I)*Pi*G[{0, 0, 0, 0, 1}, x])/s - (69*G[{0, 0, 0, 1, 0}, x])/s - 
      ((19*I)*Pi*G[{0, 0, 0, 1, 0}, x])/s - (43*G[{0, 0, 0, 1, 1}, x])/
       (2*s) - ((10*I)*Pi*G[{0, 0, 0, 1, 1}, x])/s + 
      (27*G[{0, 0, 1, 0, 0}, x])/(2*s) - ((30*I)*Pi*G[{0, 0, 1, 0, 0}, x])/
       s - (12*G[{0, 0, 1, 0, 1}, x])/s - ((13*I)*Pi*G[{0, 0, 1, 0, 1}, x])/
       s - (12*G[{0, 0, 1, 1, 0}, x])/s + ((15*I)*Pi*G[{0, 0, 1, 1, 0}, x])/
       s + (98*G[{0, 0, 1, 1, 1}, x])/s + ((5*I)*Pi*G[{0, 0, 1, 1, 1}, x])/
       s + (80*G[{0, 1, 0, 0, 0}, x])/s - ((25*I)*Pi*G[{0, 1, 0, 0, 0}, x])/
       s - (12*G[{0, 1, 0, 0, 1}, x])/s - ((11*I)*Pi*G[{0, 1, 0, 0, 1}, x])/
       s - (12*G[{0, 1, 0, 1, 0}, x])/s + ((9*I)*Pi*G[{0, 1, 0, 1, 0}, x])/
       s + (99*G[{0, 1, 0, 1, 1}, x])/(2*s) - 
      ((2*I)*Pi*G[{0, 1, 0, 1, 1}, x])/s - (139*G[{0, 1, 1, 0, 0}, x])/
       (2*s) + ((14*I)*Pi*G[{0, 1, 1, 0, 0}, x])/s + 
      (12*G[{0, 1, 1, 0, 1}, x])/s + ((7*I)*Pi*G[{0, 1, 1, 0, 1}, x])/s + 
      (12*G[{0, 1, 1, 1, 0}, x])/s - (I*Pi*G[{0, 1, 1, 1, 0}, x])/s - 
      (233*G[{0, 1, 1, 1, 1}, x])/(2*s) + ((14*I)*Pi*G[{0, 1, 1, 1, 1}, x])/
       s + (233*G[{1, 0, 0, 0, 0}, x])/(2*s) - 
      ((14*I)*Pi*G[{1, 0, 0, 0, 0}, x])/s - (12*G[{1, 0, 0, 0, 1}, x])/s + 
      (I*Pi*G[{1, 0, 0, 0, 1}, x])/s - (12*G[{1, 0, 0, 1, 0}, x])/s - 
      ((7*I)*Pi*G[{1, 0, 0, 1, 0}, x])/s + (139*G[{1, 0, 0, 1, 1}, x])/
       (2*s) - ((14*I)*Pi*G[{1, 0, 0, 1, 1}, x])/s - 
      (99*G[{1, 0, 1, 0, 0}, x])/(2*s) + ((2*I)*Pi*G[{1, 0, 1, 0, 0}, x])/s + 
      (12*G[{1, 0, 1, 0, 1}, x])/s - ((9*I)*Pi*G[{1, 0, 1, 0, 1}, x])/s + 
      (12*G[{1, 0, 1, 1, 0}, x])/s + ((11*I)*Pi*G[{1, 0, 1, 1, 0}, x])/s - 
      (80*G[{1, 0, 1, 1, 1}, x])/s + ((25*I)*Pi*G[{1, 0, 1, 1, 1}, x])/s - 
      (98*G[{1, 1, 0, 0, 0}, x])/s - ((5*I)*Pi*G[{1, 1, 0, 0, 0}, x])/s + 
      (12*G[{1, 1, 0, 0, 1}, x])/s - ((15*I)*Pi*G[{1, 1, 0, 0, 1}, x])/s + 
      (12*G[{1, 1, 0, 1, 0}, x])/s + ((13*I)*Pi*G[{1, 1, 0, 1, 0}, x])/s - 
      (27*G[{1, 1, 0, 1, 1}, x])/(2*s) + ((30*I)*Pi*G[{1, 1, 0, 1, 1}, x])/
       s + (43*G[{1, 1, 1, 0, 0}, x])/(2*s) + 
      ((10*I)*Pi*G[{1, 1, 1, 0, 0}, x])/s + (69*G[{1, 1, 1, 0, 1}, x])/s + 
      ((19*I)*Pi*G[{1, 1, 1, 0, 1}, x])/s + (69*G[{1, 1, 1, 1, 0}, x])/s - 
      ((20*I)*Pi*G[{1, 1, 1, 1, 0}, x])/s - (83*G[{1, 1, 1, 1, 1}, x])/
       (2*s) - ((45*I)*Pi*G[{1, 1, 1, 1, 1}, x])/s + 
      (23*G[{0, 0, 0, 0, 0, 0}, x])/s + (34*G[{0, 0, 0, 0, 0, 1}, x])/s + 
      (34*G[{0, 0, 0, 0, 1, 0}, x])/s + (6*G[{0, 0, 0, 0, 1, 1}, x])/s - 
      (17*G[{0, 0, 0, 1, 0, 0}, x])/s + (18*G[{0, 0, 0, 1, 0, 1}, x])/s + 
      (18*G[{0, 0, 0, 1, 1, 0}, x])/s - (48*G[{0, 0, 0, 1, 1, 1}, x])/s - 
      (46*G[{0, 0, 1, 0, 0, 0}, x])/s + (6*G[{0, 0, 1, 0, 0, 1}, x])/s + 
      (6*G[{0, 0, 1, 0, 1, 0}, x])/s - (15*G[{0, 0, 1, 0, 1, 1}, x])/s + 
      (21*G[{0, 0, 1, 1, 0, 0}, x])/s - (2*G[{0, 0, 1, 1, 0, 1}, x])/s - 
      (2*G[{0, 0, 1, 1, 1, 0}, x])/s + (23*G[{0, 0, 1, 1, 1, 1}, x])/s - 
      (43*G[{0, 1, 0, 0, 0, 0}, x])/s - (2*G[{0, 1, 0, 0, 0, 1}, x])/s - 
      (2*G[{0, 1, 0, 0, 1, 0}, x])/s - (9*G[{0, 1, 0, 0, 1, 1}, x])/s + 
      (15*G[{0, 1, 0, 1, 0, 0}, x])/s - (6*G[{0, 1, 0, 1, 0, 1}, x])/s - 
      (6*G[{0, 1, 0, 1, 1, 0}, x])/s + (14*G[{0, 1, 0, 1, 1, 1}, x])/s + 
      (28*G[{0, 1, 1, 0, 0, 0}, x])/s + (11*G[{0, 1, 1, 0, 1, 1}, x])/s - 
      (7*G[{0, 1, 1, 1, 0, 0}, x])/s + (10*G[{0, 1, 1, 1, 0, 1}, x])/s + 
      (10*G[{0, 1, 1, 1, 1, 0}, x])/s + (6*G[{0, 1, 1, 1, 1, 1}, x])/s - 
      (6*G[{1, 0, 0, 0, 0, 0}, x])/s - (10*G[{1, 0, 0, 0, 0, 1}, x])/s - 
      (10*G[{1, 0, 0, 0, 1, 0}, x])/s + (7*G[{1, 0, 0, 0, 1, 1}, x])/s - 
      (11*G[{1, 0, 0, 1, 0, 0}, x])/s - (28*G[{1, 0, 0, 1, 1, 1}, x])/s - 
      (14*G[{1, 0, 1, 0, 0, 0}, x])/s + (6*G[{1, 0, 1, 0, 0, 1}, x])/s + 
      (6*G[{1, 0, 1, 0, 1, 0}, x])/s - (15*G[{1, 0, 1, 0, 1, 1}, x])/s + 
      (9*G[{1, 0, 1, 1, 0, 0}, x])/s + (2*G[{1, 0, 1, 1, 0, 1}, x])/s + 
      (2*G[{1, 0, 1, 1, 1, 0}, x])/s + (43*G[{1, 0, 1, 1, 1, 1}, x])/s - 
      (23*G[{1, 1, 0, 0, 0, 0}, x])/s + (2*G[{1, 1, 0, 0, 0, 1}, x])/s + 
      (2*G[{1, 1, 0, 0, 1, 0}, x])/s - (21*G[{1, 1, 0, 0, 1, 1}, x])/s + 
      (15*G[{1, 1, 0, 1, 0, 0}, x])/s - (6*G[{1, 1, 0, 1, 0, 1}, x])/s - 
      (6*G[{1, 1, 0, 1, 1, 0}, x])/s + (46*G[{1, 1, 0, 1, 1, 1}, x])/s + 
      (48*G[{1, 1, 1, 0, 0, 0}, x])/s - (18*G[{1, 1, 1, 0, 0, 1}, x])/s - 
      (18*G[{1, 1, 1, 0, 1, 0}, x])/s + (17*G[{1, 1, 1, 0, 1, 1}, x])/s - 
      (6*G[{1, 1, 1, 1, 0, 0}, x])/s - (34*G[{1, 1, 1, 1, 0, 1}, x])/s - 
      (34*G[{1, 1, 1, 1, 1, 0}, x])/s - (23*G[{1, 1, 1, 1, 1, 1}, x])/s + 
      (108*Zeta[3])/s - ((34*I)*Pi*Zeta[3])/s + (13*Pi^2*Zeta[3])/(8*s) - 
      (((227*I)/36)*Pi^3*Zeta[3])/s + (517*G[{0}, x]*Zeta[3])/(4*s) - 
      (((17*I)/3)*Pi*G[{0}, x]*Zeta[3])/s - (115*Pi^2*G[{0}, x]*Zeta[3])/
       (12*s) - (273*G[{1}, x]*Zeta[3])/(4*s) + 
      (((62*I)/3)*Pi*G[{1}, x]*Zeta[3])/s + (131*Pi^2*G[{1}, x]*Zeta[3])/
       (12*s) - (299*G[{0, 0}, x]*Zeta[3])/(6*s) + 
      ((13*I)*Pi*G[{0, 0}, x]*Zeta[3])/s - (149*G[{0, 1}, x]*Zeta[3])/(2*s) + 
      (((2*I)/3)*Pi*G[{0, 1}, x]*Zeta[3])/s - (41*G[{1, 0}, x]*Zeta[3])/
       (2*s) + (((4*I)/3)*Pi*G[{1, 0}, x]*Zeta[3])/s + 
      (851*G[{1, 1}, x]*Zeta[3])/(6*s) - ((16*I)*Pi*G[{1, 1}, x]*Zeta[3])/s + 
      (79*G[{0, 0, 0}, x]*Zeta[3])/(3*s) + (32*G[{0, 0, 1}, x]*Zeta[3])/s + 
      (15*G[{0, 1, 0}, x]*Zeta[3])/s + (38*G[{0, 1, 1}, x]*Zeta[3])/(3*s) - 
      (62*G[{1, 0, 0}, x]*Zeta[3])/(3*s) + (5*G[{1, 0, 1}, x]*Zeta[3])/s - 
      (4*G[{1, 1, 0}, x]*Zeta[3])/s - (196*G[{1, 1, 1}, x]*Zeta[3])/(3*s) + 
      (11*Zeta[3]^2)/(6*s) + (81*Zeta[5])/(2*s) + ((52*I)*Pi*Zeta[5])/s - 
      (34*G[{1}, x]*Zeta[5])/s) + FF[1/(s*x^2)]*(((-5*I)/4)*Pi*G[{1}, x] - 
      (5*Pi^2*G[{1}, x])/6 - (I/4)*Pi^3*G[{1}, x] - I*Pi*G[{0, 1}, x] + 
      (3*I)*Pi*G[{1, 0}, x] + Pi^2*G[{1, 0}, x] - (5*G[{1, 1}, x])/4 + 
      ((3*I)/2)*Pi*G[{1, 1}, x] + (35*Pi^2*G[{1, 1}, x])/12 - 
      G[{0, 1, 1}, x] + 3*G[{1, 0, 1}, x] - I*Pi*G[{1, 0, 1}, x] + 
      3*G[{1, 1, 0}, x] + (4*I)*Pi*G[{1, 1, 0}, x] + 
      (3*I)*Pi*G[{1, 1, 1}, x] - G[{1, 0, 1, 1}, x] + 14*G[{1, 1, 0, 0}, x] - 
      10*G[{1, 1, 0, 1}, x] - 10*G[{1, 1, 1, 0}, x] + 13*G[{1, 1, 1, 1}, x] - 
      3*G[{1}, x]*Zeta[3] + ep*(((235*I)/8)*Pi*G[{1}, x] - 
        (95*Pi^2*G[{1}, x])/8 - ((109*I)/24)*Pi^3*G[{1}, x] - 
        (127*Pi^4*G[{1}, x])/180 - ((33*I)/4)*Pi*G[{0, 1}, x] + 
        (2*Pi^2*G[{0, 1}, x])/3 - (I/4)*Pi^3*G[{0, 1}, x] + 
        ((43*I)/2)*Pi*G[{1, 0}, x] + (4*Pi^2*G[{1, 0}, x])/3 + 
        (235*G[{1, 1}, x])/8 + ((31*I)/2)*Pi*G[{1, 1}, x] + 
        (25*Pi^2*G[{1, 1}, x])/8 - I*Pi^3*G[{1, 1}, x] - 
        I*Pi*G[{0, 0, 1}, x] + (2*I)*Pi*G[{0, 1, 0}, x] + 
        Pi^2*G[{0, 1, 0}, x] - (33*G[{0, 1, 1}, x])/4 + 
        ((5*I)/2)*Pi*G[{0, 1, 1}, x] + (35*Pi^2*G[{0, 1, 1}, x])/12 - 
        (11*I)*Pi*G[{1, 0, 0}, x] - (13*Pi^2*G[{1, 0, 0}, x])/3 + 
        (43*G[{1, 0, 1}, x])/2 - ((11*I)/2)*Pi*G[{1, 0, 1}, x] - 
        (97*Pi^2*G[{1, 0, 1}, x])/6 + (43*G[{1, 1, 0}, x])/2 + 
        (18*I)*Pi*G[{1, 1, 0}, x] - 20*Pi^2*G[{1, 1, 0}, x] - 
        2*G[{1, 1, 1}, x] + ((3*I)/2)*Pi*G[{1, 1, 1}, x] - 
        (49*Pi^2*G[{1, 1, 1}, x])/3 - G[{0, 0, 1, 1}, x] + 
        2*G[{0, 1, 0, 1}, x] - I*Pi*G[{0, 1, 0, 1}, x] + 
        2*G[{0, 1, 1, 0}, x] + (4*I)*Pi*G[{0, 1, 1, 0}, x] + 
        4*G[{0, 1, 1, 1}, x] + (3*I)*Pi*G[{0, 1, 1, 1}, x] - 
        11*G[{1, 0, 0, 1}, x] - (5*I)*Pi*G[{1, 0, 0, 1}, x] - 
        11*G[{1, 0, 1, 0}, x] - (6*I)*Pi*G[{1, 0, 1, 0}, x] - 
        G[{1, 0, 1, 1}, x]/2 + (8*I)*Pi*G[{1, 0, 1, 1}, x] + 
        26*G[{1, 1, 0, 0}, x] - (6*I)*Pi*G[{1, 1, 0, 0}, x] - 
        14*G[{1, 1, 0, 1}, x] + (7*I)*Pi*G[{1, 1, 0, 1}, x] - 
        14*G[{1, 1, 1, 0}, x] + (4*I)*Pi*G[{1, 1, 1, 0}, x] + 
        (25*G[{1, 1, 1, 1}, x])/2 - (14*I)*Pi*G[{1, 1, 1, 1}, x] - 
        G[{0, 1, 0, 1, 1}, x] + 14*G[{0, 1, 1, 0, 0}, x] - 
        10*G[{0, 1, 1, 0, 1}, x] - 10*G[{0, 1, 1, 1, 0}, x] + 
        13*G[{0, 1, 1, 1, 1}, x] - 5*G[{1, 0, 0, 1, 1}, x] - 
        42*G[{1, 0, 1, 0, 0}, x] + 36*G[{1, 0, 1, 0, 1}, x] + 
        36*G[{1, 0, 1, 1, 0}, x] - 26*G[{1, 0, 1, 1, 1}, x] - 
        56*G[{1, 1, 0, 0, 0}, x] + 22*G[{1, 1, 0, 0, 1}, x] + 
        22*G[{1, 1, 0, 1, 0}, x] + 5*G[{1, 1, 0, 1, 1}, x] - 
        26*G[{1, 1, 1, 0, 0}, x] + 50*G[{1, 1, 1, 0, 1}, x] + 
        50*G[{1, 1, 1, 1, 0}, x] - 90*G[{1, 1, 1, 1, 1}, x] + 
        (61*G[{1}, x]*Zeta[3])/2 + ((13*I)/3)*Pi*G[{1}, x]*Zeta[3] - 
        3*G[{0, 1}, x]*Zeta[3] + 2*G[{1, 0}, x]*Zeta[3] + 
        (223*G[{1, 1}, x]*Zeta[3])/3) + ep^2*(((4085*I)/16)*Pi*G[{1}, x] - 
        (4711*Pi^2*G[{1}, x])/48 - ((407*I)/12)*Pi^3*G[{1}, x] + 
        (73*Pi^4*G[{1}, x])/45 + ((253*I)/1440)*Pi^5*G[{1}, x] - 
        ((13*I)/8)*Pi*G[{0, 1}, x] - (19*Pi^2*G[{0, 1}, x])/8 - 
        ((53*I)/24)*Pi^3*G[{0, 1}, x] - (127*Pi^4*G[{0, 1}, x])/180 + 
        (104*I)*Pi*G[{1, 0}, x] + (16*Pi^2*G[{1, 0}, x])/3 + 
        ((9*I)/2)*Pi^3*G[{1, 0}, x] + (271*Pi^4*G[{1, 0}, x])/180 + 
        (4085*G[{1, 1}, x])/16 + ((111*I)/4)*Pi*G[{1, 1}, x] + 
        (79*Pi^2*G[{1, 1}, x])/4 + ((13*I)/24)*Pi^3*G[{1, 1}, x] + 
        (8693*Pi^4*G[{1, 1}, x])/1440 - ((49*I)/4)*Pi*G[{0, 0, 1}, x] + 
        (2*Pi^2*G[{0, 0, 1}, x])/3 - (I/4)*Pi^3*G[{0, 0, 1}, x] + 
        ((33*I)/2)*Pi*G[{0, 1, 0}, x] - (Pi^2*G[{0, 1, 0}, x])/6 - 
        (13*G[{0, 1, 1}, x])/8 + ((49*I)/2)*Pi*G[{0, 1, 1}, x] + 
        (Pi^2*G[{0, 1, 1}, x])/8 - I*Pi^3*G[{0, 1, 1}, x] - 
        ((149*I)/2)*Pi*G[{1, 0, 0}, x] - (14*Pi^2*G[{1, 0, 0}, x])/3 + 
        104*G[{1, 0, 1}, x] - (24*I)*Pi*G[{1, 0, 1}, x] - 
        (253*Pi^2*G[{1, 0, 1}, x])/12 - (I/4)*Pi^3*G[{1, 0, 1}, x] + 
        104*G[{1, 1, 0}, x] + (93*I)*Pi*G[{1, 1, 0}, x] - 
        (245*Pi^2*G[{1, 1, 0}, x])/6 - ((8*I)/3)*Pi^3*G[{1, 1, 0}, x] - 
        132*G[{1, 1, 1}, x] - (28*I)*Pi*G[{1, 1, 1}, x] - 
        (85*Pi^2*G[{1, 1, 1}, x])/6 - ((43*I)/12)*Pi^3*G[{1, 1, 1}, x] - 
        I*Pi*G[{0, 0, 0, 1}, x] + (2*I)*Pi*G[{0, 0, 1, 0}, x] + 
        Pi^2*G[{0, 0, 1, 0}, x] - (49*G[{0, 0, 1, 1}, x])/4 + 
        ((5*I)/2)*Pi*G[{0, 0, 1, 1}, x] + (35*Pi^2*G[{0, 0, 1, 1}, x])/12 - 
        (6*I)*Pi*G[{0, 1, 0, 0}, x] - (13*Pi^2*G[{0, 1, 0, 0}, x])/3 + 
        (33*G[{0, 1, 0, 1}, x])/2 - ((11*I)/2)*Pi*G[{0, 1, 0, 1}, x] - 
        (97*Pi^2*G[{0, 1, 0, 1}, x])/6 + (33*G[{0, 1, 1, 0}, x])/2 + 
        (13*I)*Pi*G[{0, 1, 1, 0}, x] - 20*Pi^2*G[{0, 1, 1, 0}, x] + 
        26*G[{0, 1, 1, 1}, x] + ((3*I)/2)*Pi*G[{0, 1, 1, 1}, x] - 
        (49*Pi^2*G[{0, 1, 1, 1}, x])/3 + (29*I)*Pi*G[{1, 0, 0, 0}, x] + 
        (40*Pi^2*G[{1, 0, 0, 0}, x])/3 - (149*G[{1, 0, 0, 1}, x])/2 - 
        ((81*I)/2)*Pi*G[{1, 0, 0, 1}, x] + (287*Pi^2*G[{1, 0, 0, 1}, x])/6 - 
        (149*G[{1, 0, 1, 0}, x])/2 - (44*I)*Pi*G[{1, 0, 1, 0}, x] + 
        (134*Pi^2*G[{1, 0, 1, 0}, x])/3 + (15*G[{1, 0, 1, 1}, x])/2 + 
        ((73*I)/2)*Pi*G[{1, 0, 1, 1}, x] + (311*Pi^2*G[{1, 0, 1, 1}, x])/12 + 
        (217*G[{1, 1, 0, 0}, x])/2 - (23*I)*Pi*G[{1, 1, 0, 0}, x] + 
        47*Pi^2*G[{1, 1, 0, 0}, x] - (117*G[{1, 1, 0, 1}, x])/2 + 
        ((55*I)/2)*Pi*G[{1, 1, 0, 1}, x] + (425*Pi^2*G[{1, 1, 0, 1}, x])/6 - 
        (117*G[{1, 1, 1, 0}, x])/2 + (20*I)*Pi*G[{1, 1, 1, 0}, x] + 
        59*Pi^2*G[{1, 1, 1, 0}, x] + (63*G[{1, 1, 1, 1}, x])/2 - 
        ((37*I)/2)*Pi*G[{1, 1, 1, 1}, x] + (225*Pi^2*G[{1, 1, 1, 1}, x])/4 - 
        G[{0, 0, 0, 1, 1}, x] + 2*G[{0, 0, 1, 0, 1}, x] - 
        I*Pi*G[{0, 0, 1, 0, 1}, x] + 2*G[{0, 0, 1, 1, 0}, x] + 
        (4*I)*Pi*G[{0, 0, 1, 1, 0}, x] + 4*G[{0, 0, 1, 1, 1}, x] + 
        (3*I)*Pi*G[{0, 0, 1, 1, 1}, x] - 6*G[{0, 1, 0, 0, 1}, x] - 
        (5*I)*Pi*G[{0, 1, 0, 0, 1}, x] - 6*G[{0, 1, 0, 1, 0}, x] - 
        (6*I)*Pi*G[{0, 1, 0, 1, 0}, x] - (7*G[{0, 1, 0, 1, 1}, x])/2 + 
        (8*I)*Pi*G[{0, 1, 0, 1, 1}, x] + 19*G[{0, 1, 1, 0, 0}, x] - 
        (6*I)*Pi*G[{0, 1, 1, 0, 0}, x] - 10*G[{0, 1, 1, 0, 1}, x] + 
        (7*I)*Pi*G[{0, 1, 1, 0, 1}, x] - 10*G[{0, 1, 1, 1, 0}, x] + 
        (4*I)*Pi*G[{0, 1, 1, 1, 0}, x] + G[{0, 1, 1, 1, 1}, x]/2 - 
        (14*I)*Pi*G[{0, 1, 1, 1, 1}, x] + 29*G[{1, 0, 0, 0, 1}, x] + 
        (3*I)*Pi*G[{1, 0, 0, 0, 1}, x] + 29*G[{1, 0, 0, 1, 0}, x] + 
        (14*I)*Pi*G[{1, 0, 0, 1, 0}, x] - (95*G[{1, 0, 0, 1, 1}, x])/2 + 
        (8*I)*Pi*G[{1, 0, 0, 1, 1}, x] - 74*G[{1, 0, 1, 0, 0}, x] + 
        (6*I)*Pi*G[{1, 0, 1, 0, 0}, x] + 52*G[{1, 0, 1, 0, 1}, x] + 
        (3*I)*Pi*G[{1, 0, 1, 0, 1}, x] + 52*G[{1, 0, 1, 1, 0}, x] - 
        (16*I)*Pi*G[{1, 0, 1, 1, 0}, x] - 16*G[{1, 0, 1, 1, 1}, x] - 
        (25*I)*Pi*G[{1, 0, 1, 1, 1}, x] - 119*G[{1, 1, 0, 0, 0}, x] + 
        (8*I)*Pi*G[{1, 1, 0, 0, 0}, x] + 44*G[{1, 1, 0, 0, 1}, x] + 
        (19*I)*Pi*G[{1, 1, 0, 0, 1}, x] + 44*G[{1, 1, 0, 1, 0}, x] - 
        (14*I)*Pi*G[{1, 1, 0, 1, 0}, x] + (23*G[{1, 1, 0, 1, 1}, x])/2 - 
        (30*I)*Pi*G[{1, 1, 0, 1, 1}, x] + 2*G[{1, 1, 1, 0, 0}, x] - 
        (10*I)*Pi*G[{1, 1, 1, 0, 0}, x] + 46*G[{1, 1, 1, 0, 1}, x] - 
        (19*I)*Pi*G[{1, 1, 1, 0, 1}, x] + 46*G[{1, 1, 1, 1, 0}, x] + 
        (20*I)*Pi*G[{1, 1, 1, 1, 0}, x] - 85*G[{1, 1, 1, 1, 1}, x] + 
        (45*I)*Pi*G[{1, 1, 1, 1, 1}, x] - G[{0, 0, 1, 0, 1, 1}, x] + 
        14*G[{0, 0, 1, 1, 0, 0}, x] - 10*G[{0, 0, 1, 1, 0, 1}, x] - 
        10*G[{0, 0, 1, 1, 1, 0}, x] + 13*G[{0, 0, 1, 1, 1, 1}, x] - 
        5*G[{0, 1, 0, 0, 1, 1}, x] - 42*G[{0, 1, 0, 1, 0, 0}, x] + 
        36*G[{0, 1, 0, 1, 0, 1}, x] + 36*G[{0, 1, 0, 1, 1, 0}, x] - 
        26*G[{0, 1, 0, 1, 1, 1}, x] - 56*G[{0, 1, 1, 0, 0, 0}, x] + 
        22*G[{0, 1, 1, 0, 0, 1}, x] + 22*G[{0, 1, 1, 0, 1, 0}, x] + 
        5*G[{0, 1, 1, 0, 1, 1}, x] - 26*G[{0, 1, 1, 1, 0, 0}, x] + 
        50*G[{0, 1, 1, 1, 0, 1}, x] + 50*G[{0, 1, 1, 1, 1, 0}, x] - 
        90*G[{0, 1, 1, 1, 1, 1}, x] + 3*G[{1, 0, 0, 0, 1, 1}, x] + 
        112*G[{1, 0, 0, 1, 0, 0}, x] - 98*G[{1, 0, 0, 1, 0, 1}, x] - 
        98*G[{1, 0, 0, 1, 1, 0}, x] + 116*G[{1, 0, 0, 1, 1, 1}, x] + 
        168*G[{1, 0, 1, 0, 0, 0}, x] - 78*G[{1, 0, 1, 0, 0, 1}, x] - 
        78*G[{1, 0, 1, 0, 1, 0}, x] + 9*G[{1, 0, 1, 0, 1, 1}, x] - 
        26*G[{1, 0, 1, 1, 0, 0}, x] - 62*G[{1, 0, 1, 1, 0, 1}, x] - 
        62*G[{1, 0, 1, 1, 1, 0}, x] + 89*G[{1, 0, 1, 1, 1, 1}, x] + 
        168*G[{1, 1, 0, 0, 0, 0}, x] - 48*G[{1, 1, 0, 0, 0, 1}, x] - 
        48*G[{1, 1, 0, 0, 1, 0}, x] + 23*G[{1, 1, 0, 0, 1, 1}, x] + 
        104*G[{1, 1, 0, 1, 0, 0}, x] - 162*G[{1, 1, 0, 1, 0, 1}, x] - 
        162*G[{1, 1, 0, 1, 1, 0}, x] + 122*G[{1, 1, 0, 1, 1, 1}, x] + 
        144*G[{1, 1, 1, 0, 0, 0}, x] - 102*G[{1, 1, 1, 0, 0, 1}, x] - 
        102*G[{1, 1, 1, 0, 1, 0}, x] - 17*G[{1, 1, 1, 0, 1, 1}, x] + 
        90*G[{1, 1, 1, 1, 0, 0}, x] - 170*G[{1, 1, 1, 1, 0, 1}, x] - 
        170*G[{1, 1, 1, 1, 1, 0}, x] + 395*G[{1, 1, 1, 1, 1, 1}, x] + 
        (757*G[{1}, x]*Zeta[3])/4 - ((121*I)/6)*Pi*G[{1}, x]*Zeta[3] - 
        (76*Pi^2*G[{1}, x]*Zeta[3])/3 + (61*G[{0, 1}, x]*Zeta[3])/2 + 
        ((13*I)/3)*Pi*G[{0, 1}, x]*Zeta[3] - 21*G[{1, 0}, x]*Zeta[3] + 
        (281*G[{1, 1}, x]*Zeta[3])/6 + (22*I)*Pi*G[{1, 1}, x]*Zeta[3] - 
        3*G[{0, 0, 1}, x]*Zeta[3] + 2*G[{0, 1, 0}, x]*Zeta[3] + 
        (223*G[{0, 1, 1}, x]*Zeta[3])/3 - 46*G[{1, 0, 0}, x]*Zeta[3] - 
        62*G[{1, 0, 1}, x]*Zeta[3] - 52*G[{1, 1, 0}, x]*Zeta[3] - 
        (884*G[{1, 1, 1}, x]*Zeta[3])/3 - 50*G[{1}, x]*Zeta[5])) + 
    FF[1/(s*(1 - x))]*(((2*I)/3)*Pi^3 + (19*Pi^4)/60 - 
      ((5*I)/4)*Pi*G[{0}, x] - (5*Pi^2*G[{0}, x])/6 + 
      ((7*I)/12)*Pi^3*G[{0}, x] - (5*G[{0, 0}, x])/4 + 
      ((3*I)/2)*Pi*G[{0, 0}, x] + (35*Pi^2*G[{0, 0}, x])/12 + 
      (3*I)*Pi*G[{0, 1}, x] + Pi^2*G[{0, 1}, x] - I*Pi*G[{1, 0}, x] + 
      (3*I)*Pi*G[{0, 0, 0}, x] + 3*G[{0, 0, 1}, x] + 
      (4*I)*Pi*G[{0, 0, 1}, x] + 3*G[{0, 1, 0}, x] - I*Pi*G[{0, 1, 0}, x] - 
      G[{1, 0, 0}, x] + 13*G[{0, 0, 0, 0}, x] - 10*G[{0, 0, 0, 1}, x] - 
      10*G[{0, 0, 1, 0}, x] + 14*G[{0, 0, 1, 1}, x] - G[{0, 1, 0, 0}, x] - 
      4*Zeta[3] + (6*I)*Pi*Zeta[3] - 8*G[{0}, x]*Zeta[3] + 
      ep*(((119*I)/24)*Pi^3 + (77*Pi^4)/360 - (I/120)*Pi^5 + 
        ((235*I)/8)*Pi*G[{0}, x] - (95*Pi^2*G[{0}, x])/8 - 
        ((5*I)/8)*Pi^3*G[{0}, x] - (149*Pi^4*G[{0}, x])/120 + 
        (I/2)*Pi^3*G[{1}, x] + (19*Pi^4*G[{1}, x])/60 + 
        (235*G[{0, 0}, x])/8 + ((31*I)/2)*Pi*G[{0, 0}, x] + 
        (25*Pi^2*G[{0, 0}, x])/8 - ((3*I)/2)*Pi^3*G[{0, 0}, x] + 
        ((43*I)/2)*Pi*G[{0, 1}, x] + (4*Pi^2*G[{0, 1}, x])/3 - 
        (I/6)*Pi^3*G[{0, 1}, x] - ((33*I)/4)*Pi*G[{1, 0}, x] + 
        (2*Pi^2*G[{1, 0}, x])/3 + ((7*I)/12)*Pi^3*G[{1, 0}, x] - 
        2*G[{0, 0, 0}, x] + ((3*I)/2)*Pi*G[{0, 0, 0}, x] - 
        (49*Pi^2*G[{0, 0, 0}, x])/3 + (43*G[{0, 0, 1}, x])/2 + 
        (18*I)*Pi*G[{0, 0, 1}, x] - 20*Pi^2*G[{0, 0, 1}, x] + 
        (43*G[{0, 1, 0}, x])/2 - ((11*I)/2)*Pi*G[{0, 1, 0}, x] - 
        (97*Pi^2*G[{0, 1, 0}, x])/6 - (11*I)*Pi*G[{0, 1, 1}, x] - 
        (13*Pi^2*G[{0, 1, 1}, x])/3 - (33*G[{1, 0, 0}, x])/4 + 
        ((5*I)/2)*Pi*G[{1, 0, 0}, x] + (35*Pi^2*G[{1, 0, 0}, x])/12 + 
        (2*I)*Pi*G[{1, 0, 1}, x] + Pi^2*G[{1, 0, 1}, x] - 
        I*Pi*G[{1, 1, 0}, x] + (25*G[{0, 0, 0, 0}, x])/2 - 
        (14*I)*Pi*G[{0, 0, 0, 0}, x] - 14*G[{0, 0, 0, 1}, x] + 
        (4*I)*Pi*G[{0, 0, 0, 1}, x] - 14*G[{0, 0, 1, 0}, x] + 
        (7*I)*Pi*G[{0, 0, 1, 0}, x] + 26*G[{0, 0, 1, 1}, x] - 
        (6*I)*Pi*G[{0, 0, 1, 1}, x] - G[{0, 1, 0, 0}, x]/2 + 
        (8*I)*Pi*G[{0, 1, 0, 0}, x] - 11*G[{0, 1, 0, 1}, x] - 
        (6*I)*Pi*G[{0, 1, 0, 1}, x] - 11*G[{0, 1, 1, 0}, x] - 
        (5*I)*Pi*G[{0, 1, 1, 0}, x] + 4*G[{1, 0, 0, 0}, x] + 
        (3*I)*Pi*G[{1, 0, 0, 0}, x] + 2*G[{1, 0, 0, 1}, x] + 
        (4*I)*Pi*G[{1, 0, 0, 1}, x] + 2*G[{1, 0, 1, 0}, x] - 
        I*Pi*G[{1, 0, 1, 0}, x] - G[{1, 1, 0, 0}, x] - 
        90*G[{0, 0, 0, 0, 0}, x] + 50*G[{0, 0, 0, 0, 1}, x] + 
        50*G[{0, 0, 0, 1, 0}, x] - 26*G[{0, 0, 0, 1, 1}, x] + 
        5*G[{0, 0, 1, 0, 0}, x] + 22*G[{0, 0, 1, 0, 1}, x] + 
        22*G[{0, 0, 1, 1, 0}, x] - 56*G[{0, 0, 1, 1, 1}, x] - 
        26*G[{0, 1, 0, 0, 0}, x] + 36*G[{0, 1, 0, 0, 1}, x] + 
        36*G[{0, 1, 0, 1, 0}, x] - 42*G[{0, 1, 0, 1, 1}, x] - 
        5*G[{0, 1, 1, 0, 0}, x] + 13*G[{1, 0, 0, 0, 0}, x] - 
        10*G[{1, 0, 0, 0, 1}, x] - 10*G[{1, 0, 0, 1, 0}, x] + 
        14*G[{1, 0, 0, 1, 1}, x] - G[{1, 0, 1, 0, 0}, x] - (119*Zeta[3])/4 + 
        ((95*I)/2)*Pi*Zeta[3] + (259*Pi^2*Zeta[3])/12 + 7*G[{0}, x]*Zeta[3] + 
        ((4*I)/3)*Pi*G[{0}, x]*Zeta[3] - 3*G[{1}, x]*Zeta[3] + 
        (6*I)*Pi*G[{1}, x]*Zeta[3] + (232*G[{0, 0}, x]*Zeta[3])/3 + 
        3*G[{0, 1}, x]*Zeta[3] - 8*G[{1, 0}, x]*Zeta[3] + 66*Zeta[5]) + 
      ep^2*(((845*I)/48)*Pi^3 + (491*Pi^4)/288 + ((71*I)/40)*Pi^5 + 
        (797*Pi^6)/90720 + ((4085*I)/16)*Pi*G[{0}, x] - 
        (4711*Pi^2*G[{0}, x])/48 - ((173*I)/12)*Pi^3*G[{0}, x] - 
        (377*Pi^4*G[{0}, x])/720 - (I/96)*Pi^5*G[{0}, x] + 
        ((115*I)/24)*Pi^3*G[{1}, x] - (8*Pi^4*G[{1}, x])/45 - 
        (I/120)*Pi^5*G[{1}, x] + (4085*G[{0, 0}, x])/16 + 
        ((111*I)/4)*Pi*G[{0, 0}, x] + (79*Pi^2*G[{0, 0}, x])/4 - 
        ((17*I)/24)*Pi^3*G[{0, 0}, x] + (4513*Pi^4*G[{0, 0}, x])/1440 + 
        (104*I)*Pi*G[{0, 1}, x] + (16*Pi^2*G[{0, 1}, x])/3 + 
        ((47*I)/12)*Pi^3*G[{0, 1}, x] - (37*Pi^4*G[{0, 1}, x])/120 - 
        ((13*I)/8)*Pi*G[{1, 0}, x] - (19*Pi^2*G[{1, 0}, x])/8 + 
        ((7*I)/8)*Pi^3*G[{1, 0}, x] - (149*Pi^4*G[{1, 0}, x])/120 + 
        (I/2)*Pi^3*G[{1, 1}, x] + (19*Pi^4*G[{1, 1}, x])/60 - 
        132*G[{0, 0, 0}, x] - (28*I)*Pi*G[{0, 0, 0}, x] - 
        (85*Pi^2*G[{0, 0, 0}, x])/6 + ((35*I)/12)*Pi^3*G[{0, 0, 0}, x] + 
        104*G[{0, 0, 1}, x] + (93*I)*Pi*G[{0, 0, 1}, x] - 
        (245*Pi^2*G[{0, 0, 1}, x])/6 - ((49*I)/6)*Pi^3*G[{0, 0, 1}, x] + 
        104*G[{0, 1, 0}, x] - (24*I)*Pi*G[{0, 1, 0}, x] - 
        (253*Pi^2*G[{0, 1, 0}, x])/12 - ((41*I)/12)*Pi^3*G[{0, 1, 0}, x] - 
        ((149*I)/2)*Pi*G[{0, 1, 1}, x] - (14*Pi^2*G[{0, 1, 1}, x])/3 + 
        ((11*I)/6)*Pi^3*G[{0, 1, 1}, x] - (13*G[{1, 0, 0}, x])/8 + 
        ((49*I)/2)*Pi*G[{1, 0, 0}, x] + (Pi^2*G[{1, 0, 0}, x])/8 - 
        ((3*I)/2)*Pi^3*G[{1, 0, 0}, x] + ((33*I)/2)*Pi*G[{1, 0, 1}, x] - 
        (Pi^2*G[{1, 0, 1}, x])/6 - (I/6)*Pi^3*G[{1, 0, 1}, x] - 
        ((49*I)/4)*Pi*G[{1, 1, 0}, x] + (2*Pi^2*G[{1, 1, 0}, x])/3 + 
        ((7*I)/12)*Pi^3*G[{1, 1, 0}, x] + (63*G[{0, 0, 0, 0}, x])/2 - 
        ((37*I)/2)*Pi*G[{0, 0, 0, 0}, x] + (225*Pi^2*G[{0, 0, 0, 0}, x])/4 - 
        (117*G[{0, 0, 0, 1}, x])/2 + (20*I)*Pi*G[{0, 0, 0, 1}, x] + 
        59*Pi^2*G[{0, 0, 0, 1}, x] - (117*G[{0, 0, 1, 0}, x])/2 + 
        ((55*I)/2)*Pi*G[{0, 0, 1, 0}, x] + (425*Pi^2*G[{0, 0, 1, 0}, x])/6 + 
        (217*G[{0, 0, 1, 1}, x])/2 - (23*I)*Pi*G[{0, 0, 1, 1}, x] + 
        47*Pi^2*G[{0, 0, 1, 1}, x] + (15*G[{0, 1, 0, 0}, x])/2 + 
        ((73*I)/2)*Pi*G[{0, 1, 0, 0}, x] + (311*Pi^2*G[{0, 1, 0, 0}, x])/12 - 
        (149*G[{0, 1, 0, 1}, x])/2 - (44*I)*Pi*G[{0, 1, 0, 1}, x] + 
        (134*Pi^2*G[{0, 1, 0, 1}, x])/3 - (149*G[{0, 1, 1, 0}, x])/2 - 
        ((81*I)/2)*Pi*G[{0, 1, 1, 0}, x] + (287*Pi^2*G[{0, 1, 1, 0}, x])/6 + 
        (29*I)*Pi*G[{0, 1, 1, 1}, x] + (40*Pi^2*G[{0, 1, 1, 1}, x])/3 + 
        26*G[{1, 0, 0, 0}, x] + ((3*I)/2)*Pi*G[{1, 0, 0, 0}, x] - 
        (49*Pi^2*G[{1, 0, 0, 0}, x])/3 + (33*G[{1, 0, 0, 1}, x])/2 + 
        (13*I)*Pi*G[{1, 0, 0, 1}, x] - 20*Pi^2*G[{1, 0, 0, 1}, x] + 
        (33*G[{1, 0, 1, 0}, x])/2 - ((11*I)/2)*Pi*G[{1, 0, 1, 0}, x] - 
        (97*Pi^2*G[{1, 0, 1, 0}, x])/6 - (6*I)*Pi*G[{1, 0, 1, 1}, x] - 
        (13*Pi^2*G[{1, 0, 1, 1}, x])/3 - (49*G[{1, 1, 0, 0}, x])/4 + 
        ((5*I)/2)*Pi*G[{1, 1, 0, 0}, x] + (35*Pi^2*G[{1, 1, 0, 0}, x])/12 + 
        (2*I)*Pi*G[{1, 1, 0, 1}, x] + Pi^2*G[{1, 1, 0, 1}, x] - 
        I*Pi*G[{1, 1, 1, 0}, x] - 85*G[{0, 0, 0, 0, 0}, x] + 
        (45*I)*Pi*G[{0, 0, 0, 0, 0}, x] + 46*G[{0, 0, 0, 0, 1}, x] + 
        (20*I)*Pi*G[{0, 0, 0, 0, 1}, x] + 46*G[{0, 0, 0, 1, 0}, x] - 
        (19*I)*Pi*G[{0, 0, 0, 1, 0}, x] + 2*G[{0, 0, 0, 1, 1}, x] - 
        (10*I)*Pi*G[{0, 0, 0, 1, 1}, x] + (23*G[{0, 0, 1, 0, 0}, x])/2 - 
        (30*I)*Pi*G[{0, 0, 1, 0, 0}, x] + 44*G[{0, 0, 1, 0, 1}, x] - 
        (14*I)*Pi*G[{0, 0, 1, 0, 1}, x] + 44*G[{0, 0, 1, 1, 0}, x] + 
        (19*I)*Pi*G[{0, 0, 1, 1, 0}, x] - 119*G[{0, 0, 1, 1, 1}, x] + 
        (8*I)*Pi*G[{0, 0, 1, 1, 1}, x] - 16*G[{0, 1, 0, 0, 0}, x] - 
        (25*I)*Pi*G[{0, 1, 0, 0, 0}, x] + 52*G[{0, 1, 0, 0, 1}, x] - 
        (16*I)*Pi*G[{0, 1, 0, 0, 1}, x] + 52*G[{0, 1, 0, 1, 0}, x] + 
        (3*I)*Pi*G[{0, 1, 0, 1, 0}, x] - 74*G[{0, 1, 0, 1, 1}, x] + 
        (6*I)*Pi*G[{0, 1, 0, 1, 1}, x] - (95*G[{0, 1, 1, 0, 0}, x])/2 + 
        (8*I)*Pi*G[{0, 1, 1, 0, 0}, x] + 29*G[{0, 1, 1, 0, 1}, x] + 
        (14*I)*Pi*G[{0, 1, 1, 0, 1}, x] + 29*G[{0, 1, 1, 1, 0}, x] + 
        (3*I)*Pi*G[{0, 1, 1, 1, 0}, x] + G[{1, 0, 0, 0, 0}, x]/2 - 
        (14*I)*Pi*G[{1, 0, 0, 0, 0}, x] - 10*G[{1, 0, 0, 0, 1}, x] + 
        (4*I)*Pi*G[{1, 0, 0, 0, 1}, x] - 10*G[{1, 0, 0, 1, 0}, x] + 
        (7*I)*Pi*G[{1, 0, 0, 1, 0}, x] + 19*G[{1, 0, 0, 1, 1}, x] - 
        (6*I)*Pi*G[{1, 0, 0, 1, 1}, x] - (7*G[{1, 0, 1, 0, 0}, x])/2 + 
        (8*I)*Pi*G[{1, 0, 1, 0, 0}, x] - 6*G[{1, 0, 1, 0, 1}, x] - 
        (6*I)*Pi*G[{1, 0, 1, 0, 1}, x] - 6*G[{1, 0, 1, 1, 0}, x] - 
        (5*I)*Pi*G[{1, 0, 1, 1, 0}, x] + 4*G[{1, 1, 0, 0, 0}, x] + 
        (3*I)*Pi*G[{1, 1, 0, 0, 0}, x] + 2*G[{1, 1, 0, 0, 1}, x] + 
        (4*I)*Pi*G[{1, 1, 0, 0, 1}, x] + 2*G[{1, 1, 0, 1, 0}, x] - 
        I*Pi*G[{1, 1, 0, 1, 0}, x] - G[{1, 1, 1, 0, 0}, x] + 
        395*G[{0, 0, 0, 0, 0, 0}, x] - 170*G[{0, 0, 0, 0, 0, 1}, x] - 
        170*G[{0, 0, 0, 0, 1, 0}, x] + 90*G[{0, 0, 0, 0, 1, 1}, x] - 
        17*G[{0, 0, 0, 1, 0, 0}, x] - 102*G[{0, 0, 0, 1, 0, 1}, x] - 
        102*G[{0, 0, 0, 1, 1, 0}, x] + 144*G[{0, 0, 0, 1, 1, 1}, x] + 
        122*G[{0, 0, 1, 0, 0, 0}, x] - 162*G[{0, 0, 1, 0, 0, 1}, x] - 
        162*G[{0, 0, 1, 0, 1, 0}, x] + 104*G[{0, 0, 1, 0, 1, 1}, x] + 
        23*G[{0, 0, 1, 1, 0, 0}, x] - 48*G[{0, 0, 1, 1, 0, 1}, x] - 
        48*G[{0, 0, 1, 1, 1, 0}, x] + 168*G[{0, 0, 1, 1, 1, 1}, x] + 
        89*G[{0, 1, 0, 0, 0, 0}, x] - 62*G[{0, 1, 0, 0, 0, 1}, x] - 
        62*G[{0, 1, 0, 0, 1, 0}, x] - 26*G[{0, 1, 0, 0, 1, 1}, x] + 
        9*G[{0, 1, 0, 1, 0, 0}, x] - 78*G[{0, 1, 0, 1, 0, 1}, x] - 
        78*G[{0, 1, 0, 1, 1, 0}, x] + 168*G[{0, 1, 0, 1, 1, 1}, x] + 
        116*G[{0, 1, 1, 0, 0, 0}, x] - 98*G[{0, 1, 1, 0, 0, 1}, x] - 
        98*G[{0, 1, 1, 0, 1, 0}, x] + 112*G[{0, 1, 1, 0, 1, 1}, x] + 
        3*G[{0, 1, 1, 1, 0, 0}, x] - 90*G[{1, 0, 0, 0, 0, 0}, x] + 
        50*G[{1, 0, 0, 0, 0, 1}, x] + 50*G[{1, 0, 0, 0, 1, 0}, x] - 
        26*G[{1, 0, 0, 0, 1, 1}, x] + 5*G[{1, 0, 0, 1, 0, 0}, x] + 
        22*G[{1, 0, 0, 1, 0, 1}, x] + 22*G[{1, 0, 0, 1, 1, 0}, x] - 
        56*G[{1, 0, 0, 1, 1, 1}, x] - 26*G[{1, 0, 1, 0, 0, 0}, x] + 
        36*G[{1, 0, 1, 0, 0, 1}, x] + 36*G[{1, 0, 1, 0, 1, 0}, x] - 
        42*G[{1, 0, 1, 0, 1, 1}, x] - 5*G[{1, 0, 1, 1, 0, 0}, x] + 
        13*G[{1, 1, 0, 0, 0, 0}, x] - 10*G[{1, 1, 0, 0, 0, 1}, x] - 
        10*G[{1, 1, 0, 0, 1, 0}, x] + 14*G[{1, 1, 0, 0, 1, 1}, x] - 
        G[{1, 1, 0, 1, 0, 0}, x] - (845*Zeta[3])/8 + ((1141*I)/4)*Pi*
         Zeta[3] + (41*Pi^2*Zeta[3])/8 - ((227*I)/36)*Pi^3*Zeta[3] + 
        (289*G[{0}, x]*Zeta[3])/4 - ((259*I)/6)*Pi*G[{0}, x]*Zeta[3] - 
        (1051*Pi^2*G[{0}, x]*Zeta[3])/12 - (115*G[{1}, x]*Zeta[3])/4 + 
        ((75*I)/2)*Pi*G[{1}, x]*Zeta[3] + (259*Pi^2*G[{1}, x]*Zeta[3])/12 + 
        (163*G[{0, 0}, x]*Zeta[3])/3 + (13*I)*Pi*G[{0, 0}, x]*Zeta[3] - 
        (35*G[{0, 1}, x]*Zeta[3])/2 + (5*I)*Pi*G[{0, 1}, x]*Zeta[3] + 
        12*G[{1, 0}, x]*Zeta[3] + ((4*I)/3)*Pi*G[{1, 0}, x]*Zeta[3] - 
        3*G[{1, 1}, x]*Zeta[3] + (6*I)*Pi*G[{1, 1}, x]*Zeta[3] - 
        (1001*G[{0, 0, 0}, x]*Zeta[3])/3 - 19*G[{0, 0, 1}, x]*Zeta[3] - 
        43*G[{0, 1, 0}, x]*Zeta[3] - 57*G[{0, 1, 1}, x]*Zeta[3] + 
        (232*G[{1, 0, 0}, x]*Zeta[3])/3 + 3*G[{1, 0, 1}, x]*Zeta[3] - 
        8*G[{1, 1, 0}, x]*Zeta[3] + (659*Zeta[3]^2)/6 + (63*Zeta[5])/2 + 
        (52*I)*Pi*Zeta[5] - 282*G[{0}, x]*Zeta[5] + 66*G[{1}, x]*Zeta[5])) + 
    FF[1/(s*x)]*(179/32 - ((33*I)/4)*Pi - (27*Pi^2)/8 + ((3*I)/4)*Pi^3 + 
      (7*Pi^4)/480 - (39*G[{0}, x])/8 - (I/2)*Pi*G[{0}, x] + 
      (11*Pi^2*G[{0}, x])/8 + ((7*I)/12)*Pi^3*G[{0}, x] - (33*G[{1}, x])/4 + 
      ((11*I)/4)*Pi*G[{1}, x] + (41*Pi^2*G[{1}, x])/12 + 
      (I/12)*Pi^3*G[{1}, x] - (5*G[{0, 0}, x])/4 + (3*I)*Pi*G[{0, 0}, x] - 
      (5*Pi^2*G[{0, 0}, x])/12 + 3*G[{0, 1}, x] + (15*I)*Pi*G[{0, 1}, x] - 
      (Pi^2*G[{0, 1}, x])/3 + 3*G[{1, 0}, x] + ((5*I)/2)*Pi*G[{1, 0}, x] - 
      (7*Pi^2*G[{1, 0}, x])/3 + (5*G[{1, 1}, x])/4 - (I/2)*Pi*G[{1, 1}, x] - 
      (53*Pi^2*G[{1, 1}, x])/12 + (9*G[{0, 0, 0}, x])/2 + 
      (3*I)*Pi*G[{0, 0, 0}, x] + (2*I)*Pi*G[{0, 0, 1}, x] - 
      I*Pi*G[{0, 1, 0}, x] + 15*G[{0, 1, 1}, x] + (25*G[{1, 0, 0}, x])/2 - 
      10*G[{1, 0, 1}, x] - I*Pi*G[{1, 0, 1}, x] - 10*G[{1, 1, 0}, x] + 
      (2*I)*Pi*G[{1, 1, 0}, x] + 11*G[{1, 1, 1}, x] + 
      (3*I)*Pi*G[{1, 1, 1}, x] + 3*G[{0, 0, 0, 0}, x] + 
      2*G[{0, 0, 1, 1}, x] - G[{0, 1, 0, 0}, x] - G[{1, 0, 1, 1}, x] - 
      10*G[{1, 1, 0, 0}, x] + 12*G[{1, 1, 0, 1}, x] + 12*G[{1, 1, 1, 0}, x] - 
      9*G[{1, 1, 1, 1}, x] - (27*Zeta[3])/2 - (2*I)*Pi*Zeta[3] + 
      2*G[{0}, x]*Zeta[3] + 17*G[{1}, x]*Zeta[3] + 
      ep*(1521/64 - ((283*I)/8)*Pi - (2147*Pi^2)/96 - ((29*I)/12)*Pi^3 - 
        (199*Pi^4)/288 - ((7*I)/240)*Pi^5 - (347*G[{0}, x])/16 + 
        ((67*I)/2)*Pi*G[{0}, x] + (463*Pi^2*G[{0}, x])/48 - 
        ((7*I)/4)*Pi^3*G[{0}, x] - (47*Pi^4*G[{0}, x])/360 - 
        (283*G[{1}, x])/8 + ((225*I)/8)*Pi*G[{1}, x] + (109*Pi^2*G[{1}, x])/
         4 + ((15*I)/8)*Pi^3*G[{1}, x] + (14*Pi^4*G[{1}, x])/45 + 
        8*G[{0, 0}, x] - (I/2)*Pi*G[{0, 0}, x] - (67*Pi^2*G[{0, 0}, x])/12 - 
        ((3*I)/2)*Pi^3*G[{0, 0}, x] + (81*G[{0, 1}, x])/2 + 
        ((331*I)/4)*Pi*G[{0, 1}, x] - (211*Pi^2*G[{0, 1}, x])/6 + 
        ((7*I)/12)*Pi^3*G[{0, 1}, x] + (81*G[{1, 0}, x])/2 + 
        ((25*I)/2)*Pi*G[{1, 0}, x] - (377*Pi^2*G[{1, 0}, x])/12 + 
        (I/4)*Pi^3*G[{1, 0}, x] + (57*G[{1, 1}, x])/8 - 
        (32*I)*Pi*G[{1, 1}, x] - (373*Pi^2*G[{1, 1}, x])/24 + 
        (43*G[{0, 0, 0}, x])/4 - (9*I)*Pi*G[{0, 0, 0}, x] + 
        (Pi^2*G[{0, 0, 0}, x])/3 - 11*G[{0, 0, 1}, x] + 
        (26*I)*Pi*G[{0, 0, 1}, x] - (8*Pi^2*G[{0, 0, 1}, x])/3 - 
        11*G[{0, 1, 0}, x] + ((5*I)/2)*Pi*G[{0, 1, 0}, x] - 
        (31*Pi^2*G[{0, 1, 0}, x])/6 + (351*G[{0, 1, 1}, x])/4 - 
        ((47*I)/2)*Pi*G[{0, 1, 1}, x] - (19*Pi^2*G[{0, 1, 1}, x])/4 + 
        75*G[{1, 0, 0}, x] + ((25*I)/2)*Pi*G[{1, 0, 0}, x] + 
        (21*Pi^2*G[{1, 0, 0}, x])/4 - (137*G[{1, 0, 1}, x])/2 - 
        ((19*I)/2)*Pi*G[{1, 0, 1}, x] + (77*Pi^2*G[{1, 0, 1}, x])/6 - 
        (137*G[{1, 1, 0}, x])/2 - ((19*I)/2)*Pi*G[{1, 1, 0}, x] + 
        (46*Pi^2*G[{1, 1, 0}, x])/3 + (71*G[{1, 1, 1}, x])/2 + 
        ((17*I)/2)*Pi*G[{1, 1, 1}, x] + (61*Pi^2*G[{1, 1, 1}, x])/3 - 
        21*G[{0, 0, 0, 0}, x] - (14*I)*Pi*G[{0, 0, 0, 0}, x] - 
        (2*I)*Pi*G[{0, 0, 0, 1}, x] + (7*I)*Pi*G[{0, 0, 1, 0}, x] + 
        26*G[{0, 0, 1, 1}, x] - (2*I)*Pi*G[{0, 0, 1, 1}, x] - 
        (75*G[{0, 1, 0, 0}, x])/2 + (8*I)*Pi*G[{0, 1, 0, 0}, x] + 
        40*G[{0, 1, 0, 1}, x] - I*Pi*G[{0, 1, 0, 1}, x] + 
        40*G[{0, 1, 1, 0}, x] - (3*I)*Pi*G[{0, 1, 1, 0}, x] - 
        92*G[{0, 1, 1, 1}, x] + (3*I)*Pi*G[{0, 1, 1, 1}, x] - 
        62*G[{1, 0, 0, 0}, x] + (3*I)*Pi*G[{1, 0, 0, 0}, x] + 
        51*G[{1, 0, 0, 1}, x] - (3*I)*Pi*G[{1, 0, 0, 1}, x] + 
        51*G[{1, 0, 1, 0}, x] - I*Pi*G[{1, 0, 1, 0}, x] - 
        (81*G[{1, 0, 1, 1}, x])/2 + (8*I)*Pi*G[{1, 0, 1, 1}, x] - 
        (57*G[{1, 1, 0, 0}, x])/2 - (2*I)*Pi*G[{1, 1, 0, 0}, x] + 
        39*G[{1, 1, 0, 1}, x] + (7*I)*Pi*G[{1, 1, 0, 1}, x] + 
        39*G[{1, 1, 1, 0}, x] - (2*I)*Pi*G[{1, 1, 1, 0}, x] - 
        (111*G[{1, 1, 1, 1}, x])/2 - (14*I)*Pi*G[{1, 1, 1, 1}, x] - 
        20*G[{0, 0, 0, 0, 0}, x] - 2*G[{0, 0, 0, 1, 1}, x] + 
        5*G[{0, 0, 1, 0, 0}, x] + 2*G[{0, 0, 1, 0, 1}, x] + 
        2*G[{0, 0, 1, 1, 0}, x] - 8*G[{0, 0, 1, 1, 1}, x] + 
        4*G[{0, 1, 0, 0, 0}, x] + 6*G[{0, 1, 0, 0, 1}, x] + 
        6*G[{0, 1, 0, 1, 0}, x] - 7*G[{0, 1, 0, 1, 1}, x] - 
        15*G[{0, 1, 1, 0, 0}, x] + 12*G[{0, 1, 1, 0, 1}, x] + 
        12*G[{0, 1, 1, 1, 0}, x] - 9*G[{0, 1, 1, 1, 1}, x] + 
        3*G[{1, 0, 0, 0, 0}, x] - 3*G[{1, 0, 0, 1, 1}, x] + 
        29*G[{1, 0, 1, 0, 0}, x] - 30*G[{1, 0, 1, 0, 1}, x] - 
        30*G[{1, 0, 1, 1, 0}, x] + 40*G[{1, 0, 1, 1, 1}, x] + 
        40*G[{1, 1, 0, 0, 0}, x] - 22*G[{1, 1, 0, 0, 1}, x] - 
        22*G[{1, 1, 0, 1, 0}, x] + 5*G[{1, 1, 0, 1, 1}, x] + 
        34*G[{1, 1, 1, 0, 0}, x] - 60*G[{1, 1, 1, 0, 1}, x] - 
        60*G[{1, 1, 1, 1, 0}, x] + 64*G[{1, 1, 1, 1, 1}, x] - 
        (95*Zeta[3])/12 + ((76*I)/3)*Pi*Zeta[3] + (97*Pi^2*Zeta[3])/9 + 
        37*G[{0}, x]*Zeta[3] + ((4*I)/3)*Pi*G[{0}, x]*Zeta[3] + 
        (154*G[{1}, x]*Zeta[3])/3 + ((19*I)/3)*Pi*G[{1}, x]*Zeta[3] + 
        (22*G[{0, 0}, x]*Zeta[3])/3 + 6*G[{0, 1}, x]*Zeta[3] - 
        16*G[{1, 0}, x]*Zeta[3] - (257*G[{1, 1}, x]*Zeta[3])/3 - Zeta[5]) + 
      ep^2*(9555/128 - ((1825*I)/16)*Pi - (9397*Pi^2)/64 - 
        ((863*I)/24)*Pi^3 - (3601*Pi^4)/5760 + ((113*I)/72)*Pi^5 + 
        (16879*Pi^6)/120960 - (2193*G[{0}, x])/32 + (262*I)*Pi*G[{0}, x] + 
        (119*Pi^2*G[{0}, x])/3 + (I/24)*Pi^3*G[{0}, x] + 
        (4819*Pi^4*G[{0}, x])/2880 - (I/96)*Pi^5*G[{0}, x] - 
        (1825*G[{1}, x])/16 + ((3323*I)/16)*Pi*G[{1}, x] + 
        (7225*Pi^2*G[{1}, x])/48 + ((647*I)/24)*Pi^3*G[{1}, x] + 
        (2101*Pi^4*G[{1}, x])/480 - ((23*I)/1440)*Pi^5*G[{1}, x] + 
        (319*G[{0, 0}, x])/8 - ((201*I)/2)*Pi*G[{0, 0}, x] - 
        (1325*Pi^2*G[{0, 0}, x])/48 + ((13*I)/4)*Pi^3*G[{0, 0}, x] + 
        (593*Pi^4*G[{0, 0}, x])/1440 + 276*G[{0, 1}, x] + 
        ((3145*I)/8)*Pi*G[{0, 1}, x] - (4447*Pi^2*G[{0, 1}, x])/24 - 
        ((461*I)/24)*Pi^3*G[{0, 1}, x] + (193*Pi^4*G[{0, 1}, x])/360 + 
        276*G[{1, 0}, x] + ((239*I)/2)*Pi*G[{1, 0}, x] - 
        (2035*Pi^2*G[{1, 0}, x])/12 - ((335*I)/24)*Pi^3*G[{1, 0}, x] - 
        (65*Pi^4*G[{1, 0}, x])/72 + (135*G[{1, 1}, x])/16 - 
        ((897*I)/4)*Pi*G[{1, 1}, x] - (965*Pi^2*G[{1, 1}, x])/12 + 
        ((85*I)/24)*Pi^3*G[{1, 1}, x] - (2851*Pi^4*G[{1, 1}, x])/1440 - 
        G[{0, 0, 0}, x]/4 + ((9*I)/2)*Pi*G[{0, 0, 0}, x] + 
        (377*Pi^2*G[{0, 0, 0}, x])/24 + ((35*I)/12)*Pi^3*G[{0, 0, 0}, x] - 
        (243*G[{0, 0, 1}, x])/2 + ((443*I)/4)*Pi*G[{0, 0, 1}, x] + 
        (37*Pi^2*G[{0, 0, 1}, x])/3 - ((23*I)/4)*Pi^3*G[{0, 0, 1}, x] - 
        (243*G[{0, 1, 0}, x])/2 - (24*I)*Pi*G[{0, 1, 0}, x] + 
        (211*Pi^2*G[{0, 1, 0}, x])/4 - ((15*I)/4)*Pi^3*G[{0, 1, 0}, x] + 
        (3469*G[{0, 1, 1}, x])/8 - ((251*I)/2)*Pi*G[{0, 1, 1}, x] + 
        (1601*Pi^2*G[{0, 1, 1}, x])/24 - (I/6)*Pi^3*G[{0, 1, 1}, x] + 
        (821*G[{1, 0, 0}, x])/2 + ((179*I)/2)*Pi*G[{1, 0, 0}, x] + 
        (1343*Pi^2*G[{1, 0, 0}, x])/24 - ((5*I)/6)*Pi^3*G[{1, 0, 0}, x] - 
        372*G[{1, 0, 1}, x] - ((153*I)/2)*Pi*G[{1, 0, 1}, x] + 
        (1135*Pi^2*G[{1, 0, 1}, x])/12 - ((37*I)/12)*Pi^3*G[{1, 0, 1}, x] - 
        372*G[{1, 1, 0}, x] - ((197*I)/2)*Pi*G[{1, 1, 0}, x] + 
        (327*Pi^2*G[{1, 1, 0}, x])/4 - ((25*I)/12)*Pi^3*G[{1, 1, 0}, x] + 
        (273*G[{1, 1, 1}, x])/2 + (123*I)*Pi*G[{1, 1, 1}, x] + 
        (539*Pi^2*G[{1, 1, 1}, x])/12 - ((5*I)/4)*Pi^3*G[{1, 1, 1}, x] - 
        (175*G[{0, 0, 0, 0}, x])/4 + (21*I)*Pi*G[{0, 0, 0, 0}, x] + 
        (5*Pi^2*G[{0, 0, 0, 0}, x])/4 + 29*G[{0, 0, 0, 1}, x] + 
        (64*I)*Pi*G[{0, 0, 0, 1}, x] + 2*Pi^2*G[{0, 0, 0, 1}, x] + 
        29*G[{0, 0, 1, 0}, x] + ((33*I)/2)*Pi*G[{0, 0, 1, 0}, x] + 
        (7*Pi^2*G[{0, 0, 1, 0}, x])/2 + (415*G[{0, 0, 1, 1}, x])/4 - 
        ((89*I)/2)*Pi*G[{0, 0, 1, 1}, x] + (35*Pi^2*G[{0, 0, 1, 1}, x])/12 - 
        214*G[{0, 1, 0, 0}, x] - ((21*I)/2)*Pi*G[{0, 1, 0, 0}, x] + 
        (33*Pi^2*G[{0, 1, 0, 0}, x])/4 + 212*G[{0, 1, 0, 1}, x] - 
        ((141*I)/2)*Pi*G[{0, 1, 0, 1}, x] + (133*Pi^2*G[{0, 1, 0, 1}, x])/6 + 
        212*G[{0, 1, 1, 0}, x] - ((7*I)/2)*Pi*G[{0, 1, 1, 0}, x] + 
        (53*Pi^2*G[{0, 1, 1, 0}, x])/2 - 510*G[{0, 1, 1, 1}, x] + 
        ((91*I)/2)*Pi*G[{0, 1, 1, 1}, x] + 23*Pi^2*G[{0, 1, 1, 1}, x] - 
        353*G[{1, 0, 0, 0}, x] - ((75*I)/2)*Pi*G[{1, 0, 0, 0}, x] - 
        13*Pi^2*G[{1, 0, 0, 0}, x] + (585*G[{1, 0, 0, 1}, x])/2 - 
        ((23*I)/2)*Pi*G[{1, 0, 0, 1}, x] - (71*Pi^2*G[{1, 0, 0, 1}, x])/2 + 
        (585*G[{1, 0, 1, 0}, x])/2 + ((3*I)/2)*Pi*G[{1, 0, 1, 0}, x] - 
        (167*Pi^2*G[{1, 0, 1, 0}, x])/6 - 232*G[{1, 0, 1, 1}, x] + 
        ((19*I)/2)*Pi*G[{1, 0, 1, 1}, x] - (103*Pi^2*G[{1, 0, 1, 1}, x])/4 - 
        (359*G[{1, 1, 0, 0}, x])/2 + ((27*I)/2)*Pi*G[{1, 1, 0, 0}, x] - 
        (421*Pi^2*G[{1, 1, 0, 0}, x])/12 + 218*G[{1, 1, 0, 1}, x] + 
        ((85*I)/2)*Pi*G[{1, 1, 0, 1}, x] - (145*Pi^2*G[{1, 1, 0, 1}, x])/2 + 
        218*G[{1, 1, 1, 0}, x] + ((5*I)/2)*Pi*G[{1, 1, 1, 0}, x] - 
        74*Pi^2*G[{1, 1, 1, 0}, x] - (341*G[{1, 1, 1, 1}, x])/2 - 
        ((73*I)/2)*Pi*G[{1, 1, 1, 1}, x] - (259*Pi^2*G[{1, 1, 1, 1}, x])/4 + 
        (135*G[{0, 0, 0, 0, 0}, x])/2 + (45*I)*Pi*G[{0, 0, 0, 0, 0}, x] + 
        (6*I)*Pi*G[{0, 0, 0, 0, 1}, x] - (19*I)*Pi*G[{0, 0, 0, 1, 0}, x] + 
        64*G[{0, 0, 0, 1, 1}, x] + (2*I)*Pi*G[{0, 0, 0, 1, 1}, x] + 
        (203*G[{0, 0, 1, 0, 0}, x])/2 - (30*I)*Pi*G[{0, 0, 1, 0, 0}, x] - 
        85*G[{0, 0, 1, 0, 1}, x] - I*Pi*G[{0, 0, 1, 0, 1}, x] - 
        85*G[{0, 0, 1, 1, 0}, x] + (21*I)*Pi*G[{0, 0, 1, 1, 0}, x] - 
        10*G[{0, 0, 1, 1, 1}, x] + (3*I)*Pi*G[{0, 0, 1, 1, 1}, x] + 
        177*G[{0, 1, 0, 0, 0}, x] - (25*I)*Pi*G[{0, 1, 0, 0, 0}, x] - 
        114*G[{0, 1, 0, 0, 1}, x] - I*Pi*G[{0, 1, 0, 0, 1}, x] - 
        114*G[{0, 1, 0, 1, 0}, x] + (3*I)*Pi*G[{0, 1, 0, 1, 0}, x] - 
        (73*G[{0, 1, 0, 1, 1}, x])/2 + (2*I)*Pi*G[{0, 1, 0, 1, 1}, x] + 
        (11*G[{0, 1, 1, 0, 0}, x])/2 + (6*I)*Pi*G[{0, 1, 1, 0, 0}, x] - 
        89*G[{0, 1, 1, 0, 1}, x] + (5*I)*Pi*G[{0, 1, 1, 0, 1}, x] - 
        89*G[{0, 1, 1, 1, 0}, x] + I*Pi*G[{0, 1, 1, 1, 0}, x] + 
        (631*G[{0, 1, 1, 1, 1}, x])/2 - (14*I)*Pi*G[{0, 1, 1, 1, 1}, x] + 
        (399*G[{1, 0, 0, 0, 0}, x])/2 - (14*I)*Pi*G[{1, 0, 0, 0, 0}, x] - 
        116*G[{1, 0, 0, 0, 1}, x] + I*Pi*G[{1, 0, 0, 0, 1}, x] - 
        116*G[{1, 0, 0, 1, 0}, x] + (5*I)*Pi*G[{1, 0, 0, 1, 0}, x] + 
        (5*G[{1, 0, 0, 1, 1}, x])/2 + (6*I)*Pi*G[{1, 0, 0, 1, 1}, x] + 
        (167*G[{1, 0, 1, 0, 0}, x])/2 + (2*I)*Pi*G[{1, 0, 1, 0, 0}, x] - 
        184*G[{1, 0, 1, 0, 1}, x] + (3*I)*Pi*G[{1, 0, 1, 0, 1}, x] - 
        184*G[{1, 0, 1, 1, 0}, x] - I*Pi*G[{1, 0, 1, 1, 0}, x] + 
        273*G[{1, 0, 1, 1, 1}, x] - (25*I)*Pi*G[{1, 0, 1, 1, 1}, x] + 
        211*G[{1, 1, 0, 0, 0}, x] + (3*I)*Pi*G[{1, 1, 0, 0, 0}, x] - 
        139*G[{1, 1, 0, 0, 1}, x] + (21*I)*Pi*G[{1, 1, 0, 0, 1}, x] - 
        139*G[{1, 1, 0, 1, 0}, x] - I*Pi*G[{1, 1, 0, 1, 0}, x] + 
        (207*G[{1, 1, 0, 1, 1}, x])/2 - (30*I)*Pi*G[{1, 1, 0, 1, 1}, x] + 
        (79*G[{1, 1, 1, 0, 0}, x])/2 + (2*I)*Pi*G[{1, 1, 1, 0, 0}, x] - 
        115*G[{1, 1, 1, 0, 1}, x] - (19*I)*Pi*G[{1, 1, 1, 0, 1}, x] - 
        115*G[{1, 1, 1, 1, 0}, x] + (6*I)*Pi*G[{1, 1, 1, 1, 0}, x] + 
        194*G[{1, 1, 1, 1, 1}, x] + (45*I)*Pi*G[{1, 1, 1, 1, 1}, x] + 
        85*G[{0, 0, 0, 0, 0, 0}, x] + 6*G[{0, 0, 0, 0, 1, 1}, x] - 
        17*G[{0, 0, 0, 1, 0, 0}, x] - 2*G[{0, 0, 0, 1, 0, 1}, x] - 
        2*G[{0, 0, 0, 1, 1, 0}, x] + 8*G[{0, 0, 0, 1, 1, 1}, x] - 
        18*G[{0, 0, 1, 0, 0, 0}, x] - 22*G[{0, 0, 1, 0, 0, 1}, x] - 
        22*G[{0, 0, 1, 0, 1, 0}, x] + 17*G[{0, 0, 1, 0, 1, 1}, x] + 
        13*G[{0, 0, 1, 1, 0, 0}, x] + 4*G[{0, 0, 1, 1, 0, 1}, x] + 
        4*G[{0, 0, 1, 1, 1, 0}, x] + 15*G[{0, 0, 1, 1, 1, 1}, x] - 
        21*G[{0, 1, 0, 0, 0, 0}, x] - 12*G[{0, 1, 0, 0, 0, 1}, x] - 
        12*G[{0, 1, 0, 0, 1, 0}, x] - G[{0, 1, 0, 0, 1, 1}, x] + 
        39*G[{0, 1, 0, 1, 0, 0}, x] - 48*G[{0, 1, 0, 1, 0, 1}, x] - 
        48*G[{0, 1, 0, 1, 1, 0}, x] + 64*G[{0, 1, 0, 1, 1, 1}, x] + 
        76*G[{0, 1, 1, 0, 0, 0}, x] - 40*G[{0, 1, 1, 0, 0, 1}, x] - 
        40*G[{0, 1, 1, 0, 1, 0}, x] + 21*G[{0, 1, 1, 0, 1, 1}, x] + 
        37*G[{0, 1, 1, 1, 0, 0}, x] - 60*G[{0, 1, 1, 1, 0, 1}, x] - 
        60*G[{0, 1, 1, 1, 1, 0}, x] + 64*G[{0, 1, 1, 1, 1, 1}, x] - 
        20*G[{1, 0, 0, 0, 0, 0}, x] + G[{1, 0, 0, 0, 1, 1}, x] - 
        75*G[{1, 0, 0, 1, 0, 0}, x] + 80*G[{1, 0, 0, 1, 0, 1}, x] + 
        80*G[{1, 0, 0, 1, 1, 0}, x] - 68*G[{1, 0, 0, 1, 1, 1}, x] - 
        116*G[{1, 0, 1, 0, 0, 0}, x] + 60*G[{1, 0, 1, 0, 0, 1}, x] + 
        60*G[{1, 0, 1, 0, 1, 0}, x] + 3*G[{1, 0, 1, 0, 1, 1}, x] + 
        11*G[{1, 0, 1, 1, 0, 0}, x] + 48*G[{1, 0, 1, 1, 0, 1}, x] + 
        48*G[{1, 0, 1, 1, 1, 0}, x] - 153*G[{1, 0, 1, 1, 1, 1}, x] - 
        117*G[{1, 1, 0, 0, 0, 0}, x] + 40*G[{1, 1, 0, 0, 0, 1}, x] + 
        40*G[{1, 1, 0, 0, 1, 0}, x] + 25*G[{1, 1, 0, 0, 1, 1}, x] - 
        103*G[{1, 1, 0, 1, 0, 0}, x] + 146*G[{1, 1, 0, 1, 0, 1}, x] + 
        146*G[{1, 1, 0, 1, 1, 0}, x] - 186*G[{1, 1, 0, 1, 1, 1}, x] - 
        184*G[{1, 1, 1, 0, 0, 0}, x] + 118*G[{1, 1, 1, 0, 0, 1}, x] + 
        118*G[{1, 1, 1, 0, 1, 0}, x] - 17*G[{1, 1, 1, 0, 1, 1}, x] - 
        78*G[{1, 1, 1, 1, 0, 0}, x] + 204*G[{1, 1, 1, 1, 0, 1}, x] + 
        204*G[{1, 1, 1, 1, 1, 0}, x] - 287*G[{1, 1, 1, 1, 1, 1}, x] + 
        (215*Zeta[3])/3 + (35*I)*Pi*Zeta[3] - (751*Pi^2*Zeta[3])/24 + 
        ((275*I)/36)*Pi^3*Zeta[3] + (1343*G[{0}, x]*Zeta[3])/12 - 
        (35*I)*Pi*G[{0}, x]*Zeta[3] - (271*Pi^2*G[{0}, x]*Zeta[3])/12 + 
        (1463*G[{1}, x]*Zeta[3])/12 + ((149*I)/2)*Pi*G[{1}, x]*Zeta[3] - 
        (19*Pi^2*G[{1}, x]*Zeta[3])/4 - (257*G[{0, 0}, x]*Zeta[3])/2 + 
        (13*I)*Pi*G[{0, 0}, x]*Zeta[3] - 61*G[{0, 1}, x]*Zeta[3] + 
        ((4*I)/3)*Pi*G[{0, 1}, x]*Zeta[3] - (149*G[{1, 0}, x]*Zeta[3])/2 - 
        ((14*I)/3)*Pi*G[{1, 0}, x]*Zeta[3] - (818*G[{1, 1}, x]*Zeta[3])/3 + 
        (24*I)*Pi*G[{1, 1}, x]*Zeta[3] - (101*G[{0, 0, 0}, x]*Zeta[3])/3 + 
        44*G[{0, 0, 1}, x]*Zeta[3] - 21*G[{0, 1, 0}, x]*Zeta[3] - 
        (260*G[{0, 1, 1}, x]*Zeta[3])/3 + (184*G[{1, 0, 0}, x]*Zeta[3])/3 + 
        35*G[{1, 0, 1}, x]*Zeta[3] + 70*G[{1, 1, 0}, x]*Zeta[3] + 
        (1054*G[{1, 1, 1}, x]*Zeta[3])/3 + (725*Zeta[3]^2)/9 - 
        (313*Zeta[5])/2 - (34*I)*Pi*Zeta[5] - 47*G[{0}, x]*Zeta[5] + 
        82*G[{1}, x]*Zeta[5]))), 
 COLOR[CF*Nf]*(FF[1/(s^2*x^3)]*(((38*I)/9)*Pi*G[{1}, x] - 
      (4*Pi^2*G[{1}, x])/9 + (38*G[{1, 1}, x])/9 - 
      ((4*I)/3)*Pi*G[{1, 1}, x] - (8*G[{1, 1, 1}, x])/3 + 
      ep*(((412*I)/27)*Pi*G[{1}, x] - (101*Pi^2*G[{1}, x])/27 - 
        (I/3)*Pi^3*G[{1}, x] + ((38*I)/9)*Pi*G[{0, 1}, x] - 
        (4*Pi^2*G[{0, 1}, x])/9 + (412*G[{1, 1}, x])/27 - 
        ((82*I)/9)*Pi*G[{1, 1}, x] + (13*Pi^2*G[{1, 1}, x])/9 + 
        (38*G[{0, 1, 1}, x])/9 - ((4*I)/3)*Pi*G[{0, 1, 1}, x] - 
        ((4*I)/3)*Pi*G[{1, 0, 1}, x] - (164*G[{1, 1, 1}, x])/9 + 
        (4*I)*Pi*G[{1, 1, 1}, x] - (8*G[{0, 1, 1, 1}, x])/3 - 
        (4*G[{1, 0, 1, 1}, x])/3 + 12*G[{1, 1, 1, 1}, x] + 
        (4*G[{1}, x]*Zeta[3])/3) + ep^2*(((4307*I)/81)*Pi*G[{1}, x] - 
        (1084*Pi^2*G[{1}, x])/81 - ((41*I)/18)*Pi^3*G[{1}, x] + 
        (19*Pi^4*G[{1}, x])/135 + ((412*I)/27)*Pi*G[{0, 1}, x] - 
        (101*Pi^2*G[{0, 1}, x])/27 - (I/3)*Pi^3*G[{0, 1}, x] + 
        (4307*G[{1, 1}, x])/81 - ((878*I)/27)*Pi*G[{1, 1}, x] + 
        (127*Pi^2*G[{1, 1}, x])/18 + I*Pi^3*G[{1, 1}, x] + 
        ((38*I)/9)*Pi*G[{0, 0, 1}, x] - (4*Pi^2*G[{0, 0, 1}, x])/9 + 
        (412*G[{0, 1, 1}, x])/27 - ((82*I)/9)*Pi*G[{0, 1, 1}, x] + 
        (13*Pi^2*G[{0, 1, 1}, x])/9 - ((82*I)/9)*Pi*G[{1, 0, 1}, x] + 
        (14*Pi^2*G[{1, 0, 1}, x])/9 - (1756*G[{1, 1, 1}, x])/27 + 
        ((170*I)/9)*Pi*G[{1, 1, 1}, x] - (28*Pi^2*G[{1, 1, 1}, x])/9 + 
        (38*G[{0, 0, 1, 1}, x])/9 - ((4*I)/3)*Pi*G[{0, 0, 1, 1}, x] - 
        ((4*I)/3)*Pi*G[{0, 1, 0, 1}, x] - (164*G[{0, 1, 1, 1}, x])/9 + 
        (4*I)*Pi*G[{0, 1, 1, 1}, x] - ((4*I)/3)*Pi*G[{1, 0, 0, 1}, x] - 
        (82*G[{1, 0, 1, 1}, x])/9 + (4*I)*Pi*G[{1, 0, 1, 1}, x] + 
        (4*I)*Pi*G[{1, 1, 0, 1}, x] + (170*G[{1, 1, 1, 1}, x])/3 - 
        ((28*I)/3)*Pi*G[{1, 1, 1, 1}, x] - (8*G[{0, 0, 1, 1, 1}, x])/3 - 
        (4*G[{0, 1, 0, 1, 1}, x])/3 + 12*G[{0, 1, 1, 1, 1}, x] - 
        (4*G[{1, 0, 0, 1, 1}, x])/3 + 8*G[{1, 0, 1, 1, 1}, x] + 
        4*G[{1, 1, 0, 1, 1}, x] - (112*G[{1, 1, 1, 1, 1}, x])/3 + 
        (44*G[{1}, x]*Zeta[3])/9 - ((76*I)/9)*Pi*G[{1}, x]*Zeta[3] + 
        (4*G[{0, 1}, x]*Zeta[3])/3 - (124*G[{1, 1}, x]*Zeta[3])/9)) + 
    FF[1/(s^2*x^2)]*(((38*I)/9)*Pi - (4*Pi^2)/9 + (38*G[{1}, x])/9 + 
      ((7*I)/9)*Pi*G[{1}, x] - (2*Pi^2*G[{1}, x])/9 - (5*G[{1, 1}, x])/9 - 
      ((2*I)/3)*Pi*G[{1, 1}, x] - (4*G[{1, 1, 1}, x])/3 + 
      ep*(((526*I)/27)*Pi - (113*Pi^2)/27 - (I/3)*Pi^3 + (526*G[{1}, x])/27 + 
        ((439*I)/54)*Pi*G[{1}, x] - (89*Pi^2*G[{1}, x])/54 - 
        (I/6)*Pi^3*G[{1}, x] + ((7*I)/9)*Pi*G[{0, 1}, x] - 
        (2*Pi^2*G[{0, 1}, x])/9 - (125*G[{1, 1}, x])/54 - 
        ((38*I)/9)*Pi*G[{1, 1}, x] + (13*Pi^2*G[{1, 1}, x])/18 + 
        (7*G[{0, 1, 1}, x])/9 - ((2*I)/3)*Pi*G[{0, 1, 1}, x] - 
        ((2*I)/3)*Pi*G[{1, 0, 1}, x] - (40*G[{1, 1, 1}, x])/9 + 
        (2*I)*Pi*G[{1, 1, 1}, x] - (4*G[{0, 1, 1, 1}, x])/3 - 
        (2*G[{1, 0, 1, 1}, x])/3 + 6*G[{1, 1, 1, 1}, x] + (4*Zeta[3])/3 + 
        (2*G[{1}, x]*Zeta[3])/3) + ep^2*(((5885*I)/81)*Pi - (1423*Pi^2)/81 - 
        ((47*I)/18)*Pi^3 + (19*Pi^4)/135 + (5885*G[{1}, x])/81 + 
        ((9739*I)/324)*Pi*G[{1}, x] - (2837*Pi^2*G[{1}, x])/324 - 
        ((19*I)/18)*Pi^3*G[{1}, x] + (19*Pi^4*G[{1}, x])/270 + 
        ((439*I)/54)*Pi*G[{0, 1}, x] - (83*Pi^2*G[{0, 1}, x])/54 - 
        (I/6)*Pi^3*G[{0, 1}, x] - (4181*G[{1, 1}, x])/324 - 
        ((529*I)/27)*Pi*G[{1, 1}, x] + (79*Pi^2*G[{1, 1}, x])/18 + 
        (I/2)*Pi^3*G[{1, 1}, x] + ((7*I)/9)*Pi*G[{0, 0, 1}, x] - 
        (2*Pi^2*G[{0, 0, 1}, x])/9 + (439*G[{0, 1, 1}, x])/54 - 
        ((38*I)/9)*Pi*G[{0, 1, 1}, x] + (13*Pi^2*G[{0, 1, 1}, x])/18 - 
        ((38*I)/9)*Pi*G[{1, 0, 1}, x] + (7*Pi^2*G[{1, 0, 1}, x])/9 - 
        (440*G[{1, 1, 1}, x])/27 + ((100*I)/9)*Pi*G[{1, 1, 1}, x] - 
        (14*Pi^2*G[{1, 1, 1}, x])/9 + (7*G[{0, 0, 1, 1}, x])/9 - 
        ((2*I)/3)*Pi*G[{0, 0, 1, 1}, x] - ((2*I)/3)*Pi*G[{0, 1, 0, 1}, x] - 
        (76*G[{0, 1, 1, 1}, x])/9 + (2*I)*Pi*G[{0, 1, 1, 1}, x] - 
        ((2*I)/3)*Pi*G[{1, 0, 0, 1}, x] - (38*G[{1, 0, 1, 1}, x])/9 + 
        (2*I)*Pi*G[{1, 0, 1, 1}, x] + (2*I)*Pi*G[{1, 1, 0, 1}, x] + 
        24*G[{1, 1, 1, 1}, x] - ((14*I)/3)*Pi*G[{1, 1, 1, 1}, x] - 
        (4*G[{0, 0, 1, 1, 1}, x])/3 - (2*G[{0, 1, 0, 1, 1}, x])/3 + 
        6*G[{0, 1, 1, 1, 1}, x] - (2*G[{1, 0, 0, 1, 1}, x])/3 + 
        4*G[{1, 0, 1, 1, 1}, x] + 2*G[{1, 1, 0, 1, 1}, x] - 
        (56*G[{1, 1, 1, 1, 1}, x])/3 + (56*Zeta[3])/9 - 
        ((76*I)/9)*Pi*Zeta[3] - (23*G[{1}, x]*Zeta[3])/3 - 
        ((38*I)/9)*Pi*G[{1}, x]*Zeta[3] + (2*G[{0, 1}, x]*Zeta[3])/3 - 
        (62*G[{1, 1}, x]*Zeta[3])/9)) + FF[1/(s^2*(1 - x)^2)]*
     (((-19*I)/9)*Pi*G[{0}, x] + (2*Pi^2*G[{0}, x])/9 - (19*G[{0, 0}, x])/9 + 
      ((2*I)/3)*Pi*G[{0, 0}, x] + (4*G[{0, 0, 0}, x])/3 + 
      ep*(((19*I)/54)*Pi^3 - (4*Pi^4)/135 - ((469*I)/54)*Pi*G[{0}, x] + 
        (107*Pi^2*G[{0}, x])/54 + (I/18)*Pi^3*G[{0}, x] - 
        (469*G[{0, 0}, x])/54 + ((44*I)/9)*Pi*G[{0, 0}, x] - 
        (13*Pi^2*G[{0, 0}, x])/18 - ((19*I)/9)*Pi*G[{1, 0}, x] + 
        (2*Pi^2*G[{1, 0}, x])/9 + (88*G[{0, 0, 0}, x])/9 - 
        (2*I)*Pi*G[{0, 0, 0}, x] + ((2*I)/3)*Pi*G[{0, 1, 0}, x] - 
        (19*G[{1, 0, 0}, x])/9 + ((2*I)/3)*Pi*G[{1, 0, 0}, x] - 
        6*G[{0, 0, 0, 0}, x] + (2*G[{0, 1, 0, 0}, x])/3 + 
        (4*G[{1, 0, 0, 0}, x])/3 - (19*Zeta[3])/9 - ((2*I)/3)*Pi*Zeta[3]) + 
      ep^2*(((469*I)/324)*Pi^3 - (913*Pi^4)/3240 - (I/135)*Pi^5 - 
        ((10021*I)/324)*Pi*G[{0}, x] + (2489*Pi^2*G[{0}, x])/324 + 
        ((11*I)/27)*Pi^3*G[{0}, x] + (7*Pi^4*G[{0}, x])/180 + 
        ((19*I)/54)*Pi^3*G[{1}, x] - (4*Pi^4*G[{1}, x])/135 - 
        (10021*G[{0, 0}, x])/324 + ((505*I)/27)*Pi*G[{0, 0}, x] - 
        (35*Pi^2*G[{0, 0}, x])/9 - (I/6)*Pi^3*G[{0, 0}, x] - 
        (I/9)*Pi^3*G[{0, 1}, x] - ((469*I)/54)*Pi*G[{1, 0}, x] + 
        (107*Pi^2*G[{1, 0}, x])/54 + (I/18)*Pi^3*G[{1, 0}, x] + 
        (1010*G[{0, 0, 0}, x])/27 - ((94*I)/9)*Pi*G[{0, 0, 0}, x] + 
        (14*Pi^2*G[{0, 0, 0}, x])/9 + ((44*I)/9)*Pi*G[{0, 1, 0}, x] - 
        (7*Pi^2*G[{0, 1, 0}, x])/9 - (469*G[{1, 0, 0}, x])/54 + 
        ((44*I)/9)*Pi*G[{1, 0, 0}, x] - (13*Pi^2*G[{1, 0, 0}, x])/18 - 
        ((19*I)/9)*Pi*G[{1, 1, 0}, x] + (2*Pi^2*G[{1, 1, 0}, x])/9 - 
        (94*G[{0, 0, 0, 0}, x])/3 + ((14*I)/3)*Pi*G[{0, 0, 0, 0}, x] - 
        (2*I)*Pi*G[{0, 0, 1, 0}, x] + (44*G[{0, 1, 0, 0}, x])/9 - 
        (2*I)*Pi*G[{0, 1, 0, 0}, x] + ((2*I)/3)*Pi*G[{0, 1, 1, 0}, x] + 
        (88*G[{1, 0, 0, 0}, x])/9 - (2*I)*Pi*G[{1, 0, 0, 0}, x] + 
        ((2*I)/3)*Pi*G[{1, 0, 1, 0}, x] - (19*G[{1, 1, 0, 0}, x])/9 + 
        ((2*I)/3)*Pi*G[{1, 1, 0, 0}, x] + (56*G[{0, 0, 0, 0, 0}, x])/3 - 
        2*G[{0, 0, 1, 0, 0}, x] - 4*G[{0, 1, 0, 0, 0}, x] + 
        (2*G[{0, 1, 1, 0, 0}, x])/3 - 6*G[{1, 0, 0, 0, 0}, x] + 
        (2*G[{1, 0, 1, 0, 0}, x])/3 + (4*G[{1, 1, 0, 0, 0}, x])/3 - 
        (469*Zeta[3])/54 - ((25*I)/9)*Pi*Zeta[3] + (11*Pi^2*Zeta[3])/18 + 
        (19*G[{0}, x]*Zeta[3])/9 + ((50*I)/9)*Pi*G[{0}, x]*Zeta[3] - 
        (19*G[{1}, x]*Zeta[3])/9 - ((2*I)/3)*Pi*G[{1}, x]*Zeta[3] + 
        (44*G[{0, 0}, x]*Zeta[3])/9 + (2*G[{0, 1}, x]*Zeta[3])/3 - 
        (2*Zeta[5])/3)) + FF[1/(s^2*(1 - x))]*(-4769/648 - ((85*I)/27)*Pi + 
      (79*Pi^2)/108 - (19*G[{0}, x])/9 + ((2*I)/3)*Pi*G[{0}, x] + 
      (19*G[{1}, x])/6 + ((10*I)/9)*Pi*G[{1}, x] - (2*Pi^2*G[{1}, x])/9 + 
      (4*G[{0, 0}, x])/3 + G[{1, 1}, x]/9 - ((2*I)/3)*Pi*G[{1, 1}, x] - 
      (4*G[{1, 1, 1}, x])/3 - Zeta[3]/9 + 
      ep*(-129641/3888 - ((2077*I)/162)*Pi + (2215*Pi^2)/648 + (I/3)*Pi^3 - 
        Pi^4/360 - (583*G[{0}, x])/54 + ((40*I)/9)*Pi*G[{0}, x] - 
        (Pi^2*G[{0}, x])/2 + (673*G[{1}, x])/36 + ((56*I)/27)*Pi*G[{1}, x] - 
        (109*Pi^2*G[{1}, x])/108 - (I/6)*Pi^3*G[{1}, x] + 10*G[{0, 0}, x] - 
        ((4*I)/3)*Pi*G[{0, 0}, x] + ((10*I)/9)*Pi*G[{0, 1}, x] - 
        (2*Pi^2*G[{0, 1}, x])/9 + ((2*I)/3)*Pi*G[{1, 0}, x] - 
        (196*G[{1, 1}, x])/27 - ((20*I)/9)*Pi*G[{1, 1}, x] + 
        (13*Pi^2*G[{1, 1}, x])/18 - (14*G[{0, 0, 0}, x])/3 + 
        (10*G[{0, 1, 1}, x])/9 - ((2*I)/3)*Pi*G[{0, 1, 1}, x] + 
        (2*G[{1, 0, 0}, x])/3 - ((2*I)/3)*Pi*G[{1, 0, 1}, x] - 
        (13*G[{1, 1, 1}, x])/9 + (2*I)*Pi*G[{1, 1, 1}, x] - 
        (4*G[{0, 1, 1, 1}, x])/3 - (2*G[{1, 0, 1, 1}, x])/3 + 
        6*G[{1, 1, 1, 1}, x] + (146*Zeta[3])/27 + ((4*I)/3)*Pi*Zeta[3] + 
        (2*G[{1}, x]*Zeta[3])/3) + ep^2*(-2866673/23328 - 
        ((44461*I)/972)*Pi + (51709*Pi^2)/3888 + ((7*I)/6)*Pi^3 - 
        (67*Pi^4)/12960 + ((17*I)/720)*Pi^5 - (13519*G[{0}, x])/324 + 
        ((542*I)/27)*Pi*G[{0}, x] - (187*Pi^2*G[{0}, x])/54 - 
        (I/9)*Pi^3*G[{0}, x] + (16129*G[{1}, x])/216 + 
        ((328*I)/81)*Pi*G[{1}, x] - (203*Pi^2*G[{1}, x])/81 - 
        ((2*I)/3)*Pi^3*G[{1}, x] + (19*Pi^4*G[{1}, x])/270 + 
        (133*G[{0, 0}, x])/3 - ((86*I)/9)*Pi*G[{0, 0}, x] + 
        (5*Pi^2*G[{0, 0}, x])/6 + ((56*I)/27)*Pi*G[{0, 1}, x] - 
        (25*Pi^2*G[{0, 1}, x])/27 - (I/6)*Pi^3*G[{0, 1}, x] + 
        ((40*I)/9)*Pi*G[{1, 0}, x] - (5*Pi^2*G[{1, 0}, x])/9 - 
        (6373*G[{1, 1}, x])/162 - ((112*I)/27)*Pi*G[{1, 1}, x] + 
        (23*Pi^2*G[{1, 1}, x])/12 + (I/2)*Pi^3*G[{1, 1}, x] - 
        (284*G[{0, 0, 0}, x])/9 + ((8*I)/3)*Pi*G[{0, 0, 0}, x] + 
        ((10*I)/9)*Pi*G[{0, 0, 1}, x] - (2*Pi^2*G[{0, 0, 1}, x])/9 - 
        ((4*I)/3)*Pi*G[{0, 1, 0}, x] + (56*G[{0, 1, 1}, x])/27 - 
        ((20*I)/9)*Pi*G[{0, 1, 1}, x] + (13*Pi^2*G[{0, 1, 1}, x])/18 + 
        (40*G[{1, 0, 0}, x])/9 - ((4*I)/3)*Pi*G[{1, 0, 0}, x] - 
        ((20*I)/9)*Pi*G[{1, 0, 1}, x] + (7*Pi^2*G[{1, 0, 1}, x])/9 + 
        ((2*I)/3)*Pi*G[{1, 1, 0}, x] + (361*G[{1, 1, 1}, x])/27 + 
        ((40*I)/9)*Pi*G[{1, 1, 1}, x] - (14*Pi^2*G[{1, 1, 1}, x])/9 + 
        (38*G[{0, 0, 0, 0}, x])/3 + (10*G[{0, 0, 1, 1}, x])/9 - 
        ((2*I)/3)*Pi*G[{0, 0, 1, 1}, x] - (4*G[{0, 1, 0, 0}, x])/3 - 
        ((2*I)/3)*Pi*G[{0, 1, 0, 1}, x] - (40*G[{0, 1, 1, 1}, x])/9 + 
        (2*I)*Pi*G[{0, 1, 1, 1}, x] - (8*G[{1, 0, 0, 0}, x])/3 - 
        ((2*I)/3)*Pi*G[{1, 0, 0, 1}, x] - (20*G[{1, 0, 1, 1}, x])/9 + 
        (2*I)*Pi*G[{1, 0, 1, 1}, x] + (2*G[{1, 1, 0, 0}, x])/3 + 
        (2*I)*Pi*G[{1, 1, 0, 1}, x] + (19*G[{1, 1, 1, 1}, x])/3 - 
        ((14*I)/3)*Pi*G[{1, 1, 1, 1}, x] - (4*G[{0, 0, 1, 1, 1}, x])/3 - 
        (2*G[{0, 1, 0, 1, 1}, x])/3 + 6*G[{0, 1, 1, 1, 1}, x] - 
        (2*G[{1, 0, 0, 1, 1}, x])/3 + 4*G[{1, 0, 1, 1, 1}, x] + 
        2*G[{1, 1, 0, 1, 1}, x] - (56*G[{1, 1, 1, 1, 1}, x])/3 + 
        (2542*Zeta[3])/81 + ((262*I)/27)*Pi*Zeta[3] - (47*Pi^2*Zeta[3])/27 + 
        (44*G[{0}, x]*Zeta[3])/9 - (59*G[{1}, x]*Zeta[3])/9 - 
        ((38*I)/9)*Pi*G[{1}, x]*Zeta[3] + (2*G[{0, 1}, x]*Zeta[3])/3 - 
        (62*G[{1, 1}, x]*Zeta[3])/9 + (59*Zeta[5])/15)) + 
    FF[1/(s^2*x)]*(-2033/648 - ((85*I)/27)*Pi + (79*Pi^2)/108 - 
      (19*G[{0}, x])/6 + ((28*I)/9)*Pi*G[{0}, x] - (2*Pi^2*G[{0}, x])/9 + 
      (26*G[{1}, x])/9 - ((4*I)/3)*Pi*G[{1}, x] + (37*G[{0, 0}, x])/9 - 
      ((2*I)/3)*Pi*G[{0, 0}, x] - (8*G[{1, 1}, x])/3 - 
      (4*G[{0, 0, 0}, x])/3 - Zeta[3]/9 + 
      ep*(-45689/3888 - ((1393*I)/162)*Pi + (1855*Pi^2)/648 - 
        ((2*I)/27)*Pi^3 + (29*Pi^4)/1080 - (199*G[{0}, x])/12 + 
        ((488*I)/27)*Pi*G[{0}, x] - (343*Pi^2*G[{0}, x])/108 - 
        (I/18)*Pi^3*G[{0}, x] + (475*G[{1}, x])/27 - ((116*I)/9)*Pi*
         G[{1}, x] + (5*Pi^2*G[{1}, x])/3 + (722*G[{0, 0}, x])/27 - 
        ((74*I)/9)*Pi*G[{0, 0}, x] + (13*Pi^2*G[{0, 0}, x])/18 - 
        ((4*I)/3)*Pi*G[{0, 1}, x] + ((28*I)/9)*Pi*G[{1, 0}, x] - 
        (2*Pi^2*G[{1, 0}, x])/9 - (68*G[{1, 1}, x])/3 + 
        ((14*I)/3)*Pi*G[{1, 1}, x] - (175*G[{0, 0, 0}, x])/9 + 
        (2*I)*Pi*G[{0, 0, 0}, x] - ((2*I)/3)*Pi*G[{0, 1, 0}, x] - 
        (4*G[{0, 1, 1}, x])/3 + (28*G[{1, 0, 0}, x])/9 - 
        ((2*I)/3)*Pi*G[{1, 0, 0}, x] + (40*G[{1, 1, 1}, x])/3 + 
        6*G[{0, 0, 0, 0}, x] - (2*G[{0, 1, 0, 0}, x])/3 - 
        (4*G[{1, 0, 0, 0}, x])/3 + (212*Zeta[3])/27 + (2*I)*Pi*Zeta[3]) + 
      ep^2*(-919937/23328 - ((23473*I)/972)*Pi + (30973*Pi^2)/3888 - 
        ((233*I)/162)*Pi^3 + (541*Pi^4)/1440 + ((67*I)/2160)*Pi^5 - 
        (511*G[{0}, x])/8 + ((5899*I)/81)*Pi*G[{0}, x] - 
        (2575*Pi^2*G[{0}, x])/162 - ((37*I)/54)*Pi^3*G[{0}, x] - 
        (7*Pi^4*G[{0}, x])/180 + (11323*G[{1}, x])/162 - 
        ((1501*I)/27)*Pi*G[{1}, x] + (304*Pi^2*G[{1}, x])/27 + 
        ((35*I)/54)*Pi^3*G[{1}, x] + (4*Pi^4*G[{1}, x])/135 + 
        (17927*G[{0, 0}, x])/162 - ((1102*I)/27)*Pi*G[{0, 0}, x] + 
        (79*Pi^2*G[{0, 0}, x])/12 + (I/6)*Pi^3*G[{0, 0}, x] - 
        ((116*I)/9)*Pi*G[{0, 1}, x] + (16*Pi^2*G[{0, 1}, x])/9 + 
        (I/9)*Pi^3*G[{0, 1}, x] + ((488*I)/27)*Pi*G[{1, 0}, x] - 
        (88*Pi^2*G[{1, 0}, x])/27 - (I/18)*Pi^3*G[{1, 0}, x] - 
        (889*G[{1, 1}, x])/9 + ((268*I)/9)*Pi*G[{1, 1}, x] - 
        (23*Pi^2*G[{1, 1}, x])/6 - (2735*G[{0, 0, 0}, x])/27 + 
        ((166*I)/9)*Pi*G[{0, 0, 0}, x] - (14*Pi^2*G[{0, 0, 0}, x])/9 - 
        ((4*I)/3)*Pi*G[{0, 0, 1}, x] - ((74*I)/9)*Pi*G[{0, 1, 0}, x] + 
        (7*Pi^2*G[{0, 1, 0}, x])/9 - (116*G[{0, 1, 1}, x])/9 + 
        ((14*I)/3)*Pi*G[{0, 1, 1}, x] + (488*G[{1, 0, 0}, x])/27 - 
        ((74*I)/9)*Pi*G[{1, 0, 0}, x] + (13*Pi^2*G[{1, 0, 0}, x])/18 + 
        ((14*I)/3)*Pi*G[{1, 0, 1}, x] + ((28*I)/9)*Pi*G[{1, 1, 0}, x] - 
        (2*Pi^2*G[{1, 1, 0}, x])/9 + (748*G[{1, 1, 1}, x])/9 - 
        ((34*I)/3)*Pi*G[{1, 1, 1}, x] + (187*G[{0, 0, 0, 0}, x])/3 - 
        ((14*I)/3)*Pi*G[{0, 0, 0, 0}, x] + (2*I)*Pi*G[{0, 0, 1, 0}, x] - 
        (4*G[{0, 0, 1, 1}, x])/3 - (74*G[{0, 1, 0, 0}, x])/9 + 
        (2*I)*Pi*G[{0, 1, 0, 0}, x] - ((2*I)/3)*Pi*G[{0, 1, 1, 0}, x] + 
        (28*G[{0, 1, 1, 1}, x])/3 - (148*G[{1, 0, 0, 0}, x])/9 + 
        (2*I)*Pi*G[{1, 0, 0, 0}, x] - ((2*I)/3)*Pi*G[{1, 0, 1, 0}, x] + 
        (14*G[{1, 0, 1, 1}, x])/3 + (28*G[{1, 1, 0, 0}, x])/9 - 
        ((2*I)/3)*Pi*G[{1, 1, 0, 0}, x] - (130*G[{1, 1, 1, 1}, x])/3 - 
        (56*G[{0, 0, 0, 0, 0}, x])/3 + 2*G[{0, 0, 1, 0, 0}, x] + 
        4*G[{0, 1, 0, 0, 0}, x] - (2*G[{0, 1, 1, 0, 0}, x])/3 + 
        6*G[{1, 0, 0, 0, 0}, x] - (2*G[{1, 0, 1, 0, 0}, x])/3 - 
        (4*G[{1, 1, 0, 0, 0}, x])/3 + (2854*Zeta[3])/81 + 
        ((382*I)/27)*Pi*Zeta[3] - (127*Pi^2*Zeta[3])/54 + 
        (47*G[{0}, x]*Zeta[3])/9 - ((50*I)/9)*Pi*G[{0}, x]*Zeta[3] - 
        (34*G[{1}, x]*Zeta[3])/3 + ((2*I)/3)*Pi*G[{1}, x]*Zeta[3] - 
        (44*G[{0, 0}, x]*Zeta[3])/9 - (2*G[{0, 1}, x]*Zeta[3])/3 + 
        (23*Zeta[5])/5))) + COLOR[CA*CF]*
   (FF[x/s^2]*(6*Pi^2 + 12*G[{0, 0}, x] - 12*G[{0, 1}, x] - 12*G[{1, 0}, x] + 
      12*G[{1, 1}, x] + ep*(21*Pi^2 - 12*Pi^2*G[{0}, x] - 12*Pi^2*G[{1}, x] + 
        42*G[{0, 0}, x] - 42*G[{0, 1}, x] - 42*G[{1, 0}, x] + 
        42*G[{1, 1}, x] - 48*G[{0, 0, 0}, x] + 24*G[{0, 0, 1}, x] + 
        24*G[{0, 1, 0}, x] + 24*G[{1, 0, 1}, x] + 24*G[{1, 1, 0}, x] - 
        48*G[{1, 1, 1}, x] + 24*Zeta[3]) + ep^2*((139*Pi^2)/2 + (3*Pi^4)/5 - 
        42*Pi^2*G[{0}, x] - 42*Pi^2*G[{1}, x] + 139*G[{0, 0}, x] + 
        22*Pi^2*G[{0, 0}, x] - 139*G[{0, 1}, x] + 26*Pi^2*G[{0, 1}, x] - 
        139*G[{1, 0}, x] + 26*Pi^2*G[{1, 0}, x] + 139*G[{1, 1}, x] + 
        22*Pi^2*G[{1, 1}, x] - 168*G[{0, 0, 0}, x] + 84*G[{0, 0, 1}, x] + 
        84*G[{0, 1, 0}, x] + 84*G[{1, 0, 1}, x] + 84*G[{1, 1, 0}, x] - 
        168*G[{1, 1, 1}, x] + 144*G[{0, 0, 0, 0}, x] - 
        48*G[{0, 0, 0, 1}, x] - 48*G[{0, 0, 1, 0}, x] - 
        48*G[{0, 1, 0, 1}, x] - 48*G[{0, 1, 1, 0}, x] + 
        48*G[{0, 1, 1, 1}, x] + 48*G[{1, 0, 0, 0}, x] - 
        48*G[{1, 0, 0, 1}, x] - 48*G[{1, 0, 1, 0}, x] - 
        48*G[{1, 1, 0, 1}, x] - 48*G[{1, 1, 1, 0}, x] + 
        144*G[{1, 1, 1, 1}, x] + 84*Zeta[3] - 48*G[{0}, x]*Zeta[3] - 
        48*G[{1}, x]*Zeta[3])) + FF[s^(-2)]*((-7*Pi^2)/2 - 12*G[{0}, x] + 
      12*G[{1}, x] - 7*G[{0, 0}, x] + 7*G[{0, 1}, x] + 7*G[{1, 0}, x] - 
      7*G[{1, 1}, x] + ep*((-17*Pi^2)/4 - (67*Pi^4)/90 - 66*G[{0}, x] + 
        (31*Pi^2*G[{0}, x])/6 + ((4*I)/3)*Pi^3*G[{0}, x] + 66*G[{1}, x] + 
        (47*Pi^2*G[{1}, x])/6 - ((4*I)/3)*Pi^3*G[{1}, x] + 
        (31*G[{0, 0}, x])/2 - (4*Pi^2*G[{0, 0}, x])/3 + (17*G[{0, 1}, x])/2 + 
        (2*Pi^2*G[{0, 1}, x])/3 + (17*G[{1, 0}, x])/2 + 
        (4*Pi^2*G[{1, 0}, x])/3 - (65*G[{1, 1}, x])/2 - 
        (2*Pi^2*G[{1, 1}, x])/3 + 19*G[{0, 0, 0}, x] + 
        (8*I)*Pi*G[{0, 0, 0}, x] - 5*G[{0, 0, 1}, x] + 
        (4*I)*Pi*G[{0, 0, 1}, x] - 5*G[{0, 1, 0}, x] - 
        (8*I)*Pi*G[{0, 1, 0}, x] - 9*G[{0, 1, 1}, x] - 
        (4*I)*Pi*G[{0, 1, 1}, x] + 7*G[{1, 0, 0}, x] - 
        (8*I)*Pi*G[{1, 0, 0}, x] - 21*G[{1, 0, 1}, x] - 
        (4*I)*Pi*G[{1, 0, 1}, x] - 21*G[{1, 1, 0}, x] + 
        (8*I)*Pi*G[{1, 1, 0}, x] + 35*G[{1, 1, 1}, x] + 
        (4*I)*Pi*G[{1, 1, 1}, x] + 8*G[{0, 0, 0, 0}, x] + 
        4*G[{0, 0, 1, 1}, x] - 8*G[{0, 1, 0, 0}, x] - 4*G[{0, 1, 1, 1}, x] - 
        8*G[{1, 0, 0, 0}, x] - 4*G[{1, 0, 1, 1}, x] + 8*G[{1, 1, 0, 0}, x] + 
        4*G[{1, 1, 1, 1}, x] - 12*Zeta[3] - (12*I)*Pi*Zeta[3] - 
        8*G[{0}, x]*Zeta[3] + 8*G[{1}, x]*Zeta[3]) + 
      ep^2*((261*Pi^2)/8 + ((3*I)/2)*Pi^3 - (71*Pi^4)/120 - 
        ((32*I)/45)*Pi^5 - 271*G[{0}, x] + (10*Pi^2*G[{0}, x])/3 + 
        I*Pi^3*G[{0}, x] + (7*Pi^4*G[{0}, x])/9 + 271*G[{1}, x] + 
        (38*Pi^2*G[{1}, x])/3 - I*Pi^3*G[{1}, x] + (131*Pi^4*G[{1}, x])/90 + 
        (789*G[{0, 0}, x])/4 + (3*I)*Pi*G[{0, 0}, x] - (55*Pi^2*G[{0, 0}, x])/
         6 - ((20*I)/3)*Pi^3*G[{0, 0}, x] - (261*G[{0, 1}, x])/4 - 
        (3*I)*Pi*G[{0, 1}, x] - (40*Pi^2*G[{0, 1}, x])/3 + 
        (8*I)*Pi^3*G[{0, 1}, x] - (261*G[{1, 0}, x])/4 - 
        (3*I)*Pi*G[{1, 0}, x] - (34*Pi^2*G[{1, 0}, x])/3 + 
        ((8*I)/3)*Pi^3*G[{1, 0}, x] - (267*G[{1, 1}, x])/4 + 
        (3*I)*Pi*G[{1, 1}, x] - (91*Pi^2*G[{1, 1}, x])/6 - 
        (4*I)*Pi^3*G[{1, 1}, x] - 52*G[{0, 0, 0}, x] + 
        (6*I)*Pi*G[{0, 0, 0}, x] - (4*Pi^2*G[{0, 0, 0}, x])/3 + 
        24*G[{0, 0, 1}, x] - (10*I)*Pi*G[{0, 0, 1}, x] - 
        (10*Pi^2*G[{0, 0, 1}, x])/3 + 24*G[{0, 1, 0}, x] - 
        (6*I)*Pi*G[{0, 1, 0}, x] + (8*Pi^2*G[{0, 1, 0}, x])/3 - 
        44*G[{0, 1, 1}, x] + (10*I)*Pi*G[{0, 1, 1}, x] + 
        (8*Pi^2*G[{0, 1, 1}, x])/3 + 36*G[{1, 0, 0}, x] - 
        (6*I)*Pi*G[{1, 0, 0}, x] + (16*Pi^2*G[{1, 0, 0}, x])/3 - 
        56*G[{1, 0, 1}, x] + (10*I)*Pi*G[{1, 0, 1}, x] + 
        (4*Pi^2*G[{1, 0, 1}, x])/3 - 56*G[{1, 1, 0}, x] + 
        (6*I)*Pi*G[{1, 1, 0}, x] - (20*Pi^2*G[{1, 1, 0}, x])/3 + 
        124*G[{1, 1, 1}, x] - (10*I)*Pi*G[{1, 1, 1}, x] - 
        (2*Pi^2*G[{1, 1, 1}, x])/3 - 41*G[{0, 0, 0, 0}, x] - 
        (40*I)*Pi*G[{0, 0, 0, 0}, x] + 9*G[{0, 0, 0, 1}, x] + 
        (12*I)*Pi*G[{0, 0, 0, 1}, x] + 9*G[{0, 0, 1, 0}, x] + 
        (40*I)*Pi*G[{0, 0, 1, 0}, x] - 9*G[{0, 0, 1, 1}, x] - 
        (12*I)*Pi*G[{0, 0, 1, 1}, x] - 16*G[{0, 1, 0, 0}, x] + 
        (48*I)*Pi*G[{0, 1, 0, 0}, x] + 20*G[{0, 1, 0, 1}, x] - 
        (8*I)*Pi*G[{0, 1, 0, 1}, x] + 20*G[{0, 1, 1, 0}, x] - 
        (48*I)*Pi*G[{0, 1, 1, 0}, x] + 8*G[{0, 1, 1, 1}, x] + 
        (8*I)*Pi*G[{0, 1, 1, 1}, x] - 36*G[{1, 0, 0, 0}, x] + 
        (16*I)*Pi*G[{1, 0, 0, 0}, x] + 16*G[{1, 0, 0, 1}, x] - 
        (24*I)*Pi*G[{1, 0, 0, 1}, x] + 16*G[{1, 0, 1, 0}, x] - 
        (16*I)*Pi*G[{1, 0, 1, 0}, x] + 36*G[{1, 0, 1, 1}, x] + 
        (24*I)*Pi*G[{1, 0, 1, 1}, x] - 5*G[{1, 1, 0, 0}, x] - 
        (24*I)*Pi*G[{1, 1, 0, 0}, x] + 53*G[{1, 1, 0, 1}, x] + 
        (20*I)*Pi*G[{1, 1, 0, 1}, x] + 53*G[{1, 1, 1, 0}, x] + 
        (24*I)*Pi*G[{1, 1, 1, 0}, x] - 133*G[{1, 1, 1, 1}, x] - 
        (20*I)*Pi*G[{1, 1, 1, 1}, x] - 56*G[{0, 0, 0, 0, 0}, x] + 
        12*G[{0, 0, 0, 1, 1}, x] + 40*G[{0, 0, 1, 0, 0}, x] - 
        20*G[{0, 0, 1, 1, 1}, x] + 64*G[{0, 1, 0, 0, 0}, x] - 
        8*G[{0, 1, 0, 1, 1}, x] - 48*G[{0, 1, 1, 0, 0}, x] + 
        16*G[{0, 1, 1, 1, 1}, x] + 32*G[{1, 0, 0, 0, 0}, x] - 
        24*G[{1, 0, 0, 1, 1}, x] - 16*G[{1, 0, 1, 0, 0}, x] + 
        32*G[{1, 0, 1, 1, 1}, x] - 40*G[{1, 1, 0, 0, 0}, x] + 
        20*G[{1, 1, 0, 1, 1}, x] + 24*G[{1, 1, 1, 0, 0}, x] - 
        28*G[{1, 1, 1, 1, 1}, x] - 12*Zeta[3] + (4*I)*Pi*Zeta[3] + 
        (20*Pi^2*Zeta[3])/3 + 17*G[{0}, x]*Zeta[3] + (40*I)*Pi*G[{0}, x]*
         Zeta[3] + 29*G[{1}, x]*Zeta[3] - (4*I)*Pi*G[{1}, x]*Zeta[3] + 
        56*G[{0, 0}, x]*Zeta[3] - 56*G[{0, 1}, x]*Zeta[3] - 
        32*G[{1, 0}, x]*Zeta[3] + 32*G[{1, 1}, x]*Zeta[3] + 56*Zeta[5])) + 
    FF[1/(s^2*x^3)]*(((-197*I)/9)*Pi*G[{1}, x] - (2*Pi^2*G[{1}, x])/9 - 
      ((2*I)/3)*Pi^3*G[{1}, x] - (2*I)*Pi*G[{0, 1}, x] + 
      (6*I)*Pi*G[{1, 0}, x] + (8*Pi^2*G[{1, 0}, x])/3 - 
      (197*G[{1, 1}, x])/9 + ((22*I)/3)*Pi*G[{1, 1}, x] + 
      (22*Pi^2*G[{1, 1}, x])/3 - 2*G[{0, 1, 1}, x] + 6*G[{1, 0, 1}, x] - 
      (4*I)*Pi*G[{1, 0, 1}, x] + 6*G[{1, 1, 0}, x] + 
      (4*I)*Pi*G[{1, 1, 0}, x] + (26*G[{1, 1, 1}, x])/3 - 
      4*G[{1, 0, 1, 1}, x] + 24*G[{1, 1, 0, 0}, x] - 20*G[{1, 1, 0, 1}, x] - 
      20*G[{1, 1, 1, 0}, x] + 20*G[{1, 1, 1, 1}, x] - 4*G[{1}, x]*Zeta[3] + 
      ep*(((-739*I)/27)*Pi*G[{1}, x] + (35*Pi^2*G[{1}, x])/27 - 
        ((15*I)/2)*Pi^3*G[{1}, x] - (73*Pi^4*G[{1}, x])/90 - 
        ((350*I)/9)*Pi*G[{0, 1}, x] + (25*Pi^2*G[{0, 1}, x])/9 - 
        ((2*I)/3)*Pi^3*G[{0, 1}, x] + (40*I)*Pi*G[{1, 0}, x] + 
        (7*Pi^2*G[{1, 0}, x])/3 - ((2*I)/3)*Pi^3*G[{1, 0}, x] - 
        (739*G[{1, 1}, x])/27 + ((454*I)/9)*Pi*G[{1, 1}, x] + 
        (43*Pi^2*G[{1, 1}, x])/18 + ((8*I)/3)*Pi^3*G[{1, 1}, x] - 
        (2*I)*Pi*G[{0, 0, 1}, x] + (4*I)*Pi*G[{0, 1, 0}, x] + 
        (8*Pi^2*G[{0, 1, 0}, x])/3 - (350*G[{0, 1, 1}, x])/9 + 
        ((28*I)/3)*Pi*G[{0, 1, 1}, x] + (22*Pi^2*G[{0, 1, 1}, x])/3 - 
        (22*I)*Pi*G[{1, 0, 0}, x] - (32*Pi^2*G[{1, 0, 0}, x])/3 + 
        40*G[{1, 0, 1}, x] - ((2*I)/3)*Pi*G[{1, 0, 1}, x] - 
        26*Pi^2*G[{1, 0, 1}, x] + 40*G[{1, 1, 0}, x] + 
        (28*I)*Pi*G[{1, 1, 0}, x] - (106*Pi^2*G[{1, 1, 0}, x])/3 + 
        (521*G[{1, 1, 1}, x])/9 - (28*I)*Pi*G[{1, 1, 1}, x] - 
        36*Pi^2*G[{1, 1, 1}, x] - 2*G[{0, 0, 1, 1}, x] + 
        4*G[{0, 1, 0, 1}, x] - (4*I)*Pi*G[{0, 1, 0, 1}, x] + 
        4*G[{0, 1, 1, 0}, x] + (4*I)*Pi*G[{0, 1, 1, 0}, x] + 
        (50*G[{0, 1, 1, 1}, x])/3 - 22*G[{1, 0, 0, 1}, x] - 
        (24*I)*Pi*G[{1, 0, 0, 1}, x] - 22*G[{1, 0, 1, 0}, x] + 
        (28*G[{1, 0, 1, 1}, x])/3 + (12*I)*Pi*G[{1, 0, 1, 1}, x] + 
        34*G[{1, 1, 0, 0}, x] - (4*I)*Pi*G[{1, 1, 0, 0}, x] - 
        18*G[{1, 1, 0, 1}, x] + (20*I)*Pi*G[{1, 1, 0, 1}, x] - 
        18*G[{1, 1, 1, 0}, x] - (4*I)*Pi*G[{1, 1, 1, 0}, x] - 
        42*G[{1, 1, 1, 1}, x] - 4*G[{0, 1, 0, 1, 1}, x] + 
        24*G[{0, 1, 1, 0, 0}, x] - 20*G[{0, 1, 1, 0, 1}, x] - 
        20*G[{0, 1, 1, 1, 0}, x] + 20*G[{0, 1, 1, 1, 1}, x] - 
        24*G[{1, 0, 0, 1, 1}, x] - 72*G[{1, 0, 1, 0, 0}, x] + 
        72*G[{1, 0, 1, 0, 1}, x] + 72*G[{1, 0, 1, 1, 0}, x] - 
        52*G[{1, 0, 1, 1, 1}, x] - 96*G[{1, 1, 0, 0, 0}, x] + 
        44*G[{1, 1, 0, 0, 1}, x] + 44*G[{1, 1, 0, 1, 0}, x] + 
        16*G[{1, 1, 0, 1, 1}, x] - 64*G[{1, 1, 1, 0, 0}, x] + 
        100*G[{1, 1, 1, 0, 1}, x] + 100*G[{1, 1, 1, 1, 0}, x] - 
        140*G[{1, 1, 1, 1, 1}, x] + (122*G[{1}, x]*Zeta[3])/3 + 
        (20*I)*Pi*G[{1}, x]*Zeta[3] - 4*G[{0, 1}, x]*Zeta[3] + 
        8*G[{1, 0}, x]*Zeta[3] + 136*G[{1, 1}, x]*Zeta[3]) + 
      ep^2*(((11833*I)/81)*Pi*G[{1}, x] - (21743*Pi^2*G[{1}, x])/324 - 
        ((1493*I)/36)*Pi^3*G[{1}, x] + (407*Pi^4*G[{1}, x])/135 + 
        ((67*I)/90)*Pi^5*G[{1}, x] - ((2872*I)/27)*Pi*G[{0, 1}, x] + 
        (1231*Pi^2*G[{0, 1}, x])/54 - ((17*I)/6)*Pi^3*G[{0, 1}, x] - 
        (73*Pi^4*G[{0, 1}, x])/90 + ((369*I)/2)*Pi*G[{1, 0}, x] + 
        (85*Pi^2*G[{1, 0}, x])/6 + ((25*I)/3)*Pi^3*G[{1, 0}, x] + 
        (52*Pi^4*G[{1, 0}, x])/15 + (11833*G[{1, 1}, x])/81 + 
        ((5899*I)/54)*Pi*G[{1, 1}, x] + (613*Pi^2*G[{1, 1}, x])/36 + 
        ((25*I)/6)*Pi^3*G[{1, 1}, x] + (221*Pi^4*G[{1, 1}, x])/30 - 
        ((494*I)/9)*Pi*G[{0, 0, 1}, x] + (25*Pi^2*G[{0, 0, 1}, x])/9 - 
        ((2*I)/3)*Pi^3*G[{0, 0, 1}, x] + (31*I)*Pi*G[{0, 1, 0}, x] - 
        (2*Pi^2*G[{0, 1, 0}, x])/3 - ((2*I)/3)*Pi^3*G[{0, 1, 0}, x] - 
        (2872*G[{0, 1, 1}, x])/27 + ((679*I)/9)*Pi*G[{0, 1, 1}, x] - 
        (65*Pi^2*G[{0, 1, 1}, x])/18 + ((8*I)/3)*Pi^3*G[{0, 1, 1}, x] - 
        (138*I)*Pi*G[{1, 0, 0}, x] - 7*Pi^2*G[{1, 0, 0}, x] + 
        ((4*I)/3)*Pi^3*G[{1, 0, 0}, x] + (369*G[{1, 0, 1}, x])/2 + 
        ((328*I)/9)*Pi*G[{1, 0, 1}, x] - (251*Pi^2*G[{1, 0, 1}, x])/9 + 
        ((4*I)/3)*Pi^3*G[{1, 0, 1}, x] + (369*G[{1, 1, 0}, x])/2 + 
        (139*I)*Pi*G[{1, 1, 0}, x] - 57*Pi^2*G[{1, 1, 0}, x] - 
        ((16*I)/3)*Pi^3*G[{1, 1, 0}, x] - (257*G[{1, 1, 1}, x])/27 - 
        ((1265*I)/9)*Pi*G[{1, 1, 1}, x] - (50*Pi^2*G[{1, 1, 1}, x])/9 - 
        (8*I)*Pi^3*G[{1, 1, 1}, x] - (2*I)*Pi*G[{0, 0, 0, 1}, x] + 
        (4*I)*Pi*G[{0, 0, 1, 0}, x] + (8*Pi^2*G[{0, 0, 1, 0}, x])/3 - 
        (494*G[{0, 0, 1, 1}, x])/9 + ((28*I)/3)*Pi*G[{0, 0, 1, 1}, x] + 
        (22*Pi^2*G[{0, 0, 1, 1}, x])/3 - (12*I)*Pi*G[{0, 1, 0, 0}, x] - 
        (32*Pi^2*G[{0, 1, 0, 0}, x])/3 + 31*G[{0, 1, 0, 1}, x] - 
        ((2*I)/3)*Pi*G[{0, 1, 0, 1}, x] - 26*Pi^2*G[{0, 1, 0, 1}, x] + 
        31*G[{0, 1, 1, 0}, x] + (18*I)*Pi*G[{0, 1, 1, 0}, x] - 
        (106*Pi^2*G[{0, 1, 1, 0}, x])/3 + (1133*G[{0, 1, 1, 1}, x])/9 - 
        (28*I)*Pi*G[{0, 1, 1, 1}, x] - 36*Pi^2*G[{0, 1, 1, 1}, x] + 
        (58*I)*Pi*G[{1, 0, 0, 0}, x] + 32*Pi^2*G[{1, 0, 0, 0}, x] - 
        138*G[{1, 0, 0, 1}, x] - ((164*I)/3)*Pi*G[{1, 0, 0, 1}, x] + 
        114*Pi^2*G[{1, 0, 0, 1}, x] - 138*G[{1, 0, 1, 0}, x] - 
        (70*I)*Pi*G[{1, 0, 1, 0}, x] + (224*Pi^2*G[{1, 0, 1, 0}, x])/3 + 
        (850*G[{1, 0, 1, 1}, x])/9 + (14*I)*Pi*G[{1, 0, 1, 1}, x] + 
        (128*Pi^2*G[{1, 0, 1, 1}, x])/3 + 162*G[{1, 1, 0, 0}, x] - 
        (32*I)*Pi*G[{1, 1, 0, 0}, x] + (254*Pi^2*G[{1, 1, 0, 0}, x])/3 - 
        103*G[{1, 1, 0, 1}, x] + (2*I)*Pi*G[{1, 1, 0, 1}, x] + 
        (370*Pi^2*G[{1, 1, 0, 1}, x])/3 - 103*G[{1, 1, 1, 0}, x] + 
        (24*I)*Pi*G[{1, 1, 1, 0}, x] + (392*Pi^2*G[{1, 1, 1, 0}, x])/3 - 
        (482*G[{1, 1, 1, 1}, x])/3 + ((244*I)/3)*Pi*G[{1, 1, 1, 1}, x] + 
        118*Pi^2*G[{1, 1, 1, 1}, x] - 2*G[{0, 0, 0, 1, 1}, x] + 
        4*G[{0, 0, 1, 0, 1}, x] - (4*I)*Pi*G[{0, 0, 1, 0, 1}, x] + 
        4*G[{0, 0, 1, 1, 0}, x] + (4*I)*Pi*G[{0, 0, 1, 1, 0}, x] + 
        (50*G[{0, 0, 1, 1, 1}, x])/3 - 12*G[{0, 1, 0, 0, 1}, x] - 
        (24*I)*Pi*G[{0, 1, 0, 0, 1}, x] - 12*G[{0, 1, 0, 1, 0}, x] + 
        (10*G[{0, 1, 0, 1, 1}, x])/3 + (12*I)*Pi*G[{0, 1, 0, 1, 1}, x] + 
        20*G[{0, 1, 1, 0, 0}, x] - (4*I)*Pi*G[{0, 1, 1, 0, 0}, x] - 
        10*G[{0, 1, 1, 0, 1}, x] + (20*I)*Pi*G[{0, 1, 1, 0, 1}, x] - 
        10*G[{0, 1, 1, 1, 0}, x] - (4*I)*Pi*G[{0, 1, 1, 1, 0}, x] - 
        66*G[{0, 1, 1, 1, 1}, x] + 58*G[{1, 0, 0, 0, 1}, x] - 
        (32*I)*Pi*G[{1, 0, 0, 0, 1}, x] + 58*G[{1, 0, 0, 1, 0}, x] - 
        (4*I)*Pi*G[{1, 0, 0, 1, 0}, x] - (206*G[{1, 0, 0, 1, 1}, x])/3 + 
        (36*I)*Pi*G[{1, 0, 0, 1, 1}, x] - 94*G[{1, 0, 1, 0, 0}, x] - 
        (12*I)*Pi*G[{1, 0, 1, 0, 0}, x] + 68*G[{1, 0, 1, 0, 1}, x] + 
        (48*I)*Pi*G[{1, 0, 1, 0, 1}, x] + 68*G[{1, 0, 1, 1, 0}, x] + 
        (8*I)*Pi*G[{1, 0, 1, 1, 0}, x] - 80*G[{1, 0, 1, 1, 1}, x] - 
        (32*I)*Pi*G[{1, 0, 1, 1, 1}, x] - 166*G[{1, 1, 0, 0, 0}, x] + 
        66*G[{1, 1, 0, 0, 1}, x] + (68*I)*Pi*G[{1, 1, 0, 0, 1}, x] + 
        66*G[{1, 1, 0, 1, 0}, x] - 28*G[{1, 1, 0, 1, 1}, x] - 
        (44*I)*Pi*G[{1, 1, 0, 1, 1}, x] + 18*G[{1, 1, 1, 0, 0}, x] + 
        (4*I)*Pi*G[{1, 1, 1, 0, 0}, x] + 42*G[{1, 1, 1, 0, 1}, x] - 
        (52*I)*Pi*G[{1, 1, 1, 0, 1}, x] + 42*G[{1, 1, 1, 1, 0}, x] + 
        (12*I)*Pi*G[{1, 1, 1, 1, 0}, x] + (436*G[{1, 1, 1, 1, 1}, x])/3 - 
        4*G[{0, 0, 1, 0, 1, 1}, x] + 24*G[{0, 0, 1, 1, 0, 0}, x] - 
        20*G[{0, 0, 1, 1, 0, 1}, x] - 20*G[{0, 0, 1, 1, 1, 0}, x] + 
        20*G[{0, 0, 1, 1, 1, 1}, x] - 24*G[{0, 1, 0, 0, 1, 1}, x] - 
        72*G[{0, 1, 0, 1, 0, 0}, x] + 72*G[{0, 1, 0, 1, 0, 1}, x] + 
        72*G[{0, 1, 0, 1, 1, 0}, x] - 52*G[{0, 1, 0, 1, 1, 1}, x] - 
        96*G[{0, 1, 1, 0, 0, 0}, x] + 44*G[{0, 1, 1, 0, 0, 1}, x] + 
        44*G[{0, 1, 1, 0, 1, 0}, x] + 16*G[{0, 1, 1, 0, 1, 1}, x] - 
        64*G[{0, 1, 1, 1, 0, 0}, x] + 100*G[{0, 1, 1, 1, 0, 1}, x] + 
        100*G[{0, 1, 1, 1, 1, 0}, x] - 140*G[{0, 1, 1, 1, 1, 1}, x] - 
        32*G[{1, 0, 0, 0, 1, 1}, x] + 192*G[{1, 0, 0, 1, 0, 0}, x] - 
        196*G[{1, 0, 0, 1, 0, 1}, x] - 196*G[{1, 0, 0, 1, 1, 0}, x] + 
        280*G[{1, 0, 0, 1, 1, 1}, x] + 288*G[{1, 0, 1, 0, 0, 0}, x] - 
        156*G[{1, 0, 1, 0, 0, 1}, x] - 156*G[{1, 0, 1, 0, 1, 0}, x] + 
        60*G[{1, 0, 1, 0, 1, 1}, x] - 12*G[{1, 0, 1, 1, 0, 0}, x] - 
        124*G[{1, 0, 1, 1, 0, 1}, x] - 124*G[{1, 0, 1, 1, 1, 0}, x] + 
        196*G[{1, 0, 1, 1, 1, 1}, x] + 288*G[{1, 1, 0, 0, 0, 0}, x] - 
        96*G[{1, 1, 0, 0, 0, 1}, x] - 96*G[{1, 1, 0, 0, 1, 0}, x] + 
        76*G[{1, 1, 0, 0, 1, 1}, x] + 236*G[{1, 1, 0, 1, 0, 0}, x] - 
        324*G[{1, 1, 0, 1, 0, 1}, x] - 324*G[{1, 1, 0, 1, 1, 0}, x] + 
        248*G[{1, 1, 0, 1, 1, 1}, x] + 336*G[{1, 1, 1, 0, 0, 0}, x] - 
        204*G[{1, 1, 1, 0, 0, 1}, x] - 204*G[{1, 1, 1, 0, 1, 0}, x] - 
        48*G[{1, 1, 1, 0, 1, 1}, x] + 152*G[{1, 1, 1, 1, 0, 0}, x] - 
        340*G[{1, 1, 1, 1, 0, 1}, x] - 340*G[{1, 1, 1, 1, 1, 0}, x] + 
        620*G[{1, 1, 1, 1, 1, 1}, x] + (1723*G[{1}, x]*Zeta[3])/9 + 
        ((40*I)/9)*Pi*G[{1}, x]*Zeta[3] - (148*Pi^2*G[{1}, x]*Zeta[3])/3 + 
        (122*G[{0, 1}, x]*Zeta[3])/3 + (20*I)*Pi*G[{0, 1}, x]*Zeta[3] - 
        40*G[{1, 0}, x]*Zeta[3] - (12*I)*Pi*G[{1, 0}, x]*Zeta[3] + 
        (1276*G[{1, 1}, x]*Zeta[3])/9 - (8*I)*Pi*G[{1, 1}, x]*Zeta[3] - 
        4*G[{0, 0, 1}, x]*Zeta[3] + 8*G[{0, 1, 0}, x]*Zeta[3] + 
        136*G[{0, 1, 1}, x]*Zeta[3] - 112*G[{1, 0, 0}, x]*Zeta[3] - 
        124*G[{1, 0, 1}, x]*Zeta[3] - 84*G[{1, 1, 0}, x]*Zeta[3] - 
        648*G[{1, 1, 1}, x]*Zeta[3] - 68*G[{1}, x]*Zeta[5])) + 
    FF[1/(s^2*(1 - x)^2)]*(((-2*I)/3)*Pi^3 - (31*Pi^4)/90 + 
      ((215*I)/18)*Pi*G[{0}, x] + (Pi^2*G[{0}, x])/9 - (I/3)*Pi^3*G[{0}, x] + 
      (215*G[{0, 0}, x])/18 - ((11*I)/3)*Pi*G[{0, 0}, x] - 
      (11*Pi^2*G[{0, 0}, x])/3 - (3*I)*Pi*G[{0, 1}, x] - 
      (4*Pi^2*G[{0, 1}, x])/3 + I*Pi*G[{1, 0}, x] - (13*G[{0, 0, 0}, x])/3 - 
      3*G[{0, 0, 1}, x] - (2*I)*Pi*G[{0, 0, 1}, x] - 3*G[{0, 1, 0}, x] + 
      (2*I)*Pi*G[{0, 1, 0}, x] + G[{1, 0, 0}, x] - 10*G[{0, 0, 0, 0}, x] + 
      10*G[{0, 0, 0, 1}, x] + 10*G[{0, 0, 1, 0}, x] - 12*G[{0, 0, 1, 1}, x] + 
      2*G[{0, 1, 0, 0}, x] + 4*Zeta[3] - (6*I)*Pi*Zeta[3] + 
      6*G[{0}, x]*Zeta[3] + ep*(((-182*I)/27)*Pi^3 - (149*Pi^4)/540 + 
        (I/36)*Pi^5 + ((3041*I)/108)*Pi*G[{0}, x] - (113*Pi^2*G[{0}, x])/54 + 
        ((43*I)/36)*Pi^3*G[{0}, x] + (197*Pi^4*G[{0}, x])/180 - 
        (I/2)*Pi^3*G[{1}, x] - (31*Pi^4*G[{1}, x])/90 + 
        (3041*G[{0, 0}, x])/108 - ((505*I)/18)*Pi*G[{0, 0}, x] - 
        (109*Pi^2*G[{0, 0}, x])/36 + ((2*I)/3)*Pi^3*G[{0, 0}, x] - 
        ((41*I)/2)*Pi*G[{0, 1}, x] - (11*Pi^2*G[{0, 1}, x])/6 - 
        ((5*I)/3)*Pi^3*G[{0, 1}, x] + ((359*I)/18)*Pi*G[{1, 0}, x] - 
        (25*Pi^2*G[{1, 0}, x])/18 - (I/3)*Pi^3*G[{1, 0}, x] - 
        (316*G[{0, 0, 0}, x])/9 + (14*I)*Pi*G[{0, 0, 0}, x] + 
        18*Pi^2*G[{0, 0, 0}, x] - (41*G[{0, 0, 1}, x])/2 - 
        (15*I)*Pi*G[{0, 0, 1}, x] + (53*Pi^2*G[{0, 0, 1}, x])/3 - 
        (41*G[{0, 1, 0}, x])/2 + ((4*I)/3)*Pi*G[{0, 1, 0}, x] + 
        13*Pi^2*G[{0, 1, 0}, x] + (11*I)*Pi*G[{0, 1, 1}, x] + 
        (16*Pi^2*G[{0, 1, 1}, x])/3 + (359*G[{1, 0, 0}, x])/18 - 
        ((14*I)/3)*Pi*G[{1, 0, 0}, x] - (11*Pi^2*G[{1, 0, 0}, x])/3 - 
        (2*I)*Pi*G[{1, 0, 1}, x] - (4*Pi^2*G[{1, 0, 1}, x])/3 + 
        I*Pi*G[{1, 1, 0}, x] + 16*G[{0, 0, 0, 0}, x] + 
        14*G[{0, 0, 0, 1}, x] + (2*I)*Pi*G[{0, 0, 0, 1}, x] + 
        14*G[{0, 0, 1, 0}, x] - (10*I)*Pi*G[{0, 0, 1, 0}, x] - 
        23*G[{0, 0, 1, 1}, x] + (2*I)*Pi*G[{0, 0, 1, 1}, x] - 
        (11*G[{0, 1, 0, 0}, x])/3 - (6*I)*Pi*G[{0, 1, 0, 0}, x] + 
        11*G[{0, 1, 0, 1}, x] + 11*G[{0, 1, 1, 0}, x] + 
        (12*I)*Pi*G[{0, 1, 1, 0}, x] - (25*G[{1, 0, 0, 0}, x])/3 - 
        2*G[{1, 0, 0, 1}, x] - (2*I)*Pi*G[{1, 0, 0, 1}, x] - 
        2*G[{1, 0, 1, 0}, x] + (2*I)*Pi*G[{1, 0, 1, 0}, x] + 
        G[{1, 1, 0, 0}, x] + 70*G[{0, 0, 0, 0, 0}, x] - 
        50*G[{0, 0, 0, 0, 1}, x] - 50*G[{0, 0, 0, 1, 0}, x] + 
        32*G[{0, 0, 0, 1, 1}, x] - 8*G[{0, 0, 1, 0, 0}, x] - 
        22*G[{0, 0, 1, 0, 1}, x] - 22*G[{0, 0, 1, 1, 0}, x] + 
        48*G[{0, 0, 1, 1, 1}, x] + 26*G[{0, 1, 0, 0, 0}, x] - 
        36*G[{0, 1, 0, 0, 1}, x] - 36*G[{0, 1, 0, 1, 0}, x] + 
        36*G[{0, 1, 0, 1, 1}, x] + 12*G[{0, 1, 1, 0, 0}, x] - 
        10*G[{1, 0, 0, 0, 0}, x] + 10*G[{1, 0, 0, 0, 1}, x] + 
        10*G[{1, 0, 0, 1, 0}, x] - 12*G[{1, 0, 0, 1, 1}, x] + 
        2*G[{1, 0, 1, 0, 0}, x] + (364*Zeta[3])/9 - ((115*I)/3)*Pi*Zeta[3] - 
        20*Pi^2*Zeta[3] - 3*G[{0}, x]*Zeta[3] - (8*I)*Pi*G[{0}, x]*Zeta[3] + 
        3*G[{1}, x]*Zeta[3] - (6*I)*Pi*G[{1}, x]*Zeta[3] - 
        80*G[{0, 0}, x]*Zeta[3] + 8*G[{0, 1}, x]*Zeta[3] + 
        6*G[{1, 0}, x]*Zeta[3] - 68*Zeta[5]) + 
      ep^2*(((-17621*I)/648)*Pi^3 - (893*Pi^4)/3240 - ((353*I)/216)*Pi^5 - 
        (527*Pi^6)/7560 - ((9373*I)/648)*Pi*G[{0}, x] + 
        (13451*Pi^2*G[{0}, x])/648 + ((1219*I)/108)*Pi^3*G[{0}, x] + 
        (19*Pi^4*G[{0}, x])/24 - ((2*I)/9)*Pi^5*G[{0}, x] - 
        ((200*I)/27)*Pi^3*G[{1}, x] + (25*Pi^4*G[{1}, x])/216 + 
        (I/36)*Pi^5*G[{1}, x] - (9373*G[{0, 0}, x])/648 - 
        ((2137*I)/27)*Pi*G[{0, 0}, x] - (253*Pi^2*G[{0, 0}, x])/36 - 
        ((43*I)/12)*Pi^3*G[{0, 0}, x] - (269*Pi^4*G[{0, 0}, x])/90 - 
        (96*I)*Pi*G[{0, 1}, x] - (13*Pi^2*G[{0, 1}, x])/2 - 
        ((67*I)/18)*Pi^3*G[{0, 1}, x] + (403*Pi^4*G[{0, 1}, x])/180 + 
        ((7253*I)/108)*Pi*G[{1, 0}, x] - (653*Pi^2*G[{1, 0}, x])/54 - 
        ((11*I)/36)*Pi^3*G[{1, 0}, x] + (197*Pi^4*G[{1, 0}, x])/180 - 
        (I/2)*Pi^3*G[{1, 1}, x] - (31*Pi^4*G[{1, 1}, x])/90 - 
        (2527*G[{0, 0, 0}, x])/54 + ((1391*I)/18)*Pi*G[{0, 0, 0}, x] + 
        (106*Pi^2*G[{0, 0, 0}, x])/9 - ((4*I)/3)*Pi^3*G[{0, 0, 0}, x] - 
        96*G[{0, 0, 1}, x] - (72*I)*Pi*G[{0, 0, 1}, x] + 
        (112*Pi^2*G[{0, 0, 1}, x])/3 + ((25*I)/3)*Pi^3*G[{0, 0, 1}, x] - 
        96*G[{0, 1, 0}, x] - ((158*I)/9)*Pi*G[{0, 1, 0}, x] + 
        (184*Pi^2*G[{0, 1, 0}, x])/9 + ((8*I)/3)*Pi^3*G[{0, 1, 0}, x] + 
        ((139*I)/2)*Pi*G[{0, 1, 1}, x] + (37*Pi^2*G[{0, 1, 1}, x])/6 - 
        (3*I)*Pi^3*G[{0, 1, 1}, x] + (7253*G[{1, 0, 0}, x])/108 - 
        ((721*I)/18)*Pi*G[{1, 0, 0}, x] - (Pi^2*G[{1, 0, 0}, x])/36 + 
        ((2*I)/3)*Pi^3*G[{1, 0, 0}, x] - ((33*I)/2)*Pi*G[{1, 0, 1}, x] - 
        (Pi^2*G[{1, 0, 1}, x])/3 - ((5*I)/3)*Pi^3*G[{1, 0, 1}, x] + 
        ((503*I)/18)*Pi*G[{1, 1, 0}, x] - (25*Pi^2*G[{1, 1, 0}, x])/18 - 
        (I/3)*Pi^3*G[{1, 1, 0}, x] + (301*G[{0, 0, 0, 0}, x])/3 - 
        ((122*I)/3)*Pi*G[{0, 0, 0, 0}, x] - 59*Pi^2*G[{0, 0, 0, 0}, x] + 
        (109*G[{0, 0, 0, 1}, x])/2 - (11*I)*Pi*G[{0, 0, 0, 1}, x] - 
        (196*Pi^2*G[{0, 0, 0, 1}, x])/3 + (109*G[{0, 0, 1, 0}, x])/2 - 
        (6*I)*Pi*G[{0, 0, 1, 0}, x] - (185*Pi^2*G[{0, 0, 1, 0}, x])/3 - 
        (171*G[{0, 0, 1, 1}, x])/2 + (17*I)*Pi*G[{0, 0, 1, 1}, x] - 
        (127*Pi^2*G[{0, 0, 1, 1}, x])/3 - (829*G[{0, 1, 0, 0}, x])/18 - 
        (10*I)*Pi*G[{0, 1, 0, 0}, x] - (64*Pi^2*G[{0, 1, 0, 0}, x])/3 + 
        (139*G[{0, 1, 0, 1}, x])/2 + (35*I)*Pi*G[{0, 1, 0, 1}, x] - 
        (112*Pi^2*G[{0, 1, 0, 1}, x])/3 + (139*G[{0, 1, 1, 0}, x])/2 + 
        ((100*I)/3)*Pi*G[{0, 1, 1, 0}, x] - 57*Pi^2*G[{0, 1, 1, 0}, x] - 
        (29*I)*Pi*G[{0, 1, 1, 1}, x] - 16*Pi^2*G[{0, 1, 1, 1}, x] - 
        (604*G[{1, 0, 0, 0}, x])/9 + (14*I)*Pi*G[{1, 0, 0, 0}, x] + 
        18*Pi^2*G[{1, 0, 0, 0}, x] - (33*G[{1, 0, 0, 1}, x])/2 - 
        (10*I)*Pi*G[{1, 0, 0, 1}, x] + (53*Pi^2*G[{1, 0, 0, 1}, x])/3 - 
        (33*G[{1, 0, 1, 0}, x])/2 + ((4*I)/3)*Pi*G[{1, 0, 1, 0}, x] + 
        13*Pi^2*G[{1, 0, 1, 0}, x] + (6*I)*Pi*G[{1, 0, 1, 1}, x] + 
        (16*Pi^2*G[{1, 0, 1, 1}, x])/3 + (503*G[{1, 1, 0, 0}, x])/18 - 
        ((14*I)/3)*Pi*G[{1, 1, 0, 0}, x] - (11*Pi^2*G[{1, 1, 0, 0}, x])/3 - 
        (2*I)*Pi*G[{1, 1, 0, 1}, x] - (4*Pi^2*G[{1, 1, 0, 1}, x])/3 + 
        I*Pi*G[{1, 1, 1, 0}, x] - (113*G[{0, 0, 0, 0, 0}, x])/3 - 
        46*G[{0, 0, 0, 0, 1}, x] - (6*I)*Pi*G[{0, 0, 0, 0, 1}, x] - 
        46*G[{0, 0, 0, 1, 0}, x] + (26*I)*Pi*G[{0, 0, 0, 1, 0}, x] + 
        7*G[{0, 0, 0, 1, 1}, x] - (2*I)*Pi*G[{0, 0, 0, 1, 1}, x] + 
        10*G[{0, 0, 1, 0, 0}, x] + (22*I)*Pi*G[{0, 0, 1, 0, 0}, x] - 
        44*G[{0, 0, 1, 0, 1}, x] - 44*G[{0, 0, 1, 1, 0}, x] - 
        (34*I)*Pi*G[{0, 0, 1, 1, 0}, x] + 107*G[{0, 0, 1, 1, 1}, x] + 
        53*G[{0, 1, 0, 0, 0}, x] + (16*I)*Pi*G[{0, 1, 0, 0, 0}, x] - 
        52*G[{0, 1, 0, 0, 1}, x] - (4*I)*Pi*G[{0, 1, 0, 0, 1}, x] - 
        52*G[{0, 1, 0, 1, 0}, x] - (24*I)*Pi*G[{0, 1, 0, 1, 0}, x] + 
        65*G[{0, 1, 0, 1, 1}, x] + (6*I)*Pi*G[{0, 1, 0, 1, 1}, x] + 
        (121*G[{0, 1, 1, 0, 0}, x])/3 - (18*I)*Pi*G[{0, 1, 1, 0, 0}, x] - 
        29*G[{0, 1, 1, 0, 1}, x] + (2*I)*Pi*G[{0, 1, 1, 0, 1}, x] - 
        29*G[{0, 1, 1, 1, 0}, x] + (16*I)*Pi*G[{0, 1, 1, 1, 0}, x] + 
        28*G[{1, 0, 0, 0, 0}, x] + 10*G[{1, 0, 0, 0, 1}, x] + 
        (2*I)*Pi*G[{1, 0, 0, 0, 1}, x] + 10*G[{1, 0, 0, 1, 0}, x] - 
        (10*I)*Pi*G[{1, 0, 0, 1, 0}, x] - 16*G[{1, 0, 0, 1, 1}, x] + 
        (2*I)*Pi*G[{1, 0, 0, 1, 1}, x] - (2*G[{1, 0, 1, 0, 0}, x])/3 - 
        (6*I)*Pi*G[{1, 0, 1, 0, 0}, x] + 6*G[{1, 0, 1, 0, 1}, x] + 
        6*G[{1, 0, 1, 1, 0}, x] + (12*I)*Pi*G[{1, 0, 1, 1, 0}, x] - 
        (25*G[{1, 1, 0, 0, 0}, x])/3 - 2*G[{1, 1, 0, 0, 1}, x] - 
        (2*I)*Pi*G[{1, 1, 0, 0, 1}, x] - 2*G[{1, 1, 0, 1, 0}, x] + 
        (2*I)*Pi*G[{1, 1, 0, 1, 0}, x] + G[{1, 1, 1, 0, 0}, x] - 
        310*G[{0, 0, 0, 0, 0, 0}, x] + 170*G[{0, 0, 0, 0, 0, 1}, x] + 
        170*G[{0, 0, 0, 0, 1, 0}, x] - 76*G[{0, 0, 0, 0, 1, 1}, x] + 
        24*G[{0, 0, 0, 1, 0, 0}, x] + 102*G[{0, 0, 0, 1, 0, 1}, x] + 
        102*G[{0, 0, 0, 1, 1, 0}, x] - 168*G[{0, 0, 0, 1, 1, 1}, x] - 
        124*G[{0, 0, 1, 0, 0, 0}, x] + 162*G[{0, 0, 1, 0, 0, 1}, x] + 
        162*G[{0, 0, 1, 0, 1, 0}, x] - 118*G[{0, 0, 1, 0, 1, 1}, x] - 
        38*G[{0, 0, 1, 1, 0, 0}, x] + 48*G[{0, 0, 1, 1, 0, 1}, x] + 
        48*G[{0, 0, 1, 1, 1, 0}, x] - 144*G[{0, 0, 1, 1, 1, 1}, x] - 
        98*G[{0, 1, 0, 0, 0, 0}, x] + 62*G[{0, 1, 0, 0, 0, 1}, x] + 
        62*G[{0, 1, 0, 0, 1, 0}, x] + 6*G[{0, 1, 0, 0, 1, 1}, x] - 
        30*G[{0, 1, 0, 1, 0, 0}, x] + 78*G[{0, 1, 0, 1, 0, 1}, x] + 
        78*G[{0, 1, 0, 1, 1, 0}, x] - 144*G[{0, 1, 0, 1, 1, 1}, x] - 
        140*G[{0, 1, 1, 0, 0, 0}, x] + 98*G[{0, 1, 1, 0, 0, 1}, x] + 
        98*G[{0, 1, 1, 0, 1, 0}, x] - 96*G[{0, 1, 1, 0, 1, 1}, x] + 
        16*G[{0, 1, 1, 1, 0, 0}, x] + 70*G[{1, 0, 0, 0, 0, 0}, x] - 
        50*G[{1, 0, 0, 0, 0, 1}, x] - 50*G[{1, 0, 0, 0, 1, 0}, x] + 
        32*G[{1, 0, 0, 0, 1, 1}, x] - 8*G[{1, 0, 0, 1, 0, 0}, x] - 
        22*G[{1, 0, 0, 1, 0, 1}, x] - 22*G[{1, 0, 0, 1, 1, 0}, x] + 
        48*G[{1, 0, 0, 1, 1, 1}, x] + 26*G[{1, 0, 1, 0, 0, 0}, x] - 
        36*G[{1, 0, 1, 0, 0, 1}, x] - 36*G[{1, 0, 1, 0, 1, 0}, x] + 
        36*G[{1, 0, 1, 0, 1, 1}, x] + 12*G[{1, 0, 1, 1, 0, 0}, x] - 
        10*G[{1, 1, 0, 0, 0, 0}, x] + 10*G[{1, 1, 0, 0, 0, 1}, x] + 
        10*G[{1, 1, 0, 0, 1, 0}, x] - 12*G[{1, 1, 0, 0, 1, 1}, x] + 
        2*G[{1, 1, 0, 1, 0, 0}, x] + (17621*Zeta[3])/108 - 
        ((3733*I)/18)*Pi*Zeta[3] - (325*Pi^2*Zeta[3])/36 + 
        (4*I)*Pi^3*Zeta[3] - (917*G[{0}, x]*Zeta[3])/18 + 
        ((31*I)/9)*Pi*G[{0}, x]*Zeta[3] + 86*Pi^2*G[{0}, x]*Zeta[3] + 
        (400*G[{1}, x]*Zeta[3])/9 - ((85*I)/3)*Pi*G[{1}, x]*Zeta[3] - 
        20*Pi^2*G[{1}, x]*Zeta[3] - (899*G[{0, 0}, x]*Zeta[3])/9 + 
        (4*I)*Pi*G[{0, 0}, x]*Zeta[3] + (49*G[{0, 1}, x]*Zeta[3])/3 + 
        (14*I)*Pi*G[{0, 1}, x]*Zeta[3] - 8*G[{1, 0}, x]*Zeta[3] - 
        (8*I)*Pi*G[{1, 0}, x]*Zeta[3] + 3*G[{1, 1}, x]*Zeta[3] - 
        (6*I)*Pi*G[{1, 1}, x]*Zeta[3] + 356*G[{0, 0, 0}, x]*Zeta[3] + 
        8*G[{0, 0, 1}, x]*Zeta[3] + 42*G[{0, 1, 0}, x]*Zeta[3] + 
        70*G[{0, 1, 1}, x]*Zeta[3] - 80*G[{1, 0, 0}, x]*Zeta[3] + 
        8*G[{1, 0, 1}, x]*Zeta[3] + 6*G[{1, 1, 0}, x]*Zeta[3] - 
        109*Zeta[3]^2 - (203*Zeta[5])/6 - (9*I)*Pi*Zeta[5] + 
        257*G[{0}, x]*Zeta[5] - 68*G[{1}, x]*Zeta[5])) + 
    FF[1/(s^2*x)]*(27937/1296 + ((1211*I)/54)*Pi - (641*Pi^2)/216 - 
      ((8*I)/3)*Pi^3 - Pi^4/12 + (287*G[{0}, x])/12 - 
      ((49*I)/9)*Pi*G[{0}, x] - (10*Pi^2*G[{0}, x])/9 + 
      (I/3)*Pi^3*G[{0}, x] - (176*G[{1}, x])/9 - ((5*I)/3)*Pi*G[{1}, x] - 
      (7*Pi^2*G[{1}, x])/6 - (179*G[{0, 0}, x])/18 + 
      ((11*I)/3)*Pi*G[{0, 0}, x] + (Pi^2*G[{0, 0}, x])/3 - G[{0, 1}, x] - 
      (16*I)*Pi*G[{0, 1}, x] - (Pi^2*G[{0, 1}, x])/3 - G[{1, 0}, x] + 
      (16*I)*Pi*G[{1, 0}, x] + (Pi^2*G[{1, 0}, x])/3 + (20*G[{1, 1}, x])/3 + 
      (2*Pi^2*G[{1, 1}, x])/3 + (22*G[{0, 0, 0}, x])/3 + 
      (2*I)*Pi*G[{0, 0, 1}, x] - (2*I)*Pi*G[{0, 1, 0}, x] - 
      16*G[{0, 1, 1}, x] + 9*G[{1, 0, 0}, x] + 7*G[{1, 0, 1}, x] + 
      7*G[{1, 1, 0}, x] - 7*G[{1, 1, 1}, x] + 2*G[{0, 0, 1, 1}, x] - 
      2*G[{0, 1, 0, 0}, x] + 2*G[{1, 1, 0, 0}, x] - 2*G[{1, 1, 0, 1}, x] - 
      2*G[{1, 1, 1, 0}, x] + 2*G[{1, 1, 1, 1}, x] + (155*Zeta[3])/18 - 
      (7*I)*Pi*Zeta[3] + 4*G[{0}, x]*Zeta[3] - 2*G[{1}, x]*Zeta[3] + 
      ep*(630337/7776 + ((20639*I)/324)*Pi - (22175*Pi^2)/1296 - 
        ((397*I)/27)*Pi^3 + (349*Pi^4)/432 - ((29*I)/180)*Pi^5 + 
        (2999*G[{0}, x])/24 - ((943*I)/54)*Pi*G[{0}, x] - 
        (1063*Pi^2*G[{0}, x])/216 + ((131*I)/36)*Pi^3*G[{0}, x] + 
        (Pi^4*G[{0}, x])/60 - (3313*G[{1}, x])/27 + ((217*I)/18)*Pi*
         G[{1}, x] - 8*Pi^2*G[{1}, x] - ((11*I)/2)*Pi^3*G[{1}, x] - 
        (23*Pi^4*G[{1}, x])/90 - (2123*G[{0, 0}, x])/27 + 
        ((143*I)/9)*Pi*G[{0, 0}, x] + (49*Pi^2*G[{0, 0}, x])/36 - 
        ((2*I)/3)*Pi^3*G[{0, 0}, x] + G[{0, 1}, x]/2 - 
        ((281*I)/3)*Pi*G[{0, 1}, x] + (37*Pi^2*G[{0, 1}, x])/2 + 
        ((5*I)/3)*Pi^3*G[{0, 1}, x] + G[{1, 0}, x]/2 + 
        ((779*I)/9)*Pi*G[{1, 0}, x] + (14*Pi^2*G[{1, 0}, x])/9 + 
        (I/3)*Pi^3*G[{1, 0}, x] + (218*G[{1, 1}, x])/3 + 
        ((19*I)/3)*Pi*G[{1, 1}, x] + (25*Pi^2*G[{1, 1}, x])/3 + 
        (1013*G[{0, 0, 0}, x])/18 - (11*I)*Pi*G[{0, 0, 0}, x] - 
        (4*Pi^2*G[{0, 0, 0}, x])/3 - 4*G[{0, 0, 1}, x] - 
        (33*I)*Pi*G[{0, 0, 1}, x] - (8*Pi^2*G[{0, 0, 1}, x])/3 - 
        4*G[{0, 1, 0}, x] - ((79*I)/3)*Pi*G[{0, 1, 0}, x] + 
        (2*Pi^2*G[{0, 1, 0}, x])/3 - (263*G[{0, 1, 1}, x])/3 + 
        (33*I)*Pi*G[{0, 1, 1}, x] + (Pi^2*G[{0, 1, 1}, x])/3 + 
        (464*G[{1, 0, 0}, x])/9 - ((82*I)/3)*Pi*G[{1, 0, 0}, x] - 
        (2*Pi^2*G[{1, 0, 0}, x])/3 + 37*G[{1, 0, 1}, x] + 
        (28*I)*Pi*G[{1, 0, 1}, x] - 3*Pi^2*G[{1, 0, 1}, x] + 
        37*G[{1, 1, 0}, x] + (39*I)*Pi*G[{1, 1, 0}, x] - 
        3*Pi^2*G[{1, 1, 0}, x] - (187*G[{1, 1, 1}, x])/3 - 
        (6*I)*Pi*G[{1, 1, 1}, x] - (10*Pi^2*G[{1, 1, 1}, x])/3 - 
        33*G[{0, 0, 0, 0}, x] - (2*I)*Pi*G[{0, 0, 0, 1}, x] + 
        (10*I)*Pi*G[{0, 0, 1, 0}, x] - 33*G[{0, 0, 1, 1}, x] - 
        (2*I)*Pi*G[{0, 0, 1, 1}, x] - (79*G[{0, 1, 0, 0}, x])/3 + 
        (6*I)*Pi*G[{0, 1, 0, 0}, x] - (12*I)*Pi*G[{0, 1, 1, 0}, x] + 
        65*G[{0, 1, 1, 1}, x] - (5*G[{1, 0, 0, 0}, x])/3 - 
        40*G[{1, 0, 0, 1}, x] + (2*I)*Pi*G[{1, 0, 0, 1}, x] - 
        40*G[{1, 0, 1, 0}, x] - (2*I)*Pi*G[{1, 0, 1, 0}, x] + 
        54*G[{1, 0, 1, 1}, x] + 50*G[{1, 1, 0, 0}, x] - 
        25*G[{1, 1, 0, 1}, x] - 25*G[{1, 1, 1, 0}, x] + 
        33*G[{1, 1, 1, 1}, x] - 2*G[{0, 0, 0, 1, 1}, x] + 
        8*G[{0, 0, 1, 0, 0}, x] + 2*G[{0, 0, 1, 0, 1}, x] + 
        2*G[{0, 0, 1, 1, 0}, x] - 8*G[{0, 0, 1, 1, 1}, x] + 
        4*G[{0, 1, 0, 0, 0}, x] + 6*G[{0, 1, 0, 0, 1}, x] + 
        6*G[{0, 1, 0, 1, 0}, x] - 6*G[{0, 1, 0, 1, 1}, x] - 
        10*G[{0, 1, 1, 0, 0}, x] - 2*G[{0, 1, 1, 0, 1}, x] - 
        2*G[{0, 1, 1, 1, 0}, x] + 2*G[{0, 1, 1, 1, 1}, x] + 
        2*G[{1, 0, 0, 1, 1}, x] - 8*G[{1, 0, 1, 0, 0}, x] + 
        6*G[{1, 0, 1, 0, 1}, x] + 6*G[{1, 0, 1, 1, 0}, x] - 
        6*G[{1, 0, 1, 1, 1}, x] - 8*G[{1, 1, 0, 0, 0}, x] + 
        4*G[{1, 1, 0, 0, 1}, x] + 4*G[{1, 1, 0, 1, 0}, x] - 
        6*G[{1, 1, 1, 0, 0}, x] + 10*G[{1, 1, 1, 0, 1}, x] + 
        10*G[{1, 1, 1, 1, 0}, x] - 14*G[{1, 1, 1, 1, 1}, x] + 
        (340*Zeta[3])/27 - (27*I)*Pi*Zeta[3] + (437*Pi^2*Zeta[3])/36 - 
        28*G[{0}, x]*Zeta[3] + (8*I)*Pi*G[{0}, x]*Zeta[3] + 
        12*G[{1}, x]*Zeta[3] + (6*I)*Pi*G[{1}, x]*Zeta[3] + 
        10*G[{0, 0}, x]*Zeta[3] - 20*G[{0, 1}, x]*Zeta[3] + 
        6*G[{1, 0}, x]*Zeta[3] + 14*G[{1, 1}, x]*Zeta[3] - (35*Zeta[5])/2) + 
      ep^2*(12909193/46656 + ((353663*I)/1944)*Pi - (538133*Pi^2)/7776 - 
        ((20537*I)/324)*Pi^3 + (11153*Pi^4)/2880 - ((5729*I)/4320)*Pi^5 + 
        (5209*Pi^6)/30240 + (7751*G[{0}, x])/16 + ((8012*I)/81)*Pi*
         G[{0}, x] - (11593*Pi^2*G[{0}, x])/324 + ((1637*I)/108)*Pi^3*
         G[{0}, x] - (43*Pi^4*G[{0}, x])/360 + ((2*I)/9)*Pi^5*G[{0}, x] - 
        (81211*G[{1}, x])/162 - ((2905*I)/54)*Pi*G[{1}, x] - 
        (3613*Pi^2*G[{1}, x])/108 - ((4573*I)/108)*Pi^3*G[{1}, x] + 
        (1157*Pi^4*G[{1}, x])/540 - (I/36)*Pi^5*G[{1}, x] - 
        (70849*G[{0, 0}, x])/324 + ((772*I)/27)*Pi*G[{0, 0}, x] - 
        (173*Pi^2*G[{0, 0}, x])/24 - ((91*I)/12)*Pi^3*G[{0, 0}, x] + 
        (4*Pi^4*G[{0, 0}, x])/15 + 42*G[{0, 1}, x] - ((3487*I)/9)*Pi*
         G[{0, 1}, x] + (3245*Pi^2*G[{0, 1}, x])/36 + ((469*I)/18)*Pi^3*
         G[{0, 1}, x] - (103*Pi^4*G[{0, 1}, x])/90 + 42*G[{1, 0}, x] + 
        ((20927*I)/54)*Pi*G[{1, 0}, x] - (1985*Pi^2*G[{1, 0}, x])/108 + 
        ((263*I)/36)*Pi^3*G[{1, 0}, x] + (11*Pi^4*G[{1, 0}, x])/45 + 
        (3485*G[{1, 1}, x])/18 + ((439*I)/18)*Pi*G[{1, 1}, x] + 
        (533*Pi^2*G[{1, 1}, x])/12 - ((55*I)/3)*Pi^3*G[{1, 1}, x] + 
        (23*Pi^4*G[{1, 1}, x])/45 + (13087*G[{0, 0, 0}, x])/54 - 
        ((79*I)/9)*Pi*G[{0, 0, 0}, x] - (31*Pi^2*G[{0, 0, 0}, x])/9 + 
        ((4*I)/3)*Pi^3*G[{0, 0, 0}, x] - 18*G[{0, 0, 1}, x] - 
        ((725*I)/3)*Pi*G[{0, 0, 1}, x] + 35*Pi^2*G[{0, 0, 1}, x] - 
        ((25*I)/3)*Pi^3*G[{0, 0, 1}, x] - 18*G[{0, 1, 0}, x] - 
        ((3197*I)/18)*Pi*G[{0, 1, 0}, x] + (158*Pi^2*G[{0, 1, 0}, x])/9 - 
        ((8*I)/3)*Pi^3*G[{0, 1, 0}, x] - (3334*G[{0, 1, 1}, x])/9 + 
        ((1157*I)/6)*Pi*G[{0, 1, 1}, x] - (85*Pi^2*G[{0, 1, 1}, x])/2 + 
        (3*I)*Pi^3*G[{0, 1, 1}, x] + (12665*G[{1, 0, 0}, x])/54 - 
        ((2026*I)/9)*Pi*G[{1, 0, 0}, x] - (287*Pi^2*G[{1, 0, 0}, x])/36 - 
        ((2*I)/3)*Pi^3*G[{1, 0, 0}, x] + 152*G[{1, 0, 1}, x] + 
        ((556*I)/3)*Pi*G[{1, 0, 1}, x] - (236*Pi^2*G[{1, 0, 1}, x])/3 + 
        ((5*I)/3)*Pi^3*G[{1, 0, 1}, x] + 152*G[{1, 1, 0}, x] + 
        ((5383*I)/18)*Pi*G[{1, 1, 0}, x] - (886*Pi^2*G[{1, 1, 0}, x])/9 + 
        (I/3)*Pi^3*G[{1, 1, 0}, x] - (5705*G[{1, 1, 1}, x])/18 - 
        ((235*I)/6)*Pi*G[{1, 1, 1}, x] - (43*Pi^2*G[{1, 1, 1}, x])/2 - 
        (1169*G[{0, 0, 0, 0}, x])/6 + ((77*I)/3)*Pi*G[{0, 0, 0, 0}, x] + 
        4*Pi^2*G[{0, 0, 0, 0}, x] + 46*G[{0, 0, 0, 1}, x] - 
        (83*I)*Pi*G[{0, 0, 0, 1}, x] + 2*Pi^2*G[{0, 0, 0, 1}, x] + 
        46*G[{0, 0, 1, 0}, x] + (72*I)*Pi*G[{0, 0, 1, 0}, x] - 
        3*Pi^2*G[{0, 0, 1, 0}, x] - (839*G[{0, 0, 1, 1}, x])/3 + 
        (54*I)*Pi*G[{0, 0, 1, 1}, x] + 8*Pi^2*G[{0, 0, 1, 1}, x] - 
        (1603*G[{0, 1, 0, 0}, x])/9 + (19*I)*Pi*G[{0, 1, 0, 0}, x] - 
        3*Pi^2*G[{0, 1, 0, 0}, x] + (17*G[{0, 1, 0, 1}, x])/2 + 
        (101*I)*Pi*G[{0, 1, 0, 1}, x] + (19*Pi^2*G[{0, 1, 0, 1}, x])/3 + 
        (17*G[{0, 1, 1, 0}, x])/2 - ((232*I)/3)*Pi*G[{0, 1, 1, 0}, x] + 
        (52*Pi^2*G[{0, 1, 1, 0}, x])/3 + (1046*G[{0, 1, 1, 1}, x])/3 - 
        (74*I)*Pi*G[{0, 1, 1, 1}, x] - (2*Pi^2*G[{0, 1, 1, 1}, x])/3 - 
        (1631*G[{1, 0, 0, 0}, x])/9 + (67*I)*Pi*G[{1, 0, 0, 0}, x] + 
        (4*Pi^2*G[{1, 0, 0, 0}, x])/3 - 136*G[{1, 0, 0, 1}, x] + 
        (89*I)*Pi*G[{1, 0, 0, 1}, x] + (14*Pi^2*G[{1, 0, 0, 1}, x])/3 - 
        136*G[{1, 0, 1, 0}, x] - ((322*I)/3)*Pi*G[{1, 0, 1, 0}, x] + 
        6*Pi^2*G[{1, 0, 1, 0}, x] + (742*G[{1, 0, 1, 1}, x])/3 - 
        (44*I)*Pi*G[{1, 0, 1, 1}, x] + (13*Pi^2*G[{1, 0, 1, 1}, x])/3 + 
        (3416*G[{1, 1, 0, 0}, x])/9 - ((151*I)/3)*Pi*G[{1, 1, 0, 0}, x] + 
        (22*Pi^2*G[{1, 1, 0, 0}, x])/3 - (309*G[{1, 1, 0, 1}, x])/2 - 
        (95*I)*Pi*G[{1, 1, 0, 1}, x] + (38*Pi^2*G[{1, 1, 0, 1}, x])/3 - 
        (309*G[{1, 1, 1, 0}, x])/2 + (77*I)*Pi*G[{1, 1, 1, 0}, x] + 
        (38*Pi^2*G[{1, 1, 1, 0}, x])/3 + (808*G[{1, 1, 1, 1}, x])/3 + 
        (30*I)*Pi*G[{1, 1, 1, 1}, x] + 11*Pi^2*G[{1, 1, 1, 1}, x] + 
        (308*G[{0, 0, 0, 0, 0}, x])/3 + (6*I)*Pi*G[{0, 0, 0, 0, 1}, x] - 
        (26*I)*Pi*G[{0, 0, 0, 1, 0}, x] - 83*G[{0, 0, 0, 1, 1}, x] + 
        (2*I)*Pi*G[{0, 0, 0, 1, 1}, x] + 73*G[{0, 0, 1, 0, 0}, x] - 
        (22*I)*Pi*G[{0, 0, 1, 0, 0}, x] - G[{0, 0, 1, 0, 1}, x] - 
        G[{0, 0, 1, 1, 0}, x] + (34*I)*Pi*G[{0, 0, 1, 1, 0}, x] + 
        121*G[{0, 0, 1, 1, 1}, x] + 20*G[{0, 1, 0, 0, 0}, x] - 
        (16*I)*Pi*G[{0, 1, 0, 0, 0}, x] + 48*G[{0, 1, 0, 0, 1}, x] + 
        (4*I)*Pi*G[{0, 1, 0, 0, 1}, x] + 48*G[{0, 1, 0, 1, 0}, x] + 
        (24*I)*Pi*G[{0, 1, 0, 1, 0}, x] + 53*G[{0, 1, 0, 1, 1}, x] - 
        (6*I)*Pi*G[{0, 1, 0, 1, 1}, x] - (241*G[{0, 1, 1, 0, 0}, x])/3 + 
        (18*I)*Pi*G[{0, 1, 1, 0, 0}, x] + 3*G[{0, 1, 1, 0, 1}, x] - 
        (2*I)*Pi*G[{0, 1, 1, 0, 1}, x] + 3*G[{0, 1, 1, 1, 0}, x] - 
        (16*I)*Pi*G[{0, 1, 1, 1, 0}, x] - 207*G[{0, 1, 1, 1, 1}, x] - 
        24*G[{1, 0, 0, 0, 0}, x] + 87*G[{1, 0, 0, 0, 1}, x] - 
        (2*I)*Pi*G[{1, 0, 0, 0, 1}, x] + 87*G[{1, 0, 0, 1, 0}, x] + 
        (10*I)*Pi*G[{1, 0, 0, 1, 0}, x] + 82*G[{1, 0, 0, 1, 1}, x] - 
        (2*I)*Pi*G[{1, 0, 0, 1, 1}, x] - (334*G[{1, 0, 1, 0, 0}, x])/3 + 
        (6*I)*Pi*G[{1, 0, 1, 0, 0}, x] + 84*G[{1, 0, 1, 0, 1}, x] + 
        84*G[{1, 0, 1, 1, 0}, x] - (12*I)*Pi*G[{1, 0, 1, 1, 0}, x] - 
        236*G[{1, 0, 1, 1, 1}, x] - (779*G[{1, 1, 0, 0, 0}, x])/3 + 
        113*G[{1, 1, 0, 0, 1}, x] + (2*I)*Pi*G[{1, 1, 0, 0, 1}, x] + 
        113*G[{1, 1, 0, 1, 0}, x] - (2*I)*Pi*G[{1, 1, 0, 1, 0}, x] - 
        158*G[{1, 1, 0, 1, 1}, x] + 58*G[{1, 1, 1, 0, 0}, x] + 
        69*G[{1, 1, 1, 0, 1}, x] + 69*G[{1, 1, 1, 1, 0}, x] - 
        105*G[{1, 1, 1, 1, 1}, x] + 6*G[{0, 0, 0, 0, 1, 1}, x] - 
        24*G[{0, 0, 0, 1, 0, 0}, x] - 2*G[{0, 0, 0, 1, 0, 1}, x] - 
        2*G[{0, 0, 0, 1, 1, 0}, x] + 8*G[{0, 0, 0, 1, 1, 1}, x] - 
        16*G[{0, 0, 1, 0, 0, 0}, x] - 22*G[{0, 0, 1, 0, 0, 1}, x] - 
        22*G[{0, 0, 1, 0, 1, 0}, x] + 18*G[{0, 0, 1, 0, 1, 1}, x] + 
        40*G[{0, 0, 1, 1, 0, 0}, x] - 10*G[{0, 0, 1, 1, 0, 1}, x] - 
        10*G[{0, 0, 1, 1, 1, 0}, x] + 26*G[{0, 0, 1, 1, 1, 1}, x] - 
        12*G[{0, 1, 0, 0, 0, 0}, x] - 12*G[{0, 1, 0, 0, 0, 1}, x] - 
        12*G[{0, 1, 0, 0, 1, 0}, x] + 4*G[{0, 1, 0, 0, 1, 1}, x] + 
        24*G[{0, 1, 0, 1, 0, 0}, x] - 12*G[{0, 1, 0, 1, 0, 1}, x] - 
        12*G[{0, 1, 0, 1, 1, 0}, x] + 18*G[{0, 1, 0, 1, 1, 1}, x] + 
        52*G[{0, 1, 1, 0, 0, 0}, x] - 14*G[{0, 1, 1, 0, 0, 1}, x] - 
        14*G[{0, 1, 1, 0, 1, 0}, x] + 16*G[{0, 1, 1, 0, 1, 1}, x] - 
        22*G[{0, 1, 1, 1, 0, 0}, x] + 10*G[{0, 1, 1, 1, 0, 1}, x] + 
        10*G[{0, 1, 1, 1, 1, 0}, x] - 14*G[{0, 1, 1, 1, 1, 1}, x] - 
        2*G[{1, 0, 0, 0, 1, 1}, x] + 24*G[{1, 0, 0, 1, 0, 0}, x] - 
        14*G[{1, 0, 0, 1, 0, 1}, x] - 14*G[{1, 0, 0, 1, 1, 0}, x] + 
        8*G[{1, 0, 0, 1, 1, 1}, x] + 28*G[{1, 0, 1, 0, 0, 0}, x] - 
        6*G[{1, 0, 1, 0, 0, 1}, x] - 6*G[{1, 0, 1, 0, 1, 0}, x] - 
        6*G[{1, 0, 1, 0, 1, 1}, x] - 14*G[{1, 0, 1, 1, 0, 0}, x] - 
        10*G[{1, 0, 1, 1, 0, 1}, x] - 10*G[{1, 0, 1, 1, 1, 0}, x] + 
        22*G[{1, 0, 1, 1, 1, 1}, x] + 24*G[{1, 1, 0, 0, 0, 0}, x] - 
        8*G[{1, 1, 0, 0, 0, 1}, x] - 8*G[{1, 1, 0, 0, 1, 0}, x] + 
        2*G[{1, 1, 0, 0, 1, 1}, x] + 18*G[{1, 1, 0, 1, 0, 0}, x] - 
        28*G[{1, 1, 0, 1, 0, 1}, x] - 28*G[{1, 1, 0, 1, 1, 0}, x] + 
        28*G[{1, 1, 0, 1, 1, 1}, x] + 32*G[{1, 1, 1, 0, 0, 0}, x] - 
        20*G[{1, 1, 1, 0, 0, 1}, x] - 20*G[{1, 1, 1, 0, 1, 0}, x] + 
        14*G[{1, 1, 1, 1, 0, 0}, x] - 34*G[{1, 1, 1, 1, 0, 1}, x] - 
        34*G[{1, 1, 1, 1, 1, 0}, x] + 62*G[{1, 1, 1, 1, 1, 1}, x] + 
        (18487*Zeta[3])/162 - ((4507*I)/27)*Pi*Zeta[3] + 
        (2981*Pi^2*Zeta[3])/108 + ((173*I)/18)*Pi^3*Zeta[3] - 
        (2239*G[{0}, x]*Zeta[3])/18 + ((491*I)/9)*Pi*G[{0}, x]*Zeta[3] - 
        21*Pi^2*G[{0}, x]*Zeta[3] + 202*G[{1}, x]*Zeta[3] - 
        ((65*I)/3)*Pi*G[{1}, x]*Zeta[3] - (14*Pi^2*G[{1}, x]*Zeta[3])/3 + 
        (1178*G[{0, 0}, x]*Zeta[3])/9 - (4*I)*Pi*G[{0, 0}, x]*Zeta[3] - 
        (454*G[{0, 1}, x]*Zeta[3])/3 - (14*I)*Pi*G[{0, 1}, x]*Zeta[3] + 
        68*G[{1, 0}, x]*Zeta[3] + (8*I)*Pi*G[{1, 0}, x]*Zeta[3] + 
        184*G[{1, 1}, x]*Zeta[3] + (6*I)*Pi*G[{1, 1}, x]*Zeta[3] - 
        56*G[{0, 0, 0}, x]*Zeta[3] + 40*G[{0, 0, 1}, x]*Zeta[3] - 
        6*G[{0, 1, 1}, x]*Zeta[3] - 26*G[{1, 0, 1}, x]*Zeta[3] - 
        6*G[{1, 1, 0}, x]*Zeta[3] - 60*G[{1, 1, 1}, x]*Zeta[3] + 
        (683*Zeta[3]^2)/6 + (627*Zeta[5])/10 - (42*I)*Pi*Zeta[5] - 
        22*G[{0}, x]*Zeta[5] - 5*G[{1}, x]*Zeta[5])) + 
    FF[1/(s^2*(1 - x))]*(58897/1296 + ((1211*I)/54)*Pi - (425*Pi^2)/216 - 
      ((4*I)/3)*Pi^3 + (5*Pi^4)/36 + (269*G[{0}, x])/18 + 
      ((10*I)/3)*Pi*G[{0}, x] - (13*Pi^2*G[{0}, x])/6 - (215*G[{1}, x])/12 - 
      ((94*I)/9)*Pi*G[{1}, x] - (Pi^2*G[{1}, x])/9 - (I/3)*Pi^3*G[{1}, x] + 
      (8*G[{0, 0}, x])/3 + (2*Pi^2*G[{0, 0}, x])/3 - 3*G[{0, 1}, x] - 
      (8*I)*Pi*G[{0, 1}, x] + (Pi^2*G[{0, 1}, x])/3 - 3*G[{1, 0}, x] + 
      (8*I)*Pi*G[{1, 0}, x] - (Pi^2*G[{1, 0}, x])/3 - (35*G[{1, 1}, x])/18 + 
      ((11*I)/3)*Pi*G[{1, 1}, x] + (Pi^2*G[{1, 1}, x])/3 - 
      7*G[{0, 0, 0}, x] + 7*G[{0, 0, 1}, x] + 7*G[{0, 1, 0}, x] - 
      15*G[{0, 1, 1}, x] + 8*G[{1, 0, 0}, x] - (2*I)*Pi*G[{1, 0, 1}, x] + 
      (2*I)*Pi*G[{1, 1, 0}, x] + (22*G[{1, 1, 1}, x])/3 + 
      2*G[{0, 0, 0, 0}, x] - 2*G[{0, 0, 0, 1}, x] - 2*G[{0, 0, 1, 0}, x] + 
      2*G[{0, 0, 1, 1}, x] - 2*G[{1, 0, 1, 1}, x] + 2*G[{1, 1, 0, 0}, x] + 
      (11*Zeta[3])/18 - (13*I)*Pi*Zeta[3] - 2*G[{0}, x]*Zeta[3] + 
      8*G[{1}, x]*Zeta[3] + ep*(1549489/7776 + ((30323*I)/324)*Pi - 
        (2807*Pi^2)/1296 - ((31*I)/3)*Pi^3 - (59*Pi^4)/144 - 
        ((2*I)/15)*Pi^5 + (8489*G[{0}, x])/108 + ((607*I)/18)*Pi*G[{0}, x] - 
        (87*Pi^2*G[{0}, x])/4 + ((10*I)/3)*Pi^3*G[{0}, x] - 
        (2*Pi^4*G[{0}, x])/9 - (7841*G[{1}, x])/72 - ((2509*I)/54)*Pi*
         G[{1}, x] - (397*Pi^2*G[{1}, x])/216 - ((21*I)/4)*Pi^3*G[{1}, x] + 
        (59*Pi^4*G[{1}, x])/180 + 28*G[{0, 0}, x] - ((35*I)/3)*Pi*
         G[{0, 0}, x] + (19*Pi^2*G[{0, 0}, x])/3 - (63*G[{0, 1}, x])/2 - 
        ((427*I)/9)*Pi*G[{0, 1}, x] + (122*Pi^2*G[{0, 1}, x])/9 - 
        (I/3)*Pi^3*G[{0, 1}, x] - (63*G[{1, 0}, x])/2 + 
        ((145*I)/3)*Pi*G[{1, 0}, x] + (17*Pi^2*G[{1, 0}, x])/2 - 
        (I/3)*Pi^3*G[{1, 0}, x] + (1009*G[{1, 1}, x])/27 + 
        ((233*I)/9)*Pi*G[{1, 1}, x] + (49*Pi^2*G[{1, 1}, x])/36 + 
        ((4*I)/3)*Pi^3*G[{1, 1}, x] - (166*G[{0, 0, 0}, x])/3 + 
        (6*I)*Pi*G[{0, 0, 0}, x] - (10*Pi^2*G[{0, 0, 0}, x])/3 + 
        42*G[{0, 0, 1}, x] - (9*I)*Pi*G[{0, 0, 1}, x] - 
        3*Pi^2*G[{0, 0, 1}, x] + 42*G[{0, 1, 0}, x] - 
        (14*I)*Pi*G[{0, 1, 0}, x] - 3*Pi^2*G[{0, 1, 0}, x] - 
        (751*G[{0, 1, 1}, x])/9 + ((44*I)/3)*Pi*G[{0, 1, 1}, x] - 
        (2*Pi^2*G[{0, 1, 1}, x])/3 + (130*G[{1, 0, 0}, x])/3 - 
        (21*I)*Pi*G[{1, 0, 0}, x] + (Pi^2*G[{1, 0, 0}, x])/3 + 
        11*G[{1, 0, 1}, x] + ((11*I)/3)*Pi*G[{1, 0, 1}, x] + 
        (2*Pi^2*G[{1, 0, 1}, x])/3 + 11*G[{1, 1, 0}, x] + 
        (27*I)*Pi*G[{1, 1, 0}, x] - (8*Pi^2*G[{1, 1, 0}, x])/3 + 
        (239*G[{1, 1, 1}, x])/18 - (11*I)*Pi*G[{1, 1, 1}, x] - 
        (4*Pi^2*G[{1, 1, 1}, x])/3 + 45*G[{0, 0, 0, 0}, x] - 
        25*G[{0, 0, 0, 1}, x] - 25*G[{0, 0, 1, 0}, x] + 
        2*G[{0, 0, 1, 1}, x] - 30*G[{0, 1, 0, 0}, x] + 2*G[{0, 1, 0, 1}, x] - 
        (2*I)*Pi*G[{0, 1, 0, 1}, x] + 2*G[{0, 1, 1, 0}, x] + 
        (2*I)*Pi*G[{0, 1, 1, 0}, x] + (139*G[{0, 1, 1, 1}, x])/3 + 
        5*G[{1, 0, 0, 0}, x] - 42*G[{1, 0, 0, 1}, x] - 
        (12*I)*Pi*G[{1, 0, 0, 1}, x] - 42*G[{1, 0, 1, 0}, x] + 
        (137*G[{1, 0, 1, 1}, x])/3 + (6*I)*Pi*G[{1, 0, 1, 1}, x] + 
        27*G[{1, 1, 0, 0}, x] - (2*I)*Pi*G[{1, 1, 0, 0}, x] + 
        (10*I)*Pi*G[{1, 1, 0, 1}, x] - (2*I)*Pi*G[{1, 1, 1, 0}, x] - 
        33*G[{1, 1, 1, 1}, x] - 14*G[{0, 0, 0, 0, 0}, x] + 
        10*G[{0, 0, 0, 0, 1}, x] + 10*G[{0, 0, 0, 1, 0}, x] - 
        6*G[{0, 0, 0, 1, 1}, x] + 4*G[{0, 0, 1, 0, 1}, x] + 
        4*G[{0, 0, 1, 1, 0}, x] - 8*G[{0, 0, 1, 1, 1}, x] - 
        6*G[{0, 1, 0, 0, 0}, x] + 6*G[{0, 1, 0, 0, 1}, x] + 
        6*G[{0, 1, 0, 1, 0}, x] - 8*G[{0, 1, 0, 1, 1}, x] + 
        2*G[{0, 1, 1, 0, 0}, x] + 2*G[{1, 0, 0, 0, 0}, x] - 
        2*G[{1, 0, 0, 0, 1}, x] - 2*G[{1, 0, 0, 1, 0}, x] - 
        10*G[{1, 0, 0, 1, 1}, x] - 6*G[{1, 0, 1, 0, 0}, x] + 
        6*G[{1, 0, 1, 0, 1}, x] + 6*G[{1, 0, 1, 1, 0}, x] + 
        4*G[{1, 0, 1, 1, 1}, x] - 8*G[{1, 1, 0, 0, 0}, x] + 
        2*G[{1, 1, 0, 0, 1}, x] + 2*G[{1, 1, 0, 1, 0}, x] + 
        8*G[{1, 1, 0, 1, 1}, x] - 2*G[{1, 1, 1, 0, 0}, x] - 
        (584*Zeta[3])/27 - ((136*I)/3)*Pi*Zeta[3] + (725*Pi^2*Zeta[3])/36 - 
        71*G[{0}, x]*Zeta[3] + (166*G[{1}, x]*Zeta[3])/3 + 
        (10*I)*Pi*G[{1}, x]*Zeta[3] + 14*G[{0, 0}, x]*Zeta[3] + 
        10*G[{0, 1}, x]*Zeta[3] - 8*G[{1, 0}, x]*Zeta[3] - 
        2*G[{1, 1}, x]*Zeta[3] - (27*Zeta[5])/2) + 
      ep^2*(33613945/46656 + ((659267*I)/1944)*Pi + (258907*Pi^2)/7776 - 
        ((575*I)/12)*Pi^3 - (8239*Pi^4)/25920 - ((3371*I)/1440)*Pi^5 + 
        (1441*Pi^6)/6048 + (200321*G[{0}, x])/648 + ((13151*I)/54)*Pi*
         G[{0}, x] - (14515*Pi^2*G[{0}, x])/108 + ((475*I)/36)*Pi^3*
         G[{0}, x] - (37*Pi^4*G[{0}, x])/90 - (187721*G[{1}, x])/432 - 
        ((19681*I)/81)*Pi*G[{1}, x] - (7723*Pi^2*G[{1}, x])/324 - 
        ((317*I)/12)*Pi^3*G[{1}, x] + (4193*Pi^4*G[{1}, x])/1080 + 
        ((67*I)/180)*Pi^5*G[{1}, x] + (854*G[{0, 0}, x])/3 - 
        ((745*I)/9)*Pi*G[{0, 0}, x] + (177*Pi^2*G[{0, 0}, x])/4 - 
        ((29*I)/3)*Pi^3*G[{0, 0}, x] + (49*Pi^4*G[{0, 0}, x])/90 - 
        213*G[{0, 1}, x] - ((5912*I)/27)*Pi*G[{0, 1}, x] + 
        (8185*Pi^2*G[{0, 1}, x])/108 + ((163*I)/12)*Pi^3*G[{0, 1}, x] - 
        (Pi^4*G[{0, 1}, x])/90 - 213*G[{1, 0}, x] + ((4171*I)/18)*Pi*
         G[{1, 0}, x] + (1319*Pi^2*G[{1, 0}, x])/36 + 
        ((25*I)/3)*Pi^3*G[{1, 0}, x] + (67*Pi^4*G[{1, 0}, x])/180 + 
        (71549*G[{1, 1}, x])/324 + ((7043*I)/54)*Pi*G[{1, 1}, x] + 
        (359*Pi^2*G[{1, 1}, x])/24 - ((35*I)/4)*Pi^3*G[{1, 1}, x] + 
        (7*Pi^4*G[{1, 1}, x])/12 - (6035*G[{0, 0, 0}, x])/18 + 
        ((269*I)/6)*Pi*G[{0, 0, 0}, x] - (39*Pi^2*G[{0, 0, 0}, x])/2 + 
        (415*G[{0, 0, 1}, x])/2 - ((1313*I)/18)*Pi*G[{0, 0, 1}, x] - 
        (13*Pi^2*G[{0, 0, 1}, x])/9 - (I/3)*Pi^3*G[{0, 0, 1}, x] + 
        (415*G[{0, 1, 0}, x])/2 - ((284*I)/3)*Pi*G[{0, 1, 0}, x] - 
        (35*Pi^2*G[{0, 1, 0}, x])/3 - (I/3)*Pi^3*G[{0, 1, 0}, x] - 
        (19627*G[{0, 1, 1}, x])/54 + ((818*I)/9)*Pi*G[{0, 1, 1}, x] - 
        (827*Pi^2*G[{0, 1, 1}, x])/36 + ((4*I)/3)*Pi^3*G[{0, 1, 1}, x] + 
        (1748*G[{1, 0, 0}, x])/9 - ((751*I)/6)*Pi*G[{1, 0, 0}, x] - 
        (39*Pi^2*G[{1, 0, 0}, x])/2 + ((2*I)/3)*Pi^3*G[{1, 0, 0}, x] + 
        (201*G[{1, 0, 1}, x])/2 + ((727*I)/18)*Pi*G[{1, 0, 1}, x] - 
        (409*Pi^2*G[{1, 0, 1}, x])/9 + ((2*I)/3)*Pi^3*G[{1, 0, 1}, x] + 
        (201*G[{1, 1, 0}, x])/2 + ((481*I)/3)*Pi*G[{1, 1, 0}, x] - 
        72*Pi^2*G[{1, 1, 0}, x] - ((8*I)/3)*Pi^3*G[{1, 1, 0}, x] - 
        (3311*G[{1, 1, 1}, x])/54 - ((529*I)/9)*Pi*G[{1, 1, 1}, x] - 
        (67*Pi^2*G[{1, 1, 1}, x])/9 - (4*I)*Pi^3*G[{1, 1, 1}, x] + 
        (724*G[{0, 0, 0, 0}, x])/3 - (30*I)*Pi*G[{0, 0, 0, 0}, x] + 
        11*Pi^2*G[{0, 0, 0, 0}, x] - (179*G[{0, 0, 0, 1}, x])/2 - 
        (19*I)*Pi*G[{0, 0, 0, 1}, x] + (38*Pi^2*G[{0, 0, 0, 1}, x])/3 - 
        (179*G[{0, 0, 1, 0}, x])/2 + (55*I)*Pi*G[{0, 0, 1, 0}, x] + 
        (38*Pi^2*G[{0, 0, 1, 0}, x])/3 - (607*G[{0, 0, 1, 1}, x])/9 + 
        ((29*I)/3)*Pi*G[{0, 0, 1, 1}, x] + (22*Pi^2*G[{0, 0, 1, 1}, x])/3 - 
        (422*G[{0, 1, 0, 0}, x])/3 + (28*I)*Pi*G[{0, 1, 0, 0}, x] + 
        (13*Pi^2*G[{0, 1, 0, 0}, x])/3 - 38*G[{0, 1, 0, 1}, x] + 
        ((128*I)/3)*Pi*G[{0, 1, 0, 1}, x] + 6*Pi^2*G[{0, 1, 0, 1}, x] - 
        38*G[{0, 1, 1, 0}, x] - (43*I)*Pi*G[{0, 1, 1, 0}, x] + 
        (14*Pi^2*G[{0, 1, 1, 0}, x])/3 + (2662*G[{0, 1, 1, 1}, x])/9 - 
        (41*I)*Pi*G[{0, 1, 1, 1}, x] + (4*Pi^2*G[{0, 1, 1, 1}, x])/3 - 
        (25*G[{1, 0, 0, 0}, x])/3 + (58*I)*Pi*G[{1, 0, 0, 0}, x] - 
        (2*Pi^2*G[{1, 0, 0, 0}, x])/3 - (407*G[{1, 0, 0, 1}, x])/2 - 
        ((52*I)/3)*Pi*G[{1, 0, 0, 1}, x] + (52*Pi^2*G[{1, 0, 0, 1}, x])/3 - 
        (407*G[{1, 0, 1, 0}, x])/2 - (73*I)*Pi*G[{1, 0, 1, 0}, x] + 
        (19*Pi^2*G[{1, 0, 1, 0}, x])/3 + (1997*G[{1, 0, 1, 1}, x])/9 + 
        (19*I)*Pi*G[{1, 0, 1, 1}, x] - 3*Pi^2*G[{1, 0, 1, 1}, x] + 
        (502*G[{1, 1, 0, 0}, x])/3 - (42*I)*Pi*G[{1, 1, 0, 0}, x] + 
        8*Pi^2*G[{1, 1, 0, 0}, x] - 29*G[{1, 1, 0, 1}, x] - 
        (18*I)*Pi*G[{1, 1, 0, 1}, x] - 3*Pi^2*G[{1, 1, 0, 1}, x] - 
        29*G[{1, 1, 1, 0}, x] + (49*I)*Pi*G[{1, 1, 1, 0}, x] + 
        2*Pi^2*G[{1, 1, 1, 0}, x] - (305*G[{1, 1, 1, 1}, x])/6 + 
        ((77*I)/3)*Pi*G[{1, 1, 1, 1}, x] + 4*Pi^2*G[{1, 1, 1, 1}, x] - 
        189*G[{0, 0, 0, 0, 0}, x] + 69*G[{0, 0, 0, 0, 1}, x] + 
        69*G[{0, 0, 0, 1, 0}, x] - 38*G[{0, 0, 0, 1, 1}, x] + 
        94*G[{0, 0, 1, 0, 0}, x] + 11*G[{0, 0, 1, 0, 1}, x] - 
        (2*I)*Pi*G[{0, 0, 1, 0, 1}, x] + 11*G[{0, 0, 1, 1, 0}, x] + 
        (2*I)*Pi*G[{0, 0, 1, 1, 0}, x] - (5*G[{0, 0, 1, 1, 1}, x])/3 + 
        28*G[{0, 1, 0, 0, 0}, x] + 60*G[{0, 1, 0, 0, 1}, x] - 
        (12*I)*Pi*G[{0, 1, 0, 0, 1}, x] + 60*G[{0, 1, 0, 1, 0}, x] - 
        (64*G[{0, 1, 0, 1, 1}, x])/3 + (6*I)*Pi*G[{0, 1, 0, 1, 1}, x] - 
        38*G[{0, 1, 1, 0, 0}, x] - (2*I)*Pi*G[{0, 1, 1, 0, 0}, x] - 
        9*G[{0, 1, 1, 0, 1}, x] + (10*I)*Pi*G[{0, 1, 1, 0, 1}, x] - 
        9*G[{0, 1, 1, 1, 0}, x] - (2*I)*Pi*G[{0, 1, 1, 1, 0}, x] - 
        132*G[{0, 1, 1, 1, 1}, x] - 51*G[{1, 0, 0, 0, 0}, x] + 
        99*G[{1, 0, 0, 0, 1}, x] - (16*I)*Pi*G[{1, 0, 0, 0, 1}, x] + 
        99*G[{1, 0, 0, 1, 0}, x] - (2*I)*Pi*G[{1, 0, 0, 1, 0}, x] - 
        (97*G[{1, 0, 0, 1, 1}, x])/3 + (18*I)*Pi*G[{1, 0, 0, 1, 1}, x] - 
        61*G[{1, 0, 1, 0, 0}, x] - (6*I)*Pi*G[{1, 0, 1, 0, 0}, x] + 
        72*G[{1, 0, 1, 0, 1}, x] + (24*I)*Pi*G[{1, 0, 1, 0, 1}, x] + 
        72*G[{1, 0, 1, 1, 0}, x] + (4*I)*Pi*G[{1, 0, 1, 1, 0}, x] - 
        148*G[{1, 0, 1, 1, 1}, x] - (16*I)*Pi*G[{1, 0, 1, 1, 1}, x] - 
        197*G[{1, 1, 0, 0, 0}, x] + 101*G[{1, 1, 0, 0, 1}, x] + 
        (34*I)*Pi*G[{1, 1, 0, 0, 1}, x] + 101*G[{1, 1, 0, 1, 0}, x] - 
        119*G[{1, 1, 0, 1, 1}, x] - (22*I)*Pi*G[{1, 1, 0, 1, 1}, x] + 
        49*G[{1, 1, 1, 0, 0}, x] + (2*I)*Pi*G[{1, 1, 1, 0, 0}, x] - 
        (26*I)*Pi*G[{1, 1, 1, 0, 1}, x] + (6*I)*Pi*G[{1, 1, 1, 1, 0}, x] + 
        (308*G[{1, 1, 1, 1, 1}, x])/3 + 62*G[{0, 0, 0, 0, 0, 0}, x] - 
        34*G[{0, 0, 0, 0, 0, 1}, x] - 34*G[{0, 0, 0, 0, 1, 0}, x] + 
        14*G[{0, 0, 0, 0, 1, 1}, x] - 20*G[{0, 0, 0, 1, 0, 1}, x] - 
        20*G[{0, 0, 0, 1, 1, 0}, x] + 32*G[{0, 0, 0, 1, 1, 1}, x] + 
        28*G[{0, 0, 1, 0, 0, 0}, x] - 28*G[{0, 0, 1, 0, 0, 1}, x] - 
        28*G[{0, 0, 1, 0, 1, 0}, x] + 18*G[{0, 0, 1, 0, 1, 1}, x] + 
        2*G[{0, 0, 1, 1, 0, 0}, x] - 8*G[{0, 0, 1, 1, 0, 1}, x] - 
        8*G[{0, 0, 1, 1, 1, 0}, x] + 24*G[{0, 0, 1, 1, 1, 1}, x] + 
        22*G[{0, 1, 0, 0, 0, 0}, x] - 10*G[{0, 1, 0, 0, 0, 1}, x] - 
        10*G[{0, 1, 0, 0, 1, 0}, x] - 14*G[{0, 1, 0, 0, 1, 1}, x] - 
        6*G[{0, 1, 0, 1, 0, 0}, x] - 6*G[{0, 1, 0, 1, 0, 1}, x] - 
        6*G[{0, 1, 0, 1, 1, 0}, x] + 28*G[{0, 1, 0, 1, 1, 1}, x] + 
        8*G[{0, 1, 1, 0, 0, 0}, x] - 14*G[{0, 1, 1, 0, 0, 1}, x] - 
        14*G[{0, 1, 1, 0, 1, 0}, x] + 24*G[{0, 1, 1, 0, 1, 1}, x] - 
        2*G[{0, 1, 1, 1, 0, 0}, x] - 14*G[{1, 0, 0, 0, 0, 0}, x] + 
        10*G[{1, 0, 0, 0, 0, 1}, x] + 10*G[{1, 0, 0, 0, 1, 0}, x] - 
        22*G[{1, 0, 0, 0, 1, 1}, x] + 16*G[{1, 0, 0, 1, 0, 0}, x] - 
        14*G[{1, 0, 0, 1, 0, 1}, x] - 14*G[{1, 0, 0, 1, 1, 0}, x] + 
        52*G[{1, 0, 0, 1, 1, 1}, x] + 18*G[{1, 0, 1, 0, 0, 0}, x] - 
        12*G[{1, 0, 1, 0, 0, 1}, x] - 12*G[{1, 0, 1, 0, 1, 0}, x] + 
        24*G[{1, 0, 1, 0, 1, 1}, x] + 4*G[{1, 0, 1, 1, 0, 0}, x] - 
        12*G[{1, 0, 1, 1, 0, 1}, x] - 12*G[{1, 0, 1, 1, 1, 0}, x] - 
        12*G[{1, 0, 1, 1, 1, 1}, x] + 26*G[{1, 1, 0, 0, 0, 0}, x] - 
        10*G[{1, 1, 0, 0, 0, 1}, x] - 10*G[{1, 1, 0, 0, 1, 0}, x] + 
        40*G[{1, 1, 0, 0, 1, 1}, x] + 18*G[{1, 1, 0, 1, 0, 0}, x] - 
        22*G[{1, 1, 0, 1, 0, 1}, x] - 22*G[{1, 1, 0, 1, 1, 0}, x] - 
        16*G[{1, 1, 0, 1, 1, 1}, x] + 8*G[{1, 1, 1, 0, 0, 0}, x] - 
        2*G[{1, 1, 1, 0, 0, 1}, x] - 2*G[{1, 1, 1, 0, 1, 0}, x] - 
        24*G[{1, 1, 1, 0, 1, 1}, x] + 6*G[{1, 1, 1, 1, 0, 0}, x] - 
        (4127*Zeta[3])/162 - ((5944*I)/27)*Pi*Zeta[3] + 
        (1298*Pi^2*Zeta[3])/27 + ((245*I)/18)*Pi^3*Zeta[3] - 
        (5137*G[{0}, x]*Zeta[3])/18 + (50*I)*Pi*G[{0}, x]*Zeta[3] - 
        13*Pi^2*G[{0}, x]*Zeta[3] + (2333*G[{1}, x]*Zeta[3])/9 - 
        ((43*I)/9)*Pi*G[{1}, x]*Zeta[3] - (40*Pi^2*G[{1}, x]*Zeta[3])/3 + 
        216*G[{0, 0}, x]*Zeta[3] - (233*G[{0, 1}, x]*Zeta[3])/3 + 
        (10*I)*Pi*G[{0, 1}, x]*Zeta[3] + 39*G[{1, 0}, x]*Zeta[3] - 
        (6*I)*Pi*G[{1, 0}, x]*Zeta[3] + (701*G[{1, 1}, x]*Zeta[3])/9 - 
        (4*I)*Pi*G[{1, 1}, x]*Zeta[3] - 60*G[{0, 0, 0}, x]*Zeta[3] - 
        2*G[{0, 0, 1}, x]*Zeta[3] - 14*G[{0, 1, 0}, x]*Zeta[3] - 
        12*G[{0, 1, 1}, x]*Zeta[3] + 8*G[{1, 0, 0}, x]*Zeta[3] - 
        20*G[{1, 0, 1}, x]*Zeta[3] + 6*G[{1, 1, 0}, x]*Zeta[3] - 
        24*G[{1, 1, 1}, x]*Zeta[3] + (677*Zeta[3]^2)/6 + (2321*Zeta[5])/30 - 
        (51*I)*Pi*Zeta[5] - 47*G[{0}, x]*Zeta[5] + 43*G[{1}, x]*Zeta[5])) + 
    FF[1/(s^2*x^2)]*(((-269*I)/9)*Pi - (26*Pi^2)/9 - ((2*I)/3)*Pi^3 + 
      (6*I)*Pi*G[{0}, x] + (8*Pi^2*G[{0}, x])/3 - (269*G[{1}, x])/9 - 
      ((11*I)/18)*Pi*G[{1}, x] + (53*Pi^2*G[{1}, x])/9 - 
      (I/3)*Pi^3*G[{1}, x] + 6*G[{0, 1}, x] + (3*I)*Pi*G[{0, 1}, x] + 
      6*G[{1, 0}, x] + (7*I)*Pi*G[{1, 0}, x] - (8*Pi^2*G[{1, 0}, x])/3 + 
      (13*G[{1, 1}, x])/18 + ((11*I)/3)*Pi*G[{1, 1}, x] - 
      (13*Pi^2*G[{1, 1}, x])/3 + 3*G[{0, 1, 1}, x] + 24*G[{1, 0, 0}, x] - 
      17*G[{1, 0, 1}, x] - (2*I)*Pi*G[{1, 0, 1}, x] - 17*G[{1, 1, 0}, x] + 
      (2*I)*Pi*G[{1, 1, 0}, x] + (73*G[{1, 1, 1}, x])/3 - 
      2*G[{1, 0, 1, 1}, x] - 12*G[{1, 1, 0, 0}, x] + 14*G[{1, 1, 0, 1}, x] + 
      14*G[{1, 1, 1, 0}, x] - 14*G[{1, 1, 1, 1}, x] - 4*Zeta[3] + 
      22*G[{1}, x]*Zeta[3] + ep*(((-3733*I)/27)*Pi - (385*Pi^2)/27 - 
        ((15*I)/2)*Pi^3 - (73*Pi^4)/90 + (66*I)*Pi*G[{0}, x] + 
        (47*Pi^2*G[{0}, x])/3 - ((2*I)/3)*Pi^3*G[{0}, x] - 
        (3733*G[{1}, x])/27 - ((4583*I)/108)*Pi*G[{1}, x] + 
        (1123*Pi^2*G[{1}, x])/27 + ((13*I)/12)*Pi^3*G[{1}, x] + 
        (203*Pi^4*G[{1}, x])/180 - (22*I)*Pi*G[{0, 0}, x] - 
        (32*Pi^2*G[{0, 0}, x])/3 + 66*G[{0, 1}, x] + ((907*I)/18)*Pi*
         G[{0, 1}, x] - (683*Pi^2*G[{0, 1}, x])/18 - 
        (I/3)*Pi^3*G[{0, 1}, x] + 66*G[{1, 0}, x] + ((83*I)/2)*Pi*
         G[{1, 0}, x] - (209*Pi^2*G[{1, 0}, x])/6 - (I/3)*Pi^3*G[{1, 0}, x] - 
        (4067*G[{1, 1}, x])/108 + ((79*I)/18)*Pi*G[{1, 1}, x] - 
        (623*Pi^2*G[{1, 1}, x])/36 + ((4*I)/3)*Pi^3*G[{1, 1}, x] - 
        22*G[{0, 0, 1}, x] - (17*I)*Pi*G[{0, 0, 1}, x] - 22*G[{0, 1, 0}, x] + 
        (10*I)*Pi*G[{0, 1, 0}, x] - (8*Pi^2*G[{0, 1, 0}, x])/3 + 
        (1087*G[{0, 1, 1}, x])/18 + ((26*I)/3)*Pi*G[{0, 1, 1}, x] - 
        (13*Pi^2*G[{0, 1, 1}, x])/3 + 130*G[{1, 0, 0}, x] + 
        I*Pi*G[{1, 0, 0}, x] + (20*Pi^2*G[{1, 0, 0}, x])/3 - 
        (201*G[{1, 0, 1}, x])/2 + ((26*I)/3)*Pi*G[{1, 0, 1}, x] + 
        19*Pi^2*G[{1, 0, 1}, x] - (201*G[{1, 1, 0}, x])/2 - 
        (11*I)*Pi*G[{1, 1, 0}, x] + (55*Pi^2*G[{1, 1, 0}, x])/3 + 
        (997*G[{1, 1, 1}, x])/9 - (14*I)*Pi*G[{1, 1, 1}, x] + 
        22*Pi^2*G[{1, 1, 1}, x] - 17*G[{0, 0, 1, 1}, x] - 
        72*G[{0, 1, 0, 0}, x] + 82*G[{0, 1, 0, 1}, x] - 
        (2*I)*Pi*G[{0, 1, 0, 1}, x] + 82*G[{0, 1, 1, 0}, x] + 
        (2*I)*Pi*G[{0, 1, 1, 0}, x] - (227*G[{0, 1, 1, 1}, x])/3 - 
        96*G[{1, 0, 0, 0}, x] + 49*G[{1, 0, 0, 1}, x] - 
        (12*I)*Pi*G[{1, 0, 0, 1}, x] + 49*G[{1, 0, 1, 0}, x] - 
        (19*G[{1, 0, 1, 1}, x])/3 + (6*I)*Pi*G[{1, 0, 1, 1}, x] - 
        21*G[{1, 1, 0, 0}, x] - (2*I)*Pi*G[{1, 1, 0, 0}, x] + 
        44*G[{1, 1, 0, 1}, x] + (10*I)*Pi*G[{1, 1, 0, 1}, x] + 
        44*G[{1, 1, 1, 0}, x] - (2*I)*Pi*G[{1, 1, 1, 0}, x] - 
        114*G[{1, 1, 1, 1}, x] - 2*G[{0, 1, 0, 1, 1}, x] - 
        12*G[{0, 1, 1, 0, 0}, x] + 14*G[{0, 1, 1, 0, 1}, x] + 
        14*G[{0, 1, 1, 1, 0}, x] - 14*G[{0, 1, 1, 1, 1}, x] - 
        12*G[{1, 0, 0, 1, 1}, x] + 36*G[{1, 0, 1, 0, 0}, x] - 
        36*G[{1, 0, 1, 0, 1}, x] - 36*G[{1, 0, 1, 1, 0}, x] + 
        46*G[{1, 0, 1, 1, 1}, x] + 48*G[{1, 1, 0, 0, 0}, x] - 
        26*G[{1, 1, 0, 0, 1}, x] - 26*G[{1, 1, 0, 1, 0}, x] + 
        8*G[{1, 1, 0, 1, 1}, x] + 40*G[{1, 1, 1, 0, 0}, x] - 
        70*G[{1, 1, 1, 0, 1}, x] - 70*G[{1, 1, 1, 1, 0}, x] + 
        98*G[{1, 1, 1, 1, 1}, x] + (86*Zeta[3])/3 + (20*I)*Pi*Zeta[3] + 
        8*G[{0}, x]*Zeta[3] + (340*G[{1}, x]*Zeta[3])/3 + 
        (10*I)*Pi*G[{1}, x]*Zeta[3] + 22*G[{0, 1}, x]*Zeta[3] - 
        20*G[{1, 0}, x]*Zeta[3] - 100*G[{1, 1}, x]*Zeta[3]) + 
      ep^2*(((-82243*I)/162)*Pi - (43211*Pi^2)/324 - ((1823*I)/36)*Pi^3 - 
        (341*Pi^4)/270 + ((67*I)/90)*Pi^5 + ((879*I)/2)*Pi*G[{0}, x] + 
        (153*Pi^2*G[{0}, x])/2 + ((19*I)/3)*Pi^3*G[{0}, x] + 
        (52*Pi^4*G[{0}, x])/15 - (82243*G[{1}, x])/162 - 
        ((101069*I)/648)*Pi*G[{1}, x] + (160027*Pi^2*G[{1}, x])/648 + 
        ((134*I)/9)*Pi^3*G[{1}, x] + (6407*Pi^4*G[{1}, x])/1080 + 
        ((67*I)/180)*Pi^5*G[{1}, x] - (208*I)*Pi*G[{0, 0}, x] - 
        (149*Pi^2*G[{0, 0}, x])/3 + ((4*I)/3)*Pi^3*G[{0, 0}, x] + 
        (879*G[{0, 1}, x])/2 + ((23173*I)/108)*Pi*G[{0, 1}, x] - 
        (6035*Pi^2*G[{0, 1}, x])/27 - ((199*I)/12)*Pi^3*G[{0, 1}, x] + 
        (203*Pi^4*G[{0, 1}, x])/180 + (879*G[{1, 0}, x])/2 + 
        ((519*I)/2)*Pi*G[{1, 0}, x] - (631*Pi^2*G[{1, 0}, x])/3 - 
        ((41*I)/3)*Pi^3*G[{1, 0}, x] - Pi^4*G[{1, 0}, x] - 
        (192425*G[{1, 1}, x])/648 + ((1037*I)/54)*Pi*G[{1, 1}, x] - 
        (2143*Pi^2*G[{1, 1}, x])/18 + ((97*I)/12)*Pi^3*G[{1, 1}, x] - 
        (239*Pi^4*G[{1, 1}, x])/60 + (58*I)*Pi*G[{0, 0, 0}, x] + 
        32*Pi^2*G[{0, 0, 0}, x] - 208*G[{0, 0, 1}, x] - 
        ((65*I)/18)*Pi*G[{0, 0, 1}, x] + (1837*Pi^2*G[{0, 0, 1}, x])/18 - 
        (I/3)*Pi^3*G[{0, 0, 1}, x] - 208*G[{0, 1, 0}, x] - 
        ((39*I)/2)*Pi*G[{0, 1, 0}, x] + (257*Pi^2*G[{0, 1, 0}, x])/3 - 
        (I/3)*Pi^3*G[{0, 1, 0}, x] + (31381*G[{0, 1, 1}, x])/108 - 
        ((263*I)/18)*Pi*G[{0, 1, 1}, x] + (2965*Pi^2*G[{0, 1, 1}, x])/36 + 
        ((4*I)/3)*Pi^3*G[{0, 1, 1}, x] + 636*G[{1, 0, 0}, x] + 
        ((43*I)/2)*Pi*G[{1, 0, 0}, x] + (117*Pi^2*G[{1, 0, 0}, x])/2 + 
        ((2*I)/3)*Pi^3*G[{1, 0, 0}, x] - (1017*G[{1, 0, 1}, x])/2 - 
        ((496*I)/9)*Pi*G[{1, 0, 1}, x] + (677*Pi^2*G[{1, 0, 1}, x])/9 + 
        ((2*I)/3)*Pi^3*G[{1, 0, 1}, x] - (1017*G[{1, 1, 0}, x])/2 - 
        (69*I)*Pi*G[{1, 1, 0}, x] + (199*Pi^2*G[{1, 1, 0}, x])/3 - 
        ((8*I)/3)*Pi^3*G[{1, 1, 0}, x] + (32959*G[{1, 1, 1}, x])/54 + 
        ((145*I)/18)*Pi*G[{1, 1, 1}, x] + (314*Pi^2*G[{1, 1, 1}, x])/9 - 
        (4*I)*Pi^3*G[{1, 1, 1}, x] + 58*G[{0, 0, 0, 1}, x] - 
        (25*I)*Pi*G[{0, 0, 0, 1}, x] + 58*G[{0, 0, 1, 0}, x] + 
        (6*I)*Pi*G[{0, 0, 1, 0}, x] - (8*Pi^2*G[{0, 0, 1, 0}, x])/3 - 
        (317*G[{0, 0, 1, 1}, x])/18 + ((98*I)/3)*Pi*G[{0, 0, 1, 1}, x] - 
        (13*Pi^2*G[{0, 0, 1, 1}, x])/3 - 358*G[{0, 1, 0, 0}, x] - 
        (42*I)*Pi*G[{0, 1, 0, 0}, x] + (20*Pi^2*G[{0, 1, 0, 0}, x])/3 + 
        (765*G[{0, 1, 0, 1}, x])/2 + ((110*I)/3)*Pi*G[{0, 1, 0, 1}, x] + 
        19*Pi^2*G[{0, 1, 0, 1}, x] + (765*G[{0, 1, 1, 0}, x])/2 + 
        (36*I)*Pi*G[{0, 1, 1, 0}, x] + (55*Pi^2*G[{0, 1, 1, 0}, x])/3 - 
        (4529*G[{0, 1, 1, 1}, x])/9 - (46*I)*Pi*G[{0, 1, 1, 1}, x] + 
        22*Pi^2*G[{0, 1, 1, 1}, x] - 550*G[{1, 0, 0, 0}, x] - 
        (11*I)*Pi*G[{1, 0, 0, 0}, x] - 16*Pi^2*G[{1, 0, 0, 0}, x] + 
        (623*G[{1, 0, 0, 1}, x])/2 + ((20*I)/3)*Pi*G[{1, 0, 0, 1}, x] - 
        31*Pi^2*G[{1, 0, 0, 1}, x] + (623*G[{1, 0, 1, 0}, x])/2 + 
        (5*I)*Pi*G[{1, 0, 1, 0}, x] - (92*Pi^2*G[{1, 0, 1, 0}, x])/3 - 
        (2981*G[{1, 0, 1, 1}, x])/18 - (28*I)*Pi*G[{1, 0, 1, 1}, x] - 
        (104*Pi^2*G[{1, 0, 1, 1}, x])/3 - (303*G[{1, 1, 0, 0}, x])/2 + 
        (25*I)*Pi*G[{1, 1, 0, 0}, x] - (125*Pi^2*G[{1, 1, 0, 0}, x])/3 + 
        (567*G[{1, 1, 0, 1}, x])/2 - (4*I)*Pi*G[{1, 1, 0, 1}, x] - 
        (283*Pi^2*G[{1, 1, 0, 1}, x])/3 + (567*G[{1, 1, 1, 0}, x])/2 - 
        (19*I)*Pi*G[{1, 1, 1, 0}, x] - (260*Pi^2*G[{1, 1, 1, 0}, x])/3 - 
        519*G[{1, 1, 1, 1}, x] + ((122*I)/3)*Pi*G[{1, 1, 1, 1}, x] - 
        73*Pi^2*G[{1, 1, 1, 1}, x] - 25*G[{0, 0, 0, 1, 1}, x] + 
        192*G[{0, 0, 1, 0, 0}, x] - 186*G[{0, 0, 1, 0, 1}, x] - 
        (2*I)*Pi*G[{0, 0, 1, 0, 1}, x] - 186*G[{0, 0, 1, 1, 0}, x] + 
        (2*I)*Pi*G[{0, 0, 1, 1, 0}, x] + (769*G[{0, 0, 1, 1, 1}, x])/3 + 
        288*G[{0, 1, 0, 0, 0}, x] - 186*G[{0, 1, 0, 0, 1}, x] - 
        (12*I)*Pi*G[{0, 1, 0, 0, 1}, x] - 186*G[{0, 1, 0, 1, 0}, x] + 
        (176*G[{0, 1, 0, 1, 1}, x])/3 + (6*I)*Pi*G[{0, 1, 0, 1, 1}, x] + 
        80*G[{0, 1, 1, 0, 0}, x] - (2*I)*Pi*G[{0, 1, 1, 0, 0}, x] - 
        208*G[{0, 1, 1, 0, 1}, x] + (10*I)*Pi*G[{0, 1, 1, 0, 1}, x] - 
        208*G[{0, 1, 1, 1, 0}, x] - (2*I)*Pi*G[{0, 1, 1, 1, 0}, x] + 
        306*G[{0, 1, 1, 1, 1}, x] + 288*G[{1, 0, 0, 0, 0}, x] - 
        107*G[{1, 0, 0, 0, 1}, x] - (16*I)*Pi*G[{1, 0, 0, 0, 1}, x] - 
        107*G[{1, 0, 0, 1, 0}, x] - (2*I)*Pi*G[{1, 0, 0, 1, 0}, x] + 
        (47*G[{1, 0, 0, 1, 1}, x])/3 + (18*I)*Pi*G[{1, 0, 0, 1, 1}, x] + 
        79*G[{1, 0, 1, 0, 0}, x] - (6*I)*Pi*G[{1, 0, 1, 0, 0}, x] - 
        172*G[{1, 0, 1, 0, 1}, x] + (24*I)*Pi*G[{1, 0, 1, 0, 1}, x] - 
        172*G[{1, 0, 1, 1, 0}, x] + (4*I)*Pi*G[{1, 0, 1, 1, 0}, x] + 
        153*G[{1, 0, 1, 1, 1}, x] - (16*I)*Pi*G[{1, 0, 1, 1, 1}, x] + 
        173*G[{1, 1, 0, 0, 0}, x] - 106*G[{1, 1, 0, 0, 1}, x] + 
        (34*I)*Pi*G[{1, 1, 0, 0, 1}, x] - 106*G[{1, 1, 0, 1, 0}, x] + 
        14*G[{1, 1, 0, 1, 1}, x] - (22*I)*Pi*G[{1, 1, 0, 1, 1}, x] - 
        23*G[{1, 1, 1, 0, 0}, x] + (2*I)*Pi*G[{1, 1, 1, 0, 0}, x] - 
        84*G[{1, 1, 1, 0, 1}, x] - (26*I)*Pi*G[{1, 1, 1, 0, 1}, x] - 
        84*G[{1, 1, 1, 1, 0}, x] + (6*I)*Pi*G[{1, 1, 1, 1, 0}, x] + 
        (1091*G[{1, 1, 1, 1, 1}, x])/3 - 2*G[{0, 0, 1, 0, 1, 1}, x] - 
        12*G[{0, 0, 1, 1, 0, 0}, x] + 14*G[{0, 0, 1, 1, 0, 1}, x] + 
        14*G[{0, 0, 1, 1, 1, 0}, x] - 14*G[{0, 0, 1, 1, 1, 1}, x] - 
        12*G[{0, 1, 0, 0, 1, 1}, x] + 36*G[{0, 1, 0, 1, 0, 0}, x] - 
        36*G[{0, 1, 0, 1, 0, 1}, x] - 36*G[{0, 1, 0, 1, 1, 0}, x] + 
        46*G[{0, 1, 0, 1, 1, 1}, x] + 48*G[{0, 1, 1, 0, 0, 0}, x] - 
        26*G[{0, 1, 1, 0, 0, 1}, x] - 26*G[{0, 1, 1, 0, 1, 0}, x] + 
        8*G[{0, 1, 1, 0, 1, 1}, x] + 40*G[{0, 1, 1, 1, 0, 0}, x] - 
        70*G[{0, 1, 1, 1, 0, 1}, x] - 70*G[{0, 1, 1, 1, 1, 0}, x] + 
        98*G[{0, 1, 1, 1, 1, 1}, x] - 16*G[{1, 0, 0, 0, 1, 1}, x] - 
        96*G[{1, 0, 0, 1, 0, 0}, x] + 94*G[{1, 0, 0, 1, 0, 1}, x] + 
        94*G[{1, 0, 0, 1, 1, 0}, x] - 52*G[{1, 0, 0, 1, 1, 1}, x] - 
        144*G[{1, 0, 1, 0, 0, 0}, x] + 66*G[{1, 0, 1, 0, 0, 1}, x] + 
        66*G[{1, 0, 1, 0, 1, 0}, x] + 30*G[{1, 0, 1, 0, 1, 1}, x] + 
        18*G[{1, 0, 1, 1, 0, 0}, x] + 58*G[{1, 0, 1, 1, 0, 1}, x] + 
        58*G[{1, 0, 1, 1, 1, 0}, x] - 166*G[{1, 0, 1, 1, 1, 1}, x] - 
        144*G[{1, 1, 0, 0, 0, 0}, x] + 48*G[{1, 1, 0, 0, 0, 1}, x] + 
        48*G[{1, 1, 0, 0, 1, 0}, x] + 38*G[{1, 1, 0, 0, 1, 1}, x] - 
        122*G[{1, 1, 0, 1, 0, 0}, x] + 174*G[{1, 1, 0, 1, 0, 1}, x] + 
        174*G[{1, 1, 0, 1, 1, 0}, x] - 212*G[{1, 1, 0, 1, 1, 1}, x] - 
        216*G[{1, 1, 1, 0, 0, 0}, x] + 138*G[{1, 1, 1, 0, 0, 1}, x] + 
        138*G[{1, 1, 1, 0, 1, 0}, x] - 24*G[{1, 1, 1, 0, 1, 1}, x] - 
        92*G[{1, 1, 1, 1, 0, 0}, x] + 238*G[{1, 1, 1, 1, 0, 1}, x] + 
        238*G[{1, 1, 1, 1, 1, 0}, x] - 434*G[{1, 1, 1, 1, 1, 1}, x] + 
        (1261*Zeta[3])/9 + ((328*I)/9)*Pi*Zeta[3] - (148*Pi^2*Zeta[3])/3 + 
        80*G[{0}, x]*Zeta[3] - (12*I)*Pi*G[{0}, x]*Zeta[3] + 
        (2807*G[{1}, x]*Zeta[3])/6 + ((587*I)/9)*Pi*G[{1}, x]*Zeta[3] - 
        (26*Pi^2*G[{1}, x]*Zeta[3])/3 - 112*G[{0, 0}, x]*Zeta[3] - 
        (440*G[{0, 1}, x]*Zeta[3])/3 + (10*I)*Pi*G[{0, 1}, x]*Zeta[3] - 
        74*G[{1, 0}, x]*Zeta[3] - (6*I)*Pi*G[{1, 0}, x]*Zeta[3] - 
        (2836*G[{1, 1}, x]*Zeta[3])/9 - (4*I)*Pi*G[{1, 1}, x]*Zeta[3] + 
        22*G[{0, 0, 1}, x]*Zeta[3] - 20*G[{0, 1, 0}, x]*Zeta[3] - 
        100*G[{0, 1, 1}, x]*Zeta[3] + 64*G[{1, 0, 0}, x]*Zeta[3] + 
        34*G[{1, 0, 1}, x]*Zeta[3] + 78*G[{1, 1, 0}, x]*Zeta[3] + 
        396*G[{1, 1, 1}, x]*Zeta[3] - 68*Zeta[5] + 122*G[{1}, x]*Zeta[5]))) + 
  COLOR[CF^2]*(FF[s^(-2)]*(7*Pi^2 + 24*G[{0}, x] - 24*G[{1}, x] + 
      14*G[{0, 0}, x] - 14*G[{0, 1}, x] - 14*G[{1, 0}, x] + 14*G[{1, 1}, x] + 
      ep*((17*Pi^2)/2 + 132*G[{0}, x] - (31*Pi^2*G[{0}, x])/3 - 
        132*G[{1}, x] - (47*Pi^2*G[{1}, x])/3 - 31*G[{0, 0}, x] - 
        17*G[{0, 1}, x] - 17*G[{1, 0}, x] + 65*G[{1, 1}, x] - 
        38*G[{0, 0, 0}, x] + 10*G[{0, 0, 1}, x] + 10*G[{0, 1, 0}, x] + 
        18*G[{0, 1, 1}, x] - 14*G[{1, 0, 0}, x] + 42*G[{1, 0, 1}, x] + 
        42*G[{1, 1, 0}, x] - 70*G[{1, 1, 1}, x] + 24*Zeta[3]) + 
      ep^2*((-261*Pi^2)/4 - (3*I)*Pi^3 + (121*Pi^4)/180 + 542*G[{0}, x] - 
        (20*Pi^2*G[{0}, x])/3 + ((2*I)/3)*Pi^3*G[{0}, x] - 542*G[{1}, x] - 
        (76*Pi^2*G[{1}, x])/3 - ((2*I)/3)*Pi^3*G[{1}, x] - 
        (789*G[{0, 0}, x])/2 - (6*I)*Pi*G[{0, 0}, x] + (47*Pi^2*G[{0, 0}, x])/
         3 + (261*G[{0, 1}, x])/2 + (6*I)*Pi*G[{0, 1}, x] + 
        (68*Pi^2*G[{0, 1}, x])/3 + (261*G[{1, 0}, x])/2 + 
        (6*I)*Pi*G[{1, 0}, x] + (76*Pi^2*G[{1, 0}, x])/3 + 
        (267*G[{1, 1}, x])/2 - (6*I)*Pi*G[{1, 1}, x] + 
        (103*Pi^2*G[{1, 1}, x])/3 + 104*G[{0, 0, 0}, x] + 
        (4*I)*Pi*G[{0, 0, 0}, x] - 48*G[{0, 0, 1}, x] - 
        (4*I)*Pi*G[{0, 0, 1}, x] - 48*G[{0, 1, 0}, x] - 
        (4*I)*Pi*G[{0, 1, 0}, x] + 88*G[{0, 1, 1}, x] + 
        (4*I)*Pi*G[{0, 1, 1}, x] - 72*G[{1, 0, 0}, x] - 
        (4*I)*Pi*G[{1, 0, 0}, x] + 112*G[{1, 0, 1}, x] + 
        (4*I)*Pi*G[{1, 0, 1}, x] + 112*G[{1, 1, 0}, x] + 
        (4*I)*Pi*G[{1, 1, 0}, x] - 248*G[{1, 1, 1}, x] - 
        (4*I)*Pi*G[{1, 1, 1}, x] + 98*G[{0, 0, 0, 0}, x] - 
        18*G[{0, 0, 0, 1}, x] - 18*G[{0, 0, 1, 0}, x] - 
        6*G[{0, 0, 1, 1}, x] + 16*G[{0, 1, 0, 0}, x] - 
        40*G[{0, 1, 0, 1}, x] - 40*G[{0, 1, 1, 0}, x] + 
        8*G[{0, 1, 1, 1}, x] + 56*G[{1, 0, 0, 0}, x] - 
        32*G[{1, 0, 0, 1}, x] - 32*G[{1, 0, 1, 0}, x] - 
        48*G[{1, 0, 1, 1}, x] + 26*G[{1, 1, 0, 0}, x] - 
        106*G[{1, 1, 0, 1}, x] - 106*G[{1, 1, 1, 0}, x] + 
        242*G[{1, 1, 1, 1}, x] + 24*Zeta[3] - 50*G[{0}, x]*Zeta[3] - 
        42*G[{1}, x]*Zeta[3])) + FF[x/s^2]*(-12*Pi^2 - 24*G[{0, 0}, x] + 
      24*G[{0, 1}, x] + 24*G[{1, 0}, x] - 24*G[{1, 1}, x] + 
      ep*(-42*Pi^2 + 24*Pi^2*G[{0}, x] + 24*Pi^2*G[{1}, x] - 
        84*G[{0, 0}, x] + 84*G[{0, 1}, x] + 84*G[{1, 0}, x] - 
        84*G[{1, 1}, x] + 96*G[{0, 0, 0}, x] - 48*G[{0, 0, 1}, x] - 
        48*G[{0, 1, 0}, x] - 48*G[{1, 0, 1}, x] - 48*G[{1, 1, 0}, x] + 
        96*G[{1, 1, 1}, x] - 48*Zeta[3]) + ep^2*(-139*Pi^2 - (6*Pi^4)/5 + 
        84*Pi^2*G[{0}, x] + 84*Pi^2*G[{1}, x] - 278*G[{0, 0}, x] - 
        44*Pi^2*G[{0, 0}, x] + 278*G[{0, 1}, x] - 52*Pi^2*G[{0, 1}, x] + 
        278*G[{1, 0}, x] - 52*Pi^2*G[{1, 0}, x] - 278*G[{1, 1}, x] - 
        44*Pi^2*G[{1, 1}, x] + 336*G[{0, 0, 0}, x] - 168*G[{0, 0, 1}, x] - 
        168*G[{0, 1, 0}, x] - 168*G[{1, 0, 1}, x] - 168*G[{1, 1, 0}, x] + 
        336*G[{1, 1, 1}, x] - 288*G[{0, 0, 0, 0}, x] + 
        96*G[{0, 0, 0, 1}, x] + 96*G[{0, 0, 1, 0}, x] + 
        96*G[{0, 1, 0, 1}, x] + 96*G[{0, 1, 1, 0}, x] - 
        96*G[{0, 1, 1, 1}, x] - 96*G[{1, 0, 0, 0}, x] + 
        96*G[{1, 0, 0, 1}, x] + 96*G[{1, 0, 1, 0}, x] + 
        96*G[{1, 1, 0, 1}, x] + 96*G[{1, 1, 1, 0}, x] - 
        288*G[{1, 1, 1, 1}, x] - 168*Zeta[3] + 96*G[{0}, x]*Zeta[3] + 
        96*G[{1}, x]*Zeta[3])) + FF[1/(s^2*x^2)]*(1 + (29*I)*Pi + 
      (22*Pi^2)/3 + I*Pi^3 - (12*I)*Pi*G[{0}, x] - 4*Pi^2*G[{0}, x] + 
      29*G[{1}, x] - ((7*I)/2)*Pi*G[{1}, x] - 10*Pi^2*G[{1}, x] + 
      (I/2)*Pi^3*G[{1}, x] - 12*G[{0, 1}, x] - (10*I)*Pi*G[{0, 1}, x] - 
      12*G[{1, 0}, x] - (22*I)*Pi*G[{1, 0}, x] + 6*Pi^2*G[{1, 0}, x] + 
      (5*G[{1, 1}, x])/2 - (7*I)*Pi*G[{1, 1}, x] + (61*Pi^2*G[{1, 1}, x])/6 - 
      10*G[{0, 1, 1}, x] - 56*G[{1, 0, 0}, x] + 34*G[{1, 0, 1}, x] + 
      (2*I)*Pi*G[{1, 0, 1}, x] + 34*G[{1, 1, 0}, x] - 
      (8*I)*Pi*G[{1, 1, 0}, x] - 44*G[{1, 1, 1}, x] - 
      (6*I)*Pi*G[{1, 1, 1}, x] + 2*G[{1, 0, 1, 1}, x] + 
      20*G[{1, 1, 0, 0}, x] - 28*G[{1, 1, 0, 1}, x] - 28*G[{1, 1, 1, 0}, x] + 
      22*G[{1, 1, 1, 1}, x] + 12*Zeta[3] - 42*G[{1}, x]*Zeta[3] + 
      ep*(4 + (127*I)*Pi + (383*Pi^2)/6 + ((56*I)/3)*Pi^3 + (127*Pi^4)/45 - 
        2*G[{0}, x] - (132*I)*Pi*G[{0}, x] - (74*Pi^2*G[{0}, x])/3 + 
        127*G[{1}, x] - ((89*I)/4)*Pi*G[{1}, x] - (1051*Pi^2*G[{1}, x])/12 + 
        ((43*I)/12)*Pi^3*G[{1}, x] - (149*Pi^4*G[{1}, x])/90 + 
        (44*I)*Pi*G[{0, 0}, x] + (52*Pi^2*G[{0, 0}, x])/3 - 
        132*G[{0, 1}, x] - ((167*I)/2)*Pi*G[{0, 1}, x] + 
        (262*Pi^2*G[{0, 1}, x])/3 + (I/2)*Pi^3*G[{0, 1}, x] - 
        132*G[{1, 0}, x] - (123*I)*Pi*G[{1, 0}, x] + 82*Pi^2*G[{1, 0}, x] + 
        (171*G[{1, 1}, x])/4 + (44*I)*Pi*G[{1, 1}, x] + 
        (141*Pi^2*G[{1, 1}, x])/4 + (2*I)*Pi^3*G[{1, 1}, x] + 
        44*G[{0, 0, 1}, x] + (6*I)*Pi*G[{0, 0, 1}, x] + 44*G[{0, 1, 0}, x] + 
        (4*I)*Pi*G[{0, 1, 0}, x] + 6*Pi^2*G[{0, 1, 0}, x] - 
        (207*G[{0, 1, 1}, x])/2 - (13*I)*Pi*G[{0, 1, 1}, x] + 
        (61*Pi^2*G[{0, 1, 1}, x])/6 - 300*G[{1, 0, 0}, x] + 
        (14*I)*Pi*G[{1, 0, 0}, x] - (46*Pi^2*G[{1, 0, 0}, x])/3 + 
        201*G[{1, 0, 1}, x] - (7*I)*Pi*G[{1, 0, 1}, x] - 
        (95*Pi^2*G[{1, 0, 1}, x])/3 + 201*G[{1, 1, 0}, x] - 
        (20*I)*Pi*G[{1, 1, 0}, x] - 32*Pi^2*G[{1, 1, 0}, x] - 
        168*G[{1, 1, 1}, x] - I*Pi*G[{1, 1, 1}, x] - 
        (142*Pi^2*G[{1, 1, 1}, x])/3 + 6*G[{0, 0, 1, 1}, x] + 
        168*G[{0, 1, 0, 0}, x] - 164*G[{0, 1, 0, 1}, x] + 
        (2*I)*Pi*G[{0, 1, 0, 1}, x] - 164*G[{0, 1, 1, 0}, x] - 
        (8*I)*Pi*G[{0, 1, 1, 0}, x] + 168*G[{0, 1, 1, 1}, x] - 
        (6*I)*Pi*G[{0, 1, 1, 1}, x] + 224*G[{1, 0, 0, 0}, x] - 
        98*G[{1, 0, 0, 1}, x] + (10*I)*Pi*G[{1, 0, 0, 1}, x] - 
        98*G[{1, 0, 1, 0}, x] + (12*I)*Pi*G[{1, 0, 1, 0}, x] + 
        23*G[{1, 0, 1, 1}, x] - (16*I)*Pi*G[{1, 0, 1, 1}, x] + 
        (12*I)*Pi*G[{1, 1, 0, 0}, x] - 88*G[{1, 1, 0, 1}, x] - 
        (14*I)*Pi*G[{1, 1, 0, 1}, x] - 88*G[{1, 1, 1, 0}, x] - 
        (8*I)*Pi*G[{1, 1, 1, 0}, x] + 181*G[{1, 1, 1, 1}, x] + 
        (28*I)*Pi*G[{1, 1, 1, 1}, x] + 2*G[{0, 1, 0, 1, 1}, x] + 
        20*G[{0, 1, 1, 0, 0}, x] - 28*G[{0, 1, 1, 0, 1}, x] - 
        28*G[{0, 1, 1, 1, 0}, x] + 22*G[{0, 1, 1, 1, 1}, x] + 
        10*G[{1, 0, 0, 1, 1}, x] - 60*G[{1, 0, 1, 0, 0}, x] + 
        72*G[{1, 0, 1, 0, 1}, x] + 72*G[{1, 0, 1, 1, 0}, x] - 
        92*G[{1, 0, 1, 1, 1}, x] - 80*G[{1, 1, 0, 0, 0}, x] + 
        52*G[{1, 1, 0, 0, 1}, x] + 52*G[{1, 1, 0, 1, 0}, x] - 
        10*G[{1, 1, 0, 1, 1}, x] - 92*G[{1, 1, 1, 0, 0}, x] + 
        140*G[{1, 1, 1, 0, 1}, x] + 140*G[{1, 1, 1, 1, 0}, x] - 
        156*G[{1, 1, 1, 1, 1}, x] - 108*Zeta[3] - ((52*I)/3)*Pi*Zeta[3] - 
        8*G[{0}, x]*Zeta[3] - (745*G[{1}, x]*Zeta[3])/3 - 
        ((26*I)/3)*Pi*G[{1}, x]*Zeta[3] - 42*G[{0, 1}, x]*Zeta[3] + 
        44*G[{1, 0}, x]*Zeta[3] + (562*G[{1, 1}, x]*Zeta[3])/3) + 
      ep^2*(12 + ((875*I)/2)*Pi + (887*Pi^2)/2 + ((589*I)/4)*Pi^3 + 
        (17*Pi^4)/18 - ((253*I)/360)*Pi^5 - 8*G[{0}, x] - 
        (879*I)*Pi*G[{0}, x] - 118*Pi^2*G[{0}, x] - (18*I)*Pi^3*G[{0}, x] - 
        (271*Pi^4*G[{0}, x])/45 + (875*G[{1}, x])/2 - 
        ((1739*I)/8)*Pi*G[{1}, x] - (11357*Pi^2*G[{1}, x])/24 - 
        ((265*I)/12)*Pi^3*G[{1}, x] - (5321*Pi^4*G[{1}, x])/360 - 
        ((253*I)/720)*Pi^5*G[{1}, x] + 4*G[{0, 0}, x] + 
        (416*I)*Pi*G[{0, 0}, x] + (242*Pi^2*G[{0, 0}, x])/3 - 
        879*G[{0, 1}, x] - ((1673*I)/4)*Pi*G[{0, 1}, x] + 
        (5213*Pi^2*G[{0, 1}, x])/12 + ((133*I)/4)*Pi^3*G[{0, 1}, x] - 
        (149*Pi^4*G[{0, 1}, x])/90 - 879*G[{1, 0}, x] - 
        (729*I)*Pi*G[{1, 0}, x] + 471*Pi^2*G[{1, 0}, x] + 
        ((73*I)/3)*Pi^3*G[{1, 0}, x] + (221*Pi^4*G[{1, 0}, x])/90 + 
        (3117*G[{1, 1}, x])/8 + ((659*I)/2)*Pi*G[{1, 1}, x] + 
        (2797*Pi^2*G[{1, 1}, x])/12 + ((29*I)/4)*Pi^3*G[{1, 1}, x] + 
        (2347*Pi^4*G[{1, 1}, x])/720 - (116*I)*Pi*G[{0, 0, 0}, x] - 
        (160*Pi^2*G[{0, 0, 0}, x])/3 + 416*G[{0, 0, 1}, x] + 
        ((113*I)/2)*Pi*G[{0, 0, 1}, x] - (506*Pi^2*G[{0, 0, 1}, x])/3 + 
        (I/2)*Pi^3*G[{0, 0, 1}, x] + 416*G[{0, 1, 0}, x] + 
        (151*I)*Pi*G[{0, 1, 0}, x] - (593*Pi^2*G[{0, 1, 0}, x])/3 - 
        (2281*G[{0, 1, 1}, x])/4 + (8*I)*Pi*G[{0, 1, 1}, x] - 
        (703*Pi^2*G[{0, 1, 1}, x])/4 + (2*I)*Pi^3*G[{0, 1, 1}, x] - 
        1482*G[{1, 0, 0}, x] + (37*I)*Pi*G[{1, 0, 0}, x] - 
        (434*Pi^2*G[{1, 0, 0}, x])/3 + 1017*G[{1, 0, 1}, x] + 
        (29*I)*Pi*G[{1, 0, 1}, x] - (295*Pi^2*G[{1, 0, 1}, x])/2 + 
        (I/2)*Pi^3*G[{1, 0, 1}, x] + 1017*G[{1, 1, 0}, x] - 
        (4*I)*Pi*G[{1, 1, 0}, x] - (259*Pi^2*G[{1, 1, 0}, x])/3 + 
        ((16*I)/3)*Pi^3*G[{1, 1, 0}, x] - 779*G[{1, 1, 1}, x] - 
        (191*I)*Pi*G[{1, 1, 1}, x] - 68*Pi^2*G[{1, 1, 1}, x] + 
        ((43*I)/6)*Pi^3*G[{1, 1, 1}, x] - 116*G[{0, 0, 0, 1}, x] - 
        (26*I)*Pi*G[{0, 0, 0, 1}, x] - 116*G[{0, 0, 1, 0}, x] - 
        (76*I)*Pi*G[{0, 0, 1, 0}, x] + 6*Pi^2*G[{0, 0, 1, 0}, x] + 
        (169*G[{0, 0, 1, 1}, x])/2 - (13*I)*Pi*G[{0, 0, 1, 1}, x] + 
        (61*Pi^2*G[{0, 0, 1, 1}, x])/6 + 828*G[{0, 1, 0, 0}, x] + 
        (36*I)*Pi*G[{0, 1, 0, 0}, x] - (46*Pi^2*G[{0, 1, 0, 0}, x])/3 - 
        765*G[{0, 1, 0, 1}, x] + (9*I)*Pi*G[{0, 1, 0, 1}, x] - 
        (95*Pi^2*G[{0, 1, 0, 1}, x])/3 - 765*G[{0, 1, 1, 0}, x] - 
        (10*I)*Pi*G[{0, 1, 1, 0}, x] - 32*Pi^2*G[{0, 1, 1, 0}, x] + 
        968*G[{0, 1, 1, 1}, x] + (43*I)*Pi*G[{0, 1, 1, 1}, x] - 
        (142*Pi^2*G[{0, 1, 1, 1}, x])/3 + 1260*G[{1, 0, 0, 0}, x] - 
        (10*I)*Pi*G[{1, 0, 0, 0}, x] + (112*Pi^2*G[{1, 0, 0, 0}, x])/3 - 
        623*G[{1, 0, 0, 1}, x] - (33*I)*Pi*G[{1, 0, 0, 1}, x] + 
        (241*Pi^2*G[{1, 0, 0, 1}, x])/3 - 623*G[{1, 0, 1, 0}, x] + 
        (100*I)*Pi*G[{1, 0, 1, 0}, x] + (140*Pi^2*G[{1, 0, 1, 0}, x])/3 + 
        250*G[{1, 0, 1, 1}, x] + (7*I)*Pi*G[{1, 0, 1, 1}, x] + 
        (361*Pi^2*G[{1, 0, 1, 1}, x])/6 + 161*G[{1, 1, 0, 0}, x] + 
        (34*I)*Pi*G[{1, 1, 0, 0}, x] + 74*Pi^2*G[{1, 1, 0, 0}, x] - 
        567*G[{1, 1, 0, 1}, x] - (25*I)*Pi*G[{1, 1, 0, 1}, x] + 
        (511*Pi^2*G[{1, 1, 0, 1}, x])/3 - 567*G[{1, 1, 1, 0}, x] - 
        (72*I)*Pi*G[{1, 1, 1, 0}, x] + 186*Pi^2*G[{1, 1, 1, 0}, x] + 
        730*G[{1, 1, 1, 1}, x] + (53*I)*Pi*G[{1, 1, 1, 1}, x] + 
        (303*Pi^2*G[{1, 1, 1, 1}, x])/2 - 26*G[{0, 0, 0, 1, 1}, x] - 
        448*G[{0, 0, 1, 0, 0}, x] + 372*G[{0, 0, 1, 0, 1}, x] + 
        (2*I)*Pi*G[{0, 0, 1, 0, 1}, x] + 372*G[{0, 0, 1, 1, 0}, x] - 
        (8*I)*Pi*G[{0, 0, 1, 1, 0}, x] - 400*G[{0, 0, 1, 1, 1}, x] - 
        (6*I)*Pi*G[{0, 0, 1, 1, 1}, x] - 672*G[{0, 1, 0, 0, 0}, x] + 
        372*G[{0, 1, 0, 0, 1}, x] + (10*I)*Pi*G[{0, 1, 0, 0, 1}, x] + 
        372*G[{0, 1, 0, 1, 0}, x] + (12*I)*Pi*G[{0, 1, 0, 1, 0}, x] - 
        35*G[{0, 1, 0, 1, 1}, x] - (16*I)*Pi*G[{0, 1, 0, 1, 1}, x] - 
        98*G[{0, 1, 1, 0, 0}, x] + (12*I)*Pi*G[{0, 1, 1, 0, 0}, x] + 
        416*G[{0, 1, 1, 0, 1}, x] - (14*I)*Pi*G[{0, 1, 1, 0, 1}, x] + 
        416*G[{0, 1, 1, 1, 0}, x] - (8*I)*Pi*G[{0, 1, 1, 1, 0}, x] - 
        703*G[{0, 1, 1, 1, 1}, x] + (28*I)*Pi*G[{0, 1, 1, 1, 1}, x] - 
        672*G[{1, 0, 0, 0, 0}, x] + 214*G[{1, 0, 0, 0, 1}, x] - 
        (6*I)*Pi*G[{1, 0, 0, 0, 1}, x] + 214*G[{1, 0, 0, 1, 0}, x] - 
        (28*I)*Pi*G[{1, 0, 0, 1, 0}, x] - 51*G[{1, 0, 0, 1, 1}, x] - 
        (16*I)*Pi*G[{1, 0, 0, 1, 1}, x] - 48*G[{1, 0, 1, 0, 0}, x] - 
        (12*I)*Pi*G[{1, 0, 1, 0, 0}, x] + 344*G[{1, 0, 1, 0, 1}, x] - 
        (6*I)*Pi*G[{1, 0, 1, 0, 1}, x] + 344*G[{1, 0, 1, 1, 0}, x] + 
        (32*I)*Pi*G[{1, 0, 1, 1, 0}, x] - 380*G[{1, 0, 1, 1, 1}, x] + 
        (50*I)*Pi*G[{1, 0, 1, 1, 1}, x] - 178*G[{1, 1, 0, 0, 0}, x] - 
        (16*I)*Pi*G[{1, 1, 0, 0, 0}, x] + 212*G[{1, 1, 0, 0, 1}, x] - 
        (38*I)*Pi*G[{1, 1, 0, 0, 1}, x] + 212*G[{1, 1, 0, 1, 0}, x] + 
        (28*I)*Pi*G[{1, 1, 0, 1, 0}, x] - 61*G[{1, 1, 0, 1, 1}, x] + 
        (60*I)*Pi*G[{1, 1, 0, 1, 1}, x] - 64*G[{1, 1, 1, 0, 0}, x] + 
        (20*I)*Pi*G[{1, 1, 1, 0, 0}, x] + 168*G[{1, 1, 1, 0, 1}, x] + 
        (38*I)*Pi*G[{1, 1, 1, 0, 1}, x] + 168*G[{1, 1, 1, 1, 0}, x] - 
        (40*I)*Pi*G[{1, 1, 1, 1, 0}, x] - 486*G[{1, 1, 1, 1, 1}, x] - 
        (90*I)*Pi*G[{1, 1, 1, 1, 1}, x] + 2*G[{0, 0, 1, 0, 1, 1}, x] + 
        20*G[{0, 0, 1, 1, 0, 0}, x] - 28*G[{0, 0, 1, 1, 0, 1}, x] - 
        28*G[{0, 0, 1, 1, 1, 0}, x] + 22*G[{0, 0, 1, 1, 1, 1}, x] + 
        10*G[{0, 1, 0, 0, 1, 1}, x] - 60*G[{0, 1, 0, 1, 0, 0}, x] + 
        72*G[{0, 1, 0, 1, 0, 1}, x] + 72*G[{0, 1, 0, 1, 1, 0}, x] - 
        92*G[{0, 1, 0, 1, 1, 1}, x] - 80*G[{0, 1, 1, 0, 0, 0}, x] + 
        52*G[{0, 1, 1, 0, 0, 1}, x] + 52*G[{0, 1, 1, 0, 1, 0}, x] - 
        10*G[{0, 1, 1, 0, 1, 1}, x] - 92*G[{0, 1, 1, 1, 0, 0}, x] + 
        140*G[{0, 1, 1, 1, 0, 1}, x] + 140*G[{0, 1, 1, 1, 1, 0}, x] - 
        156*G[{0, 1, 1, 1, 1, 1}, x] - 6*G[{1, 0, 0, 0, 1, 1}, x] + 
        160*G[{1, 0, 0, 1, 0, 0}, x] - 188*G[{1, 0, 0, 1, 0, 1}, x] - 
        188*G[{1, 0, 0, 1, 1, 0}, x] + 152*G[{1, 0, 0, 1, 1, 1}, x] + 
        240*G[{1, 0, 1, 0, 0, 0}, x] - 132*G[{1, 0, 1, 0, 0, 1}, x] - 
        132*G[{1, 0, 1, 0, 1, 0}, x] - 18*G[{1, 0, 1, 0, 1, 1}, x] + 
        4*G[{1, 0, 1, 1, 0, 0}, x] - 116*G[{1, 0, 1, 1, 0, 1}, x] - 
        116*G[{1, 0, 1, 1, 1, 0}, x] + 350*G[{1, 0, 1, 1, 1, 1}, x] + 
        240*G[{1, 1, 0, 0, 0, 0}, x] - 96*G[{1, 1, 0, 0, 0, 1}, x] - 
        96*G[{1, 1, 0, 0, 1, 0}, x] - 46*G[{1, 1, 0, 0, 1, 1}, x] + 
        272*G[{1, 1, 0, 1, 0, 0}, x] - 348*G[{1, 1, 0, 1, 0, 1}, x] - 
        348*G[{1, 1, 0, 1, 1, 0}, x] + 428*G[{1, 1, 0, 1, 1, 1}, x] + 
        480*G[{1, 1, 1, 0, 0, 0}, x] - 276*G[{1, 1, 1, 0, 0, 1}, x] - 
        276*G[{1, 1, 1, 0, 1, 0}, x] + 34*G[{1, 1, 1, 0, 1, 1}, x] + 
        156*G[{1, 1, 1, 1, 0, 0}, x] - 476*G[{1, 1, 1, 1, 0, 1}, x] - 
        476*G[{1, 1, 1, 1, 1, 0}, x] + 698*G[{1, 1, 1, 1, 1, 1}, x] - 
        700*Zeta[3] + (72*I)*Pi*Zeta[3] + (304*Pi^2*Zeta[3])/3 - 
        104*G[{0}, x]*Zeta[3] - (1463*G[{1}, x]*Zeta[3])/2 - 
        (91*I)*Pi*G[{1}, x]*Zeta[3] + (56*Pi^2*G[{1}, x]*Zeta[3])/3 + 
        184*G[{0, 0}, x]*Zeta[3] + 297*G[{0, 1}, x]*Zeta[3] - 
        ((26*I)/3)*Pi*G[{0, 1}, x]*Zeta[3] + 206*G[{1, 0}, x]*Zeta[3] + 
        (1769*G[{1, 1}, x]*Zeta[3])/3 - (44*I)*Pi*G[{1, 1}, x]*Zeta[3] - 
        42*G[{0, 0, 1}, x]*Zeta[3] + 44*G[{0, 1, 0}, x]*Zeta[3] + 
        (562*G[{0, 1, 1}, x]*Zeta[3])/3 - 148*G[{1, 0, 0}, x]*Zeta[3] - 
        68*G[{1, 0, 1}, x]*Zeta[3] - 136*G[{1, 1, 0}, x]*Zeta[3] - 
        (2552*G[{1, 1, 1}, x]*Zeta[3])/3 + 200*Zeta[5] - 
        212*G[{1}, x]*Zeta[5])) + FF[1/(s^2*(1 - x))]*
     (-331/16 - ((29*I)/2)*Pi + (7*Pi^2)/12 + ((11*I)/3)*Pi^3 - 
      (127*Pi^4)/240 - (29*G[{0}, x])/2 - (12*I)*Pi*G[{0}, x] + 
      (19*Pi^2*G[{0}, x])/6 + (51*G[{1}, x])/4 + (15*I)*Pi*G[{1}, x] + 
      (5*Pi^2*G[{1}, x])/4 - (I/6)*Pi^3*G[{1}, x] - 15*G[{0, 0}, x] + 
      (8*I)*Pi*G[{0, 0}, x] - (4*Pi^2*G[{0, 0}, x])/3 + 6*G[{0, 1}, x] + 
      (17*I)*Pi*G[{0, 1}, x] - (4*Pi^2*G[{0, 1}, x])/3 + 6*G[{1, 0}, x] - 
      (20*I)*Pi*G[{1, 0}, x] + (2*Pi^2*G[{1, 0}, x])/3 + (9*G[{1, 1}, x])/2 - 
      (6*I)*Pi*G[{1, 1}, x] + (5*Pi^2*G[{1, 1}, x])/6 + 22*G[{0, 0, 0}, x] - 
      14*G[{0, 0, 1}, x] + (4*I)*Pi*G[{0, 0, 1}, x] - 14*G[{0, 1, 0}, x] + 
      31*G[{0, 1, 1}, x] - 20*G[{1, 0, 0}, x] + (2*I)*Pi*G[{1, 0, 1}, x] - 
      (4*I)*Pi*G[{1, 1, 0}, x] - 9*G[{1, 1, 1}, x] - 
      (6*I)*Pi*G[{1, 1, 1}, x] - 4*G[{0, 0, 0, 0}, x] + 
      4*G[{0, 0, 0, 1}, x] + 4*G[{0, 0, 1, 0}, x] + 2*G[{1, 0, 1, 1}, x] - 
      4*G[{1, 1, 0, 0}, x] - 6*G[{1, 1, 1, 1}, x] - 22*Zeta[3] + 
      (16*I)*Pi*Zeta[3] + 4*G[{0}, x]*Zeta[3] - 10*G[{1}, x]*Zeta[3] + 
      ep*(-2793/32 - ((299*I)/4)*Pi - (339*Pi^2)/16 + ((155*I)/6)*Pi^3 - 
        (17*Pi^4)/48 + (I/24)*Pi^5 - (299*G[{0}, x])/4 - 
        (106*I)*Pi*G[{0}, x] + (193*Pi^2*G[{0}, x])/4 - 
        ((15*I)/2)*Pi^3*G[{0}, x] + (4*Pi^4*G[{0}, x])/9 + 
        (547*G[{1}, x])/8 + (81*I)*Pi*G[{1}, x] + (125*Pi^2*G[{1}, x])/24 + 
        ((35*I)/3)*Pi^3*G[{1}, x] + (37*Pi^4*G[{1}, x])/90 - 
        134*G[{0, 0}, x] + (50*I)*Pi*G[{0, 0}, x] - (95*Pi^2*G[{0, 0}, x])/
         6 + 63*G[{0, 1}, x] + (108*I)*Pi*G[{0, 1}, x] - 
        (139*Pi^2*G[{0, 1}, x])/6 - ((3*I)/2)*Pi^3*G[{0, 1}, x] + 
        63*G[{1, 0}, x] - (128*I)*Pi*G[{1, 0}, x] - 17*Pi^2*G[{1, 0}, x] + 
        ((2*I)/3)*Pi^3*G[{1, 0}, x] - 21*G[{1, 1}, x] - 
        (49*I)*Pi*G[{1, 1}, x] - (37*Pi^2*G[{1, 1}, x])/6 + 
        161*G[{0, 0, 0}, x] - (28*I)*Pi*G[{0, 0, 0}, x] + 
        (20*Pi^2*G[{0, 0, 0}, x])/3 - 84*G[{0, 0, 1}, x] + 
        (23*I)*Pi*G[{0, 0, 1}, x] + (4*Pi^2*G[{0, 0, 1}, x])/3 - 
        84*G[{0, 1, 0}, x] + (30*I)*Pi*G[{0, 1, 0}, x] + 
        6*Pi^2*G[{0, 1, 0}, x] + 180*G[{0, 1, 1}, x] - 
        (39*I)*Pi*G[{0, 1, 1}, x] + (29*Pi^2*G[{0, 1, 1}, x])/6 - 
        118*G[{1, 0, 0}, x] + (60*I)*Pi*G[{1, 0, 0}, x] - 
        (2*Pi^2*G[{1, 0, 0}, x])/3 - 22*G[{1, 0, 1}, x] - 
        (9*I)*Pi*G[{1, 0, 1}, x] + (13*Pi^2*G[{1, 0, 1}, x])/3 - 
        22*G[{1, 1, 0}, x] - (58*I)*Pi*G[{1, 1, 0}, x] + 
        (16*Pi^2*G[{1, 1, 0}, x])/3 - (63*G[{1, 1, 1}, x])/2 + 
        (18*I)*Pi*G[{1, 1, 1}, x] - (2*Pi^2*G[{1, 1, 1}, x])/3 - 
        122*G[{0, 0, 0, 0}, x] + 50*G[{0, 0, 0, 1}, x] + 
        (12*I)*Pi*G[{0, 0, 0, 1}, x] + 50*G[{0, 0, 1, 0}, x] + 
        G[{0, 0, 1, 1}, x] - (8*I)*Pi*G[{0, 0, 1, 1}, x] + 
        62*G[{0, 1, 0, 0}, x] - 4*G[{0, 1, 0, 1}, x] - 
        (10*I)*Pi*G[{0, 1, 0, 1}, x] - 4*G[{0, 1, 1, 0}, x] - 
        (4*I)*Pi*G[{0, 1, 1, 0}, x] - 100*G[{0, 1, 1, 1}, x] - 
        (6*I)*Pi*G[{0, 1, 1, 1}, x] + 16*G[{1, 0, 0, 0}, x] + 
        84*G[{1, 0, 0, 1}, x] + (14*I)*Pi*G[{1, 0, 0, 1}, x] + 
        84*G[{1, 0, 1, 0}, x] - 93*G[{1, 0, 1, 1}, x] - 
        (16*I)*Pi*G[{1, 0, 1, 1}, x] - 58*G[{1, 1, 0, 0}, x] + 
        (4*I)*Pi*G[{1, 1, 0, 0}, x] - (14*I)*Pi*G[{1, 1, 0, 1}, x] + 
        (4*I)*Pi*G[{1, 1, 1, 0}, x] + 42*G[{1, 1, 1, 1}, x] + 
        (28*I)*Pi*G[{1, 1, 1, 1}, x] + 28*G[{0, 0, 0, 0, 0}, x] - 
        20*G[{0, 0, 0, 0, 1}, x] - 20*G[{0, 0, 0, 1, 0}, x] + 
        24*G[{0, 0, 0, 1, 1}, x] - 8*G[{0, 0, 1, 0, 1}, x] - 
        8*G[{0, 0, 1, 1, 0}, x] + 12*G[{0, 1, 0, 0, 0}, x] - 
        12*G[{0, 1, 0, 0, 1}, x] - 12*G[{0, 1, 0, 1, 0}, x] + 
        2*G[{0, 1, 0, 1, 1}, x] - 4*G[{0, 1, 1, 0, 0}, x] - 
        6*G[{0, 1, 1, 1, 1}, x] - 4*G[{1, 0, 0, 0, 0}, x] + 
        4*G[{1, 0, 0, 0, 1}, x] + 4*G[{1, 0, 0, 1, 0}, x] + 
        10*G[{1, 0, 0, 1, 1}, x] + 12*G[{1, 0, 1, 0, 0}, x] - 
        12*G[{1, 0, 1, 0, 1}, x] - 12*G[{1, 0, 1, 1, 0}, x] - 
        8*G[{1, 0, 1, 1, 1}, x] + 16*G[{1, 1, 0, 0, 0}, x] - 
        4*G[{1, 1, 0, 0, 1}, x] - 4*G[{1, 1, 0, 1, 0}, x] - 
        10*G[{1, 1, 0, 1, 1}, x] + 4*G[{1, 1, 1, 0, 0}, x] + 
        40*G[{1, 1, 1, 1, 1}, x] - (195*Zeta[3])/2 + ((206*I)/3)*Pi*Zeta[3] - 
        (619*Pi^2*Zeta[3])/18 + (494*G[{0}, x]*Zeta[3])/3 - 
        115*G[{1}, x]*Zeta[3] - ((2*I)/3)*Pi*G[{1}, x]*Zeta[3] - 
        28*G[{0, 0}, x]*Zeta[3] - 6*G[{0, 1}, x]*Zeta[3] + 
        16*G[{1, 0}, x]*Zeta[3] + (10*G[{1, 1}, x]*Zeta[3])/3 - 10*Zeta[5]) + 
      ep^2*(-17595/64 - ((2305*I)/8)*Pi - (18145*Pi^2)/96 + 
        ((1429*I)/12)*Pi^3 - (5561*Pi^4)/960 + ((1169*I)/360)*Pi^5 - 
        (96697*Pi^6)/181440 - (2305*G[{0}, x])/8 - (652*I)*Pi*G[{0}, x] + 
        (1287*Pi^2*G[{0}, x])/4 - ((97*I)/3)*Pi^3*G[{0}, x] + 
        (1969*Pi^4*G[{0}, x])/720 + (3657*G[{1}, x])/16 + 
        (462*I)*Pi*G[{1}, x] + (527*Pi^2*G[{1}, x])/12 + 
        ((731*I)/12)*Pi^3*G[{1}, x] - (251*Pi^4*G[{1}, x])/32 + 
        ((11*I)/720)*Pi^5*G[{1}, x] - (1833*G[{0, 0}, x])/2 + 
        (285*I)*Pi*G[{0, 0}, x] - (1283*Pi^2*G[{0, 0}, x])/12 + 
        ((77*I)/6)*Pi^3*G[{0, 0}, x] - (49*Pi^4*G[{0, 0}, x])/45 + 
        426*G[{0, 1}, x] + (536*I)*Pi*G[{0, 1}, x] - (935*Pi^2*G[{0, 1}, x])/
         6 - ((89*I)/4)*Pi^3*G[{0, 1}, x] + (25*Pi^4*G[{0, 1}, x])/9 + 
        426*G[{1, 0}, x] - (654*I)*Pi*G[{1, 0}, x] - (305*Pi^2*G[{1, 0}, x])/
         6 - ((49*I)/3)*Pi^3*G[{1, 0}, x] - (67*Pi^4*G[{1, 0}, x])/90 - 
        (511*G[{1, 1}, x])/4 - (255*I)*Pi*G[{1, 1}, x] - 
        (727*Pi^2*G[{1, 1}, x])/24 + ((53*I)/3)*Pi^3*G[{1, 1}, x] - 
        (3029*Pi^4*G[{1, 1}, x])/720 + 959*G[{0, 0, 0}, x] - 
        (161*I)*Pi*G[{0, 0, 0}, x] + (87*Pi^2*G[{0, 0, 0}, x])/2 - 
        415*G[{0, 0, 1}, x] + (183*I)*Pi*G[{0, 0, 1}, x] + 
        (17*Pi^2*G[{0, 0, 1}, x])/6 - ((29*I)/6)*Pi^3*G[{0, 0, 1}, x] - 
        415*G[{0, 1, 0}, x] + (266*I)*Pi*G[{0, 1, 0}, x] + 
        23*Pi^2*G[{0, 1, 0}, x] + ((2*I)/3)*Pi^3*G[{0, 1, 0}, x] + 
        825*G[{0, 1, 1}, x] - (240*I)*Pi*G[{0, 1, 1}, x] + 
        (601*Pi^2*G[{0, 1, 1}, x])/12 + (4*I)*Pi^3*G[{0, 1, 1}, x] - 
        579*G[{1, 0, 0}, x] + (345*I)*Pi*G[{1, 0, 0}, x] + 
        (92*Pi^2*G[{1, 0, 0}, x])/3 - ((4*I)/3)*Pi^3*G[{1, 0, 0}, x] - 
        201*G[{1, 0, 1}, x] - (125*I)*Pi*G[{1, 0, 1}, x] + 
        (529*Pi^2*G[{1, 0, 1}, x])/6 + ((35*I)/6)*Pi^3*G[{1, 0, 1}, x] - 
        201*G[{1, 1, 0}, x] - (394*I)*Pi*G[{1, 1, 0}, x] + 
        144*Pi^2*G[{1, 1, 0}, x] + ((16*I)/3)*Pi^3*G[{1, 1, 0}, x] + 
        (3*G[{1, 1, 1}, x])/2 + (121*I)*Pi*G[{1, 1, 1}, x] + 
        (263*Pi^2*G[{1, 1, 1}, x])/12 + ((5*I)/2)*Pi^3*G[{1, 1, 1}, x] - 
        659*G[{0, 0, 0, 0}, x] + (76*I)*Pi*G[{0, 0, 0, 0}, x] - 
        22*Pi^2*G[{0, 0, 0, 0}, x] + 179*G[{0, 0, 0, 1}, x] + 
        (51*I)*Pi*G[{0, 0, 0, 1}, x] - 38*Pi^2*G[{0, 0, 0, 1}, x] + 
        179*G[{0, 0, 1, 0}, x] - (88*I)*Pi*G[{0, 0, 1, 0}, x] - 
        (76*Pi^2*G[{0, 0, 1, 0}, x])/3 + 172*G[{0, 0, 1, 1}, x] - 
        (37*I)*Pi*G[{0, 0, 1, 1}, x] - (23*Pi^2*G[{0, 0, 1, 1}, x])/6 + 
        358*G[{0, 1, 0, 0}, x] - (58*I)*Pi*G[{0, 1, 0, 0}, x] - 
        (26*Pi^2*G[{0, 1, 0, 0}, x])/3 + 76*G[{0, 1, 0, 1}, x] - 
        (79*I)*Pi*G[{0, 1, 0, 1}, x] + 9*Pi^2*G[{0, 1, 0, 1}, x] + 
        76*G[{0, 1, 1, 0}, x] + (76*I)*Pi*G[{0, 1, 1, 0}, x] - 
        (28*Pi^2*G[{0, 1, 1, 0}, x])/3 - 676*G[{0, 1, 1, 1}, x] + 
        (85*I)*Pi*G[{0, 1, 1, 1}, x] - (34*Pi^2*G[{0, 1, 1, 1}, x])/3 + 
        174*G[{1, 0, 0, 0}, x] - (146*I)*Pi*G[{1, 0, 0, 0}, x] + 
        (4*Pi^2*G[{1, 0, 0, 0}, x])/3 + 407*G[{1, 0, 0, 1}, x] + 
        I*Pi*G[{1, 0, 0, 1}, x] - 21*Pi^2*G[{1, 0, 0, 1}, x] + 
        407*G[{1, 0, 1, 0}, x] + (136*I)*Pi*G[{1, 0, 1, 0}, x] - 
        (38*Pi^2*G[{1, 0, 1, 0}, x])/3 - 488*G[{1, 0, 1, 1}, x] - 
        (15*I)*Pi*G[{1, 0, 1, 1}, x] - (7*Pi^2*G[{1, 0, 1, 1}, x])/6 - 
        408*G[{1, 1, 0, 0}, x] + (102*I)*Pi*G[{1, 1, 0, 0}, x] - 
        16*Pi^2*G[{1, 1, 0, 0}, x] + 58*G[{1, 1, 0, 1}, x] + 
        (43*I)*Pi*G[{1, 1, 0, 1}, x] - 13*Pi^2*G[{1, 1, 0, 1}, x] + 
        58*G[{1, 1, 1, 0}, x] - (102*I)*Pi*G[{1, 1, 1, 0}, x] - 
        4*Pi^2*G[{1, 1, 1, 0}, x] + (243*G[{1, 1, 1, 1}, x])/2 - 
        (42*I)*Pi*G[{1, 1, 1, 1}, x] - (5*Pi^2*G[{1, 1, 1, 1}, x])/2 + 
        458*G[{0, 0, 0, 0, 0}, x] - 138*G[{0, 0, 0, 0, 1}, x] + 
        (28*I)*Pi*G[{0, 0, 0, 0, 1}, x] - 138*G[{0, 0, 0, 1, 0}, x] + 
        89*G[{0, 0, 0, 1, 1}, x] - (24*I)*Pi*G[{0, 0, 0, 1, 1}, x] - 
        166*G[{0, 0, 1, 0, 0}, x] - 22*G[{0, 0, 1, 0, 1}, x] - 
        (26*I)*Pi*G[{0, 0, 1, 0, 1}, x] - 22*G[{0, 0, 1, 1, 0}, x] - 
        (4*I)*Pi*G[{0, 0, 1, 1, 0}, x] - 20*G[{0, 0, 1, 1, 1}, x] + 
        (10*I)*Pi*G[{0, 0, 1, 1, 1}, x] - 62*G[{0, 1, 0, 0, 0}, x] - 
        120*G[{0, 1, 0, 0, 1}, x] - (30*I)*Pi*G[{0, 1, 0, 0, 1}, x] - 
        120*G[{0, 1, 0, 1, 0}, x] + 49*G[{0, 1, 0, 1, 1}, x] + 
        (8*I)*Pi*G[{0, 1, 0, 1, 1}, x] + 66*G[{0, 1, 1, 0, 0}, x] + 
        (4*I)*Pi*G[{0, 1, 1, 0, 0}, x] + 18*G[{0, 1, 1, 0, 1}, x] + 
        (18*I)*Pi*G[{0, 1, 1, 0, 1}, x] + 18*G[{0, 1, 1, 1, 0}, x] + 
        (4*I)*Pi*G[{0, 1, 1, 1, 0}, x] + 273*G[{0, 1, 1, 1, 1}, x] + 
        (28*I)*Pi*G[{0, 1, 1, 1, 1}, x] + 20*G[{1, 0, 0, 0, 0}, x] - 
        198*G[{1, 0, 0, 0, 1}, x] + (6*I)*Pi*G[{1, 0, 0, 0, 1}, x] - 
        198*G[{1, 0, 0, 1, 0}, x] + (4*I)*Pi*G[{1, 0, 0, 1, 0}, x] + 
        31*G[{1, 0, 0, 1, 1}, x] - (24*I)*Pi*G[{1, 0, 0, 1, 1}, x] + 
        112*G[{1, 0, 1, 0, 0}, x] + (12*I)*Pi*G[{1, 0, 1, 0, 0}, x] - 
        144*G[{1, 0, 1, 0, 1}, x] - (18*I)*Pi*G[{1, 0, 1, 0, 1}, x] - 
        144*G[{1, 0, 1, 1, 0}, x] - (8*I)*Pi*G[{1, 0, 1, 1, 0}, x] + 
        318*G[{1, 0, 1, 1, 1}, x] + (50*I)*Pi*G[{1, 0, 1, 1, 1}, x] + 
        420*G[{1, 1, 0, 0, 0}, x] - 202*G[{1, 1, 0, 0, 1}, x] - 
        (34*I)*Pi*G[{1, 1, 0, 0, 1}, x] - 202*G[{1, 1, 0, 1, 0}, x] + 
        245*G[{1, 1, 0, 1, 1}, x] + (60*I)*Pi*G[{1, 1, 0, 1, 1}, x] - 
        102*G[{1, 1, 1, 0, 0}, x] - (4*I)*Pi*G[{1, 1, 1, 0, 0}, x] + 
        (38*I)*Pi*G[{1, 1, 1, 0, 1}, x] - (12*I)*Pi*G[{1, 1, 1, 1, 0}, x] - 
        135*G[{1, 1, 1, 1, 1}, x] - (90*I)*Pi*G[{1, 1, 1, 1, 1}, x] - 
        124*G[{0, 0, 0, 0, 0, 0}, x] + 68*G[{0, 0, 0, 0, 0, 1}, x] + 
        68*G[{0, 0, 0, 0, 1, 0}, x] + 40*G[{0, 0, 0, 1, 0, 1}, x] + 
        40*G[{0, 0, 0, 1, 1, 0}, x] - 112*G[{0, 0, 0, 1, 1, 1}, x] - 
        56*G[{0, 0, 1, 0, 0, 0}, x] + 56*G[{0, 0, 1, 0, 0, 1}, x] + 
        56*G[{0, 0, 1, 0, 1, 0}, x] - 66*G[{0, 0, 1, 0, 1, 1}, x] - 
        4*G[{0, 0, 1, 1, 0, 0}, x] + 16*G[{0, 0, 1, 1, 0, 1}, x] + 
        16*G[{0, 0, 1, 1, 1, 0}, x] - 6*G[{0, 0, 1, 1, 1, 1}, x] - 
        44*G[{0, 1, 0, 0, 0, 0}, x] + 20*G[{0, 1, 0, 0, 0, 1}, x] + 
        20*G[{0, 1, 0, 0, 1, 0}, x] - 26*G[{0, 1, 0, 0, 1, 1}, x] + 
        12*G[{0, 1, 0, 1, 0, 0}, x] + 12*G[{0, 1, 0, 1, 0, 1}, x] + 
        12*G[{0, 1, 0, 1, 1, 0}, x] - 8*G[{0, 1, 0, 1, 1, 1}, x] - 
        16*G[{0, 1, 1, 0, 0, 0}, x] + 28*G[{0, 1, 1, 0, 0, 1}, x] + 
        28*G[{0, 1, 1, 0, 1, 0}, x] - 10*G[{0, 1, 1, 0, 1, 1}, x] + 
        4*G[{0, 1, 1, 1, 0, 0}, x] + 40*G[{0, 1, 1, 1, 1, 1}, x] + 
        28*G[{1, 0, 0, 0, 0, 0}, x] - 20*G[{1, 0, 0, 0, 0, 1}, x] - 
        20*G[{1, 0, 0, 0, 1, 0}, x] + 18*G[{1, 0, 0, 0, 1, 1}, x] - 
        32*G[{1, 0, 0, 1, 0, 0}, x] + 28*G[{1, 0, 0, 1, 0, 1}, x] + 
        28*G[{1, 0, 0, 1, 1, 0}, x] - 72*G[{1, 0, 0, 1, 1, 1}, x] - 
        36*G[{1, 0, 1, 0, 0, 0}, x] + 24*G[{1, 0, 1, 0, 0, 1}, x] + 
        24*G[{1, 0, 1, 0, 1, 0}, x] - 18*G[{1, 0, 1, 0, 1, 1}, x] - 
        8*G[{1, 0, 1, 1, 0, 0}, x] + 24*G[{1, 0, 1, 1, 0, 1}, x] + 
        24*G[{1, 0, 1, 1, 1, 0}, x] + 42*G[{1, 0, 1, 1, 1, 1}, x] - 
        52*G[{1, 1, 0, 0, 0, 0}, x] + 20*G[{1, 1, 0, 0, 0, 1}, x] + 
        20*G[{1, 1, 0, 0, 1, 0}, x] - 46*G[{1, 1, 0, 0, 1, 1}, x] - 
        36*G[{1, 1, 0, 1, 0, 0}, x] + 44*G[{1, 1, 0, 1, 0, 1}, x] + 
        44*G[{1, 1, 0, 1, 1, 0}, x] + 36*G[{1, 1, 0, 1, 1, 1}, x] - 
        16*G[{1, 1, 1, 0, 0, 0}, x] + 4*G[{1, 1, 1, 0, 0, 1}, x] + 
        4*G[{1, 1, 1, 0, 1, 0}, x] + 34*G[{1, 1, 1, 0, 1, 1}, x] - 
        12*G[{1, 1, 1, 1, 0, 0}, x] - 170*G[{1, 1, 1, 1, 1, 1}, x] - 
        540*Zeta[3] + ((850*I)/3)*Pi*Zeta[3] - 69*Pi^2*Zeta[3] - 
        ((251*I)/9)*Pi^3*Zeta[3] + (1654*G[{0}, x]*Zeta[3])/3 - 
        ((310*I)/3)*Pi*G[{0}, x]*Zeta[3] + 26*Pi^2*G[{0}, x]*Zeta[3] - 
        (843*G[{1}, x]*Zeta[3])/2 + (104*I)*Pi*G[{1}, x]*Zeta[3] + 
        (38*Pi^2*G[{1}, x]*Zeta[3])/3 - (1442*G[{0, 0}, x]*Zeta[3])/3 + 
        90*G[{0, 1}, x]*Zeta[3] + ((22*I)/3)*Pi*G[{0, 1}, x]*Zeta[3] - 
        28*G[{1, 0}, x]*Zeta[3] + (12*I)*Pi*G[{1, 0}, x]*Zeta[3] - 
        72*G[{1, 1}, x]*Zeta[3] - (36*I)*Pi*G[{1, 1}, x]*Zeta[3] + 
        120*G[{0, 0, 0}, x]*Zeta[3] + 18*G[{0, 0, 1}, x]*Zeta[3] + 
        28*G[{0, 1, 0}, x]*Zeta[3] + (34*G[{0, 1, 1}, x]*Zeta[3])/3 - 
        16*G[{1, 0, 0}, x]*Zeta[3] + 8*G[{1, 0, 1}, x]*Zeta[3] - 
        12*G[{1, 1, 0}, x]*Zeta[3] + (52*G[{1, 1, 1}, x]*Zeta[3])/3 - 
        (1417*Zeta[3]^2)/9 - 322*Zeta[5] + (172*I)*Pi*Zeta[5] + 
        94*G[{0}, x]*Zeta[5] - 20*G[{1}, x]*Zeta[5])) + 
    FF[1/(s^2*x)]*(-59/16 - ((21*I)/2)*Pi + Pi^2/4 + ((13*I)/2)*Pi^3 - 
      (7*Pi^4)/240 - (83*G[{0}, x])/4 - (18*I)*Pi*G[{0}, x] + 
      (3*Pi^2*G[{0}, x])/4 - ((7*I)/6)*Pi^3*G[{0}, x] + 17*G[{1}, x] + 
      (17*I)*Pi*G[{1}, x] + (11*Pi^2*G[{1}, x])/3 - 
      ((2*I)/3)*Pi^3*G[{1}, x] - (31*G[{0, 0}, x])/2 + 
      (12*I)*Pi*G[{0, 0}, x] + (5*Pi^2*G[{0, 0}, x])/6 + 2*G[{0, 1}, x] + 
      (34*I)*Pi*G[{0, 1}, x] + (2*Pi^2*G[{0, 1}, x])/3 + 2*G[{1, 0}, x] - 
      (37*I)*Pi*G[{1, 0}, x] - (4*Pi^2*G[{1, 0}, x])/3 + 9*G[{1, 1}, x] - 
      (10*I)*Pi*G[{1, 1}, x] - (4*Pi^2*G[{1, 1}, x])/3 + 9*G[{0, 0, 0}, x] - 
      (6*I)*Pi*G[{0, 0, 0}, x] - (4*I)*Pi*G[{0, 0, 1}, x] + 
      (2*I)*Pi*G[{0, 1, 0}, x] + 34*G[{0, 1, 1}, x] - 23*G[{1, 0, 0}, x] - 
      14*G[{1, 0, 1}, x] - 14*G[{1, 1, 0}, x] + (4*I)*Pi*G[{1, 1, 0}, x] + 
      4*G[{1, 1, 1}, x] - 6*G[{0, 0, 0, 0}, x] - 4*G[{0, 0, 1, 1}, x] + 
      2*G[{0, 1, 0, 0}, x] + 4*G[{1, 1, 0, 1}, x] + 4*G[{1, 1, 1, 0}, x] - 
      4*G[{1, 1, 1, 1}, x] - 39*Zeta[3] + (4*I)*Pi*Zeta[3] - 
      4*G[{0}, x]*Zeta[3] + 8*G[{1}, x]*Zeta[3] + 
      ep*(-505/32 - ((151*I)/4)*Pi + (143*Pi^2)/48 + (31*I)*Pi^3 - 
        (857*Pi^4)/720 + ((7*I)/120)*Pi^5 - (847*G[{0}, x])/8 - 
        (157*I)*Pi*G[{0}, x] + (233*Pi^2*G[{0}, x])/8 - 
        ((27*I)/2)*Pi^3*G[{0}, x] + (47*Pi^4*G[{0}, x])/180 + 
        (181*G[{1}, x])/2 + (126*I)*Pi*G[{1}, x] + 9*Pi^2*G[{1}, x] + 
        ((50*I)/3)*Pi^3*G[{1}, x] + (31*Pi^4*G[{1}, x])/30 - 
        104*G[{0, 0}, x] + (74*I)*Pi*G[{0, 0}, x] - (13*Pi^2*G[{0, 0}, x])/
         6 + (3*I)*Pi^3*G[{0, 0}, x] - G[{0, 1}, x] + 
        (195*I)*Pi*G[{0, 1}, x] - 32*Pi^2*G[{0, 1}, x] - 
        ((5*I)/3)*Pi^3*G[{0, 1}, x] - G[{1, 0}, x] - 
        (203*I)*Pi*G[{1, 0}, x] - (49*Pi^2*G[{1, 0}, x])/6 - 
        (I/2)*Pi^3*G[{1, 0}, x] + 75*G[{1, 1}, x] - (89*I)*Pi*G[{1, 1}, x] - 
        (119*Pi^2*G[{1, 1}, x])/6 - (2*I)*Pi^3*G[{1, 1}, x] + 
        (167*G[{0, 0, 0}, x])/2 - (66*I)*Pi*G[{0, 0, 0}, x] - 
        (2*Pi^2*G[{0, 0, 0}, x])/3 + 8*G[{0, 0, 1}, x] + 
        (56*I)*Pi*G[{0, 0, 1}, x] + (16*Pi^2*G[{0, 0, 1}, x])/3 + 
        8*G[{0, 1, 0}, x] + (69*I)*Pi*G[{0, 1, 0}, x] + 
        (13*Pi^2*G[{0, 1, 0}, x])/3 + 183*G[{0, 1, 1}, x] - 
        (84*I)*Pi*G[{0, 1, 1}, x] - (2*Pi^2*G[{0, 1, 1}, x])/3 - 
        133*G[{1, 0, 0}, x] + (105*I)*Pi*G[{1, 0, 0}, x] + 
        (29*Pi^2*G[{1, 0, 0}, x])/6 - 74*G[{1, 0, 1}, x] - 
        (48*I)*Pi*G[{1, 0, 1}, x] + 6*Pi^2*G[{1, 0, 1}, x] - 
        74*G[{1, 1, 0}, x] - (91*I)*Pi*G[{1, 1, 0}, x] + 
        (4*Pi^2*G[{1, 1, 0}, x])/3 - 18*G[{1, 1, 1}, x] + 
        (56*I)*Pi*G[{1, 1, 1}, x] + (20*Pi^2*G[{1, 1, 1}, x])/3 - 
        78*G[{0, 0, 0, 0}, x] + (28*I)*Pi*G[{0, 0, 0, 0}, x] + 
        (4*I)*Pi*G[{0, 0, 0, 1}, x] - (14*I)*Pi*G[{0, 0, 1, 0}, x] + 
        56*G[{0, 0, 1, 1}, x] + (4*I)*Pi*G[{0, 0, 1, 1}, x] + 
        69*G[{0, 1, 0, 0}, x] - (16*I)*Pi*G[{0, 1, 0, 0}, x] + 
        (14*I)*Pi*G[{0, 1, 1, 0}, x] - 152*G[{0, 1, 1, 1}, x] + 
        68*G[{1, 0, 0, 0}, x] - (6*I)*Pi*G[{1, 0, 0, 0}, x] + 
        80*G[{1, 0, 0, 1}, x] - (4*I)*Pi*G[{1, 0, 0, 1}, x] + 
        80*G[{1, 0, 1, 0}, x] - (10*I)*Pi*G[{1, 0, 1, 0}, x] - 
        100*G[{1, 0, 1, 1}, x] - 113*G[{1, 1, 0, 0}, x] - 
        (8*I)*Pi*G[{1, 1, 0, 0}, x] + 50*G[{1, 1, 0, 1}, x] + 
        50*G[{1, 1, 1, 0}, x] + (12*I)*Pi*G[{1, 1, 1, 0}, x] - 
        2*G[{1, 1, 1, 1}, x] + 40*G[{0, 0, 0, 0, 0}, x] + 
        4*G[{0, 0, 0, 1, 1}, x] - 10*G[{0, 0, 1, 0, 0}, x] - 
        4*G[{0, 0, 1, 0, 1}, x] - 4*G[{0, 0, 1, 1, 0}, x] + 
        16*G[{0, 0, 1, 1, 1}, x] - 8*G[{0, 1, 0, 0, 0}, x] - 
        12*G[{0, 1, 0, 0, 1}, x] - 12*G[{0, 1, 0, 1, 0}, x] + 
        12*G[{0, 1, 0, 1, 1}, x] + 10*G[{0, 1, 1, 0, 0}, x] + 
        4*G[{0, 1, 1, 0, 1}, x] + 4*G[{0, 1, 1, 1, 0}, x] - 
        4*G[{0, 1, 1, 1, 1}, x] - 6*G[{1, 0, 0, 0, 0}, x] - 
        4*G[{1, 0, 0, 1, 1}, x] + 2*G[{1, 0, 1, 0, 0}, x] - 
        12*G[{1, 0, 1, 0, 1}, x] - 12*G[{1, 0, 1, 1, 0}, x] + 
        12*G[{1, 0, 1, 1, 1}, x] - 8*G[{1, 1, 0, 0, 1}, x] - 
        8*G[{1, 1, 0, 1, 0}, x] + 24*G[{1, 1, 1, 0, 0}, x] - 
        20*G[{1, 1, 1, 0, 1}, x] - 20*G[{1, 1, 1, 1, 0}, x] + 
        28*G[{1, 1, 1, 1, 1}, x] - (899*Zeta[3])/6 + ((206*I)/3)*Pi*Zeta[3] - 
        (194*Pi^2*Zeta[3])/9 + 122*G[{0}, x]*Zeta[3] - ((8*I)/3)*Pi*G[{0}, x]*
         Zeta[3] - (199*G[{1}, x]*Zeta[3])/3 - (4*I)*Pi*G[{1}, x]*Zeta[3] - 
        (44*G[{0, 0}, x]*Zeta[3])/3 + 30*G[{0, 1}, x]*Zeta[3] - 
        12*G[{1, 0}, x]*Zeta[3] - 16*G[{1, 1}, x]*Zeta[3] + 2*Zeta[5]) + 
      ep^2*(-3051/64 - ((1045*I)/8)*Pi + (4351*Pi^2)/96 + 
        ((1633*I)/12)*Pi^3 - (27563*Pi^4)/2880 + ((929*I)/360)*Pi^5 - 
        (16879*Pi^6)/60480 - (6317*G[{0}, x])/16 - ((2149*I)/2)*Pi*
         G[{0}, x] + (638*Pi^2*G[{0}, x])/3 - ((100*I)/3)*Pi^3*G[{0}, x] + 
        (3523*Pi^4*G[{0}, x])/1440 + (I/48)*Pi^5*G[{0}, x] + 
        (1303*G[{1}, x])/4 + ((1687*I)/2)*Pi*G[{1}, x] - 
        (71*Pi^2*G[{1}, x])/3 + ((1015*I)/12)*Pi^3*G[{1}, x] - 
        (101*Pi^4*G[{1}, x])/9 + ((23*I)/60)*Pi^5*G[{1}, x] - 
        (3031*G[{0, 0}, x])/4 + (431*I)*Pi*G[{0, 0}, x] - 
        (523*Pi^2*G[{0, 0}, x])/24 + (27*I)*Pi^3*G[{0, 0}, x] - 
        (593*Pi^4*G[{0, 0}, x])/720 - 84*G[{0, 1}, x] + 
        (917*I)*Pi*G[{0, 1}, x] - (473*Pi^2*G[{0, 1}, x])/3 - 
        ((148*I)/3)*Pi^3*G[{0, 1}, x] + (7*Pi^4*G[{0, 1}, x])/12 - 
        84*G[{1, 0}, x] - (945*I)*Pi*G[{1, 0}, x] + 41*Pi^2*G[{1, 0}, x] - 
        ((251*I)/12)*Pi^3*G[{1, 0}, x] - (13*Pi^4*G[{1, 0}, x])/20 + 
        (1421*G[{1, 1}, x])/2 - (493*I)*Pi*G[{1, 1}, x] - 
        (929*Pi^2*G[{1, 1}, x])/12 + ((205*I)/6)*Pi^3*G[{1, 1}, x] + 
        (7*Pi^4*G[{1, 1}, x])/10 + (1143*G[{0, 0, 0}, x])/2 - 
        (304*I)*Pi*G[{0, 0, 0}, x] + (161*Pi^2*G[{0, 0, 0}, x])/12 - 
        ((35*I)/6)*Pi^3*G[{0, 0, 0}, x] + 36*G[{0, 0, 1}, x] + 
        (419*I)*Pi*G[{0, 0, 1}, x] - 53*Pi^2*G[{0, 0, 1}, x] + 
        (11*I)*Pi^3*G[{0, 0, 1}, x] + 36*G[{0, 1, 0}, x] + 
        (394*I)*Pi*G[{0, 1, 0}, x] - (113*Pi^2*G[{0, 1, 0}, x])/6 + 
        ((15*I)/2)*Pi^3*G[{0, 1, 0}, x] + 883*G[{0, 1, 1}, x] - 
        (478*I)*Pi*G[{0, 1, 1}, x] + (487*Pi^2*G[{0, 1, 1}, x])/6 - 
        ((5*I)/3)*Pi^3*G[{0, 1, 1}, x] - 639*G[{1, 0, 0}, x] + 
        (571*I)*Pi*G[{1, 0, 0}, x] - (5*Pi^2*G[{1, 0, 0}, x])/12 + 
        ((5*I)/3)*Pi^3*G[{1, 0, 0}, x] - 304*G[{1, 0, 1}, x] - 
        (369*I)*Pi*G[{1, 0, 1}, x] + 130*Pi^2*G[{1, 0, 1}, x] + 
        ((17*I)/3)*Pi^3*G[{1, 0, 1}, x] - 304*G[{1, 1, 0}, x] - 
        (574*I)*Pi*G[{1, 1, 0}, x] + (1199*Pi^2*G[{1, 1, 0}, x])/6 - 
        ((7*I)/6)*Pi^3*G[{1, 1, 0}, x] - 303*G[{1, 1, 1}, x] + 
        (340*I)*Pi*G[{1, 1, 1}, x] + 52*Pi^2*G[{1, 1, 1}, x] - 
        ((14*I)/3)*Pi^3*G[{1, 1, 1}, x] - (713*G[{0, 0, 0, 0}, x])/2 + 
        (228*I)*Pi*G[{0, 0, 0, 0}, x] - (5*Pi^2*G[{0, 0, 0, 0}, x])/2 - 
        92*G[{0, 0, 0, 1}, x] + (132*I)*Pi*G[{0, 0, 0, 1}, x] - 
        4*Pi^2*G[{0, 0, 0, 1}, x] - 92*G[{0, 0, 1, 0}, x] - 
        (191*I)*Pi*G[{0, 0, 1, 0}, x] - 13*Pi^2*G[{0, 0, 1, 0}, x] + 
        495*G[{0, 0, 1, 1}, x] - (102*I)*Pi*G[{0, 0, 1, 1}, x] - 
        16*Pi^2*G[{0, 0, 1, 1}, x] + 395*G[{0, 1, 0, 0}, x] - 
        (183*I)*Pi*G[{0, 1, 0, 0}, x] - (7*Pi^2*G[{0, 1, 0, 0}, x])/6 - 
        17*G[{0, 1, 0, 1}, x] - (146*I)*Pi*G[{0, 1, 0, 1}, x] - 
        (38*Pi^2*G[{0, 1, 0, 1}, x])/3 - 17*G[{0, 1, 1, 0}, x] + 
        (199*I)*Pi*G[{0, 1, 1, 0}, x] - 21*Pi^2*G[{0, 1, 1, 0}, x] - 
        818*G[{0, 1, 1, 1}, x] + (196*I)*Pi*G[{0, 1, 1, 1}, x] + 
        (4*Pi^2*G[{0, 1, 1, 1}, x])/3 + 556*G[{1, 0, 0, 0}, x] - 
        (257*I)*Pi*G[{1, 0, 0, 0}, x] - (34*Pi^2*G[{1, 0, 0, 0}, x])/3 + 
        272*G[{1, 0, 0, 1}, x] - (122*I)*Pi*G[{1, 0, 0, 1}, x] - 
        (28*Pi^2*G[{1, 0, 0, 1}, x])/3 + 272*G[{1, 0, 1, 0}, x] + 
        (203*I)*Pi*G[{1, 0, 1, 0}, x] + 9*Pi^2*G[{1, 0, 1, 0}, x] - 
        493*G[{1, 0, 1, 1}, x] + (110*I)*Pi*G[{1, 0, 1, 1}, x] - 
        (26*Pi^2*G[{1, 0, 1, 1}, x])/3 - 735*G[{1, 1, 0, 0}, x] + 
        (167*I)*Pi*G[{1, 1, 0, 0}, x] - (23*Pi^2*G[{1, 1, 0, 0}, x])/6 + 
        309*G[{1, 1, 0, 1}, x] + (146*I)*Pi*G[{1, 1, 0, 1}, x] - 
        (76*Pi^2*G[{1, 1, 0, 1}, x])/3 + 309*G[{1, 1, 1, 0}, x] - 
        (183*I)*Pi*G[{1, 1, 1, 0}, x] - 38*Pi^2*G[{1, 1, 1, 0}, x] + 
        43*G[{1, 1, 1, 1}, x] - (194*I)*Pi*G[{1, 1, 1, 1}, x] - 
        22*Pi^2*G[{1, 1, 1, 1}, x] + 375*G[{0, 0, 0, 0, 0}, x] - 
        (90*I)*Pi*G[{0, 0, 0, 0, 0}, x] - (12*I)*Pi*G[{0, 0, 0, 0, 1}, x] + 
        (38*I)*Pi*G[{0, 0, 0, 1, 0}, x] + 132*G[{0, 0, 0, 1, 1}, x] - 
        (4*I)*Pi*G[{0, 0, 0, 1, 1}, x] - 193*G[{0, 0, 1, 0, 0}, x] + 
        (60*I)*Pi*G[{0, 0, 1, 0, 0}, x] + 2*G[{0, 0, 1, 0, 1}, x] + 
        2*G[{0, 0, 1, 1, 0}, x] - (34*I)*Pi*G[{0, 0, 1, 1, 0}, x] - 
        216*G[{0, 0, 1, 1, 1}, x] - 222*G[{0, 1, 0, 0, 0}, x] + 
        (50*I)*Pi*G[{0, 1, 0, 0, 0}, x] - 96*G[{0, 1, 0, 0, 1}, x] - 
        (8*I)*Pi*G[{0, 1, 0, 0, 1}, x] - 96*G[{0, 1, 0, 1, 0}, x] - 
        (18*I)*Pi*G[{0, 1, 0, 1, 0}, x] - 50*G[{0, 1, 0, 1, 1}, x] + 
        (12*I)*Pi*G[{0, 1, 0, 1, 1}, x] + 205*G[{0, 1, 1, 0, 0}, x] - 
        (24*I)*Pi*G[{0, 1, 1, 0, 0}, x] - 6*G[{0, 1, 1, 0, 1}, x] + 
        (4*I)*Pi*G[{0, 1, 1, 0, 1}, x] - 6*G[{0, 1, 1, 1, 0}, x] + 
        (6*I)*Pi*G[{0, 1, 1, 1, 0}, x] + 506*G[{0, 1, 1, 1, 1}, x] - 
        213*G[{1, 0, 0, 0, 0}, x] + (28*I)*Pi*G[{1, 0, 0, 0, 0}, x] - 
        174*G[{1, 0, 0, 0, 1}, x] + (4*I)*Pi*G[{1, 0, 0, 0, 1}, x] - 
        174*G[{1, 0, 0, 1, 0}, x] + (18*I)*Pi*G[{1, 0, 0, 1, 0}, x] - 
        108*G[{1, 0, 0, 1, 1}, x] + (4*I)*Pi*G[{1, 0, 0, 1, 1}, x] + 
        211*G[{1, 0, 1, 0, 0}, x] + (8*I)*Pi*G[{1, 0, 1, 0, 0}, x] - 
        168*G[{1, 0, 1, 0, 1}, x] - 168*G[{1, 0, 1, 1, 0}, x] - 
        (30*I)*Pi*G[{1, 0, 1, 1, 0}, x] + 478*G[{1, 0, 1, 1, 1}, x] + 
        616*G[{1, 1, 0, 0, 0}, x] + (10*I)*Pi*G[{1, 1, 0, 0, 0}, x] - 
        226*G[{1, 1, 0, 0, 1}, x] - (4*I)*Pi*G[{1, 1, 0, 0, 1}, x] - 
        226*G[{1, 1, 0, 1, 0}, x] - (26*I)*Pi*G[{1, 1, 0, 1, 0}, x] + 
        272*G[{1, 1, 0, 1, 1}, x] - 145*G[{1, 1, 1, 0, 0}, x] - 
        (24*I)*Pi*G[{1, 1, 1, 0, 0}, x] - 138*G[{1, 1, 1, 0, 1}, x] - 
        138*G[{1, 1, 1, 1, 0}, x] + (28*I)*Pi*G[{1, 1, 1, 1, 0}, x] - 
        52*G[{1, 1, 1, 1, 1}, x] - 170*G[{0, 0, 0, 0, 0, 0}, x] - 
        12*G[{0, 0, 0, 0, 1, 1}, x] + 34*G[{0, 0, 0, 1, 0, 0}, x] + 
        4*G[{0, 0, 0, 1, 0, 1}, x] + 4*G[{0, 0, 0, 1, 1, 0}, x] - 
        16*G[{0, 0, 0, 1, 1, 1}, x] + 36*G[{0, 0, 1, 0, 0, 0}, x] + 
        44*G[{0, 0, 1, 0, 0, 1}, x] + 44*G[{0, 0, 1, 0, 1, 0}, x] - 
        36*G[{0, 0, 1, 0, 1, 1}, x] - 46*G[{0, 0, 1, 1, 0, 0}, x] + 
        20*G[{0, 0, 1, 1, 0, 1}, x] + 20*G[{0, 0, 1, 1, 1, 0}, x] - 
        52*G[{0, 0, 1, 1, 1, 1}, x] + 42*G[{0, 1, 0, 0, 0, 0}, x] + 
        24*G[{0, 1, 0, 0, 0, 1}, x] + 24*G[{0, 1, 0, 0, 1, 0}, x] - 
        8*G[{0, 1, 0, 0, 1, 1}, x] - 18*G[{0, 1, 0, 1, 0, 0}, x] + 
        24*G[{0, 1, 0, 1, 0, 1}, x] + 24*G[{0, 1, 0, 1, 1, 0}, x] - 
        36*G[{0, 1, 0, 1, 1, 1}, x] - 72*G[{0, 1, 1, 0, 0, 0}, x] + 
        28*G[{0, 1, 1, 0, 0, 1}, x] + 28*G[{0, 1, 1, 0, 1, 0}, x] - 
        32*G[{0, 1, 1, 0, 1, 1}, x] + 18*G[{0, 1, 1, 1, 0, 0}, x] - 
        20*G[{0, 1, 1, 1, 0, 1}, x] - 20*G[{0, 1, 1, 1, 1, 0}, x] + 
        28*G[{0, 1, 1, 1, 1, 1}, x] + 40*G[{1, 0, 0, 0, 0, 0}, x] + 
        4*G[{1, 0, 0, 0, 1, 1}, x] - 10*G[{1, 0, 0, 1, 0, 0}, x] + 
        28*G[{1, 0, 0, 1, 0, 1}, x] + 28*G[{1, 0, 0, 1, 1, 0}, x] - 
        16*G[{1, 0, 0, 1, 1, 1}, x] - 8*G[{1, 0, 1, 0, 0, 0}, x] + 
        12*G[{1, 0, 1, 0, 0, 1}, x] + 12*G[{1, 0, 1, 0, 1, 0}, x] + 
        12*G[{1, 0, 1, 0, 1, 1}, x] - 26*G[{1, 0, 1, 1, 0, 0}, x] + 
        20*G[{1, 0, 1, 1, 0, 1}, x] + 20*G[{1, 0, 1, 1, 1, 0}, x] - 
        44*G[{1, 0, 1, 1, 1, 1}, x] - 6*G[{1, 1, 0, 0, 0, 0}, x] + 
        16*G[{1, 1, 0, 0, 0, 1}, x] + 16*G[{1, 1, 0, 0, 1, 0}, x] - 
        4*G[{1, 1, 0, 0, 1, 1}, x] - 66*G[{1, 1, 0, 1, 0, 0}, x] + 
        56*G[{1, 1, 0, 1, 0, 1}, x] + 56*G[{1, 1, 0, 1, 1, 0}, x] - 
        56*G[{1, 1, 0, 1, 1, 1}, x] - 112*G[{1, 1, 1, 0, 0, 0}, x] + 
        40*G[{1, 1, 1, 0, 0, 1}, x] + 40*G[{1, 1, 1, 0, 1, 0}, x] + 
        68*G[{1, 1, 1, 1, 0, 1}, x] + 68*G[{1, 1, 1, 1, 1, 0}, x] - 
        124*G[{1, 1, 1, 1, 1, 1}, x] - (2021*Zeta[3])/3 + 
        ((584*I)/3)*Pi*Zeta[3] - (289*Pi^2*Zeta[3])/4 - 
        ((275*I)/18)*Pi^3*Zeta[3] + (1313*G[{0}, x]*Zeta[3])/6 - 
        (92*I)*Pi*G[{0}, x]*Zeta[3] + (271*Pi^2*G[{0}, x]*Zeta[3])/6 - 
        273*G[{1}, x]*Zeta[3] + ((188*I)/3)*Pi*G[{1}, x]*Zeta[3] - 
        (55*Pi^2*G[{1}, x]*Zeta[3])/6 - 381*G[{0, 0}, x]*Zeta[3] - 
        (26*I)*Pi*G[{0, 0}, x]*Zeta[3] + 239*G[{0, 1}, x]*Zeta[3] + 
        (6*I)*Pi*G[{0, 1}, x]*Zeta[3] + 13*G[{1, 0}, x]*Zeta[3] + 
        ((28*I)/3)*Pi*G[{1, 0}, x]*Zeta[3] - (1067*G[{1, 1}, x]*Zeta[3])/3 - 
        (4*I)*Pi*G[{1, 1}, x]*Zeta[3] + (202*G[{0, 0, 0}, x]*Zeta[3])/3 - 
        46*G[{0, 0, 1}, x]*Zeta[3] - 2*G[{0, 1, 0}, x]*Zeta[3] - 
        14*G[{0, 1, 1}, x]*Zeta[3] + (76*G[{1, 0, 0}, x]*Zeta[3])/3 - 
        2*G[{1, 0, 1}, x]*Zeta[3] - 4*G[{1, 1, 0}, x]*Zeta[3] + 
        148*G[{1, 1, 1}, x]*Zeta[3] - (1450*Zeta[3]^2)/9 - 403*Zeta[5] + 
        (68*I)*Pi*Zeta[5] + 94*G[{0}, x]*Zeta[5] + 48*G[{1}, x]*Zeta[5])) + 
    FF[1/(s^2*(1 - x)^2)]*(((4*I)/3)*Pi^3 + (19*Pi^4)/30 - 
      ((17*I)/2)*Pi*G[{0}, x] - (5*Pi^2*G[{0}, x])/3 + 
      ((7*I)/6)*Pi^3*G[{0}, x] - (17*G[{0, 0}, x])/2 + 
      (3*I)*Pi*G[{0, 0}, x] + (35*Pi^2*G[{0, 0}, x])/6 + 
      (6*I)*Pi*G[{0, 1}, x] + 2*Pi^2*G[{0, 1}, x] - (2*I)*Pi*G[{1, 0}, x] + 
      (6*I)*Pi*G[{0, 0, 0}, x] + 6*G[{0, 0, 1}, x] + 
      (8*I)*Pi*G[{0, 0, 1}, x] + 6*G[{0, 1, 0}, x] - 
      (2*I)*Pi*G[{0, 1, 0}, x] - 2*G[{1, 0, 0}, x] + 26*G[{0, 0, 0, 0}, x] - 
      20*G[{0, 0, 0, 1}, x] - 20*G[{0, 0, 1, 0}, x] + 28*G[{0, 0, 1, 1}, x] - 
      2*G[{0, 1, 0, 0}, x] - 8*Zeta[3] + (12*I)*Pi*Zeta[3] - 
      16*G[{0}, x]*Zeta[3] + ep*(((131*I)/12)*Pi^3 + (77*Pi^4)/180 - 
        (I/60)*Pi^5 + ((43*I)/4)*Pi*G[{0}, x] - (67*Pi^2*G[{0}, x])/4 - 
        ((5*I)/4)*Pi^3*G[{0}, x] - (149*Pi^4*G[{0}, x])/60 + 
        I*Pi^3*G[{1}, x] + (19*Pi^4*G[{1}, x])/30 + (43*G[{0, 0}, x])/4 + 
        (41*I)*Pi*G[{0, 0}, x] + (25*Pi^2*G[{0, 0}, x])/4 - 
        (3*I)*Pi^3*G[{0, 0}, x] + (41*I)*Pi*G[{0, 1}, x] + 
        (8*Pi^2*G[{0, 1}, x])/3 - (I/3)*Pi^3*G[{0, 1}, x] - 
        ((49*I)/2)*Pi*G[{1, 0}, x] + (4*Pi^2*G[{1, 0}, x])/3 + 
        ((7*I)/6)*Pi^3*G[{1, 0}, x] + 20*G[{0, 0, 0}, x] + 
        (3*I)*Pi*G[{0, 0, 0}, x] - (98*Pi^2*G[{0, 0, 0}, x])/3 + 
        41*G[{0, 0, 1}, x] + (36*I)*Pi*G[{0, 0, 1}, x] - 
        40*Pi^2*G[{0, 0, 1}, x] + 41*G[{0, 1, 0}, x] - 
        (11*I)*Pi*G[{0, 1, 0}, x] - (97*Pi^2*G[{0, 1, 0}, x])/3 - 
        (22*I)*Pi*G[{0, 1, 1}, x] - (26*Pi^2*G[{0, 1, 1}, x])/3 - 
        (49*G[{1, 0, 0}, x])/2 + (5*I)*Pi*G[{1, 0, 0}, x] + 
        (35*Pi^2*G[{1, 0, 0}, x])/6 + (4*I)*Pi*G[{1, 0, 1}, x] + 
        2*Pi^2*G[{1, 0, 1}, x] - (2*I)*Pi*G[{1, 1, 0}, x] + 
        25*G[{0, 0, 0, 0}, x] - (28*I)*Pi*G[{0, 0, 0, 0}, x] - 
        28*G[{0, 0, 0, 1}, x] + (8*I)*Pi*G[{0, 0, 0, 1}, x] - 
        28*G[{0, 0, 1, 0}, x] + (14*I)*Pi*G[{0, 0, 1, 0}, x] + 
        52*G[{0, 0, 1, 1}, x] - (12*I)*Pi*G[{0, 0, 1, 1}, x] - 
        G[{0, 1, 0, 0}, x] + (16*I)*Pi*G[{0, 1, 0, 0}, x] - 
        22*G[{0, 1, 0, 1}, x] - (12*I)*Pi*G[{0, 1, 0, 1}, x] - 
        22*G[{0, 1, 1, 0}, x] - (10*I)*Pi*G[{0, 1, 1, 0}, x] + 
        8*G[{1, 0, 0, 0}, x] + (6*I)*Pi*G[{1, 0, 0, 0}, x] + 
        4*G[{1, 0, 0, 1}, x] + (8*I)*Pi*G[{1, 0, 0, 1}, x] + 
        4*G[{1, 0, 1, 0}, x] - (2*I)*Pi*G[{1, 0, 1, 0}, x] - 
        2*G[{1, 1, 0, 0}, x] - 180*G[{0, 0, 0, 0, 0}, x] + 
        100*G[{0, 0, 0, 0, 1}, x] + 100*G[{0, 0, 0, 1, 0}, x] - 
        52*G[{0, 0, 0, 1, 1}, x] + 10*G[{0, 0, 1, 0, 0}, x] + 
        44*G[{0, 0, 1, 0, 1}, x] + 44*G[{0, 0, 1, 1, 0}, x] - 
        112*G[{0, 0, 1, 1, 1}, x] - 52*G[{0, 1, 0, 0, 0}, x] + 
        72*G[{0, 1, 0, 0, 1}, x] + 72*G[{0, 1, 0, 1, 0}, x] - 
        84*G[{0, 1, 0, 1, 1}, x] - 10*G[{0, 1, 1, 0, 0}, x] + 
        26*G[{1, 0, 0, 0, 0}, x] - 20*G[{1, 0, 0, 0, 1}, x] - 
        20*G[{1, 0, 0, 1, 0}, x] + 28*G[{1, 0, 0, 1, 1}, x] - 
        2*G[{1, 0, 1, 0, 0}, x] - (131*Zeta[3])/2 + (95*I)*Pi*Zeta[3] + 
        (259*Pi^2*Zeta[3])/6 + 14*G[{0}, x]*Zeta[3] + ((8*I)/3)*Pi*G[{0}, x]*
         Zeta[3] - 6*G[{1}, x]*Zeta[3] + (12*I)*Pi*G[{1}, x]*Zeta[3] + 
        (464*G[{0, 0}, x]*Zeta[3])/3 + 6*G[{0, 1}, x]*Zeta[3] - 
        16*G[{1, 0}, x]*Zeta[3] + 132*Zeta[5]) + 
      ep^2*(((1037*I)/24)*Pi^3 + (1027*Pi^4)/720 + ((71*I)/20)*Pi^5 + 
        (797*Pi^6)/45360 + ((2213*I)/8)*Pi*G[{0}, x] - (3367*Pi^2*G[{0}, x])/
         24 - ((151*I)/6)*Pi^3*G[{0}, x] - (377*Pi^4*G[{0}, x])/360 - 
        (I/48)*Pi^5*G[{0}, x] + ((49*I)/4)*Pi^3*G[{1}, x] - 
        (16*Pi^4*G[{1}, x])/45 - (I/60)*Pi^5*G[{1}, x] + 
        (2213*G[{0, 0}, x])/8 + ((271*I)/2)*Pi*G[{0, 0}, x] + 
        (157*Pi^2*G[{0, 0}, x])/6 - ((17*I)/12)*Pi^3*G[{0, 0}, x] + 
        (4513*Pi^4*G[{0, 0}, x])/720 + (192*I)*Pi*G[{0, 1}, x] + 
        (23*Pi^2*G[{0, 1}, x])/3 + ((47*I)/6)*Pi^3*G[{0, 1}, x] - 
        (37*Pi^4*G[{0, 1}, x])/60 - ((269*I)/4)*Pi*G[{1, 0}, x] + 
        (13*Pi^2*G[{1, 0}, x])/4 + ((7*I)/4)*Pi^3*G[{1, 0}, x] - 
        (149*Pi^4*G[{1, 0}, x])/60 + I*Pi^3*G[{1, 1}, x] + 
        (19*Pi^4*G[{1, 1}, x])/30 - 72*G[{0, 0, 0}, x] - 
        (72*I)*Pi*G[{0, 0, 0}, x] - (85*Pi^2*G[{0, 0, 0}, x])/3 + 
        ((35*I)/6)*Pi^3*G[{0, 0, 0}, x] + 192*G[{0, 0, 1}, x] + 
        (176*I)*Pi*G[{0, 0, 1}, x] - (245*Pi^2*G[{0, 0, 1}, x])/3 - 
        ((49*I)/3)*Pi^3*G[{0, 0, 1}, x] + 192*G[{0, 1, 0}, x] - 
        (32*I)*Pi*G[{0, 1, 0}, x] - (253*Pi^2*G[{0, 1, 0}, x])/6 - 
        ((41*I)/6)*Pi^3*G[{0, 1, 0}, x] - (139*I)*Pi*G[{0, 1, 1}, x] - 
        (28*Pi^2*G[{0, 1, 1}, x])/3 + ((11*I)/3)*Pi^3*G[{0, 1, 1}, x] - 
        (269*G[{1, 0, 0}, x])/4 + (65*I)*Pi*G[{1, 0, 0}, x] + 
        (Pi^2*G[{1, 0, 0}, x])/4 - (3*I)*Pi^3*G[{1, 0, 0}, x] + 
        (33*I)*Pi*G[{1, 0, 1}, x] - (Pi^2*G[{1, 0, 1}, x])/3 - 
        (I/3)*Pi^3*G[{1, 0, 1}, x] - ((81*I)/2)*Pi*G[{1, 1, 0}, x] + 
        (4*Pi^2*G[{1, 1, 0}, x])/3 + ((7*I)/6)*Pi^3*G[{1, 1, 0}, x] - 
        9*G[{0, 0, 0, 0}, x] - (37*I)*Pi*G[{0, 0, 0, 0}, x] + 
        (225*Pi^2*G[{0, 0, 0, 0}, x])/2 - 109*G[{0, 0, 0, 1}, x] + 
        (40*I)*Pi*G[{0, 0, 0, 1}, x] + 118*Pi^2*G[{0, 0, 0, 1}, x] - 
        109*G[{0, 0, 1, 0}, x] + (55*I)*Pi*G[{0, 0, 1, 0}, x] + 
        (425*Pi^2*G[{0, 0, 1, 0}, x])/3 + 203*G[{0, 0, 1, 1}, x] - 
        (46*I)*Pi*G[{0, 0, 1, 1}, x] + 94*Pi^2*G[{0, 0, 1, 1}, x] + 
        25*G[{0, 1, 0, 0}, x] + (73*I)*Pi*G[{0, 1, 0, 0}, x] + 
        (311*Pi^2*G[{0, 1, 0, 0}, x])/6 - 139*G[{0, 1, 0, 1}, x] - 
        (88*I)*Pi*G[{0, 1, 0, 1}, x] + (268*Pi^2*G[{0, 1, 0, 1}, x])/3 - 
        139*G[{0, 1, 1, 0}, x] - (81*I)*Pi*G[{0, 1, 1, 0}, x] + 
        (287*Pi^2*G[{0, 1, 1, 0}, x])/3 + (58*I)*Pi*G[{0, 1, 1, 1}, x] + 
        (80*Pi^2*G[{0, 1, 1, 1}, x])/3 + 84*G[{1, 0, 0, 0}, x] + 
        (3*I)*Pi*G[{1, 0, 0, 0}, x] - (98*Pi^2*G[{1, 0, 0, 0}, x])/3 + 
        33*G[{1, 0, 0, 1}, x] + (26*I)*Pi*G[{1, 0, 0, 1}, x] - 
        40*Pi^2*G[{1, 0, 0, 1}, x] + 33*G[{1, 0, 1, 0}, x] - 
        (11*I)*Pi*G[{1, 0, 1, 0}, x] - (97*Pi^2*G[{1, 0, 1, 0}, x])/3 - 
        (12*I)*Pi*G[{1, 0, 1, 1}, x] - (26*Pi^2*G[{1, 0, 1, 1}, x])/3 - 
        (81*G[{1, 1, 0, 0}, x])/2 + (5*I)*Pi*G[{1, 1, 0, 0}, x] + 
        (35*Pi^2*G[{1, 1, 0, 0}, x])/6 + (4*I)*Pi*G[{1, 1, 0, 1}, x] + 
        2*Pi^2*G[{1, 1, 0, 1}, x] - (2*I)*Pi*G[{1, 1, 1, 0}, x] - 
        170*G[{0, 0, 0, 0, 0}, x] + (90*I)*Pi*G[{0, 0, 0, 0, 0}, x] + 
        92*G[{0, 0, 0, 0, 1}, x] + (40*I)*Pi*G[{0, 0, 0, 0, 1}, x] + 
        92*G[{0, 0, 0, 1, 0}, x] - (38*I)*Pi*G[{0, 0, 0, 1, 0}, x] + 
        4*G[{0, 0, 0, 1, 1}, x] - (20*I)*Pi*G[{0, 0, 0, 1, 1}, x] + 
        23*G[{0, 0, 1, 0, 0}, x] - (60*I)*Pi*G[{0, 0, 1, 0, 0}, x] + 
        88*G[{0, 0, 1, 0, 1}, x] - (28*I)*Pi*G[{0, 0, 1, 0, 1}, x] + 
        88*G[{0, 0, 1, 1, 0}, x] + (38*I)*Pi*G[{0, 0, 1, 1, 0}, x] - 
        238*G[{0, 0, 1, 1, 1}, x] + (16*I)*Pi*G[{0, 0, 1, 1, 1}, x] - 
        32*G[{0, 1, 0, 0, 0}, x] - (50*I)*Pi*G[{0, 1, 0, 0, 0}, x] + 
        104*G[{0, 1, 0, 0, 1}, x] - (32*I)*Pi*G[{0, 1, 0, 0, 1}, x] + 
        104*G[{0, 1, 0, 1, 0}, x] + (6*I)*Pi*G[{0, 1, 0, 1, 0}, x] - 
        148*G[{0, 1, 0, 1, 1}, x] + (12*I)*Pi*G[{0, 1, 0, 1, 1}, x] - 
        95*G[{0, 1, 1, 0, 0}, x] + (16*I)*Pi*G[{0, 1, 1, 0, 0}, x] + 
        58*G[{0, 1, 1, 0, 1}, x] + (28*I)*Pi*G[{0, 1, 1, 0, 1}, x] + 
        58*G[{0, 1, 1, 1, 0}, x] + (6*I)*Pi*G[{0, 1, 1, 1, 0}, x] + 
        G[{1, 0, 0, 0, 0}, x] - (28*I)*Pi*G[{1, 0, 0, 0, 0}, x] - 
        20*G[{1, 0, 0, 0, 1}, x] + (8*I)*Pi*G[{1, 0, 0, 0, 1}, x] - 
        20*G[{1, 0, 0, 1, 0}, x] + (14*I)*Pi*G[{1, 0, 0, 1, 0}, x] + 
        38*G[{1, 0, 0, 1, 1}, x] - (12*I)*Pi*G[{1, 0, 0, 1, 1}, x] - 
        7*G[{1, 0, 1, 0, 0}, x] + (16*I)*Pi*G[{1, 0, 1, 0, 0}, x] - 
        12*G[{1, 0, 1, 0, 1}, x] - (12*I)*Pi*G[{1, 0, 1, 0, 1}, x] - 
        12*G[{1, 0, 1, 1, 0}, x] - (10*I)*Pi*G[{1, 0, 1, 1, 0}, x] + 
        8*G[{1, 1, 0, 0, 0}, x] + (6*I)*Pi*G[{1, 1, 0, 0, 0}, x] + 
        4*G[{1, 1, 0, 0, 1}, x] + (8*I)*Pi*G[{1, 1, 0, 0, 1}, x] + 
        4*G[{1, 1, 0, 1, 0}, x] - (2*I)*Pi*G[{1, 1, 0, 1, 0}, x] - 
        2*G[{1, 1, 1, 0, 0}, x] + 790*G[{0, 0, 0, 0, 0, 0}, x] - 
        340*G[{0, 0, 0, 0, 0, 1}, x] - 340*G[{0, 0, 0, 0, 1, 0}, x] + 
        180*G[{0, 0, 0, 0, 1, 1}, x] - 34*G[{0, 0, 0, 1, 0, 0}, x] - 
        204*G[{0, 0, 0, 1, 0, 1}, x] - 204*G[{0, 0, 0, 1, 1, 0}, x] + 
        288*G[{0, 0, 0, 1, 1, 1}, x] + 244*G[{0, 0, 1, 0, 0, 0}, x] - 
        324*G[{0, 0, 1, 0, 0, 1}, x] - 324*G[{0, 0, 1, 0, 1, 0}, x] + 
        208*G[{0, 0, 1, 0, 1, 1}, x] + 46*G[{0, 0, 1, 1, 0, 0}, x] - 
        96*G[{0, 0, 1, 1, 0, 1}, x] - 96*G[{0, 0, 1, 1, 1, 0}, x] + 
        336*G[{0, 0, 1, 1, 1, 1}, x] + 178*G[{0, 1, 0, 0, 0, 0}, x] - 
        124*G[{0, 1, 0, 0, 0, 1}, x] - 124*G[{0, 1, 0, 0, 1, 0}, x] - 
        52*G[{0, 1, 0, 0, 1, 1}, x] + 18*G[{0, 1, 0, 1, 0, 0}, x] - 
        156*G[{0, 1, 0, 1, 0, 1}, x] - 156*G[{0, 1, 0, 1, 1, 0}, x] + 
        336*G[{0, 1, 0, 1, 1, 1}, x] + 232*G[{0, 1, 1, 0, 0, 0}, x] - 
        196*G[{0, 1, 1, 0, 0, 1}, x] - 196*G[{0, 1, 1, 0, 1, 0}, x] + 
        224*G[{0, 1, 1, 0, 1, 1}, x] + 6*G[{0, 1, 1, 1, 0, 0}, x] - 
        180*G[{1, 0, 0, 0, 0, 0}, x] + 100*G[{1, 0, 0, 0, 0, 1}, x] + 
        100*G[{1, 0, 0, 0, 1, 0}, x] - 52*G[{1, 0, 0, 0, 1, 1}, x] + 
        10*G[{1, 0, 0, 1, 0, 0}, x] + 44*G[{1, 0, 0, 1, 0, 1}, x] + 
        44*G[{1, 0, 0, 1, 1, 0}, x] - 112*G[{1, 0, 0, 1, 1, 1}, x] - 
        52*G[{1, 0, 1, 0, 0, 0}, x] + 72*G[{1, 0, 1, 0, 0, 1}, x] + 
        72*G[{1, 0, 1, 0, 1, 0}, x] - 84*G[{1, 0, 1, 0, 1, 1}, x] - 
        10*G[{1, 0, 1, 1, 0, 0}, x] + 26*G[{1, 1, 0, 0, 0, 0}, x] - 
        20*G[{1, 1, 0, 0, 0, 1}, x] - 20*G[{1, 1, 0, 0, 1, 0}, x] + 
        28*G[{1, 1, 0, 0, 1, 1}, x] - 2*G[{1, 1, 0, 1, 0, 0}, x] - 
        (1037*Zeta[3])/4 + ((1101*I)/2)*Pi*Zeta[3] + (41*Pi^2*Zeta[3])/4 - 
        ((227*I)/18)*Pi^3*Zeta[3] + (341*G[{0}, x]*Zeta[3])/2 - 
        ((259*I)/3)*Pi*G[{0}, x]*Zeta[3] - (1051*Pi^2*G[{0}, x]*Zeta[3])/6 - 
        (147*G[{1}, x]*Zeta[3])/2 + (75*I)*Pi*G[{1}, x]*Zeta[3] + 
        (259*Pi^2*G[{1}, x]*Zeta[3])/6 + (326*G[{0, 0}, x]*Zeta[3])/3 + 
        (26*I)*Pi*G[{0, 0}, x]*Zeta[3] - 35*G[{0, 1}, x]*Zeta[3] + 
        (10*I)*Pi*G[{0, 1}, x]*Zeta[3] + 24*G[{1, 0}, x]*Zeta[3] + 
        ((8*I)/3)*Pi*G[{1, 0}, x]*Zeta[3] - 6*G[{1, 1}, x]*Zeta[3] + 
        (12*I)*Pi*G[{1, 1}, x]*Zeta[3] - (2002*G[{0, 0, 0}, x]*Zeta[3])/3 - 
        38*G[{0, 0, 1}, x]*Zeta[3] - 86*G[{0, 1, 0}, x]*Zeta[3] - 
        114*G[{0, 1, 1}, x]*Zeta[3] + (464*G[{1, 0, 0}, x]*Zeta[3])/3 + 
        6*G[{1, 0, 1}, x]*Zeta[3] - 16*G[{1, 1, 0}, x]*Zeta[3] + 
        (659*Zeta[3]^2)/3 + 63*Zeta[5] + (104*I)*Pi*Zeta[5] - 
        564*G[{0}, x]*Zeta[5] + 132*G[{1}, x]*Zeta[5])) + 
    FF[1/(s^2*x^3)]*((13*I)*Pi*G[{1}, x] + (10*Pi^2*G[{1}, x])/3 + 
      I*Pi^3*G[{1}, x] + (4*I)*Pi*G[{0, 1}, x] - (12*I)*Pi*G[{1, 0}, x] - 
      4*Pi^2*G[{1, 0}, x] + 13*G[{1, 1}, x] - (6*I)*Pi*G[{1, 1}, x] - 
      (35*Pi^2*G[{1, 1}, x])/3 + 4*G[{0, 1, 1}, x] - 12*G[{1, 0, 1}, x] + 
      (4*I)*Pi*G[{1, 0, 1}, x] - 12*G[{1, 1, 0}, x] - 
      (16*I)*Pi*G[{1, 1, 0}, x] - (12*I)*Pi*G[{1, 1, 1}, x] + 
      4*G[{1, 0, 1, 1}, x] - 56*G[{1, 1, 0, 0}, x] + 40*G[{1, 1, 0, 1}, x] + 
      40*G[{1, 1, 1, 0}, x] - 52*G[{1, 1, 1, 1}, x] + 12*G[{1}, x]*Zeta[3] + 
      ep*((-64*I)*Pi*G[{1}, x] + (227*Pi^2*G[{1}, x])/6 + 
        ((53*I)/3)*Pi^3*G[{1}, x] + (127*Pi^4*G[{1}, x])/45 + 
        (47*I)*Pi*G[{0, 1}, x] - (8*Pi^2*G[{0, 1}, x])/3 + 
        I*Pi^3*G[{0, 1}, x] - (80*I)*Pi*G[{1, 0}, x] - (10*Pi^2*G[{1, 0}, x])/
         3 - 64*G[{1, 1}, x] - (75*I)*Pi*G[{1, 1}, x] - 
        (20*Pi^2*G[{1, 1}, x])/3 + (4*I)*Pi^3*G[{1, 1}, x] + 
        (4*I)*Pi*G[{0, 0, 1}, x] - (8*I)*Pi*G[{0, 1, 0}, x] - 
        4*Pi^2*G[{0, 1, 0}, x] + 47*G[{0, 1, 1}, x] - 
        (10*I)*Pi*G[{0, 1, 1}, x] - (35*Pi^2*G[{0, 1, 1}, x])/3 + 
        (44*I)*Pi*G[{1, 0, 0}, x] + (52*Pi^2*G[{1, 0, 0}, x])/3 - 
        80*G[{1, 0, 1}, x] + (20*I)*Pi*G[{1, 0, 1}, x] + 
        (194*Pi^2*G[{1, 0, 1}, x])/3 - 80*G[{1, 1, 0}, x] - 
        (64*I)*Pi*G[{1, 1, 0}, x] + 80*Pi^2*G[{1, 1, 0}, x] - 
        24*G[{1, 1, 1}, x] + (196*Pi^2*G[{1, 1, 1}, x])/3 + 
        4*G[{0, 0, 1, 1}, x] - 8*G[{0, 1, 0, 1}, x] + 
        (4*I)*Pi*G[{0, 1, 0, 1}, x] - 8*G[{0, 1, 1, 0}, x] - 
        (16*I)*Pi*G[{0, 1, 1, 0}, x] - 16*G[{0, 1, 1, 1}, x] - 
        (12*I)*Pi*G[{0, 1, 1, 1}, x] + 44*G[{1, 0, 0, 1}, x] + 
        (20*I)*Pi*G[{1, 0, 0, 1}, x] + 44*G[{1, 0, 1, 0}, x] + 
        (24*I)*Pi*G[{1, 0, 1, 0}, x] - (32*I)*Pi*G[{1, 0, 1, 1}, x] - 
        76*G[{1, 1, 0, 0}, x] + (24*I)*Pi*G[{1, 1, 0, 0}, x] + 
        36*G[{1, 1, 0, 1}, x] - (28*I)*Pi*G[{1, 1, 0, 1}, x] + 
        36*G[{1, 1, 1, 0}, x] - (16*I)*Pi*G[{1, 1, 1, 0}, x] - 
        24*G[{1, 1, 1, 1}, x] + (56*I)*Pi*G[{1, 1, 1, 1}, x] + 
        4*G[{0, 1, 0, 1, 1}, x] - 56*G[{0, 1, 1, 0, 0}, x] + 
        40*G[{0, 1, 1, 0, 1}, x] + 40*G[{0, 1, 1, 1, 0}, x] - 
        52*G[{0, 1, 1, 1, 1}, x] + 20*G[{1, 0, 0, 1, 1}, x] + 
        168*G[{1, 0, 1, 0, 0}, x] - 144*G[{1, 0, 1, 0, 1}, x] - 
        144*G[{1, 0, 1, 1, 0}, x] + 104*G[{1, 0, 1, 1, 1}, x] + 
        224*G[{1, 1, 0, 0, 0}, x] - 88*G[{1, 1, 0, 0, 1}, x] - 
        88*G[{1, 1, 0, 1, 0}, x] - 20*G[{1, 1, 0, 1, 1}, x] + 
        104*G[{1, 1, 1, 0, 0}, x] - 200*G[{1, 1, 1, 0, 1}, x] - 
        200*G[{1, 1, 1, 1, 0}, x] + 360*G[{1, 1, 1, 1, 1}, x] - 
        128*G[{1}, x]*Zeta[3] - ((52*I)/3)*Pi*G[{1}, x]*Zeta[3] + 
        12*G[{0, 1}, x]*Zeta[3] - 8*G[{1, 0}, x]*Zeta[3] - 
        (892*G[{1, 1}, x]*Zeta[3])/3) + ep^2*(((-1441*I)/2)*Pi*G[{1}, x] + 
        (1865*Pi^2*G[{1}, x])/6 + ((1439*I)/12)*Pi^3*G[{1}, x] - 
        (79*Pi^4*G[{1}, x])/10 - ((253*I)/360)*Pi^5*G[{1}, x] + 
        (94*I)*Pi*G[{0, 1}, x] - (31*Pi^2*G[{0, 1}, x])/6 + 
        ((25*I)/3)*Pi^3*G[{0, 1}, x] + (127*Pi^4*G[{0, 1}, x])/45 - 
        (369*I)*Pi*G[{1, 0}, x] - (56*Pi^2*G[{1, 0}, x])/3 - 
        (18*I)*Pi^3*G[{1, 0}, x] - (271*Pi^4*G[{1, 0}, x])/45 - 
        (1441*G[{1, 1}, x])/2 - (188*I)*Pi*G[{1, 1}, x] - 
        (697*Pi^2*G[{1, 1}, x])/12 - ((25*I)/6)*Pi^3*G[{1, 1}, x] - 
        (8693*Pi^4*G[{1, 1}, x])/360 + (79*I)*Pi*G[{0, 0, 1}, x] - 
        (8*Pi^2*G[{0, 0, 1}, x])/3 + I*Pi^3*G[{0, 0, 1}, x] - 
        (62*I)*Pi*G[{0, 1, 0}, x] + (8*Pi^2*G[{0, 1, 0}, x])/3 + 
        94*G[{0, 1, 1}, x] - (125*I)*Pi*G[{0, 1, 1}, x] + 
        (16*Pi^2*G[{0, 1, 1}, x])/3 + (4*I)*Pi^3*G[{0, 1, 1}, x] + 
        (276*I)*Pi*G[{1, 0, 0}, x] + 10*Pi^2*G[{1, 0, 0}, x] - 
        369*G[{1, 0, 1}, x] + (53*I)*Pi*G[{1, 0, 1}, x] + 
        52*Pi^2*G[{1, 0, 1}, x] + I*Pi^3*G[{1, 0, 1}, x] - 
        369*G[{1, 1, 0}, x] - (336*I)*Pi*G[{1, 1, 0}, x] + 
        (370*Pi^2*G[{1, 1, 0}, x])/3 + ((32*I)/3)*Pi^3*G[{1, 1, 0}, x] + 
        300*G[{1, 1, 1}, x] + (147*I)*Pi*G[{1, 1, 1}, x] + 
        24*Pi^2*G[{1, 1, 1}, x] + ((43*I)/3)*Pi^3*G[{1, 1, 1}, x] + 
        (4*I)*Pi*G[{0, 0, 0, 1}, x] - (8*I)*Pi*G[{0, 0, 1, 0}, x] - 
        4*Pi^2*G[{0, 0, 1, 0}, x] + 79*G[{0, 0, 1, 1}, x] - 
        (10*I)*Pi*G[{0, 0, 1, 1}, x] - (35*Pi^2*G[{0, 0, 1, 1}, x])/3 + 
        (24*I)*Pi*G[{0, 1, 0, 0}, x] + (52*Pi^2*G[{0, 1, 0, 0}, x])/3 - 
        62*G[{0, 1, 0, 1}, x] + (20*I)*Pi*G[{0, 1, 0, 1}, x] + 
        (194*Pi^2*G[{0, 1, 0, 1}, x])/3 - 62*G[{0, 1, 1, 0}, x] - 
        (44*I)*Pi*G[{0, 1, 1, 0}, x] + 80*Pi^2*G[{0, 1, 1, 0}, x] - 
        160*G[{0, 1, 1, 1}, x] + (196*Pi^2*G[{0, 1, 1, 1}, x])/3 - 
        (116*I)*Pi*G[{1, 0, 0, 0}, x] - (160*Pi^2*G[{1, 0, 0, 0}, x])/3 + 
        276*G[{1, 0, 0, 1}, x] + (152*I)*Pi*G[{1, 0, 0, 1}, x] - 
        (574*Pi^2*G[{1, 0, 0, 1}, x])/3 + 276*G[{1, 0, 1, 0}, x] + 
        (164*I)*Pi*G[{1, 0, 1, 0}, x] - (536*Pi^2*G[{1, 0, 1, 0}, x])/3 - 
        63*G[{1, 0, 1, 1}, x] - (130*I)*Pi*G[{1, 0, 1, 1}, x] - 
        (311*Pi^2*G[{1, 0, 1, 1}, x])/3 - 382*G[{1, 1, 0, 0}, x] + 
        (80*I)*Pi*G[{1, 1, 0, 0}, x] - 188*Pi^2*G[{1, 1, 0, 0}, x] + 
        206*G[{1, 1, 0, 1}, x] - (96*I)*Pi*G[{1, 1, 0, 1}, x] - 
        (850*Pi^2*G[{1, 1, 0, 1}, x])/3 + 206*G[{1, 1, 1, 0}, x] - 
        (72*I)*Pi*G[{1, 1, 1, 0}, x] - 236*Pi^2*G[{1, 1, 1, 0}, x] - 
        5*G[{1, 1, 1, 1}, x] + (46*I)*Pi*G[{1, 1, 1, 1}, x] - 
        225*Pi^2*G[{1, 1, 1, 1}, x] + 4*G[{0, 0, 0, 1, 1}, x] - 
        8*G[{0, 0, 1, 0, 1}, x] + (4*I)*Pi*G[{0, 0, 1, 0, 1}, x] - 
        8*G[{0, 0, 1, 1, 0}, x] - (16*I)*Pi*G[{0, 0, 1, 1, 0}, x] - 
        16*G[{0, 0, 1, 1, 1}, x] - (12*I)*Pi*G[{0, 0, 1, 1, 1}, x] + 
        24*G[{0, 1, 0, 0, 1}, x] + (20*I)*Pi*G[{0, 1, 0, 0, 1}, x] + 
        24*G[{0, 1, 0, 1, 0}, x] + (24*I)*Pi*G[{0, 1, 0, 1, 0}, x] + 
        12*G[{0, 1, 0, 1, 1}, x] - (32*I)*Pi*G[{0, 1, 0, 1, 1}, x] - 
        48*G[{0, 1, 1, 0, 0}, x] + (24*I)*Pi*G[{0, 1, 1, 0, 0}, x] + 
        20*G[{0, 1, 1, 0, 1}, x] - (28*I)*Pi*G[{0, 1, 1, 0, 1}, x] + 
        20*G[{0, 1, 1, 1, 0}, x] - (16*I)*Pi*G[{0, 1, 1, 1, 0}, x] + 
        24*G[{0, 1, 1, 1, 1}, x] + (56*I)*Pi*G[{0, 1, 1, 1, 1}, x] - 
        116*G[{1, 0, 0, 0, 1}, x] - (12*I)*Pi*G[{1, 0, 0, 0, 1}, x] - 
        116*G[{1, 0, 0, 1, 0}, x] - (56*I)*Pi*G[{1, 0, 0, 1, 0}, x] + 
        180*G[{1, 0, 0, 1, 1}, x] - (32*I)*Pi*G[{1, 0, 0, 1, 1}, x] + 
        212*G[{1, 0, 1, 0, 0}, x] - (24*I)*Pi*G[{1, 0, 1, 0, 0}, x] - 
        136*G[{1, 0, 1, 0, 1}, x] - (12*I)*Pi*G[{1, 0, 1, 0, 1}, x] - 
        136*G[{1, 0, 1, 1, 0}, x] + (64*I)*Pi*G[{1, 0, 1, 1, 0}, x] + 
        12*G[{1, 0, 1, 1, 1}, x] + (100*I)*Pi*G[{1, 0, 1, 1, 1}, x] + 
        364*G[{1, 1, 0, 0, 0}, x] - (32*I)*Pi*G[{1, 1, 0, 0, 0}, x] - 
        132*G[{1, 1, 0, 0, 1}, x] - (76*I)*Pi*G[{1, 1, 0, 0, 1}, x] - 
        132*G[{1, 1, 0, 1, 0}, x] + (56*I)*Pi*G[{1, 1, 0, 1, 0}, x] - 
        36*G[{1, 1, 0, 1, 1}, x] + (120*I)*Pi*G[{1, 1, 0, 1, 1}, x] - 
        60*G[{1, 1, 1, 0, 0}, x] + (40*I)*Pi*G[{1, 1, 1, 0, 0}, x] - 
        84*G[{1, 1, 1, 0, 1}, x] + (76*I)*Pi*G[{1, 1, 1, 0, 1}, x] - 
        84*G[{1, 1, 1, 1, 0}, x] - (80*I)*Pi*G[{1, 1, 1, 1, 0}, x] + 
        160*G[{1, 1, 1, 1, 1}, x] - (180*I)*Pi*G[{1, 1, 1, 1, 1}, x] + 
        4*G[{0, 0, 1, 0, 1, 1}, x] - 56*G[{0, 0, 1, 1, 0, 0}, x] + 
        40*G[{0, 0, 1, 1, 0, 1}, x] + 40*G[{0, 0, 1, 1, 1, 0}, x] - 
        52*G[{0, 0, 1, 1, 1, 1}, x] + 20*G[{0, 1, 0, 0, 1, 1}, x] + 
        168*G[{0, 1, 0, 1, 0, 0}, x] - 144*G[{0, 1, 0, 1, 0, 1}, x] - 
        144*G[{0, 1, 0, 1, 1, 0}, x] + 104*G[{0, 1, 0, 1, 1, 1}, x] + 
        224*G[{0, 1, 1, 0, 0, 0}, x] - 88*G[{0, 1, 1, 0, 0, 1}, x] - 
        88*G[{0, 1, 1, 0, 1, 0}, x] - 20*G[{0, 1, 1, 0, 1, 1}, x] + 
        104*G[{0, 1, 1, 1, 0, 0}, x] - 200*G[{0, 1, 1, 1, 0, 1}, x] - 
        200*G[{0, 1, 1, 1, 1, 0}, x] + 360*G[{0, 1, 1, 1, 1, 1}, x] - 
        12*G[{1, 0, 0, 0, 1, 1}, x] - 448*G[{1, 0, 0, 1, 0, 0}, x] + 
        392*G[{1, 0, 0, 1, 0, 1}, x] + 392*G[{1, 0, 0, 1, 1, 0}, x] - 
        464*G[{1, 0, 0, 1, 1, 1}, x] - 672*G[{1, 0, 1, 0, 0, 0}, x] + 
        312*G[{1, 0, 1, 0, 0, 1}, x] + 312*G[{1, 0, 1, 0, 1, 0}, x] - 
        36*G[{1, 0, 1, 0, 1, 1}, x] + 104*G[{1, 0, 1, 1, 0, 0}, x] + 
        248*G[{1, 0, 1, 1, 0, 1}, x] + 248*G[{1, 0, 1, 1, 1, 0}, x] - 
        356*G[{1, 0, 1, 1, 1, 1}, x] - 672*G[{1, 1, 0, 0, 0, 0}, x] + 
        192*G[{1, 1, 0, 0, 0, 1}, x] + 192*G[{1, 1, 0, 0, 1, 0}, x] - 
        92*G[{1, 1, 0, 0, 1, 1}, x] - 416*G[{1, 1, 0, 1, 0, 0}, x] + 
        648*G[{1, 1, 0, 1, 0, 1}, x] + 648*G[{1, 1, 0, 1, 1, 0}, x] - 
        488*G[{1, 1, 0, 1, 1, 1}, x] - 576*G[{1, 1, 1, 0, 0, 0}, x] + 
        408*G[{1, 1, 1, 0, 0, 1}, x] + 408*G[{1, 1, 1, 0, 1, 0}, x] + 
        68*G[{1, 1, 1, 0, 1, 1}, x] - 360*G[{1, 1, 1, 1, 0, 0}, x] + 
        680*G[{1, 1, 1, 1, 0, 1}, x] + 680*G[{1, 1, 1, 1, 1, 0}, x] - 
        1580*G[{1, 1, 1, 1, 1, 1}, x] - 696*G[{1}, x]*Zeta[3] + 
        ((268*I)/3)*Pi*G[{1}, x]*Zeta[3] + (304*Pi^2*G[{1}, x]*Zeta[3])/3 - 
        128*G[{0, 1}, x]*Zeta[3] - ((52*I)/3)*Pi*G[{0, 1}, x]*Zeta[3] + 
        88*G[{1, 0}, x]*Zeta[3] - (116*G[{1, 1}, x]*Zeta[3])/3 - 
        (88*I)*Pi*G[{1, 1}, x]*Zeta[3] + 12*G[{0, 0, 1}, x]*Zeta[3] - 
        8*G[{0, 1, 0}, x]*Zeta[3] - (892*G[{0, 1, 1}, x]*Zeta[3])/3 + 
        184*G[{1, 0, 0}, x]*Zeta[3] + 248*G[{1, 0, 1}, x]*Zeta[3] + 
        208*G[{1, 1, 0}, x]*Zeta[3] + (3536*G[{1, 1, 1}, x]*Zeta[3])/3 + 
        200*G[{1}, x]*Zeta[5]))) + COLOR[CF*NfV2]*
   (FF[s^(-2)]*(-3*Pi^2 - 12*G[{0}, x] + 12*G[{1}, x] - 6*G[{0, 0}, x] + 
      6*G[{0, 1}, x] + 6*G[{1, 0}, x] - 6*G[{1, 1}, x] + 
      ep*((-41*Pi^2)/2 - ((13*I)/9)*Pi^3 - (236*G[{0}, x])/3 - 
        (12*I)*Pi*G[{0}, x] + (83*Pi^2*G[{0}, x])/9 + (236*G[{1}, x])/3 + 
        (12*I)*Pi*G[{1}, x] + (43*Pi^2*G[{1}, x])/9 - 29*G[{0, 0}, x] - 
        ((14*I)/3)*Pi*G[{0, 0}, x] + 41*G[{0, 1}, x] - 
        ((2*I)/3)*Pi*G[{0, 1}, x] + 41*G[{1, 0}, x] + 
        ((14*I)/3)*Pi*G[{1, 0}, x] - 53*G[{1, 1}, x] + 
        ((2*I)/3)*Pi*G[{1, 1}, x] + 24*G[{0, 0, 0}, x] - 
        (50*G[{0, 0, 1}, x])/3 - (50*G[{0, 1, 0}, x])/3 + 4*G[{0, 1, 1}, x] + 
        4*G[{1, 0, 0}, x] - (34*G[{1, 0, 1}, x])/3 - (34*G[{1, 1, 0}, x])/3 + 
        24*G[{1, 1, 1}, x] - (46*Zeta[3])/3) + 
      ep^2*((-463*Pi^2)/4 - ((221*I)/27)*Pi^3 - (929*Pi^4)/540 - 
        (3166*G[{0}, x])/9 - ((256*I)/3)*Pi*G[{0}, x] + 
        (2050*Pi^2*G[{0}, x])/27 + ((71*I)/9)*Pi^3*G[{0}, x] + 
        (3166*G[{1}, x])/9 + ((256*I)/3)*Pi*G[{1}, x] + 
        (542*Pi^2*G[{1}, x])/27 - ((53*I)/9)*Pi^3*G[{1}, x] - 
        (319*G[{0, 0}, x])/2 - ((82*I)/9)*Pi*G[{0, 0}, x] - 
        (142*Pi^2*G[{0, 0}, x])/9 + (463*G[{0, 1}, x])/2 + 
        ((62*I)/9)*Pi*G[{0, 1}, x] - (184*Pi^2*G[{0, 1}, x])/9 + 
        (463*G[{1, 0}, x])/2 + ((190*I)/9)*Pi*G[{1, 0}, x] - 
        (128*Pi^2*G[{1, 0}, x])/9 - (607*G[{1, 1}, x])/2 - 
        ((170*I)/9)*Pi*G[{1, 1}, x] - (86*Pi^2*G[{1, 1}, x])/9 + 
        164*G[{0, 0, 0}, x] + ((56*I)/3)*Pi*G[{0, 0, 0}, x] - 
        (1036*G[{0, 0, 1}, x])/9 + (2*I)*Pi*G[{0, 0, 1}, x] - 
        (1036*G[{0, 1, 0}, x])/9 - (22*I)*Pi*G[{0, 1, 0}, x] + 
        40*G[{0, 1, 1}, x] + ((20*I)/3)*Pi*G[{0, 1, 1}, x] + 
        16*G[{1, 0, 0}, x] - ((44*I)/3)*Pi*G[{1, 0, 0}, x] - 
        (692*G[{1, 0, 1}, x])/9 - (6*I)*Pi*G[{1, 0, 1}, x] - 
        (692*G[{1, 1, 0}, x])/9 + (18*I)*Pi*G[{1, 1, 0}, x] + 
        164*G[{1, 1, 1}, x] - ((8*I)/3)*Pi*G[{1, 1, 1}, x] - 
        72*G[{0, 0, 0, 0}, x] + (128*G[{0, 0, 0, 1}, x])/3 + 
        (128*G[{0, 0, 1, 0}, x])/3 - (22*G[{0, 0, 1, 1}, x])/3 - 
        (82*G[{0, 1, 0, 0}, x])/3 + (116*G[{0, 1, 0, 1}, x])/3 + 
        (116*G[{0, 1, 1, 0}, x])/3 - 40*G[{0, 1, 1, 1}, x] - 
        40*G[{1, 0, 0, 0}, x] + (52*G[{1, 0, 0, 1}, x])/3 + 
        (52*G[{1, 0, 1, 0}, x])/3 - (2*G[{1, 0, 1, 1}, x])/3 + 
        (58*G[{1, 1, 0, 0}, x])/3 + (64*G[{1, 1, 0, 1}, x])/3 + 
        (64*G[{1, 1, 1, 0}, x])/3 - 72*G[{1, 1, 1, 1}, x] - 
        (1052*Zeta[3])/9 - ((110*I)/3)*Pi*Zeta[3] + 46*G[{0}, x]*Zeta[3] + 
        22*G[{1}, x]*Zeta[3])) + FF[x/s^2]*(2*Pi^2 + 4*G[{0, 0}, x] - 
      4*G[{0, 1}, x] - 4*G[{1, 0}, x] + 4*G[{1, 1}, x] + 
      ep*(8*Pi^2 - (2*I)*Pi^3 - 2*Pi^2*G[{0}, x] - 2*Pi^2*G[{1}, x] + 
        16*G[{0, 0}, x] - (4*I)*Pi*G[{0, 0}, x] - 16*G[{0, 1}, x] + 
        (4*I)*Pi*G[{0, 1}, x] - 16*G[{1, 0}, x] + (4*I)*Pi*G[{1, 0}, x] + 
        16*G[{1, 1}, x] - (4*I)*Pi*G[{1, 1}, x] - 16*G[{0, 0, 0}, x] + 
        4*G[{0, 0, 1}, x] + 4*G[{0, 1, 0}, x] + 8*G[{0, 1, 1}, x] + 
        8*G[{1, 0, 0}, x] + 4*G[{1, 0, 1}, x] + 4*G[{1, 1, 0}, x] - 
        16*G[{1, 1, 1}, x] - 4*Zeta[3]) + ep^2*(23*Pi^2 - (14*I)*Pi^3 - 
        (13*Pi^4)/30 - 2*Pi^2*G[{0}, x] + (6*I)*Pi^3*G[{0}, x] - 
        2*Pi^2*G[{1}, x] - (2*I)*Pi^3*G[{1}, x] + 46*G[{0, 0}, x] - 
        (28*I)*Pi*G[{0, 0}, x] + 4*Pi^2*G[{0, 0}, x] - 46*G[{0, 1}, x] + 
        (28*I)*Pi*G[{0, 1}, x] - 46*G[{1, 0}, x] + (28*I)*Pi*G[{1, 0}, x] + 
        46*G[{1, 1}, x] - (28*I)*Pi*G[{1, 1}, x] + 4*Pi^2*G[{1, 1}, x] - 
        64*G[{0, 0, 0}, x] + (16*I)*Pi*G[{0, 0, 0}, x] + 4*G[{0, 0, 1}, x] + 
        (20*I)*Pi*G[{0, 0, 1}, x] + 4*G[{0, 1, 0}, x] - 
        (28*I)*Pi*G[{0, 1, 0}, x] + 56*G[{0, 1, 1}, x] - 
        (8*I)*Pi*G[{0, 1, 1}, x] + 56*G[{1, 0, 0}, x] - 
        (8*I)*Pi*G[{1, 0, 0}, x] + 4*G[{1, 0, 1}, x] - 
        (28*I)*Pi*G[{1, 0, 1}, x] + 4*G[{1, 1, 0}, x] + 
        (20*I)*Pi*G[{1, 1, 0}, x] - 64*G[{1, 1, 1}, x] + 
        (16*I)*Pi*G[{1, 1, 1}, x] + 48*G[{0, 0, 0, 0}, x] + 
        12*G[{0, 0, 1, 1}, x] - 28*G[{0, 1, 0, 0}, x] - 
        8*G[{0, 1, 0, 1}, x] - 8*G[{0, 1, 1, 0}, x] - 16*G[{0, 1, 1, 1}, x] - 
        16*G[{1, 0, 0, 0}, x] - 8*G[{1, 0, 0, 1}, x] - 8*G[{1, 0, 1, 0}, x] - 
        28*G[{1, 0, 1, 1}, x] + 12*G[{1, 1, 0, 0}, x] + 
        48*G[{1, 1, 1, 1}, x] - 52*Zeta[3] - (68*I)*Pi*Zeta[3] - 
        20*G[{0}, x]*Zeta[3] + 28*G[{1}, x]*Zeta[3])) + 
    FF[1/(s^2*x^2)]*(((-20*I)/3)*Pi + (28*Pi^2)/9 - ((16*I)/3)*Pi^3 + 
      ((8*I)/3)*Pi*G[{0}, x] - (16*Pi^2*G[{0}, x])/3 - (20*G[{1}, x])/3 - 
      ((10*I)/3)*Pi*G[{1}, x] + (50*Pi^2*G[{1}, x])/9 + 
      ((16*I)/3)*Pi^3*G[{1}, x] + (8*G[{0, 1}, x])/3 + (8*G[{1, 0}, x])/3 + 
      ((76*I)/3)*Pi*G[{1, 0}, x] + (16*Pi^2*G[{1, 0}, x])/3 - 
      6*G[{1, 1}, x] - ((20*I)/3)*Pi*G[{1, 1}, x] + 32*G[{1, 0, 0}, x] - 
      (20*G[{1, 0, 1}, x])/3 - (20*G[{1, 1, 0}, x])/3 - 
      (32*I)*Pi*G[{1, 1, 0}, x] - 32*G[{1, 1, 0, 0}, x] + 32*Zeta[3] - 
      32*G[{1}, x]*Zeta[3] + ep*(((-418*I)/9)*Pi + (407*Pi^2)/27 - 
        ((124*I)/9)*Pi^3 + (212*Pi^4)/45 + ((202*I)/9)*Pi*G[{0}, x] - 
        (172*Pi^2*G[{0}, x])/9 + ((16*I)/3)*Pi^3*G[{0}, x] - 
        (418*G[{1}, x])/9 - ((116*I)/9)*Pi*G[{1}, x] + (1859*Pi^2*G[{1}, x])/
         54 - ((98*I)/9)*Pi^3*G[{1}, x] - (212*Pi^4*G[{1}, x])/45 - 
        (8*I)*Pi*G[{0, 0}, x] + 16*Pi^2*G[{0, 0}, x] + (202*G[{0, 1}, x])/9 - 
        ((88*I)/3)*Pi*G[{0, 1}, x] + (50*Pi^2*G[{0, 1}, x])/9 + 
        ((16*I)/3)*Pi^3*G[{0, 1}, x] + (202*G[{1, 0}, x])/9 + 
        ((929*I)/9)*Pi*G[{1, 0}, x] - (410*Pi^2*G[{1, 0}, x])/9 - 
        ((16*I)/3)*Pi^3*G[{1, 0}, x] - 22*G[{1, 1}, x] - 
        ((211*I)/9)*Pi*G[{1, 1}, x] - (118*Pi^2*G[{1, 1}, x])/9 + 
        (16*I)*Pi^3*G[{1, 1}, x] - 8*G[{0, 0, 1}, x] - 8*G[{0, 1, 0}, x] - 
        ((308*I)/3)*Pi*G[{0, 1, 0}, x] + (16*Pi^2*G[{0, 1, 0}, x])/3 - 
        (80*G[{0, 1, 1}, x])/3 - ((20*I)/3)*Pi*G[{0, 1, 1}, x] + 
        (400*G[{1, 0, 0}, x])/3 - (44*I)*Pi*G[{1, 0, 0}, x] - 
        16*Pi^2*G[{1, 0, 0}, x] - (319*G[{1, 0, 1}, x])/9 + 
        ((16*I)/3)*Pi*G[{1, 0, 1}, x] - (319*G[{1, 1, 0}, x])/9 + 
        (112*I)*Pi*G[{1, 1, 0}, x] + (112*Pi^2*G[{1, 1, 0}, x])/3 + 
        24*G[{1, 1, 1}, x] + ((80*I)/3)*Pi*G[{1, 1, 1}, x] - 
        96*G[{0, 1, 0, 0}, x] - (20*G[{0, 1, 0, 1}, x])/3 - 
        (20*G[{0, 1, 1, 0}, x])/3 - (32*I)*Pi*G[{0, 1, 1, 0}, x] - 
        128*G[{1, 0, 0, 0}, x] + 20*G[{1, 0, 0, 1}, x] + 
        20*G[{1, 0, 1, 0}, x] + (96*I)*Pi*G[{1, 0, 1, 0}, x] - 
        (4*G[{1, 0, 1, 1}, x])/3 + (296*G[{1, 1, 0, 0}, x])/3 + 
        (64*I)*Pi*G[{1, 1, 0, 0}, x] + (80*G[{1, 1, 0, 1}, x])/3 + 
        (80*G[{1, 1, 1, 0}, x])/3 - (96*I)*Pi*G[{1, 1, 1, 0}, x] - 
        32*G[{0, 1, 1, 0, 0}, x] + 96*G[{1, 0, 1, 0, 0}, x] + 
        128*G[{1, 1, 0, 0, 0}, x] - 96*G[{1, 1, 1, 0, 0}, x] + 
        (232*Zeta[3])/3 + (32*I)*Pi*Zeta[3] - 32*G[{0}, x]*Zeta[3] + 
        (308*G[{1}, x]*Zeta[3])/3 - (32*I)*Pi*G[{1}, x]*Zeta[3] - 
        32*G[{0, 1}, x]*Zeta[3] + 32*G[{1, 0}, x]*Zeta[3] - 
        96*G[{1, 1}, x]*Zeta[3]) + ep^2*(((-5840*I)/27)*Pi + 
        (7739*Pi^2)/162 - ((1208*I)/27)*Pi^3 + (461*Pi^4)/45 + 
        ((20*I)/9)*Pi^5 + ((3671*I)/27)*Pi*G[{0}, x] - (1682*Pi^2*G[{0}, x])/
         27 + ((172*I)/9)*Pi^3*G[{0}, x] - (164*Pi^4*G[{0}, x])/45 - 
        (5840*G[{1}, x])/27 - ((5567*I)/54)*Pi*G[{1}, x] + 
        (24373*Pi^2*G[{1}, x])/162 - ((661*I)/27)*Pi^3*G[{1}, x] + 
        (1133*Pi^4*G[{1}, x])/90 - ((20*I)/9)*Pi^5*G[{1}, x] - 
        ((194*I)/3)*Pi*G[{0, 0}, x] + (488*Pi^2*G[{0, 0}, x])/9 - 
        ((32*I)/3)*Pi^3*G[{0, 0}, x] + (3671*G[{0, 1}, x])/27 - 
        ((1088*I)/9)*Pi*G[{0, 1}, x] + (2663*Pi^2*G[{0, 1}, x])/54 + 
        ((526*I)/9)*Pi^3*G[{0, 1}, x] - (212*Pi^4*G[{0, 1}, x])/45 + 
        (3671*G[{1, 0}, x])/27 + ((10687*I)/27)*Pi*G[{1, 0}, x] - 
        (5026*Pi^2*G[{1, 0}, x])/27 - ((46*I)/9)*Pi^3*G[{1, 0}, x] + 
        (164*Pi^4*G[{1, 0}, x])/45 - (877*G[{1, 1}, x])/6 - 
        ((2591*I)/27)*Pi*G[{1, 1}, x] - (4153*Pi^2*G[{1, 1}, x])/54 - 
        (56*I)*Pi^3*G[{1, 1}, x] - (644*Pi^4*G[{1, 1}, x])/45 + 
        ((64*I)/3)*Pi*G[{0, 0, 0}, x] - (128*Pi^2*G[{0, 0, 0}, x])/3 - 
        (194*G[{0, 0, 1}, x])/3 - ((260*I)/3)*Pi*G[{0, 0, 1}, x] + 
        (50*Pi^2*G[{0, 0, 1}, x])/9 + ((16*I)/3)*Pi^3*G[{0, 0, 1}, x] - 
        (194*G[{0, 1, 0}, x])/3 - ((3559*I)/9)*Pi*G[{0, 1, 0}, x] + 
        (982*Pi^2*G[{0, 1, 0}, x])/9 - ((16*I)/3)*Pi^3*G[{0, 1, 0}, x] - 
        (910*G[{0, 1, 1}, x])/9 + ((281*I)/9)*Pi*G[{0, 1, 1}, x] - 
        (118*Pi^2*G[{0, 1, 1}, x])/9 + (16*I)*Pi^3*G[{0, 1, 1}, x] + 
        (4658*G[{1, 0, 0}, x])/9 - (179*I)*Pi*G[{1, 0, 0}, x] + 
        (844*Pi^2*G[{1, 0, 0}, x])/9 + ((32*I)/3)*Pi^3*G[{1, 0, 0}, x] - 
        (4499*G[{1, 0, 1}, x])/27 + ((674*I)/9)*Pi*G[{1, 0, 1}, x] + 
        4*Pi^2*G[{1, 0, 1}, x] - ((160*I)/3)*Pi^3*G[{1, 0, 1}, x] - 
        (4499*G[{1, 1, 0}, x])/27 + ((1235*I)/3)*Pi*G[{1, 1, 0}, x] - 
        (800*Pi^2*G[{1, 1, 0}, x])/9 + (344*G[{1, 1, 1}, x])/3 + 
        ((964*I)/9)*Pi*G[{1, 1, 1}, x] + (272*Pi^2*G[{1, 1, 1}, x])/9 + 
        ((112*I)/3)*Pi^3*G[{1, 1, 1}, x] + (64*G[{0, 0, 0, 1}, x])/3 + 
        (64*G[{0, 0, 1, 0}, x])/3 + ((748*I)/3)*Pi*G[{0, 0, 1, 0}, x] + 
        (16*Pi^2*G[{0, 0, 1, 0}, x])/3 - 92*G[{0, 0, 1, 1}, x] - 
        ((20*I)/3)*Pi*G[{0, 0, 1, 1}, x] - 368*G[{0, 1, 0, 0}, x] + 
        (212*I)*Pi*G[{0, 1, 0, 0}, x] - 16*Pi^2*G[{0, 1, 0, 0}, x] - 
        (103*G[{0, 1, 0, 1}, x])/9 + ((16*I)/3)*Pi*G[{0, 1, 0, 1}, x] - 
        (103*G[{0, 1, 1, 0}, x])/9 - (304*I)*Pi*G[{0, 1, 1, 0}, x] + 
        (112*Pi^2*G[{0, 1, 1, 0}, x])/3 + 96*G[{0, 1, 1, 1}, x] + 
        ((80*I)/3)*Pi*G[{0, 1, 1, 1}, x] - 544*G[{1, 0, 0, 0}, x] + 
        ((224*I)/3)*Pi*G[{1, 0, 0, 0}, x] + (128*Pi^2*G[{1, 0, 0, 0}, x])/3 + 
        (295*G[{1, 0, 0, 1}, x])/3 + ((104*I)/3)*Pi*G[{1, 0, 0, 1}, x] + 
        (295*G[{1, 0, 1, 0}, x])/3 - ((676*I)/3)*Pi*G[{1, 0, 1, 0}, x] - 
        (352*Pi^2*G[{1, 0, 1, 0}, x])/3 + (427*G[{1, 0, 1, 1}, x])/9 - 
        (4*I)*Pi*G[{1, 0, 1, 1}, x] + (3163*G[{1, 1, 0, 0}, x])/9 - 
        ((692*I)/3)*Pi*G[{1, 1, 0, 0}, x] - (224*Pi^2*G[{1, 1, 0, 0}, x])/3 + 
        (1180*G[{1, 1, 0, 1}, x])/9 - ((4*I)/3)*Pi*G[{1, 1, 0, 1}, x] + 
        (1180*G[{1, 1, 1, 0}, x])/9 + ((776*I)/3)*Pi*G[{1, 1, 1, 0}, x] + 
        (304*Pi^2*G[{1, 1, 1, 0}, x])/3 - 72*G[{1, 1, 1, 1}, x] - 
        (80*I)*Pi*G[{1, 1, 1, 1}, x] + 256*G[{0, 0, 1, 0, 0}, x] - 
        (20*G[{0, 0, 1, 0, 1}, x])/3 - (20*G[{0, 0, 1, 1, 0}, x])/3 - 
        (32*I)*Pi*G[{0, 0, 1, 1, 0}, x] + 384*G[{0, 1, 0, 0, 0}, x] + 
        20*G[{0, 1, 0, 0, 1}, x] + 20*G[{0, 1, 0, 1, 0}, x] + 
        (96*I)*Pi*G[{0, 1, 0, 1, 0}, x] - (4*G[{0, 1, 0, 1, 1}, x])/3 - 
        (952*G[{0, 1, 1, 0, 0}, x])/3 + (64*I)*Pi*G[{0, 1, 1, 0, 0}, x] + 
        (80*G[{0, 1, 1, 0, 1}, x])/3 + (80*G[{0, 1, 1, 1, 0}, x])/3 - 
        (96*I)*Pi*G[{0, 1, 1, 1, 0}, x] + 384*G[{1, 0, 0, 0, 0}, x] - 
        (160*G[{1, 0, 0, 0, 1}, x])/3 - (160*G[{1, 0, 0, 1, 0}, x])/3 - 
        (256*I)*Pi*G[{1, 0, 0, 1, 0}, x] + 48*G[{1, 0, 0, 1, 1}, x] - 
        232*G[{1, 0, 1, 0, 0}, x] - (192*I)*Pi*G[{1, 0, 1, 0, 0}, x] - 
        (100*G[{1, 0, 1, 0, 1}, x])/3 - (100*G[{1, 0, 1, 1, 0}, x])/3 + 
        (320*I)*Pi*G[{1, 0, 1, 1, 0}, x] + 32*G[{1, 0, 1, 1, 1}, x] - 
        368*G[{1, 1, 0, 0, 0}, x] - (128*I)*Pi*G[{1, 1, 0, 0, 0}, x] - 
        60*G[{1, 1, 0, 0, 1}, x] - 60*G[{1, 1, 0, 1, 0}, x] + 
        (224*I)*Pi*G[{1, 1, 0, 1, 0}, x] + (16*G[{1, 1, 0, 1, 1}, x])/3 + 
        (856*G[{1, 1, 1, 0, 0}, x])/3 + (192*I)*Pi*G[{1, 1, 1, 0, 0}, x] - 
        80*G[{1, 1, 1, 0, 1}, x] - 80*G[{1, 1, 1, 1, 0}, x] - 
        (224*I)*Pi*G[{1, 1, 1, 1, 0}, x] - 32*G[{0, 0, 1, 1, 0, 0}, x] + 
        96*G[{0, 1, 0, 1, 0, 0}, x] + 128*G[{0, 1, 1, 0, 0, 0}, x] - 
        96*G[{0, 1, 1, 1, 0, 0}, x] - 256*G[{1, 0, 0, 1, 0, 0}, x] - 
        384*G[{1, 0, 1, 0, 0, 0}, x] + 320*G[{1, 0, 1, 1, 0, 0}, x] - 
        384*G[{1, 1, 0, 0, 0, 0}, x] + 224*G[{1, 1, 0, 1, 0, 0}, x] + 
        384*G[{1, 1, 1, 0, 0, 0}, x] - 224*G[{1, 1, 1, 1, 0, 0}, x] + 
        (2744*Zeta[3])/9 - ((200*I)/3)*Pi*Zeta[3] - (176*Pi^2*Zeta[3])/3 - 
        184*G[{0}, x]*Zeta[3] + (96*I)*Pi*G[{0}, x]*Zeta[3] + 
        (3622*G[{1}, x]*Zeta[3])/9 + ((284*I)/3)*Pi*G[{1}, x]*Zeta[3] + 
        (176*Pi^2*G[{1}, x]*Zeta[3])/3 + 160*G[{0, 0}, x]*Zeta[3] - 
        (940*G[{0, 1}, x]*Zeta[3])/3 - (32*I)*Pi*G[{0, 1}, x]*Zeta[3] - 
        196*G[{1, 0}, x]*Zeta[3] - (96*I)*Pi*G[{1, 0}, x]*Zeta[3] + 
        232*G[{1, 1}, x]*Zeta[3] - (32*I)*Pi*G[{1, 1}, x]*Zeta[3] - 
        32*G[{0, 0, 1}, x]*Zeta[3] + 32*G[{0, 1, 0}, x]*Zeta[3] - 
        96*G[{0, 1, 1}, x]*Zeta[3] - 160*G[{1, 0, 0}, x]*Zeta[3] + 
        320*G[{1, 0, 1}, x]*Zeta[3] + 160*G[{1, 1, 0}, x]*Zeta[3] - 
        224*G[{1, 1, 1}, x]*Zeta[3] + 208*Zeta[5] - 208*G[{1}, x]*Zeta[5])) + 
    FF[1/(s^2*(1 - x)^2)]*(((-2*I)/9)*Pi^3 + (22*Pi^4)/45 + 
      (2*I)*Pi*G[{0}, x] + (10*Pi^2*G[{0}, x])/9 + 2*G[{0, 0}, x] - 
      ((4*I)/3)*Pi*G[{0, 0}, x] - ((4*I)/3)*Pi*G[{0, 1}, x] + 
      (8*Pi^2*G[{0, 1}, x])/3 - (4*G[{0, 0, 1}, x])/3 - 
      (16*I)*Pi*G[{0, 0, 1}, x] - (4*G[{0, 1, 0}, x])/3 - 
      16*G[{0, 0, 1, 1}, x] + (4*Zeta[3])/3 - (16*I)*Pi*Zeta[3] + 
      ep*(((-59*I)/54)*Pi^3 - (22*Pi^4)/135 - ((16*I)/45)*Pi^5 + 
        ((32*I)/3)*Pi*G[{0}, x] + (223*Pi^2*G[{0}, x])/54 + 
        ((10*I)/9)*Pi^3*G[{0}, x] - ((2*I)/9)*Pi^3*G[{1}, x] + 
        (22*Pi^4*G[{1}, x])/45 + (32*G[{0, 0}, x])/3 - 
        ((95*I)/9)*Pi*G[{0, 0}, x] - (26*Pi^2*G[{0, 0}, x])/9 - 
        ((59*I)/9)*Pi*G[{0, 1}, x] + (2*Pi^2*G[{0, 1}, x])/9 + 
        ((16*I)/3)*Pi^3*G[{0, 1}, x] + (10*Pi^2*G[{1, 0}, x])/9 - 
        8*G[{0, 0, 0}, x] + ((16*I)/3)*Pi*G[{0, 0, 0}, x] - 
        (59*G[{0, 0, 1}, x])/9 - (8*I)*Pi*G[{0, 0, 1}, x] + 
        (56*Pi^2*G[{0, 0, 1}, x])/3 - (59*G[{0, 1, 0}, x])/9 + 
        ((8*I)/3)*Pi*G[{0, 1, 0}, x] + (4*I)*Pi*G[{0, 1, 1}, x] - 
        8*Pi^2*G[{0, 1, 1}, x] - ((4*I)/3)*Pi*G[{1, 0, 0}, x] - 
        ((4*I)/3)*Pi*G[{1, 0, 1}, x] + (8*Pi^2*G[{1, 0, 1}, x])/3 + 
        (16*G[{0, 0, 0, 1}, x])/3 - (48*I)*Pi*G[{0, 0, 0, 1}, x] + 
        (16*G[{0, 0, 1, 0}, x])/3 - (32*G[{0, 0, 1, 1}, x])/3 + 
        (32*I)*Pi*G[{0, 0, 1, 1}, x] + (4*G[{0, 1, 0, 0}, x])/3 + 
        4*G[{0, 1, 0, 1}, x] + (48*I)*Pi*G[{0, 1, 0, 1}, x] + 
        4*G[{0, 1, 1, 0}, x] - (4*G[{1, 0, 0, 1}, x])/3 - 
        (16*I)*Pi*G[{1, 0, 0, 1}, x] - (4*G[{1, 0, 1, 0}, x])/3 - 
        48*G[{0, 0, 0, 1, 1}, x] + 64*G[{0, 0, 1, 1, 1}, x] + 
        48*G[{0, 1, 0, 1, 1}, x] - 16*G[{1, 0, 0, 1, 1}, x] + 
        (59*Zeta[3])/9 - ((64*I)/3)*Pi*Zeta[3] + 32*Pi^2*Zeta[3] - 
        4*G[{0}, x]*Zeta[3] + (4*G[{1}, x]*Zeta[3])/3 - 
        (16*I)*Pi*G[{1}, x]*Zeta[3] - 32*G[{0, 1}, x]*Zeta[3] - 32*Zeta[5]) + 
      ep^2*(((-383*I)/81)*Pi^3 - (6853*Pi^4)/3240 - ((263*I)/270)*Pi^5 + 
        (2851*Pi^6)/2835 + ((527*I)/18)*Pi*G[{0}, x] + (1285*Pi^2*G[{0}, x])/
         81 + ((277*I)/54)*Pi^3*G[{0}, x] + (47*Pi^4*G[{0}, x])/270 - 
        ((23*I)/54)*Pi^3*G[{1}, x] - (22*Pi^4*G[{1}, x])/135 - 
        ((16*I)/45)*Pi^5*G[{1}, x] + (527*G[{0, 0}, x])/18 - 
        ((1324*I)/27)*Pi*G[{0, 0}, x] - (641*Pi^2*G[{0, 0}, x])/54 - 
        (2*I)*Pi^3*G[{0, 0}, x] - ((748*I)/27)*Pi*G[{0, 1}, x] - 
        (146*Pi^2*G[{0, 1}, x])/27 + ((4*I)/9)*Pi^3*G[{0, 1}, x] - 
        (94*Pi^4*G[{0, 1}, x])/15 + ((2*I)/3)*Pi*G[{1, 0}, x] + 
        (331*Pi^2*G[{1, 0}, x])/54 + ((10*I)/9)*Pi^3*G[{1, 0}, x] - 
        ((2*I)/9)*Pi^3*G[{1, 1}, x] + (22*Pi^4*G[{1, 1}, x])/45 - 
        (128*G[{0, 0, 0}, x])/3 + ((308*I)/9)*Pi*G[{0, 0, 0}, x] + 
        (64*Pi^2*G[{0, 0, 0}, x])/9 - (748*G[{0, 0, 1}, x])/27 - 
        (I/3)*Pi*G[{0, 0, 1}, x] + (140*Pi^2*G[{0, 0, 1}, x])/9 + 
        ((56*I)/3)*Pi^3*G[{0, 0, 1}, x] - (748*G[{0, 1, 0}, x])/27 + 
        ((118*I)/9)*Pi*G[{0, 1, 0}, x] - (4*Pi^2*G[{0, 1, 0}, x])/3 + 
        ((59*I)/3)*Pi*G[{0, 1, 1}, x] - (16*Pi^2*G[{0, 1, 1}, x])/9 - 
        (16*I)*Pi^3*G[{0, 1, 1}, x] + (2*G[{1, 0, 0}, x])/3 - 
        ((59*I)/9)*Pi*G[{1, 0, 0}, x] - (26*Pi^2*G[{1, 0, 0}, x])/9 - 
        ((59*I)/9)*Pi*G[{1, 0, 1}, x] + (2*Pi^2*G[{1, 0, 1}, x])/9 + 
        ((16*I)/3)*Pi^3*G[{1, 0, 1}, x] - (4*I)*Pi*G[{1, 1, 0}, x] + 
        (10*Pi^2*G[{1, 1, 0}, x])/9 + 24*G[{0, 0, 0, 0}, x] - 
        (16*I)*Pi*G[{0, 0, 0, 0}, x] + (236*G[{0, 0, 0, 1}, x])/9 - 
        ((80*I)/3)*Pi*G[{0, 0, 0, 1}, x] + (152*Pi^2*G[{0, 0, 0, 1}, x])/3 + 
        (236*G[{0, 0, 1, 0}, x])/9 - ((20*I)/3)*Pi*G[{0, 0, 1, 0}, x] - 
        (121*G[{0, 0, 1, 1}, x])/9 + ((44*I)/3)*Pi*G[{0, 0, 1, 1}, x] - 
        (112*Pi^2*G[{0, 0, 1, 1}, x])/3 + (59*G[{0, 1, 0, 0}, x])/9 - 
        (4*I)*Pi*G[{0, 1, 0, 0}, x] + (59*G[{0, 1, 0, 1}, x])/3 + 
        ((100*I)/3)*Pi*G[{0, 1, 0, 1}, x] - (176*Pi^2*G[{0, 1, 0, 1}, x])/3 + 
        (59*G[{0, 1, 1, 0}, x])/3 + ((40*I)/3)*Pi*G[{0, 1, 1, 0}, x] - 
        ((32*I)/3)*Pi*G[{0, 1, 1, 1}, x] + (64*Pi^2*G[{0, 1, 1, 1}, x])/3 + 
        ((16*I)/3)*Pi*G[{1, 0, 0, 0}, x] - (59*G[{1, 0, 0, 1}, x])/9 - 
        (8*I)*Pi*G[{1, 0, 0, 1}, x] + (56*Pi^2*G[{1, 0, 0, 1}, x])/3 - 
        (59*G[{1, 0, 1, 0}, x])/9 + ((8*I)/3)*Pi*G[{1, 0, 1, 0}, x] + 
        (4*I)*Pi*G[{1, 0, 1, 1}, x] - 8*Pi^2*G[{1, 0, 1, 1}, x] - 
        4*G[{1, 1, 0, 0}, x] - ((4*I)/3)*Pi*G[{1, 1, 0, 0}, x] - 
        ((4*I)/3)*Pi*G[{1, 1, 0, 1}, x] + (8*Pi^2*G[{1, 1, 0, 1}, x])/3 - 
        16*G[{0, 0, 0, 0, 1}, x] - (112*I)*Pi*G[{0, 0, 0, 0, 1}, x] - 
        16*G[{0, 0, 0, 1, 0}, x] - (64*G[{0, 0, 0, 1, 1}, x])/3 + 
        (96*I)*Pi*G[{0, 0, 0, 1, 1}, x] - (16*G[{0, 0, 1, 0, 0}, x])/3 - 
        12*G[{0, 0, 1, 0, 1}, x] + (112*I)*Pi*G[{0, 0, 1, 0, 1}, x] - 
        12*G[{0, 0, 1, 1, 0}, x] + 48*G[{0, 0, 1, 1, 1}, x] - 
        (64*I)*Pi*G[{0, 0, 1, 1, 1}, x] - (20*G[{0, 1, 0, 0, 1}, x])/3 + 
        (160*I)*Pi*G[{0, 1, 0, 0, 1}, x] - (20*G[{0, 1, 0, 1, 0}, x])/3 + 
        32*G[{0, 1, 0, 1, 1}, x] - (96*I)*Pi*G[{0, 1, 0, 1, 1}, x] + 
        16*G[{0, 1, 1, 0, 0}, x] - (32*G[{0, 1, 1, 0, 1}, x])/3 - 
        (128*I)*Pi*G[{0, 1, 1, 0, 1}, x] - (32*G[{0, 1, 1, 1, 0}, x])/3 + 
        (16*G[{1, 0, 0, 0, 1}, x])/3 - (48*I)*Pi*G[{1, 0, 0, 0, 1}, x] + 
        (16*G[{1, 0, 0, 1, 0}, x])/3 - (32*G[{1, 0, 0, 1, 1}, x])/3 + 
        (32*I)*Pi*G[{1, 0, 0, 1, 1}, x] + (4*G[{1, 0, 1, 0, 0}, x])/3 + 
        4*G[{1, 0, 1, 0, 1}, x] + (48*I)*Pi*G[{1, 0, 1, 0, 1}, x] + 
        4*G[{1, 0, 1, 1, 0}, x] - (4*G[{1, 1, 0, 0, 1}, x])/3 - 
        (16*I)*Pi*G[{1, 1, 0, 0, 1}, x] - (4*G[{1, 1, 0, 1, 0}, x])/3 - 
        112*G[{0, 0, 0, 0, 1, 1}, x] + 192*G[{0, 0, 0, 1, 1, 1}, x] + 
        112*G[{0, 0, 1, 0, 1, 1}, x] - 192*G[{0, 0, 1, 1, 1, 1}, x] + 
        160*G[{0, 1, 0, 0, 1, 1}, x] - 192*G[{0, 1, 0, 1, 1, 1}, x] - 
        128*G[{0, 1, 1, 0, 1, 1}, x] - 48*G[{1, 0, 0, 0, 1, 1}, x] + 
        64*G[{1, 0, 0, 1, 1, 1}, x] + 48*G[{1, 0, 1, 0, 1, 1}, x] - 
        16*G[{1, 1, 0, 0, 1, 1}, x] + (766*Zeta[3])/27 - 
        ((557*I)/9)*Pi*Zeta[3] + (148*Pi^2*Zeta[3])/9 + 
        ((136*I)/3)*Pi^3*Zeta[3] - (47*G[{0}, x]*Zeta[3])/3 + 
        ((44*I)/3)*Pi*G[{0}, x]*Zeta[3] + (23*G[{1}, x]*Zeta[3])/9 - 
        ((64*I)/3)*Pi*G[{1}, x]*Zeta[3] + 32*Pi^2*G[{1}, x]*Zeta[3] - 
        4*G[{0, 0}, x]*Zeta[3] - 16*G[{0, 1}, x]*Zeta[3] - 
        (48*I)*Pi*G[{0, 1}, x]*Zeta[3] - 4*G[{1, 0}, x]*Zeta[3] + 
        (4*G[{1, 1}, x]*Zeta[3])/3 - (16*I)*Pi*G[{1, 1}, x]*Zeta[3] - 
        32*G[{0, 0, 1}, x]*Zeta[3] + 48*G[{0, 1, 1}, x]*Zeta[3] - 
        32*G[{1, 0, 1}, x]*Zeta[3] - 72*Zeta[3]^2 - (58*Zeta[5])/3 - 
        (640*I)*Pi*Zeta[5] - 32*G[{1}, x]*Zeta[5])) + 
    FF[1/(s^2*(1 - x))]*(((10*I)/3)*Pi - (14*Pi^2)/9 + ((2*I)/3)*Pi^3 - 
      (11*Pi^4)/45 + (10*G[{0}, x])/3 - ((4*I)/3)*Pi*G[{0}, x] - 
      (10*Pi^2*G[{0}, x])/3 - ((4*I)/3)*Pi*G[{1}, x] + (8*Pi^2*G[{1}, x])/3 + 
      (4*I)*Pi*G[{0, 0}, x] - (4*G[{0, 1}, x])/3 - (12*I)*Pi*G[{0, 1}, x] - 
      (4*Pi^2*G[{0, 1}, x])/3 - (4*G[{1, 0}, x])/3 + 4*G[{0, 0, 1}, x] + 
      (8*I)*Pi*G[{0, 0, 1}, x] + 4*G[{0, 1, 0}, x] - 16*G[{0, 1, 1}, x] + 
      8*G[{0, 0, 1, 1}, x] - 4*Zeta[3] + (8*I)*Pi*Zeta[3] + 
      ep*(((215*I)/9)*Pi - (449*Pi^2)/54 - ((34*I)/9)*Pi^3 + (61*Pi^4)/45 + 
        ((8*I)/45)*Pi^5 + (215*G[{0}, x])/9 + ((85*I)/9)*Pi*G[{0}, x] - 
        (154*Pi^2*G[{0}, x])/9 - (4*I)*Pi^3*G[{0}, x] - 
        ((107*I)/9)*Pi*G[{1}, x] + (98*Pi^2*G[{1}, x])/9 + 
        (6*I)*Pi^3*G[{1}, x] - (11*Pi^4*G[{1}, x])/45 + (44*G[{0, 0}, x])/3 + 
        (20*I)*Pi*G[{0, 0}, x] + 8*Pi^2*G[{0, 0}, x] - (107*G[{0, 1}, x])/9 - 
        ((172*I)/3)*Pi*G[{0, 1}, x] + 22*Pi^2*G[{0, 1}, x] - 
        ((8*I)/3)*Pi^3*G[{0, 1}, x] - (107*G[{1, 0}, x])/9 + 
        ((44*I)/3)*Pi*G[{1, 0}, x] - (10*Pi^2*G[{1, 0}, x])/3 + 
        (4*I)*Pi*G[{1, 1}, x] - 8*Pi^2*G[{1, 1}, x] - 
        (16*I)*Pi*G[{0, 0, 0}, x] + 20*G[{0, 0, 1}, x] - 
        (48*I)*Pi*G[{0, 0, 1}, x] - (28*Pi^2*G[{0, 0, 1}, x])/3 + 
        20*G[{0, 1, 0}, x] - (4*I)*Pi*G[{0, 1, 0}, x] - 
        (224*G[{0, 1, 1}, x])/3 + (20*I)*Pi*G[{0, 1, 1}, x] + 
        4*Pi^2*G[{0, 1, 1}, x] + (40*G[{1, 0, 0}, x])/3 + 
        (4*I)*Pi*G[{1, 0, 0}, x] + 4*G[{1, 0, 1}, x] + 
        (52*I)*Pi*G[{1, 0, 1}, x] - (4*Pi^2*G[{1, 0, 1}, x])/3 + 
        4*G[{1, 1, 0}, x] - 16*G[{0, 0, 0, 1}, x] + 
        (24*I)*Pi*G[{0, 0, 0, 1}, x] - 16*G[{0, 0, 1, 0}, x] - 
        40*G[{0, 0, 1, 1}, x] - (16*I)*Pi*G[{0, 0, 1, 1}, x] - 
        12*G[{0, 1, 0, 1}, x] - (24*I)*Pi*G[{0, 1, 0, 1}, x] - 
        12*G[{0, 1, 1, 0}, x] + 64*G[{0, 1, 1, 1}, x] + 
        4*G[{1, 0, 0, 1}, x] + (8*I)*Pi*G[{1, 0, 0, 1}, x] + 
        4*G[{1, 0, 1, 0}, x] + 48*G[{1, 0, 1, 1}, x] + 
        24*G[{0, 0, 0, 1, 1}, x] - 32*G[{0, 0, 1, 1, 1}, x] - 
        24*G[{0, 1, 0, 1, 1}, x] + 8*G[{1, 0, 0, 1, 1}, x] + (76*Zeta[3])/3 + 
        (32*I)*Pi*Zeta[3] - 16*Pi^2*Zeta[3] + 4*G[{0}, x]*Zeta[3] - 
        36*G[{1}, x]*Zeta[3] + (8*I)*Pi*G[{1}, x]*Zeta[3] + 
        16*G[{0, 1}, x]*Zeta[3] + 16*Zeta[5]) + 
      ep^2*(((6107*I)/54)*Pi - (4381*Pi^2)/162 - ((1441*I)/54)*Pi^3 + 
        (27*Pi^4)/2 + ((37*I)/15)*Pi^5 - (2851*Pi^6)/5670 + 
        (6107*G[{0}, x])/54 + ((2285*I)/27)*Pi*G[{0}, x] - 
        (4987*Pi^2*G[{0}, x])/54 - ((152*I)/9)*Pi^3*G[{0}, x] - 
        (4*Pi^4*G[{0}, x])/15 - ((1996*I)/27)*Pi*G[{1}, x] + 
        (988*Pi^2*G[{1}, x])/27 + ((164*I)/9)*Pi^3*G[{1}, x] - 
        (221*Pi^4*G[{1}, x])/45 + ((8*I)/45)*Pi^5*G[{1}, x] + 
        (997*G[{0, 0}, x])/9 + ((158*I)/3)*Pi*G[{0, 0}, x] + 
        (362*Pi^2*G[{0, 0}, x])/9 + ((22*I)/3)*Pi^3*G[{0, 0}, x] - 
        (1996*G[{0, 1}, x])/27 - ((2021*I)/9)*Pi*G[{0, 1}, x] + 
        (940*Pi^2*G[{0, 1}, x])/9 + ((68*I)/3)*Pi^3*G[{0, 1}, x] + 
        (47*Pi^4*G[{0, 1}, x])/15 - (1996*G[{1, 0}, x])/27 + 
        ((850*I)/9)*Pi*G[{1, 0}, x] - (248*Pi^2*G[{1, 0}, x])/9 - 
        (4*I)*Pi^3*G[{1, 0}, x] + ((103*I)/3)*Pi*G[{1, 1}, x] - 
        (280*Pi^2*G[{1, 1}, x])/9 - ((46*I)/3)*Pi^3*G[{1, 1}, x] - 
        (11*Pi^4*G[{1, 1}, x])/45 - 72*G[{0, 0, 0}, x] - 
        ((224*I)/3)*Pi*G[{0, 0, 0}, x] - (56*Pi^2*G[{0, 0, 0}, x])/3 + 
        (286*G[{0, 0, 1}, x])/3 - ((692*I)/3)*Pi*G[{0, 0, 1}, x] + 
        32*Pi^2*G[{0, 0, 1}, x] - ((28*I)/3)*Pi^3*G[{0, 0, 1}, x] + 
        (286*G[{0, 1, 0}, x])/3 - (44*I)*Pi*G[{0, 1, 0}, x] - 
        (4*Pi^2*G[{0, 1, 0}, x])/3 - (2665*G[{0, 1, 1}, x])/9 + 
        ((296*I)/3)*Pi*G[{0, 1, 1}, x] - 44*Pi^2*G[{0, 1, 1}, x] + 
        (8*I)*Pi^3*G[{0, 1, 1}, x] + (755*G[{1, 0, 0}, x])/9 - 
        ((40*I)/3)*Pi*G[{1, 0, 0}, x] + 8*Pi^2*G[{1, 0, 0}, x] + 
        (103*G[{1, 0, 1}, x])/3 + (224*I)*Pi*G[{1, 0, 1}, x] - 
        (166*Pi^2*G[{1, 0, 1}, x])/3 - ((8*I)/3)*Pi^3*G[{1, 0, 1}, x] + 
        (103*G[{1, 1, 0}, x])/3 + ((148*I)/3)*Pi*G[{1, 1, 0}, x] - 
        (10*Pi^2*G[{1, 1, 0}, x])/3 - ((32*I)/3)*Pi*G[{1, 1, 1}, x] + 
        (64*Pi^2*G[{1, 1, 1}, x])/3 + (48*I)*Pi*G[{0, 0, 0, 0}, x] - 
        (224*G[{0, 0, 0, 1}, x])/3 - (104*I)*Pi*G[{0, 0, 0, 1}, x] - 
        (76*Pi^2*G[{0, 0, 0, 1}, x])/3 - (224*G[{0, 0, 1, 0}, x])/3 + 
        (4*I)*Pi*G[{0, 0, 1, 0}, x] - 196*G[{0, 0, 1, 1}, x] + 
        (100*I)*Pi*G[{0, 0, 1, 1}, x] + (56*Pi^2*G[{0, 0, 1, 1}, x])/3 - 
        28*G[{0, 1, 0, 0}, x] + (4*I)*Pi*G[{0, 1, 0, 0}, x] - 
        56*G[{0, 1, 0, 1}, x] + (84*I)*Pi*G[{0, 1, 0, 1}, x] + 
        (88*Pi^2*G[{0, 1, 0, 1}, x])/3 - 56*G[{0, 1, 1, 0}, x] - 
        (24*I)*Pi*G[{0, 1, 1, 0}, x] + 304*G[{0, 1, 1, 1}, x] - 
        (32*I)*Pi*G[{0, 1, 1, 1}, x] - (32*Pi^2*G[{0, 1, 1, 1}, x])/3 - 
        48*G[{1, 0, 0, 0}, x] - (16*I)*Pi*G[{1, 0, 0, 0}, x] + 
        8*G[{1, 0, 0, 1}, x] + (160*I)*Pi*G[{1, 0, 0, 1}, x] - 
        (28*Pi^2*G[{1, 0, 0, 1}, x])/3 + 8*G[{1, 0, 1, 0}, x] - 
        (4*I)*Pi*G[{1, 0, 1, 0}, x] + 208*G[{1, 0, 1, 1}, x] - 
        (108*I)*Pi*G[{1, 0, 1, 1}, x] + 4*Pi^2*G[{1, 0, 1, 1}, x] + 
        52*G[{1, 1, 0, 0}, x] + (4*I)*Pi*G[{1, 1, 0, 0}, x] - 
        (32*G[{1, 1, 0, 1}, x])/3 - (124*I)*Pi*G[{1, 1, 0, 1}, x] - 
        (4*Pi^2*G[{1, 1, 0, 1}, x])/3 - (32*G[{1, 1, 1, 0}, x])/3 + 
        48*G[{0, 0, 0, 0, 1}, x] + (56*I)*Pi*G[{0, 0, 0, 0, 1}, x] + 
        48*G[{0, 0, 0, 1, 0}, x] - 120*G[{0, 0, 0, 1, 1}, x] - 
        (48*I)*Pi*G[{0, 0, 0, 1, 1}, x] + 36*G[{0, 0, 1, 0, 1}, x] - 
        (56*I)*Pi*G[{0, 0, 1, 0, 1}, x] + 36*G[{0, 0, 1, 1, 0}, x] + 
        144*G[{0, 0, 1, 1, 1}, x] + (32*I)*Pi*G[{0, 0, 1, 1, 1}, x] - 
        16*G[{0, 1, 0, 0, 0}, x] + 20*G[{0, 1, 0, 0, 1}, x] - 
        (80*I)*Pi*G[{0, 1, 0, 0, 1}, x] + 20*G[{0, 1, 0, 1, 0}, x] + 
        88*G[{0, 1, 0, 1, 1}, x] + (48*I)*Pi*G[{0, 1, 0, 1, 1}, x] - 
        32*G[{0, 1, 1, 0, 0}, x] + 32*G[{0, 1, 1, 0, 1}, x] + 
        (64*I)*Pi*G[{0, 1, 1, 0, 1}, x] + 32*G[{0, 1, 1, 1, 0}, x] - 
        192*G[{0, 1, 1, 1, 1}, x] - 16*G[{1, 0, 0, 0, 1}, x] + 
        (24*I)*Pi*G[{1, 0, 0, 0, 1}, x] - 16*G[{1, 0, 0, 1, 0}, x] + 
        168*G[{1, 0, 0, 1, 1}, x] - (16*I)*Pi*G[{1, 0, 0, 1, 1}, x] - 
        12*G[{1, 0, 1, 0, 1}, x] - (24*I)*Pi*G[{1, 0, 1, 0, 1}, x] - 
        12*G[{1, 0, 1, 1, 0}, x] - 192*G[{1, 0, 1, 1, 1}, x] + 
        4*G[{1, 1, 0, 0, 1}, x] + (8*I)*Pi*G[{1, 1, 0, 0, 1}, x] + 
        4*G[{1, 1, 0, 1, 0}, x] - 128*G[{1, 1, 0, 1, 1}, x] + 
        56*G[{0, 0, 0, 0, 1, 1}, x] - 96*G[{0, 0, 0, 1, 1, 1}, x] - 
        56*G[{0, 0, 1, 0, 1, 1}, x] + 96*G[{0, 0, 1, 1, 1, 1}, x] - 
        80*G[{0, 1, 0, 0, 1, 1}, x] + 96*G[{0, 1, 0, 1, 1, 1}, x] + 
        64*G[{0, 1, 1, 0, 1, 1}, x] + 24*G[{1, 0, 0, 0, 1, 1}, x] - 
        32*G[{1, 0, 0, 1, 1, 1}, x] - 24*G[{1, 0, 1, 0, 1, 1}, x] + 
        8*G[{1, 1, 0, 0, 1, 1}, x] + (1289*Zeta[3])/9 + 
        ((508*I)/3)*Pi*Zeta[3] + (26*Pi^2*Zeta[3])/3 - 
        ((68*I)/3)*Pi^3*Zeta[3] - 28*G[{0}, x]*Zeta[3] - 
        (56*I)*Pi*G[{0}, x]*Zeta[3] - (224*G[{1}, x]*Zeta[3])/3 - 
        (16*I)*Pi*G[{1}, x]*Zeta[3] - 16*Pi^2*G[{1}, x]*Zeta[3] + 
        16*G[{0, 0}, x]*Zeta[3] - 16*G[{0, 1}, x]*Zeta[3] + 
        (24*I)*Pi*G[{0, 1}, x]*Zeta[3] + 4*G[{1, 0}, x]*Zeta[3] + 
        44*G[{1, 1}, x]*Zeta[3] + (8*I)*Pi*G[{1, 1}, x]*Zeta[3] + 
        16*G[{0, 0, 1}, x]*Zeta[3] - 24*G[{0, 1, 1}, x]*Zeta[3] + 
        16*G[{1, 0, 1}, x]*Zeta[3] + 36*Zeta[3]^2 + 8*Zeta[5] + 
        (320*I)*Pi*Zeta[5] + 16*G[{1}, x]*Zeta[5])) + 
    FF[1/(s^2*x)]*(((-26*I)/3)*Pi + (4*Pi^2)/9 + ((8*I)/3)*Pi^3 - 
      (20*G[{0}, x])/3 + ((32*I)/3)*Pi*G[{0}, x] + (8*Pi^2*G[{0}, x])/3 - 
      2*G[{1}, x] - ((16*I)/3)*Pi*G[{1}, x] - (10*Pi^2*G[{1}, x])/3 - 
      ((4*I)/3)*Pi^3*G[{1}, x] + 16*G[{0, 0}, x] - (16*G[{0, 1}, x])/3 - 
      (16*G[{1, 0}, x])/3 - (12*I)*Pi*G[{1, 0}, x] - 
      (4*Pi^2*G[{1, 0}, x])/3 + (4*I)*Pi*G[{1, 1}, x] - 16*G[{1, 0, 0}, x] + 
      4*G[{1, 0, 1}, x] + 4*G[{1, 1, 0}, x] + (8*I)*Pi*G[{1, 1, 0}, x] + 
      8*G[{1, 1, 0, 0}, x] - 16*Zeta[3] + 8*G[{1}, x]*Zeta[3] + 
      ep*(((-493*I)/9)*Pi + (1393*Pi^2)/54 + ((32*I)/9)*Pi^3 - 
        (106*Pi^4)/45 - (418*G[{0}, x])/9 + ((415*I)/9)*Pi*G[{0}, x] - 
        (88*Pi^2*G[{0}, x])/9 - ((8*I)/3)*Pi^3*G[{0}, x] - (25*G[{1}, x])/3 - 
        ((425*I)/9)*Pi*G[{1}, x] - (142*Pi^2*G[{1}, x])/9 + 
        ((10*I)/3)*Pi^3*G[{1}, x] + (53*Pi^4*G[{1}, x])/45 + 
        (320*G[{0, 0}, x])/3 - (16*I)*Pi*G[{0, 0}, x] - 8*Pi^2*G[{0, 0}, x] - 
        (425*G[{0, 1}, x])/9 + ((8*I)/3)*Pi*G[{0, 1}, x] - 
        (10*Pi^2*G[{0, 1}, x])/3 - ((4*I)/3)*Pi^3*G[{0, 1}, x] - 
        (425*G[{1, 0}, x])/9 - ((76*I)/3)*Pi*G[{1, 0}, x] + 
        22*Pi^2*G[{1, 0}, x] + ((4*I)/3)*Pi^3*G[{1, 0}, x] + 4*G[{1, 1}, x] + 
        (28*I)*Pi*G[{1, 1}, x] + 8*Pi^2*G[{1, 1}, x] - 
        (4*I)*Pi^3*G[{1, 1}, x] - 64*G[{0, 0, 0}, x] + 16*G[{0, 0, 1}, x] + 
        16*G[{0, 1, 0}, x] + (52*I)*Pi*G[{0, 1, 0}, x] - 
        (4*Pi^2*G[{0, 1, 0}, x])/3 - (8*G[{0, 1, 1}, x])/3 + 
        (4*I)*Pi*G[{0, 1, 1}, x] - (128*G[{1, 0, 0}, x])/3 + 
        (20*I)*Pi*G[{1, 0, 0}, x] + 4*Pi^2*G[{1, 0, 0}, x] + 
        28*G[{1, 0, 1}, x] - (4*I)*Pi*G[{1, 0, 1}, x] + 28*G[{1, 1, 0}, x] - 
        (48*I)*Pi*G[{1, 1, 0}, x] - (28*Pi^2*G[{1, 1, 0}, x])/3 - 
        (16*I)*Pi*G[{1, 1, 1}, x] + 48*G[{0, 1, 0, 0}, x] + 
        4*G[{0, 1, 0, 1}, x] + 4*G[{0, 1, 1, 0}, x] + 
        (8*I)*Pi*G[{0, 1, 1, 0}, x] + 64*G[{1, 0, 0, 0}, x] - 
        12*G[{1, 0, 0, 1}, x] - 12*G[{1, 0, 1, 0}, x] - 
        (24*I)*Pi*G[{1, 0, 1, 0}, x] - 40*G[{1, 1, 0, 0}, x] - 
        (16*I)*Pi*G[{1, 1, 0, 0}, x] - 16*G[{1, 1, 0, 1}, x] - 
        16*G[{1, 1, 1, 0}, x] + (24*I)*Pi*G[{1, 1, 1, 0}, x] + 
        8*G[{0, 1, 1, 0, 0}, x] - 24*G[{1, 0, 1, 0, 0}, x] - 
        32*G[{1, 1, 0, 0, 0}, x] + 24*G[{1, 1, 1, 0, 0}, x] + 
        (40*Zeta[3])/3 - (16*I)*Pi*Zeta[3] + 16*G[{0}, x]*Zeta[3] - 
        40*G[{1}, x]*Zeta[3] + (8*I)*Pi*G[{1}, x]*Zeta[3] + 
        8*G[{0, 1}, x]*Zeta[3] - 8*G[{1, 0}, x]*Zeta[3] + 
        24*G[{1, 1}, x]*Zeta[3]) + ep^2*(((-12889*I)/54)*Pi + 
        (29903*Pi^2)/162 + ((1535*I)/54)*Pi^3 + Pi^4/9 - ((10*I)/9)*Pi^5 - 
        (5840*G[{0}, x])/27 + ((3431*I)/27)*Pi*G[{0}, x] - 
        (4261*Pi^2*G[{0}, x])/54 - ((140*I)/9)*Pi^3*G[{0}, x] + 
        (82*Pi^4*G[{0}, x])/45 - (403*G[{1}, x])/18 - ((5602*I)/27)*Pi*
         G[{1}, x] - (1673*Pi^2*G[{1}, x])/27 + ((68*I)/9)*Pi^3*G[{1}, x] - 
        (209*Pi^4*G[{1}, x])/45 + ((5*I)/9)*Pi^5*G[{1}, x] + 
        (4645*G[{0, 0}, x])/9 - (56*I)*Pi*G[{0, 0}, x] + 
        (92*Pi^2*G[{0, 0}, x])/9 + ((16*I)/3)*Pi^3*G[{0, 0}, x] - 
        (7996*G[{0, 1}, x])/27 - ((365*I)/9)*Pi*G[{0, 1}, x] - 
        (2*Pi^2*G[{0, 1}, x])/9 - ((94*I)/3)*Pi^3*G[{0, 1}, x] + 
        (53*Pi^4*G[{0, 1}, x])/45 - (7996*G[{1, 0}, x])/27 - 
        ((878*I)/9)*Pi*G[{1, 0}, x] + (676*Pi^2*G[{1, 0}, x])/9 + 
        ((14*I)/3)*Pi^3*G[{1, 0}, x] - (41*Pi^4*G[{1, 0}, x])/45 + 
        (316*G[{1, 1}, x])/3 + ((497*I)/3)*Pi*G[{1, 1}, x] + 
        (332*Pi^2*G[{1, 1}, x])/9 + ((76*I)/3)*Pi^3*G[{1, 1}, x] + 
        (161*Pi^4*G[{1, 1}, x])/45 - 400*G[{0, 0, 0}, x] + 
        ((64*I)/3)*Pi*G[{0, 0, 0}, x] + (64*Pi^2*G[{0, 0, 0}, x])/3 + 
        (392*G[{0, 0, 1}, x])/3 + ((64*I)/3)*Pi*G[{0, 0, 1}, x] - 
        (10*Pi^2*G[{0, 0, 1}, x])/3 - ((4*I)/3)*Pi^3*G[{0, 0, 1}, x] + 
        (392*G[{0, 1, 0}, x])/3 + (148*I)*Pi*G[{0, 1, 0}, x] - 
        (166*Pi^2*G[{0, 1, 0}, x])/3 + ((4*I)/3)*Pi^3*G[{0, 1, 0}, x] - 
        (691*G[{0, 1, 1}, x])/9 + ((20*I)/3)*Pi*G[{0, 1, 1}, x] + 
        8*Pi^2*G[{0, 1, 1}, x] - (4*I)*Pi^3*G[{0, 1, 1}, x] - 
        (1519*G[{1, 0, 0}, x])/9 + ((116*I)/3)*Pi*G[{1, 0, 0}, x] - 
        44*Pi^2*G[{1, 0, 0}, x] - ((8*I)/3)*Pi^3*G[{1, 0, 0}, x] + 
        (497*G[{1, 0, 1}, x])/3 - (4*I)*Pi*G[{1, 0, 1}, x] - 
        (4*Pi^2*G[{1, 0, 1}, x])/3 + ((40*I)/3)*Pi^3*G[{1, 0, 1}, x] + 
        (497*G[{1, 1, 0}, x])/3 - ((452*I)/3)*Pi*G[{1, 1, 0}, x] + 
        32*Pi^2*G[{1, 1, 0}, x] - 8*G[{1, 1, 1}, x] - 
        ((272*I)/3)*Pi*G[{1, 1, 1}, x] - (56*Pi^2*G[{1, 1, 1}, x])/3 - 
        ((28*I)/3)*Pi^3*G[{1, 1, 1}, x] + 192*G[{0, 0, 0, 0}, x] - 
        (128*G[{0, 0, 0, 1}, x])/3 - (128*G[{0, 0, 1, 0}, x])/3 - 
        (124*I)*Pi*G[{0, 0, 1, 0}, x] - (4*Pi^2*G[{0, 0, 1, 0}, x])/3 + 
        32*G[{0, 0, 1, 1}, x] + (4*I)*Pi*G[{0, 0, 1, 1}, x] + 
        136*G[{0, 1, 0, 0}, x] - (108*I)*Pi*G[{0, 1, 0, 0}, x] + 
        4*Pi^2*G[{0, 1, 0, 0}, x] - 20*G[{0, 1, 0, 1}, x] - 
        (4*I)*Pi*G[{0, 1, 0, 1}, x] - 20*G[{0, 1, 1, 0}, x] + 
        (160*I)*Pi*G[{0, 1, 1, 0}, x] - (28*Pi^2*G[{0, 1, 1, 0}, x])/3 + 
        32*G[{0, 1, 1, 1}, x] - (16*I)*Pi*G[{0, 1, 1, 1}, x] + 
        192*G[{1, 0, 0, 0}, x] - (32*I)*Pi*G[{1, 0, 0, 0}, x] - 
        (32*Pi^2*G[{1, 0, 0, 0}, x])/3 - 68*G[{1, 0, 0, 1}, x] - 
        (24*I)*Pi*G[{1, 0, 0, 1}, x] - 68*G[{1, 0, 1, 0}, x] + 
        (84*I)*Pi*G[{1, 0, 1, 0}, x] + (88*Pi^2*G[{1, 0, 1, 0}, x])/3 + 
        8*G[{1, 0, 1, 1}, x] + (4*I)*Pi*G[{1, 0, 1, 1}, x] - 
        116*G[{1, 1, 0, 0}, x] + (100*I)*Pi*G[{1, 1, 0, 0}, x] + 
        (56*Pi^2*G[{1, 1, 0, 0}, x])/3 - (272*G[{1, 1, 0, 1}, x])/3 + 
        (4*I)*Pi*G[{1, 1, 0, 1}, x] - (272*G[{1, 1, 1, 0}, x])/3 - 
        (104*I)*Pi*G[{1, 1, 1, 0}, x] - (76*Pi^2*G[{1, 1, 1, 0}, x])/3 + 
        (48*I)*Pi*G[{1, 1, 1, 1}, x] - 128*G[{0, 0, 1, 0, 0}, x] + 
        4*G[{0, 0, 1, 0, 1}, x] + 4*G[{0, 0, 1, 1, 0}, x] + 
        (8*I)*Pi*G[{0, 0, 1, 1, 0}, x] - 192*G[{0, 1, 0, 0, 0}, x] - 
        12*G[{0, 1, 0, 0, 1}, x] - 12*G[{0, 1, 0, 1, 0}, x] - 
        (24*I)*Pi*G[{0, 1, 0, 1, 0}, x] + 168*G[{0, 1, 1, 0, 0}, x] - 
        (16*I)*Pi*G[{0, 1, 1, 0, 0}, x] - 16*G[{0, 1, 1, 0, 1}, x] - 
        16*G[{0, 1, 1, 1, 0}, x] + (24*I)*Pi*G[{0, 1, 1, 1, 0}, x] - 
        192*G[{1, 0, 0, 0, 0}, x] + 32*G[{1, 0, 0, 0, 1}, x] + 
        32*G[{1, 0, 0, 1, 0}, x] + (64*I)*Pi*G[{1, 0, 0, 1, 0}, x] - 
        32*G[{1, 0, 0, 1, 1}, x] + 88*G[{1, 0, 1, 0, 0}, x] + 
        (48*I)*Pi*G[{1, 0, 1, 0, 0}, x] + 20*G[{1, 0, 1, 0, 1}, x] + 
        20*G[{1, 0, 1, 1, 0}, x] - (80*I)*Pi*G[{1, 0, 1, 1, 0}, x] - 
        16*G[{1, 0, 1, 1, 1}, x] + 144*G[{1, 1, 0, 0, 0}, x] + 
        (32*I)*Pi*G[{1, 1, 0, 0, 0}, x] + 36*G[{1, 1, 0, 0, 1}, x] + 
        36*G[{1, 1, 0, 1, 0}, x] - (56*I)*Pi*G[{1, 1, 0, 1, 0}, x] - 
        120*G[{1, 1, 1, 0, 0}, x] - (48*I)*Pi*G[{1, 1, 1, 0, 0}, x] + 
        48*G[{1, 1, 1, 0, 1}, x] + 48*G[{1, 1, 1, 1, 0}, x] + 
        (56*I)*Pi*G[{1, 1, 1, 1, 0}, x] + 8*G[{0, 0, 1, 1, 0, 0}, x] - 
        24*G[{0, 1, 0, 1, 0, 0}, x] - 32*G[{0, 1, 1, 0, 0, 0}, x] + 
        24*G[{0, 1, 1, 1, 0, 0}, x] + 64*G[{1, 0, 0, 1, 0, 0}, x] + 
        96*G[{1, 0, 1, 0, 0, 0}, x] - 80*G[{1, 0, 1, 1, 0, 0}, x] + 
        96*G[{1, 1, 0, 0, 0, 0}, x] - 56*G[{1, 1, 0, 1, 0, 0}, x] - 
        96*G[{1, 1, 1, 0, 0, 0}, x] + 56*G[{1, 1, 1, 1, 0, 0}, x] + 
        (893*Zeta[3])/9 + ((376*I)/3)*Pi*Zeta[3] + (88*Pi^2*Zeta[3])/3 + 
        32*G[{0}, x]*Zeta[3] - (48*I)*Pi*G[{0}, x]*Zeta[3] - 
        (476*G[{1}, x]*Zeta[3])/3 - (40*I)*Pi*G[{1}, x]*Zeta[3] - 
        (44*Pi^2*G[{1}, x]*Zeta[3])/3 - 80*G[{0, 0}, x]*Zeta[3] + 
        168*G[{0, 1}, x]*Zeta[3] + (8*I)*Pi*G[{0, 1}, x]*Zeta[3] + 
        92*G[{1, 0}, x]*Zeta[3] + (24*I)*Pi*G[{1, 0}, x]*Zeta[3] - 
        92*G[{1, 1}, x]*Zeta[3] + (8*I)*Pi*G[{1, 1}, x]*Zeta[3] + 
        8*G[{0, 0, 1}, x]*Zeta[3] - 8*G[{0, 1, 0}, x]*Zeta[3] + 
        24*G[{0, 1, 1}, x]*Zeta[3] + 40*G[{1, 0, 0}, x]*Zeta[3] - 
        80*G[{1, 0, 1}, x]*Zeta[3] - 40*G[{1, 1, 0}, x]*Zeta[3] + 
        56*G[{1, 1, 1}, x]*Zeta[3] - 104*Zeta[5] + 52*G[{1}, x]*Zeta[5])) + 
    FF[1/(s^2*x^3)]*((-4*I)*Pi*G[{1}, x] - (20*Pi^2*G[{1}, x])/9 - 
      ((16*I)/3)*Pi^3*G[{1}, x] + ((8*I)/3)*Pi*G[{1, 0}, x] - 
      (16*Pi^2*G[{1, 0}, x])/3 - 4*G[{1, 1}, x] + ((8*I)/3)*Pi*G[{1, 1}, x] + 
      (8*G[{1, 0, 1}, x])/3 + (8*G[{1, 1, 0}, x])/3 + 
      (32*I)*Pi*G[{1, 1, 0}, x] + 32*G[{1, 1, 0, 0}, x] + 
      32*G[{1}, x]*Zeta[3] + ep*(((-64*I)/3)*Pi*G[{1}, x] - 
        (193*Pi^2*G[{1}, x])/27 - ((28*I)/9)*Pi^3*G[{1}, x] + 
        (212*Pi^4*G[{1}, x])/45 - (20*Pi^2*G[{0, 1}, x])/9 - 
        ((16*I)/3)*Pi^3*G[{0, 1}, x] + ((106*I)/9)*Pi*G[{1, 0}, x] + 
        (20*Pi^2*G[{1, 0}, x])/9 + ((16*I)/3)*Pi^3*G[{1, 0}, x] - 
        (64*G[{1, 1}, x])/3 + ((178*I)/9)*Pi*G[{1, 1}, x] + 
        (52*Pi^2*G[{1, 1}, x])/9 - (16*I)*Pi^3*G[{1, 1}, x] + 
        ((8*I)/3)*Pi*G[{0, 1, 0}, x] - (16*Pi^2*G[{0, 1, 0}, x])/3 + 
        ((8*I)/3)*Pi*G[{0, 1, 1}, x] - (8*I)*Pi*G[{1, 0, 0}, x] + 
        16*Pi^2*G[{1, 0, 0}, x] + (106*G[{1, 0, 1}, x])/9 - 
        ((16*I)/3)*Pi*G[{1, 0, 1}, x] + (106*G[{1, 1, 0}, x])/9 - 
        (112*Pi^2*G[{1, 1, 0}, x])/3 + 16*G[{1, 1, 1}, x] - 
        ((32*I)/3)*Pi*G[{1, 1, 1}, x] + (8*G[{0, 1, 0, 1}, x])/3 + 
        (8*G[{0, 1, 1, 0}, x])/3 + (32*I)*Pi*G[{0, 1, 1, 0}, x] - 
        8*G[{1, 0, 0, 1}, x] - 8*G[{1, 0, 1, 0}, x] - 
        (96*I)*Pi*G[{1, 0, 1, 0}, x] - (8*G[{1, 0, 1, 1}, x])/3 + 
        (16*G[{1, 1, 0, 0}, x])/3 - (64*I)*Pi*G[{1, 1, 0, 0}, x] - 
        (32*G[{1, 1, 0, 1}, x])/3 - (32*G[{1, 1, 1, 0}, x])/3 + 
        (96*I)*Pi*G[{1, 1, 1, 0}, x] + 32*G[{0, 1, 1, 0, 0}, x] - 
        96*G[{1, 0, 1, 0, 0}, x] - 128*G[{1, 1, 0, 0, 0}, x] + 
        96*G[{1, 1, 1, 0, 0}, x] + (40*G[{1}, x]*Zeta[3])/3 + 
        (32*I)*Pi*G[{1}, x]*Zeta[3] + 32*G[{0, 1}, x]*Zeta[3] - 
        32*G[{1, 0}, x]*Zeta[3] + 96*G[{1, 1}, x]*Zeta[3]) + 
      ep^2*(((-521*I)/9)*Pi*G[{1}, x] - (4147*Pi^2*G[{1}, x])/162 - 
        ((320*I)/27)*Pi^3*G[{1}, x] + (17*Pi^4*G[{1}, x])/9 + 
        ((20*I)/9)*Pi^5*G[{1}, x] - ((16*I)/3)*Pi*G[{0, 1}, x] - 
        (301*Pi^2*G[{0, 1}, x])/27 - ((28*I)/9)*Pi^3*G[{0, 1}, x] + 
        (212*Pi^4*G[{0, 1}, x])/45 + ((1319*I)/27)*Pi*G[{1, 0}, x] + 
        (298*Pi^2*G[{1, 0}, x])/27 + ((28*I)/9)*Pi^3*G[{1, 0}, x] - 
        (164*Pi^4*G[{1, 0}, x])/45 - (521*G[{1, 1}, x])/9 + 
        ((2471*I)/27)*Pi*G[{1, 1}, x] + (563*Pi^2*G[{1, 1}, x])/27 + 
        ((16*I)/3)*Pi^3*G[{1, 1}, x] + (644*Pi^4*G[{1, 1}, x])/45 + 
        (8*I)*Pi*G[{0, 0, 1}, x] - (20*Pi^2*G[{0, 0, 1}, x])/9 - 
        ((16*I)/3)*Pi^3*G[{0, 0, 1}, x] + ((106*I)/9)*Pi*G[{0, 1, 0}, x] + 
        (20*Pi^2*G[{0, 1, 0}, x])/9 + ((16*I)/3)*Pi^3*G[{0, 1, 0}, x] - 
        (16*G[{0, 1, 1}, x])/3 + ((106*I)/9)*Pi*G[{0, 1, 1}, x] + 
        (52*Pi^2*G[{0, 1, 1}, x])/9 - (16*I)*Pi^3*G[{0, 1, 1}, x] - 
        ((106*I)/3)*Pi*G[{1, 0, 0}, x] - (40*Pi^2*G[{1, 0, 0}, x])/9 - 
        ((32*I)/3)*Pi^3*G[{1, 0, 0}, x] + (1319*G[{1, 0, 1}, x])/27 - 
        ((212*I)/9)*Pi*G[{1, 0, 1}, x] + (8*Pi^2*G[{1, 0, 1}, x])/3 + 
        ((160*I)/3)*Pi^3*G[{1, 0, 1}, x] + (1319*G[{1, 1, 0}, x])/27 - 
        ((22*I)/3)*Pi*G[{1, 1, 0}, x] - (112*Pi^2*G[{1, 1, 0}, x])/9 + 
        (256*G[{1, 1, 1}, x])/3 - ((568*I)/9)*Pi*G[{1, 1, 1}, x] - 
        (128*Pi^2*G[{1, 1, 1}, x])/9 - ((112*I)/3)*Pi^3*G[{1, 1, 1}, x] + 
        ((8*I)/3)*Pi*G[{0, 0, 1, 0}, x] - (16*Pi^2*G[{0, 0, 1, 0}, x])/3 + 
        8*G[{0, 0, 1, 1}, x] + ((8*I)/3)*Pi*G[{0, 0, 1, 1}, x] - 
        (8*I)*Pi*G[{0, 1, 0, 0}, x] + 16*Pi^2*G[{0, 1, 0, 0}, x] + 
        (106*G[{0, 1, 0, 1}, x])/9 - ((16*I)/3)*Pi*G[{0, 1, 0, 1}, x] + 
        (106*G[{0, 1, 1, 0}, x])/9 - (112*Pi^2*G[{0, 1, 1, 0}, x])/3 - 
        ((32*I)/3)*Pi*G[{0, 1, 1, 1}, x] + ((64*I)/3)*Pi*G[{1, 0, 0, 0}, x] - 
        (128*Pi^2*G[{1, 0, 0, 0}, x])/3 - (106*G[{1, 0, 0, 1}, x])/3 - 
        ((80*I)/3)*Pi*G[{1, 0, 0, 1}, x] - (106*G[{1, 0, 1, 0}, x])/3 - 
        ((56*I)/3)*Pi*G[{1, 0, 1, 0}, x] + (352*Pi^2*G[{1, 0, 1, 0}, x])/3 - 
        (106*G[{1, 0, 1, 1}, x])/9 + (8*I)*Pi*G[{1, 0, 1, 1}, x] + 
        (146*G[{1, 1, 0, 0}, x])/9 + ((8*I)/3)*Pi*G[{1, 1, 0, 0}, x] + 
        (224*Pi^2*G[{1, 1, 0, 0}, x])/3 - (424*G[{1, 1, 0, 1}, x])/9 + 
        ((40*I)/3)*Pi*G[{1, 1, 0, 1}, x] - (424*G[{1, 1, 1, 0}, x])/9 + 
        ((16*I)/3)*Pi*G[{1, 1, 1, 0}, x] - (304*Pi^2*G[{1, 1, 1, 0}, x])/3 - 
        48*G[{1, 1, 1, 1}, x] + (32*I)*Pi*G[{1, 1, 1, 1}, x] + 
        (8*G[{0, 0, 1, 0, 1}, x])/3 + (8*G[{0, 0, 1, 1, 0}, x])/3 + 
        (32*I)*Pi*G[{0, 0, 1, 1, 0}, x] - 8*G[{0, 1, 0, 0, 1}, x] - 
        8*G[{0, 1, 0, 1, 0}, x] - (96*I)*Pi*G[{0, 1, 0, 1, 0}, x] - 
        (8*G[{0, 1, 0, 1, 1}, x])/3 + (16*G[{0, 1, 1, 0, 0}, x])/3 - 
        (64*I)*Pi*G[{0, 1, 1, 0, 0}, x] - (32*G[{0, 1, 1, 0, 1}, x])/3 - 
        (32*G[{0, 1, 1, 1, 0}, x])/3 + (96*I)*Pi*G[{0, 1, 1, 1, 0}, x] + 
        (64*G[{1, 0, 0, 0, 1}, x])/3 + (64*G[{1, 0, 0, 1, 0}, x])/3 + 
        (256*I)*Pi*G[{1, 0, 0, 1, 0}, x] - 32*G[{1, 0, 0, 1, 1}, x] - 
        16*G[{1, 0, 1, 0, 0}, x] + (192*I)*Pi*G[{1, 0, 1, 0, 0}, x] + 
        (40*G[{1, 0, 1, 0, 1}, x])/3 + (40*G[{1, 0, 1, 1, 0}, x])/3 - 
        (320*I)*Pi*G[{1, 0, 1, 1, 0}, x] - 32*G[{1, 1, 0, 0, 0}, x] + 
        (128*I)*Pi*G[{1, 1, 0, 0, 0}, x] + 24*G[{1, 1, 0, 0, 1}, x] + 
        24*G[{1, 1, 0, 1, 0}, x] - (224*I)*Pi*G[{1, 1, 0, 1, 0}, x] + 
        (32*G[{1, 1, 0, 1, 1}, x])/3 - (16*G[{1, 1, 1, 0, 0}, x])/3 - 
        (192*I)*Pi*G[{1, 1, 1, 0, 0}, x] + 32*G[{1, 1, 1, 0, 1}, x] + 
        32*G[{1, 1, 1, 1, 0}, x] + (224*I)*Pi*G[{1, 1, 1, 1, 0}, x] + 
        32*G[{0, 0, 1, 1, 0, 0}, x] - 96*G[{0, 1, 0, 1, 0, 0}, x] - 
        128*G[{0, 1, 1, 0, 0, 0}, x] + 96*G[{0, 1, 1, 1, 0, 0}, x] + 
        256*G[{1, 0, 0, 1, 0, 0}, x] + 384*G[{1, 0, 1, 0, 0, 0}, x] - 
        320*G[{1, 0, 1, 1, 0, 0}, x] + 384*G[{1, 1, 0, 0, 0, 0}, x] - 
        224*G[{1, 1, 0, 1, 0, 0}, x] - 384*G[{1, 1, 1, 0, 0, 0}, x] + 
        224*G[{1, 1, 1, 1, 0, 0}, x] + (392*G[{1}, x]*Zeta[3])/9 - 
        ((8*I)/3)*Pi*G[{1}, x]*Zeta[3] - (176*Pi^2*G[{1}, x]*Zeta[3])/3 + 
        (40*G[{0, 1}, x]*Zeta[3])/3 + (32*I)*Pi*G[{0, 1}, x]*Zeta[3] + 
        8*G[{1, 0}, x]*Zeta[3] + (96*I)*Pi*G[{1, 0}, x]*Zeta[3] + 
        (32*I)*Pi*G[{1, 1}, x]*Zeta[3] + 32*G[{0, 0, 1}, x]*Zeta[3] - 
        32*G[{0, 1, 0}, x]*Zeta[3] + 96*G[{0, 1, 1}, x]*Zeta[3] + 
        160*G[{1, 0, 0}, x]*Zeta[3] - 320*G[{1, 0, 1}, x]*Zeta[3] - 
        160*G[{1, 1, 0}, x]*Zeta[3] + 224*G[{1, 1, 1}, x]*Zeta[3] + 
        208*G[{1}, x]*Zeta[5]))), 
 COLOR[CF*Nf]*(FF[1/(s*x^2)]*(((-19*I)/18)*Pi*G[{1}, x] + 
      (Pi^2*G[{1}, x])/9 - (19*G[{1, 1}, x])/18 + (I/3)*Pi*G[{1, 1}, x] + 
      (2*G[{1, 1, 1}, x])/3 + ep*(((-469*I)/108)*Pi*G[{1}, x] + 
        (107*Pi^2*G[{1}, x])/108 + (I/12)*Pi^3*G[{1}, x] - 
        ((19*I)/18)*Pi*G[{0, 1}, x] + (Pi^2*G[{0, 1}, x])/9 - 
        (469*G[{1, 1}, x])/108 + ((22*I)/9)*Pi*G[{1, 1}, x] - 
        (13*Pi^2*G[{1, 1}, x])/36 - (19*G[{0, 1, 1}, x])/18 + 
        (I/3)*Pi*G[{0, 1, 1}, x] + (I/3)*Pi*G[{1, 0, 1}, x] + 
        (44*G[{1, 1, 1}, x])/9 - I*Pi*G[{1, 1, 1}, x] + 
        (2*G[{0, 1, 1, 1}, x])/3 + G[{1, 0, 1, 1}, x]/3 - 
        3*G[{1, 1, 1, 1}, x] - (G[{1}, x]*Zeta[3])/3) + 
      ep^2*(((-10021*I)/648)*Pi*G[{1}, x] + (2489*Pi^2*G[{1}, x])/648 + 
        ((11*I)/18)*Pi^3*G[{1}, x] - (19*Pi^4*G[{1}, x])/540 - 
        ((469*I)/108)*Pi*G[{0, 1}, x] + (107*Pi^2*G[{0, 1}, x])/108 + 
        (I/12)*Pi^3*G[{0, 1}, x] - (10021*G[{1, 1}, x])/648 + 
        ((505*I)/54)*Pi*G[{1, 1}, x] - (35*Pi^2*G[{1, 1}, x])/18 - 
        (I/4)*Pi^3*G[{1, 1}, x] - ((19*I)/18)*Pi*G[{0, 0, 1}, x] + 
        (Pi^2*G[{0, 0, 1}, x])/9 - (469*G[{0, 1, 1}, x])/108 + 
        ((22*I)/9)*Pi*G[{0, 1, 1}, x] - (13*Pi^2*G[{0, 1, 1}, x])/36 + 
        ((22*I)/9)*Pi*G[{1, 0, 1}, x] - (7*Pi^2*G[{1, 0, 1}, x])/18 + 
        (505*G[{1, 1, 1}, x])/27 - ((47*I)/9)*Pi*G[{1, 1, 1}, x] + 
        (7*Pi^2*G[{1, 1, 1}, x])/9 - (19*G[{0, 0, 1, 1}, x])/18 + 
        (I/3)*Pi*G[{0, 0, 1, 1}, x] + (I/3)*Pi*G[{0, 1, 0, 1}, x] + 
        (44*G[{0, 1, 1, 1}, x])/9 - I*Pi*G[{0, 1, 1, 1}, x] + 
        (I/3)*Pi*G[{1, 0, 0, 1}, x] + (22*G[{1, 0, 1, 1}, x])/9 - 
        I*Pi*G[{1, 0, 1, 1}, x] - I*Pi*G[{1, 1, 0, 1}, x] - 
        (47*G[{1, 1, 1, 1}, x])/3 + ((7*I)/3)*Pi*G[{1, 1, 1, 1}, x] + 
        (2*G[{0, 0, 1, 1, 1}, x])/3 + G[{0, 1, 0, 1, 1}, x]/3 - 
        3*G[{0, 1, 1, 1, 1}, x] + G[{1, 0, 0, 1, 1}, x]/3 - 
        2*G[{1, 0, 1, 1, 1}, x] - G[{1, 1, 0, 1, 1}, x] + 
        (28*G[{1, 1, 1, 1, 1}, x])/3 - (25*G[{1}, x]*Zeta[3])/18 + 
        ((19*I)/9)*Pi*G[{1}, x]*Zeta[3] - (G[{0, 1}, x]*Zeta[3])/3 + 
        (31*G[{1, 1}, x]*Zeta[3])/9)) + FF[1/(s*(1 - x))]*
     (4769/1296 + ((85*I)/54)*Pi - (79*Pi^2)/216 + (19*G[{0}, x])/18 - 
      (I/3)*Pi*G[{0}, x] - (19*G[{1}, x])/12 - ((5*I)/9)*Pi*G[{1}, x] + 
      (Pi^2*G[{1}, x])/9 - (2*G[{0, 0}, x])/3 - G[{1, 1}, x]/18 + 
      (I/3)*Pi*G[{1, 1}, x] + (2*G[{1, 1, 1}, x])/3 + Zeta[3]/18 + 
      ep*(129641/7776 + ((2077*I)/324)*Pi - (2215*Pi^2)/1296 - (I/6)*Pi^3 + 
        Pi^4/720 + (583*G[{0}, x])/108 - ((7*I)/6)*Pi*G[{0}, x] + 
        (5*Pi^2*G[{0}, x])/36 - (673*G[{1}, x])/72 - ((28*I)/27)*Pi*
         G[{1}, x] + (109*Pi^2*G[{1}, x])/216 + (I/12)*Pi^3*G[{1}, x] - 
        (71*G[{0, 0}, x])/18 + (I/3)*Pi*G[{0, 0}, x] - 
        ((5*I)/9)*Pi*G[{0, 1}, x] + (Pi^2*G[{0, 1}, x])/9 - 
        (I/3)*Pi*G[{1, 0}, x] + (98*G[{1, 1}, x])/27 + 
        ((10*I)/9)*Pi*G[{1, 1}, x] - (13*Pi^2*G[{1, 1}, x])/36 + 
        (5*G[{0, 0, 0}, x])/3 - (5*G[{0, 1, 1}, x])/9 + 
        (I/3)*Pi*G[{0, 1, 1}, x] - G[{1, 0, 0}, x]/3 + 
        (I/3)*Pi*G[{1, 0, 1}, x] + (13*G[{1, 1, 1}, x])/18 - 
        I*Pi*G[{1, 1, 1}, x] + (2*G[{0, 1, 1, 1}, x])/3 + 
        G[{1, 0, 1, 1}, x]/3 - 3*G[{1, 1, 1, 1}, x] - (73*Zeta[3])/27 - 
        ((2*I)/3)*Pi*Zeta[3] - (G[{1}, x]*Zeta[3])/3) + 
      ep^2*(2866673/46656 + ((44461*I)/1944)*Pi - (51709*Pi^2)/7776 - 
        ((41*I)/54)*Pi^3 + (451*Pi^4)/25920 - ((17*I)/1440)*Pi^5 + 
        (13519*G[{0}, x])/648 - ((205*I)/36)*Pi*G[{0}, x] + 
        (20*Pi^2*G[{0}, x])/27 + (I/36)*Pi^3*G[{0}, x] - 
        (16129*G[{1}, x])/432 - ((164*I)/81)*Pi*G[{1}, x] + 
        (203*Pi^2*G[{1}, x])/162 + (I/3)*Pi^3*G[{1}, x] - 
        (19*Pi^4*G[{1}, x])/540 - (1925*G[{0, 0}, x])/108 + 
        ((7*I)/3)*Pi*G[{0, 0}, x] - (Pi^2*G[{0, 0}, x])/18 - 
        ((28*I)/27)*Pi*G[{0, 1}, x] + (25*Pi^2*G[{0, 1}, x])/54 + 
        (I/12)*Pi^3*G[{0, 1}, x] - ((7*I)/6)*Pi*G[{1, 0}, x] + 
        (Pi^2*G[{1, 0}, x])/6 + (6373*G[{1, 1}, x])/324 + 
        ((56*I)/27)*Pi*G[{1, 1}, x] - (23*Pi^2*G[{1, 1}, x])/24 - 
        (I/4)*Pi^3*G[{1, 1}, x] + (98*G[{0, 0, 0}, x])/9 - 
        (I/3)*Pi*G[{0, 0, 0}, x] - ((5*I)/9)*Pi*G[{0, 0, 1}, x] + 
        (Pi^2*G[{0, 0, 1}, x])/9 + (I/3)*Pi*G[{0, 1, 0}, x] - 
        (28*G[{0, 1, 1}, x])/27 + ((10*I)/9)*Pi*G[{0, 1, 1}, x] - 
        (13*Pi^2*G[{0, 1, 1}, x])/36 - (7*G[{1, 0, 0}, x])/6 + 
        (I/3)*Pi*G[{1, 0, 0}, x] + ((10*I)/9)*Pi*G[{1, 0, 1}, x] - 
        (7*Pi^2*G[{1, 0, 1}, x])/18 - (I/3)*Pi*G[{1, 1, 0}, x] - 
        (361*G[{1, 1, 1}, x])/54 - ((20*I)/9)*Pi*G[{1, 1, 1}, x] + 
        (7*Pi^2*G[{1, 1, 1}, x])/9 - (10*G[{0, 0, 0, 0}, x])/3 - 
        (5*G[{0, 0, 1, 1}, x])/9 + (I/3)*Pi*G[{0, 0, 1, 1}, x] + 
        G[{0, 1, 0, 0}, x]/3 + (I/3)*Pi*G[{0, 1, 0, 1}, x] + 
        (20*G[{0, 1, 1, 1}, x])/9 - I*Pi*G[{0, 1, 1, 1}, x] + 
        (2*G[{1, 0, 0, 0}, x])/3 + (I/3)*Pi*G[{1, 0, 0, 1}, x] + 
        (10*G[{1, 0, 1, 1}, x])/9 - I*Pi*G[{1, 0, 1, 1}, x] - 
        G[{1, 1, 0, 0}, x]/3 - I*Pi*G[{1, 1, 0, 1}, x] - 
        (19*G[{1, 1, 1, 1}, x])/6 + ((7*I)/3)*Pi*G[{1, 1, 1, 1}, x] + 
        (2*G[{0, 0, 1, 1, 1}, x])/3 + G[{0, 1, 0, 1, 1}, x]/3 - 
        3*G[{0, 1, 1, 1, 1}, x] + G[{1, 0, 0, 1, 1}, x]/3 - 
        2*G[{1, 0, 1, 1, 1}, x] - G[{1, 1, 0, 1, 1}, x] + 
        (28*G[{1, 1, 1, 1, 1}, x])/3 - (2371*Zeta[3])/162 - 
        ((122*I)/27)*Pi*Zeta[3] + (47*Pi^2*Zeta[3])/54 - 
        (22*G[{0}, x]*Zeta[3])/9 + (59*G[{1}, x]*Zeta[3])/18 + 
        ((19*I)/9)*Pi*G[{1}, x]*Zeta[3] - (G[{0, 1}, x]*Zeta[3])/3 + 
        (31*G[{1, 1}, x]*Zeta[3])/9 - (59*Zeta[5])/30)) + 
    FF[1/(s*(1 - x)^2)]*(((19*I)/18)*Pi*G[{0}, x] - (Pi^2*G[{0}, x])/9 + 
      (19*G[{0, 0}, x])/18 - (I/3)*Pi*G[{0, 0}, x] - (2*G[{0, 0, 0}, x])/3 + 
      ep*(((-19*I)/108)*Pi^3 + (2*Pi^4)/135 + ((469*I)/108)*Pi*G[{0}, x] - 
        (107*Pi^2*G[{0}, x])/108 - (I/36)*Pi^3*G[{0}, x] + 
        (469*G[{0, 0}, x])/108 - ((22*I)/9)*Pi*G[{0, 0}, x] + 
        (13*Pi^2*G[{0, 0}, x])/36 + ((19*I)/18)*Pi*G[{1, 0}, x] - 
        (Pi^2*G[{1, 0}, x])/9 - (44*G[{0, 0, 0}, x])/9 + 
        I*Pi*G[{0, 0, 0}, x] - (I/3)*Pi*G[{0, 1, 0}, x] + 
        (19*G[{1, 0, 0}, x])/18 - (I/3)*Pi*G[{1, 0, 0}, x] + 
        3*G[{0, 0, 0, 0}, x] - G[{0, 1, 0, 0}, x]/3 - (2*G[{1, 0, 0, 0}, x])/
         3 + (19*Zeta[3])/18 + (I/3)*Pi*Zeta[3]) + 
      ep^2*(((-469*I)/648)*Pi^3 + (913*Pi^4)/6480 + (I/270)*Pi^5 + 
        ((10021*I)/648)*Pi*G[{0}, x] - (2489*Pi^2*G[{0}, x])/648 - 
        ((11*I)/54)*Pi^3*G[{0}, x] - (7*Pi^4*G[{0}, x])/360 - 
        ((19*I)/108)*Pi^3*G[{1}, x] + (2*Pi^4*G[{1}, x])/135 + 
        (10021*G[{0, 0}, x])/648 - ((505*I)/54)*Pi*G[{0, 0}, x] + 
        (35*Pi^2*G[{0, 0}, x])/18 + (I/12)*Pi^3*G[{0, 0}, x] + 
        (I/18)*Pi^3*G[{0, 1}, x] + ((469*I)/108)*Pi*G[{1, 0}, x] - 
        (107*Pi^2*G[{1, 0}, x])/108 - (I/36)*Pi^3*G[{1, 0}, x] - 
        (505*G[{0, 0, 0}, x])/27 + ((47*I)/9)*Pi*G[{0, 0, 0}, x] - 
        (7*Pi^2*G[{0, 0, 0}, x])/9 - ((22*I)/9)*Pi*G[{0, 1, 0}, x] + 
        (7*Pi^2*G[{0, 1, 0}, x])/18 + (469*G[{1, 0, 0}, x])/108 - 
        ((22*I)/9)*Pi*G[{1, 0, 0}, x] + (13*Pi^2*G[{1, 0, 0}, x])/36 + 
        ((19*I)/18)*Pi*G[{1, 1, 0}, x] - (Pi^2*G[{1, 1, 0}, x])/9 + 
        (47*G[{0, 0, 0, 0}, x])/3 - ((7*I)/3)*Pi*G[{0, 0, 0, 0}, x] + 
        I*Pi*G[{0, 0, 1, 0}, x] - (22*G[{0, 1, 0, 0}, x])/9 + 
        I*Pi*G[{0, 1, 0, 0}, x] - (I/3)*Pi*G[{0, 1, 1, 0}, x] - 
        (44*G[{1, 0, 0, 0}, x])/9 + I*Pi*G[{1, 0, 0, 0}, x] - 
        (I/3)*Pi*G[{1, 0, 1, 0}, x] + (19*G[{1, 1, 0, 0}, x])/18 - 
        (I/3)*Pi*G[{1, 1, 0, 0}, x] - (28*G[{0, 0, 0, 0, 0}, x])/3 + 
        G[{0, 0, 1, 0, 0}, x] + 2*G[{0, 1, 0, 0, 0}, x] - 
        G[{0, 1, 1, 0, 0}, x]/3 + 3*G[{1, 0, 0, 0, 0}, x] - 
        G[{1, 0, 1, 0, 0}, x]/3 - (2*G[{1, 1, 0, 0, 0}, x])/3 + 
        (469*Zeta[3])/108 + ((25*I)/18)*Pi*Zeta[3] - (11*Pi^2*Zeta[3])/36 - 
        (19*G[{0}, x]*Zeta[3])/18 - ((25*I)/9)*Pi*G[{0}, x]*Zeta[3] + 
        (19*G[{1}, x]*Zeta[3])/18 + (I/3)*Pi*G[{1}, x]*Zeta[3] - 
        (22*G[{0, 0}, x]*Zeta[3])/9 - (G[{0, 1}, x]*Zeta[3])/3 + 
        Zeta[5]/3)) + FF[1/(s*x)]*(-4769/1296 - ((85*I)/54)*Pi + 
      (79*Pi^2)/216 + (19*G[{0}, x])/12 + ((5*I)/9)*Pi*G[{0}, x] - 
      (Pi^2*G[{0}, x])/9 - (19*G[{1}, x])/18 + (I/3)*Pi*G[{1}, x] + 
      G[{0, 0}, x]/18 - (I/3)*Pi*G[{0, 0}, x] + (2*G[{1, 1}, x])/3 - 
      (2*G[{0, 0, 0}, x])/3 - Zeta[3]/18 + 
      ep*(-129641/7776 - ((2077*I)/324)*Pi + (2215*Pi^2)/1296 + 
        ((7*I)/54)*Pi^3 + (29*Pi^4)/2160 + (673*G[{0}, x])/72 + 
        ((28*I)/27)*Pi*G[{0}, x] - (109*Pi^2*G[{0}, x])/216 - 
        (I/36)*Pi^3*G[{0}, x] - (583*G[{1}, x])/108 + 
        ((7*I)/6)*Pi*G[{1}, x] - (5*Pi^2*G[{1}, x])/36 - 
        (98*G[{0, 0}, x])/27 - ((10*I)/9)*Pi*G[{0, 0}, x] + 
        (13*Pi^2*G[{0, 0}, x])/36 + (I/3)*Pi*G[{0, 1}, x] + 
        ((5*I)/9)*Pi*G[{1, 0}, x] - (Pi^2*G[{1, 0}, x])/9 + 
        (71*G[{1, 1}, x])/18 - (I/3)*Pi*G[{1, 1}, x] - (13*G[{0, 0, 0}, x])/
         18 + I*Pi*G[{0, 0, 0}, x] - (I/3)*Pi*G[{0, 1, 0}, x] + 
        G[{0, 1, 1}, x]/3 + (5*G[{1, 0, 0}, x])/9 - 
        (I/3)*Pi*G[{1, 0, 0}, x] - (5*G[{1, 1, 1}, x])/3 + 
        3*G[{0, 0, 0, 0}, x] - G[{0, 1, 0, 0}, x]/3 - (2*G[{1, 0, 0, 0}, x])/
         3 + (79*Zeta[3])/27 + I*Pi*Zeta[3]) + 
      ep^2*(-2866673/46656 - ((44461*I)/1944)*Pi + (51709*Pi^2)/7776 + 
        ((253*I)/324)*Pi^3 + (23*Pi^4)/960 + ((67*I)/4320)*Pi^5 + 
        (16129*G[{0}, x])/432 + ((164*I)/81)*Pi*G[{0}, x] - 
        (203*Pi^2*G[{0}, x])/162 - ((5*I)/54)*Pi^3*G[{0}, x] - 
        (7*Pi^4*G[{0}, x])/360 - (13519*G[{1}, x])/648 + 
        ((205*I)/36)*Pi*G[{1}, x] - (20*Pi^2*G[{1}, x])/27 - 
        ((19*I)/108)*Pi^3*G[{1}, x] + (2*Pi^4*G[{1}, x])/135 - 
        (6373*G[{0, 0}, x])/324 - ((56*I)/27)*Pi*G[{0, 0}, x] + 
        (23*Pi^2*G[{0, 0}, x])/24 + (I/12)*Pi^3*G[{0, 0}, x] + 
        ((7*I)/6)*Pi*G[{0, 1}, x] - (Pi^2*G[{0, 1}, x])/6 + 
        (I/18)*Pi^3*G[{0, 1}, x] + ((28*I)/27)*Pi*G[{1, 0}, x] - 
        (25*Pi^2*G[{1, 0}, x])/54 - (I/36)*Pi^3*G[{1, 0}, x] + 
        (1925*G[{1, 1}, x])/108 - ((7*I)/3)*Pi*G[{1, 1}, x] + 
        (Pi^2*G[{1, 1}, x])/18 + (361*G[{0, 0, 0}, x])/54 + 
        ((20*I)/9)*Pi*G[{0, 0, 0}, x] - (7*Pi^2*G[{0, 0, 0}, x])/9 + 
        (I/3)*Pi*G[{0, 0, 1}, x] - ((10*I)/9)*Pi*G[{0, 1, 0}, x] + 
        (7*Pi^2*G[{0, 1, 0}, x])/18 + (7*G[{0, 1, 1}, x])/6 - 
        (I/3)*Pi*G[{0, 1, 1}, x] + (28*G[{1, 0, 0}, x])/27 - 
        ((10*I)/9)*Pi*G[{1, 0, 0}, x] + (13*Pi^2*G[{1, 0, 0}, x])/36 - 
        (I/3)*Pi*G[{1, 0, 1}, x] + ((5*I)/9)*Pi*G[{1, 1, 0}, x] - 
        (Pi^2*G[{1, 1, 0}, x])/9 - (98*G[{1, 1, 1}, x])/9 + 
        (I/3)*Pi*G[{1, 1, 1}, x] + (19*G[{0, 0, 0, 0}, x])/6 - 
        ((7*I)/3)*Pi*G[{0, 0, 0, 0}, x] + I*Pi*G[{0, 0, 1, 0}, x] + 
        G[{0, 0, 1, 1}, x]/3 - (10*G[{0, 1, 0, 0}, x])/9 + 
        I*Pi*G[{0, 1, 0, 0}, x] - (I/3)*Pi*G[{0, 1, 1, 0}, x] - 
        (2*G[{0, 1, 1, 1}, x])/3 - (20*G[{1, 0, 0, 0}, x])/9 + 
        I*Pi*G[{1, 0, 0, 0}, x] - (I/3)*Pi*G[{1, 0, 1, 0}, x] - 
        G[{1, 0, 1, 1}, x]/3 + (5*G[{1, 1, 0, 0}, x])/9 - 
        (I/3)*Pi*G[{1, 1, 0, 0}, x] + (10*G[{1, 1, 1, 1}, x])/3 - 
        (28*G[{0, 0, 0, 0, 0}, x])/3 + G[{0, 0, 1, 0, 0}, x] + 
        2*G[{0, 1, 0, 0, 0}, x] - G[{0, 1, 1, 0, 0}, x]/3 + 
        3*G[{1, 0, 0, 0, 0}, x] - G[{1, 0, 1, 0, 0}, x]/3 - 
        (2*G[{1, 1, 0, 0, 0}, x])/3 + (1175*Zeta[3])/81 + 
        ((137*I)/27)*Pi*Zeta[3] - (127*Pi^2*Zeta[3])/108 - 
        (85*G[{0}, x]*Zeta[3])/18 - ((25*I)/9)*Pi*G[{0}, x]*Zeta[3] + 
        (10*G[{1}, x]*Zeta[3])/3 + (I/3)*Pi*G[{1}, x]*Zeta[3] - 
        (22*G[{0, 0}, x]*Zeta[3])/9 - (G[{0, 1}, x]*Zeta[3])/3 + 
        (23*Zeta[5])/10))) + COLOR[CF^2]*((-3*Pi^2)/(2*s) - (6*G[{0}, x])/s + 
    (6*G[{1}, x])/s - (3*G[{0, 0}, x])/s + (3*G[{0, 1}, x])/s + 
    (3*G[{1, 0}, x])/s - (3*G[{1, 1}, x])/s + 
    ep*((-27*Pi^2)/(4*s) - (39*G[{0}, x])/s + (5*Pi^2*G[{0}, x])/(3*s) + 
      (39*G[{1}, x])/s + (13*Pi^2*G[{1}, x])/(3*s) - (3*G[{0, 0}, x])/(2*s) + 
      (27*G[{0, 1}, x])/(2*s) + (27*G[{1, 0}, x])/(2*s) - 
      (51*G[{1, 1}, x])/(2*s) + (4*G[{0, 0, 0}, x])/s + 
      (2*G[{0, 0, 1}, x])/s + (2*G[{0, 1, 0}, x])/s - (8*G[{0, 1, 1}, x])/s + 
      (8*G[{1, 0, 0}, x])/s - (14*G[{1, 0, 1}, x])/s - 
      (14*G[{1, 1, 0}, x])/s + (20*G[{1, 1, 1}, x])/s - (6*Zeta[3])/s) + 
    ep^2*((-193*Pi^2)/(8*s) + (7*Pi^4)/(180*s) - (349*G[{0}, x])/(2*s) + 
      (13*Pi^2*G[{0}, x])/(2*s) - ((I/3)*Pi^3*G[{0}, x])/s + 
      (349*G[{1}, x])/(2*s) + (41*Pi^2*G[{1}, x])/(2*s) + 
      ((I/3)*Pi^3*G[{1}, x])/s + (119*G[{0, 0}, x])/(4*s) - 
      (5*Pi^2*G[{0, 0}, x])/(6*s) + (193*G[{0, 1}, x])/(4*s) - 
      (35*Pi^2*G[{0, 1}, x])/(6*s) + (193*G[{1, 0}, x])/(4*s) - 
      (43*Pi^2*G[{1, 0}, x])/(6*s) - (505*G[{1, 1}, x])/(4*s) - 
      (61*Pi^2*G[{1, 1}, x])/(6*s) - (18*G[{0, 0, 0}, x])/s - 
      ((2*I)*Pi*G[{0, 0, 0}, x])/s + (21*G[{0, 0, 1}, x])/s + 
      ((2*I)*Pi*G[{0, 0, 1}, x])/s + (21*G[{0, 1, 0}, x])/s + 
      ((2*I)*Pi*G[{0, 1, 0}, x])/s - (48*G[{0, 1, 1}, x])/s - 
      ((2*I)*Pi*G[{0, 1, 1}, x])/s + (48*G[{1, 0, 0}, x])/s + 
      ((2*I)*Pi*G[{1, 0, 0}, x])/s - (75*G[{1, 0, 1}, x])/s - 
      ((2*I)*Pi*G[{1, 0, 1}, x])/s - (75*G[{1, 1, 0}, x])/s - 
      ((2*I)*Pi*G[{1, 1, 0}, x])/s + (126*G[{1, 1, 1}, x])/s + 
      ((2*I)*Pi*G[{1, 1, 1}, x])/s - (10*G[{0, 0, 0, 1}, x])/s - 
      (10*G[{0, 0, 1, 0}, x])/s + (8*G[{0, 0, 1, 1}, x])/s - 
      (16*G[{0, 1, 0, 0}, x])/s + (14*G[{0, 1, 0, 1}, x])/s + 
      (14*G[{0, 1, 1, 0}, x])/s - (24*G[{1, 0, 0, 0}, x])/s + 
      (10*G[{1, 0, 0, 1}, x])/s + (10*G[{1, 0, 1, 0}, x])/s + 
      (16*G[{1, 0, 1, 1}, x])/s - (8*G[{1, 1, 0, 0}, x])/s + 
      (34*G[{1, 1, 0, 1}, x])/s + (34*G[{1, 1, 1, 0}, x])/s - 
      (72*G[{1, 1, 1, 1}, x])/s - (27*Zeta[3])/s + (14*G[{0}, x]*Zeta[3])/s + 
      (10*G[{1}, x]*Zeta[3])/s) + FF[x/s]*(3*Pi^2 + 6*G[{0, 0}, x] - 
      6*G[{0, 1}, x] - 6*G[{1, 0}, x] + 6*G[{1, 1}, x] + 
      ep*((27*Pi^2)/2 - 6*Pi^2*G[{0}, x] - 6*Pi^2*G[{1}, x] + 
        27*G[{0, 0}, x] - 27*G[{0, 1}, x] - 27*G[{1, 0}, x] + 
        27*G[{1, 1}, x] - 24*G[{0, 0, 0}, x] + 12*G[{0, 0, 1}, x] + 
        12*G[{0, 1, 0}, x] + 12*G[{1, 0, 1}, x] + 12*G[{1, 1, 0}, x] - 
        24*G[{1, 1, 1}, x] + 12*Zeta[3]) + ep^2*((193*Pi^2)/4 + (3*Pi^4)/10 - 
        27*Pi^2*G[{0}, x] - 27*Pi^2*G[{1}, x] + (193*G[{0, 0}, x])/2 + 
        11*Pi^2*G[{0, 0}, x] - (193*G[{0, 1}, x])/2 + 13*Pi^2*G[{0, 1}, x] - 
        (193*G[{1, 0}, x])/2 + 13*Pi^2*G[{1, 0}, x] + (193*G[{1, 1}, x])/2 + 
        11*Pi^2*G[{1, 1}, x] - 108*G[{0, 0, 0}, x] + 54*G[{0, 0, 1}, x] + 
        54*G[{0, 1, 0}, x] + 54*G[{1, 0, 1}, x] + 54*G[{1, 1, 0}, x] - 
        108*G[{1, 1, 1}, x] + 72*G[{0, 0, 0, 0}, x] - 24*G[{0, 0, 0, 1}, x] - 
        24*G[{0, 0, 1, 0}, x] - 24*G[{0, 1, 0, 1}, x] - 
        24*G[{0, 1, 1, 0}, x] + 24*G[{0, 1, 1, 1}, x] + 
        24*G[{1, 0, 0, 0}, x] - 24*G[{1, 0, 0, 1}, x] - 
        24*G[{1, 0, 1, 0}, x] - 24*G[{1, 1, 0, 1}, x] - 
        24*G[{1, 1, 1, 0}, x] + 72*G[{1, 1, 1, 1}, x] + 54*Zeta[3] - 
        24*G[{0}, x]*Zeta[3] - 24*G[{1}, x]*Zeta[3])) + 
    FF[1/(s*(1 - x)^2)]*(((-2*I)/3)*Pi^3 - (19*Pi^4)/60 + 
      ((17*I)/4)*Pi*G[{0}, x] + (5*Pi^2*G[{0}, x])/6 - 
      ((7*I)/12)*Pi^3*G[{0}, x] + (17*G[{0, 0}, x])/4 - 
      ((3*I)/2)*Pi*G[{0, 0}, x] - (35*Pi^2*G[{0, 0}, x])/12 - 
      (3*I)*Pi*G[{0, 1}, x] - Pi^2*G[{0, 1}, x] + I*Pi*G[{1, 0}, x] - 
      (3*I)*Pi*G[{0, 0, 0}, x] - 3*G[{0, 0, 1}, x] - 
      (4*I)*Pi*G[{0, 0, 1}, x] - 3*G[{0, 1, 0}, x] + I*Pi*G[{0, 1, 0}, x] + 
      G[{1, 0, 0}, x] - 13*G[{0, 0, 0, 0}, x] + 10*G[{0, 0, 0, 1}, x] + 
      10*G[{0, 0, 1, 0}, x] - 14*G[{0, 0, 1, 1}, x] + G[{0, 1, 0, 0}, x] + 
      4*Zeta[3] - (6*I)*Pi*Zeta[3] + 8*G[{0}, x]*Zeta[3] + 
      ep*(((-131*I)/24)*Pi^3 - (77*Pi^4)/360 + (I/120)*Pi^5 - 
        ((43*I)/8)*Pi*G[{0}, x] + (67*Pi^2*G[{0}, x])/8 + 
        ((5*I)/8)*Pi^3*G[{0}, x] + (149*Pi^4*G[{0}, x])/120 - 
        (I/2)*Pi^3*G[{1}, x] - (19*Pi^4*G[{1}, x])/60 - (43*G[{0, 0}, x])/8 - 
        ((41*I)/2)*Pi*G[{0, 0}, x] - (25*Pi^2*G[{0, 0}, x])/8 + 
        ((3*I)/2)*Pi^3*G[{0, 0}, x] - ((41*I)/2)*Pi*G[{0, 1}, x] - 
        (4*Pi^2*G[{0, 1}, x])/3 + (I/6)*Pi^3*G[{0, 1}, x] + 
        ((49*I)/4)*Pi*G[{1, 0}, x] - (2*Pi^2*G[{1, 0}, x])/3 - 
        ((7*I)/12)*Pi^3*G[{1, 0}, x] - 10*G[{0, 0, 0}, x] - 
        ((3*I)/2)*Pi*G[{0, 0, 0}, x] + (49*Pi^2*G[{0, 0, 0}, x])/3 - 
        (41*G[{0, 0, 1}, x])/2 - (18*I)*Pi*G[{0, 0, 1}, x] + 
        20*Pi^2*G[{0, 0, 1}, x] - (41*G[{0, 1, 0}, x])/2 + 
        ((11*I)/2)*Pi*G[{0, 1, 0}, x] + (97*Pi^2*G[{0, 1, 0}, x])/6 + 
        (11*I)*Pi*G[{0, 1, 1}, x] + (13*Pi^2*G[{0, 1, 1}, x])/3 + 
        (49*G[{1, 0, 0}, x])/4 - ((5*I)/2)*Pi*G[{1, 0, 0}, x] - 
        (35*Pi^2*G[{1, 0, 0}, x])/12 - (2*I)*Pi*G[{1, 0, 1}, x] - 
        Pi^2*G[{1, 0, 1}, x] + I*Pi*G[{1, 1, 0}, x] - (25*G[{0, 0, 0, 0}, x])/
         2 + (14*I)*Pi*G[{0, 0, 0, 0}, x] + 14*G[{0, 0, 0, 1}, x] - 
        (4*I)*Pi*G[{0, 0, 0, 1}, x] + 14*G[{0, 0, 1, 0}, x] - 
        (7*I)*Pi*G[{0, 0, 1, 0}, x] - 26*G[{0, 0, 1, 1}, x] + 
        (6*I)*Pi*G[{0, 0, 1, 1}, x] + G[{0, 1, 0, 0}, x]/2 - 
        (8*I)*Pi*G[{0, 1, 0, 0}, x] + 11*G[{0, 1, 0, 1}, x] + 
        (6*I)*Pi*G[{0, 1, 0, 1}, x] + 11*G[{0, 1, 1, 0}, x] + 
        (5*I)*Pi*G[{0, 1, 1, 0}, x] - 4*G[{1, 0, 0, 0}, x] - 
        (3*I)*Pi*G[{1, 0, 0, 0}, x] - 2*G[{1, 0, 0, 1}, x] - 
        (4*I)*Pi*G[{1, 0, 0, 1}, x] - 2*G[{1, 0, 1, 0}, x] + 
        I*Pi*G[{1, 0, 1, 0}, x] + G[{1, 1, 0, 0}, x] + 
        90*G[{0, 0, 0, 0, 0}, x] - 50*G[{0, 0, 0, 0, 1}, x] - 
        50*G[{0, 0, 0, 1, 0}, x] + 26*G[{0, 0, 0, 1, 1}, x] - 
        5*G[{0, 0, 1, 0, 0}, x] - 22*G[{0, 0, 1, 0, 1}, x] - 
        22*G[{0, 0, 1, 1, 0}, x] + 56*G[{0, 0, 1, 1, 1}, x] + 
        26*G[{0, 1, 0, 0, 0}, x] - 36*G[{0, 1, 0, 0, 1}, x] - 
        36*G[{0, 1, 0, 1, 0}, x] + 42*G[{0, 1, 0, 1, 1}, x] + 
        5*G[{0, 1, 1, 0, 0}, x] - 13*G[{1, 0, 0, 0, 0}, x] + 
        10*G[{1, 0, 0, 0, 1}, x] + 10*G[{1, 0, 0, 1, 0}, x] - 
        14*G[{1, 0, 0, 1, 1}, x] + G[{1, 0, 1, 0, 0}, x] + (131*Zeta[3])/4 - 
        ((95*I)/2)*Pi*Zeta[3] - (259*Pi^2*Zeta[3])/12 - 7*G[{0}, x]*Zeta[3] - 
        ((4*I)/3)*Pi*G[{0}, x]*Zeta[3] + 3*G[{1}, x]*Zeta[3] - 
        (6*I)*Pi*G[{1}, x]*Zeta[3] - (232*G[{0, 0}, x]*Zeta[3])/3 - 
        3*G[{0, 1}, x]*Zeta[3] + 8*G[{1, 0}, x]*Zeta[3] - 66*Zeta[5]) + 
      ep^2*(((-1037*I)/48)*Pi^3 - (1027*Pi^4)/1440 - ((71*I)/40)*Pi^5 - 
        (797*Pi^6)/90720 - ((2213*I)/16)*Pi*G[{0}, x] + 
        (3367*Pi^2*G[{0}, x])/48 + ((151*I)/12)*Pi^3*G[{0}, x] + 
        (377*Pi^4*G[{0}, x])/720 + (I/96)*Pi^5*G[{0}, x] - 
        ((49*I)/8)*Pi^3*G[{1}, x] + (8*Pi^4*G[{1}, x])/45 + 
        (I/120)*Pi^5*G[{1}, x] - (2213*G[{0, 0}, x])/16 - 
        ((271*I)/4)*Pi*G[{0, 0}, x] - (157*Pi^2*G[{0, 0}, x])/12 + 
        ((17*I)/24)*Pi^3*G[{0, 0}, x] - (4513*Pi^4*G[{0, 0}, x])/1440 - 
        (96*I)*Pi*G[{0, 1}, x] - (23*Pi^2*G[{0, 1}, x])/6 - 
        ((47*I)/12)*Pi^3*G[{0, 1}, x] + (37*Pi^4*G[{0, 1}, x])/120 + 
        ((269*I)/8)*Pi*G[{1, 0}, x] - (13*Pi^2*G[{1, 0}, x])/8 - 
        ((7*I)/8)*Pi^3*G[{1, 0}, x] + (149*Pi^4*G[{1, 0}, x])/120 - 
        (I/2)*Pi^3*G[{1, 1}, x] - (19*Pi^4*G[{1, 1}, x])/60 + 
        36*G[{0, 0, 0}, x] + (36*I)*Pi*G[{0, 0, 0}, x] + 
        (85*Pi^2*G[{0, 0, 0}, x])/6 - ((35*I)/12)*Pi^3*G[{0, 0, 0}, x] - 
        96*G[{0, 0, 1}, x] - (88*I)*Pi*G[{0, 0, 1}, x] + 
        (245*Pi^2*G[{0, 0, 1}, x])/6 + ((49*I)/6)*Pi^3*G[{0, 0, 1}, x] - 
        96*G[{0, 1, 0}, x] + (16*I)*Pi*G[{0, 1, 0}, x] + 
        (253*Pi^2*G[{0, 1, 0}, x])/12 + ((41*I)/12)*Pi^3*G[{0, 1, 0}, x] + 
        ((139*I)/2)*Pi*G[{0, 1, 1}, x] + (14*Pi^2*G[{0, 1, 1}, x])/3 - 
        ((11*I)/6)*Pi^3*G[{0, 1, 1}, x] + (269*G[{1, 0, 0}, x])/8 - 
        ((65*I)/2)*Pi*G[{1, 0, 0}, x] - (Pi^2*G[{1, 0, 0}, x])/8 + 
        ((3*I)/2)*Pi^3*G[{1, 0, 0}, x] - ((33*I)/2)*Pi*G[{1, 0, 1}, x] + 
        (Pi^2*G[{1, 0, 1}, x])/6 + (I/6)*Pi^3*G[{1, 0, 1}, x] + 
        ((81*I)/4)*Pi*G[{1, 1, 0}, x] - (2*Pi^2*G[{1, 1, 0}, x])/3 - 
        ((7*I)/12)*Pi^3*G[{1, 1, 0}, x] + (9*G[{0, 0, 0, 0}, x])/2 + 
        ((37*I)/2)*Pi*G[{0, 0, 0, 0}, x] - (225*Pi^2*G[{0, 0, 0, 0}, x])/4 + 
        (109*G[{0, 0, 0, 1}, x])/2 - (20*I)*Pi*G[{0, 0, 0, 1}, x] - 
        59*Pi^2*G[{0, 0, 0, 1}, x] + (109*G[{0, 0, 1, 0}, x])/2 - 
        ((55*I)/2)*Pi*G[{0, 0, 1, 0}, x] - (425*Pi^2*G[{0, 0, 1, 0}, x])/6 - 
        (203*G[{0, 0, 1, 1}, x])/2 + (23*I)*Pi*G[{0, 0, 1, 1}, x] - 
        47*Pi^2*G[{0, 0, 1, 1}, x] - (25*G[{0, 1, 0, 0}, x])/2 - 
        ((73*I)/2)*Pi*G[{0, 1, 0, 0}, x] - (311*Pi^2*G[{0, 1, 0, 0}, x])/12 + 
        (139*G[{0, 1, 0, 1}, x])/2 + (44*I)*Pi*G[{0, 1, 0, 1}, x] - 
        (134*Pi^2*G[{0, 1, 0, 1}, x])/3 + (139*G[{0, 1, 1, 0}, x])/2 + 
        ((81*I)/2)*Pi*G[{0, 1, 1, 0}, x] - (287*Pi^2*G[{0, 1, 1, 0}, x])/6 - 
        (29*I)*Pi*G[{0, 1, 1, 1}, x] - (40*Pi^2*G[{0, 1, 1, 1}, x])/3 - 
        42*G[{1, 0, 0, 0}, x] - ((3*I)/2)*Pi*G[{1, 0, 0, 0}, x] + 
        (49*Pi^2*G[{1, 0, 0, 0}, x])/3 - (33*G[{1, 0, 0, 1}, x])/2 - 
        (13*I)*Pi*G[{1, 0, 0, 1}, x] + 20*Pi^2*G[{1, 0, 0, 1}, x] - 
        (33*G[{1, 0, 1, 0}, x])/2 + ((11*I)/2)*Pi*G[{1, 0, 1, 0}, x] + 
        (97*Pi^2*G[{1, 0, 1, 0}, x])/6 + (6*I)*Pi*G[{1, 0, 1, 1}, x] + 
        (13*Pi^2*G[{1, 0, 1, 1}, x])/3 + (81*G[{1, 1, 0, 0}, x])/4 - 
        ((5*I)/2)*Pi*G[{1, 1, 0, 0}, x] - (35*Pi^2*G[{1, 1, 0, 0}, x])/12 - 
        (2*I)*Pi*G[{1, 1, 0, 1}, x] - Pi^2*G[{1, 1, 0, 1}, x] + 
        I*Pi*G[{1, 1, 1, 0}, x] + 85*G[{0, 0, 0, 0, 0}, x] - 
        (45*I)*Pi*G[{0, 0, 0, 0, 0}, x] - 46*G[{0, 0, 0, 0, 1}, x] - 
        (20*I)*Pi*G[{0, 0, 0, 0, 1}, x] - 46*G[{0, 0, 0, 1, 0}, x] + 
        (19*I)*Pi*G[{0, 0, 0, 1, 0}, x] - 2*G[{0, 0, 0, 1, 1}, x] + 
        (10*I)*Pi*G[{0, 0, 0, 1, 1}, x] - (23*G[{0, 0, 1, 0, 0}, x])/2 + 
        (30*I)*Pi*G[{0, 0, 1, 0, 0}, x] - 44*G[{0, 0, 1, 0, 1}, x] + 
        (14*I)*Pi*G[{0, 0, 1, 0, 1}, x] - 44*G[{0, 0, 1, 1, 0}, x] - 
        (19*I)*Pi*G[{0, 0, 1, 1, 0}, x] + 119*G[{0, 0, 1, 1, 1}, x] - 
        (8*I)*Pi*G[{0, 0, 1, 1, 1}, x] + 16*G[{0, 1, 0, 0, 0}, x] + 
        (25*I)*Pi*G[{0, 1, 0, 0, 0}, x] - 52*G[{0, 1, 0, 0, 1}, x] + 
        (16*I)*Pi*G[{0, 1, 0, 0, 1}, x] - 52*G[{0, 1, 0, 1, 0}, x] - 
        (3*I)*Pi*G[{0, 1, 0, 1, 0}, x] + 74*G[{0, 1, 0, 1, 1}, x] - 
        (6*I)*Pi*G[{0, 1, 0, 1, 1}, x] + (95*G[{0, 1, 1, 0, 0}, x])/2 - 
        (8*I)*Pi*G[{0, 1, 1, 0, 0}, x] - 29*G[{0, 1, 1, 0, 1}, x] - 
        (14*I)*Pi*G[{0, 1, 1, 0, 1}, x] - 29*G[{0, 1, 1, 1, 0}, x] - 
        (3*I)*Pi*G[{0, 1, 1, 1, 0}, x] - G[{1, 0, 0, 0, 0}, x]/2 + 
        (14*I)*Pi*G[{1, 0, 0, 0, 0}, x] + 10*G[{1, 0, 0, 0, 1}, x] - 
        (4*I)*Pi*G[{1, 0, 0, 0, 1}, x] + 10*G[{1, 0, 0, 1, 0}, x] - 
        (7*I)*Pi*G[{1, 0, 0, 1, 0}, x] - 19*G[{1, 0, 0, 1, 1}, x] + 
        (6*I)*Pi*G[{1, 0, 0, 1, 1}, x] + (7*G[{1, 0, 1, 0, 0}, x])/2 - 
        (8*I)*Pi*G[{1, 0, 1, 0, 0}, x] + 6*G[{1, 0, 1, 0, 1}, x] + 
        (6*I)*Pi*G[{1, 0, 1, 0, 1}, x] + 6*G[{1, 0, 1, 1, 0}, x] + 
        (5*I)*Pi*G[{1, 0, 1, 1, 0}, x] - 4*G[{1, 1, 0, 0, 0}, x] - 
        (3*I)*Pi*G[{1, 1, 0, 0, 0}, x] - 2*G[{1, 1, 0, 0, 1}, x] - 
        (4*I)*Pi*G[{1, 1, 0, 0, 1}, x] - 2*G[{1, 1, 0, 1, 0}, x] + 
        I*Pi*G[{1, 1, 0, 1, 0}, x] + G[{1, 1, 1, 0, 0}, x] - 
        395*G[{0, 0, 0, 0, 0, 0}, x] + 170*G[{0, 0, 0, 0, 0, 1}, x] + 
        170*G[{0, 0, 0, 0, 1, 0}, x] - 90*G[{0, 0, 0, 0, 1, 1}, x] + 
        17*G[{0, 0, 0, 1, 0, 0}, x] + 102*G[{0, 0, 0, 1, 0, 1}, x] + 
        102*G[{0, 0, 0, 1, 1, 0}, x] - 144*G[{0, 0, 0, 1, 1, 1}, x] - 
        122*G[{0, 0, 1, 0, 0, 0}, x] + 162*G[{0, 0, 1, 0, 0, 1}, x] + 
        162*G[{0, 0, 1, 0, 1, 0}, x] - 104*G[{0, 0, 1, 0, 1, 1}, x] - 
        23*G[{0, 0, 1, 1, 0, 0}, x] + 48*G[{0, 0, 1, 1, 0, 1}, x] + 
        48*G[{0, 0, 1, 1, 1, 0}, x] - 168*G[{0, 0, 1, 1, 1, 1}, x] - 
        89*G[{0, 1, 0, 0, 0, 0}, x] + 62*G[{0, 1, 0, 0, 0, 1}, x] + 
        62*G[{0, 1, 0, 0, 1, 0}, x] + 26*G[{0, 1, 0, 0, 1, 1}, x] - 
        9*G[{0, 1, 0, 1, 0, 0}, x] + 78*G[{0, 1, 0, 1, 0, 1}, x] + 
        78*G[{0, 1, 0, 1, 1, 0}, x] - 168*G[{0, 1, 0, 1, 1, 1}, x] - 
        116*G[{0, 1, 1, 0, 0, 0}, x] + 98*G[{0, 1, 1, 0, 0, 1}, x] + 
        98*G[{0, 1, 1, 0, 1, 0}, x] - 112*G[{0, 1, 1, 0, 1, 1}, x] - 
        3*G[{0, 1, 1, 1, 0, 0}, x] + 90*G[{1, 0, 0, 0, 0, 0}, x] - 
        50*G[{1, 0, 0, 0, 0, 1}, x] - 50*G[{1, 0, 0, 0, 1, 0}, x] + 
        26*G[{1, 0, 0, 0, 1, 1}, x] - 5*G[{1, 0, 0, 1, 0, 0}, x] - 
        22*G[{1, 0, 0, 1, 0, 1}, x] - 22*G[{1, 0, 0, 1, 1, 0}, x] + 
        56*G[{1, 0, 0, 1, 1, 1}, x] + 26*G[{1, 0, 1, 0, 0, 0}, x] - 
        36*G[{1, 0, 1, 0, 0, 1}, x] - 36*G[{1, 0, 1, 0, 1, 0}, x] + 
        42*G[{1, 0, 1, 0, 1, 1}, x] + 5*G[{1, 0, 1, 1, 0, 0}, x] - 
        13*G[{1, 1, 0, 0, 0, 0}, x] + 10*G[{1, 1, 0, 0, 0, 1}, x] + 
        10*G[{1, 1, 0, 0, 1, 0}, x] - 14*G[{1, 1, 0, 0, 1, 1}, x] + 
        G[{1, 1, 0, 1, 0, 0}, x] + (1037*Zeta[3])/8 - 
        ((1101*I)/4)*Pi*Zeta[3] - (41*Pi^2*Zeta[3])/8 + 
        ((227*I)/36)*Pi^3*Zeta[3] - (341*G[{0}, x]*Zeta[3])/4 + 
        ((259*I)/6)*Pi*G[{0}, x]*Zeta[3] + (1051*Pi^2*G[{0}, x]*Zeta[3])/12 + 
        (147*G[{1}, x]*Zeta[3])/4 - ((75*I)/2)*Pi*G[{1}, x]*Zeta[3] - 
        (259*Pi^2*G[{1}, x]*Zeta[3])/12 - (163*G[{0, 0}, x]*Zeta[3])/3 - 
        (13*I)*Pi*G[{0, 0}, x]*Zeta[3] + (35*G[{0, 1}, x]*Zeta[3])/2 - 
        (5*I)*Pi*G[{0, 1}, x]*Zeta[3] - 12*G[{1, 0}, x]*Zeta[3] - 
        ((4*I)/3)*Pi*G[{1, 0}, x]*Zeta[3] + 3*G[{1, 1}, x]*Zeta[3] - 
        (6*I)*Pi*G[{1, 1}, x]*Zeta[3] + (1001*G[{0, 0, 0}, x]*Zeta[3])/3 + 
        19*G[{0, 0, 1}, x]*Zeta[3] + 43*G[{0, 1, 0}, x]*Zeta[3] + 
        57*G[{0, 1, 1}, x]*Zeta[3] - (232*G[{1, 0, 0}, x]*Zeta[3])/3 - 
        3*G[{1, 0, 1}, x]*Zeta[3] + 8*G[{1, 1, 0}, x]*Zeta[3] - 
        (659*Zeta[3]^2)/6 - (63*Zeta[5])/2 - (52*I)*Pi*Zeta[5] + 
        282*G[{0}, x]*Zeta[5] - 66*G[{1}, x]*Zeta[5])) + 
    FF[1/(s*x^2)]*(((-17*I)/4)*Pi*G[{1}, x] - (5*Pi^2*G[{1}, x])/6 - 
      (I/4)*Pi^3*G[{1}, x] - I*Pi*G[{0, 1}, x] + (3*I)*Pi*G[{1, 0}, x] + 
      Pi^2*G[{1, 0}, x] - (17*G[{1, 1}, x])/4 + ((3*I)/2)*Pi*G[{1, 1}, x] + 
      (35*Pi^2*G[{1, 1}, x])/12 - G[{0, 1, 1}, x] + 3*G[{1, 0, 1}, x] - 
      I*Pi*G[{1, 0, 1}, x] + 3*G[{1, 1, 0}, x] + (4*I)*Pi*G[{1, 1, 0}, x] + 
      (3*I)*Pi*G[{1, 1, 1}, x] - G[{1, 0, 1, 1}, x] + 14*G[{1, 1, 0, 0}, x] - 
      10*G[{1, 1, 0, 1}, x] - 10*G[{1, 1, 1, 0}, x] + 13*G[{1, 1, 1, 1}, x] - 
      3*G[{1}, x]*Zeta[3] + ep*(((43*I)/8)*Pi*G[{1}, x] - 
        (67*Pi^2*G[{1}, x])/8 - ((109*I)/24)*Pi^3*G[{1}, x] - 
        (127*Pi^4*G[{1}, x])/180 - ((49*I)/4)*Pi*G[{0, 1}, x] + 
        (2*Pi^2*G[{0, 1}, x])/3 - (I/4)*Pi^3*G[{0, 1}, x] + 
        ((41*I)/2)*Pi*G[{1, 0}, x] + (4*Pi^2*G[{1, 0}, x])/3 + 
        (43*G[{1, 1}, x])/8 + ((41*I)/2)*Pi*G[{1, 1}, x] + 
        (25*Pi^2*G[{1, 1}, x])/8 - I*Pi^3*G[{1, 1}, x] - 
        I*Pi*G[{0, 0, 1}, x] + (2*I)*Pi*G[{0, 1, 0}, x] + 
        Pi^2*G[{0, 1, 0}, x] - (49*G[{0, 1, 1}, x])/4 + 
        ((5*I)/2)*Pi*G[{0, 1, 1}, x] + (35*Pi^2*G[{0, 1, 1}, x])/12 - 
        (11*I)*Pi*G[{1, 0, 0}, x] - (13*Pi^2*G[{1, 0, 0}, x])/3 + 
        (41*G[{1, 0, 1}, x])/2 - ((11*I)/2)*Pi*G[{1, 0, 1}, x] - 
        (97*Pi^2*G[{1, 0, 1}, x])/6 + (41*G[{1, 1, 0}, x])/2 + 
        (18*I)*Pi*G[{1, 1, 0}, x] - 20*Pi^2*G[{1, 1, 0}, x] + 
        10*G[{1, 1, 1}, x] + ((3*I)/2)*Pi*G[{1, 1, 1}, x] - 
        (49*Pi^2*G[{1, 1, 1}, x])/3 - G[{0, 0, 1, 1}, x] + 
        2*G[{0, 1, 0, 1}, x] - I*Pi*G[{0, 1, 0, 1}, x] + 
        2*G[{0, 1, 1, 0}, x] + (4*I)*Pi*G[{0, 1, 1, 0}, x] + 
        4*G[{0, 1, 1, 1}, x] + (3*I)*Pi*G[{0, 1, 1, 1}, x] - 
        11*G[{1, 0, 0, 1}, x] - (5*I)*Pi*G[{1, 0, 0, 1}, x] - 
        11*G[{1, 0, 1, 0}, x] - (6*I)*Pi*G[{1, 0, 1, 0}, x] - 
        G[{1, 0, 1, 1}, x]/2 + (8*I)*Pi*G[{1, 0, 1, 1}, x] + 
        26*G[{1, 1, 0, 0}, x] - (6*I)*Pi*G[{1, 1, 0, 0}, x] - 
        14*G[{1, 1, 0, 1}, x] + (7*I)*Pi*G[{1, 1, 0, 1}, x] - 
        14*G[{1, 1, 1, 0}, x] + (4*I)*Pi*G[{1, 1, 1, 0}, x] + 
        (25*G[{1, 1, 1, 1}, x])/2 - (14*I)*Pi*G[{1, 1, 1, 1}, x] - 
        G[{0, 1, 0, 1, 1}, x] + 14*G[{0, 1, 1, 0, 0}, x] - 
        10*G[{0, 1, 1, 0, 1}, x] - 10*G[{0, 1, 1, 1, 0}, x] + 
        13*G[{0, 1, 1, 1, 1}, x] - 5*G[{1, 0, 0, 1, 1}, x] - 
        42*G[{1, 0, 1, 0, 0}, x] + 36*G[{1, 0, 1, 0, 1}, x] + 
        36*G[{1, 0, 1, 1, 0}, x] - 26*G[{1, 0, 1, 1, 1}, x] - 
        56*G[{1, 1, 0, 0, 0}, x] + 22*G[{1, 1, 0, 0, 1}, x] + 
        22*G[{1, 1, 0, 1, 0}, x] + 5*G[{1, 1, 0, 1, 1}, x] - 
        26*G[{1, 1, 1, 0, 0}, x] + 50*G[{1, 1, 1, 0, 1}, x] + 
        50*G[{1, 1, 1, 1, 0}, x] - 90*G[{1, 1, 1, 1, 1}, x] + 
        (61*G[{1}, x]*Zeta[3])/2 + ((13*I)/3)*Pi*G[{1}, x]*Zeta[3] - 
        3*G[{0, 1}, x]*Zeta[3] + 2*G[{1, 0}, x]*Zeta[3] + 
        (223*G[{1, 1}, x]*Zeta[3])/3) + ep^2*(((2213*I)/16)*Pi*G[{1}, x] - 
        (3367*Pi^2*G[{1}, x])/48 - ((359*I)/12)*Pi^3*G[{1}, x] + 
        (73*Pi^4*G[{1}, x])/45 + ((253*I)/1440)*Pi^5*G[{1}, x] - 
        ((269*I)/8)*Pi*G[{0, 1}, x] + (13*Pi^2*G[{0, 1}, x])/8 - 
        ((53*I)/24)*Pi^3*G[{0, 1}, x] - (127*Pi^4*G[{0, 1}, x])/180 + 
        (96*I)*Pi*G[{1, 0}, x] + (23*Pi^2*G[{1, 0}, x])/6 + 
        ((9*I)/2)*Pi^3*G[{1, 0}, x] + (271*Pi^4*G[{1, 0}, x])/180 + 
        (2213*G[{1, 1}, x])/16 + ((271*I)/4)*Pi*G[{1, 1}, x] + 
        (157*Pi^2*G[{1, 1}, x])/12 + ((13*I)/24)*Pi^3*G[{1, 1}, x] + 
        (8693*Pi^4*G[{1, 1}, x])/1440 - ((81*I)/4)*Pi*G[{0, 0, 1}, x] + 
        (2*Pi^2*G[{0, 0, 1}, x])/3 - (I/4)*Pi^3*G[{0, 0, 1}, x] + 
        ((33*I)/2)*Pi*G[{0, 1, 0}, x] - (Pi^2*G[{0, 1, 0}, x])/6 - 
        (269*G[{0, 1, 1}, x])/8 + ((65*I)/2)*Pi*G[{0, 1, 1}, x] + 
        (Pi^2*G[{0, 1, 1}, x])/8 - I*Pi^3*G[{0, 1, 1}, x] - 
        ((139*I)/2)*Pi*G[{1, 0, 0}, x] - (14*Pi^2*G[{1, 0, 0}, x])/3 + 
        96*G[{1, 0, 1}, x] - (16*I)*Pi*G[{1, 0, 1}, x] - 
        (253*Pi^2*G[{1, 0, 1}, x])/12 - (I/4)*Pi^3*G[{1, 0, 1}, x] + 
        96*G[{1, 1, 0}, x] + (88*I)*Pi*G[{1, 1, 0}, x] - 
        (245*Pi^2*G[{1, 1, 0}, x])/6 - ((8*I)/3)*Pi^3*G[{1, 1, 0}, x] - 
        36*G[{1, 1, 1}, x] - (36*I)*Pi*G[{1, 1, 1}, x] - 
        (85*Pi^2*G[{1, 1, 1}, x])/6 - ((43*I)/12)*Pi^3*G[{1, 1, 1}, x] - 
        I*Pi*G[{0, 0, 0, 1}, x] + (2*I)*Pi*G[{0, 0, 1, 0}, x] + 
        Pi^2*G[{0, 0, 1, 0}, x] - (81*G[{0, 0, 1, 1}, x])/4 + 
        ((5*I)/2)*Pi*G[{0, 0, 1, 1}, x] + (35*Pi^2*G[{0, 0, 1, 1}, x])/12 - 
        (6*I)*Pi*G[{0, 1, 0, 0}, x] - (13*Pi^2*G[{0, 1, 0, 0}, x])/3 + 
        (33*G[{0, 1, 0, 1}, x])/2 - ((11*I)/2)*Pi*G[{0, 1, 0, 1}, x] - 
        (97*Pi^2*G[{0, 1, 0, 1}, x])/6 + (33*G[{0, 1, 1, 0}, x])/2 + 
        (13*I)*Pi*G[{0, 1, 1, 0}, x] - 20*Pi^2*G[{0, 1, 1, 0}, x] + 
        42*G[{0, 1, 1, 1}, x] + ((3*I)/2)*Pi*G[{0, 1, 1, 1}, x] - 
        (49*Pi^2*G[{0, 1, 1, 1}, x])/3 + (29*I)*Pi*G[{1, 0, 0, 0}, x] + 
        (40*Pi^2*G[{1, 0, 0, 0}, x])/3 - (139*G[{1, 0, 0, 1}, x])/2 - 
        ((81*I)/2)*Pi*G[{1, 0, 0, 1}, x] + (287*Pi^2*G[{1, 0, 0, 1}, x])/6 - 
        (139*G[{1, 0, 1, 0}, x])/2 - (44*I)*Pi*G[{1, 0, 1, 0}, x] + 
        (134*Pi^2*G[{1, 0, 1, 0}, x])/3 + (25*G[{1, 0, 1, 1}, x])/2 + 
        ((73*I)/2)*Pi*G[{1, 0, 1, 1}, x] + (311*Pi^2*G[{1, 0, 1, 1}, x])/12 + 
        (203*G[{1, 1, 0, 0}, x])/2 - (23*I)*Pi*G[{1, 1, 0, 0}, x] + 
        47*Pi^2*G[{1, 1, 0, 0}, x] - (109*G[{1, 1, 0, 1}, x])/2 + 
        ((55*I)/2)*Pi*G[{1, 1, 0, 1}, x] + (425*Pi^2*G[{1, 1, 0, 1}, x])/6 - 
        (109*G[{1, 1, 1, 0}, x])/2 + (20*I)*Pi*G[{1, 1, 1, 0}, x] + 
        59*Pi^2*G[{1, 1, 1, 0}, x] - (9*G[{1, 1, 1, 1}, x])/2 - 
        ((37*I)/2)*Pi*G[{1, 1, 1, 1}, x] + (225*Pi^2*G[{1, 1, 1, 1}, x])/4 - 
        G[{0, 0, 0, 1, 1}, x] + 2*G[{0, 0, 1, 0, 1}, x] - 
        I*Pi*G[{0, 0, 1, 0, 1}, x] + 2*G[{0, 0, 1, 1, 0}, x] + 
        (4*I)*Pi*G[{0, 0, 1, 1, 0}, x] + 4*G[{0, 0, 1, 1, 1}, x] + 
        (3*I)*Pi*G[{0, 0, 1, 1, 1}, x] - 6*G[{0, 1, 0, 0, 1}, x] - 
        (5*I)*Pi*G[{0, 1, 0, 0, 1}, x] - 6*G[{0, 1, 0, 1, 0}, x] - 
        (6*I)*Pi*G[{0, 1, 0, 1, 0}, x] - (7*G[{0, 1, 0, 1, 1}, x])/2 + 
        (8*I)*Pi*G[{0, 1, 0, 1, 1}, x] + 19*G[{0, 1, 1, 0, 0}, x] - 
        (6*I)*Pi*G[{0, 1, 1, 0, 0}, x] - 10*G[{0, 1, 1, 0, 1}, x] + 
        (7*I)*Pi*G[{0, 1, 1, 0, 1}, x] - 10*G[{0, 1, 1, 1, 0}, x] + 
        (4*I)*Pi*G[{0, 1, 1, 1, 0}, x] + G[{0, 1, 1, 1, 1}, x]/2 - 
        (14*I)*Pi*G[{0, 1, 1, 1, 1}, x] + 29*G[{1, 0, 0, 0, 1}, x] + 
        (3*I)*Pi*G[{1, 0, 0, 0, 1}, x] + 29*G[{1, 0, 0, 1, 0}, x] + 
        (14*I)*Pi*G[{1, 0, 0, 1, 0}, x] - (95*G[{1, 0, 0, 1, 1}, x])/2 + 
        (8*I)*Pi*G[{1, 0, 0, 1, 1}, x] - 74*G[{1, 0, 1, 0, 0}, x] + 
        (6*I)*Pi*G[{1, 0, 1, 0, 0}, x] + 52*G[{1, 0, 1, 0, 1}, x] + 
        (3*I)*Pi*G[{1, 0, 1, 0, 1}, x] + 52*G[{1, 0, 1, 1, 0}, x] - 
        (16*I)*Pi*G[{1, 0, 1, 1, 0}, x] - 16*G[{1, 0, 1, 1, 1}, x] - 
        (25*I)*Pi*G[{1, 0, 1, 1, 1}, x] - 119*G[{1, 1, 0, 0, 0}, x] + 
        (8*I)*Pi*G[{1, 1, 0, 0, 0}, x] + 44*G[{1, 1, 0, 0, 1}, x] + 
        (19*I)*Pi*G[{1, 1, 0, 0, 1}, x] + 44*G[{1, 1, 0, 1, 0}, x] - 
        (14*I)*Pi*G[{1, 1, 0, 1, 0}, x] + (23*G[{1, 1, 0, 1, 1}, x])/2 - 
        (30*I)*Pi*G[{1, 1, 0, 1, 1}, x] + 2*G[{1, 1, 1, 0, 0}, x] - 
        (10*I)*Pi*G[{1, 1, 1, 0, 0}, x] + 46*G[{1, 1, 1, 0, 1}, x] - 
        (19*I)*Pi*G[{1, 1, 1, 0, 1}, x] + 46*G[{1, 1, 1, 1, 0}, x] + 
        (20*I)*Pi*G[{1, 1, 1, 1, 0}, x] - 85*G[{1, 1, 1, 1, 1}, x] + 
        (45*I)*Pi*G[{1, 1, 1, 1, 1}, x] - G[{0, 0, 1, 0, 1, 1}, x] + 
        14*G[{0, 0, 1, 1, 0, 0}, x] - 10*G[{0, 0, 1, 1, 0, 1}, x] - 
        10*G[{0, 0, 1, 1, 1, 0}, x] + 13*G[{0, 0, 1, 1, 1, 1}, x] - 
        5*G[{0, 1, 0, 0, 1, 1}, x] - 42*G[{0, 1, 0, 1, 0, 0}, x] + 
        36*G[{0, 1, 0, 1, 0, 1}, x] + 36*G[{0, 1, 0, 1, 1, 0}, x] - 
        26*G[{0, 1, 0, 1, 1, 1}, x] - 56*G[{0, 1, 1, 0, 0, 0}, x] + 
        22*G[{0, 1, 1, 0, 0, 1}, x] + 22*G[{0, 1, 1, 0, 1, 0}, x] + 
        5*G[{0, 1, 1, 0, 1, 1}, x] - 26*G[{0, 1, 1, 1, 0, 0}, x] + 
        50*G[{0, 1, 1, 1, 0, 1}, x] + 50*G[{0, 1, 1, 1, 1, 0}, x] - 
        90*G[{0, 1, 1, 1, 1, 1}, x] + 3*G[{1, 0, 0, 0, 1, 1}, x] + 
        112*G[{1, 0, 0, 1, 0, 0}, x] - 98*G[{1, 0, 0, 1, 0, 1}, x] - 
        98*G[{1, 0, 0, 1, 1, 0}, x] + 116*G[{1, 0, 0, 1, 1, 1}, x] + 
        168*G[{1, 0, 1, 0, 0, 0}, x] - 78*G[{1, 0, 1, 0, 0, 1}, x] - 
        78*G[{1, 0, 1, 0, 1, 0}, x] + 9*G[{1, 0, 1, 0, 1, 1}, x] - 
        26*G[{1, 0, 1, 1, 0, 0}, x] - 62*G[{1, 0, 1, 1, 0, 1}, x] - 
        62*G[{1, 0, 1, 1, 1, 0}, x] + 89*G[{1, 0, 1, 1, 1, 1}, x] + 
        168*G[{1, 1, 0, 0, 0, 0}, x] - 48*G[{1, 1, 0, 0, 0, 1}, x] - 
        48*G[{1, 1, 0, 0, 1, 0}, x] + 23*G[{1, 1, 0, 0, 1, 1}, x] + 
        104*G[{1, 1, 0, 1, 0, 0}, x] - 162*G[{1, 1, 0, 1, 0, 1}, x] - 
        162*G[{1, 1, 0, 1, 1, 0}, x] + 122*G[{1, 1, 0, 1, 1, 1}, x] + 
        144*G[{1, 1, 1, 0, 0, 0}, x] - 102*G[{1, 1, 1, 0, 0, 1}, x] - 
        102*G[{1, 1, 1, 0, 1, 0}, x] - 17*G[{1, 1, 1, 0, 1, 1}, x] + 
        90*G[{1, 1, 1, 1, 0, 0}, x] - 170*G[{1, 1, 1, 1, 0, 1}, x] - 
        170*G[{1, 1, 1, 1, 1, 0}, x] + 395*G[{1, 1, 1, 1, 1, 1}, x] + 
        (757*G[{1}, x]*Zeta[3])/4 - ((121*I)/6)*Pi*G[{1}, x]*Zeta[3] - 
        (76*Pi^2*G[{1}, x]*Zeta[3])/3 + (61*G[{0, 1}, x]*Zeta[3])/2 + 
        ((13*I)/3)*Pi*G[{0, 1}, x]*Zeta[3] - 21*G[{1, 0}, x]*Zeta[3] + 
        (281*G[{1, 1}, x]*Zeta[3])/6 + (22*I)*Pi*G[{1, 1}, x]*Zeta[3] - 
        3*G[{0, 0, 1}, x]*Zeta[3] + 2*G[{0, 1, 0}, x]*Zeta[3] + 
        (223*G[{0, 1, 1}, x]*Zeta[3])/3 - 46*G[{1, 0, 0}, x]*Zeta[3] - 
        62*G[{1, 0, 1}, x]*Zeta[3] - 52*G[{1, 1, 0}, x]*Zeta[3] - 
        (884*G[{1, 1, 1}, x]*Zeta[3])/3 - 50*G[{1}, x]*Zeta[5])) + 
    FF[1/(s*(1 - x))]*(331/32 + ((29*I)/4)*Pi - (7*Pi^2)/24 - 
      ((11*I)/6)*Pi^3 + (127*Pi^4)/480 + (29*G[{0}, x])/4 + 
      (2*I)*Pi*G[{0}, x] - (19*Pi^2*G[{0}, x])/12 - (51*G[{1}, x])/8 - 
      ((15*I)/2)*Pi*G[{1}, x] - (5*Pi^2*G[{1}, x])/8 + 
      (I/12)*Pi^3*G[{1}, x] + (7*G[{0, 0}, x])/2 - (4*I)*Pi*G[{0, 0}, x] + 
      (2*Pi^2*G[{0, 0}, x])/3 - 3*G[{0, 1}, x] - ((17*I)/2)*Pi*G[{0, 1}, x] + 
      (2*Pi^2*G[{0, 1}, x])/3 - 3*G[{1, 0}, x] + (10*I)*Pi*G[{1, 0}, x] - 
      (Pi^2*G[{1, 0}, x])/3 - (9*G[{1, 1}, x])/4 + (3*I)*Pi*G[{1, 1}, x] - 
      (5*Pi^2*G[{1, 1}, x])/12 - 11*G[{0, 0, 0}, x] + 7*G[{0, 0, 1}, x] - 
      (2*I)*Pi*G[{0, 0, 1}, x] + 7*G[{0, 1, 0}, x] - (31*G[{0, 1, 1}, x])/2 + 
      10*G[{1, 0, 0}, x] - I*Pi*G[{1, 0, 1}, x] + (2*I)*Pi*G[{1, 1, 0}, x] + 
      (9*G[{1, 1, 1}, x])/2 + (3*I)*Pi*G[{1, 1, 1}, x] + 
      2*G[{0, 0, 0, 0}, x] - 2*G[{0, 0, 0, 1}, x] - 2*G[{0, 0, 1, 0}, x] - 
      G[{1, 0, 1, 1}, x] + 2*G[{1, 1, 0, 0}, x] + 3*G[{1, 1, 1, 1}, x] + 
      11*Zeta[3] - (8*I)*Pi*Zeta[3] - 2*G[{0}, x]*Zeta[3] + 
      5*G[{1}, x]*Zeta[3] + ep*(2793/64 + ((299*I)/8)*Pi + (339*Pi^2)/32 - 
        ((49*I)/4)*Pi^3 - (67*Pi^4)/480 - (I/48)*Pi^5 + (299*G[{0}, x])/8 + 
        ((105*I)/4)*Pi*G[{0}, x] - (463*Pi^2*G[{0}, x])/24 + 
        ((19*I)/6)*Pi^3*G[{0}, x] - (2*Pi^4*G[{0}, x])/9 - 
        (547*G[{1}, x])/16 - ((81*I)/2)*Pi*G[{1}, x] - (125*Pi^2*G[{1}, x])/
         48 - ((35*I)/6)*Pi^3*G[{1}, x] - (37*Pi^4*G[{1}, x])/180 + 
        (161*G[{0, 0}, x])/4 - ((37*I)/2)*Pi*G[{0, 0}, x] + 
        5*Pi^2*G[{0, 0}, x] - (63*G[{0, 1}, x])/2 - (57*I)*Pi*G[{0, 1}, x] + 
        (127*Pi^2*G[{0, 1}, x])/12 + ((3*I)/4)*Pi^3*G[{0, 1}, x] - 
        (63*G[{1, 0}, x])/2 + (57*I)*Pi*G[{1, 0}, x] + (17*Pi^2*G[{1, 0}, x])/
         2 - (I/3)*Pi^3*G[{1, 0}, x] + (21*G[{1, 1}, x])/2 + 
        ((49*I)/2)*Pi*G[{1, 1}, x] + (37*Pi^2*G[{1, 1}, x])/12 - 
        (129*G[{0, 0, 0}, x])/2 + (11*I)*Pi*G[{0, 0, 0}, x] - 
        (10*Pi^2*G[{0, 0, 0}, x])/3 + 39*G[{0, 0, 1}, x] - 
        ((31*I)/2)*Pi*G[{0, 0, 1}, x] - (2*Pi^2*G[{0, 0, 1}, x])/3 + 
        39*G[{0, 1, 0}, x] - (14*I)*Pi*G[{0, 1, 0}, x] - 
        3*Pi^2*G[{0, 1, 0}, x] - 90*G[{0, 1, 1}, x] + 
        ((39*I)/2)*Pi*G[{0, 1, 1}, x] - (29*Pi^2*G[{0, 1, 1}, x])/12 + 
        52*G[{1, 0, 0}, x] - (30*I)*Pi*G[{1, 0, 0}, x] + 
        (Pi^2*G[{1, 0, 0}, x])/3 + 11*G[{1, 0, 1}, x] + 
        ((9*I)/2)*Pi*G[{1, 0, 1}, x] - (13*Pi^2*G[{1, 0, 1}, x])/6 + 
        11*G[{1, 1, 0}, x] + (29*I)*Pi*G[{1, 1, 0}, x] - 
        (8*Pi^2*G[{1, 1, 0}, x])/3 + (63*G[{1, 1, 1}, x])/4 - 
        (9*I)*Pi*G[{1, 1, 1}, x] + (Pi^2*G[{1, 1, 1}, x])/3 + 
        48*G[{0, 0, 0, 0}, x] - 15*G[{0, 0, 0, 1}, x] - 
        (6*I)*Pi*G[{0, 0, 0, 1}, x] - 15*G[{0, 0, 1, 0}, x] - 
        (29*G[{0, 0, 1, 1}, x])/2 + (4*I)*Pi*G[{0, 0, 1, 1}, x] - 
        30*G[{0, 1, 0, 0}, x] + 2*G[{0, 1, 0, 1}, x] + 
        (5*I)*Pi*G[{0, 1, 0, 1}, x] + 2*G[{0, 1, 1, 0}, x] + 
        (2*I)*Pi*G[{0, 1, 1, 0}, x] + 50*G[{0, 1, 1, 1}, x] + 
        (3*I)*Pi*G[{0, 1, 1, 1}, x] - 8*G[{1, 0, 0, 0}, x] - 
        42*G[{1, 0, 0, 1}, x] - (7*I)*Pi*G[{1, 0, 0, 1}, x] - 
        42*G[{1, 0, 1, 0}, x] + (93*G[{1, 0, 1, 1}, x])/2 + 
        (8*I)*Pi*G[{1, 0, 1, 1}, x] + 29*G[{1, 1, 0, 0}, x] - 
        (2*I)*Pi*G[{1, 1, 0, 0}, x] + (7*I)*Pi*G[{1, 1, 0, 1}, x] - 
        (2*I)*Pi*G[{1, 1, 1, 0}, x] - 21*G[{1, 1, 1, 1}, x] - 
        (14*I)*Pi*G[{1, 1, 1, 1}, x] - 14*G[{0, 0, 0, 0, 0}, x] + 
        10*G[{0, 0, 0, 0, 1}, x] + 10*G[{0, 0, 0, 1, 0}, x] - 
        12*G[{0, 0, 0, 1, 1}, x] + 4*G[{0, 0, 1, 0, 1}, x] + 
        4*G[{0, 0, 1, 1, 0}, x] - 6*G[{0, 1, 0, 0, 0}, x] + 
        6*G[{0, 1, 0, 0, 1}, x] + 6*G[{0, 1, 0, 1, 0}, x] - 
        G[{0, 1, 0, 1, 1}, x] + 2*G[{0, 1, 1, 0, 0}, x] + 
        3*G[{0, 1, 1, 1, 1}, x] + 2*G[{1, 0, 0, 0, 0}, x] - 
        2*G[{1, 0, 0, 0, 1}, x] - 2*G[{1, 0, 0, 1, 0}, x] - 
        5*G[{1, 0, 0, 1, 1}, x] - 6*G[{1, 0, 1, 0, 0}, x] + 
        6*G[{1, 0, 1, 0, 1}, x] + 6*G[{1, 0, 1, 1, 0}, x] + 
        4*G[{1, 0, 1, 1, 1}, x] - 8*G[{1, 1, 0, 0, 0}, x] + 
        2*G[{1, 1, 0, 0, 1}, x] + 2*G[{1, 1, 0, 1, 0}, x] + 
        5*G[{1, 1, 0, 1, 1}, x] - 2*G[{1, 1, 1, 0, 0}, x] - 
        20*G[{1, 1, 1, 1, 1}, x] + (179*Zeta[3])/4 - ((121*I)/3)*Pi*Zeta[3] + 
        (619*Pi^2*Zeta[3])/36 - (223*G[{0}, x]*Zeta[3])/3 + 
        (115*G[{1}, x]*Zeta[3])/2 + (I/3)*Pi*G[{1}, x]*Zeta[3] + 
        14*G[{0, 0}, x]*Zeta[3] + 3*G[{0, 1}, x]*Zeta[3] - 
        8*G[{1, 0}, x]*Zeta[3] - (5*G[{1, 1}, x]*Zeta[3])/3 + 5*Zeta[5]) + 
      ep^2*(17595/128 + ((2305*I)/16)*Pi + (18145*Pi^2)/192 - 
        ((337*I)/6)*Pi^3 + (8539*Pi^4)/5760 - ((1163*I)/720)*Pi^5 + 
        (96697*Pi^6)/362880 + (2305*G[{0}, x])/16 + ((1405*I)/8)*Pi*
         G[{0}, x] - 120*Pi^2*G[{0}, x] + ((419*I)/24)*Pi^3*G[{0}, x] - 
        (181*Pi^4*G[{0}, x])/1440 - (3657*G[{1}, x])/32 - 
        (231*I)*Pi*G[{1}, x] - (527*Pi^2*G[{1}, x])/24 - 
        ((679*I)/24)*Pi^3*G[{1}, x] + (3461*Pi^4*G[{1}, x])/960 - 
        ((11*I)/1440)*Pi^5*G[{1}, x] + (2463*G[{0, 0}, x])/8 - 
        (104*I)*Pi*G[{0, 0}, x] + 43*Pi^2*G[{0, 0}, x] - 
        ((59*I)/12)*Pi^3*G[{0, 0}, x] + (49*Pi^4*G[{0, 0}, x])/90 - 
        213*G[{0, 1}, x] - ((583*I)/2)*Pi*G[{0, 1}, x] + 
        (919*Pi^2*G[{0, 1}, x])/12 + ((271*I)/24)*Pi^3*G[{0, 1}, x] - 
        (25*Pi^4*G[{0, 1}, x])/18 - 213*G[{1, 0}, x] + 
        ((1133*I)/4)*Pi*G[{1, 0}, x] + (131*Pi^2*G[{1, 0}, x])/4 + 
        ((91*I)/12)*Pi^3*G[{1, 0}, x] + (67*Pi^4*G[{1, 0}, x])/180 + 
        (511*G[{1, 1}, x])/8 + ((255*I)/2)*Pi*G[{1, 1}, x] + 
        (727*Pi^2*G[{1, 1}, x])/48 - ((53*I)/6)*Pi^3*G[{1, 1}, x] + 
        (3029*Pi^4*G[{1, 1}, x])/1440 - (731*G[{0, 0, 0}, x])/2 + 
        (63*I)*Pi*G[{0, 0, 0}, x] - (65*Pi^2*G[{0, 0, 0}, x])/12 + 
        184*G[{0, 0, 1}, x] - ((219*I)/2)*Pi*G[{0, 0, 1}, x] + 
        (223*Pi^2*G[{0, 0, 1}, x])/12 + ((29*I)/12)*Pi^3*G[{0, 0, 1}, x] + 
        184*G[{0, 1, 0}, x] - ((223*I)/2)*Pi*G[{0, 1, 0}, x] + 
        (14*Pi^2*G[{0, 1, 0}, x])/3 - (I/3)*Pi^3*G[{0, 1, 0}, x] - 
        (825*G[{0, 1, 1}, x])/2 + (131*I)*Pi*G[{0, 1, 1}, x] - 
        (497*Pi^2*G[{0, 1, 1}, x])/24 - (2*I)*Pi^3*G[{0, 1, 1}, x] + 
        (983*G[{1, 0, 0}, x])/4 - (159*I)*Pi*G[{1, 0, 0}, x] - 
        (73*Pi^2*G[{1, 0, 0}, x])/4 + ((2*I)/3)*Pi^3*G[{1, 0, 0}, x] + 
        (201*G[{1, 0, 1}, x])/2 + ((121*I)/2)*Pi*G[{1, 0, 1}, x] - 
        (541*Pi^2*G[{1, 0, 1}, x])/12 - ((35*I)/12)*Pi^3*G[{1, 0, 1}, x] + 
        (201*G[{1, 1, 0}, x])/2 + (182*I)*Pi*G[{1, 1, 0}, x] - 
        72*Pi^2*G[{1, 1, 0}, x] - ((8*I)/3)*Pi^3*G[{1, 1, 0}, x] - 
        (3*G[{1, 1, 1}, x])/4 - ((121*I)/2)*Pi*G[{1, 1, 1}, x] - 
        (263*Pi^2*G[{1, 1, 1}, x])/24 - ((5*I)/4)*Pi^3*G[{1, 1, 1}, x] + 
        269*G[{0, 0, 0, 0}, x] - (24*I)*Pi*G[{0, 0, 0, 0}, x] + 
        11*Pi^2*G[{0, 0, 0, 0}, x] - (151*G[{0, 0, 0, 1}, x])/2 - 
        ((59*I)/2)*Pi*G[{0, 0, 0, 1}, x] + 19*Pi^2*G[{0, 0, 0, 1}, x] - 
        (151*G[{0, 0, 1, 0}, x])/2 + (37*I)*Pi*G[{0, 0, 1, 0}, x] + 
        (38*Pi^2*G[{0, 0, 1, 0}, x])/3 - 112*G[{0, 0, 1, 1}, x] + 
        ((49*I)/2)*Pi*G[{0, 0, 1, 1}, x] + (23*Pi^2*G[{0, 0, 1, 1}, x])/12 - 
        (325*G[{0, 1, 0, 0}, x])/2 + (21*I)*Pi*G[{0, 1, 0, 0}, x] + 
        (13*Pi^2*G[{0, 1, 0, 0}, x])/3 - 27*G[{0, 1, 0, 1}, x] + 
        ((91*I)/2)*Pi*G[{0, 1, 0, 1}, x] - (9*Pi^2*G[{0, 1, 0, 1}, x])/2 - 
        27*G[{0, 1, 1, 0}, x] - (33*I)*Pi*G[{0, 1, 1, 0}, x] + 
        (14*Pi^2*G[{0, 1, 1, 0}, x])/3 + 338*G[{0, 1, 1, 1}, x] - 
        ((85*I)/2)*Pi*G[{0, 1, 1, 1}, x] + (17*Pi^2*G[{0, 1, 1, 1}, x])/3 - 
        59*G[{1, 0, 0, 0}, x] + (70*I)*Pi*G[{1, 0, 0, 0}, x] - 
        (2*Pi^2*G[{1, 0, 0, 0}, x])/3 - (411*G[{1, 0, 0, 1}, x])/2 - 
        ((9*I)/2)*Pi*G[{1, 0, 0, 1}, x] + (21*Pi^2*G[{1, 0, 0, 1}, x])/2 - 
        (411*G[{1, 0, 1, 0}, x])/2 - (67*I)*Pi*G[{1, 0, 1, 0}, x] + 
        (19*Pi^2*G[{1, 0, 1, 0}, x])/3 + 244*G[{1, 0, 1, 1}, x] + 
        ((15*I)/2)*Pi*G[{1, 0, 1, 1}, x] + (7*Pi^2*G[{1, 0, 1, 1}, x])/12 + 
        189*G[{1, 1, 0, 0}, x] - (51*I)*Pi*G[{1, 1, 0, 0}, x] + 
        8*Pi^2*G[{1, 1, 0, 0}, x] - 29*G[{1, 1, 0, 1}, x] - 
        ((43*I)/2)*Pi*G[{1, 1, 0, 1}, x] + (13*Pi^2*G[{1, 1, 0, 1}, x])/2 - 
        29*G[{1, 1, 1, 0}, x] + (51*I)*Pi*G[{1, 1, 1, 0}, x] + 
        2*Pi^2*G[{1, 1, 1, 0}, x] - (243*G[{1, 1, 1, 1}, x])/4 + 
        (21*I)*Pi*G[{1, 1, 1, 1}, x] + (5*Pi^2*G[{1, 1, 1, 1}, x])/4 - 
        139*G[{0, 0, 0, 0, 0}, x] + 19*G[{0, 0, 0, 0, 1}, x] - 
        (14*I)*Pi*G[{0, 0, 0, 0, 1}, x] + 19*G[{0, 0, 0, 1, 0}, x] - 
        (37*G[{0, 0, 0, 1, 1}, x])/2 + (12*I)*Pi*G[{0, 0, 0, 1, 1}, x] + 
        78*G[{0, 0, 1, 0, 0}, x] - 11*G[{0, 0, 1, 0, 1}, x] + 
        (13*I)*Pi*G[{0, 0, 1, 0, 1}, x] - 11*G[{0, 0, 1, 1, 0}, x] + 
        (2*I)*Pi*G[{0, 0, 1, 1, 0}, x] + 66*G[{0, 0, 1, 1, 1}, x] - 
        (5*I)*Pi*G[{0, 0, 1, 1, 1}, x] + 57*G[{0, 1, 0, 0, 0}, x] + 
        24*G[{0, 1, 0, 0, 1}, x] + (15*I)*Pi*G[{0, 1, 0, 0, 1}, x] + 
        24*G[{0, 1, 0, 1, 0}, x] + (35*G[{0, 1, 0, 1, 1}, x])/2 - 
        (4*I)*Pi*G[{0, 1, 0, 1, 1}, x] - 28*G[{0, 1, 1, 0, 0}, x] - 
        (2*I)*Pi*G[{0, 1, 1, 0, 0}, x] - 9*G[{0, 1, 1, 0, 1}, x] - 
        (9*I)*Pi*G[{0, 1, 1, 0, 1}, x] - 9*G[{0, 1, 1, 1, 0}, x] - 
        (2*I)*Pi*G[{0, 1, 1, 1, 0}, x] - (273*G[{0, 1, 1, 1, 1}, x])/2 - 
        (14*I)*Pi*G[{0, 1, 1, 1, 1}, x] - 23*G[{1, 0, 0, 0, 0}, x] + 
        109*G[{1, 0, 0, 0, 1}, x] - (3*I)*Pi*G[{1, 0, 0, 0, 1}, x] + 
        109*G[{1, 0, 0, 1, 0}, x] - (2*I)*Pi*G[{1, 0, 0, 1, 0}, x] - 
        (59*G[{1, 0, 0, 1, 1}, x])/2 + (12*I)*Pi*G[{1, 0, 0, 1, 1}, x] - 
        55*G[{1, 0, 1, 0, 0}, x] - (6*I)*Pi*G[{1, 0, 1, 0, 0}, x] + 
        72*G[{1, 0, 1, 0, 1}, x] + (9*I)*Pi*G[{1, 0, 1, 0, 1}, x] + 
        72*G[{1, 0, 1, 1, 0}, x] + (4*I)*Pi*G[{1, 0, 1, 1, 0}, x] - 
        159*G[{1, 0, 1, 1, 1}, x] - (25*I)*Pi*G[{1, 0, 1, 1, 1}, x] - 
        210*G[{1, 1, 0, 0, 0}, x] + 101*G[{1, 1, 0, 0, 1}, x] + 
        (17*I)*Pi*G[{1, 1, 0, 0, 1}, x] + 101*G[{1, 1, 0, 1, 0}, x] - 
        (245*G[{1, 1, 0, 1, 1}, x])/2 - (30*I)*Pi*G[{1, 1, 0, 1, 1}, x] + 
        51*G[{1, 1, 1, 0, 0}, x] + (2*I)*Pi*G[{1, 1, 1, 0, 0}, x] - 
        (19*I)*Pi*G[{1, 1, 1, 0, 1}, x] + (6*I)*Pi*G[{1, 1, 1, 1, 0}, x] + 
        (135*G[{1, 1, 1, 1, 1}, x])/2 + (45*I)*Pi*G[{1, 1, 1, 1, 1}, x] + 
        62*G[{0, 0, 0, 0, 0, 0}, x] - 34*G[{0, 0, 0, 0, 0, 1}, x] - 
        34*G[{0, 0, 0, 0, 1, 0}, x] - 20*G[{0, 0, 0, 1, 0, 1}, x] - 
        20*G[{0, 0, 0, 1, 1, 0}, x] + 56*G[{0, 0, 0, 1, 1, 1}, x] + 
        28*G[{0, 0, 1, 0, 0, 0}, x] - 28*G[{0, 0, 1, 0, 0, 1}, x] - 
        28*G[{0, 0, 1, 0, 1, 0}, x] + 33*G[{0, 0, 1, 0, 1, 1}, x] + 
        2*G[{0, 0, 1, 1, 0, 0}, x] - 8*G[{0, 0, 1, 1, 0, 1}, x] - 
        8*G[{0, 0, 1, 1, 1, 0}, x] + 3*G[{0, 0, 1, 1, 1, 1}, x] + 
        22*G[{0, 1, 0, 0, 0, 0}, x] - 10*G[{0, 1, 0, 0, 0, 1}, x] - 
        10*G[{0, 1, 0, 0, 1, 0}, x] + 13*G[{0, 1, 0, 0, 1, 1}, x] - 
        6*G[{0, 1, 0, 1, 0, 0}, x] - 6*G[{0, 1, 0, 1, 0, 1}, x] - 
        6*G[{0, 1, 0, 1, 1, 0}, x] + 4*G[{0, 1, 0, 1, 1, 1}, x] + 
        8*G[{0, 1, 1, 0, 0, 0}, x] - 14*G[{0, 1, 1, 0, 0, 1}, x] - 
        14*G[{0, 1, 1, 0, 1, 0}, x] + 5*G[{0, 1, 1, 0, 1, 1}, x] - 
        2*G[{0, 1, 1, 1, 0, 0}, x] - 20*G[{0, 1, 1, 1, 1, 1}, x] - 
        14*G[{1, 0, 0, 0, 0, 0}, x] + 10*G[{1, 0, 0, 0, 0, 1}, x] + 
        10*G[{1, 0, 0, 0, 1, 0}, x] - 9*G[{1, 0, 0, 0, 1, 1}, x] + 
        16*G[{1, 0, 0, 1, 0, 0}, x] - 14*G[{1, 0, 0, 1, 0, 1}, x] - 
        14*G[{1, 0, 0, 1, 1, 0}, x] + 36*G[{1, 0, 0, 1, 1, 1}, x] + 
        18*G[{1, 0, 1, 0, 0, 0}, x] - 12*G[{1, 0, 1, 0, 0, 1}, x] - 
        12*G[{1, 0, 1, 0, 1, 0}, x] + 9*G[{1, 0, 1, 0, 1, 1}, x] + 
        4*G[{1, 0, 1, 1, 0, 0}, x] - 12*G[{1, 0, 1, 1, 0, 1}, x] - 
        12*G[{1, 0, 1, 1, 1, 0}, x] - 21*G[{1, 0, 1, 1, 1, 1}, x] + 
        26*G[{1, 1, 0, 0, 0, 0}, x] - 10*G[{1, 1, 0, 0, 0, 1}, x] - 
        10*G[{1, 1, 0, 0, 1, 0}, x] + 23*G[{1, 1, 0, 0, 1, 1}, x] + 
        18*G[{1, 1, 0, 1, 0, 0}, x] - 22*G[{1, 1, 0, 1, 0, 1}, x] - 
        22*G[{1, 1, 0, 1, 1, 0}, x] - 18*G[{1, 1, 0, 1, 1, 1}, x] + 
        8*G[{1, 1, 1, 0, 0, 0}, x] - 2*G[{1, 1, 1, 0, 0, 1}, x] - 
        2*G[{1, 1, 1, 0, 1, 0}, x] - 17*G[{1, 1, 1, 0, 1, 1}, x] + 
        6*G[{1, 1, 1, 1, 0, 0}, x] + 85*G[{1, 1, 1, 1, 1, 1}, x] + 
        (999*Zeta[3])/4 - ((1135*I)/6)*Pi*Zeta[3] + (155*Pi^2*Zeta[3])/12 + 
        ((251*I)/18)*Pi^3*Zeta[3] - (800*G[{0}, x]*Zeta[3])/3 + 
        ((151*I)/3)*Pi*G[{0}, x]*Zeta[3] - 13*Pi^2*G[{0}, x]*Zeta[3] + 
        (791*G[{1}, x]*Zeta[3])/4 - (58*I)*Pi*G[{1}, x]*Zeta[3] - 
        (19*Pi^2*G[{1}, x]*Zeta[3])/3 + 163*G[{0, 0}, x]*Zeta[3] - 
        48*G[{0, 1}, x]*Zeta[3] - ((11*I)/3)*Pi*G[{0, 1}, x]*Zeta[3] + 
        22*G[{1, 0}, x]*Zeta[3] - (6*I)*Pi*G[{1, 0}, x]*Zeta[3] + 
        36*G[{1, 1}, x]*Zeta[3] + (18*I)*Pi*G[{1, 1}, x]*Zeta[3] - 
        60*G[{0, 0, 0}, x]*Zeta[3] - 9*G[{0, 0, 1}, x]*Zeta[3] - 
        14*G[{0, 1, 0}, x]*Zeta[3] - (17*G[{0, 1, 1}, x]*Zeta[3])/3 + 
        8*G[{1, 0, 0}, x]*Zeta[3] - 4*G[{1, 0, 1}, x]*Zeta[3] + 
        6*G[{1, 1, 0}, x]*Zeta[3] - (26*G[{1, 1, 1}, x]*Zeta[3])/3 + 
        (1417*Zeta[3]^2)/18 + 95*Zeta[5] - (86*I)*Pi*Zeta[5] - 
        47*G[{0}, x]*Zeta[5] + 10*G[{1}, x]*Zeta[5])) + 
    FF[1/(s*x)]*(-331/32 - ((29*I)/4)*Pi + (7*Pi^2)/24 - ((5*I)/4)*Pi^3 - 
      (7*Pi^4)/480 + (51*G[{0}, x])/8 + ((15*I)/2)*Pi*G[{0}, x] + 
      (5*Pi^2*G[{0}, x])/8 - ((7*I)/12)*Pi^3*G[{0}, x] - (29*G[{1}, x])/4 - 
      (2*I)*Pi*G[{1}, x] + (19*Pi^2*G[{1}, x])/12 - (I/3)*Pi^3*G[{1}, x] + 
      (9*G[{0, 0}, x])/4 - (3*I)*Pi*G[{0, 0}, x] + (5*Pi^2*G[{0, 0}, x])/12 + 
      3*G[{0, 1}, x] - (10*I)*Pi*G[{0, 1}, x] + (Pi^2*G[{0, 1}, x])/3 + 
      3*G[{1, 0}, x] + ((17*I)/2)*Pi*G[{1, 0}, x] - (2*Pi^2*G[{1, 0}, x])/3 - 
      (7*G[{1, 1}, x])/2 + (4*I)*Pi*G[{1, 1}, x] - (2*Pi^2*G[{1, 1}, x])/3 - 
      (9*G[{0, 0, 0}, x])/2 - (3*I)*Pi*G[{0, 0, 0}, x] - 
      (2*I)*Pi*G[{0, 0, 1}, x] + I*Pi*G[{0, 1, 0}, x] - 10*G[{0, 1, 1}, x] + 
      (31*G[{1, 0, 0}, x])/2 - 7*G[{1, 0, 1}, x] - 7*G[{1, 1, 0}, x] + 
      (2*I)*Pi*G[{1, 1, 0}, x] + 11*G[{1, 1, 1}, x] - 3*G[{0, 0, 0, 0}, x] - 
      2*G[{0, 0, 1, 1}, x] + G[{0, 1, 0, 0}, x] + 2*G[{1, 1, 0, 1}, x] + 
      2*G[{1, 1, 1, 0}, x] - 2*G[{1, 1, 1, 1}, x] + (15*Zeta[3])/2 + 
      (2*I)*Pi*Zeta[3] - 2*G[{0}, x]*Zeta[3] + 4*G[{1}, x]*Zeta[3] + 
      ep*(-2793/64 - ((299*I)/8)*Pi - (339*Pi^2)/32 - ((27*I)/4)*Pi^3 - 
        (1037*Pi^4)/1440 + ((7*I)/240)*Pi^5 + (547*G[{0}, x])/16 + 
        ((81*I)/2)*Pi*G[{0}, x] + (125*Pi^2*G[{0}, x])/48 + 
        ((7*I)/4)*Pi^3*G[{0}, x] + (47*Pi^4*G[{0}, x])/360 - 
        (299*G[{1}, x])/8 - ((105*I)/4)*Pi*G[{1}, x] + (463*Pi^2*G[{1}, x])/
         24 - ((41*I)/12)*Pi^3*G[{1}, x] + (31*Pi^4*G[{1}, x])/60 - 
        (21*G[{0, 0}, x])/2 - ((49*I)/2)*Pi*G[{0, 0}, x] - 
        (37*Pi^2*G[{0, 0}, x])/12 + ((3*I)/2)*Pi^3*G[{0, 0}, x] + 
        (63*G[{0, 1}, x])/2 - (57*I)*Pi*G[{0, 1}, x] - (17*Pi^2*G[{0, 1}, x])/
         2 - ((5*I)/6)*Pi^3*G[{0, 1}, x] + (63*G[{1, 0}, x])/2 + 
        (57*I)*Pi*G[{1, 0}, x] - (127*Pi^2*G[{1, 0}, x])/12 - 
        (I/4)*Pi^3*G[{1, 0}, x] - (161*G[{1, 1}, x])/4 + 
        ((37*I)/2)*Pi*G[{1, 1}, x] - 5*Pi^2*G[{1, 1}, x] - 
        I*Pi^3*G[{1, 1}, x] - (63*G[{0, 0, 0}, x])/4 + 
        (9*I)*Pi*G[{0, 0, 0}, x] - (Pi^2*G[{0, 0, 0}, x])/3 - 
        11*G[{0, 0, 1}, x] - (29*I)*Pi*G[{0, 0, 1}, x] + 
        (8*Pi^2*G[{0, 0, 1}, x])/3 - 11*G[{0, 1, 0}, x] - 
        ((9*I)/2)*Pi*G[{0, 1, 0}, x] + (13*Pi^2*G[{0, 1, 0}, x])/6 - 
        52*G[{0, 1, 1}, x] + (30*I)*Pi*G[{0, 1, 1}, x] - 
        (Pi^2*G[{0, 1, 1}, x])/3 + 90*G[{1, 0, 0}, x] - 
        ((39*I)/2)*Pi*G[{1, 0, 0}, x] + (29*Pi^2*G[{1, 0, 0}, x])/12 - 
        39*G[{1, 0, 1}, x] + (14*I)*Pi*G[{1, 0, 1}, x] + 
        3*Pi^2*G[{1, 0, 1}, x] - 39*G[{1, 1, 0}, x] + 
        ((31*I)/2)*Pi*G[{1, 1, 0}, x] + (2*Pi^2*G[{1, 1, 0}, x])/3 + 
        (129*G[{1, 1, 1}, x])/2 - (11*I)*Pi*G[{1, 1, 1}, x] + 
        (10*Pi^2*G[{1, 1, 1}, x])/3 + 21*G[{0, 0, 0, 0}, x] + 
        (14*I)*Pi*G[{0, 0, 0, 0}, x] + (2*I)*Pi*G[{0, 0, 0, 1}, x] - 
        (7*I)*Pi*G[{0, 0, 1, 0}, x] - 29*G[{0, 0, 1, 1}, x] + 
        (2*I)*Pi*G[{0, 0, 1, 1}, x] - (93*G[{0, 1, 0, 0}, x])/2 - 
        (8*I)*Pi*G[{0, 1, 0, 0}, x] + 42*G[{0, 1, 0, 1}, x] + 
        42*G[{0, 1, 1, 0}, x] + (7*I)*Pi*G[{0, 1, 1, 0}, x] + 
        8*G[{0, 1, 1, 1}, x] - 50*G[{1, 0, 0, 0}, x] - 
        (3*I)*Pi*G[{1, 0, 0, 0}, x] - 2*G[{1, 0, 0, 1}, x] - 
        (2*I)*Pi*G[{1, 0, 0, 1}, x] - 2*G[{1, 0, 1, 0}, x] - 
        (5*I)*Pi*G[{1, 0, 1, 0}, x] + 30*G[{1, 0, 1, 1}, x] + 
        (29*G[{1, 1, 0, 0}, x])/2 - (4*I)*Pi*G[{1, 1, 0, 0}, x] + 
        15*G[{1, 1, 0, 1}, x] + 15*G[{1, 1, 1, 0}, x] + 
        (6*I)*Pi*G[{1, 1, 1, 0}, x] - 48*G[{1, 1, 1, 1}, x] + 
        20*G[{0, 0, 0, 0, 0}, x] + 2*G[{0, 0, 0, 1, 1}, x] - 
        5*G[{0, 0, 1, 0, 0}, x] - 2*G[{0, 0, 1, 0, 1}, x] - 
        2*G[{0, 0, 1, 1, 0}, x] + 8*G[{0, 0, 1, 1, 1}, x] - 
        4*G[{0, 1, 0, 0, 0}, x] - 6*G[{0, 1, 0, 0, 1}, x] - 
        6*G[{0, 1, 0, 1, 0}, x] + 6*G[{0, 1, 0, 1, 1}, x] + 
        5*G[{0, 1, 1, 0, 0}, x] + 2*G[{0, 1, 1, 0, 1}, x] + 
        2*G[{0, 1, 1, 1, 0}, x] - 2*G[{0, 1, 1, 1, 1}, x] - 
        3*G[{1, 0, 0, 0, 0}, x] - 2*G[{1, 0, 0, 1, 1}, x] + 
        G[{1, 0, 1, 0, 0}, x] - 6*G[{1, 0, 1, 0, 1}, x] - 
        6*G[{1, 0, 1, 1, 0}, x] + 6*G[{1, 0, 1, 1, 1}, x] - 
        4*G[{1, 1, 0, 0, 1}, x] - 4*G[{1, 1, 0, 1, 0}, x] + 
        12*G[{1, 1, 1, 0, 0}, x] - 10*G[{1, 1, 1, 0, 1}, x] - 
        10*G[{1, 1, 1, 1, 0}, x] + 14*G[{1, 1, 1, 1, 1}, x] + 
        (277*Zeta[3])/4 - ((50*I)/3)*Pi*Zeta[3] - (97*Pi^2*Zeta[3])/9 - 
        33*G[{0}, x]*Zeta[3] - ((4*I)/3)*Pi*G[{0}, x]*Zeta[3] + 
        (455*G[{1}, x]*Zeta[3])/6 - (2*I)*Pi*G[{1}, x]*Zeta[3] - 
        (22*G[{0, 0}, x]*Zeta[3])/3 + 15*G[{0, 1}, x]*Zeta[3] - 
        6*G[{1, 0}, x]*Zeta[3] - 8*G[{1, 1}, x]*Zeta[3] + Zeta[5]) + 
      ep^2*(-17595/128 - ((2305*I)/16)*Pi - (18145*Pi^2)/192 - 
        ((317*I)/8)*Pi^3 - (291*Pi^4)/640 - ((877*I)/720)*Pi^5 - 
        (16879*Pi^6)/120960 + (3657*G[{0}, x])/32 + (231*I)*Pi*G[{0}, x] + 
        (527*Pi^2*G[{0}, x])/24 + ((193*I)/24)*Pi^3*G[{0}, x] + 
        (3853*Pi^4*G[{0}, x])/2880 + (I/96)*Pi^5*G[{0}, x] - 
        (2305*G[{1}, x])/16 - ((1405*I)/8)*Pi*G[{1}, x] + 
        120*Pi^2*G[{1}, x] - ((137*I)/8)*Pi^3*G[{1}, x] + 
        (119*Pi^4*G[{1}, x])/32 + ((23*I)/120)*Pi^5*G[{1}, x] - 
        (511*G[{0, 0}, x])/8 - ((255*I)/2)*Pi*G[{0, 0}, x] - 
        (727*Pi^2*G[{0, 0}, x])/48 - ((13*I)/4)*Pi^3*G[{0, 0}, x] - 
        (593*Pi^4*G[{0, 0}, x])/1440 + 213*G[{0, 1}, x] - 
        ((1133*I)/4)*Pi*G[{0, 1}, x] - (131*Pi^2*G[{0, 1}, x])/4 + 
        ((17*I)/6)*Pi^3*G[{0, 1}, x] + (7*Pi^4*G[{0, 1}, x])/24 + 
        213*G[{1, 0}, x] + ((583*I)/2)*Pi*G[{1, 0}, x] - 
        (919*Pi^2*G[{1, 0}, x])/12 + ((43*I)/24)*Pi^3*G[{1, 0}, x] - 
        (13*Pi^4*G[{1, 0}, x])/40 - (2463*G[{1, 1}, x])/8 + 
        (104*I)*Pi*G[{1, 1}, x] - 43*Pi^2*G[{1, 1}, x] - 
        ((37*I)/6)*Pi^3*G[{1, 1}, x] + (7*Pi^4*G[{1, 1}, x])/20 + 
        (3*G[{0, 0, 0}, x])/4 + ((121*I)/2)*Pi*G[{0, 0, 0}, x] + 
        (263*Pi^2*G[{0, 0, 0}, x])/24 - ((35*I)/12)*Pi^3*G[{0, 0, 0}, x] - 
        (201*G[{0, 0, 1}, x])/2 - (182*I)*Pi*G[{0, 0, 1}, x] + 
        72*Pi^2*G[{0, 0, 1}, x] + ((11*I)/2)*Pi^3*G[{0, 0, 1}, x] - 
        (201*G[{0, 1, 0}, x])/2 - ((121*I)/2)*Pi*G[{0, 1, 0}, x] + 
        (541*Pi^2*G[{0, 1, 0}, x])/12 + ((15*I)/4)*Pi^3*G[{0, 1, 0}, x] - 
        (983*G[{0, 1, 1}, x])/4 + (159*I)*Pi*G[{0, 1, 1}, x] + 
        (73*Pi^2*G[{0, 1, 1}, x])/4 - ((5*I)/6)*Pi^3*G[{0, 1, 1}, x] + 
        (825*G[{1, 0, 0}, x])/2 - (131*I)*Pi*G[{1, 0, 0}, x] + 
        (497*Pi^2*G[{1, 0, 0}, x])/24 + ((5*I)/6)*Pi^3*G[{1, 0, 0}, x] - 
        184*G[{1, 0, 1}, x] + ((223*I)/2)*Pi*G[{1, 0, 1}, x] - 
        (14*Pi^2*G[{1, 0, 1}, x])/3 + ((17*I)/6)*Pi^3*G[{1, 0, 1}, x] - 
        184*G[{1, 1, 0}, x] + ((219*I)/2)*Pi*G[{1, 1, 0}, x] - 
        (223*Pi^2*G[{1, 1, 0}, x])/12 - ((7*I)/12)*Pi^3*G[{1, 1, 0}, x] + 
        (731*G[{1, 1, 1}, x])/2 - (63*I)*Pi*G[{1, 1, 1}, x] + 
        (65*Pi^2*G[{1, 1, 1}, x])/12 - ((7*I)/3)*Pi^3*G[{1, 1, 1}, x] + 
        (243*G[{0, 0, 0, 0}, x])/4 - (21*I)*Pi*G[{0, 0, 0, 0}, x] - 
        (5*Pi^2*G[{0, 0, 0, 0}, x])/4 + 29*G[{0, 0, 0, 1}, x] - 
        (51*I)*Pi*G[{0, 0, 0, 1}, x] - 2*Pi^2*G[{0, 0, 0, 1}, x] + 
        29*G[{0, 0, 1, 0}, x] + ((43*I)/2)*Pi*G[{0, 0, 1, 0}, x] - 
        (13*Pi^2*G[{0, 0, 1, 0}, x])/2 - 189*G[{0, 0, 1, 1}, x] + 
        (51*I)*Pi*G[{0, 0, 1, 1}, x] - 8*Pi^2*G[{0, 0, 1, 1}, x] - 
        244*G[{0, 1, 0, 0}, x] - ((15*I)/2)*Pi*G[{0, 1, 0, 0}, x] - 
        (7*Pi^2*G[{0, 1, 0, 0}, x])/12 + (411*G[{0, 1, 0, 1}, x])/2 + 
        (67*I)*Pi*G[{0, 1, 0, 1}, x] - (19*Pi^2*G[{0, 1, 0, 1}, x])/3 + 
        (411*G[{0, 1, 1, 0}, x])/2 + ((9*I)/2)*Pi*G[{0, 1, 1, 0}, x] - 
        (21*Pi^2*G[{0, 1, 1, 0}, x])/2 + 59*G[{0, 1, 1, 1}, x] - 
        (70*I)*Pi*G[{0, 1, 1, 1}, x] + (2*Pi^2*G[{0, 1, 1, 1}, x])/3 - 
        338*G[{1, 0, 0, 0}, x] + ((85*I)/2)*Pi*G[{1, 0, 0, 0}, x] - 
        (17*Pi^2*G[{1, 0, 0, 0}, x])/3 + 27*G[{1, 0, 0, 1}, x] + 
        (33*I)*Pi*G[{1, 0, 0, 1}, x] - (14*Pi^2*G[{1, 0, 0, 1}, x])/3 + 
        27*G[{1, 0, 1, 0}, x] - ((91*I)/2)*Pi*G[{1, 0, 1, 0}, x] + 
        (9*Pi^2*G[{1, 0, 1, 0}, x])/2 + (325*G[{1, 0, 1, 1}, x])/2 - 
        (21*I)*Pi*G[{1, 0, 1, 1}, x] - (13*Pi^2*G[{1, 0, 1, 1}, x])/3 + 
        112*G[{1, 1, 0, 0}, x] - ((49*I)/2)*Pi*G[{1, 1, 0, 0}, x] - 
        (23*Pi^2*G[{1, 1, 0, 0}, x])/12 + (151*G[{1, 1, 0, 1}, x])/2 - 
        (37*I)*Pi*G[{1, 1, 0, 1}, x] - (38*Pi^2*G[{1, 1, 0, 1}, x])/3 + 
        (151*G[{1, 1, 1, 0}, x])/2 + ((59*I)/2)*Pi*G[{1, 1, 1, 0}, x] - 
        19*Pi^2*G[{1, 1, 1, 0}, x] - 269*G[{1, 1, 1, 1}, x] + 
        (24*I)*Pi*G[{1, 1, 1, 1}, x] - 11*Pi^2*G[{1, 1, 1, 1}, x] - 
        (135*G[{0, 0, 0, 0, 0}, x])/2 - (45*I)*Pi*G[{0, 0, 0, 0, 0}, x] - 
        (6*I)*Pi*G[{0, 0, 0, 0, 1}, x] + (19*I)*Pi*G[{0, 0, 0, 1, 0}, x] - 
        51*G[{0, 0, 0, 1, 1}, x] - (2*I)*Pi*G[{0, 0, 0, 1, 1}, x] + 
        (245*G[{0, 0, 1, 0, 0}, x])/2 + (30*I)*Pi*G[{0, 0, 1, 0, 0}, x] - 
        101*G[{0, 0, 1, 0, 1}, x] - 101*G[{0, 0, 1, 1, 0}, x] - 
        (17*I)*Pi*G[{0, 0, 1, 1, 0}, x] + 210*G[{0, 0, 1, 1, 1}, x] + 
        159*G[{0, 1, 0, 0, 0}, x] + (25*I)*Pi*G[{0, 1, 0, 0, 0}, x] - 
        72*G[{0, 1, 0, 0, 1}, x] - (4*I)*Pi*G[{0, 1, 0, 0, 1}, x] - 
        72*G[{0, 1, 0, 1, 0}, x] - (9*I)*Pi*G[{0, 1, 0, 1, 0}, x] + 
        55*G[{0, 1, 0, 1, 1}, x] + (6*I)*Pi*G[{0, 1, 0, 1, 1}, x] + 
        (59*G[{0, 1, 1, 0, 0}, x])/2 - (12*I)*Pi*G[{0, 1, 1, 0, 0}, x] - 
        109*G[{0, 1, 1, 0, 1}, x] + (2*I)*Pi*G[{0, 1, 1, 0, 1}, x] - 
        109*G[{0, 1, 1, 1, 0}, x] + (3*I)*Pi*G[{0, 1, 1, 1, 0}, x] + 
        23*G[{0, 1, 1, 1, 1}, x] + (273*G[{1, 0, 0, 0, 0}, x])/2 + 
        (14*I)*Pi*G[{1, 0, 0, 0, 0}, x] + 9*G[{1, 0, 0, 0, 1}, x] + 
        (2*I)*Pi*G[{1, 0, 0, 0, 1}, x] + 9*G[{1, 0, 0, 1, 0}, x] + 
        (9*I)*Pi*G[{1, 0, 0, 1, 0}, x] + 28*G[{1, 0, 0, 1, 1}, x] + 
        (2*I)*Pi*G[{1, 0, 0, 1, 1}, x] - (35*G[{1, 0, 1, 0, 0}, x])/2 + 
        (4*I)*Pi*G[{1, 0, 1, 0, 0}, x] - 24*G[{1, 0, 1, 0, 1}, x] - 
        24*G[{1, 0, 1, 1, 0}, x] - (15*I)*Pi*G[{1, 0, 1, 1, 0}, x] - 
        57*G[{1, 0, 1, 1, 1}, x] - 66*G[{1, 1, 0, 0, 0}, x] + 
        (5*I)*Pi*G[{1, 1, 0, 0, 0}, x] + 11*G[{1, 1, 0, 0, 1}, x] - 
        (2*I)*Pi*G[{1, 1, 0, 0, 1}, x] + 11*G[{1, 1, 0, 1, 0}, x] - 
        (13*I)*Pi*G[{1, 1, 0, 1, 0}, x] - 78*G[{1, 1, 0, 1, 1}, x] + 
        (37*G[{1, 1, 1, 0, 0}, x])/2 - (12*I)*Pi*G[{1, 1, 1, 0, 0}, x] - 
        19*G[{1, 1, 1, 0, 1}, x] - 19*G[{1, 1, 1, 1, 0}, x] + 
        (14*I)*Pi*G[{1, 1, 1, 1, 0}, x] + 139*G[{1, 1, 1, 1, 1}, x] - 
        85*G[{0, 0, 0, 0, 0, 0}, x] - 6*G[{0, 0, 0, 0, 1, 1}, x] + 
        17*G[{0, 0, 0, 1, 0, 0}, x] + 2*G[{0, 0, 0, 1, 0, 1}, x] + 
        2*G[{0, 0, 0, 1, 1, 0}, x] - 8*G[{0, 0, 0, 1, 1, 1}, x] + 
        18*G[{0, 0, 1, 0, 0, 0}, x] + 22*G[{0, 0, 1, 0, 0, 1}, x] + 
        22*G[{0, 0, 1, 0, 1, 0}, x] - 18*G[{0, 0, 1, 0, 1, 1}, x] - 
        23*G[{0, 0, 1, 1, 0, 0}, x] + 10*G[{0, 0, 1, 1, 0, 1}, x] + 
        10*G[{0, 0, 1, 1, 1, 0}, x] - 26*G[{0, 0, 1, 1, 1, 1}, x] + 
        21*G[{0, 1, 0, 0, 0, 0}, x] + 12*G[{0, 1, 0, 0, 0, 1}, x] + 
        12*G[{0, 1, 0, 0, 1, 0}, x] - 4*G[{0, 1, 0, 0, 1, 1}, x] - 
        9*G[{0, 1, 0, 1, 0, 0}, x] + 12*G[{0, 1, 0, 1, 0, 1}, x] + 
        12*G[{0, 1, 0, 1, 1, 0}, x] - 18*G[{0, 1, 0, 1, 1, 1}, x] - 
        36*G[{0, 1, 1, 0, 0, 0}, x] + 14*G[{0, 1, 1, 0, 0, 1}, x] + 
        14*G[{0, 1, 1, 0, 1, 0}, x] - 16*G[{0, 1, 1, 0, 1, 1}, x] + 
        9*G[{0, 1, 1, 1, 0, 0}, x] - 10*G[{0, 1, 1, 1, 0, 1}, x] - 
        10*G[{0, 1, 1, 1, 1, 0}, x] + 14*G[{0, 1, 1, 1, 1, 1}, x] + 
        20*G[{1, 0, 0, 0, 0, 0}, x] + 2*G[{1, 0, 0, 0, 1, 1}, x] - 
        5*G[{1, 0, 0, 1, 0, 0}, x] + 14*G[{1, 0, 0, 1, 0, 1}, x] + 
        14*G[{1, 0, 0, 1, 1, 0}, x] - 8*G[{1, 0, 0, 1, 1, 1}, x] - 
        4*G[{1, 0, 1, 0, 0, 0}, x] + 6*G[{1, 0, 1, 0, 0, 1}, x] + 
        6*G[{1, 0, 1, 0, 1, 0}, x] + 6*G[{1, 0, 1, 0, 1, 1}, x] - 
        13*G[{1, 0, 1, 1, 0, 0}, x] + 10*G[{1, 0, 1, 1, 0, 1}, x] + 
        10*G[{1, 0, 1, 1, 1, 0}, x] - 22*G[{1, 0, 1, 1, 1, 1}, x] - 
        3*G[{1, 1, 0, 0, 0, 0}, x] + 8*G[{1, 1, 0, 0, 0, 1}, x] + 
        8*G[{1, 1, 0, 0, 1, 0}, x] - 2*G[{1, 1, 0, 0, 1, 1}, x] - 
        33*G[{1, 1, 0, 1, 0, 0}, x] + 28*G[{1, 1, 0, 1, 0, 1}, x] + 
        28*G[{1, 1, 0, 1, 1, 0}, x] - 28*G[{1, 1, 0, 1, 1, 1}, x] - 
        56*G[{1, 1, 1, 0, 0, 0}, x] + 20*G[{1, 1, 1, 0, 0, 1}, x] + 
        20*G[{1, 1, 1, 0, 1, 0}, x] + 34*G[{1, 1, 1, 1, 0, 1}, x] + 
        34*G[{1, 1, 1, 1, 1, 0}, x] - 62*G[{1, 1, 1, 1, 1, 1}, x] + 
        325*Zeta[3] - ((145*I)/3)*Pi*Zeta[3] - (155*Pi^2*Zeta[3])/8 - 
        ((275*I)/36)*Pi^3*Zeta[3] - (305*G[{0}, x]*Zeta[3])/4 + 
        (35*I)*Pi*G[{0}, x]*Zeta[3] + (271*Pi^2*G[{0}, x]*Zeta[3])/12 + 
        (794*G[{1}, x]*Zeta[3])/3 - ((100*I)/3)*Pi*G[{1}, x]*Zeta[3] - 
        (55*Pi^2*G[{1}, x]*Zeta[3])/12 + (73*G[{0, 0}, x]*Zeta[3])/2 - 
        (13*I)*Pi*G[{0, 0}, x]*Zeta[3] - (169*G[{0, 1}, x]*Zeta[3])/2 + 
        (3*I)*Pi*G[{0, 1}, x]*Zeta[3] - (61*G[{1, 0}, x]*Zeta[3])/2 + 
        ((14*I)/3)*Pi*G[{1, 0}, x]*Zeta[3] - (193*G[{1, 1}, x]*Zeta[3])/2 - 
        (2*I)*Pi*G[{1, 1}, x]*Zeta[3] + (101*G[{0, 0, 0}, x]*Zeta[3])/3 - 
        23*G[{0, 0, 1}, x]*Zeta[3] - G[{0, 1, 0}, x]*Zeta[3] - 
        7*G[{0, 1, 1}, x]*Zeta[3] + (38*G[{1, 0, 0}, x]*Zeta[3])/3 - 
        G[{1, 0, 1}, x]*Zeta[3] - 2*G[{1, 1, 0}, x]*Zeta[3] + 
        74*G[{1, 1, 1}, x]*Zeta[3] - (725*Zeta[3]^2)/9 + (113*Zeta[5])/2 + 
        (34*I)*Pi*Zeta[5] + 47*G[{0}, x]*Zeta[5] + 24*G[{1}, x]*Zeta[5]))) + 
  COLOR[CF*NfV2]*(Pi^2/(2*s) + (((2*I)/9)*Pi^3)/s + (10*G[{0}, x])/(3*s) - 
    (10*Pi^2*G[{0}, x])/(9*s) - (10*G[{1}, x])/(3*s) + 
    (10*Pi^2*G[{1}, x])/(9*s) + G[{0, 0}, x]/s + (((4*I)/3)*Pi*G[{0, 0}, x])/
     s - G[{0, 1}, x]/s + (((4*I)/3)*Pi*G[{0, 1}, x])/s - G[{1, 0}, x]/s - 
    (((4*I)/3)*Pi*G[{1, 0}, x])/s + G[{1, 1}, x]/s - 
    (((4*I)/3)*Pi*G[{1, 1}, x])/s + (4*G[{0, 0, 1}, x])/(3*s) + 
    (4*G[{0, 1, 0}, x])/(3*s) - (4*G[{1, 0, 1}, x])/(3*s) - 
    (4*G[{1, 1, 0}, x])/(3*s) - (4*Zeta[3])/(3*s) + 
    ep*((13*Pi^2)/(4*s) + (((5*I)/54)*Pi^3)/s + (143*Pi^4)/(270*s) + 
      (215*G[{0}, x])/(9*s) + (((2*I)/3)*Pi*G[{0}, x])/s - 
      (187*Pi^2*G[{0}, x])/(54*s) - (((10*I)/9)*Pi^3*G[{0}, x])/s - 
      (215*G[{1}, x])/(9*s) - (((2*I)/3)*Pi*G[{1}, x])/s + 
      (133*Pi^2*G[{1}, x])/(54*s) + (((10*I)/9)*Pi^3*G[{1}, x])/s + 
      G[{0, 0}, x]/(2*s) + (((23*I)/9)*Pi*G[{0, 0}, x])/s + 
      (26*Pi^2*G[{0, 0}, x])/(9*s) - (13*G[{0, 1}, x])/(2*s) + 
      (((41*I)/9)*Pi*G[{0, 1}, x])/s + (26*Pi^2*G[{0, 1}, x])/(9*s) - 
      (13*G[{1, 0}, x])/(2*s) - (((23*I)/9)*Pi*G[{1, 0}, x])/s - 
      (26*Pi^2*G[{1, 0}, x])/(9*s) + (25*G[{1, 1}, x])/(2*s) - 
      (((41*I)/9)*Pi*G[{1, 1}, x])/s - (26*Pi^2*G[{1, 1}, x])/(9*s) - 
      (4*G[{0, 0, 0}, x])/s - (((16*I)/3)*Pi*G[{0, 0, 0}, x])/s + 
      (41*G[{0, 0, 1}, x])/(9*s) - ((4*I)*Pi*G[{0, 0, 1}, x])/s + 
      (41*G[{0, 1, 0}, x])/(9*s) - ((4*I)*Pi*G[{0, 1, 0}, x])/s + 
      (2*G[{0, 1, 1}, x])/s - (((16*I)/3)*Pi*G[{0, 1, 1}, x])/s + 
      (2*G[{1, 0, 0}, x])/s + (((16*I)/3)*Pi*G[{1, 0, 0}, x])/s - 
      (23*G[{1, 0, 1}, x])/(9*s) + ((4*I)*Pi*G[{1, 0, 1}, x])/s - 
      (23*G[{1, 1, 0}, x])/(9*s) + ((4*I)*Pi*G[{1, 1, 0}, x])/s - 
      (4*G[{1, 1, 1}, x])/s + (((16*I)/3)*Pi*G[{1, 1, 1}, x])/s - 
      (16*G[{0, 0, 0, 1}, x])/(3*s) - (16*G[{0, 0, 1, 0}, x])/(3*s) - 
      (4*G[{0, 0, 1, 1}, x])/(3*s) - (4*G[{0, 1, 0, 0}, x])/(3*s) - 
      (16*G[{0, 1, 0, 1}, x])/(3*s) - (16*G[{0, 1, 1, 0}, x])/(3*s) + 
      (16*G[{1, 0, 0, 1}, x])/(3*s) + (16*G[{1, 0, 1, 0}, x])/(3*s) + 
      (4*G[{1, 0, 1, 1}, x])/(3*s) + (4*G[{1, 1, 0, 0}, x])/(3*s) + 
      (16*G[{1, 1, 0, 1}, x])/(3*s) + (16*G[{1, 1, 1, 0}, x])/(3*s) - 
      (41*Zeta[3])/(9*s) + (((28*I)/3)*Pi*Zeta[3])/s + 
      (4*G[{0}, x]*Zeta[3])/s - (4*G[{1}, x]*Zeta[3])/s) + 
    FF[x/s]*(-Pi^2 - 2*G[{0, 0}, x] + 2*G[{0, 1}, x] + 2*G[{1, 0}, x] - 
      2*G[{1, 1}, x] + ep*((-13*Pi^2)/2 + I*Pi^3 + Pi^2*G[{0}, x] + 
        Pi^2*G[{1}, x] - 13*G[{0, 0}, x] + (2*I)*Pi*G[{0, 0}, x] + 
        13*G[{0, 1}, x] - (2*I)*Pi*G[{0, 1}, x] + 13*G[{1, 0}, x] - 
        (2*I)*Pi*G[{1, 0}, x] - 13*G[{1, 1}, x] + (2*I)*Pi*G[{1, 1}, x] + 
        8*G[{0, 0, 0}, x] - 2*G[{0, 0, 1}, x] - 2*G[{0, 1, 0}, x] - 
        4*G[{0, 1, 1}, x] - 4*G[{1, 0, 0}, x] - 2*G[{1, 0, 1}, x] - 
        2*G[{1, 1, 0}, x] + 8*G[{1, 1, 1}, x] + 2*Zeta[3]) + 
      ep^2*((-121*Pi^2)/4 + (8*I)*Pi^3 + (13*Pi^4)/60 + 5*Pi^2*G[{0}, x] - 
        (3*I)*Pi^3*G[{0}, x] + 5*Pi^2*G[{1}, x] + I*Pi^3*G[{1}, x] - 
        (121*G[{0, 0}, x])/2 + (16*I)*Pi*G[{0, 0}, x] - 2*Pi^2*G[{0, 0}, x] + 
        (121*G[{0, 1}, x])/2 - (16*I)*Pi*G[{0, 1}, x] + 
        (121*G[{1, 0}, x])/2 - (16*I)*Pi*G[{1, 0}, x] - 
        (121*G[{1, 1}, x])/2 + (16*I)*Pi*G[{1, 1}, x] - 2*Pi^2*G[{1, 1}, x] + 
        52*G[{0, 0, 0}, x] - (8*I)*Pi*G[{0, 0, 0}, x] - 10*G[{0, 0, 1}, x] - 
        (10*I)*Pi*G[{0, 0, 1}, x] - 10*G[{0, 1, 0}, x] + 
        (14*I)*Pi*G[{0, 1, 0}, x] - 32*G[{0, 1, 1}, x] + 
        (4*I)*Pi*G[{0, 1, 1}, x] - 32*G[{1, 0, 0}, x] + 
        (4*I)*Pi*G[{1, 0, 0}, x] - 10*G[{1, 0, 1}, x] + 
        (14*I)*Pi*G[{1, 0, 1}, x] - 10*G[{1, 1, 0}, x] - 
        (10*I)*Pi*G[{1, 1, 0}, x] + 52*G[{1, 1, 1}, x] - 
        (8*I)*Pi*G[{1, 1, 1}, x] - 24*G[{0, 0, 0, 0}, x] - 
        6*G[{0, 0, 1, 1}, x] + 14*G[{0, 1, 0, 0}, x] + 4*G[{0, 1, 0, 1}, x] + 
        4*G[{0, 1, 1, 0}, x] + 8*G[{0, 1, 1, 1}, x] + 8*G[{1, 0, 0, 0}, x] + 
        4*G[{1, 0, 0, 1}, x] + 4*G[{1, 0, 1, 0}, x] + 14*G[{1, 0, 1, 1}, x] - 
        6*G[{1, 1, 0, 0}, x] - 24*G[{1, 1, 1, 1}, x] + 22*Zeta[3] + 
        (34*I)*Pi*Zeta[3] + 10*G[{0}, x]*Zeta[3] - 14*G[{1}, x]*Zeta[3])) + 
    ep^2*((121*Pi^2)/(8*s) - (((58*I)/81)*Pi^3)/s + (4297*Pi^4)/(3240*s) + 
      (((191*I)/270)*Pi^5)/s + (6107*G[{0}, x])/(54*s) - 
      (((2*I)/9)*Pi*G[{0}, x])/s - (2471*Pi^2*G[{0}, x])/(162*s) - 
      (((151*I)/54)*Pi^3*G[{0}, x])/s - (47*Pi^4*G[{0}, x])/(270*s) - 
      (6107*G[{1}, x])/(54*s) + (((2*I)/9)*Pi*G[{1}, x])/s + 
      (1661*Pi^2*G[{1}, x])/(162*s) + (((205*I)/54)*Pi^3*G[{1}, x])/s + 
      (47*Pi^4*G[{1}, x])/(270*s) - (71*G[{0, 0}, x])/(4*s) + 
      (((154*I)/27)*Pi*G[{0, 0}, x])/s + (199*Pi^2*G[{0, 0}, x])/(27*s) + 
      ((2*I)*Pi^3*G[{0, 0}, x])/s - (121*G[{0, 1}, x])/(4*s) + 
      (((748*I)/27)*Pi*G[{0, 1}, x])/s + (172*Pi^2*G[{0, 1}, x])/(27*s) + 
      (((40*I)/9)*Pi^3*G[{0, 1}, x])/s - (121*G[{1, 0}, x])/(4*s) - 
      (((316*I)/27)*Pi*G[{1, 0}, x])/s - (172*Pi^2*G[{1, 0}, x])/(27*s) - 
      ((2*I)*Pi^3*G[{1, 0}, x])/s + (313*G[{1, 1}, x])/(4*s) - 
      (((586*I)/27)*Pi*G[{1, 1}, x])/s - (145*Pi^2*G[{1, 1}, x])/(27*s) - 
      (((40*I)/9)*Pi^3*G[{1, 1}, x])/s - (46*G[{0, 0, 0}, x])/(3*s) - 
      (((92*I)/9)*Pi*G[{0, 0, 0}, x])/s - (64*Pi^2*G[{0, 0, 0}, x])/(9*s) + 
      (541*G[{0, 0, 1}, x])/(27*s) + (((7*I)/3)*Pi*G[{0, 0, 1}, x])/s - 
      (4*Pi^2*G[{0, 0, 1}, x])/(9*s) + (541*G[{0, 1, 0}, x])/(27*s) - 
      (((29*I)/3)*Pi*G[{0, 1, 0}, x])/s - (4*Pi^2*G[{0, 1, 0}, x])/(9*s) + 
      (62*G[{0, 1, 1}, x])/(3*s) - (((146*I)/9)*Pi*G[{0, 1, 1}, x])/s - 
      (64*Pi^2*G[{0, 1, 1}, x])/(9*s) + (34*G[{1, 0, 0}, x])/(3*s) + 
      (((110*I)/9)*Pi*G[{1, 0, 0}, x])/s + (64*Pi^2*G[{1, 0, 0}, x])/(9*s) - 
      (271*G[{1, 0, 1}, x])/(27*s) - (((13*I)/3)*Pi*G[{1, 0, 1}, x])/s + 
      (4*Pi^2*G[{1, 0, 1}, x])/(9*s) - (271*G[{1, 1, 0}, x])/(27*s) + 
      (((23*I)/3)*Pi*G[{1, 1, 0}, x])/s + (4*Pi^2*G[{1, 1, 0}, x])/(9*s) - 
      (110*G[{1, 1, 1}, x])/(3*s) + (((164*I)/9)*Pi*G[{1, 1, 1}, x])/s + 
      (64*Pi^2*G[{1, 1, 1}, x])/(9*s) + (12*G[{0, 0, 0, 0}, x])/s + 
      ((16*I)*Pi*G[{0, 0, 0, 0}, x])/s - (128*G[{0, 0, 0, 1}, x])/(9*s) - 
      (((28*I)/3)*Pi*G[{0, 0, 0, 1}, x])/s - (128*G[{0, 0, 1, 0}, x])/(9*s) + 
      (((16*I)/3)*Pi*G[{0, 0, 1, 0}, x])/s + (67*G[{0, 0, 1, 1}, x])/(9*s) + 
      ((8*I)*Pi*G[{0, 0, 1, 1}, x])/s - (23*G[{0, 1, 0, 0}, x])/(9*s) + 
      ((8*I)*Pi*G[{0, 1, 0, 0}, x])/s - (146*G[{0, 1, 0, 1}, x])/(9*s) + 
      (((16*I)/3)*Pi*G[{0, 1, 0, 1}, x])/s - (146*G[{0, 1, 1, 0}, x])/(9*s) - 
      (((28*I)/3)*Pi*G[{0, 1, 1, 0}, x])/s - (4*G[{0, 1, 1, 1}, x])/s + 
      ((16*I)*Pi*G[{0, 1, 1, 1}, x])/s - (4*G[{1, 0, 0, 0}, x])/s - 
      ((16*I)*Pi*G[{1, 0, 0, 0}, x])/s + (110*G[{1, 0, 0, 1}, x])/(9*s) + 
      (((28*I)/3)*Pi*G[{1, 0, 0, 1}, x])/s + (110*G[{1, 0, 1, 0}, x])/(9*s) - 
      (((16*I)/3)*Pi*G[{1, 0, 1, 0}, x])/s - (103*G[{1, 0, 1, 1}, x])/(9*s) - 
      ((8*I)*Pi*G[{1, 0, 1, 1}, x])/s - (13*G[{1, 1, 0, 0}, x])/(9*s) - 
      ((8*I)*Pi*G[{1, 1, 0, 0}, x])/s + (128*G[{1, 1, 0, 1}, x])/(9*s) - 
      (((16*I)/3)*Pi*G[{1, 1, 0, 1}, x])/s + (128*G[{1, 1, 1, 0}, x])/(9*s) + 
      (((28*I)/3)*Pi*G[{1, 1, 1, 0}, x])/s + (12*G[{1, 1, 1, 1}, x])/s - 
      ((16*I)*Pi*G[{1, 1, 1, 1}, x])/s + (16*G[{0, 0, 0, 0, 1}, x])/s + 
      (16*G[{0, 0, 0, 1, 0}, x])/s - (44*G[{0, 0, 0, 1, 1}, x])/(3*s) + 
      (16*G[{0, 0, 1, 0, 0}, x])/(3*s) + (32*G[{0, 0, 1, 0, 1}, x])/(3*s) + 
      (32*G[{0, 0, 1, 1, 0}, x])/(3*s) + (32*G[{0, 1, 0, 0, 1}, x])/(3*s) + 
      (32*G[{0, 1, 0, 1, 0}, x])/(3*s) + (16*G[{0, 1, 0, 1, 1}, x])/(3*s) - 
      (44*G[{0, 1, 1, 0, 0}, x])/(3*s) + (16*G[{0, 1, 1, 0, 1}, x])/s + 
      (16*G[{0, 1, 1, 1, 0}, x])/s - (16*G[{1, 0, 0, 0, 1}, x])/s - 
      (16*G[{1, 0, 0, 1, 0}, x])/s + (44*G[{1, 0, 0, 1, 1}, x])/(3*s) - 
      (16*G[{1, 0, 1, 0, 0}, x])/(3*s) - (32*G[{1, 0, 1, 0, 1}, x])/(3*s) - 
      (32*G[{1, 0, 1, 1, 0}, x])/(3*s) - (32*G[{1, 1, 0, 0, 1}, x])/(3*s) - 
      (32*G[{1, 1, 0, 1, 0}, x])/(3*s) - (16*G[{1, 1, 0, 1, 1}, x])/(3*s) + 
      (44*G[{1, 1, 1, 0, 0}, x])/(3*s) - (16*G[{1, 1, 1, 0, 1}, x])/s - 
      (16*G[{1, 1, 1, 1, 0}, x])/s - (829*Zeta[3])/(27*s) - 
      ((I/9)*Pi*Zeta[3])/s + (68*Pi^2*Zeta[3])/(9*s) - 
      (31*G[{0}, x]*Zeta[3])/(3*s) - (((44*I)/3)*Pi*G[{0}, x]*Zeta[3])/s + 
      (37*G[{1}, x]*Zeta[3])/(3*s) + (((44*I)/3)*Pi*G[{1}, x]*Zeta[3])/s + 
      (4*G[{0, 0}, x]*Zeta[3])/s - (32*G[{0, 1}, x]*Zeta[3])/(3*s) - 
      (4*G[{1, 0}, x]*Zeta[3])/s + (32*G[{1, 1}, x]*Zeta[3])/(3*s) - 
      (14*Zeta[5])/(3*s)) + FF[1/(s*x^2)]*(I*Pi*G[{1}, x] + 
      (5*Pi^2*G[{1}, x])/9 + ((4*I)/3)*Pi^3*G[{1}, x] - 
      ((2*I)/3)*Pi*G[{1, 0}, x] + (4*Pi^2*G[{1, 0}, x])/3 + G[{1, 1}, x] - 
      ((2*I)/3)*Pi*G[{1, 1}, x] - (2*G[{1, 0, 1}, x])/3 - 
      (2*G[{1, 1, 0}, x])/3 - (8*I)*Pi*G[{1, 1, 0}, x] - 
      8*G[{1, 1, 0, 0}, x] - 8*G[{1}, x]*Zeta[3] + 
      ep*(((16*I)/3)*Pi*G[{1}, x] + (223*Pi^2*G[{1}, x])/108 + 
        ((13*I)/9)*Pi^3*G[{1}, x] - (53*Pi^4*G[{1}, x])/45 + 
        (5*Pi^2*G[{0, 1}, x])/9 + ((4*I)/3)*Pi^3*G[{0, 1}, x] - 
        ((59*I)/18)*Pi*G[{1, 0}, x] + (Pi^2*G[{1, 0}, x])/9 - 
        ((4*I)/3)*Pi^3*G[{1, 0}, x] + (16*G[{1, 1}, x])/3 - 
        ((95*I)/18)*Pi*G[{1, 1}, x] - (13*Pi^2*G[{1, 1}, x])/9 + 
        (4*I)*Pi^3*G[{1, 1}, x] - ((2*I)/3)*Pi*G[{0, 1, 0}, x] + 
        (4*Pi^2*G[{0, 1, 0}, x])/3 - ((2*I)/3)*Pi*G[{0, 1, 1}, x] + 
        (2*I)*Pi*G[{1, 0, 0}, x] - 4*Pi^2*G[{1, 0, 0}, x] - 
        (59*G[{1, 0, 1}, x])/18 + ((4*I)/3)*Pi*G[{1, 0, 1}, x] - 
        (59*G[{1, 1, 0}, x])/18 - (4*I)*Pi*G[{1, 1, 0}, x] + 
        (28*Pi^2*G[{1, 1, 0}, x])/3 - 4*G[{1, 1, 1}, x] + 
        ((8*I)/3)*Pi*G[{1, 1, 1}, x] - (2*G[{0, 1, 0, 1}, x])/3 - 
        (2*G[{0, 1, 1, 0}, x])/3 - (8*I)*Pi*G[{0, 1, 1, 0}, x] + 
        2*G[{1, 0, 0, 1}, x] + 2*G[{1, 0, 1, 0}, x] + 
        (24*I)*Pi*G[{1, 0, 1, 0}, x] + (2*G[{1, 0, 1, 1}, x])/3 - 
        (16*G[{1, 1, 0, 0}, x])/3 + (16*I)*Pi*G[{1, 1, 0, 0}, x] + 
        (8*G[{1, 1, 0, 1}, x])/3 + (8*G[{1, 1, 1, 0}, x])/3 - 
        (24*I)*Pi*G[{1, 1, 1, 0}, x] - 8*G[{0, 1, 1, 0, 0}, x] + 
        24*G[{1, 0, 1, 0, 0}, x] + 32*G[{1, 1, 0, 0, 0}, x] - 
        24*G[{1, 1, 1, 0, 0}, x] - (22*G[{1}, x]*Zeta[3])/3 - 
        (8*I)*Pi*G[{1}, x]*Zeta[3] - 8*G[{0, 1}, x]*Zeta[3] + 
        8*G[{1, 0}, x]*Zeta[3] - 24*G[{1, 1}, x]*Zeta[3]) + 
      ep^2*(((527*I)/36)*Pi*G[{1}, x] + (1285*Pi^2*G[{1}, x])/162 + 
        ((199*I)/54)*Pi^3*G[{1}, x] - (191*Pi^4*G[{1}, x])/180 - 
        ((5*I)/9)*Pi^5*G[{1}, x] + (I/3)*Pi*G[{0, 1}, x] + 
        (331*Pi^2*G[{0, 1}, x])/108 + ((13*I)/9)*Pi^3*G[{0, 1}, x] - 
        (53*Pi^4*G[{0, 1}, x])/45 - ((374*I)/27)*Pi*G[{1, 0}, x] - 
        (73*Pi^2*G[{1, 0}, x])/27 - ((13*I)/9)*Pi^3*G[{1, 0}, x] + 
        (41*Pi^4*G[{1, 0}, x])/45 + (527*G[{1, 1}, x])/36 - 
        ((662*I)/27)*Pi*G[{1, 1}, x] - (641*Pi^2*G[{1, 1}, x])/108 + 
        ((2*I)/3)*Pi^3*G[{1, 1}, x] - (161*Pi^4*G[{1, 1}, x])/45 - 
        (2*I)*Pi*G[{0, 0, 1}, x] + (5*Pi^2*G[{0, 0, 1}, x])/9 + 
        ((4*I)/3)*Pi^3*G[{0, 0, 1}, x] - ((59*I)/18)*Pi*G[{0, 1, 0}, x] + 
        (Pi^2*G[{0, 1, 0}, x])/9 - ((4*I)/3)*Pi^3*G[{0, 1, 0}, x] + 
        G[{0, 1, 1}, x]/3 - ((59*I)/18)*Pi*G[{0, 1, 1}, x] - 
        (13*Pi^2*G[{0, 1, 1}, x])/9 + (4*I)*Pi^3*G[{0, 1, 1}, x] + 
        ((59*I)/6)*Pi*G[{1, 0, 0}, x] - (8*Pi^2*G[{1, 0, 0}, x])/9 + 
        ((8*I)/3)*Pi^3*G[{1, 0, 0}, x] - (374*G[{1, 0, 1}, x])/27 + 
        ((59*I)/9)*Pi*G[{1, 0, 1}, x] - (2*Pi^2*G[{1, 0, 1}, x])/3 - 
        ((40*I)/3)*Pi^3*G[{1, 0, 1}, x] - (374*G[{1, 1, 0}, x])/27 - 
        (I/6)*Pi*G[{1, 1, 0}, x] + (70*Pi^2*G[{1, 1, 0}, x])/9 - 
        (64*G[{1, 1, 1}, x])/3 + ((154*I)/9)*Pi*G[{1, 1, 1}, x] + 
        (32*Pi^2*G[{1, 1, 1}, x])/9 + ((28*I)/3)*Pi^3*G[{1, 1, 1}, x] - 
        ((2*I)/3)*Pi*G[{0, 0, 1, 0}, x] + (4*Pi^2*G[{0, 0, 1, 0}, x])/3 - 
        2*G[{0, 0, 1, 1}, x] - ((2*I)/3)*Pi*G[{0, 0, 1, 1}, x] + 
        (2*I)*Pi*G[{0, 1, 0, 0}, x] - 4*Pi^2*G[{0, 1, 0, 0}, x] - 
        (59*G[{0, 1, 0, 1}, x])/18 + ((4*I)/3)*Pi*G[{0, 1, 0, 1}, x] - 
        (59*G[{0, 1, 1, 0}, x])/18 - (4*I)*Pi*G[{0, 1, 1, 0}, x] + 
        (28*Pi^2*G[{0, 1, 1, 0}, x])/3 + ((8*I)/3)*Pi*G[{0, 1, 1, 1}, x] - 
        ((16*I)/3)*Pi*G[{1, 0, 0, 0}, x] + (32*Pi^2*G[{1, 0, 0, 0}, x])/3 + 
        (59*G[{1, 0, 0, 1}, x])/6 + ((20*I)/3)*Pi*G[{1, 0, 0, 1}, x] + 
        (59*G[{1, 0, 1, 0}, x])/6 + ((50*I)/3)*Pi*G[{1, 0, 1, 0}, x] - 
        (88*Pi^2*G[{1, 0, 1, 0}, x])/3 + (59*G[{1, 0, 1, 1}, x])/18 - 
        (2*I)*Pi*G[{1, 0, 1, 1}, x] - (121*G[{1, 1, 0, 0}, x])/18 + 
        ((22*I)/3)*Pi*G[{1, 1, 0, 0}, x] - (56*Pi^2*G[{1, 1, 0, 0}, x])/3 + 
        (118*G[{1, 1, 0, 1}, x])/9 - ((10*I)/3)*Pi*G[{1, 1, 0, 1}, x] + 
        (118*G[{1, 1, 1, 0}, x])/9 - ((40*I)/3)*Pi*G[{1, 1, 1, 0}, x] + 
        (76*Pi^2*G[{1, 1, 1, 0}, x])/3 + 12*G[{1, 1, 1, 1}, x] - 
        (8*I)*Pi*G[{1, 1, 1, 1}, x] - (2*G[{0, 0, 1, 0, 1}, x])/3 - 
        (2*G[{0, 0, 1, 1, 0}, x])/3 - (8*I)*Pi*G[{0, 0, 1, 1, 0}, x] + 
        2*G[{0, 1, 0, 0, 1}, x] + 2*G[{0, 1, 0, 1, 0}, x] + 
        (24*I)*Pi*G[{0, 1, 0, 1, 0}, x] + (2*G[{0, 1, 0, 1, 1}, x])/3 - 
        (16*G[{0, 1, 1, 0, 0}, x])/3 + (16*I)*Pi*G[{0, 1, 1, 0, 0}, x] + 
        (8*G[{0, 1, 1, 0, 1}, x])/3 + (8*G[{0, 1, 1, 1, 0}, x])/3 - 
        (24*I)*Pi*G[{0, 1, 1, 1, 0}, x] - (16*G[{1, 0, 0, 0, 1}, x])/3 - 
        (16*G[{1, 0, 0, 1, 0}, x])/3 - (64*I)*Pi*G[{1, 0, 0, 1, 0}, x] + 
        8*G[{1, 0, 0, 1, 1}, x] + 16*G[{1, 0, 1, 0, 0}, x] - 
        (48*I)*Pi*G[{1, 0, 1, 0, 0}, x] - (10*G[{1, 0, 1, 0, 1}, x])/3 - 
        (10*G[{1, 0, 1, 1, 0}, x])/3 + (80*I)*Pi*G[{1, 0, 1, 1, 0}, x] + 
        24*G[{1, 1, 0, 0, 0}, x] - (32*I)*Pi*G[{1, 1, 0, 0, 0}, x] - 
        6*G[{1, 1, 0, 0, 1}, x] - 6*G[{1, 1, 0, 1, 0}, x] + 
        (56*I)*Pi*G[{1, 1, 0, 1, 0}, x] - (8*G[{1, 1, 0, 1, 1}, x])/3 - 
        (32*G[{1, 1, 1, 0, 0}, x])/3 + (48*I)*Pi*G[{1, 1, 1, 0, 0}, x] - 
        8*G[{1, 1, 1, 0, 1}, x] - 8*G[{1, 1, 1, 1, 0}, x] - 
        (56*I)*Pi*G[{1, 1, 1, 1, 0}, x] - 8*G[{0, 0, 1, 1, 0, 0}, x] + 
        24*G[{0, 1, 0, 1, 0, 0}, x] + 32*G[{0, 1, 1, 0, 0, 0}, x] - 
        24*G[{0, 1, 1, 1, 0, 0}, x] - 64*G[{1, 0, 0, 1, 0, 0}, x] - 
        96*G[{1, 0, 1, 0, 0, 0}, x] + 80*G[{1, 0, 1, 1, 0, 0}, x] - 
        96*G[{1, 1, 0, 0, 0, 0}, x] + 56*G[{1, 1, 0, 1, 0, 0}, x] + 
        96*G[{1, 1, 1, 0, 0, 0}, x] - 56*G[{1, 1, 1, 1, 0, 0}, x] - 
        (131*G[{1}, x]*Zeta[3])/9 - ((10*I)/3)*Pi*G[{1}, x]*Zeta[3] + 
        (44*Pi^2*G[{1}, x]*Zeta[3])/3 - (22*G[{0, 1}, x]*Zeta[3])/3 - 
        (8*I)*Pi*G[{0, 1}, x]*Zeta[3] + 2*G[{1, 0}, x]*Zeta[3] - 
        (24*I)*Pi*G[{1, 0}, x]*Zeta[3] - 12*G[{1, 1}, x]*Zeta[3] - 
        (8*I)*Pi*G[{1, 1}, x]*Zeta[3] - 8*G[{0, 0, 1}, x]*Zeta[3] + 
        8*G[{0, 1, 0}, x]*Zeta[3] - 24*G[{0, 1, 1}, x]*Zeta[3] - 
        40*G[{1, 0, 0}, x]*Zeta[3] + 80*G[{1, 0, 1}, x]*Zeta[3] + 
        40*G[{1, 1, 0}, x]*Zeta[3] - 56*G[{1, 1, 1}, x]*Zeta[3] - 
        52*G[{1}, x]*Zeta[5])) + FF[1/(s*(1 - x))]*
     (((-5*I)/3)*Pi + (7*Pi^2)/9 - (I/3)*Pi^3 + (11*Pi^4)/90 - 
      (5*G[{0}, x])/3 - ((16*I)/3)*Pi*G[{0}, x] + (5*Pi^2*G[{0}, x])/3 + 
      ((2*I)/3)*Pi*G[{1}, x] - (4*Pi^2*G[{1}, x])/3 - 6*G[{0, 0}, x] - 
      (2*I)*Pi*G[{0, 0}, x] + (2*G[{0, 1}, x])/3 + (6*I)*Pi*G[{0, 1}, x] + 
      (2*Pi^2*G[{0, 1}, x])/3 + (2*G[{1, 0}, x])/3 - 2*G[{0, 0, 1}, x] - 
      (4*I)*Pi*G[{0, 0, 1}, x] - 2*G[{0, 1, 0}, x] + 8*G[{0, 1, 1}, x] - 
      4*G[{0, 0, 1, 1}, x] + 2*Zeta[3] - (4*I)*Pi*Zeta[3] + 
      ep*(((-215*I)/18)*Pi + (449*Pi^2)/108 + (4*I)*Pi^3 - (83*Pi^4)/90 - 
        ((4*I)/45)*Pi^5 - (215*G[{0}, x])/18 - ((553*I)/18)*Pi*G[{0}, x] + 
        14*Pi^2*G[{0}, x] + (2*I)*Pi^3*G[{0}, x] + ((107*I)/18)*Pi*
         G[{1}, x] - (49*Pi^2*G[{1}, x])/9 - (3*I)*Pi^3*G[{1}, x] + 
        (11*Pi^4*G[{1}, x])/90 - (100*G[{0, 0}, x])/3 + 
        ((8*I)/3)*Pi*G[{0, 0}, x] - 4*Pi^2*G[{0, 0}, x] + 
        (107*G[{0, 1}, x])/18 + ((88*I)/3)*Pi*G[{0, 1}, x] - 
        (37*Pi^2*G[{0, 1}, x])/3 + ((4*I)/3)*Pi^3*G[{0, 1}, x] + 
        (107*G[{1, 0}, x])/18 - ((58*I)/3)*Pi*G[{1, 0}, x] + 
        (5*Pi^2*G[{1, 0}, x])/3 - (2*I)*Pi*G[{1, 1}, x] + 
        4*Pi^2*G[{1, 1}, x] + 24*G[{0, 0, 0}, x] + (8*I)*Pi*G[{0, 0, 0}, x] - 
        (28*G[{0, 0, 1}, x])/3 + (32*I)*Pi*G[{0, 0, 1}, x] + 
        (14*Pi^2*G[{0, 0, 1}, x])/3 - (28*G[{0, 1, 0}, x])/3 + 
        (2*I)*Pi*G[{0, 1, 0}, x] + (112*G[{0, 1, 1}, x])/3 - 
        (10*I)*Pi*G[{0, 1, 1}, x] - 2*Pi^2*G[{0, 1, 1}, x] - 
        (56*G[{1, 0, 0}, x])/3 - (2*I)*Pi*G[{1, 0, 0}, x] - 
        2*G[{1, 0, 1}, x] - (26*I)*Pi*G[{1, 0, 1}, x] + 
        (2*Pi^2*G[{1, 0, 1}, x])/3 - 2*G[{1, 1, 0}, x] + 
        8*G[{0, 0, 0, 1}, x] - (12*I)*Pi*G[{0, 0, 0, 1}, x] + 
        8*G[{0, 0, 1, 0}, x] + 28*G[{0, 0, 1, 1}, x] + 
        (8*I)*Pi*G[{0, 0, 1, 1}, x] + 6*G[{0, 1, 0, 1}, x] + 
        (12*I)*Pi*G[{0, 1, 0, 1}, x] + 6*G[{0, 1, 1, 0}, x] - 
        32*G[{0, 1, 1, 1}, x] - 2*G[{1, 0, 0, 1}, x] - 
        (4*I)*Pi*G[{1, 0, 0, 1}, x] - 2*G[{1, 0, 1, 0}, x] - 
        24*G[{1, 0, 1, 1}, x] - 12*G[{0, 0, 0, 1, 1}, x] + 
        16*G[{0, 0, 1, 1, 1}, x] + 12*G[{0, 1, 0, 1, 1}, x] - 
        4*G[{1, 0, 0, 1, 1}, x] - (76*Zeta[3])/3 - (8*I)*Pi*Zeta[3] + 
        8*Pi^2*Zeta[3] - 2*G[{0}, x]*Zeta[3] + 18*G[{1}, x]*Zeta[3] - 
        (4*I)*Pi*G[{1}, x]*Zeta[3] - 8*G[{0, 1}, x]*Zeta[3] - 8*Zeta[5]) + 
      ep^2*(((-6107*I)/108)*Pi + (4381*Pi^2)/324 + ((200*I)/9)*Pi^3 - 
        (4573*Pi^4)/540 - ((19*I)/18)*Pi^5 + (2851*Pi^6)/11340 - 
        (6107*G[{0}, x])/108 - ((7163*I)/54)*Pi*G[{0}, x] + 
        (622*Pi^2*G[{0}, x])/9 + ((80*I)/9)*Pi^3*G[{0}, x] + 
        (2*Pi^4*G[{0}, x])/15 + ((998*I)/27)*Pi*G[{1}, x] - 
        (494*Pi^2*G[{1}, x])/27 - (5*I)*Pi^3*G[{1}, x] + 
        (199*Pi^4*G[{1}, x])/90 - ((4*I)/45)*Pi^5*G[{1}, x] - 
        (2623*G[{0, 0}, x])/18 + ((521*I)/18)*Pi*G[{0, 0}, x] - 
        (89*Pi^2*G[{0, 0}, x])/3 - ((11*I)/3)*Pi^3*G[{0, 0}, x] + 
        (998*G[{0, 1}, x])/27 + ((1040*I)/9)*Pi*G[{0, 1}, x] - 
        (157*Pi^2*G[{0, 1}, x])/3 - (14*I)*Pi^3*G[{0, 1}, x] - 
        (47*Pi^4*G[{0, 1}, x])/30 + (998*G[{1, 0}, x])/27 - 
        ((875*I)/9)*Pi*G[{1, 0}, x] + (227*Pi^2*G[{1, 0}, x])/9 + 
        (2*I)*Pi^3*G[{1, 0}, x] - ((103*I)/6)*Pi*G[{1, 1}, x] + 
        (140*Pi^2*G[{1, 1}, x])/9 + ((23*I)/3)*Pi^3*G[{1, 1}, x] + 
        (11*Pi^4*G[{1, 1}, x])/90 + 140*G[{0, 0, 0}, x] + 
        ((32*I)/3)*Pi*G[{0, 0, 0}, x] + (28*Pi^2*G[{0, 0, 0}, x])/3 - 
        (799*G[{0, 0, 1}, x])/18 + ((358*I)/3)*Pi*G[{0, 0, 1}, x] - 
        (76*Pi^2*G[{0, 0, 1}, x])/3 + ((14*I)/3)*Pi^3*G[{0, 0, 1}, x] - 
        (799*G[{0, 1, 0}, x])/18 + ((134*I)/3)*Pi*G[{0, 1, 0}, x] + 
        (2*Pi^2*G[{0, 1, 0}, x])/3 + (2665*G[{0, 1, 1}, x])/18 - 
        ((154*I)/3)*Pi*G[{0, 1, 1}, x] + 26*Pi^2*G[{0, 1, 1}, x] - 
        (4*I)*Pi^3*G[{0, 1, 1}, x] - (1655*G[{1, 0, 0}, x])/18 + 
        ((94*I)/3)*Pi*G[{1, 0, 0}, x] - 4*Pi^2*G[{1, 0, 0}, x] - 
        (103*G[{1, 0, 1}, x])/6 - ((334*I)/3)*Pi*G[{1, 0, 1}, x] + 
        (79*Pi^2*G[{1, 0, 1}, x])/3 + ((4*I)/3)*Pi^3*G[{1, 0, 1}, x] - 
        (103*G[{1, 1, 0}, x])/6 - ((146*I)/3)*Pi*G[{1, 1, 0}, x] + 
        (5*Pi^2*G[{1, 1, 0}, x])/3 + ((16*I)/3)*Pi*G[{1, 1, 1}, x] - 
        (32*Pi^2*G[{1, 1, 1}, x])/3 - 72*G[{0, 0, 0, 0}, x] - 
        (24*I)*Pi*G[{0, 0, 0, 0}, x] + (104*G[{0, 0, 0, 1}, x])/3 + 
        (76*I)*Pi*G[{0, 0, 0, 1}, x] + (38*Pi^2*G[{0, 0, 0, 1}, x])/3 + 
        (104*G[{0, 0, 1, 0}, x])/3 - (2*I)*Pi*G[{0, 0, 1, 0}, x] + 
        (310*G[{0, 0, 1, 1}, x])/3 - (66*I)*Pi*G[{0, 0, 1, 1}, x] - 
        (28*Pi^2*G[{0, 0, 1, 1}, x])/3 + (112*G[{0, 1, 0, 0}, x])/3 - 
        (2*I)*Pi*G[{0, 1, 0, 0}, x] + 26*G[{0, 1, 0, 1}, x] - 
        (66*I)*Pi*G[{0, 1, 0, 1}, x] - (44*Pi^2*G[{0, 1, 0, 1}, x])/3 + 
        26*G[{0, 1, 1, 0}, x] + (12*I)*Pi*G[{0, 1, 1, 0}, x] - 
        152*G[{0, 1, 1, 1}, x] + (16*I)*Pi*G[{0, 1, 1, 1}, x] + 
        (16*Pi^2*G[{0, 1, 1, 1}, x])/3 + 72*G[{1, 0, 0, 0}, x] + 
        (8*I)*Pi*G[{1, 0, 0, 0}, x] - (10*G[{1, 0, 0, 1}, x])/3 - 
        (72*I)*Pi*G[{1, 0, 0, 1}, x] + (14*Pi^2*G[{1, 0, 0, 1}, x])/3 - 
        (10*G[{1, 0, 1, 0}, x])/3 + (2*I)*Pi*G[{1, 0, 1, 0}, x] - 
        104*G[{1, 0, 1, 1}, x] + (54*I)*Pi*G[{1, 0, 1, 1}, x] - 
        2*Pi^2*G[{1, 0, 1, 1}, x] - 50*G[{1, 1, 0, 0}, x] - 
        (2*I)*Pi*G[{1, 1, 0, 0}, x] + (16*G[{1, 1, 0, 1}, x])/3 + 
        (62*I)*Pi*G[{1, 1, 0, 1}, x] + (2*Pi^2*G[{1, 1, 0, 1}, x])/3 + 
        (16*G[{1, 1, 1, 0}, x])/3 - 24*G[{0, 0, 0, 0, 1}, x] - 
        (28*I)*Pi*G[{0, 0, 0, 0, 1}, x] - 24*G[{0, 0, 0, 1, 0}, x] + 
        84*G[{0, 0, 0, 1, 1}, x] + (24*I)*Pi*G[{0, 0, 0, 1, 1}, x] - 
        18*G[{0, 0, 1, 0, 1}, x] + (28*I)*Pi*G[{0, 0, 1, 0, 1}, x] - 
        18*G[{0, 0, 1, 1, 0}, x] - 104*G[{0, 0, 1, 1, 1}, x] - 
        (16*I)*Pi*G[{0, 0, 1, 1, 1}, x] + 8*G[{0, 1, 0, 0, 0}, x] - 
        10*G[{0, 1, 0, 0, 1}, x] + (40*I)*Pi*G[{0, 1, 0, 0, 1}, x] - 
        10*G[{0, 1, 0, 1, 0}, x] - 68*G[{0, 1, 0, 1, 1}, x] - 
        (24*I)*Pi*G[{0, 1, 0, 1, 1}, x] + 16*G[{0, 1, 1, 0, 0}, x] - 
        16*G[{0, 1, 1, 0, 1}, x] - (32*I)*Pi*G[{0, 1, 1, 0, 1}, x] - 
        16*G[{0, 1, 1, 1, 0}, x] + 96*G[{0, 1, 1, 1, 1}, x] + 
        8*G[{1, 0, 0, 0, 1}, x] - (12*I)*Pi*G[{1, 0, 0, 0, 1}, x] + 
        8*G[{1, 0, 0, 1, 0}, x] - 76*G[{1, 0, 0, 1, 1}, x] + 
        (8*I)*Pi*G[{1, 0, 0, 1, 1}, x] + 6*G[{1, 0, 1, 0, 1}, x] + 
        (12*I)*Pi*G[{1, 0, 1, 0, 1}, x] + 6*G[{1, 0, 1, 1, 0}, x] + 
        96*G[{1, 0, 1, 1, 1}, x] - 2*G[{1, 1, 0, 0, 1}, x] - 
        (4*I)*Pi*G[{1, 1, 0, 0, 1}, x] - 2*G[{1, 1, 0, 1, 0}, x] + 
        64*G[{1, 1, 0, 1, 1}, x] - 28*G[{0, 0, 0, 0, 1, 1}, x] + 
        48*G[{0, 0, 0, 1, 1, 1}, x] + 28*G[{0, 0, 1, 0, 1, 1}, x] - 
        48*G[{0, 0, 1, 1, 1, 1}, x] + 40*G[{0, 1, 0, 0, 1, 1}, x] - 
        48*G[{0, 1, 0, 1, 1, 1}, x] - 32*G[{0, 1, 1, 0, 1, 1}, x] - 
        12*G[{1, 0, 0, 0, 1, 1}, x] + 16*G[{1, 0, 0, 1, 1, 1}, x] + 
        12*G[{1, 0, 1, 0, 1, 1}, x] - 4*G[{1, 1, 0, 0, 1, 1}, x] - 
        (1124*Zeta[3])/9 - (74*I)*Pi*Zeta[3] - (61*Pi^2*Zeta[3])/3 + 
        ((34*I)/3)*Pi^3*Zeta[3] + 40*G[{0}, x]*Zeta[3] + 
        (28*I)*Pi*G[{0}, x]*Zeta[3] + (38*G[{1}, x]*Zeta[3])/3 + 
        (16*I)*Pi*G[{1}, x]*Zeta[3] + 8*Pi^2*G[{1}, x]*Zeta[3] - 
        8*G[{0, 0}, x]*Zeta[3] + 24*G[{0, 1}, x]*Zeta[3] - 
        (12*I)*Pi*G[{0, 1}, x]*Zeta[3] - 2*G[{1, 0}, x]*Zeta[3] - 
        22*G[{1, 1}, x]*Zeta[3] - (4*I)*Pi*G[{1, 1}, x]*Zeta[3] - 
        8*G[{0, 0, 1}, x]*Zeta[3] + 12*G[{0, 1, 1}, x]*Zeta[3] - 
        8*G[{1, 0, 1}, x]*Zeta[3] - 18*Zeta[3]^2 + 12*Zeta[5] - 
        (160*I)*Pi*Zeta[5] - 8*G[{1}, x]*Zeta[5])) + 
    FF[1/(s*(1 - x)^2)]*((I/9)*Pi^3 - (11*Pi^4)/45 - I*Pi*G[{0}, x] - 
      (5*Pi^2*G[{0}, x])/9 - G[{0, 0}, x] + ((2*I)/3)*Pi*G[{0, 0}, x] + 
      ((2*I)/3)*Pi*G[{0, 1}, x] - (4*Pi^2*G[{0, 1}, x])/3 + 
      (2*G[{0, 0, 1}, x])/3 + (8*I)*Pi*G[{0, 0, 1}, x] + 
      (2*G[{0, 1, 0}, x])/3 + 8*G[{0, 0, 1, 1}, x] - (2*Zeta[3])/3 + 
      (8*I)*Pi*Zeta[3] + ep*(((59*I)/108)*Pi^3 + (11*Pi^4)/135 + 
        ((8*I)/45)*Pi^5 - ((16*I)/3)*Pi*G[{0}, x] - (223*Pi^2*G[{0}, x])/
         108 - ((5*I)/9)*Pi^3*G[{0}, x] + (I/9)*Pi^3*G[{1}, x] - 
        (11*Pi^4*G[{1}, x])/45 - (16*G[{0, 0}, x])/3 + 
        ((95*I)/18)*Pi*G[{0, 0}, x] + (13*Pi^2*G[{0, 0}, x])/9 + 
        ((59*I)/18)*Pi*G[{0, 1}, x] - (Pi^2*G[{0, 1}, x])/9 - 
        ((8*I)/3)*Pi^3*G[{0, 1}, x] - (5*Pi^2*G[{1, 0}, x])/9 + 
        4*G[{0, 0, 0}, x] - ((8*I)/3)*Pi*G[{0, 0, 0}, x] + 
        (59*G[{0, 0, 1}, x])/18 + (4*I)*Pi*G[{0, 0, 1}, x] - 
        (28*Pi^2*G[{0, 0, 1}, x])/3 + (59*G[{0, 1, 0}, x])/18 - 
        ((4*I)/3)*Pi*G[{0, 1, 0}, x] - (2*I)*Pi*G[{0, 1, 1}, x] + 
        4*Pi^2*G[{0, 1, 1}, x] + ((2*I)/3)*Pi*G[{1, 0, 0}, x] + 
        ((2*I)/3)*Pi*G[{1, 0, 1}, x] - (4*Pi^2*G[{1, 0, 1}, x])/3 - 
        (8*G[{0, 0, 0, 1}, x])/3 + (24*I)*Pi*G[{0, 0, 0, 1}, x] - 
        (8*G[{0, 0, 1, 0}, x])/3 + (16*G[{0, 0, 1, 1}, x])/3 - 
        (16*I)*Pi*G[{0, 0, 1, 1}, x] - (2*G[{0, 1, 0, 0}, x])/3 - 
        2*G[{0, 1, 0, 1}, x] - (24*I)*Pi*G[{0, 1, 0, 1}, x] - 
        2*G[{0, 1, 1, 0}, x] + (2*G[{1, 0, 0, 1}, x])/3 + 
        (8*I)*Pi*G[{1, 0, 0, 1}, x] + (2*G[{1, 0, 1, 0}, x])/3 + 
        24*G[{0, 0, 0, 1, 1}, x] - 32*G[{0, 0, 1, 1, 1}, x] - 
        24*G[{0, 1, 0, 1, 1}, x] + 8*G[{1, 0, 0, 1, 1}, x] - 
        (59*Zeta[3])/18 + ((32*I)/3)*Pi*Zeta[3] - 16*Pi^2*Zeta[3] + 
        2*G[{0}, x]*Zeta[3] - (2*G[{1}, x]*Zeta[3])/3 + 
        (8*I)*Pi*G[{1}, x]*Zeta[3] + 16*G[{0, 1}, x]*Zeta[3] + 16*Zeta[5]) + 
      ep^2*(((383*I)/162)*Pi^3 + (6853*Pi^4)/6480 + ((263*I)/540)*Pi^5 - 
        (2851*Pi^6)/5670 - ((527*I)/36)*Pi*G[{0}, x] - (1285*Pi^2*G[{0}, x])/
         162 - ((277*I)/108)*Pi^3*G[{0}, x] - (47*Pi^4*G[{0}, x])/540 + 
        ((23*I)/108)*Pi^3*G[{1}, x] + (11*Pi^4*G[{1}, x])/135 + 
        ((8*I)/45)*Pi^5*G[{1}, x] - (527*G[{0, 0}, x])/36 + 
        ((662*I)/27)*Pi*G[{0, 0}, x] + (641*Pi^2*G[{0, 0}, x])/108 + 
        I*Pi^3*G[{0, 0}, x] + ((374*I)/27)*Pi*G[{0, 1}, x] + 
        (73*Pi^2*G[{0, 1}, x])/27 - ((2*I)/9)*Pi^3*G[{0, 1}, x] + 
        (47*Pi^4*G[{0, 1}, x])/15 - (I/3)*Pi*G[{1, 0}, x] - 
        (331*Pi^2*G[{1, 0}, x])/108 - ((5*I)/9)*Pi^3*G[{1, 0}, x] + 
        (I/9)*Pi^3*G[{1, 1}, x] - (11*Pi^4*G[{1, 1}, x])/45 + 
        (64*G[{0, 0, 0}, x])/3 - ((154*I)/9)*Pi*G[{0, 0, 0}, x] - 
        (32*Pi^2*G[{0, 0, 0}, x])/9 + (374*G[{0, 0, 1}, x])/27 + 
        (I/6)*Pi*G[{0, 0, 1}, x] - (70*Pi^2*G[{0, 0, 1}, x])/9 - 
        ((28*I)/3)*Pi^3*G[{0, 0, 1}, x] + (374*G[{0, 1, 0}, x])/27 - 
        ((59*I)/9)*Pi*G[{0, 1, 0}, x] + (2*Pi^2*G[{0, 1, 0}, x])/3 - 
        ((59*I)/6)*Pi*G[{0, 1, 1}, x] + (8*Pi^2*G[{0, 1, 1}, x])/9 + 
        (8*I)*Pi^3*G[{0, 1, 1}, x] - G[{1, 0, 0}, x]/3 + 
        ((59*I)/18)*Pi*G[{1, 0, 0}, x] + (13*Pi^2*G[{1, 0, 0}, x])/9 + 
        ((59*I)/18)*Pi*G[{1, 0, 1}, x] - (Pi^2*G[{1, 0, 1}, x])/9 - 
        ((8*I)/3)*Pi^3*G[{1, 0, 1}, x] + (2*I)*Pi*G[{1, 1, 0}, x] - 
        (5*Pi^2*G[{1, 1, 0}, x])/9 - 12*G[{0, 0, 0, 0}, x] + 
        (8*I)*Pi*G[{0, 0, 0, 0}, x] - (118*G[{0, 0, 0, 1}, x])/9 + 
        ((40*I)/3)*Pi*G[{0, 0, 0, 1}, x] - (76*Pi^2*G[{0, 0, 0, 1}, x])/3 - 
        (118*G[{0, 0, 1, 0}, x])/9 + ((10*I)/3)*Pi*G[{0, 0, 1, 0}, x] + 
        (121*G[{0, 0, 1, 1}, x])/18 - ((22*I)/3)*Pi*G[{0, 0, 1, 1}, x] + 
        (56*Pi^2*G[{0, 0, 1, 1}, x])/3 - (59*G[{0, 1, 0, 0}, x])/18 + 
        (2*I)*Pi*G[{0, 1, 0, 0}, x] - (59*G[{0, 1, 0, 1}, x])/6 - 
        ((50*I)/3)*Pi*G[{0, 1, 0, 1}, x] + (88*Pi^2*G[{0, 1, 0, 1}, x])/3 - 
        (59*G[{0, 1, 1, 0}, x])/6 - ((20*I)/3)*Pi*G[{0, 1, 1, 0}, x] + 
        ((16*I)/3)*Pi*G[{0, 1, 1, 1}, x] - (32*Pi^2*G[{0, 1, 1, 1}, x])/3 - 
        ((8*I)/3)*Pi*G[{1, 0, 0, 0}, x] + (59*G[{1, 0, 0, 1}, x])/18 + 
        (4*I)*Pi*G[{1, 0, 0, 1}, x] - (28*Pi^2*G[{1, 0, 0, 1}, x])/3 + 
        (59*G[{1, 0, 1, 0}, x])/18 - ((4*I)/3)*Pi*G[{1, 0, 1, 0}, x] - 
        (2*I)*Pi*G[{1, 0, 1, 1}, x] + 4*Pi^2*G[{1, 0, 1, 1}, x] + 
        2*G[{1, 1, 0, 0}, x] + ((2*I)/3)*Pi*G[{1, 1, 0, 0}, x] + 
        ((2*I)/3)*Pi*G[{1, 1, 0, 1}, x] - (4*Pi^2*G[{1, 1, 0, 1}, x])/3 + 
        8*G[{0, 0, 0, 0, 1}, x] + (56*I)*Pi*G[{0, 0, 0, 0, 1}, x] + 
        8*G[{0, 0, 0, 1, 0}, x] + (32*G[{0, 0, 0, 1, 1}, x])/3 - 
        (48*I)*Pi*G[{0, 0, 0, 1, 1}, x] + (8*G[{0, 0, 1, 0, 0}, x])/3 + 
        6*G[{0, 0, 1, 0, 1}, x] - (56*I)*Pi*G[{0, 0, 1, 0, 1}, x] + 
        6*G[{0, 0, 1, 1, 0}, x] - 24*G[{0, 0, 1, 1, 1}, x] + 
        (32*I)*Pi*G[{0, 0, 1, 1, 1}, x] + (10*G[{0, 1, 0, 0, 1}, x])/3 - 
        (80*I)*Pi*G[{0, 1, 0, 0, 1}, x] + (10*G[{0, 1, 0, 1, 0}, x])/3 - 
        16*G[{0, 1, 0, 1, 1}, x] + (48*I)*Pi*G[{0, 1, 0, 1, 1}, x] - 
        8*G[{0, 1, 1, 0, 0}, x] + (16*G[{0, 1, 1, 0, 1}, x])/3 + 
        (64*I)*Pi*G[{0, 1, 1, 0, 1}, x] + (16*G[{0, 1, 1, 1, 0}, x])/3 - 
        (8*G[{1, 0, 0, 0, 1}, x])/3 + (24*I)*Pi*G[{1, 0, 0, 0, 1}, x] - 
        (8*G[{1, 0, 0, 1, 0}, x])/3 + (16*G[{1, 0, 0, 1, 1}, x])/3 - 
        (16*I)*Pi*G[{1, 0, 0, 1, 1}, x] - (2*G[{1, 0, 1, 0, 0}, x])/3 - 
        2*G[{1, 0, 1, 0, 1}, x] - (24*I)*Pi*G[{1, 0, 1, 0, 1}, x] - 
        2*G[{1, 0, 1, 1, 0}, x] + (2*G[{1, 1, 0, 0, 1}, x])/3 + 
        (8*I)*Pi*G[{1, 1, 0, 0, 1}, x] + (2*G[{1, 1, 0, 1, 0}, x])/3 + 
        56*G[{0, 0, 0, 0, 1, 1}, x] - 96*G[{0, 0, 0, 1, 1, 1}, x] - 
        56*G[{0, 0, 1, 0, 1, 1}, x] + 96*G[{0, 0, 1, 1, 1, 1}, x] - 
        80*G[{0, 1, 0, 0, 1, 1}, x] + 96*G[{0, 1, 0, 1, 1, 1}, x] + 
        64*G[{0, 1, 1, 0, 1, 1}, x] + 24*G[{1, 0, 0, 0, 1, 1}, x] - 
        32*G[{1, 0, 0, 1, 1, 1}, x] - 24*G[{1, 0, 1, 0, 1, 1}, x] + 
        8*G[{1, 1, 0, 0, 1, 1}, x] - (383*Zeta[3])/27 + 
        ((557*I)/18)*Pi*Zeta[3] - (74*Pi^2*Zeta[3])/9 - 
        ((68*I)/3)*Pi^3*Zeta[3] + (47*G[{0}, x]*Zeta[3])/6 - 
        ((22*I)/3)*Pi*G[{0}, x]*Zeta[3] - (23*G[{1}, x]*Zeta[3])/18 + 
        ((32*I)/3)*Pi*G[{1}, x]*Zeta[3] - 16*Pi^2*G[{1}, x]*Zeta[3] + 
        2*G[{0, 0}, x]*Zeta[3] + 8*G[{0, 1}, x]*Zeta[3] + 
        (24*I)*Pi*G[{0, 1}, x]*Zeta[3] + 2*G[{1, 0}, x]*Zeta[3] - 
        (2*G[{1, 1}, x]*Zeta[3])/3 + (8*I)*Pi*G[{1, 1}, x]*Zeta[3] + 
        16*G[{0, 0, 1}, x]*Zeta[3] - 24*G[{0, 1, 1}, x]*Zeta[3] + 
        16*G[{1, 0, 1}, x]*Zeta[3] + 36*Zeta[3]^2 + (29*Zeta[5])/3 + 
        (320*I)*Pi*Zeta[5] + 16*G[{1}, x]*Zeta[5])) + 
    FF[1/(s*x)]*(((5*I)/3)*Pi - (7*Pi^2)/9 + ((4*I)/3)*Pi^3 - 
      ((2*I)/3)*Pi*G[{0}, x] + (4*Pi^2*G[{0}, x])/3 + (5*G[{1}, x])/3 + 
      ((16*I)/3)*Pi*G[{1}, x] - (5*Pi^2*G[{1}, x])/3 - 
      ((2*I)/3)*Pi^3*G[{1}, x] - (2*G[{0, 1}, x])/3 - (2*G[{1, 0}, x])/3 - 
      (6*I)*Pi*G[{1, 0}, x] - (2*Pi^2*G[{1, 0}, x])/3 + 6*G[{1, 1}, x] + 
      (2*I)*Pi*G[{1, 1}, x] - 8*G[{1, 0, 0}, x] + 2*G[{1, 0, 1}, x] + 
      2*G[{1, 1, 0}, x] + (4*I)*Pi*G[{1, 1, 0}, x] + 4*G[{1, 1, 0, 0}, x] - 
      8*Zeta[3] + 4*G[{1}, x]*Zeta[3] + 
      ep*(((215*I)/18)*Pi - (449*Pi^2)/108 + ((37*I)/9)*Pi^3 - (53*Pi^4)/45 - 
        ((107*I)/18)*Pi*G[{0}, x] + (49*Pi^2*G[{0}, x])/9 - 
        ((4*I)/3)*Pi^3*G[{0}, x] + (215*G[{1}, x])/18 + 
        ((553*I)/18)*Pi*G[{1}, x] - 14*Pi^2*G[{1}, x] + 
        (3*I)*Pi^3*G[{1}, x] + (53*Pi^4*G[{1}, x])/90 + 
        (2*I)*Pi*G[{0, 0}, x] - 4*Pi^2*G[{0, 0}, x] - (107*G[{0, 1}, x])/18 + 
        ((58*I)/3)*Pi*G[{0, 1}, x] - (5*Pi^2*G[{0, 1}, x])/3 - 
        ((2*I)/3)*Pi^3*G[{0, 1}, x] - (107*G[{1, 0}, x])/18 - 
        ((88*I)/3)*Pi*G[{1, 0}, x] + (37*Pi^2*G[{1, 0}, x])/3 + 
        ((2*I)/3)*Pi^3*G[{1, 0}, x] + (100*G[{1, 1}, x])/3 - 
        ((8*I)/3)*Pi*G[{1, 1}, x] + 4*Pi^2*G[{1, 1}, x] - 
        (2*I)*Pi^3*G[{1, 1}, x] + 2*G[{0, 0, 1}, x] + 2*G[{0, 1, 0}, x] + 
        (26*I)*Pi*G[{0, 1, 0}, x] - (2*Pi^2*G[{0, 1, 0}, x])/3 + 
        (56*G[{0, 1, 1}, x])/3 + (2*I)*Pi*G[{0, 1, 1}, x] - 
        (112*G[{1, 0, 0}, x])/3 + (10*I)*Pi*G[{1, 0, 0}, x] + 
        2*Pi^2*G[{1, 0, 0}, x] + (28*G[{1, 0, 1}, x])/3 - 
        (2*I)*Pi*G[{1, 0, 1}, x] + (28*G[{1, 1, 0}, x])/3 - 
        (32*I)*Pi*G[{1, 1, 0}, x] - (14*Pi^2*G[{1, 1, 0}, x])/3 - 
        24*G[{1, 1, 1}, x] - (8*I)*Pi*G[{1, 1, 1}, x] + 
        24*G[{0, 1, 0, 0}, x] + 2*G[{0, 1, 0, 1}, x] + 2*G[{0, 1, 1, 0}, x] + 
        (4*I)*Pi*G[{0, 1, 1, 0}, x] + 32*G[{1, 0, 0, 0}, x] - 
        6*G[{1, 0, 0, 1}, x] - 6*G[{1, 0, 1, 0}, x] - 
        (12*I)*Pi*G[{1, 0, 1, 0}, x] - 28*G[{1, 1, 0, 0}, x] - 
        (8*I)*Pi*G[{1, 1, 0, 0}, x] - 8*G[{1, 1, 0, 1}, x] - 
        8*G[{1, 1, 1, 0}, x] + (12*I)*Pi*G[{1, 1, 1, 0}, x] + 
        4*G[{0, 1, 1, 0, 0}, x] - 12*G[{1, 0, 1, 0, 0}, x] - 
        16*G[{1, 1, 0, 0, 0}, x] + 12*G[{1, 1, 1, 0, 0}, x] - 
        (70*Zeta[3])/3 - (8*I)*Pi*Zeta[3] + 8*G[{0}, x]*Zeta[3] - 
        28*G[{1}, x]*Zeta[3] + (4*I)*Pi*G[{1}, x]*Zeta[3] + 
        4*G[{0, 1}, x]*Zeta[3] - 4*G[{1, 0}, x]*Zeta[3] + 
        12*G[{1, 1}, x]*Zeta[3]) + ep^2*(((6107*I)/108)*Pi - 
        (4381*Pi^2)/324 + ((715*I)/54)*Pi^3 - (63*Pi^4)/20 - ((5*I)/9)*Pi^5 - 
        ((998*I)/27)*Pi*G[{0}, x] + (494*Pi^2*G[{0}, x])/27 - 
        ((49*I)/9)*Pi^3*G[{0}, x] + (41*Pi^4*G[{0}, x])/45 + 
        (6107*G[{1}, x])/108 + ((7163*I)/54)*Pi*G[{1}, x] - 
        (622*Pi^2*G[{1}, x])/9 + ((32*I)/9)*Pi^3*G[{1}, x] - 
        (7*Pi^4*G[{1}, x])/2 + ((5*I)/18)*Pi^5*G[{1}, x] + 
        ((103*I)/6)*Pi*G[{0, 0}, x] - (140*Pi^2*G[{0, 0}, x])/9 + 
        ((8*I)/3)*Pi^3*G[{0, 0}, x] - (998*G[{0, 1}, x])/27 + 
        ((875*I)/9)*Pi*G[{0, 1}, x] - (227*Pi^2*G[{0, 1}, x])/9 - 
        ((43*I)/3)*Pi^3*G[{0, 1}, x] + (53*Pi^4*G[{0, 1}, x])/90 - 
        (998*G[{1, 0}, x])/27 - ((1040*I)/9)*Pi*G[{1, 0}, x] + 
        (157*Pi^2*G[{1, 0}, x])/3 + I*Pi^3*G[{1, 0}, x] - 
        (41*Pi^4*G[{1, 0}, x])/90 + (2623*G[{1, 1}, x])/18 - 
        ((521*I)/18)*Pi*G[{1, 1}, x] + (89*Pi^2*G[{1, 1}, x])/3 + 
        ((50*I)/3)*Pi^3*G[{1, 1}, x] + (161*Pi^4*G[{1, 1}, x])/90 - 
        ((16*I)/3)*Pi*G[{0, 0, 0}, x] + (32*Pi^2*G[{0, 0, 0}, x])/3 + 
        (103*G[{0, 0, 1}, x])/6 + ((146*I)/3)*Pi*G[{0, 0, 1}, x] - 
        (5*Pi^2*G[{0, 0, 1}, x])/3 - ((2*I)/3)*Pi^3*G[{0, 0, 1}, x] + 
        (103*G[{0, 1, 0}, x])/6 + ((334*I)/3)*Pi*G[{0, 1, 0}, x] - 
        (79*Pi^2*G[{0, 1, 0}, x])/3 + ((2*I)/3)*Pi^3*G[{0, 1, 0}, x] + 
        (1655*G[{0, 1, 1}, x])/18 - ((94*I)/3)*Pi*G[{0, 1, 1}, x] + 
        4*Pi^2*G[{0, 1, 1}, x] - (2*I)*Pi^3*G[{0, 1, 1}, x] - 
        (2665*G[{1, 0, 0}, x])/18 + ((154*I)/3)*Pi*G[{1, 0, 0}, x] - 
        26*Pi^2*G[{1, 0, 0}, x] - ((4*I)/3)*Pi^3*G[{1, 0, 0}, x] + 
        (799*G[{1, 0, 1}, x])/18 - ((134*I)/3)*Pi*G[{1, 0, 1}, x] - 
        (2*Pi^2*G[{1, 0, 1}, x])/3 + ((20*I)/3)*Pi^3*G[{1, 0, 1}, x] + 
        (799*G[{1, 1, 0}, x])/18 - ((358*I)/3)*Pi*G[{1, 1, 0}, x] + 
        (76*Pi^2*G[{1, 1, 0}, x])/3 - 140*G[{1, 1, 1}, x] - 
        ((32*I)/3)*Pi*G[{1, 1, 1}, x] - (28*Pi^2*G[{1, 1, 1}, x])/3 - 
        ((14*I)/3)*Pi^3*G[{1, 1, 1}, x] - (16*G[{0, 0, 0, 1}, x])/3 - 
        (16*G[{0, 0, 1, 0}, x])/3 - (62*I)*Pi*G[{0, 0, 1, 0}, x] - 
        (2*Pi^2*G[{0, 0, 1, 0}, x])/3 + 50*G[{0, 0, 1, 1}, x] + 
        (2*I)*Pi*G[{0, 0, 1, 1}, x] + 104*G[{0, 1, 0, 0}, x] - 
        (54*I)*Pi*G[{0, 1, 0, 0}, x] + 2*Pi^2*G[{0, 1, 0, 0}, x] + 
        (10*G[{0, 1, 0, 1}, x])/3 - (2*I)*Pi*G[{0, 1, 0, 1}, x] + 
        (10*G[{0, 1, 1, 0}, x])/3 + (72*I)*Pi*G[{0, 1, 1, 0}, x] - 
        (14*Pi^2*G[{0, 1, 1, 0}, x])/3 - 72*G[{0, 1, 1, 1}, x] - 
        (8*I)*Pi*G[{0, 1, 1, 1}, x] + 152*G[{1, 0, 0, 0}, x] - 
        (16*I)*Pi*G[{1, 0, 0, 0}, x] - (16*Pi^2*G[{1, 0, 0, 0}, x])/3 - 
        26*G[{1, 0, 0, 1}, x] - (12*I)*Pi*G[{1, 0, 0, 1}, x] - 
        26*G[{1, 0, 1, 0}, x] + (66*I)*Pi*G[{1, 0, 1, 0}, x] + 
        (44*Pi^2*G[{1, 0, 1, 0}, x])/3 - (112*G[{1, 0, 1, 1}, x])/3 + 
        (2*I)*Pi*G[{1, 0, 1, 1}, x] - (310*G[{1, 1, 0, 0}, x])/3 + 
        (66*I)*Pi*G[{1, 1, 0, 0}, x] + (28*Pi^2*G[{1, 1, 0, 0}, x])/3 - 
        (104*G[{1, 1, 0, 1}, x])/3 + (2*I)*Pi*G[{1, 1, 0, 1}, x] - 
        (104*G[{1, 1, 1, 0}, x])/3 - (76*I)*Pi*G[{1, 1, 1, 0}, x] - 
        (38*Pi^2*G[{1, 1, 1, 0}, x])/3 + 72*G[{1, 1, 1, 1}, x] + 
        (24*I)*Pi*G[{1, 1, 1, 1}, x] - 64*G[{0, 0, 1, 0, 0}, x] + 
        2*G[{0, 0, 1, 0, 1}, x] + 2*G[{0, 0, 1, 1, 0}, x] + 
        (4*I)*Pi*G[{0, 0, 1, 1, 0}, x] - 96*G[{0, 1, 0, 0, 0}, x] - 
        6*G[{0, 1, 0, 0, 1}, x] - 6*G[{0, 1, 0, 1, 0}, x] - 
        (12*I)*Pi*G[{0, 1, 0, 1, 0}, x] + 76*G[{0, 1, 1, 0, 0}, x] - 
        (8*I)*Pi*G[{0, 1, 1, 0, 0}, x] - 8*G[{0, 1, 1, 0, 1}, x] - 
        8*G[{0, 1, 1, 1, 0}, x] + (12*I)*Pi*G[{0, 1, 1, 1, 0}, x] - 
        96*G[{1, 0, 0, 0, 0}, x] + 16*G[{1, 0, 0, 0, 1}, x] + 
        16*G[{1, 0, 0, 1, 0}, x] + (32*I)*Pi*G[{1, 0, 0, 1, 0}, x] - 
        16*G[{1, 0, 0, 1, 1}, x] + 68*G[{1, 0, 1, 0, 0}, x] + 
        (24*I)*Pi*G[{1, 0, 1, 0, 0}, x] + 10*G[{1, 0, 1, 0, 1}, x] + 
        10*G[{1, 0, 1, 1, 0}, x] - (40*I)*Pi*G[{1, 0, 1, 1, 0}, x] - 
        8*G[{1, 0, 1, 1, 1}, x] + 104*G[{1, 1, 0, 0, 0}, x] + 
        (16*I)*Pi*G[{1, 1, 0, 0, 0}, x] + 18*G[{1, 1, 0, 0, 1}, x] + 
        18*G[{1, 1, 0, 1, 0}, x] - (28*I)*Pi*G[{1, 1, 0, 1, 0}, x] - 
        84*G[{1, 1, 1, 0, 0}, x] - (24*I)*Pi*G[{1, 1, 1, 0, 0}, x] + 
        24*G[{1, 1, 1, 0, 1}, x] + 24*G[{1, 1, 1, 1, 0}, x] + 
        (28*I)*Pi*G[{1, 1, 1, 1, 0}, x] + 4*G[{0, 0, 1, 1, 0, 0}, x] - 
        12*G[{0, 1, 0, 1, 0, 0}, x] - 16*G[{0, 1, 1, 0, 0, 0}, x] + 
        12*G[{0, 1, 1, 1, 0, 0}, x] + 32*G[{1, 0, 0, 1, 0, 0}, x] + 
        48*G[{1, 0, 1, 0, 0, 0}, x] - 40*G[{1, 0, 1, 1, 0, 0}, x] + 
        48*G[{1, 1, 0, 0, 0, 0}, x] - 28*G[{1, 1, 0, 1, 0, 0}, x] - 
        48*G[{1, 1, 1, 0, 0, 0}, x] + 28*G[{1, 1, 1, 1, 0, 0}, x] - 
        (791*Zeta[3])/9 + ((38*I)/3)*Pi*Zeta[3] + (44*Pi^2*Zeta[3])/3 + 
        50*G[{0}, x]*Zeta[3] - (24*I)*Pi*G[{0}, x]*Zeta[3] - 
        (344*G[{1}, x]*Zeta[3])/3 - (28*I)*Pi*G[{1}, x]*Zeta[3] - 
        (22*Pi^2*G[{1}, x]*Zeta[3])/3 - 40*G[{0, 0}, x]*Zeta[3] + 
        76*G[{0, 1}, x]*Zeta[3] + (4*I)*Pi*G[{0, 1}, x]*Zeta[3] + 
        54*G[{1, 0}, x]*Zeta[3] + (12*I)*Pi*G[{1, 0}, x]*Zeta[3] - 
        70*G[{1, 1}, x]*Zeta[3] + (4*I)*Pi*G[{1, 1}, x]*Zeta[3] + 
        4*G[{0, 0, 1}, x]*Zeta[3] - 4*G[{0, 1, 0}, x]*Zeta[3] + 
        12*G[{0, 1, 1}, x]*Zeta[3] + 20*G[{1, 0, 0}, x]*Zeta[3] - 
        40*G[{1, 0, 1}, x]*Zeta[3] - 20*G[{1, 1, 0}, x]*Zeta[3] + 
        28*G[{1, 1, 1}, x]*Zeta[3] - 52*Zeta[5] + 26*G[{1}, x]*Zeta[5]))) + 
  COLOR[CA*CF]*((3*Pi^2)/(4*s) + (3*G[{0}, x])/s - (3*G[{1}, x])/s + 
    (3*G[{0, 0}, x])/(2*s) - (3*G[{0, 1}, x])/(2*s) - 
    (3*G[{1, 0}, x])/(2*s) + (3*G[{1, 1}, x])/(2*s) + 
    ep*((27*Pi^2)/(8*s) + (17*Pi^4)/(360*s) + (39*G[{0}, x])/(2*s) - 
      (5*Pi^2*G[{0}, x])/(6*s) - ((I/6)*Pi^3*G[{0}, x])/s - 
      (39*G[{1}, x])/(2*s) - (13*Pi^2*G[{1}, x])/(6*s) + 
      ((I/6)*Pi^3*G[{1}, x])/s + (3*G[{0, 0}, x])/(4*s) + 
      (Pi^2*G[{0, 0}, x])/(6*s) - (27*G[{0, 1}, x])/(4*s) + 
      (Pi^2*G[{0, 1}, x])/(6*s) - (27*G[{1, 0}, x])/(4*s) - 
      (Pi^2*G[{1, 0}, x])/(6*s) + (51*G[{1, 1}, x])/(4*s) - 
      (Pi^2*G[{1, 1}, x])/(6*s) - (2*G[{0, 0, 0}, x])/s - 
      (I*Pi*G[{0, 0, 0}, x])/s - G[{0, 0, 1}, x]/s + 
      (I*Pi*G[{0, 0, 1}, x])/s - G[{0, 1, 0}, x]/s + 
      (I*Pi*G[{0, 1, 0}, x])/s + (4*G[{0, 1, 1}, x])/s - 
      (I*Pi*G[{0, 1, 1}, x])/s - (4*G[{1, 0, 0}, x])/s + 
      (I*Pi*G[{1, 0, 0}, x])/s + (7*G[{1, 0, 1}, x])/s - 
      (I*Pi*G[{1, 0, 1}, x])/s + (7*G[{1, 1, 0}, x])/s - 
      (I*Pi*G[{1, 1, 0}, x])/s - (10*G[{1, 1, 1}, x])/s + 
      (I*Pi*G[{1, 1, 1}, x])/s - G[{0, 0, 0, 0}, x]/s + 
      G[{0, 0, 1, 1}, x]/s + G[{0, 1, 0, 0}, x]/s - G[{0, 1, 1, 1}, x]/s + 
      G[{1, 0, 0, 0}, x]/s - G[{1, 0, 1, 1}, x]/s - G[{1, 1, 0, 0}, x]/s + 
      G[{1, 1, 1, 1}, x]/s + (3*Zeta[3])/s + (G[{0}, x]*Zeta[3])/s - 
      (G[{1}, x]*Zeta[3])/s) + FF[x/s]*((-3*Pi^2)/2 - 3*G[{0, 0}, x] + 
      3*G[{0, 1}, x] + 3*G[{1, 0}, x] - 3*G[{1, 1}, x] + 
      ep*((-27*Pi^2)/4 + 3*Pi^2*G[{0}, x] + 3*Pi^2*G[{1}, x] - 
        (27*G[{0, 0}, x])/2 + (27*G[{0, 1}, x])/2 + (27*G[{1, 0}, x])/2 - 
        (27*G[{1, 1}, x])/2 + 12*G[{0, 0, 0}, x] - 6*G[{0, 0, 1}, x] - 
        6*G[{0, 1, 0}, x] - 6*G[{1, 0, 1}, x] - 6*G[{1, 1, 0}, x] + 
        12*G[{1, 1, 1}, x] - 6*Zeta[3]) + ep^2*((-193*Pi^2)/8 - (3*Pi^4)/20 + 
        (27*Pi^2*G[{0}, x])/2 + (27*Pi^2*G[{1}, x])/2 - 
        (193*G[{0, 0}, x])/4 - (11*Pi^2*G[{0, 0}, x])/2 + 
        (193*G[{0, 1}, x])/4 - (13*Pi^2*G[{0, 1}, x])/2 + 
        (193*G[{1, 0}, x])/4 - (13*Pi^2*G[{1, 0}, x])/2 - 
        (193*G[{1, 1}, x])/4 - (11*Pi^2*G[{1, 1}, x])/2 + 
        54*G[{0, 0, 0}, x] - 27*G[{0, 0, 1}, x] - 27*G[{0, 1, 0}, x] - 
        27*G[{1, 0, 1}, x] - 27*G[{1, 1, 0}, x] + 54*G[{1, 1, 1}, x] - 
        36*G[{0, 0, 0, 0}, x] + 12*G[{0, 0, 0, 1}, x] + 
        12*G[{0, 0, 1, 0}, x] + 12*G[{0, 1, 0, 1}, x] + 
        12*G[{0, 1, 1, 0}, x] - 12*G[{0, 1, 1, 1}, x] - 
        12*G[{1, 0, 0, 0}, x] + 12*G[{1, 0, 0, 1}, x] + 
        12*G[{1, 0, 1, 0}, x] + 12*G[{1, 1, 0, 1}, x] + 
        12*G[{1, 1, 1, 0}, x] - 36*G[{1, 1, 1, 1}, x] - 27*Zeta[3] + 
        12*G[{0}, x]*Zeta[3] + 12*G[{1}, x]*Zeta[3])) + 
    ep^2*((193*Pi^2)/(16*s) + (19*Pi^4)/(72*s) - (((13*I)/360)*Pi^5)/s + 
      (349*G[{0}, x])/(4*s) - (13*Pi^2*G[{0}, x])/(4*s) - 
      (((5*I)/6)*Pi^3*G[{0}, x])/s - (7*Pi^4*G[{0}, x])/(72*s) - 
      (349*G[{1}, x])/(4*s) - (41*Pi^2*G[{1}, x])/(4*s) + 
      (((5*I)/6)*Pi^3*G[{1}, x])/s - (2*Pi^4*G[{1}, x])/(45*s) - 
      (119*G[{0, 0}, x])/(8*s) + (17*Pi^2*G[{0, 0}, x])/(12*s) + 
      (((5*I)/6)*Pi^3*G[{0, 0}, x])/s - (193*G[{0, 1}, x])/(8*s) + 
      (47*Pi^2*G[{0, 1}, x])/(12*s) - (I*Pi^3*G[{0, 1}, x])/s - 
      (193*G[{1, 0}, x])/(8*s) + (31*Pi^2*G[{1, 0}, x])/(12*s) - 
      ((I/3)*Pi^3*G[{1, 0}, x])/s + (505*G[{1, 1}, x])/(8*s) + 
      (49*Pi^2*G[{1, 1}, x])/(12*s) + ((I/2)*Pi^3*G[{1, 1}, x])/s + 
      (9*G[{0, 0, 0}, x])/s - ((5*I)*Pi*G[{0, 0, 0}, x])/s + 
      (Pi^2*G[{0, 0, 0}, x])/(6*s) - (21*G[{0, 0, 1}, x])/(2*s) + 
      ((5*I)*Pi*G[{0, 0, 1}, x])/s - (5*Pi^2*G[{0, 0, 1}, x])/(6*s) - 
      (21*G[{0, 1, 0}, x])/(2*s) + ((5*I)*Pi*G[{0, 1, 0}, x])/s - 
      (Pi^2*G[{0, 1, 0}, x])/(3*s) + (24*G[{0, 1, 1}, x])/s - 
      ((5*I)*Pi*G[{0, 1, 1}, x])/s + (2*Pi^2*G[{0, 1, 1}, x])/(3*s) - 
      (24*G[{1, 0, 0}, x])/s + ((5*I)*Pi*G[{1, 0, 0}, x])/s - 
      (2*Pi^2*G[{1, 0, 0}, x])/(3*s) + (75*G[{1, 0, 1}, x])/(2*s) - 
      ((5*I)*Pi*G[{1, 0, 1}, x])/s + (Pi^2*G[{1, 0, 1}, x])/(3*s) + 
      (75*G[{1, 1, 0}, x])/(2*s) - ((5*I)*Pi*G[{1, 1, 0}, x])/s + 
      (5*Pi^2*G[{1, 1, 0}, x])/(6*s) - (63*G[{1, 1, 1}, x])/s + 
      ((5*I)*Pi*G[{1, 1, 1}, x])/s - (Pi^2*G[{1, 1, 1}, x])/(6*s) - 
      (6*G[{0, 0, 0, 0}, x])/s + ((5*I)*Pi*G[{0, 0, 0, 0}, x])/s + 
      (5*G[{0, 0, 0, 1}, x])/s + ((3*I)*Pi*G[{0, 0, 0, 1}, x])/s + 
      (5*G[{0, 0, 1, 0}, x])/s - ((5*I)*Pi*G[{0, 0, 1, 0}, x])/s + 
      (2*G[{0, 0, 1, 1}, x])/s - ((3*I)*Pi*G[{0, 0, 1, 1}, x])/s + 
      (14*G[{0, 1, 0, 0}, x])/s - ((6*I)*Pi*G[{0, 1, 0, 0}, x])/s - 
      (7*G[{0, 1, 0, 1}, x])/s - ((2*I)*Pi*G[{0, 1, 0, 1}, x])/s - 
      (7*G[{0, 1, 1, 0}, x])/s + ((6*I)*Pi*G[{0, 1, 1, 0}, x])/s - 
      (6*G[{0, 1, 1, 1}, x])/s + ((2*I)*Pi*G[{0, 1, 1, 1}, x])/s + 
      (18*G[{1, 0, 0, 0}, x])/s - ((2*I)*Pi*G[{1, 0, 0, 0}, x])/s - 
      (5*G[{1, 0, 0, 1}, x])/s - ((6*I)*Pi*G[{1, 0, 0, 1}, x])/s - 
      (5*G[{1, 0, 1, 0}, x])/s + ((2*I)*Pi*G[{1, 0, 1, 0}, x])/s - 
      (14*G[{1, 0, 1, 1}, x])/s + ((6*I)*Pi*G[{1, 0, 1, 1}, x])/s - 
      (2*G[{1, 1, 0, 0}, x])/s + ((3*I)*Pi*G[{1, 1, 0, 0}, x])/s - 
      (17*G[{1, 1, 0, 1}, x])/s + ((5*I)*Pi*G[{1, 1, 0, 1}, x])/s - 
      (17*G[{1, 1, 1, 0}, x])/s - ((3*I)*Pi*G[{1, 1, 1, 0}, x])/s + 
      (42*G[{1, 1, 1, 1}, x])/s - ((5*I)*Pi*G[{1, 1, 1, 1}, x])/s + 
      (7*G[{0, 0, 0, 0, 0}, x])/s + (3*G[{0, 0, 0, 1, 1}, x])/s - 
      (5*G[{0, 0, 1, 0, 0}, x])/s - (5*G[{0, 0, 1, 1, 1}, x])/s - 
      (8*G[{0, 1, 0, 0, 0}, x])/s - (2*G[{0, 1, 0, 1, 1}, x])/s + 
      (6*G[{0, 1, 1, 0, 0}, x])/s + (4*G[{0, 1, 1, 1, 1}, x])/s - 
      (4*G[{1, 0, 0, 0, 0}, x])/s - (6*G[{1, 0, 0, 1, 1}, x])/s + 
      (2*G[{1, 0, 1, 0, 0}, x])/s + (8*G[{1, 0, 1, 1, 1}, x])/s + 
      (5*G[{1, 1, 0, 0, 0}, x])/s + (5*G[{1, 1, 0, 1, 1}, x])/s - 
      (3*G[{1, 1, 1, 0, 0}, x])/s - (7*G[{1, 1, 1, 1, 1}, x])/s + 
      (27*Zeta[3])/(2*s) - (5*Pi^2*Zeta[3])/(6*s) - (G[{0}, x]*Zeta[3])/s - 
      ((5*I)*Pi*G[{0}, x]*Zeta[3])/s - (11*G[{1}, x]*Zeta[3])/s + 
      ((5*I)*Pi*G[{1}, x]*Zeta[3])/s - (7*G[{0, 0}, x]*Zeta[3])/s + 
      (4*G[{0, 1}, x]*Zeta[3])/s + (4*G[{1, 0}, x]*Zeta[3])/s - 
      (G[{1, 1}, x]*Zeta[3])/s - (4*Zeta[5])/s) + 
    FF[1/(s*(1 - x))]*(-58897/2592 - ((1211*I)/108)*Pi + (425*Pi^2)/432 + 
      ((2*I)/3)*Pi^3 - (5*Pi^4)/72 - (269*G[{0}, x])/36 + 
      ((4*I)/3)*Pi*G[{0}, x] + (13*Pi^2*G[{0}, x])/12 + (215*G[{1}, x])/24 + 
      ((47*I)/9)*Pi*G[{1}, x] + (Pi^2*G[{1}, x])/18 + (I/6)*Pi^3*G[{1}, x] + 
      (5*G[{0, 0}, x])/3 - (Pi^2*G[{0, 0}, x])/3 + (3*G[{0, 1}, x])/2 + 
      (4*I)*Pi*G[{0, 1}, x] - (Pi^2*G[{0, 1}, x])/6 + (3*G[{1, 0}, x])/2 - 
      (4*I)*Pi*G[{1, 0}, x] + (Pi^2*G[{1, 0}, x])/6 + (35*G[{1, 1}, x])/36 - 
      ((11*I)/6)*Pi*G[{1, 1}, x] - (Pi^2*G[{1, 1}, x])/6 + 
      (7*G[{0, 0, 0}, x])/2 - (7*G[{0, 0, 1}, x])/2 - (7*G[{0, 1, 0}, x])/2 + 
      (15*G[{0, 1, 1}, x])/2 - 4*G[{1, 0, 0}, x] + I*Pi*G[{1, 0, 1}, x] - 
      I*Pi*G[{1, 1, 0}, x] - (11*G[{1, 1, 1}, x])/3 - G[{0, 0, 0, 0}, x] + 
      G[{0, 0, 0, 1}, x] + G[{0, 0, 1, 0}, x] - G[{0, 0, 1, 1}, x] + 
      G[{1, 0, 1, 1}, x] - G[{1, 1, 0, 0}, x] - (11*Zeta[3])/36 + 
      ((13*I)/2)*Pi*Zeta[3] + G[{0}, x]*Zeta[3] - 4*G[{1}, x]*Zeta[3] + 
      ep*(-1549489/15552 - ((30323*I)/648)*Pi + (2807*Pi^2)/2592 + 
        ((9*I)/2)*Pi^3 + (181*Pi^4)/480 + (I/15)*Pi^5 - 
        (8489*G[{0}, x])/216 - ((22*I)/3)*Pi*G[{0}, x] + 
        (563*Pi^2*G[{0}, x])/72 - ((3*I)/2)*Pi^3*G[{0}, x] + 
        (Pi^4*G[{0}, x])/9 + (7841*G[{1}, x])/144 + ((2509*I)/108)*Pi*
         G[{1}, x] + (397*Pi^2*G[{1}, x])/432 + ((21*I)/8)*Pi^3*G[{1}, x] - 
        (59*Pi^4*G[{1}, x])/360 - (161*G[{0, 0}, x])/36 + 
        ((5*I)/3)*Pi*G[{0, 0}, x] - (4*Pi^2*G[{0, 0}, x])/3 + 
        (63*G[{0, 1}, x])/4 + ((227*I)/9)*Pi*G[{0, 1}, x] - 
        (55*Pi^2*G[{0, 1}, x])/9 + (I/6)*Pi^3*G[{0, 1}, x] + 
        (63*G[{1, 0}, x])/4 - ((56*I)/3)*Pi*G[{1, 0}, x] - 
        (17*Pi^2*G[{1, 0}, x])/4 + (I/6)*Pi^3*G[{1, 0}, x] - 
        (1009*G[{1, 1}, x])/54 - ((233*I)/18)*Pi*G[{1, 1}, x] - 
        (49*Pi^2*G[{1, 1}, x])/72 - ((2*I)/3)*Pi^3*G[{1, 1}, x] + 
        (107*G[{0, 0, 0}, x])/6 - (3*I)*Pi*G[{0, 0, 0}, x] + 
        (5*Pi^2*G[{0, 0, 0}, x])/3 - (39*G[{0, 0, 1}, x])/2 + 
        ((11*I)/2)*Pi*G[{0, 0, 1}, x] + (3*Pi^2*G[{0, 0, 1}, x])/2 - 
        (39*G[{0, 1, 0}, x])/2 + (6*I)*Pi*G[{0, 1, 0}, x] + 
        (3*Pi^2*G[{0, 1, 0}, x])/2 + (751*G[{0, 1, 1}, x])/18 - 
        ((22*I)/3)*Pi*G[{0, 1, 1}, x] + (Pi^2*G[{0, 1, 1}, x])/3 - 
        (97*G[{1, 0, 0}, x])/6 + ((21*I)/2)*Pi*G[{1, 0, 0}, x] - 
        (Pi^2*G[{1, 0, 0}, x])/6 - (11*G[{1, 0, 1}, x])/2 - 
        ((11*I)/6)*Pi*G[{1, 0, 1}, x] - (Pi^2*G[{1, 0, 1}, x])/3 - 
        (11*G[{1, 1, 0}, x])/2 - ((27*I)/2)*Pi*G[{1, 1, 0}, x] + 
        (4*Pi^2*G[{1, 1, 0}, x])/3 - (239*G[{1, 1, 1}, x])/36 + 
        ((11*I)/2)*Pi*G[{1, 1, 1}, x] + (2*Pi^2*G[{1, 1, 1}, x])/3 - 
        (35*G[{0, 0, 0, 0}, x])/2 + (15*G[{0, 0, 0, 1}, x])/2 + 
        (15*G[{0, 0, 1, 0}, x])/2 + 5*G[{0, 0, 1, 1}, x] + 
        14*G[{0, 1, 0, 0}, x] - G[{0, 1, 0, 1}, x] + 
        I*Pi*G[{0, 1, 0, 1}, x] - G[{0, 1, 1, 0}, x] - 
        I*Pi*G[{0, 1, 1, 0}, x] - (139*G[{0, 1, 1, 1}, x])/6 - 
        (5*G[{1, 0, 0, 0}, x])/2 + 21*G[{1, 0, 0, 1}, x] + 
        (6*I)*Pi*G[{1, 0, 0, 1}, x] + 21*G[{1, 0, 1, 0}, x] - 
        (137*G[{1, 0, 1, 1}, x])/6 - (3*I)*Pi*G[{1, 0, 1, 1}, x] - 
        (27*G[{1, 1, 0, 0}, x])/2 + I*Pi*G[{1, 1, 0, 0}, x] - 
        (5*I)*Pi*G[{1, 1, 0, 1}, x] + I*Pi*G[{1, 1, 1, 0}, x] + 
        (33*G[{1, 1, 1, 1}, x])/2 + 7*G[{0, 0, 0, 0, 0}, x] - 
        5*G[{0, 0, 0, 0, 1}, x] - 5*G[{0, 0, 0, 1, 0}, x] + 
        3*G[{0, 0, 0, 1, 1}, x] - 2*G[{0, 0, 1, 0, 1}, x] - 
        2*G[{0, 0, 1, 1, 0}, x] + 4*G[{0, 0, 1, 1, 1}, x] + 
        3*G[{0, 1, 0, 0, 0}, x] - 3*G[{0, 1, 0, 0, 1}, x] - 
        3*G[{0, 1, 0, 1, 0}, x] + 4*G[{0, 1, 0, 1, 1}, x] - 
        G[{0, 1, 1, 0, 0}, x] - G[{1, 0, 0, 0, 0}, x] + 
        G[{1, 0, 0, 0, 1}, x] + G[{1, 0, 0, 1, 0}, x] + 
        5*G[{1, 0, 0, 1, 1}, x] + 3*G[{1, 0, 1, 0, 0}, x] - 
        3*G[{1, 0, 1, 0, 1}, x] - 3*G[{1, 0, 1, 1, 0}, x] - 
        2*G[{1, 0, 1, 1, 1}, x] + 4*G[{1, 1, 0, 0, 0}, x] - 
        G[{1, 1, 0, 0, 1}, x] - G[{1, 1, 0, 1, 0}, x] - 
        4*G[{1, 1, 0, 1, 1}, x] + G[{1, 1, 1, 0, 0}, x] + (400*Zeta[3])/27 + 
        ((77*I)/3)*Pi*Zeta[3] - (725*Pi^2*Zeta[3])/72 + 
        (65*G[{0}, x]*Zeta[3])/2 - (83*G[{1}, x]*Zeta[3])/3 - 
        (5*I)*Pi*G[{1}, x]*Zeta[3] - 7*G[{0, 0}, x]*Zeta[3] - 
        5*G[{0, 1}, x]*Zeta[3] + 4*G[{1, 0}, x]*Zeta[3] + 
        G[{1, 1}, x]*Zeta[3] + (27*Zeta[5])/4) + 
      ep^2*(-33613945/93312 - ((659267*I)/3888)*Pi - (258907*Pi^2)/15552 + 
        ((4949*I)/216)*Pi^3 + (62047*Pi^4)/51840 + ((3331*I)/2880)*Pi^5 - 
        (1441*Pi^6)/12096 - (200321*G[{0}, x])/1296 - ((4705*I)/72)*Pi*
         G[{0}, x] + (11231*Pi^2*G[{0}, x])/216 - ((277*I)/36)*Pi^3*
         G[{0}, x] - (41*Pi^4*G[{0}, x])/120 + (187721*G[{1}, x])/864 + 
        ((19681*I)/162)*Pi*G[{1}, x] + (7723*Pi^2*G[{1}, x])/648 + 
        ((275*I)/24)*Pi^3*G[{1}, x] - (3821*Pi^4*G[{1}, x])/2160 - 
        ((67*I)/360)*Pi^5*G[{1}, x] - (18557*G[{0, 0}, x])/216 + 
        ((311*I)/12)*Pi*G[{0, 0}, x] - (136*Pi^2*G[{0, 0}, x])/9 + 
        ((9*I)/2)*Pi^3*G[{0, 0}, x] - (49*Pi^4*G[{0, 0}, x])/180 + 
        (213*G[{0, 1}, x])/2 + ((13093*I)/108)*Pi*G[{0, 1}, x] - 
        (7987*Pi^2*G[{0, 1}, x])/216 - ((143*I)/24)*Pi^3*G[{0, 1}, x] + 
        (Pi^4*G[{0, 1}, x])/180 + (213*G[{1, 0}, x])/2 - 
        ((587*I)/6)*Pi*G[{1, 0}, x] - (189*Pi^2*G[{1, 0}, x])/8 - 
        (4*I)*Pi^3*G[{1, 0}, x] - (67*Pi^4*G[{1, 0}, x])/360 - 
        (71549*G[{1, 1}, x])/648 - ((7043*I)/108)*Pi*G[{1, 1}, x] - 
        (359*Pi^2*G[{1, 1}, x])/48 + ((35*I)/8)*Pi^3*G[{1, 1}, x] - 
        (7*Pi^4*G[{1, 1}, x])/24 + (4435*G[{0, 0, 0}, x])/36 - 
        ((209*I)/12)*Pi*G[{0, 0, 0}, x] + (3*Pi^2*G[{0, 0, 0}, x])/4 - 
        92*G[{0, 0, 1}, x] + ((1583*I)/36)*Pi*G[{0, 0, 1}, x] - 
        (73*Pi^2*G[{0, 0, 1}, x])/9 + (I/6)*Pi^3*G[{0, 0, 1}, x] - 
        92*G[{0, 1, 0}, x] + ((104*I)/3)*Pi*G[{0, 1, 0}, x] - 
        (2*Pi^2*G[{0, 1, 0}, x])/3 + (I/6)*Pi^3*G[{0, 1, 0}, x] + 
        (19627*G[{0, 1, 1}, x])/108 - ((917*I)/18)*Pi*G[{0, 1, 1}, x] + 
        (635*Pi^2*G[{0, 1, 1}, x])/72 - ((2*I)/3)*Pi^3*G[{0, 1, 1}, x] - 
        (949*G[{1, 0, 0}, x])/12 + ((635*I)/12)*Pi*G[{1, 0, 0}, x] + 
        (139*Pi^2*G[{1, 0, 0}, x])/12 - (I/3)*Pi^3*G[{1, 0, 0}, x] - 
        (201*G[{1, 0, 1}, x])/4 - ((691*I)/36)*Pi*G[{1, 0, 1}, x] + 
        (421*Pi^2*G[{1, 0, 1}, x])/18 - (I/3)*Pi^3*G[{1, 0, 1}, x] - 
        (201*G[{1, 1, 0}, x])/4 - ((206*I)/3)*Pi*G[{1, 1, 0}, x] + 
        36*Pi^2*G[{1, 1, 0}, x] + ((4*I)/3)*Pi^3*G[{1, 1, 0}, x] + 
        (3311*G[{1, 1, 1}, x])/108 + ((529*I)/18)*Pi*G[{1, 1, 1}, x] + 
        (67*Pi^2*G[{1, 1, 1}, x])/18 + (2*I)*Pi^3*G[{1, 1, 1}, x] - 
        (278*G[{0, 0, 0, 0}, x])/3 + (15*I)*Pi*G[{0, 0, 0, 0}, x] - 
        (11*Pi^2*G[{0, 0, 0, 0}, x])/2 + (151*G[{0, 0, 0, 1}, x])/4 + 
        ((17*I)/2)*Pi*G[{0, 0, 0, 1}, x] - (19*Pi^2*G[{0, 0, 0, 1}, x])/3 + 
        (151*G[{0, 0, 1, 0}, x])/4 - ((45*I)/2)*Pi*G[{0, 0, 1, 0}, x] - 
        (19*Pi^2*G[{0, 0, 1, 0}, x])/3 + (407*G[{0, 0, 1, 1}, x])/9 - 
        ((35*I)/6)*Pi*G[{0, 0, 1, 1}, x] - (11*Pi^2*G[{0, 0, 1, 1}, x])/3 + 
        (361*G[{0, 1, 0, 0}, x])/6 - (11*I)*Pi*G[{0, 1, 0, 0}, x] - 
        (13*Pi^2*G[{0, 1, 0, 0}, x])/6 + (27*G[{0, 1, 0, 1}, x])/2 - 
        ((64*I)/3)*Pi*G[{0, 1, 0, 1}, x] - 3*Pi^2*G[{0, 1, 0, 1}, x] + 
        (27*G[{0, 1, 1, 0}, x])/2 + ((31*I)/2)*Pi*G[{0, 1, 1, 0}, x] - 
        (7*Pi^2*G[{0, 1, 1, 0}, x])/3 - (1331*G[{0, 1, 1, 1}, x])/9 + 
        ((41*I)/2)*Pi*G[{0, 1, 1, 1}, x] - (2*Pi^2*G[{0, 1, 1, 1}, x])/3 - 
        (47*G[{1, 0, 0, 0}, x])/3 - (29*I)*Pi*G[{1, 0, 0, 0}, x] + 
        (Pi^2*G[{1, 0, 0, 0}, x])/3 + (411*G[{1, 0, 0, 1}, x])/4 + 
        ((29*I)/3)*Pi*G[{1, 0, 0, 1}, x] - (26*Pi^2*G[{1, 0, 0, 1}, x])/3 + 
        (411*G[{1, 0, 1, 0}, x])/4 + ((71*I)/2)*Pi*G[{1, 0, 1, 0}, x] - 
        (19*Pi^2*G[{1, 0, 1, 0}, x])/6 - (1997*G[{1, 0, 1, 1}, x])/18 - 
        ((19*I)/2)*Pi*G[{1, 0, 1, 1}, x] + (3*Pi^2*G[{1, 0, 1, 1}, x])/2 - 
        (433*G[{1, 1, 0, 0}, x])/6 + (21*I)*Pi*G[{1, 1, 0, 0}, x] - 
        4*Pi^2*G[{1, 1, 0, 0}, x] + (29*G[{1, 1, 0, 1}, x])/2 + 
        (9*I)*Pi*G[{1, 1, 0, 1}, x] + (3*Pi^2*G[{1, 1, 0, 1}, x])/2 + 
        (29*G[{1, 1, 1, 0}, x])/2 - ((49*I)/2)*Pi*G[{1, 1, 1, 0}, x] - 
        Pi^2*G[{1, 1, 1, 0}, x] + (305*G[{1, 1, 1, 1}, x])/12 - 
        ((77*I)/6)*Pi*G[{1, 1, 1, 1}, x] - 2*Pi^2*G[{1, 1, 1, 1}, x] + 
        (119*G[{0, 0, 0, 0, 0}, x])/2 - (19*G[{0, 0, 0, 0, 1}, x])/2 - 
        (19*G[{0, 0, 0, 1, 0}, x])/2 + 3*G[{0, 0, 0, 1, 1}, x] - 
        43*G[{0, 0, 1, 0, 0}, x] + (11*G[{0, 0, 1, 0, 1}, x])/2 + 
        I*Pi*G[{0, 0, 1, 0, 1}, x] + (11*G[{0, 0, 1, 1, 0}, x])/2 - 
        I*Pi*G[{0, 0, 1, 1, 0}, x] - (139*G[{0, 0, 1, 1, 1}, x])/6 - 
        27*G[{0, 1, 0, 0, 0}, x] - 12*G[{0, 1, 0, 0, 1}, x] + 
        (6*I)*Pi*G[{0, 1, 0, 0, 1}, x] - 12*G[{0, 1, 0, 1, 0}, x] - 
        (22*G[{0, 1, 0, 1, 1}, x])/3 - (3*I)*Pi*G[{0, 1, 0, 1, 1}, x] + 
        13*G[{0, 1, 1, 0, 0}, x] + I*Pi*G[{0, 1, 1, 0, 0}, x] + 
        (9*G[{0, 1, 1, 0, 1}, x])/2 - (5*I)*Pi*G[{0, 1, 1, 0, 1}, x] + 
        (9*G[{0, 1, 1, 1, 0}, x])/2 + I*Pi*G[{0, 1, 1, 1, 0}, x] + 
        66*G[{0, 1, 1, 1, 1}, x] + (61*G[{1, 0, 0, 0, 0}, x])/2 - 
        (109*G[{1, 0, 0, 0, 1}, x])/2 + (8*I)*Pi*G[{1, 0, 0, 0, 1}, x] - 
        (109*G[{1, 0, 0, 1, 0}, x])/2 + I*Pi*G[{1, 0, 0, 1, 0}, x] + 
        (133*G[{1, 0, 0, 1, 1}, x])/6 - (9*I)*Pi*G[{1, 0, 0, 1, 1}, x] + 
        (59*G[{1, 0, 1, 0, 0}, x])/2 + (3*I)*Pi*G[{1, 0, 1, 0, 0}, x] - 
        36*G[{1, 0, 1, 0, 1}, x] - (12*I)*Pi*G[{1, 0, 1, 0, 1}, x] - 
        36*G[{1, 0, 1, 1, 0}, x] - (2*I)*Pi*G[{1, 0, 1, 1, 0}, x] + 
        74*G[{1, 0, 1, 1, 1}, x] + (8*I)*Pi*G[{1, 0, 1, 1, 1}, x] + 
        (197*G[{1, 1, 0, 0, 0}, x])/2 - (101*G[{1, 1, 0, 0, 1}, x])/2 - 
        (17*I)*Pi*G[{1, 1, 0, 0, 1}, x] - (101*G[{1, 1, 0, 1, 0}, x])/2 + 
        (119*G[{1, 1, 0, 1, 1}, x])/2 + (11*I)*Pi*G[{1, 1, 0, 1, 1}, x] - 
        (49*G[{1, 1, 1, 0, 0}, x])/2 - I*Pi*G[{1, 1, 1, 0, 0}, x] + 
        (13*I)*Pi*G[{1, 1, 1, 0, 1}, x] - (3*I)*Pi*G[{1, 1, 1, 1, 0}, x] - 
        (154*G[{1, 1, 1, 1, 1}, x])/3 - 31*G[{0, 0, 0, 0, 0, 0}, x] + 
        17*G[{0, 0, 0, 0, 0, 1}, x] + 17*G[{0, 0, 0, 0, 1, 0}, x] - 
        7*G[{0, 0, 0, 0, 1, 1}, x] + 10*G[{0, 0, 0, 1, 0, 1}, x] + 
        10*G[{0, 0, 0, 1, 1, 0}, x] - 16*G[{0, 0, 0, 1, 1, 1}, x] - 
        14*G[{0, 0, 1, 0, 0, 0}, x] + 14*G[{0, 0, 1, 0, 0, 1}, x] + 
        14*G[{0, 0, 1, 0, 1, 0}, x] - 9*G[{0, 0, 1, 0, 1, 1}, x] - 
        G[{0, 0, 1, 1, 0, 0}, x] + 4*G[{0, 0, 1, 1, 0, 1}, x] + 
        4*G[{0, 0, 1, 1, 1, 0}, x] - 12*G[{0, 0, 1, 1, 1, 1}, x] - 
        11*G[{0, 1, 0, 0, 0, 0}, x] + 5*G[{0, 1, 0, 0, 0, 1}, x] + 
        5*G[{0, 1, 0, 0, 1, 0}, x] + 7*G[{0, 1, 0, 0, 1, 1}, x] + 
        3*G[{0, 1, 0, 1, 0, 0}, x] + 3*G[{0, 1, 0, 1, 0, 1}, x] + 
        3*G[{0, 1, 0, 1, 1, 0}, x] - 14*G[{0, 1, 0, 1, 1, 1}, x] - 
        4*G[{0, 1, 1, 0, 0, 0}, x] + 7*G[{0, 1, 1, 0, 0, 1}, x] + 
        7*G[{0, 1, 1, 0, 1, 0}, x] - 12*G[{0, 1, 1, 0, 1, 1}, x] + 
        G[{0, 1, 1, 1, 0, 0}, x] + 7*G[{1, 0, 0, 0, 0, 0}, x] - 
        5*G[{1, 0, 0, 0, 0, 1}, x] - 5*G[{1, 0, 0, 0, 1, 0}, x] + 
        11*G[{1, 0, 0, 0, 1, 1}, x] - 8*G[{1, 0, 0, 1, 0, 0}, x] + 
        7*G[{1, 0, 0, 1, 0, 1}, x] + 7*G[{1, 0, 0, 1, 1, 0}, x] - 
        26*G[{1, 0, 0, 1, 1, 1}, x] - 9*G[{1, 0, 1, 0, 0, 0}, x] + 
        6*G[{1, 0, 1, 0, 0, 1}, x] + 6*G[{1, 0, 1, 0, 1, 0}, x] - 
        12*G[{1, 0, 1, 0, 1, 1}, x] - 2*G[{1, 0, 1, 1, 0, 0}, x] + 
        6*G[{1, 0, 1, 1, 0, 1}, x] + 6*G[{1, 0, 1, 1, 1, 0}, x] + 
        6*G[{1, 0, 1, 1, 1, 1}, x] - 13*G[{1, 1, 0, 0, 0, 0}, x] + 
        5*G[{1, 1, 0, 0, 0, 1}, x] + 5*G[{1, 1, 0, 0, 1, 0}, x] - 
        20*G[{1, 1, 0, 0, 1, 1}, x] - 9*G[{1, 1, 0, 1, 0, 0}, x] + 
        11*G[{1, 1, 0, 1, 0, 1}, x] + 11*G[{1, 1, 0, 1, 1, 0}, x] + 
        8*G[{1, 1, 0, 1, 1, 1}, x] - 4*G[{1, 1, 1, 0, 0, 0}, x] + 
        G[{1, 1, 1, 0, 0, 1}, x] + G[{1, 1, 1, 0, 1, 0}, x] + 
        12*G[{1, 1, 1, 0, 1, 1}, x] - 3*G[{1, 1, 1, 1, 0, 0}, x] + 
        (6161*Zeta[3])/324 + ((6979*I)/54)*Pi*Zeta[3] - 
        (379*Pi^2*Zeta[3])/27 - ((245*I)/36)*Pi^3*Zeta[3] + 
        (4759*G[{0}, x]*Zeta[3])/36 - (21*I)*Pi*G[{0}, x]*Zeta[3] + 
        (13*Pi^2*G[{0}, x]*Zeta[3])/2 - (1072*G[{1}, x]*Zeta[3])/9 + 
        ((97*I)/18)*Pi*G[{1}, x]*Zeta[3] + (20*Pi^2*G[{1}, x]*Zeta[3])/3 - 
        68*G[{0, 0}, x]*Zeta[3] + (209*G[{0, 1}, x]*Zeta[3])/6 - 
        (5*I)*Pi*G[{0, 1}, x]*Zeta[3] - (45*G[{1, 0}, x]*Zeta[3])/2 + 
        (3*I)*Pi*G[{1, 0}, x]*Zeta[3] - (701*G[{1, 1}, x]*Zeta[3])/18 + 
        (2*I)*Pi*G[{1, 1}, x]*Zeta[3] + 30*G[{0, 0, 0}, x]*Zeta[3] + 
        G[{0, 0, 1}, x]*Zeta[3] + 7*G[{0, 1, 0}, x]*Zeta[3] + 
        6*G[{0, 1, 1}, x]*Zeta[3] - 4*G[{1, 0, 0}, x]*Zeta[3] + 
        10*G[{1, 0, 1}, x]*Zeta[3] - 3*G[{1, 1, 0}, x]*Zeta[3] + 
        12*G[{1, 1, 1}, x]*Zeta[3] - (677*Zeta[3]^2)/12 - (281*Zeta[5])/60 + 
        ((51*I)/2)*Pi*Zeta[5] + (47*G[{0}, x]*Zeta[5])/2 - 
        (43*G[{1}, x]*Zeta[5])/2)) + FF[1/(s*x)]*
     (58897/2592 + ((1211*I)/108)*Pi - (425*Pi^2)/432 + ((2*I)/3)*Pi^3 - 
      Pi^4/24 - (215*G[{0}, x])/24 - ((47*I)/9)*Pi*G[{0}, x] - 
      (Pi^2*G[{0}, x])/18 + (I/6)*Pi^3*G[{0}, x] + (269*G[{1}, x])/36 - 
      ((4*I)/3)*Pi*G[{1}, x] - (13*Pi^2*G[{1}, x])/12 - 
      (35*G[{0, 0}, x])/36 + ((11*I)/6)*Pi*G[{0, 0}, x] + 
      (Pi^2*G[{0, 0}, x])/6 - (3*G[{0, 1}, x])/2 + (4*I)*Pi*G[{0, 1}, x] - 
      (Pi^2*G[{0, 1}, x])/6 - (3*G[{1, 0}, x])/2 - (4*I)*Pi*G[{1, 0}, x] + 
      (Pi^2*G[{1, 0}, x])/6 - (5*G[{1, 1}, x])/3 + (Pi^2*G[{1, 1}, x])/3 + 
      (11*G[{0, 0, 0}, x])/3 + I*Pi*G[{0, 0, 1}, x] - I*Pi*G[{0, 1, 0}, x] + 
      4*G[{0, 1, 1}, x] - (15*G[{1, 0, 0}, x])/2 + (7*G[{1, 0, 1}, x])/2 + 
      (7*G[{1, 1, 0}, x])/2 - (7*G[{1, 1, 1}, x])/2 + G[{0, 0, 1, 1}, x] - 
      G[{0, 1, 0, 0}, x] + G[{1, 1, 0, 0}, x] - G[{1, 1, 0, 1}, x] - 
      G[{1, 1, 1, 0}, x] + G[{1, 1, 1, 1}, x] - (277*Zeta[3])/36 - 
      ((7*I)/2)*Pi*Zeta[3] + 2*G[{0}, x]*Zeta[3] - G[{1}, x]*Zeta[3] + 
      ep*(1549489/15552 + ((30323*I)/648)*Pi - (2807*Pi^2)/2592 + 
        ((76*I)/27)*Pi^3 - (127*Pi^4)/4320 - ((29*I)/360)*Pi^5 - 
        (7841*G[{0}, x])/144 - ((2509*I)/108)*Pi*G[{0}, x] - 
        (397*Pi^2*G[{0}, x])/432 - ((49*I)/72)*Pi^3*G[{0}, x] + 
        (Pi^4*G[{0}, x])/120 + (8489*G[{1}, x])/216 + 
        ((22*I)/3)*Pi*G[{1}, x] - (563*Pi^2*G[{1}, x])/72 + 
        ((17*I)/12)*Pi^3*G[{1}, x] - (23*Pi^4*G[{1}, x])/180 + 
        (1009*G[{0, 0}, x])/54 + ((233*I)/18)*Pi*G[{0, 0}, x] + 
        (49*Pi^2*G[{0, 0}, x])/72 - (I/3)*Pi^3*G[{0, 0}, x] - 
        (63*G[{0, 1}, x])/4 + ((56*I)/3)*Pi*G[{0, 1}, x] + 
        (17*Pi^2*G[{0, 1}, x])/4 + ((5*I)/6)*Pi^3*G[{0, 1}, x] - 
        (63*G[{1, 0}, x])/4 - ((227*I)/9)*Pi*G[{1, 0}, x] + 
        (55*Pi^2*G[{1, 0}, x])/9 + (I/6)*Pi^3*G[{1, 0}, x] + 
        (161*G[{1, 1}, x])/36 - ((5*I)/3)*Pi*G[{1, 1}, x] + 
        (4*Pi^2*G[{1, 1}, x])/3 + (239*G[{0, 0, 0}, x])/36 - 
        ((11*I)/2)*Pi*G[{0, 0, 0}, x] - (2*Pi^2*G[{0, 0, 0}, x])/3 + 
        (11*G[{0, 0, 1}, x])/2 + ((27*I)/2)*Pi*G[{0, 0, 1}, x] - 
        (4*Pi^2*G[{0, 0, 1}, x])/3 + (11*G[{0, 1, 0}, x])/2 + 
        ((11*I)/6)*Pi*G[{0, 1, 0}, x] + (Pi^2*G[{0, 1, 0}, x])/3 + 
        (97*G[{0, 1, 1}, x])/6 - ((21*I)/2)*Pi*G[{0, 1, 1}, x] + 
        (Pi^2*G[{0, 1, 1}, x])/6 - (751*G[{1, 0, 0}, x])/18 + 
        ((22*I)/3)*Pi*G[{1, 0, 0}, x] - (Pi^2*G[{1, 0, 0}, x])/3 + 
        (39*G[{1, 0, 1}, x])/2 - (6*I)*Pi*G[{1, 0, 1}, x] - 
        (3*Pi^2*G[{1, 0, 1}, x])/2 + (39*G[{1, 1, 0}, x])/2 - 
        ((11*I)/2)*Pi*G[{1, 1, 0}, x] - (3*Pi^2*G[{1, 1, 0}, x])/2 - 
        (107*G[{1, 1, 1}, x])/6 + (3*I)*Pi*G[{1, 1, 1}, x] - 
        (5*Pi^2*G[{1, 1, 1}, x])/3 - (33*G[{0, 0, 0, 0}, x])/2 - 
        I*Pi*G[{0, 0, 0, 1}, x] + (5*I)*Pi*G[{0, 0, 1, 0}, x] + 
        (27*G[{0, 0, 1, 1}, x])/2 - I*Pi*G[{0, 0, 1, 1}, x] + 
        (137*G[{0, 1, 0, 0}, x])/6 + (3*I)*Pi*G[{0, 1, 0, 0}, x] - 
        21*G[{0, 1, 0, 1}, x] - 21*G[{0, 1, 1, 0}, x] - 
        (6*I)*Pi*G[{0, 1, 1, 0}, x] + (5*G[{0, 1, 1, 1}, x])/2 + 
        (139*G[{1, 0, 0, 0}, x])/6 + G[{1, 0, 0, 1}, x] + 
        I*Pi*G[{1, 0, 0, 1}, x] + G[{1, 0, 1, 0}, x] - 
        I*Pi*G[{1, 0, 1, 0}, x] - 14*G[{1, 0, 1, 1}, x] - 
        5*G[{1, 1, 0, 0}, x] - (15*G[{1, 1, 0, 1}, x])/2 - 
        (15*G[{1, 1, 1, 0}, x])/2 + (35*G[{1, 1, 1, 1}, x])/2 - 
        G[{0, 0, 0, 1, 1}, x] + 4*G[{0, 0, 1, 0, 0}, x] + 
        G[{0, 0, 1, 0, 1}, x] + G[{0, 0, 1, 1, 0}, x] - 
        4*G[{0, 0, 1, 1, 1}, x] + 2*G[{0, 1, 0, 0, 0}, x] + 
        3*G[{0, 1, 0, 0, 1}, x] + 3*G[{0, 1, 0, 1, 0}, x] - 
        3*G[{0, 1, 0, 1, 1}, x] - 5*G[{0, 1, 1, 0, 0}, x] - 
        G[{0, 1, 1, 0, 1}, x] - G[{0, 1, 1, 1, 0}, x] + 
        G[{0, 1, 1, 1, 1}, x] + G[{1, 0, 0, 1, 1}, x] - 
        4*G[{1, 0, 1, 0, 0}, x] + 3*G[{1, 0, 1, 0, 1}, x] + 
        3*G[{1, 0, 1, 1, 0}, x] - 3*G[{1, 0, 1, 1, 1}, x] - 
        4*G[{1, 1, 0, 0, 0}, x] + 2*G[{1, 1, 0, 0, 1}, x] + 
        2*G[{1, 1, 0, 1, 0}, x] - 3*G[{1, 1, 1, 0, 0}, x] + 
        5*G[{1, 1, 1, 0, 1}, x] + 5*G[{1, 1, 1, 1, 0}, x] - 
        7*G[{1, 1, 1, 1, 1}, x] - (1585*Zeta[3])/27 - ((9*I)/2)*Pi*Zeta[3] + 
        (437*Pi^2*Zeta[3])/72 + 16*G[{0}, x]*Zeta[3] + 
        (4*I)*Pi*G[{0}, x]*Zeta[3] - 32*G[{1}, x]*Zeta[3] + 
        (3*I)*Pi*G[{1}, x]*Zeta[3] + 5*G[{0, 0}, x]*Zeta[3] - 
        10*G[{0, 1}, x]*Zeta[3] + 3*G[{1, 0}, x]*Zeta[3] + 
        7*G[{1, 1}, x]*Zeta[3] - (35*Zeta[5])/4) + 
      ep^2*(33613945/93312 + ((659267*I)/3888)*Pi + (258907*Pi^2)/15552 + 
        ((2203*I)/162)*Pi^3 - (3031*Pi^4)/5760 + ((2983*I)/8640)*Pi^5 + 
        (5209*Pi^6)/60480 - (187721*G[{0}, x])/864 - ((19681*I)/162)*Pi*
         G[{0}, x] - (7723*Pi^2*G[{0}, x])/648 - ((347*I)/108)*Pi^3*
         G[{0}, x] - (319*Pi^4*G[{0}, x])/720 + (I/9)*Pi^5*G[{0}, x] + 
        (200321*G[{1}, x])/1296 + ((4705*I)/72)*Pi*G[{1}, x] - 
        (11231*Pi^2*G[{1}, x])/216 + ((1997*I)/216)*Pi^3*G[{1}, x] - 
        (869*Pi^4*G[{1}, x])/540 - (I/72)*Pi^5*G[{1}, x] + 
        (71549*G[{0, 0}, x])/648 + ((7043*I)/108)*Pi*G[{0, 0}, x] + 
        (359*Pi^2*G[{0, 0}, x])/48 + ((29*I)/24)*Pi^3*G[{0, 0}, x] + 
        (2*Pi^4*G[{0, 0}, x])/15 - (213*G[{0, 1}, x])/2 + 
        ((587*I)/6)*Pi*G[{0, 1}, x] + (189*Pi^2*G[{0, 1}, x])/8 - 
        ((11*I)/36)*Pi^3*G[{0, 1}, x] - (103*Pi^4*G[{0, 1}, x])/180 - 
        (213*G[{1, 0}, x])/2 - ((13093*I)/108)*Pi*G[{1, 0}, x] + 
        (7987*Pi^2*G[{1, 0}, x])/216 - ((13*I)/72)*Pi^3*G[{1, 0}, x] + 
        (11*Pi^4*G[{1, 0}, x])/90 + (18557*G[{1, 1}, x])/216 - 
        ((311*I)/12)*Pi*G[{1, 1}, x] + (136*Pi^2*G[{1, 1}, x])/9 + 
        ((2*I)/3)*Pi^3*G[{1, 1}, x] + (23*Pi^4*G[{1, 1}, x])/90 - 
        (3311*G[{0, 0, 0}, x])/108 - ((529*I)/18)*Pi*G[{0, 0, 0}, x] - 
        (67*Pi^2*G[{0, 0, 0}, x])/18 + ((2*I)/3)*Pi^3*G[{0, 0, 0}, x] + 
        (201*G[{0, 0, 1}, x])/4 + ((206*I)/3)*Pi*G[{0, 0, 1}, x] - 
        36*Pi^2*G[{0, 0, 1}, x] - ((25*I)/6)*Pi^3*G[{0, 0, 1}, x] + 
        (201*G[{0, 1, 0}, x])/4 + ((691*I)/36)*Pi*G[{0, 1, 0}, x] - 
        (421*Pi^2*G[{0, 1, 0}, x])/18 - ((4*I)/3)*Pi^3*G[{0, 1, 0}, x] + 
        (949*G[{0, 1, 1}, x])/12 - ((635*I)/12)*Pi*G[{0, 1, 1}, x] - 
        (139*Pi^2*G[{0, 1, 1}, x])/12 + ((3*I)/2)*Pi^3*G[{0, 1, 1}, x] - 
        (19627*G[{1, 0, 0}, x])/108 + ((917*I)/18)*Pi*G[{1, 0, 0}, x] - 
        (635*Pi^2*G[{1, 0, 0}, x])/72 - (I/3)*Pi^3*G[{1, 0, 0}, x] + 
        92*G[{1, 0, 1}, x] - ((104*I)/3)*Pi*G[{1, 0, 1}, x] + 
        (2*Pi^2*G[{1, 0, 1}, x])/3 + ((5*I)/6)*Pi^3*G[{1, 0, 1}, x] + 
        92*G[{1, 1, 0}, x] - ((1583*I)/36)*Pi*G[{1, 1, 0}, x] + 
        (73*Pi^2*G[{1, 1, 0}, x])/9 + (I/6)*Pi^3*G[{1, 1, 0}, x] - 
        (4435*G[{1, 1, 1}, x])/36 + ((209*I)/12)*Pi*G[{1, 1, 1}, x] - 
        (3*Pi^2*G[{1, 1, 1}, x])/4 - (305*G[{0, 0, 0, 0}, x])/12 + 
        ((77*I)/6)*Pi*G[{0, 0, 0, 0}, x] + 2*Pi^2*G[{0, 0, 0, 0}, x] - 
        (29*G[{0, 0, 0, 1}, x])/2 + ((49*I)/2)*Pi*G[{0, 0, 0, 1}, x] + 
        Pi^2*G[{0, 0, 0, 1}, x] - (29*G[{0, 0, 1, 0}, x])/2 - 
        (9*I)*Pi*G[{0, 0, 1, 0}, x] - (3*Pi^2*G[{0, 0, 1, 0}, x])/2 + 
        (433*G[{0, 0, 1, 1}, x])/6 - (21*I)*Pi*G[{0, 0, 1, 1}, x] + 
        4*Pi^2*G[{0, 0, 1, 1}, x] + (1997*G[{0, 1, 0, 0}, x])/18 + 
        ((19*I)/2)*Pi*G[{0, 1, 0, 0}, x] - (3*Pi^2*G[{0, 1, 0, 0}, x])/2 - 
        (411*G[{0, 1, 0, 1}, x])/4 - ((71*I)/2)*Pi*G[{0, 1, 0, 1}, x] + 
        (19*Pi^2*G[{0, 1, 0, 1}, x])/6 - (411*G[{0, 1, 1, 0}, x])/4 - 
        ((29*I)/3)*Pi*G[{0, 1, 1, 0}, x] + (26*Pi^2*G[{0, 1, 1, 0}, x])/3 + 
        (47*G[{0, 1, 1, 1}, x])/3 + (29*I)*Pi*G[{0, 1, 1, 1}, x] - 
        (Pi^2*G[{0, 1, 1, 1}, x])/3 + (1331*G[{1, 0, 0, 0}, x])/9 - 
        ((41*I)/2)*Pi*G[{1, 0, 0, 0}, x] + (2*Pi^2*G[{1, 0, 0, 0}, x])/3 - 
        (27*G[{1, 0, 0, 1}, x])/2 - ((31*I)/2)*Pi*G[{1, 0, 0, 1}, x] + 
        (7*Pi^2*G[{1, 0, 0, 1}, x])/3 - (27*G[{1, 0, 1, 0}, x])/2 + 
        ((64*I)/3)*Pi*G[{1, 0, 1, 0}, x] + 3*Pi^2*G[{1, 0, 1, 0}, x] - 
        (361*G[{1, 0, 1, 1}, x])/6 + (11*I)*Pi*G[{1, 0, 1, 1}, x] + 
        (13*Pi^2*G[{1, 0, 1, 1}, x])/6 - (407*G[{1, 1, 0, 0}, x])/9 + 
        ((35*I)/6)*Pi*G[{1, 1, 0, 0}, x] + (11*Pi^2*G[{1, 1, 0, 0}, x])/3 - 
        (151*G[{1, 1, 0, 1}, x])/4 + ((45*I)/2)*Pi*G[{1, 1, 0, 1}, x] + 
        (19*Pi^2*G[{1, 1, 0, 1}, x])/3 - (151*G[{1, 1, 1, 0}, x])/4 - 
        ((17*I)/2)*Pi*G[{1, 1, 1, 0}, x] + (19*Pi^2*G[{1, 1, 1, 0}, x])/3 + 
        (278*G[{1, 1, 1, 1}, x])/3 - (15*I)*Pi*G[{1, 1, 1, 1}, x] + 
        (11*Pi^2*G[{1, 1, 1, 1}, x])/2 + (154*G[{0, 0, 0, 0, 0}, x])/3 + 
        (3*I)*Pi*G[{0, 0, 0, 0, 1}, x] - (13*I)*Pi*G[{0, 0, 0, 1, 0}, x] + 
        (49*G[{0, 0, 0, 1, 1}, x])/2 + I*Pi*G[{0, 0, 0, 1, 1}, x] - 
        (119*G[{0, 0, 1, 0, 0}, x])/2 - (11*I)*Pi*G[{0, 0, 1, 0, 0}, x] + 
        (101*G[{0, 0, 1, 0, 1}, x])/2 + (101*G[{0, 0, 1, 1, 0}, x])/2 + 
        (17*I)*Pi*G[{0, 0, 1, 1, 0}, x] - (197*G[{0, 0, 1, 1, 1}, x])/2 - 
        74*G[{0, 1, 0, 0, 0}, x] - (8*I)*Pi*G[{0, 1, 0, 0, 0}, x] + 
        36*G[{0, 1, 0, 0, 1}, x] + (2*I)*Pi*G[{0, 1, 0, 0, 1}, x] + 
        36*G[{0, 1, 0, 1, 0}, x] + (12*I)*Pi*G[{0, 1, 0, 1, 0}, x] - 
        (59*G[{0, 1, 0, 1, 1}, x])/2 - (3*I)*Pi*G[{0, 1, 0, 1, 1}, x] - 
        (133*G[{0, 1, 1, 0, 0}, x])/6 + (9*I)*Pi*G[{0, 1, 1, 0, 0}, x] + 
        (109*G[{0, 1, 1, 0, 1}, x])/2 - I*Pi*G[{0, 1, 1, 0, 1}, x] + 
        (109*G[{0, 1, 1, 1, 0}, x])/2 - (8*I)*Pi*G[{0, 1, 1, 1, 0}, x] - 
        (61*G[{0, 1, 1, 1, 1}, x])/2 - 66*G[{1, 0, 0, 0, 0}, x] - 
        (9*G[{1, 0, 0, 0, 1}, x])/2 - I*Pi*G[{1, 0, 0, 0, 1}, x] - 
        (9*G[{1, 0, 0, 1, 0}, x])/2 + (5*I)*Pi*G[{1, 0, 0, 1, 0}, x] - 
        13*G[{1, 0, 0, 1, 1}, x] - I*Pi*G[{1, 0, 0, 1, 1}, x] + 
        (22*G[{1, 0, 1, 0, 0}, x])/3 + (3*I)*Pi*G[{1, 0, 1, 0, 0}, x] + 
        12*G[{1, 0, 1, 0, 1}, x] + 12*G[{1, 0, 1, 1, 0}, x] - 
        (6*I)*Pi*G[{1, 0, 1, 1, 0}, x] + 27*G[{1, 0, 1, 1, 1}, x] + 
        (139*G[{1, 1, 0, 0, 0}, x])/6 - (11*G[{1, 1, 0, 0, 1}, x])/2 + 
        I*Pi*G[{1, 1, 0, 0, 1}, x] - (11*G[{1, 1, 0, 1, 0}, x])/2 - 
        I*Pi*G[{1, 1, 0, 1, 0}, x] + 43*G[{1, 1, 0, 1, 1}, x] - 
        3*G[{1, 1, 1, 0, 0}, x] + (19*G[{1, 1, 1, 0, 1}, x])/2 + 
        (19*G[{1, 1, 1, 1, 0}, x])/2 - (119*G[{1, 1, 1, 1, 1}, x])/2 + 
        3*G[{0, 0, 0, 0, 1, 1}, x] - 12*G[{0, 0, 0, 1, 0, 0}, x] - 
        G[{0, 0, 0, 1, 0, 1}, x] - G[{0, 0, 0, 1, 1, 0}, x] + 
        4*G[{0, 0, 0, 1, 1, 1}, x] - 8*G[{0, 0, 1, 0, 0, 0}, x] - 
        11*G[{0, 0, 1, 0, 0, 1}, x] - 11*G[{0, 0, 1, 0, 1, 0}, x] + 
        9*G[{0, 0, 1, 0, 1, 1}, x] + 20*G[{0, 0, 1, 1, 0, 0}, x] - 
        5*G[{0, 0, 1, 1, 0, 1}, x] - 5*G[{0, 0, 1, 1, 1, 0}, x] + 
        13*G[{0, 0, 1, 1, 1, 1}, x] - 6*G[{0, 1, 0, 0, 0, 0}, x] - 
        6*G[{0, 1, 0, 0, 0, 1}, x] - 6*G[{0, 1, 0, 0, 1, 0}, x] + 
        2*G[{0, 1, 0, 0, 1, 1}, x] + 12*G[{0, 1, 0, 1, 0, 0}, x] - 
        6*G[{0, 1, 0, 1, 0, 1}, x] - 6*G[{0, 1, 0, 1, 1, 0}, x] + 
        9*G[{0, 1, 0, 1, 1, 1}, x] + 26*G[{0, 1, 1, 0, 0, 0}, x] - 
        7*G[{0, 1, 1, 0, 0, 1}, x] - 7*G[{0, 1, 1, 0, 1, 0}, x] + 
        8*G[{0, 1, 1, 0, 1, 1}, x] - 11*G[{0, 1, 1, 1, 0, 0}, x] + 
        5*G[{0, 1, 1, 1, 0, 1}, x] + 5*G[{0, 1, 1, 1, 1, 0}, x] - 
        7*G[{0, 1, 1, 1, 1, 1}, x] - G[{1, 0, 0, 0, 1, 1}, x] + 
        12*G[{1, 0, 0, 1, 0, 0}, x] - 7*G[{1, 0, 0, 1, 0, 1}, x] - 
        7*G[{1, 0, 0, 1, 1, 0}, x] + 4*G[{1, 0, 0, 1, 1, 1}, x] + 
        14*G[{1, 0, 1, 0, 0, 0}, x] - 3*G[{1, 0, 1, 0, 0, 1}, x] - 
        3*G[{1, 0, 1, 0, 1, 0}, x] - 3*G[{1, 0, 1, 0, 1, 1}, x] - 
        7*G[{1, 0, 1, 1, 0, 0}, x] - 5*G[{1, 0, 1, 1, 0, 1}, x] - 
        5*G[{1, 0, 1, 1, 1, 0}, x] + 11*G[{1, 0, 1, 1, 1, 1}, x] + 
        12*G[{1, 1, 0, 0, 0, 0}, x] - 4*G[{1, 1, 0, 0, 0, 1}, x] - 
        4*G[{1, 1, 0, 0, 1, 0}, x] + G[{1, 1, 0, 0, 1, 1}, x] + 
        9*G[{1, 1, 0, 1, 0, 0}, x] - 14*G[{1, 1, 0, 1, 0, 1}, x] - 
        14*G[{1, 1, 0, 1, 1, 0}, x] + 14*G[{1, 1, 0, 1, 1, 1}, x] + 
        16*G[{1, 1, 1, 0, 0, 0}, x] - 10*G[{1, 1, 1, 0, 0, 1}, x] - 
        10*G[{1, 1, 1, 0, 1, 0}, x] + 7*G[{1, 1, 1, 1, 0, 0}, x] - 
        17*G[{1, 1, 1, 1, 0, 1}, x] - 17*G[{1, 1, 1, 1, 1, 0}, x] + 
        31*G[{1, 1, 1, 1, 1, 1}, x] - (38569*Zeta[3])/162 - 
        ((1105*I)/54)*Pi*Zeta[3] + (4493*Pi^2*Zeta[3])/216 + 
        ((173*I)/36)*Pi^3*Zeta[3] + (2507*G[{0}, x]*Zeta[3])/36 + 
        ((113*I)/18)*Pi*G[{0}, x]*Zeta[3] - (21*Pi^2*G[{0}, x]*Zeta[3])/2 - 
        (283*G[{1}, x]*Zeta[3])/2 + ((67*I)/6)*Pi*G[{1}, x]*Zeta[3] - 
        (7*Pi^2*G[{1}, x]*Zeta[3])/3 + (49*G[{0, 0}, x]*Zeta[3])/9 - 
        (2*I)*Pi*G[{0, 0}, x]*Zeta[3] + (145*G[{0, 1}, x]*Zeta[3])/3 - 
        (7*I)*Pi*G[{0, 1}, x]*Zeta[3] + 2*G[{1, 0}, x]*Zeta[3] + 
        (4*I)*Pi*G[{1, 0}, x]*Zeta[3] + 37*G[{1, 1}, x]*Zeta[3] + 
        (3*I)*Pi*G[{1, 1}, x]*Zeta[3] - 28*G[{0, 0, 0}, x]*Zeta[3] + 
        20*G[{0, 0, 1}, x]*Zeta[3] - 3*G[{0, 1, 1}, x]*Zeta[3] - 
        13*G[{1, 0, 1}, x]*Zeta[3] - 3*G[{1, 1, 0}, x]*Zeta[3] - 
        30*G[{1, 1, 1}, x]*Zeta[3] + (683*Zeta[3]^2)/12 - (903*Zeta[5])/20 - 
        (21*I)*Pi*Zeta[5] - 11*G[{0}, x]*Zeta[5] - (5*G[{1}, x]*Zeta[5])/
         2)) + FF[1/(s*x^2)]*(((215*I)/36)*Pi*G[{1}, x] + 
      (Pi^2*G[{1}, x])/18 + (I/6)*Pi^3*G[{1}, x] + (I/2)*Pi*G[{0, 1}, x] - 
      ((3*I)/2)*Pi*G[{1, 0}, x] - (2*Pi^2*G[{1, 0}, x])/3 + 
      (215*G[{1, 1}, x])/36 - ((11*I)/6)*Pi*G[{1, 1}, x] - 
      (11*Pi^2*G[{1, 1}, x])/6 + G[{0, 1, 1}, x]/2 - (3*G[{1, 0, 1}, x])/2 + 
      I*Pi*G[{1, 0, 1}, x] - (3*G[{1, 1, 0}, x])/2 - I*Pi*G[{1, 1, 0}, x] - 
      (13*G[{1, 1, 1}, x])/6 + G[{1, 0, 1, 1}, x] - 6*G[{1, 1, 0, 0}, x] + 
      5*G[{1, 1, 0, 1}, x] + 5*G[{1, 1, 1, 0}, x] - 5*G[{1, 1, 1, 1}, x] + 
      G[{1}, x]*Zeta[3] + ep*(((3041*I)/216)*Pi*G[{1}, x] - 
        (113*Pi^2*G[{1}, x])/108 + ((47*I)/24)*Pi^3*G[{1}, x] + 
        (73*Pi^4*G[{1}, x])/360 + ((359*I)/36)*Pi*G[{0, 1}, x] - 
        (25*Pi^2*G[{0, 1}, x])/36 + (I/6)*Pi^3*G[{0, 1}, x] - 
        ((41*I)/4)*Pi*G[{1, 0}, x] - (11*Pi^2*G[{1, 0}, x])/12 + 
        (I/6)*Pi^3*G[{1, 0}, x] + (3041*G[{1, 1}, x])/216 - 
        ((505*I)/36)*Pi*G[{1, 1}, x] - (109*Pi^2*G[{1, 1}, x])/72 - 
        ((2*I)/3)*Pi^3*G[{1, 1}, x] + (I/2)*Pi*G[{0, 0, 1}, x] - 
        I*Pi*G[{0, 1, 0}, x] - (2*Pi^2*G[{0, 1, 0}, x])/3 + 
        (359*G[{0, 1, 1}, x])/36 - ((7*I)/3)*Pi*G[{0, 1, 1}, x] - 
        (11*Pi^2*G[{0, 1, 1}, x])/6 + ((11*I)/2)*Pi*G[{1, 0, 0}, x] + 
        (8*Pi^2*G[{1, 0, 0}, x])/3 - (41*G[{1, 0, 1}, x])/4 + 
        ((2*I)/3)*Pi*G[{1, 0, 1}, x] + (13*Pi^2*G[{1, 0, 1}, x])/2 - 
        (41*G[{1, 1, 0}, x])/4 - ((15*I)/2)*Pi*G[{1, 1, 0}, x] + 
        (53*Pi^2*G[{1, 1, 0}, x])/6 - (158*G[{1, 1, 1}, x])/9 + 
        (7*I)*Pi*G[{1, 1, 1}, x] + 9*Pi^2*G[{1, 1, 1}, x] + 
        G[{0, 0, 1, 1}, x]/2 - G[{0, 1, 0, 1}, x] + I*Pi*G[{0, 1, 0, 1}, x] - 
        G[{0, 1, 1, 0}, x] - I*Pi*G[{0, 1, 1, 0}, x] - 
        (25*G[{0, 1, 1, 1}, x])/6 + (11*G[{1, 0, 0, 1}, x])/2 + 
        (6*I)*Pi*G[{1, 0, 0, 1}, x] + (11*G[{1, 0, 1, 0}, x])/2 - 
        (11*G[{1, 0, 1, 1}, x])/6 - (3*I)*Pi*G[{1, 0, 1, 1}, x] - 
        (23*G[{1, 1, 0, 0}, x])/2 + I*Pi*G[{1, 1, 0, 0}, x] + 
        7*G[{1, 1, 0, 1}, x] - (5*I)*Pi*G[{1, 1, 0, 1}, x] + 
        7*G[{1, 1, 1, 0}, x] + I*Pi*G[{1, 1, 1, 0}, x] + 
        8*G[{1, 1, 1, 1}, x] + G[{0, 1, 0, 1, 1}, x] - 
        6*G[{0, 1, 1, 0, 0}, x] + 5*G[{0, 1, 1, 0, 1}, x] + 
        5*G[{0, 1, 1, 1, 0}, x] - 5*G[{0, 1, 1, 1, 1}, x] + 
        6*G[{1, 0, 0, 1, 1}, x] + 18*G[{1, 0, 1, 0, 0}, x] - 
        18*G[{1, 0, 1, 0, 1}, x] - 18*G[{1, 0, 1, 1, 0}, x] + 
        13*G[{1, 0, 1, 1, 1}, x] + 24*G[{1, 1, 0, 0, 0}, x] - 
        11*G[{1, 1, 0, 0, 1}, x] - 11*G[{1, 1, 0, 1, 0}, x] - 
        4*G[{1, 1, 0, 1, 1}, x] + 16*G[{1, 1, 1, 0, 0}, x] - 
        25*G[{1, 1, 1, 0, 1}, x] - 25*G[{1, 1, 1, 1, 0}, x] + 
        35*G[{1, 1, 1, 1, 1}, x] - (29*G[{1}, x]*Zeta[3])/3 - 
        (5*I)*Pi*G[{1}, x]*Zeta[3] + G[{0, 1}, x]*Zeta[3] - 
        2*G[{1, 0}, x]*Zeta[3] - 34*G[{1, 1}, x]*Zeta[3]) + 
      ep^2*(((-9373*I)/1296)*Pi*G[{1}, x] + (13451*Pi^2*G[{1}, x])/1296 + 
        ((733*I)/72)*Pi^3*G[{1}, x] - (1409*Pi^4*G[{1}, x])/2160 - 
        ((67*I)/360)*Pi^5*G[{1}, x] + ((7253*I)/216)*Pi*G[{0, 1}, x] - 
        (653*Pi^2*G[{0, 1}, x])/108 + ((19*I)/24)*Pi^3*G[{0, 1}, x] + 
        (73*Pi^4*G[{0, 1}, x])/360 - (48*I)*Pi*G[{1, 0}, x] - 
        (13*Pi^2*G[{1, 0}, x])/4 - (2*I)*Pi^3*G[{1, 0}, x] - 
        (13*Pi^4*G[{1, 0}, x])/15 - (9373*G[{1, 1}, x])/1296 - 
        ((2137*I)/54)*Pi*G[{1, 1}, x] - (253*Pi^2*G[{1, 1}, x])/72 - 
        ((11*I)/8)*Pi^3*G[{1, 1}, x] - (221*Pi^4*G[{1, 1}, x])/120 + 
        ((503*I)/36)*Pi*G[{0, 0, 1}, x] - (25*Pi^2*G[{0, 0, 1}, x])/36 + 
        (I/6)*Pi^3*G[{0, 0, 1}, x] - ((33*I)/4)*Pi*G[{0, 1, 0}, x] - 
        (Pi^2*G[{0, 1, 0}, x])/6 + (I/6)*Pi^3*G[{0, 1, 0}, x] + 
        (7253*G[{0, 1, 1}, x])/216 - ((721*I)/36)*Pi*G[{0, 1, 1}, x] - 
        (Pi^2*G[{0, 1, 1}, x])/72 - ((2*I)/3)*Pi^3*G[{0, 1, 1}, x] + 
        ((139*I)/4)*Pi*G[{1, 0, 0}, x] + (37*Pi^2*G[{1, 0, 0}, x])/12 - 
        (I/3)*Pi^3*G[{1, 0, 0}, x] - 48*G[{1, 0, 1}, x] - 
        ((79*I)/9)*Pi*G[{1, 0, 1}, x] + (92*Pi^2*G[{1, 0, 1}, x])/9 - 
        (I/3)*Pi^3*G[{1, 0, 1}, x] - 48*G[{1, 1, 0}, x] - 
        (36*I)*Pi*G[{1, 1, 0}, x] + (56*Pi^2*G[{1, 1, 0}, x])/3 + 
        ((4*I)/3)*Pi^3*G[{1, 1, 0}, x] - (2527*G[{1, 1, 1}, x])/108 + 
        ((1391*I)/36)*Pi*G[{1, 1, 1}, x] + (53*Pi^2*G[{1, 1, 1}, x])/9 + 
        (2*I)*Pi^3*G[{1, 1, 1}, x] + (I/2)*Pi*G[{0, 0, 0, 1}, x] - 
        I*Pi*G[{0, 0, 1, 0}, x] - (2*Pi^2*G[{0, 0, 1, 0}, x])/3 + 
        (503*G[{0, 0, 1, 1}, x])/36 - ((7*I)/3)*Pi*G[{0, 0, 1, 1}, x] - 
        (11*Pi^2*G[{0, 0, 1, 1}, x])/6 + (3*I)*Pi*G[{0, 1, 0, 0}, x] + 
        (8*Pi^2*G[{0, 1, 0, 0}, x])/3 - (33*G[{0, 1, 0, 1}, x])/4 + 
        ((2*I)/3)*Pi*G[{0, 1, 0, 1}, x] + (13*Pi^2*G[{0, 1, 0, 1}, x])/2 - 
        (33*G[{0, 1, 1, 0}, x])/4 - (5*I)*Pi*G[{0, 1, 1, 0}, x] + 
        (53*Pi^2*G[{0, 1, 1, 0}, x])/6 - (302*G[{0, 1, 1, 1}, x])/9 + 
        (7*I)*Pi*G[{0, 1, 1, 1}, x] + 9*Pi^2*G[{0, 1, 1, 1}, x] - 
        ((29*I)/2)*Pi*G[{1, 0, 0, 0}, x] - 8*Pi^2*G[{1, 0, 0, 0}, x] + 
        (139*G[{1, 0, 0, 1}, x])/4 + ((50*I)/3)*Pi*G[{1, 0, 0, 1}, x] - 
        (57*Pi^2*G[{1, 0, 0, 1}, x])/2 + (139*G[{1, 0, 1, 0}, x])/4 + 
        ((35*I)/2)*Pi*G[{1, 0, 1, 0}, x] - (56*Pi^2*G[{1, 0, 1, 0}, x])/3 - 
        (829*G[{1, 0, 1, 1}, x])/36 - (5*I)*Pi*G[{1, 0, 1, 1}, x] - 
        (32*Pi^2*G[{1, 0, 1, 1}, x])/3 - (171*G[{1, 1, 0, 0}, x])/4 + 
        ((17*I)/2)*Pi*G[{1, 1, 0, 0}, x] - (127*Pi^2*G[{1, 1, 0, 0}, x])/6 + 
        (109*G[{1, 1, 0, 1}, x])/4 - (3*I)*Pi*G[{1, 1, 0, 1}, x] - 
        (185*Pi^2*G[{1, 1, 0, 1}, x])/6 + (109*G[{1, 1, 1, 0}, x])/4 - 
        ((11*I)/2)*Pi*G[{1, 1, 1, 0}, x] - (98*Pi^2*G[{1, 1, 1, 0}, x])/3 + 
        (301*G[{1, 1, 1, 1}, x])/6 - ((61*I)/3)*Pi*G[{1, 1, 1, 1}, x] - 
        (59*Pi^2*G[{1, 1, 1, 1}, x])/2 + G[{0, 0, 0, 1, 1}, x]/2 - 
        G[{0, 0, 1, 0, 1}, x] + I*Pi*G[{0, 0, 1, 0, 1}, x] - 
        G[{0, 0, 1, 1, 0}, x] - I*Pi*G[{0, 0, 1, 1, 0}, x] - 
        (25*G[{0, 0, 1, 1, 1}, x])/6 + 3*G[{0, 1, 0, 0, 1}, x] + 
        (6*I)*Pi*G[{0, 1, 0, 0, 1}, x] + 3*G[{0, 1, 0, 1, 0}, x] - 
        G[{0, 1, 0, 1, 1}, x]/3 - (3*I)*Pi*G[{0, 1, 0, 1, 1}, x] - 
        8*G[{0, 1, 1, 0, 0}, x] + I*Pi*G[{0, 1, 1, 0, 0}, x] + 
        5*G[{0, 1, 1, 0, 1}, x] - (5*I)*Pi*G[{0, 1, 1, 0, 1}, x] + 
        5*G[{0, 1, 1, 1, 0}, x] + I*Pi*G[{0, 1, 1, 1, 0}, x] + 
        14*G[{0, 1, 1, 1, 1}, x] - (29*G[{1, 0, 0, 0, 1}, x])/2 + 
        (8*I)*Pi*G[{1, 0, 0, 0, 1}, x] - (29*G[{1, 0, 0, 1, 0}, x])/2 + 
        I*Pi*G[{1, 0, 0, 1, 0}, x] + (121*G[{1, 0, 0, 1, 1}, x])/6 - 
        (9*I)*Pi*G[{1, 0, 0, 1, 1}, x] + (65*G[{1, 0, 1, 0, 0}, x])/2 + 
        (3*I)*Pi*G[{1, 0, 1, 0, 0}, x] - 26*G[{1, 0, 1, 0, 1}, x] - 
        (12*I)*Pi*G[{1, 0, 1, 0, 1}, x] - 26*G[{1, 0, 1, 1, 0}, x] - 
        (2*I)*Pi*G[{1, 0, 1, 1, 0}, x] + (53*G[{1, 0, 1, 1, 1}, x])/2 + 
        (8*I)*Pi*G[{1, 0, 1, 1, 1}, x] + (107*G[{1, 1, 0, 0, 0}, x])/2 - 
        22*G[{1, 1, 0, 0, 1}, x] - (17*I)*Pi*G[{1, 1, 0, 0, 1}, x] - 
        22*G[{1, 1, 0, 1, 0}, x] + 5*G[{1, 1, 0, 1, 1}, x] + 
        (11*I)*Pi*G[{1, 1, 0, 1, 1}, x] + (7*G[{1, 1, 1, 0, 0}, x])/2 - 
        I*Pi*G[{1, 1, 1, 0, 0}, x] - 23*G[{1, 1, 1, 0, 1}, x] + 
        (13*I)*Pi*G[{1, 1, 1, 0, 1}, x] - 23*G[{1, 1, 1, 1, 0}, x] - 
        (3*I)*Pi*G[{1, 1, 1, 1, 0}, x] - (113*G[{1, 1, 1, 1, 1}, x])/6 + 
        G[{0, 0, 1, 0, 1, 1}, x] - 6*G[{0, 0, 1, 1, 0, 0}, x] + 
        5*G[{0, 0, 1, 1, 0, 1}, x] + 5*G[{0, 0, 1, 1, 1, 0}, x] - 
        5*G[{0, 0, 1, 1, 1, 1}, x] + 6*G[{0, 1, 0, 0, 1, 1}, x] + 
        18*G[{0, 1, 0, 1, 0, 0}, x] - 18*G[{0, 1, 0, 1, 0, 1}, x] - 
        18*G[{0, 1, 0, 1, 1, 0}, x] + 13*G[{0, 1, 0, 1, 1, 1}, x] + 
        24*G[{0, 1, 1, 0, 0, 0}, x] - 11*G[{0, 1, 1, 0, 0, 1}, x] - 
        11*G[{0, 1, 1, 0, 1, 0}, x] - 4*G[{0, 1, 1, 0, 1, 1}, x] + 
        16*G[{0, 1, 1, 1, 0, 0}, x] - 25*G[{0, 1, 1, 1, 0, 1}, x] - 
        25*G[{0, 1, 1, 1, 1, 0}, x] + 35*G[{0, 1, 1, 1, 1, 1}, x] + 
        8*G[{1, 0, 0, 0, 1, 1}, x] - 48*G[{1, 0, 0, 1, 0, 0}, x] + 
        49*G[{1, 0, 0, 1, 0, 1}, x] + 49*G[{1, 0, 0, 1, 1, 0}, x] - 
        70*G[{1, 0, 0, 1, 1, 1}, x] - 72*G[{1, 0, 1, 0, 0, 0}, x] + 
        39*G[{1, 0, 1, 0, 0, 1}, x] + 39*G[{1, 0, 1, 0, 1, 0}, x] - 
        15*G[{1, 0, 1, 0, 1, 1}, x] + 3*G[{1, 0, 1, 1, 0, 0}, x] + 
        31*G[{1, 0, 1, 1, 0, 1}, x] + 31*G[{1, 0, 1, 1, 1, 0}, x] - 
        49*G[{1, 0, 1, 1, 1, 1}, x] - 72*G[{1, 1, 0, 0, 0, 0}, x] + 
        24*G[{1, 1, 0, 0, 0, 1}, x] + 24*G[{1, 1, 0, 0, 1, 0}, x] - 
        19*G[{1, 1, 0, 0, 1, 1}, x] - 59*G[{1, 1, 0, 1, 0, 0}, x] + 
        81*G[{1, 1, 0, 1, 0, 1}, x] + 81*G[{1, 1, 0, 1, 1, 0}, x] - 
        62*G[{1, 1, 0, 1, 1, 1}, x] - 84*G[{1, 1, 1, 0, 0, 0}, x] + 
        51*G[{1, 1, 1, 0, 0, 1}, x] + 51*G[{1, 1, 1, 0, 1, 0}, x] + 
        12*G[{1, 1, 1, 0, 1, 1}, x] - 38*G[{1, 1, 1, 1, 0, 0}, x] + 
        85*G[{1, 1, 1, 1, 0, 1}, x] + 85*G[{1, 1, 1, 1, 1, 0}, x] - 
        155*G[{1, 1, 1, 1, 1, 1}, x] - (1897*G[{1}, x]*Zeta[3])/36 - 
        ((65*I)/18)*Pi*G[{1}, x]*Zeta[3] + (37*Pi^2*G[{1}, x]*Zeta[3])/3 - 
        (29*G[{0, 1}, x]*Zeta[3])/3 - (5*I)*Pi*G[{0, 1}, x]*Zeta[3] + 
        9*G[{1, 0}, x]*Zeta[3] + (3*I)*Pi*G[{1, 0}, x]*Zeta[3] - 
        (472*G[{1, 1}, x]*Zeta[3])/9 + (2*I)*Pi*G[{1, 1}, x]*Zeta[3] + 
        G[{0, 0, 1}, x]*Zeta[3] - 2*G[{0, 1, 0}, x]*Zeta[3] - 
        34*G[{0, 1, 1}, x]*Zeta[3] + 28*G[{1, 0, 0}, x]*Zeta[3] + 
        31*G[{1, 0, 1}, x]*Zeta[3] + 21*G[{1, 1, 0}, x]*Zeta[3] + 
        162*G[{1, 1, 1}, x]*Zeta[3] + 17*G[{1}, x]*Zeta[5])) + 
    FF[1/(s*(1 - x)^2)]*((I/3)*Pi^3 + (31*Pi^4)/180 - 
      ((215*I)/36)*Pi*G[{0}, x] - (Pi^2*G[{0}, x])/18 + 
      (I/6)*Pi^3*G[{0}, x] - (215*G[{0, 0}, x])/36 + 
      ((11*I)/6)*Pi*G[{0, 0}, x] + (11*Pi^2*G[{0, 0}, x])/6 + 
      ((3*I)/2)*Pi*G[{0, 1}, x] + (2*Pi^2*G[{0, 1}, x])/3 - 
      (I/2)*Pi*G[{1, 0}, x] + (13*G[{0, 0, 0}, x])/6 + 
      (3*G[{0, 0, 1}, x])/2 + I*Pi*G[{0, 0, 1}, x] + (3*G[{0, 1, 0}, x])/2 - 
      I*Pi*G[{0, 1, 0}, x] - G[{1, 0, 0}, x]/2 + 5*G[{0, 0, 0, 0}, x] - 
      5*G[{0, 0, 0, 1}, x] - 5*G[{0, 0, 1, 0}, x] + 6*G[{0, 0, 1, 1}, x] - 
      G[{0, 1, 0, 0}, x] - 2*Zeta[3] + (3*I)*Pi*Zeta[3] - 
      3*G[{0}, x]*Zeta[3] + ep*(((91*I)/27)*Pi^3 + (149*Pi^4)/1080 - 
        (I/72)*Pi^5 - ((3041*I)/216)*Pi*G[{0}, x] + (113*Pi^2*G[{0}, x])/
         108 - ((43*I)/72)*Pi^3*G[{0}, x] - (197*Pi^4*G[{0}, x])/360 + 
        (I/4)*Pi^3*G[{1}, x] + (31*Pi^4*G[{1}, x])/180 - 
        (3041*G[{0, 0}, x])/216 + ((505*I)/36)*Pi*G[{0, 0}, x] + 
        (109*Pi^2*G[{0, 0}, x])/72 - (I/3)*Pi^3*G[{0, 0}, x] + 
        ((41*I)/4)*Pi*G[{0, 1}, x] + (11*Pi^2*G[{0, 1}, x])/12 + 
        ((5*I)/6)*Pi^3*G[{0, 1}, x] - ((359*I)/36)*Pi*G[{1, 0}, x] + 
        (25*Pi^2*G[{1, 0}, x])/36 + (I/6)*Pi^3*G[{1, 0}, x] + 
        (158*G[{0, 0, 0}, x])/9 - (7*I)*Pi*G[{0, 0, 0}, x] - 
        9*Pi^2*G[{0, 0, 0}, x] + (41*G[{0, 0, 1}, x])/4 + 
        ((15*I)/2)*Pi*G[{0, 0, 1}, x] - (53*Pi^2*G[{0, 0, 1}, x])/6 + 
        (41*G[{0, 1, 0}, x])/4 - ((2*I)/3)*Pi*G[{0, 1, 0}, x] - 
        (13*Pi^2*G[{0, 1, 0}, x])/2 - ((11*I)/2)*Pi*G[{0, 1, 1}, x] - 
        (8*Pi^2*G[{0, 1, 1}, x])/3 - (359*G[{1, 0, 0}, x])/36 + 
        ((7*I)/3)*Pi*G[{1, 0, 0}, x] + (11*Pi^2*G[{1, 0, 0}, x])/6 + 
        I*Pi*G[{1, 0, 1}, x] + (2*Pi^2*G[{1, 0, 1}, x])/3 - 
        (I/2)*Pi*G[{1, 1, 0}, x] - 8*G[{0, 0, 0, 0}, x] - 
        7*G[{0, 0, 0, 1}, x] - I*Pi*G[{0, 0, 0, 1}, x] - 
        7*G[{0, 0, 1, 0}, x] + (5*I)*Pi*G[{0, 0, 1, 0}, x] + 
        (23*G[{0, 0, 1, 1}, x])/2 - I*Pi*G[{0, 0, 1, 1}, x] + 
        (11*G[{0, 1, 0, 0}, x])/6 + (3*I)*Pi*G[{0, 1, 0, 0}, x] - 
        (11*G[{0, 1, 0, 1}, x])/2 - (11*G[{0, 1, 1, 0}, x])/2 - 
        (6*I)*Pi*G[{0, 1, 1, 0}, x] + (25*G[{1, 0, 0, 0}, x])/6 + 
        G[{1, 0, 0, 1}, x] + I*Pi*G[{1, 0, 0, 1}, x] + G[{1, 0, 1, 0}, x] - 
        I*Pi*G[{1, 0, 1, 0}, x] - G[{1, 1, 0, 0}, x]/2 - 
        35*G[{0, 0, 0, 0, 0}, x] + 25*G[{0, 0, 0, 0, 1}, x] + 
        25*G[{0, 0, 0, 1, 0}, x] - 16*G[{0, 0, 0, 1, 1}, x] + 
        4*G[{0, 0, 1, 0, 0}, x] + 11*G[{0, 0, 1, 0, 1}, x] + 
        11*G[{0, 0, 1, 1, 0}, x] - 24*G[{0, 0, 1, 1, 1}, x] - 
        13*G[{0, 1, 0, 0, 0}, x] + 18*G[{0, 1, 0, 0, 1}, x] + 
        18*G[{0, 1, 0, 1, 0}, x] - 18*G[{0, 1, 0, 1, 1}, x] - 
        6*G[{0, 1, 1, 0, 0}, x] + 5*G[{1, 0, 0, 0, 0}, x] - 
        5*G[{1, 0, 0, 0, 1}, x] - 5*G[{1, 0, 0, 1, 0}, x] + 
        6*G[{1, 0, 0, 1, 1}, x] - G[{1, 0, 1, 0, 0}, x] - (182*Zeta[3])/9 + 
        ((115*I)/6)*Pi*Zeta[3] + 10*Pi^2*Zeta[3] + (3*G[{0}, x]*Zeta[3])/2 + 
        (4*I)*Pi*G[{0}, x]*Zeta[3] - (3*G[{1}, x]*Zeta[3])/2 + 
        (3*I)*Pi*G[{1}, x]*Zeta[3] + 40*G[{0, 0}, x]*Zeta[3] - 
        4*G[{0, 1}, x]*Zeta[3] - 3*G[{1, 0}, x]*Zeta[3] + 34*Zeta[5]) + 
      ep^2*(((17621*I)/1296)*Pi^3 + (893*Pi^4)/6480 + ((353*I)/432)*Pi^5 + 
        (527*Pi^6)/15120 + ((9373*I)/1296)*Pi*G[{0}, x] - 
        (13451*Pi^2*G[{0}, x])/1296 - ((1219*I)/216)*Pi^3*G[{0}, x] - 
        (19*Pi^4*G[{0}, x])/48 + (I/9)*Pi^5*G[{0}, x] + 
        ((100*I)/27)*Pi^3*G[{1}, x] - (25*Pi^4*G[{1}, x])/432 - 
        (I/72)*Pi^5*G[{1}, x] + (9373*G[{0, 0}, x])/1296 + 
        ((2137*I)/54)*Pi*G[{0, 0}, x] + (253*Pi^2*G[{0, 0}, x])/72 + 
        ((43*I)/24)*Pi^3*G[{0, 0}, x] + (269*Pi^4*G[{0, 0}, x])/180 + 
        (48*I)*Pi*G[{0, 1}, x] + (13*Pi^2*G[{0, 1}, x])/4 + 
        ((67*I)/36)*Pi^3*G[{0, 1}, x] - (403*Pi^4*G[{0, 1}, x])/360 - 
        ((7253*I)/216)*Pi*G[{1, 0}, x] + (653*Pi^2*G[{1, 0}, x])/108 + 
        ((11*I)/72)*Pi^3*G[{1, 0}, x] - (197*Pi^4*G[{1, 0}, x])/360 + 
        (I/4)*Pi^3*G[{1, 1}, x] + (31*Pi^4*G[{1, 1}, x])/180 + 
        (2527*G[{0, 0, 0}, x])/108 - ((1391*I)/36)*Pi*G[{0, 0, 0}, x] - 
        (53*Pi^2*G[{0, 0, 0}, x])/9 + ((2*I)/3)*Pi^3*G[{0, 0, 0}, x] + 
        48*G[{0, 0, 1}, x] + (36*I)*Pi*G[{0, 0, 1}, x] - 
        (56*Pi^2*G[{0, 0, 1}, x])/3 - ((25*I)/6)*Pi^3*G[{0, 0, 1}, x] + 
        48*G[{0, 1, 0}, x] + ((79*I)/9)*Pi*G[{0, 1, 0}, x] - 
        (92*Pi^2*G[{0, 1, 0}, x])/9 - ((4*I)/3)*Pi^3*G[{0, 1, 0}, x] - 
        ((139*I)/4)*Pi*G[{0, 1, 1}, x] - (37*Pi^2*G[{0, 1, 1}, x])/12 + 
        ((3*I)/2)*Pi^3*G[{0, 1, 1}, x] - (7253*G[{1, 0, 0}, x])/216 + 
        ((721*I)/36)*Pi*G[{1, 0, 0}, x] + (Pi^2*G[{1, 0, 0}, x])/72 - 
        (I/3)*Pi^3*G[{1, 0, 0}, x] + ((33*I)/4)*Pi*G[{1, 0, 1}, x] + 
        (Pi^2*G[{1, 0, 1}, x])/6 + ((5*I)/6)*Pi^3*G[{1, 0, 1}, x] - 
        ((503*I)/36)*Pi*G[{1, 1, 0}, x] + (25*Pi^2*G[{1, 1, 0}, x])/36 + 
        (I/6)*Pi^3*G[{1, 1, 0}, x] - (301*G[{0, 0, 0, 0}, x])/6 + 
        ((61*I)/3)*Pi*G[{0, 0, 0, 0}, x] + (59*Pi^2*G[{0, 0, 0, 0}, x])/2 - 
        (109*G[{0, 0, 0, 1}, x])/4 + ((11*I)/2)*Pi*G[{0, 0, 0, 1}, x] + 
        (98*Pi^2*G[{0, 0, 0, 1}, x])/3 - (109*G[{0, 0, 1, 0}, x])/4 + 
        (3*I)*Pi*G[{0, 0, 1, 0}, x] + (185*Pi^2*G[{0, 0, 1, 0}, x])/6 + 
        (171*G[{0, 0, 1, 1}, x])/4 - ((17*I)/2)*Pi*G[{0, 0, 1, 1}, x] + 
        (127*Pi^2*G[{0, 0, 1, 1}, x])/6 + (829*G[{0, 1, 0, 0}, x])/36 + 
        (5*I)*Pi*G[{0, 1, 0, 0}, x] + (32*Pi^2*G[{0, 1, 0, 0}, x])/3 - 
        (139*G[{0, 1, 0, 1}, x])/4 - ((35*I)/2)*Pi*G[{0, 1, 0, 1}, x] + 
        (56*Pi^2*G[{0, 1, 0, 1}, x])/3 - (139*G[{0, 1, 1, 0}, x])/4 - 
        ((50*I)/3)*Pi*G[{0, 1, 1, 0}, x] + (57*Pi^2*G[{0, 1, 1, 0}, x])/2 + 
        ((29*I)/2)*Pi*G[{0, 1, 1, 1}, x] + 8*Pi^2*G[{0, 1, 1, 1}, x] + 
        (302*G[{1, 0, 0, 0}, x])/9 - (7*I)*Pi*G[{1, 0, 0, 0}, x] - 
        9*Pi^2*G[{1, 0, 0, 0}, x] + (33*G[{1, 0, 0, 1}, x])/4 + 
        (5*I)*Pi*G[{1, 0, 0, 1}, x] - (53*Pi^2*G[{1, 0, 0, 1}, x])/6 + 
        (33*G[{1, 0, 1, 0}, x])/4 - ((2*I)/3)*Pi*G[{1, 0, 1, 0}, x] - 
        (13*Pi^2*G[{1, 0, 1, 0}, x])/2 - (3*I)*Pi*G[{1, 0, 1, 1}, x] - 
        (8*Pi^2*G[{1, 0, 1, 1}, x])/3 - (503*G[{1, 1, 0, 0}, x])/36 + 
        ((7*I)/3)*Pi*G[{1, 1, 0, 0}, x] + (11*Pi^2*G[{1, 1, 0, 0}, x])/6 + 
        I*Pi*G[{1, 1, 0, 1}, x] + (2*Pi^2*G[{1, 1, 0, 1}, x])/3 - 
        (I/2)*Pi*G[{1, 1, 1, 0}, x] + (113*G[{0, 0, 0, 0, 0}, x])/6 + 
        23*G[{0, 0, 0, 0, 1}, x] + (3*I)*Pi*G[{0, 0, 0, 0, 1}, x] + 
        23*G[{0, 0, 0, 1, 0}, x] - (13*I)*Pi*G[{0, 0, 0, 1, 0}, x] - 
        (7*G[{0, 0, 0, 1, 1}, x])/2 + I*Pi*G[{0, 0, 0, 1, 1}, x] - 
        5*G[{0, 0, 1, 0, 0}, x] - (11*I)*Pi*G[{0, 0, 1, 0, 0}, x] + 
        22*G[{0, 0, 1, 0, 1}, x] + 22*G[{0, 0, 1, 1, 0}, x] + 
        (17*I)*Pi*G[{0, 0, 1, 1, 0}, x] - (107*G[{0, 0, 1, 1, 1}, x])/2 - 
        (53*G[{0, 1, 0, 0, 0}, x])/2 - (8*I)*Pi*G[{0, 1, 0, 0, 0}, x] + 
        26*G[{0, 1, 0, 0, 1}, x] + (2*I)*Pi*G[{0, 1, 0, 0, 1}, x] + 
        26*G[{0, 1, 0, 1, 0}, x] + (12*I)*Pi*G[{0, 1, 0, 1, 0}, x] - 
        (65*G[{0, 1, 0, 1, 1}, x])/2 - (3*I)*Pi*G[{0, 1, 0, 1, 1}, x] - 
        (121*G[{0, 1, 1, 0, 0}, x])/6 + (9*I)*Pi*G[{0, 1, 1, 0, 0}, x] + 
        (29*G[{0, 1, 1, 0, 1}, x])/2 - I*Pi*G[{0, 1, 1, 0, 1}, x] + 
        (29*G[{0, 1, 1, 1, 0}, x])/2 - (8*I)*Pi*G[{0, 1, 1, 1, 0}, x] - 
        14*G[{1, 0, 0, 0, 0}, x] - 5*G[{1, 0, 0, 0, 1}, x] - 
        I*Pi*G[{1, 0, 0, 0, 1}, x] - 5*G[{1, 0, 0, 1, 0}, x] + 
        (5*I)*Pi*G[{1, 0, 0, 1, 0}, x] + 8*G[{1, 0, 0, 1, 1}, x] - 
        I*Pi*G[{1, 0, 0, 1, 1}, x] + G[{1, 0, 1, 0, 0}, x]/3 + 
        (3*I)*Pi*G[{1, 0, 1, 0, 0}, x] - 3*G[{1, 0, 1, 0, 1}, x] - 
        3*G[{1, 0, 1, 1, 0}, x] - (6*I)*Pi*G[{1, 0, 1, 1, 0}, x] + 
        (25*G[{1, 1, 0, 0, 0}, x])/6 + G[{1, 1, 0, 0, 1}, x] + 
        I*Pi*G[{1, 1, 0, 0, 1}, x] + G[{1, 1, 0, 1, 0}, x] - 
        I*Pi*G[{1, 1, 0, 1, 0}, x] - G[{1, 1, 1, 0, 0}, x]/2 + 
        155*G[{0, 0, 0, 0, 0, 0}, x] - 85*G[{0, 0, 0, 0, 0, 1}, x] - 
        85*G[{0, 0, 0, 0, 1, 0}, x] + 38*G[{0, 0, 0, 0, 1, 1}, x] - 
        12*G[{0, 0, 0, 1, 0, 0}, x] - 51*G[{0, 0, 0, 1, 0, 1}, x] - 
        51*G[{0, 0, 0, 1, 1, 0}, x] + 84*G[{0, 0, 0, 1, 1, 1}, x] + 
        62*G[{0, 0, 1, 0, 0, 0}, x] - 81*G[{0, 0, 1, 0, 0, 1}, x] - 
        81*G[{0, 0, 1, 0, 1, 0}, x] + 59*G[{0, 0, 1, 0, 1, 1}, x] + 
        19*G[{0, 0, 1, 1, 0, 0}, x] - 24*G[{0, 0, 1, 1, 0, 1}, x] - 
        24*G[{0, 0, 1, 1, 1, 0}, x] + 72*G[{0, 0, 1, 1, 1, 1}, x] + 
        49*G[{0, 1, 0, 0, 0, 0}, x] - 31*G[{0, 1, 0, 0, 0, 1}, x] - 
        31*G[{0, 1, 0, 0, 1, 0}, x] - 3*G[{0, 1, 0, 0, 1, 1}, x] + 
        15*G[{0, 1, 0, 1, 0, 0}, x] - 39*G[{0, 1, 0, 1, 0, 1}, x] - 
        39*G[{0, 1, 0, 1, 1, 0}, x] + 72*G[{0, 1, 0, 1, 1, 1}, x] + 
        70*G[{0, 1, 1, 0, 0, 0}, x] - 49*G[{0, 1, 1, 0, 0, 1}, x] - 
        49*G[{0, 1, 1, 0, 1, 0}, x] + 48*G[{0, 1, 1, 0, 1, 1}, x] - 
        8*G[{0, 1, 1, 1, 0, 0}, x] - 35*G[{1, 0, 0, 0, 0, 0}, x] + 
        25*G[{1, 0, 0, 0, 0, 1}, x] + 25*G[{1, 0, 0, 0, 1, 0}, x] - 
        16*G[{1, 0, 0, 0, 1, 1}, x] + 4*G[{1, 0, 0, 1, 0, 0}, x] + 
        11*G[{1, 0, 0, 1, 0, 1}, x] + 11*G[{1, 0, 0, 1, 1, 0}, x] - 
        24*G[{1, 0, 0, 1, 1, 1}, x] - 13*G[{1, 0, 1, 0, 0, 0}, x] + 
        18*G[{1, 0, 1, 0, 0, 1}, x] + 18*G[{1, 0, 1, 0, 1, 0}, x] - 
        18*G[{1, 0, 1, 0, 1, 1}, x] - 6*G[{1, 0, 1, 1, 0, 0}, x] + 
        5*G[{1, 1, 0, 0, 0, 0}, x] - 5*G[{1, 1, 0, 0, 0, 1}, x] - 
        5*G[{1, 1, 0, 0, 1, 0}, x] + 6*G[{1, 1, 0, 0, 1, 1}, x] - 
        G[{1, 1, 0, 1, 0, 0}, x] - (17621*Zeta[3])/216 + 
        ((3733*I)/36)*Pi*Zeta[3] + (325*Pi^2*Zeta[3])/72 - 
        (2*I)*Pi^3*Zeta[3] + (917*G[{0}, x]*Zeta[3])/36 - 
        ((31*I)/18)*Pi*G[{0}, x]*Zeta[3] - 43*Pi^2*G[{0}, x]*Zeta[3] - 
        (200*G[{1}, x]*Zeta[3])/9 + ((85*I)/6)*Pi*G[{1}, x]*Zeta[3] + 
        10*Pi^2*G[{1}, x]*Zeta[3] + (899*G[{0, 0}, x]*Zeta[3])/18 - 
        (2*I)*Pi*G[{0, 0}, x]*Zeta[3] - (49*G[{0, 1}, x]*Zeta[3])/6 - 
        (7*I)*Pi*G[{0, 1}, x]*Zeta[3] + 4*G[{1, 0}, x]*Zeta[3] + 
        (4*I)*Pi*G[{1, 0}, x]*Zeta[3] - (3*G[{1, 1}, x]*Zeta[3])/2 + 
        (3*I)*Pi*G[{1, 1}, x]*Zeta[3] - 178*G[{0, 0, 0}, x]*Zeta[3] - 
        4*G[{0, 0, 1}, x]*Zeta[3] - 21*G[{0, 1, 0}, x]*Zeta[3] - 
        35*G[{0, 1, 1}, x]*Zeta[3] + 40*G[{1, 0, 0}, x]*Zeta[3] - 
        4*G[{1, 0, 1}, x]*Zeta[3] - 3*G[{1, 1, 0}, x]*Zeta[3] + 
        (109*Zeta[3]^2)/2 + (203*Zeta[5])/12 + ((9*I)/2)*Pi*Zeta[5] - 
        (257*G[{0}, x]*Zeta[5])/2 + 34*G[{1}, x]*Zeta[5]))), 
 COLOR[CF*Nf]*(FF[1/(s*(1 - x))]*(-4769/1296 - ((14*I)/27)*Pi + 
      (55*Pi^2)/216 - ((2*I)/3)*Pi*G[{0}, x] + (19*G[{1}, x])/12 + 
      ((5*I)/9)*Pi*G[{1}, x] - (Pi^2*G[{1}, x])/9 - (2*G[{0, 0}, x])/3 + 
      G[{1, 1}, x]/18 - (I/3)*Pi*G[{1, 1}, x] - (2*G[{1, 1, 1}, x])/3 - 
      Zeta[3]/18 + ep*(-129641/7776 - ((82*I)/81)*Pi + (787*Pi^2)/1296 + 
        (I/4)*Pi^3 - Pi^4/720 - ((71*I)/9)*Pi*G[{0}, x] + 
        (10*Pi^2*G[{0}, x])/9 + (673*G[{1}, x])/72 + ((28*I)/27)*Pi*
         G[{1}, x] - (109*Pi^2*G[{1}, x])/216 - (I/12)*Pi^3*G[{1}, x] - 
        (71*G[{0, 0}, x])/9 + (3*I)*Pi*G[{0, 0}, x] + 
        ((5*I)/9)*Pi*G[{0, 1}, x] - (Pi^2*G[{0, 1}, x])/9 - 
        ((2*I)/3)*Pi*G[{1, 0}, x] - (98*G[{1, 1}, x])/27 - 
        ((10*I)/9)*Pi*G[{1, 1}, x] + (13*Pi^2*G[{1, 1}, x])/36 + 
        6*G[{0, 0, 0}, x] + (5*G[{0, 1, 1}, x])/9 - 
        (I/3)*Pi*G[{0, 1, 1}, x] - (2*G[{1, 0, 0}, x])/3 - 
        (I/3)*Pi*G[{1, 0, 1}, x] - (13*G[{1, 1, 1}, x])/18 + 
        I*Pi*G[{1, 1, 1}, x] - (2*G[{0, 1, 1, 1}, x])/3 - 
        G[{1, 0, 1, 1}, x]/3 + 3*G[{1, 1, 1, 1}, x] + (55*Zeta[3])/27 + 
        ((2*I)/3)*Pi*Zeta[3] + (G[{1}, x]*Zeta[3])/3) + 
      ep^2*(-2866673/46656 - ((488*I)/243)*Pi + (13273*Pi^2)/7776 + 
        ((85*I)/54)*Pi^3 - (4171*Pi^4)/25920 + ((17*I)/1440)*Pi^5 - 
        ((988*I)/27)*Pi*G[{0}, x] + (427*Pi^2*G[{0}, x])/54 + 
        (I/4)*Pi^3*G[{0}, x] + (16129*G[{1}, x])/432 + 
        ((164*I)/81)*Pi*G[{1}, x] - (203*Pi^2*G[{1}, x])/162 - 
        (I/6)*Pi^3*G[{1}, x] + (19*Pi^4*G[{1}, x])/540 - 
        (988*G[{0, 0}, x])/27 + ((178*I)/9)*Pi*G[{0, 0}, x] - 
        (101*Pi^2*G[{0, 0}, x])/36 + ((28*I)/27)*Pi*G[{0, 1}, x] - 
        (25*Pi^2*G[{0, 1}, x])/54 - (I/12)*Pi^3*G[{0, 1}, x] - 
        ((71*I)/9)*Pi*G[{1, 0}, x] + (10*Pi^2*G[{1, 0}, x])/9 - 
        (6373*G[{1, 1}, x])/324 - ((56*I)/27)*Pi*G[{1, 1}, x] + 
        (23*Pi^2*G[{1, 1}, x])/24 + (I/4)*Pi^3*G[{1, 1}, x] + 
        (356*G[{0, 0, 0}, x])/9 - ((23*I)/3)*Pi*G[{0, 0, 0}, x] + 
        ((5*I)/9)*Pi*G[{0, 0, 1}, x] - (Pi^2*G[{0, 0, 1}, x])/9 + 
        (3*I)*Pi*G[{0, 1, 0}, x] + (28*G[{0, 1, 1}, x])/27 - 
        ((10*I)/9)*Pi*G[{0, 1, 1}, x] + (13*Pi^2*G[{0, 1, 1}, x])/36 - 
        (71*G[{1, 0, 0}, x])/9 + (3*I)*Pi*G[{1, 0, 0}, x] - 
        ((10*I)/9)*Pi*G[{1, 0, 1}, x] + (7*Pi^2*G[{1, 0, 1}, x])/18 - 
        ((2*I)/3)*Pi*G[{1, 1, 0}, x] + (361*G[{1, 1, 1}, x])/54 + 
        ((20*I)/9)*Pi*G[{1, 1, 1}, x] - (7*Pi^2*G[{1, 1, 1}, x])/9 - 
        23*G[{0, 0, 0, 0}, x] + (5*G[{0, 0, 1, 1}, x])/9 - 
        (I/3)*Pi*G[{0, 0, 1, 1}, x] + 3*G[{0, 1, 0, 0}, x] - 
        (I/3)*Pi*G[{0, 1, 0, 1}, x] - (20*G[{0, 1, 1, 1}, x])/9 + 
        I*Pi*G[{0, 1, 1, 1}, x] + 6*G[{1, 0, 0, 0}, x] - 
        (I/3)*Pi*G[{1, 0, 0, 1}, x] - (10*G[{1, 0, 1, 1}, x])/9 + 
        I*Pi*G[{1, 0, 1, 1}, x] - (2*G[{1, 1, 0, 0}, x])/3 + 
        I*Pi*G[{1, 1, 0, 1}, x] + (19*G[{1, 1, 1, 1}, x])/6 - 
        ((7*I)/3)*Pi*G[{1, 1, 1, 1}, x] - (2*G[{0, 0, 1, 1, 1}, x])/3 - 
        G[{0, 1, 0, 1, 1}, x]/3 + 3*G[{0, 1, 1, 1, 1}, x] - 
        G[{1, 0, 0, 1, 1}, x]/3 + 2*G[{1, 0, 1, 1, 1}, x] + 
        G[{1, 1, 0, 1, 1}, x] - (28*G[{1, 1, 1, 1, 1}, x])/3 + 
        (1183*Zeta[3])/162 + ((2*I)/27)*Pi*Zeta[3] - (47*Pi^2*Zeta[3])/54 + 
        (2*G[{0}, x]*Zeta[3])/3 - (77*G[{1}, x]*Zeta[3])/18 - 
        ((19*I)/9)*Pi*G[{1}, x]*Zeta[3] + (G[{0, 1}, x]*Zeta[3])/3 - 
        (31*G[{1, 1}, x]*Zeta[3])/9 + (59*Zeta[5])/30)) + 
    FF[1/(s*x)]*(-4769/1296 - ((14*I)/27)*Pi + (55*Pi^2)/216 + 
      (19*G[{0}, x])/12 + ((5*I)/9)*Pi*G[{0}, x] - (Pi^2*G[{0}, x])/9 - 
      ((2*I)/3)*Pi*G[{1}, x] + G[{0, 0}, x]/18 - (I/3)*Pi*G[{0, 0}, x] - 
      (2*G[{1, 1}, x])/3 - (2*G[{0, 0, 0}, x])/3 - Zeta[3]/18 + 
      ep*(-129641/7776 - ((82*I)/81)*Pi + (787*Pi^2)/1296 + 
        ((5*I)/108)*Pi^3 + (29*Pi^4)/2160 + (673*G[{0}, x])/72 + 
        ((28*I)/27)*Pi*G[{0}, x] - (109*Pi^2*G[{0}, x])/216 - 
        (I/36)*Pi^3*G[{0}, x] - ((71*I)/9)*Pi*G[{1}, x] + 
        (10*Pi^2*G[{1}, x])/9 - (98*G[{0, 0}, x])/27 - 
        ((10*I)/9)*Pi*G[{0, 0}, x] + (13*Pi^2*G[{0, 0}, x])/36 - 
        ((2*I)/3)*Pi*G[{0, 1}, x] + ((5*I)/9)*Pi*G[{1, 0}, x] - 
        (Pi^2*G[{1, 0}, x])/9 - (71*G[{1, 1}, x])/9 + (3*I)*Pi*G[{1, 1}, x] - 
        (13*G[{0, 0, 0}, x])/18 + I*Pi*G[{0, 0, 0}, x] - 
        (I/3)*Pi*G[{0, 1, 0}, x] - (2*G[{0, 1, 1}, x])/3 + 
        (5*G[{1, 0, 0}, x])/9 - (I/3)*Pi*G[{1, 0, 0}, x] + 
        6*G[{1, 1, 1}, x] + 3*G[{0, 0, 0, 0}, x] - G[{0, 1, 0, 0}, x]/3 - 
        (2*G[{1, 0, 0, 0}, x])/3 + (88*Zeta[3])/27 + I*Pi*Zeta[3]) + 
      ep^2*(-2866673/46656 - ((488*I)/243)*Pi + (13273*Pi^2)/7776 + 
        ((7*I)/81)*Pi^3 + (511*Pi^4)/8640 + ((67*I)/4320)*Pi^5 + 
        (16129*G[{0}, x])/432 + ((164*I)/81)*Pi*G[{0}, x] - 
        (203*Pi^2*G[{0}, x])/162 - ((5*I)/54)*Pi^3*G[{0}, x] - 
        (7*Pi^4*G[{0}, x])/360 - ((988*I)/27)*Pi*G[{1}, x] + 
        (427*Pi^2*G[{1}, x])/54 + ((71*I)/108)*Pi^3*G[{1}, x] + 
        (2*Pi^4*G[{1}, x])/135 - (6373*G[{0, 0}, x])/324 - 
        ((56*I)/27)*Pi*G[{0, 0}, x] + (23*Pi^2*G[{0, 0}, x])/24 + 
        (I/12)*Pi^3*G[{0, 0}, x] - ((71*I)/9)*Pi*G[{0, 1}, x] + 
        (10*Pi^2*G[{0, 1}, x])/9 + (I/18)*Pi^3*G[{0, 1}, x] + 
        ((28*I)/27)*Pi*G[{1, 0}, x] - (25*Pi^2*G[{1, 0}, x])/54 - 
        (I/36)*Pi^3*G[{1, 0}, x] - (988*G[{1, 1}, x])/27 + 
        ((178*I)/9)*Pi*G[{1, 1}, x] - (101*Pi^2*G[{1, 1}, x])/36 + 
        (361*G[{0, 0, 0}, x])/54 + ((20*I)/9)*Pi*G[{0, 0, 0}, x] - 
        (7*Pi^2*G[{0, 0, 0}, x])/9 - ((2*I)/3)*Pi*G[{0, 0, 1}, x] - 
        ((10*I)/9)*Pi*G[{0, 1, 0}, x] + (7*Pi^2*G[{0, 1, 0}, x])/18 - 
        (71*G[{0, 1, 1}, x])/9 + (3*I)*Pi*G[{0, 1, 1}, x] + 
        (28*G[{1, 0, 0}, x])/27 - ((10*I)/9)*Pi*G[{1, 0, 0}, x] + 
        (13*Pi^2*G[{1, 0, 0}, x])/36 + (3*I)*Pi*G[{1, 0, 1}, x] + 
        ((5*I)/9)*Pi*G[{1, 1, 0}, x] - (Pi^2*G[{1, 1, 0}, x])/9 + 
        (356*G[{1, 1, 1}, x])/9 - ((23*I)/3)*Pi*G[{1, 1, 1}, x] + 
        (19*G[{0, 0, 0, 0}, x])/6 - ((7*I)/3)*Pi*G[{0, 0, 0, 0}, x] + 
        I*Pi*G[{0, 0, 1, 0}, x] - (2*G[{0, 0, 1, 1}, x])/3 - 
        (10*G[{0, 1, 0, 0}, x])/9 + I*Pi*G[{0, 1, 0, 0}, x] - 
        (I/3)*Pi*G[{0, 1, 1, 0}, x] + 6*G[{0, 1, 1, 1}, x] - 
        (20*G[{1, 0, 0, 0}, x])/9 + I*Pi*G[{1, 0, 0, 0}, x] - 
        (I/3)*Pi*G[{1, 0, 1, 0}, x] + 3*G[{1, 0, 1, 1}, x] + 
        (5*G[{1, 1, 0, 0}, x])/9 - (I/3)*Pi*G[{1, 1, 0, 0}, x] - 
        23*G[{1, 1, 1, 1}, x] - (28*G[{0, 0, 0, 0, 0}, x])/3 + 
        G[{0, 0, 1, 0, 0}, x] + 2*G[{0, 1, 0, 0, 0}, x] - 
        G[{0, 1, 1, 0, 0}, x]/3 + 3*G[{1, 0, 0, 0, 0}, x] - 
        G[{1, 0, 1, 0, 0}, x]/3 - (2*G[{1, 1, 0, 0, 0}, x])/3 + 
        (2629*Zeta[3])/162 + ((80*I)/27)*Pi*Zeta[3] - (127*Pi^2*Zeta[3])/
         108 - (85*G[{0}, x]*Zeta[3])/18 - ((25*I)/9)*Pi*G[{0}, x]*Zeta[3] - 
        (16*G[{1}, x]*Zeta[3])/9 + (I/3)*Pi*G[{1}, x]*Zeta[3] - 
        (22*G[{0, 0}, x]*Zeta[3])/9 - (G[{0, 1}, x]*Zeta[3])/3 + 
        (23*Zeta[5])/10))) + COLOR[CA*CF]*(Pi^2/(2*s) - (13*Pi^4)/(40*s) - 
    (Pi^2*G[{0}, x])/(4*s) + ((I/2)*Pi^3*G[{0}, x])/s - 
    (Pi^2*G[{1}, x])/(4*s) - ((I/2)*Pi^3*G[{1}, x])/s + G[{0, 0}, x]/s - 
    (Pi^2*G[{0, 0}, x])/(2*s) - G[{0, 1}, x]/s + (Pi^2*G[{0, 1}, x])/(2*s) - 
    G[{1, 0}, x]/s + (Pi^2*G[{1, 0}, x])/(2*s) + G[{1, 1}, x]/s - 
    (Pi^2*G[{1, 1}, x])/(2*s) - G[{0, 0, 0}, x]/(2*s) + 
    ((3*I)*Pi*G[{0, 0, 0}, x])/s + G[{0, 0, 1}, x]/(2*s) + 
    ((3*I)*Pi*G[{0, 0, 1}, x])/s + G[{0, 1, 0}, x]/(2*s) - 
    ((3*I)*Pi*G[{0, 1, 0}, x])/s - G[{0, 1, 1}, x]/(2*s) - 
    ((3*I)*Pi*G[{0, 1, 1}, x])/s - G[{1, 0, 0}, x]/(2*s) - 
    ((3*I)*Pi*G[{1, 0, 0}, x])/s + G[{1, 0, 1}, x]/(2*s) - 
    ((3*I)*Pi*G[{1, 0, 1}, x])/s + G[{1, 1, 0}, x]/(2*s) + 
    ((3*I)*Pi*G[{1, 1, 0}, x])/s - G[{1, 1, 1}, x]/(2*s) + 
    ((3*I)*Pi*G[{1, 1, 1}, x])/s + (3*G[{0, 0, 0, 0}, x])/s + 
    (3*G[{0, 0, 1, 1}, x])/s - (3*G[{0, 1, 0, 0}, x])/s - 
    (3*G[{0, 1, 1, 1}, x])/s - (3*G[{1, 0, 0, 0}, x])/s - 
    (3*G[{1, 0, 1, 1}, x])/s + (3*G[{1, 1, 0, 0}, x])/s + 
    (3*G[{1, 1, 1, 1}, x])/s + FF[1/(s*x^2)]*((I/2)*Pi*G[{1}, x] + 
      G[{1, 1}, x]/2 + ep*(((7*I)/2)*Pi*G[{1}, x] - (3*Pi^2*G[{1}, x])/4 + 
        (I/2)*Pi*G[{1, 0}, x] + (7*G[{1, 1}, x])/2 - (I/2)*Pi*G[{1, 1}, x] + 
        G[{1, 0, 1}, x]/2 + G[{1, 1, 0}, x]/2 - 2*G[{1, 1, 1}, x]) + 
      ep^2*((18*I)*Pi*G[{1}, x] - (21*Pi^2*G[{1}, x])/4 - 
        ((7*I)/6)*Pi^3*G[{1}, x] + ((7*I)/2)*Pi*G[{1, 0}, x] + 
        (3*Pi^2*G[{1, 0}, x])/4 + 18*G[{1, 1}, x] - 
        ((7*I)/2)*Pi*G[{1, 1}, x] + (3*Pi^2*G[{1, 1}, x])/2 - 
        ((5*I)/2)*Pi*G[{1, 0, 0}, x] + (7*G[{1, 0, 1}, x])/2 + 
        (7*G[{1, 1, 0}, x])/2 + ((5*I)/2)*Pi*G[{1, 1, 0}, x] - 
        14*G[{1, 1, 1}, x] - (5*G[{1, 0, 0, 1}, x])/2 - 
        (5*G[{1, 0, 1, 0}, x])/2 + (3*G[{1, 0, 1, 1}, x])/2 + 
        (7*G[{1, 1, 0, 0}, x])/2 - 2*G[{1, 1, 0, 1}, x] - 
        2*G[{1, 1, 1, 0}, x] + 6*G[{1, 1, 1, 1}, x])) + Zeta[3]/s - 
    ((6*I)*Pi*Zeta[3])/s - (3*G[{0}, x]*Zeta[3])/s + 
    (3*G[{1}, x]*Zeta[3])/s + FF[1/(s*(1 - x)^2)]*((I/2)*Pi*G[{0}, x] + 
      G[{0, 0}, x]/2 + ep*((I/12)*Pi^3 + ((7*I)/2)*Pi*G[{0}, x] - 
        (3*Pi^2*G[{0}, x])/4 + (7*G[{0, 0}, x])/2 - (I/2)*Pi*G[{0, 0}, x] + 
        (I/2)*Pi*G[{0, 1}, x] - 2*G[{0, 0, 0}, x] + G[{0, 0, 1}, x]/2 + 
        G[{0, 1, 0}, x]/2 - Zeta[3]/2) + ep^2*(((7*I)/12)*Pi^3 + 
        (47*Pi^4)/240 + (18*I)*Pi*G[{0}, x] - (21*Pi^2*G[{0}, x])/4 - 
        ((3*I)/4)*Pi^3*G[{0}, x] + 18*G[{0, 0}, x] - 
        ((7*I)/2)*Pi*G[{0, 0}, x] + (3*Pi^2*G[{0, 0}, x])/2 + 
        ((7*I)/2)*Pi*G[{0, 1}, x] + (3*Pi^2*G[{0, 1}, x])/4 - 
        14*G[{0, 0, 0}, x] + (7*G[{0, 0, 1}, x])/2 + 
        ((5*I)/2)*Pi*G[{0, 0, 1}, x] + (7*G[{0, 1, 0}, x])/2 - 
        ((5*I)/2)*Pi*G[{0, 1, 1}, x] + 6*G[{0, 0, 0, 0}, x] - 
        2*G[{0, 0, 0, 1}, x] - 2*G[{0, 0, 1, 0}, x] + (7*G[{0, 0, 1, 1}, x])/
         2 + (3*G[{0, 1, 0, 0}, x])/2 - (5*G[{0, 1, 0, 1}, x])/2 - 
        (5*G[{0, 1, 1, 0}, x])/2 - (7*Zeta[3])/2 + (5*I)*Pi*Zeta[3] - 
        (5*G[{0}, x]*Zeta[3])/2)) + 
    ep*((55*Pi^2)/(4*s) + (((3*I)/4)*Pi^3)/s + Pi^4/(48*s) - 
      (((47*I)/120)*Pi^5)/s - (5*Pi^2*G[{0}, x])/(4*s) - 
      ((I/6)*Pi^3*G[{0}, x])/s + (7*Pi^4*G[{0}, x])/(24*s) - 
      (5*Pi^2*G[{1}, x])/(4*s) + ((I/6)*Pi^3*G[{1}, x])/s + 
      (41*Pi^4*G[{1}, x])/(60*s) + (55*G[{0, 0}, x])/(2*s) + 
      (((3*I)/2)*Pi*G[{0, 0}, x])/s + (Pi^2*G[{0, 0}, x])/(3*s) - 
      (((5*I)/2)*Pi^3*G[{0, 0}, x])/s - (55*G[{0, 1}, x])/(2*s) - 
      (((3*I)/2)*Pi*G[{0, 1}, x])/s + (17*Pi^2*G[{0, 1}, x])/(12*s) + 
      ((3*I)*Pi^3*G[{0, 1}, x])/s - (55*G[{1, 0}, x])/(2*s) - 
      (((3*I)/2)*Pi*G[{1, 0}, x])/s + (17*Pi^2*G[{1, 0}, x])/(12*s) + 
      (I*Pi^3*G[{1, 0}, x])/s + (55*G[{1, 1}, x])/(2*s) + 
      (((3*I)/2)*Pi*G[{1, 1}, x])/s + (Pi^2*G[{1, 1}, x])/(3*s) - 
      (((3*I)/2)*Pi^3*G[{1, 1}, x])/s - (3*G[{0, 0, 0}, x])/s - 
      (I*Pi*G[{0, 0, 0}, x])/s - (Pi^2*G[{0, 0, 0}, x])/(2*s) + 
      (5*G[{0, 0, 1}, x])/(2*s) - (I*Pi*G[{0, 0, 1}, x])/s - 
      (5*Pi^2*G[{0, 0, 1}, x])/(2*s) + (5*G[{0, 1, 0}, x])/(2*s) + 
      (I*Pi*G[{0, 1, 0}, x])/s + (Pi^2*G[{0, 1, 0}, x])/s - 
      (2*G[{0, 1, 1}, x])/s + (I*Pi*G[{0, 1, 1}, x])/s + 
      (2*Pi^2*G[{0, 1, 1}, x])/s - (2*G[{1, 0, 0}, x])/s + 
      (I*Pi*G[{1, 0, 0}, x])/s + (2*Pi^2*G[{1, 0, 0}, x])/s + 
      (5*G[{1, 0, 1}, x])/(2*s) + (I*Pi*G[{1, 0, 1}, x])/s + 
      (Pi^2*G[{1, 0, 1}, x])/s + (5*G[{1, 1, 0}, x])/(2*s) - 
      (I*Pi*G[{1, 1, 0}, x])/s - (5*Pi^2*G[{1, 1, 0}, x])/(2*s) - 
      (3*G[{1, 1, 1}, x])/s - (I*Pi*G[{1, 1, 1}, x])/s - 
      (Pi^2*G[{1, 1, 1}, x])/(2*s) - (3*G[{0, 0, 0, 0}, x])/(2*s) - 
      ((15*I)*Pi*G[{0, 0, 0, 0}, x])/s + (3*G[{0, 0, 0, 1}, x])/(2*s) + 
      ((9*I)*Pi*G[{0, 0, 0, 1}, x])/s + (3*G[{0, 0, 1, 0}, x])/(2*s) + 
      ((15*I)*Pi*G[{0, 0, 1, 0}, x])/s - (7*G[{0, 0, 1, 1}, x])/(2*s) - 
      ((9*I)*Pi*G[{0, 0, 1, 1}, x])/s + (5*G[{0, 1, 0, 0}, x])/s + 
      ((18*I)*Pi*G[{0, 1, 0, 0}, x])/s - (5*G[{0, 1, 0, 1}, x])/s - 
      ((6*I)*Pi*G[{0, 1, 0, 1}, x])/s - (5*G[{0, 1, 1, 0}, x])/s - 
      ((18*I)*Pi*G[{0, 1, 1, 0}, x])/s + (7*G[{0, 1, 1, 1}, x])/s + 
      ((6*I)*Pi*G[{0, 1, 1, 1}, x])/s + (7*G[{1, 0, 0, 0}, x])/s + 
      ((6*I)*Pi*G[{1, 0, 0, 0}, x])/s - (5*G[{1, 0, 0, 1}, x])/s - 
      ((18*I)*Pi*G[{1, 0, 0, 1}, x])/s - (5*G[{1, 0, 1, 0}, x])/s - 
      ((6*I)*Pi*G[{1, 0, 1, 0}, x])/s + (5*G[{1, 0, 1, 1}, x])/s + 
      ((18*I)*Pi*G[{1, 0, 1, 1}, x])/s - (7*G[{1, 1, 0, 0}, x])/(2*s) - 
      ((9*I)*Pi*G[{1, 1, 0, 0}, x])/s + (3*G[{1, 1, 0, 1}, x])/(2*s) + 
      ((15*I)*Pi*G[{1, 1, 0, 1}, x])/s + (3*G[{1, 1, 1, 0}, x])/(2*s) + 
      ((9*I)*Pi*G[{1, 1, 1, 0}, x])/s - (3*G[{1, 1, 1, 1}, x])/(2*s) - 
      ((15*I)*Pi*G[{1, 1, 1, 1}, x])/s - (21*G[{0, 0, 0, 0, 0}, x])/s + 
      (9*G[{0, 0, 0, 1, 1}, x])/s + (15*G[{0, 0, 1, 0, 0}, x])/s - 
      (15*G[{0, 0, 1, 1, 1}, x])/s + (24*G[{0, 1, 0, 0, 0}, x])/s - 
      (6*G[{0, 1, 0, 1, 1}, x])/s - (18*G[{0, 1, 1, 0, 0}, x])/s + 
      (12*G[{0, 1, 1, 1, 1}, x])/s + (12*G[{1, 0, 0, 0, 0}, x])/s - 
      (18*G[{1, 0, 0, 1, 1}, x])/s - (6*G[{1, 0, 1, 0, 0}, x])/s + 
      (24*G[{1, 0, 1, 1, 1}, x])/s - (15*G[{1, 1, 0, 0, 0}, x])/s + 
      (15*G[{1, 1, 0, 1, 1}, x])/s + (9*G[{1, 1, 1, 0, 0}, x])/s - 
      (21*G[{1, 1, 1, 1, 1}, x])/s + (9*Zeta[3])/(2*s) + 
      ((2*I)*Pi*Zeta[3])/s + (5*Pi^2*Zeta[3])/(2*s) - 
      (3*G[{0}, x]*Zeta[3])/(2*s) + ((15*I)*Pi*G[{0}, x]*Zeta[3])/s - 
      (7*G[{1}, x]*Zeta[3])/(2*s) + ((3*I)*Pi*G[{1}, x]*Zeta[3])/s + 
      (21*G[{0, 0}, x]*Zeta[3])/s - (24*G[{0, 1}, x]*Zeta[3])/s - 
      (12*G[{1, 0}, x]*Zeta[3])/s + (15*G[{1, 1}, x]*Zeta[3])/s + 
      (24*Zeta[5])/s) + ep^2*((201*Pi^2)/(2*s) + (((15*I)/2)*Pi^3)/s + 
      (97*Pi^4)/(48*s) + (((47*I)/360)*Pi^5)/s + (139*Pi^6)/(1080*s) - 
      (183*Pi^2*G[{0}, x])/(8*s) - (((133*I)/24)*Pi^3*G[{0}, x])/s + 
      (11*Pi^4*G[{0}, x])/(120*s) + (((17*I)/40)*Pi^5*G[{0}, x])/s - 
      (183*Pi^2*G[{1}, x])/(8*s) + (((79*I)/24)*Pi^3*G[{1}, x])/s - 
      (49*Pi^4*G[{1}, x])/(240*s) + (((3*I)/4)*Pi^5*G[{1}, x])/s + 
      (201*G[{0, 0}, x])/s + ((15*I)*Pi*G[{0, 0}, x])/s + 
      (41*Pi^2*G[{0, 0}, x])/(12*s) + (((5*I)/6)*Pi^3*G[{0, 0}, x])/s + 
      (53*Pi^4*G[{0, 0}, x])/(120*s) - (201*G[{0, 1}, x])/s - 
      ((15*I)*Pi*G[{0, 1}, x])/s + (7*Pi^2*G[{0, 1}, x])/(3*s) - 
      (I*Pi^3*G[{0, 1}, x])/s - (65*Pi^4*G[{0, 1}, x])/(24*s) - 
      (201*G[{1, 0}, x])/s - ((15*I)*Pi*G[{1, 0}, x])/s + 
      (7*Pi^2*G[{1, 0}, x])/(3*s) - ((I/3)*Pi^3*G[{1, 0}, x])/s - 
      (79*Pi^4*G[{1, 0}, x])/(60*s) + (201*G[{1, 1}, x])/s + 
      ((15*I)*Pi*G[{1, 1}, x])/s + (41*Pi^2*G[{1, 1}, x])/(12*s) + 
      ((I/2)*Pi^3*G[{1, 1}, x])/s + (79*Pi^4*G[{1, 1}, x])/(120*s) - 
      (343*G[{0, 0, 0}, x])/(4*s) - (((109*I)/4)*Pi*G[{0, 0, 0}, x])/s + 
      (7*Pi^2*G[{0, 0, 0}, x])/(4*s) + ((6*I)*Pi^3*G[{0, 0, 0}, x])/s + 
      (183*G[{0, 0, 1}, x])/(4*s) - (((97*I)/4)*Pi*G[{0, 0, 1}, x])/s - 
      (7*Pi^2*G[{0, 0, 1}, x])/(3*s) - ((13*I)*Pi^3*G[{0, 0, 1}, x])/s + 
      (183*G[{0, 1, 0}, x])/(4*s) + (((115*I)/4)*Pi*G[{0, 1, 0}, x])/s - 
      (49*Pi^2*G[{0, 1, 0}, x])/(12*s) - (((7*I)/2)*Pi^3*G[{0, 1, 0}, x])/s - 
      (23*G[{0, 1, 1}, x])/(4*s) + (((91*I)/4)*Pi*G[{0, 1, 1}, x])/s - 
      (55*Pi^2*G[{0, 1, 1}, x])/(12*s) + (((21*I)/2)*Pi^3*G[{0, 1, 1}, x])/
       s - (23*G[{1, 0, 0}, x])/(4*s) + (((91*I)/4)*Pi*G[{1, 0, 0}, x])/s - 
      (55*Pi^2*G[{1, 0, 0}, x])/(12*s) + (((3*I)/2)*Pi^3*G[{1, 0, 0}, x])/s + 
      (183*G[{1, 0, 1}, x])/(4*s) + (((115*I)/4)*Pi*G[{1, 0, 1}, x])/s - 
      (49*Pi^2*G[{1, 0, 1}, x])/(12*s) + ((4*I)*Pi^3*G[{1, 0, 1}, x])/s + 
      (183*G[{1, 1, 0}, x])/(4*s) - (((97*I)/4)*Pi*G[{1, 1, 0}, x])/s - 
      (7*Pi^2*G[{1, 1, 0}, x])/(3*s) + ((I/2)*Pi^3*G[{1, 1, 0}, x])/s - 
      (343*G[{1, 1, 1}, x])/(4*s) - (((109*I)/4)*Pi*G[{1, 1, 1}, x])/s + 
      (7*Pi^2*G[{1, 1, 1}, x])/(4*s) - ((6*I)*Pi^3*G[{1, 1, 1}, x])/s - 
      (27*G[{0, 0, 0, 0}, x])/s + ((5*I)*Pi*G[{0, 0, 0, 0}, x])/s + 
      (6*Pi^2*G[{0, 0, 0, 0}, x])/s + (23*G[{0, 0, 0, 1}, x])/(4*s) - 
      ((3*I)*Pi*G[{0, 0, 0, 1}, x])/s - (17*Pi^2*G[{0, 0, 0, 1}, x])/(2*s) + 
      (23*G[{0, 0, 1, 0}, x])/(4*s) - ((5*I)*Pi*G[{0, 0, 1, 0}, x])/s - 
      (19*Pi^2*G[{0, 0, 1, 0}, x])/(2*s) - (35*G[{0, 0, 1, 1}, x])/s + 
      ((3*I)*Pi*G[{0, 0, 1, 1}, x])/s + (15*Pi^2*G[{0, 0, 1, 1}, x])/(2*s) + 
      (41*G[{0, 1, 0, 0}, x])/s - ((6*I)*Pi*G[{0, 1, 0, 0}, x])/s - 
      (27*Pi^2*G[{0, 1, 0, 0}, x])/(2*s) - (69*G[{0, 1, 0, 1}, x])/(4*s) + 
      ((2*I)*Pi*G[{0, 1, 0, 1}, x])/s + (13*Pi^2*G[{0, 1, 0, 1}, x])/(2*s) - 
      (69*G[{0, 1, 1, 0}, x])/(4*s) + ((6*I)*Pi*G[{0, 1, 1, 0}, x])/s + 
      (16*Pi^2*G[{0, 1, 1, 0}, x])/s + (44*G[{0, 1, 1, 1}, x])/s - 
      ((2*I)*Pi*G[{0, 1, 1, 1}, x])/s - (9*Pi^2*G[{0, 1, 1, 1}, x])/(2*s) + 
      (44*G[{1, 0, 0, 0}, x])/s - ((2*I)*Pi*G[{1, 0, 0, 0}, x])/s - 
      (9*Pi^2*G[{1, 0, 0, 0}, x])/(2*s) - (69*G[{1, 0, 0, 1}, x])/(4*s) + 
      ((6*I)*Pi*G[{1, 0, 0, 1}, x])/s + (16*Pi^2*G[{1, 0, 0, 1}, x])/s - 
      (69*G[{1, 0, 1, 0}, x])/(4*s) + ((2*I)*Pi*G[{1, 0, 1, 0}, x])/s + 
      (13*Pi^2*G[{1, 0, 1, 0}, x])/(2*s) + (41*G[{1, 0, 1, 1}, x])/s - 
      ((6*I)*Pi*G[{1, 0, 1, 1}, x])/s - (27*Pi^2*G[{1, 0, 1, 1}, x])/(2*s) - 
      (35*G[{1, 1, 0, 0}, x])/s + ((3*I)*Pi*G[{1, 1, 0, 0}, x])/s + 
      (15*Pi^2*G[{1, 1, 0, 0}, x])/(2*s) + (23*G[{1, 1, 0, 1}, x])/(4*s) - 
      ((5*I)*Pi*G[{1, 1, 0, 1}, x])/s - (19*Pi^2*G[{1, 1, 0, 1}, x])/(2*s) + 
      (23*G[{1, 1, 1, 0}, x])/(4*s) - ((3*I)*Pi*G[{1, 1, 1, 0}, x])/s - 
      (17*Pi^2*G[{1, 1, 1, 0}, x])/(2*s) - (27*G[{1, 1, 1, 1}, x])/s + 
      ((5*I)*Pi*G[{1, 1, 1, 1}, x])/s + (6*Pi^2*G[{1, 1, 1, 1}, x])/s + 
      (39*G[{0, 0, 0, 0, 0}, x])/(2*s) + ((51*I)*Pi*G[{0, 0, 0, 0, 0}, x])/
       s - (23*G[{0, 0, 0, 0, 1}, x])/(2*s) + 
      ((21*I)*Pi*G[{0, 0, 0, 0, 1}, x])/s - (23*G[{0, 0, 0, 1, 0}, x])/
       (2*s) - ((51*I)*Pi*G[{0, 0, 0, 1, 0}, x])/s + 
      (11*G[{0, 0, 0, 1, 1}, x])/(2*s) - ((21*I)*Pi*G[{0, 0, 0, 1, 1}, x])/
       s - (19*G[{0, 0, 1, 0, 0}, x])/s - ((63*I)*Pi*G[{0, 0, 1, 0, 0}, x])/
       s + (11*G[{0, 0, 1, 0, 1}, x])/s - ((18*I)*Pi*G[{0, 0, 1, 0, 1}, x])/
       s + (11*G[{0, 0, 1, 1, 0}, x])/s + ((63*I)*Pi*G[{0, 0, 1, 1, 0}, x])/
       s - G[{0, 0, 1, 1, 1}, x]/s + ((18*I)*Pi*G[{0, 0, 1, 1, 1}, x])/s - 
      (24*G[{0, 1, 0, 0, 0}, x])/s - ((36*I)*Pi*G[{0, 1, 0, 0, 0}, x])/s + 
      (8*G[{0, 1, 0, 0, 1}, x])/s - ((9*I)*Pi*G[{0, 1, 0, 0, 1}, x])/s + 
      (8*G[{0, 1, 0, 1, 0}, x])/s + ((36*I)*Pi*G[{0, 1, 0, 1, 0}, x])/s + 
      (4*G[{0, 1, 0, 1, 1}, x])/s + ((9*I)*Pi*G[{0, 1, 0, 1, 1}, x])/s + 
      (5*G[{0, 1, 1, 0, 0}, x])/s + ((48*I)*Pi*G[{0, 1, 1, 0, 0}, x])/s + 
      (11*G[{0, 1, 1, 0, 1}, x])/s + ((6*I)*Pi*G[{0, 1, 1, 0, 1}, x])/s + 
      (11*G[{0, 1, 1, 1, 0}, x])/s - ((48*I)*Pi*G[{0, 1, 1, 1, 0}, x])/s - 
      (27*G[{0, 1, 1, 1, 1}, x])/s - ((6*I)*Pi*G[{0, 1, 1, 1, 1}, x])/s - 
      (27*G[{1, 0, 0, 0, 0}, x])/s - ((6*I)*Pi*G[{1, 0, 0, 0, 0}, x])/s + 
      (11*G[{1, 0, 0, 0, 1}, x])/s - ((48*I)*Pi*G[{1, 0, 0, 0, 1}, x])/s + 
      (11*G[{1, 0, 0, 1, 0}, x])/s + ((6*I)*Pi*G[{1, 0, 0, 1, 0}, x])/s + 
      (5*G[{1, 0, 0, 1, 1}, x])/s + ((48*I)*Pi*G[{1, 0, 0, 1, 1}, x])/s + 
      (4*G[{1, 0, 1, 0, 0}, x])/s + ((9*I)*Pi*G[{1, 0, 1, 0, 0}, x])/s + 
      (8*G[{1, 0, 1, 0, 1}, x])/s + ((36*I)*Pi*G[{1, 0, 1, 0, 1}, x])/s + 
      (8*G[{1, 0, 1, 1, 0}, x])/s - ((9*I)*Pi*G[{1, 0, 1, 1, 0}, x])/s - 
      (24*G[{1, 0, 1, 1, 1}, x])/s - ((36*I)*Pi*G[{1, 0, 1, 1, 1}, x])/s - 
      G[{1, 1, 0, 0, 0}, x]/s + ((18*I)*Pi*G[{1, 1, 0, 0, 0}, x])/s + 
      (11*G[{1, 1, 0, 0, 1}, x])/s + ((63*I)*Pi*G[{1, 1, 0, 0, 1}, x])/s + 
      (11*G[{1, 1, 0, 1, 0}, x])/s - ((18*I)*Pi*G[{1, 1, 0, 1, 0}, x])/s - 
      (19*G[{1, 1, 0, 1, 1}, x])/s - ((63*I)*Pi*G[{1, 1, 0, 1, 1}, x])/s + 
      (11*G[{1, 1, 1, 0, 0}, x])/(2*s) - ((21*I)*Pi*G[{1, 1, 1, 0, 0}, x])/
       s - (23*G[{1, 1, 1, 0, 1}, x])/(2*s) - 
      ((51*I)*Pi*G[{1, 1, 1, 0, 1}, x])/s - (23*G[{1, 1, 1, 1, 0}, x])/
       (2*s) + ((21*I)*Pi*G[{1, 1, 1, 1, 0}, x])/s + 
      (39*G[{1, 1, 1, 1, 1}, x])/(2*s) + ((51*I)*Pi*G[{1, 1, 1, 1, 1}, x])/
       s + (93*G[{0, 0, 0, 0, 0, 0}, x])/s + (21*G[{0, 0, 0, 0, 1, 1}, x])/
       s - (51*G[{0, 0, 0, 1, 0, 0}, x])/s - (39*G[{0, 0, 0, 1, 1, 1}, x])/
       s - (93*G[{0, 0, 1, 0, 0, 0}, x])/s - (18*G[{0, 0, 1, 0, 1, 1}, x])/
       s + (63*G[{0, 0, 1, 1, 0, 0}, x])/s + (48*G[{0, 0, 1, 1, 1, 1}, x])/
       s - (84*G[{0, 1, 0, 0, 0, 0}, x])/s - (9*G[{0, 1, 0, 0, 1, 1}, x])/s + 
      (36*G[{0, 1, 0, 1, 0, 0}, x])/s + (21*G[{0, 1, 0, 1, 1, 1}, x])/s + 
      (84*G[{0, 1, 1, 0, 0, 0}, x])/s + (6*G[{0, 1, 1, 0, 1, 1}, x])/s - 
      (48*G[{0, 1, 1, 1, 0, 0}, x])/s - (30*G[{0, 1, 1, 1, 1, 1}, x])/s - 
      (30*G[{1, 0, 0, 0, 0, 0}, x])/s - (48*G[{1, 0, 0, 0, 1, 1}, x])/s + 
      (6*G[{1, 0, 0, 1, 0, 0}, x])/s + (84*G[{1, 0, 0, 1, 1, 1}, x])/s + 
      (21*G[{1, 0, 1, 0, 0, 0}, x])/s + (36*G[{1, 0, 1, 0, 1, 1}, x])/s - 
      (9*G[{1, 0, 1, 1, 0, 0}, x])/s - (84*G[{1, 0, 1, 1, 1, 1}, x])/s + 
      (48*G[{1, 1, 0, 0, 0, 0}, x])/s + (63*G[{1, 1, 0, 0, 1, 1}, x])/s - 
      (18*G[{1, 1, 0, 1, 0, 0}, x])/s - (93*G[{1, 1, 0, 1, 1, 1}, x])/s - 
      (39*G[{1, 1, 1, 0, 0, 0}, x])/s - (51*G[{1, 1, 1, 0, 1, 1}, x])/s + 
      (21*G[{1, 1, 1, 1, 0, 0}, x])/s + (93*G[{1, 1, 1, 1, 1, 1}, x])/s + 
      (103*Zeta[3])/(2*s) + ((59*I)*Pi*Zeta[3])/s + (7*Pi^2*Zeta[3])/(4*s) - 
      ((3*I)*Pi^3*Zeta[3])/s + (71*G[{0}, x]*Zeta[3])/(4*s) - 
      ((5*I)*Pi*G[{0}, x]*Zeta[3])/s - (21*Pi^2*G[{0}, x]*Zeta[3])/(2*s) - 
      (141*G[{1}, x]*Zeta[3])/(4*s) - (I*Pi*G[{1}, x]*Zeta[3])/s + 
      (3*Pi^2*G[{1}, x]*Zeta[3])/s + (10*G[{0, 0}, x]*Zeta[3])/s - 
      ((48*I)*Pi*G[{0, 0}, x]*Zeta[3])/s + (5*G[{0, 1}, x]*Zeta[3])/(2*s) + 
      ((21*I)*Pi*G[{0, 1}, x]*Zeta[3])/s - (3*G[{1, 0}, x]*Zeta[3])/(2*s) + 
      ((3*I)*Pi*G[{1, 0}, x]*Zeta[3])/s + (12*G[{1, 1}, x]*Zeta[3])/s - 
      ((30*I)*Pi*G[{1, 1}, x]*Zeta[3])/s - (90*G[{0, 0, 0}, x]*Zeta[3])/s + 
      (57*G[{0, 0, 1}, x]*Zeta[3])/s + (60*G[{0, 1, 0}, x]*Zeta[3])/s - 
      (27*G[{0, 1, 1}, x]*Zeta[3])/s + (27*G[{1, 0, 0}, x]*Zeta[3])/s + 
      (15*G[{1, 0, 1}, x]*Zeta[3])/s - (24*G[{1, 1, 0}, x]*Zeta[3])/s - 
      (18*G[{1, 1, 1}, x]*Zeta[3])/s + (81*Zeta[3]^2)/(2*s) + Zeta[5]/(2*s) - 
      (((285*I)/2)*Pi*Zeta[5])/s - (141*G[{0}, x]*Zeta[5])/(2*s) - 
      (3*G[{1}, x]*Zeta[5])/(2*s)) + FF[1/(s*x)]*
     (58897/2592 + ((101*I)/27)*Pi - (737*Pi^2)/432 + (I/2)*Pi^3 - Pi^4/24 - 
      (215*G[{0}, x])/24 - ((67*I)/18)*Pi*G[{0}, x] + 
      (11*Pi^2*G[{0}, x])/18 + (I/6)*Pi^3*G[{0}, x] + 
      ((2*I)/3)*Pi*G[{1}, x] + (11*Pi^2*G[{1}, x])/12 - 
      (35*G[{0, 0}, x])/36 + ((11*I)/6)*Pi*G[{0, 0}, x] + 
      (Pi^2*G[{0, 0}, x])/6 - (3*I)*Pi*G[{0, 1}, x] - (Pi^2*G[{0, 1}, x])/6 - 
      (2*I)*Pi*G[{1, 0}, x] + (Pi^2*G[{1, 0}, x])/6 + (2*G[{1, 1}, x])/3 + 
      I*Pi*G[{1, 1}, x] + (Pi^2*G[{1, 1}, x])/3 + (11*G[{0, 0, 0}, x])/3 + 
      I*Pi*G[{0, 0, 1}, x] - I*Pi*G[{0, 1, 0}, x] - 3*G[{0, 1, 1}, x] - 
      (3*G[{1, 0, 0}, x])/2 - G[{1, 0, 1}, x]/2 - G[{1, 1, 0}, x]/2 + 
      (3*G[{1, 1, 1}, x])/2 + G[{0, 0, 1, 1}, x] - G[{0, 1, 0, 0}, x] + 
      G[{1, 1, 0, 0}, x] - G[{1, 1, 0, 1}, x] - G[{1, 1, 1, 0}, x] + 
      G[{1, 1, 1, 1}, x] - (313*Zeta[3])/36 - ((7*I)/2)*Pi*Zeta[3] + 
      2*G[{0}, x]*Zeta[3] - G[{1}, x]*Zeta[3] + 
      ep*(1549489/15552 + ((607*I)/81)*Pi - (12983*Pi^2)/2592 + 
        ((185*I)/216)*Pi^3 - (1003*Pi^4)/4320 - ((29*I)/360)*Pi^5 - 
        (7841*G[{0}, x])/144 - ((323*I)/54)*Pi*G[{0}, x] + 
        (1439*Pi^2*G[{0}, x])/432 - ((61*I)/72)*Pi^3*G[{0}, x] + 
        (Pi^4*G[{0}, x])/120 + ((397*I)/18)*Pi*G[{1}, x] + 
        (67*Pi^2*G[{1}, x])/18 + ((37*I)/12)*Pi^3*G[{1}, x] - 
        (23*Pi^4*G[{1}, x])/180 + (1009*G[{0, 0}, x])/54 + 
        ((67*I)/9)*Pi*G[{0, 0}, x] - (143*Pi^2*G[{0, 0}, x])/72 - 
        (I/3)*Pi^3*G[{0, 0}, x] + (3*G[{0, 1}, x])/2 - 
        ((49*I)/3)*Pi*G[{0, 1}, x] + (47*Pi^2*G[{0, 1}, x])/12 + 
        ((5*I)/6)*Pi^3*G[{0, 1}, x] + (3*G[{1, 0}, x])/2 - 
        ((119*I)/9)*Pi*G[{1, 0}, x] + (11*Pi^2*G[{1, 0}, x])/18 + 
        (I/6)*Pi^3*G[{1, 0}, x] + (185*G[{1, 1}, x])/9 - 
        (10*I)*Pi*G[{1, 1}, x] - (23*Pi^2*G[{1, 1}, x])/6 + 
        (239*G[{0, 0, 0}, x])/36 - ((11*I)/2)*Pi*G[{0, 0, 0}, x] - 
        (2*Pi^2*G[{0, 0, 0}, x])/3 - ((21*I)/2)*Pi*G[{0, 0, 1}, x] - 
        (4*Pi^2*G[{0, 0, 1}, x])/3 + ((17*I)/6)*Pi*G[{0, 1, 0}, x] + 
        (Pi^2*G[{0, 1, 0}, x])/3 - (49*G[{0, 1, 1}, x])/3 + 
        ((11*I)/2)*Pi*G[{0, 1, 1}, x] + (Pi^2*G[{0, 1, 1}, x])/6 - 
        (56*G[{1, 0, 0}, x])/9 + ((10*I)/3)*Pi*G[{1, 0, 0}, x] - 
        (Pi^2*G[{1, 0, 0}, x])/3 - 7*G[{1, 0, 1}, x] + 
        (15*I)*Pi*G[{1, 0, 1}, x] - (3*Pi^2*G[{1, 0, 1}, x])/2 - 
        7*G[{1, 1, 0}, x] - ((15*I)/2)*Pi*G[{1, 1, 0}, x] - 
        (3*Pi^2*G[{1, 1, 0}, x])/2 - (27*G[{1, 1, 1}, x])/2 - 
        I*Pi*G[{1, 1, 1}, x] - (5*Pi^2*G[{1, 1, 1}, x])/3 - 
        (33*G[{0, 0, 0, 0}, x])/2 - I*Pi*G[{0, 0, 0, 1}, x] + 
        (5*I)*Pi*G[{0, 0, 1, 0}, x] - (21*G[{0, 0, 1, 1}, x])/2 - 
        I*Pi*G[{0, 0, 1, 1}, x] + (29*G[{0, 1, 0, 0}, x])/6 + 
        (3*I)*Pi*G[{0, 1, 0, 0}, x] - 2*G[{0, 1, 0, 1}, x] - 
        2*G[{0, 1, 1, 0}, x] - (6*I)*Pi*G[{0, 1, 1, 0}, x] + 
        (27*G[{0, 1, 1, 1}, x])/2 - (5*G[{1, 0, 0, 0}, x])/6 + 
        9*G[{1, 0, 0, 1}, x] + I*Pi*G[{1, 0, 0, 1}, x] + 
        9*G[{1, 0, 1, 0}, x] - I*Pi*G[{1, 0, 1, 0}, x] + 
        7*G[{1, 0, 1, 1}, x] - 6*G[{1, 1, 0, 0}, x] - G[{1, 1, 0, 1}, x]/2 - 
        G[{1, 1, 1, 0}, x]/2 - (7*G[{1, 1, 1, 1}, x])/2 - 
        G[{0, 0, 0, 1, 1}, x] + 4*G[{0, 0, 1, 0, 0}, x] + 
        G[{0, 0, 1, 0, 1}, x] + G[{0, 0, 1, 1, 0}, x] - 
        4*G[{0, 0, 1, 1, 1}, x] + 2*G[{0, 1, 0, 0, 0}, x] + 
        3*G[{0, 1, 0, 0, 1}, x] + 3*G[{0, 1, 0, 1, 0}, x] - 
        3*G[{0, 1, 0, 1, 1}, x] - 5*G[{0, 1, 1, 0, 0}, x] - 
        G[{0, 1, 1, 0, 1}, x] - G[{0, 1, 1, 1, 0}, x] + 
        G[{0, 1, 1, 1, 1}, x] + G[{1, 0, 0, 1, 1}, x] - 
        4*G[{1, 0, 1, 0, 0}, x] + 3*G[{1, 0, 1, 0, 1}, x] + 
        3*G[{1, 0, 1, 1, 0}, x] - 3*G[{1, 0, 1, 1, 1}, x] - 
        4*G[{1, 1, 0, 0, 0}, x] + 2*G[{1, 1, 0, 0, 1}, x] + 
        2*G[{1, 1, 0, 1, 0}, x] - 3*G[{1, 1, 1, 0, 0}, x] + 
        5*G[{1, 1, 1, 0, 1}, x] + 5*G[{1, 1, 1, 1, 0}, x] - 
        7*G[{1, 1, 1, 1, 1}, x] - (1405*Zeta[3])/27 + (I/2)*Pi*Zeta[3] + 
        (437*Pi^2*Zeta[3])/72 + 18*G[{0}, x]*Zeta[3] + 
        (4*I)*Pi*G[{0}, x]*Zeta[3] - 20*G[{1}, x]*Zeta[3] + 
        (3*I)*Pi*G[{1}, x]*Zeta[3] + 5*G[{0, 0}, x]*Zeta[3] - 
        10*G[{0, 1}, x]*Zeta[3] + 3*G[{1, 0}, x]*Zeta[3] + 
        7*G[{1, 1}, x]*Zeta[3] - (35*Zeta[5])/4) + 
      ep^2*(33613945/93312 + ((3644*I)/243)*Pi - (274601*Pi^2)/15552 - 
        ((13*I)/324)*Pi^3 - (16301*Pi^4)/17280 + ((4591*I)/8640)*Pi^5 + 
        (5209*Pi^6)/60480 - (187721*G[{0}, x])/864 - ((242*I)/81)*Pi*
         G[{0}, x] + (6047*Pi^2*G[{0}, x])/648 - ((185*I)/108)*Pi^3*
         G[{0}, x] + (61*Pi^4*G[{0}, x])/144 + (I/9)*Pi^5*G[{0}, x] + 
        ((1585*I)/27)*Pi*G[{1}, x] + (1003*Pi^2*G[{1}, x])/108 + 
        ((3041*I)/216)*Pi^3*G[{1}, x] - (2407*Pi^4*G[{1}, x])/1080 - 
        (I/72)*Pi^5*G[{1}, x] + (71549*G[{0, 0}, x])/648 + 
        ((565*I)/54)*Pi*G[{0, 0}, x] - (301*Pi^2*G[{0, 0}, x])/48 + 
        ((37*I)/24)*Pi^3*G[{0, 0}, x] + (2*Pi^4*G[{0, 0}, x])/15 + 
        12*G[{0, 1}, x] - ((2365*I)/36)*Pi*G[{0, 1}, x] + 
        (1573*Pi^2*G[{0, 1}, x])/72 + ((217*I)/36)*Pi^3*G[{0, 1}, x] - 
        (103*Pi^4*G[{0, 1}, x])/180 + 12*G[{1, 0}, x] - 
        ((3697*I)/108)*Pi*G[{1, 0}, x] + (985*Pi^2*G[{1, 0}, x])/216 + 
        ((11*I)/72)*Pi^3*G[{1, 0}, x] + (11*Pi^4*G[{1, 0}, x])/90 + 
        (1261*G[{1, 1}, x])/27 - ((667*I)/9)*Pi*G[{1, 1}, x] - 
        (371*Pi^2*G[{1, 1}, x])/72 - ((13*I)/2)*Pi^3*G[{1, 1}, x] + 
        (23*Pi^4*G[{1, 1}, x])/90 - (3311*G[{0, 0, 0}, x])/108 - 
        ((134*I)/9)*Pi*G[{0, 0, 0}, x] + (77*Pi^2*G[{0, 0, 0}, x])/18 + 
        ((2*I)/3)*Pi^3*G[{0, 0, 0}, x] - (9*G[{0, 0, 1}, x])/2 - 
        ((148*I)/3)*Pi*G[{0, 0, 1}, x] + (32*Pi^2*G[{0, 0, 1}, x])/3 - 
        ((25*I)/6)*Pi^3*G[{0, 0, 1}, x] - (9*G[{0, 1, 0}, x])/2 - 
        ((11*I)/36)*Pi*G[{0, 1, 0}, x] - (25*Pi^2*G[{0, 1, 0}, x])/18 - 
        ((4*I)/3)*Pi^3*G[{0, 1, 0}, x] - (2311*G[{0, 1, 1}, x])/36 + 
        ((73*I)/4)*Pi*G[{0, 1, 1}, x] - (97*Pi^2*G[{0, 1, 1}, x])/12 + 
        ((3*I)/2)*Pi^3*G[{0, 1, 1}, x] - (269*G[{1, 0, 0}, x])/54 + 
        ((377*I)/18)*Pi*G[{1, 0, 0}, x] + (325*Pi^2*G[{1, 0, 0}, x])/72 - 
        (I/3)*Pi^3*G[{1, 0, 0}, x] - (129*G[{1, 0, 1}, x])/4 + 
        ((89*I)/2)*Pi*G[{1, 0, 1}, x] - (35*Pi^2*G[{1, 0, 1}, x])/6 + 
        ((5*I)/6)*Pi^3*G[{1, 0, 1}, x] - (129*G[{1, 1, 0}, x])/4 - 
        ((863*I)/36)*Pi*G[{1, 1, 0}, x] + (299*Pi^2*G[{1, 1, 0}, x])/18 + 
        (I/6)*Pi^3*G[{1, 1, 0}, x] - (3779*G[{1, 1, 1}, x])/36 + 
        ((443*I)/12)*Pi*G[{1, 1, 1}, x] + (97*Pi^2*G[{1, 1, 1}, x])/12 - 
        (305*G[{0, 0, 0, 0}, x])/12 + ((77*I)/6)*Pi*G[{0, 0, 0, 0}, x] + 
        2*Pi^2*G[{0, 0, 0, 0}, x] - ((51*I)/2)*Pi*G[{0, 0, 0, 1}, x] + 
        Pi^2*G[{0, 0, 0, 1}, x] - (9*I)*Pi*G[{0, 0, 1, 0}, x] - 
        (3*Pi^2*G[{0, 0, 1, 0}, x])/2 - (148*G[{0, 0, 1, 1}, x])/3 + 
        (25*I)*Pi*G[{0, 0, 1, 1}, x] + 4*Pi^2*G[{0, 0, 1, 1}, x] + 
        (112*G[{0, 1, 0, 0}, x])/9 + ((7*I)/2)*Pi*G[{0, 1, 0, 0}, x] - 
        (3*Pi^2*G[{0, 1, 0, 0}, x])/2 - (51*G[{0, 1, 0, 1}, x])/4 + 
        ((33*I)/2)*Pi*G[{0, 1, 0, 1}, x] + (19*Pi^2*G[{0, 1, 0, 1}, x])/6 - 
        (51*G[{0, 1, 1, 0}, x])/4 - ((26*I)/3)*Pi*G[{0, 1, 1, 0}, x] + 
        (26*Pi^2*G[{0, 1, 1, 0}, x])/3 + (109*G[{0, 1, 1, 1}, x])/2 - 
        (7*I)*Pi*G[{0, 1, 1, 1}, x] - (Pi^2*G[{0, 1, 1, 1}, x])/3 - 
        (29*G[{1, 0, 0, 0}, x])/18 - ((25*I)/2)*Pi*G[{1, 0, 0, 0}, x] + 
        (2*Pi^2*G[{1, 0, 0, 0}, x])/3 + 35*G[{1, 0, 0, 1}, x] + 
        ((111*I)/2)*Pi*G[{1, 0, 0, 1}, x] + (7*Pi^2*G[{1, 0, 0, 1}, x])/3 + 
        35*G[{1, 0, 1, 0}, x] + ((34*I)/3)*Pi*G[{1, 0, 1, 0}, x] + 
        3*Pi^2*G[{1, 0, 1, 0}, x] + (47*G[{1, 0, 1, 1}, x])/2 - 
        (35*I)*Pi*G[{1, 0, 1, 1}, x] + (13*Pi^2*G[{1, 0, 1, 1}, x])/6 - 
        (119*G[{1, 1, 0, 0}, x])/9 + ((47*I)/6)*Pi*G[{1, 1, 0, 0}, x] + 
        (11*Pi^2*G[{1, 1, 0, 0}, x])/3 + (13*G[{1, 1, 0, 1}, x])/4 - 
        ((71*I)/2)*Pi*G[{1, 1, 0, 1}, x] + (19*Pi^2*G[{1, 1, 0, 1}, x])/3 + 
        (13*G[{1, 1, 1, 0}, x])/4 + ((3*I)/2)*Pi*G[{1, 1, 1, 0}, x] + 
        (19*Pi^2*G[{1, 1, 1, 0}, x])/3 + 79*G[{1, 1, 1, 1}, x] - 
        (3*I)*Pi*G[{1, 1, 1, 1}, x] + (11*Pi^2*G[{1, 1, 1, 1}, x])/2 + 
        (154*G[{0, 0, 0, 0, 0}, x])/3 + (3*I)*Pi*G[{0, 0, 0, 0, 1}, x] - 
        (13*I)*Pi*G[{0, 0, 0, 1, 0}, x] - (51*G[{0, 0, 0, 1, 1}, x])/2 + 
        I*Pi*G[{0, 0, 0, 1, 1}, x] - (23*G[{0, 0, 1, 0, 0}, x])/2 - 
        (11*I)*Pi*G[{0, 0, 1, 0, 0}, x] + (5*G[{0, 0, 1, 0, 1}, x])/2 + 
        (5*G[{0, 0, 1, 1, 0}, x])/2 + (17*I)*Pi*G[{0, 0, 1, 1, 0}, x] + 
        (87*G[{0, 0, 1, 1, 1}, x])/2 - 2*G[{0, 1, 0, 0, 0}, x] - 
        (8*I)*Pi*G[{0, 1, 0, 0, 0}, x] - 6*G[{0, 1, 0, 0, 1}, x] + 
        (2*I)*Pi*G[{0, 1, 0, 0, 1}, x] - 6*G[{0, 1, 0, 1, 0}, x] + 
        (12*I)*Pi*G[{0, 1, 0, 1, 0}, x] + (53*G[{0, 1, 0, 1, 1}, x])/2 - 
        (3*I)*Pi*G[{0, 1, 0, 1, 1}, x] - (61*G[{0, 1, 1, 0, 0}, x])/6 + 
        (9*I)*Pi*G[{0, 1, 1, 0, 0}, x] + (11*G[{0, 1, 1, 0, 1}, x])/2 - 
        I*Pi*G[{0, 1, 1, 0, 1}, x] + (11*G[{0, 1, 1, 1, 0}, x])/2 - 
        (8*I)*Pi*G[{0, 1, 1, 1, 0}, x] - (79*G[{0, 1, 1, 1, 1}, x])/2 + 
        6*G[{1, 0, 0, 0, 0}, x] - (41*G[{1, 0, 0, 0, 1}, x])/2 - 
        I*Pi*G[{1, 0, 0, 0, 1}, x] - (41*G[{1, 0, 0, 1, 0}, x])/2 + 
        (5*I)*Pi*G[{1, 0, 0, 1, 0}, x] + 58*G[{1, 0, 0, 1, 1}, x] - 
        I*Pi*G[{1, 0, 0, 1, 1}, x] + (64*G[{1, 0, 1, 0, 0}, x])/3 + 
        (3*I)*Pi*G[{1, 0, 1, 0, 0}, x] - 28*G[{1, 0, 1, 0, 1}, x] - 
        28*G[{1, 0, 1, 1, 0}, x] - (6*I)*Pi*G[{1, 0, 1, 1, 0}, x] - 
        21*G[{1, 0, 1, 1, 1}, x] + (259*G[{1, 1, 0, 0, 0}, x])/6 - 
        (43*G[{1, 1, 0, 0, 1}, x])/2 + I*Pi*G[{1, 1, 0, 0, 1}, x] - 
        (43*G[{1, 1, 0, 1, 0}, x])/2 - I*Pi*G[{1, 1, 0, 1, 0}, x] - 
        13*G[{1, 1, 0, 1, 1}, x] - 4*G[{1, 1, 1, 0, 0}, x] + 
        (13*G[{1, 1, 1, 0, 1}, x])/2 + (13*G[{1, 1, 1, 1, 0}, x])/2 - 
        (5*G[{1, 1, 1, 1, 1}, x])/2 + 3*G[{0, 0, 0, 0, 1, 1}, x] - 
        12*G[{0, 0, 0, 1, 0, 0}, x] - G[{0, 0, 0, 1, 0, 1}, x] - 
        G[{0, 0, 0, 1, 1, 0}, x] + 4*G[{0, 0, 0, 1, 1, 1}, x] - 
        8*G[{0, 0, 1, 0, 0, 0}, x] - 11*G[{0, 0, 1, 0, 0, 1}, x] - 
        11*G[{0, 0, 1, 0, 1, 0}, x] + 9*G[{0, 0, 1, 0, 1, 1}, x] + 
        20*G[{0, 0, 1, 1, 0, 0}, x] - 5*G[{0, 0, 1, 1, 0, 1}, x] - 
        5*G[{0, 0, 1, 1, 1, 0}, x] + 13*G[{0, 0, 1, 1, 1, 1}, x] - 
        6*G[{0, 1, 0, 0, 0, 0}, x] - 6*G[{0, 1, 0, 0, 0, 1}, x] - 
        6*G[{0, 1, 0, 0, 1, 0}, x] + 2*G[{0, 1, 0, 0, 1, 1}, x] + 
        12*G[{0, 1, 0, 1, 0, 0}, x] - 6*G[{0, 1, 0, 1, 0, 1}, x] - 
        6*G[{0, 1, 0, 1, 1, 0}, x] + 9*G[{0, 1, 0, 1, 1, 1}, x] + 
        26*G[{0, 1, 1, 0, 0, 0}, x] - 7*G[{0, 1, 1, 0, 0, 1}, x] - 
        7*G[{0, 1, 1, 0, 1, 0}, x] + 8*G[{0, 1, 1, 0, 1, 1}, x] - 
        11*G[{0, 1, 1, 1, 0, 0}, x] + 5*G[{0, 1, 1, 1, 0, 1}, x] + 
        5*G[{0, 1, 1, 1, 1, 0}, x] - 7*G[{0, 1, 1, 1, 1, 1}, x] - 
        G[{1, 0, 0, 0, 1, 1}, x] + 12*G[{1, 0, 0, 1, 0, 0}, x] - 
        7*G[{1, 0, 0, 1, 0, 1}, x] - 7*G[{1, 0, 0, 1, 1, 0}, x] + 
        4*G[{1, 0, 0, 1, 1, 1}, x] + 14*G[{1, 0, 1, 0, 0, 0}, x] - 
        3*G[{1, 0, 1, 0, 0, 1}, x] - 3*G[{1, 0, 1, 0, 1, 0}, x] - 
        3*G[{1, 0, 1, 0, 1, 1}, x] - 7*G[{1, 0, 1, 1, 0, 0}, x] - 
        5*G[{1, 0, 1, 1, 0, 1}, x] - 5*G[{1, 0, 1, 1, 1, 0}, x] + 
        11*G[{1, 0, 1, 1, 1, 1}, x] + 12*G[{1, 1, 0, 0, 0, 0}, x] - 
        4*G[{1, 1, 0, 0, 0, 1}, x] - 4*G[{1, 1, 0, 0, 1, 0}, x] + 
        G[{1, 1, 0, 0, 1, 1}, x] + 9*G[{1, 1, 0, 1, 0, 0}, x] - 
        14*G[{1, 1, 0, 1, 0, 1}, x] - 14*G[{1, 1, 0, 1, 1, 0}, x] + 
        14*G[{1, 1, 0, 1, 1, 1}, x] + 16*G[{1, 1, 1, 0, 0, 0}, x] - 
        10*G[{1, 1, 1, 0, 0, 1}, x] - 10*G[{1, 1, 1, 0, 1, 0}, x] + 
        7*G[{1, 1, 1, 1, 0, 0}, x] - 17*G[{1, 1, 1, 1, 0, 1}, x] - 
        17*G[{1, 1, 1, 1, 1, 0}, x] + 31*G[{1, 1, 1, 1, 1, 1}, x] - 
        (64709*Zeta[3])/324 - ((239*I)/27)*Pi*Zeta[3] + 
        (1829*Pi^2*Zeta[3])/216 + ((173*I)/36)*Pi^3*Zeta[3] + 
        (3263*G[{0}, x]*Zeta[3])/36 + ((59*I)/18)*Pi*G[{0}, x]*Zeta[3] - 
        (21*Pi^2*G[{0}, x]*Zeta[3])/2 - (521*G[{1}, x]*Zeta[3])/9 - 
        ((53*I)/6)*Pi*G[{1}, x]*Zeta[3] - (7*Pi^2*G[{1}, x]*Zeta[3])/3 - 
        (203*G[{0, 0}, x]*Zeta[3])/9 - (2*I)*Pi*G[{0, 0}, x]*Zeta[3] - 
        (14*G[{0, 1}, x]*Zeta[3])/3 - (7*I)*Pi*G[{0, 1}, x]*Zeta[3] + 
        3*G[{1, 0}, x]*Zeta[3] + (4*I)*Pi*G[{1, 0}, x]*Zeta[3] - 
        14*G[{1, 1}, x]*Zeta[3] + (3*I)*Pi*G[{1, 1}, x]*Zeta[3] - 
        28*G[{0, 0, 0}, x]*Zeta[3] + 20*G[{0, 0, 1}, x]*Zeta[3] - 
        3*G[{0, 1, 1}, x]*Zeta[3] - 13*G[{1, 0, 1}, x]*Zeta[3] - 
        3*G[{1, 1, 0}, x]*Zeta[3] - 30*G[{1, 1, 1}, x]*Zeta[3] + 
        (683*Zeta[3]^2)/12 - (1243*Zeta[5])/20 - (21*I)*Pi*Zeta[5] - 
        11*G[{0}, x]*Zeta[5] - (5*G[{1}, x]*Zeta[5])/2)) + 
    FF[1/(s*(1 - x))]*(58897/2592 + ((101*I)/27)*Pi - (737*Pi^2)/432 + 
      ((2*I)/3)*Pi^3 + (5*Pi^4)/72 + ((2*I)/3)*Pi*G[{0}, x] + 
      (11*Pi^2*G[{0}, x])/12 - (215*G[{1}, x])/24 - 
      ((67*I)/18)*Pi*G[{1}, x] + (11*Pi^2*G[{1}, x])/18 - 
      (I/6)*Pi^3*G[{1}, x] + (2*G[{0, 0}, x])/3 + I*Pi*G[{0, 0}, x] + 
      (Pi^2*G[{0, 0}, x])/3 - (2*I)*Pi*G[{0, 1}, x] + (Pi^2*G[{0, 1}, x])/6 - 
      (3*I)*Pi*G[{1, 0}, x] - (Pi^2*G[{1, 0}, x])/6 - (35*G[{1, 1}, x])/36 + 
      ((11*I)/6)*Pi*G[{1, 1}, x] + (Pi^2*G[{1, 1}, x])/6 + 
      (3*G[{0, 0, 0}, x])/2 - G[{0, 0, 1}, x]/2 - G[{0, 1, 0}, x]/2 - 
      (3*G[{0, 1, 1}, x])/2 - 3*G[{1, 0, 0}, x] - I*Pi*G[{1, 0, 1}, x] + 
      I*Pi*G[{1, 1, 0}, x] + (11*G[{1, 1, 1}, x])/3 + G[{0, 0, 0, 0}, x] - 
      G[{0, 0, 0, 1}, x] - G[{0, 0, 1, 0}, x] + G[{0, 0, 1, 1}, x] - 
      G[{1, 0, 1, 1}, x] + G[{1, 1, 0, 0}, x] - (349*Zeta[3])/36 - 
      ((13*I)/2)*Pi*Zeta[3] - G[{0}, x]*Zeta[3] + 4*G[{1}, x]*Zeta[3] + 
      ep*(1549489/15552 + ((607*I)/81)*Pi - (12983*Pi^2)/2592 + 
        ((11*I)/8)*Pi^3 - (389*Pi^4)/480 - (I/15)*Pi^5 + 
        ((397*I)/18)*Pi*G[{0}, x] + (67*Pi^2*G[{0}, x])/18 - 
        ((2*I)/3)*Pi^3*G[{0}, x] - (Pi^4*G[{0}, x])/9 - 
        (7841*G[{1}, x])/144 - ((323*I)/54)*Pi*G[{1}, x] + 
        (1439*Pi^2*G[{1}, x])/432 + ((11*I)/8)*Pi^3*G[{1}, x] + 
        (59*Pi^4*G[{1}, x])/360 + (185*G[{0, 0}, x])/9 - 
        (10*I)*Pi*G[{0, 0}, x] - (23*Pi^2*G[{0, 0}, x])/6 + 
        (3*G[{0, 1}, x])/2 - ((119*I)/9)*Pi*G[{0, 1}, x] + 
        (11*Pi^2*G[{0, 1}, x])/18 - (I/6)*Pi^3*G[{0, 1}, x] + 
        (3*G[{1, 0}, x])/2 - ((49*I)/3)*Pi*G[{1, 0}, x] + 
        (47*Pi^2*G[{1, 0}, x])/12 - (I/6)*Pi^3*G[{1, 0}, x] + 
        (1009*G[{1, 1}, x])/54 + ((67*I)/9)*Pi*G[{1, 1}, x] - 
        (143*Pi^2*G[{1, 1}, x])/72 + ((2*I)/3)*Pi^3*G[{1, 1}, x] - 
        (27*G[{0, 0, 0}, x])/2 - I*Pi*G[{0, 0, 0}, x] - 
        (5*Pi^2*G[{0, 0, 0}, x])/3 - 7*G[{0, 0, 1}, x] - 
        ((15*I)/2)*Pi*G[{0, 0, 1}, x] - (3*Pi^2*G[{0, 0, 1}, x])/2 - 
        7*G[{0, 1, 0}, x] + (15*I)*Pi*G[{0, 1, 0}, x] - 
        (3*Pi^2*G[{0, 1, 0}, x])/2 - (56*G[{0, 1, 1}, x])/9 + 
        ((10*I)/3)*Pi*G[{0, 1, 1}, x] - (Pi^2*G[{0, 1, 1}, x])/3 - 
        (49*G[{1, 0, 0}, x])/3 + ((11*I)/2)*Pi*G[{1, 0, 0}, x] + 
        (Pi^2*G[{1, 0, 0}, x])/6 + ((17*I)/6)*Pi*G[{1, 0, 1}, x] + 
        (Pi^2*G[{1, 0, 1}, x])/3 - ((21*I)/2)*Pi*G[{1, 1, 0}, x] - 
        (4*Pi^2*G[{1, 1, 0}, x])/3 + (239*G[{1, 1, 1}, x])/36 - 
        ((11*I)/2)*Pi*G[{1, 1, 1}, x] - (2*Pi^2*G[{1, 1, 1}, x])/3 - 
        (7*G[{0, 0, 0, 0}, x])/2 - G[{0, 0, 0, 1}, x]/2 - 
        G[{0, 0, 1, 0}, x]/2 - 6*G[{0, 0, 1, 1}, x] + 7*G[{0, 1, 0, 0}, x] + 
        9*G[{0, 1, 0, 1}, x] - I*Pi*G[{0, 1, 0, 1}, x] + 
        9*G[{0, 1, 1, 0}, x] + I*Pi*G[{0, 1, 1, 0}, x] - 
        (5*G[{0, 1, 1, 1}, x])/6 + (27*G[{1, 0, 0, 0}, x])/2 - 
        2*G[{1, 0, 0, 1}, x] - (6*I)*Pi*G[{1, 0, 0, 1}, x] - 
        2*G[{1, 0, 1, 0}, x] + (29*G[{1, 0, 1, 1}, x])/6 + 
        (3*I)*Pi*G[{1, 0, 1, 1}, x] - (21*G[{1, 1, 0, 0}, x])/2 - 
        I*Pi*G[{1, 1, 0, 0}, x] + (5*I)*Pi*G[{1, 1, 0, 1}, x] - 
        I*Pi*G[{1, 1, 1, 0}, x] - (33*G[{1, 1, 1, 1}, x])/2 - 
        7*G[{0, 0, 0, 0, 0}, x] + 5*G[{0, 0, 0, 0, 1}, x] + 
        5*G[{0, 0, 0, 1, 0}, x] - 3*G[{0, 0, 0, 1, 1}, x] + 
        2*G[{0, 0, 1, 0, 1}, x] + 2*G[{0, 0, 1, 1, 0}, x] - 
        4*G[{0, 0, 1, 1, 1}, x] - 3*G[{0, 1, 0, 0, 0}, x] + 
        3*G[{0, 1, 0, 0, 1}, x] + 3*G[{0, 1, 0, 1, 0}, x] - 
        4*G[{0, 1, 0, 1, 1}, x] + G[{0, 1, 1, 0, 0}, x] + 
        G[{1, 0, 0, 0, 0}, x] - G[{1, 0, 0, 0, 1}, x] - 
        G[{1, 0, 0, 1, 0}, x] - 5*G[{1, 0, 0, 1, 1}, x] - 
        3*G[{1, 0, 1, 0, 0}, x] + 3*G[{1, 0, 1, 0, 1}, x] + 
        3*G[{1, 0, 1, 1, 0}, x] + 2*G[{1, 0, 1, 1, 1}, x] - 
        4*G[{1, 1, 0, 0, 0}, x] + G[{1, 1, 0, 0, 1}, x] + 
        G[{1, 1, 0, 1, 0}, x] + 4*G[{1, 1, 0, 1, 1}, x] - 
        G[{1, 1, 1, 0, 0}, x] - (1489*Zeta[3])/27 - ((56*I)/3)*Pi*Zeta[3] + 
        (725*Pi^2*Zeta[3])/72 + (5*G[{0}, x]*Zeta[3])/2 + 
        (14*G[{1}, x]*Zeta[3])/3 + (5*I)*Pi*G[{1}, x]*Zeta[3] + 
        7*G[{0, 0}, x]*Zeta[3] + 5*G[{0, 1}, x]*Zeta[3] - 
        4*G[{1, 0}, x]*Zeta[3] - G[{1, 1}, x]*Zeta[3] - (27*Zeta[5])/4) + 
      ep^2*(33613945/93312 + ((3644*I)/243)*Pi - (274601*Pi^2)/15552 + 
        ((281*I)/54)*Pi^3 - (206671*Pi^4)/51840 - ((2459*I)/2880)*Pi^5 + 
        (1441*Pi^6)/12096 + ((1585*I)/27)*Pi*G[{0}, x] + 
        (1003*Pi^2*G[{0}, x])/108 + ((8*I)/3)*Pi^3*G[{0}, x] + 
        (31*Pi^4*G[{0}, x])/45 - (187721*G[{1}, x])/864 - 
        ((242*I)/81)*Pi*G[{1}, x] + (6047*Pi^2*G[{1}, x])/648 + 
        ((155*I)/24)*Pi^3*G[{1}, x] - (2239*Pi^4*G[{1}, x])/2160 + 
        ((67*I)/360)*Pi^5*G[{1}, x] + (1261*G[{0, 0}, x])/27 - 
        ((667*I)/9)*Pi*G[{0, 0}, x] - (371*Pi^2*G[{0, 0}, x])/72 - 
        (I/3)*Pi^3*G[{0, 0}, x] + (49*Pi^4*G[{0, 0}, x])/180 + 
        12*G[{0, 1}, x] - ((3697*I)/108)*Pi*G[{0, 1}, x] + 
        (985*Pi^2*G[{0, 1}, x])/216 - ((173*I)/24)*Pi^3*G[{0, 1}, x] - 
        (Pi^4*G[{0, 1}, x])/180 + 12*G[{1, 0}, x] - ((2365*I)/36)*Pi*
         G[{1, 0}, x] + (1573*Pi^2*G[{1, 0}, x])/72 + 
        ((11*I)/6)*Pi^3*G[{1, 0}, x] + (67*Pi^4*G[{1, 0}, x])/360 + 
        (71549*G[{1, 1}, x])/648 + ((565*I)/54)*Pi*G[{1, 1}, x] - 
        (301*Pi^2*G[{1, 1}, x])/48 + ((103*I)/24)*Pi^3*G[{1, 1}, x] + 
        (7*Pi^4*G[{1, 1}, x])/24 - (3779*G[{0, 0, 0}, x])/36 + 
        ((443*I)/12)*Pi*G[{0, 0, 0}, x] + (97*Pi^2*G[{0, 0, 0}, x])/12 - 
        (129*G[{0, 0, 1}, x])/4 - ((863*I)/36)*Pi*G[{0, 0, 1}, x] + 
        (299*Pi^2*G[{0, 0, 1}, x])/18 - (I/6)*Pi^3*G[{0, 0, 1}, x] - 
        (129*G[{0, 1, 0}, x])/4 + ((89*I)/2)*Pi*G[{0, 1, 0}, x] - 
        (35*Pi^2*G[{0, 1, 0}, x])/6 - (I/6)*Pi^3*G[{0, 1, 0}, x] - 
        (269*G[{0, 1, 1}, x])/54 + ((377*I)/18)*Pi*G[{0, 1, 1}, x] + 
        (325*Pi^2*G[{0, 1, 1}, x])/72 + ((2*I)/3)*Pi^3*G[{0, 1, 1}, x] - 
        (2311*G[{1, 0, 0}, x])/36 + ((73*I)/4)*Pi*G[{1, 0, 0}, x] - 
        (97*Pi^2*G[{1, 0, 0}, x])/12 + (I/3)*Pi^3*G[{1, 0, 0}, x] - 
        (9*G[{1, 0, 1}, x])/2 - ((11*I)/36)*Pi*G[{1, 0, 1}, x] - 
        (25*Pi^2*G[{1, 0, 1}, x])/18 + (I/3)*Pi^3*G[{1, 0, 1}, x] - 
        (9*G[{1, 1, 0}, x])/2 - ((148*I)/3)*Pi*G[{1, 1, 0}, x] + 
        (32*Pi^2*G[{1, 1, 0}, x])/3 - ((4*I)/3)*Pi^3*G[{1, 1, 0}, x] - 
        (3311*G[{1, 1, 1}, x])/108 - ((134*I)/9)*Pi*G[{1, 1, 1}, x] + 
        (77*Pi^2*G[{1, 1, 1}, x])/18 - (2*I)*Pi^3*G[{1, 1, 1}, x] + 
        79*G[{0, 0, 0, 0}, x] - (3*I)*Pi*G[{0, 0, 0, 0}, x] + 
        (11*Pi^2*G[{0, 0, 0, 0}, x])/2 + (13*G[{0, 0, 0, 1}, x])/4 + 
        ((3*I)/2)*Pi*G[{0, 0, 0, 1}, x] + (19*Pi^2*G[{0, 0, 0, 1}, x])/3 + 
        (13*G[{0, 0, 1, 0}, x])/4 - ((71*I)/2)*Pi*G[{0, 0, 1, 0}, x] + 
        (19*Pi^2*G[{0, 0, 1, 0}, x])/3 - (119*G[{0, 0, 1, 1}, x])/9 + 
        ((47*I)/6)*Pi*G[{0, 0, 1, 1}, x] + (11*Pi^2*G[{0, 0, 1, 1}, x])/3 + 
        (47*G[{0, 1, 0, 0}, x])/2 - (35*I)*Pi*G[{0, 1, 0, 0}, x] + 
        (13*Pi^2*G[{0, 1, 0, 0}, x])/6 + 35*G[{0, 1, 0, 1}, x] + 
        ((34*I)/3)*Pi*G[{0, 1, 0, 1}, x] + 3*Pi^2*G[{0, 1, 0, 1}, x] + 
        35*G[{0, 1, 1, 0}, x] + ((111*I)/2)*Pi*G[{0, 1, 1, 0}, x] + 
        (7*Pi^2*G[{0, 1, 1, 0}, x])/3 - (29*G[{0, 1, 1, 1}, x])/18 - 
        ((25*I)/2)*Pi*G[{0, 1, 1, 1}, x] + (2*Pi^2*G[{0, 1, 1, 1}, x])/3 + 
        (109*G[{1, 0, 0, 0}, x])/2 - (7*I)*Pi*G[{1, 0, 0, 0}, x] - 
        (Pi^2*G[{1, 0, 0, 0}, x])/3 - (51*G[{1, 0, 0, 1}, x])/4 - 
        ((26*I)/3)*Pi*G[{1, 0, 0, 1}, x] + (26*Pi^2*G[{1, 0, 0, 1}, x])/3 - 
        (51*G[{1, 0, 1, 0}, x])/4 + ((33*I)/2)*Pi*G[{1, 0, 1, 0}, x] + 
        (19*Pi^2*G[{1, 0, 1, 0}, x])/6 + (112*G[{1, 0, 1, 1}, x])/9 + 
        ((7*I)/2)*Pi*G[{1, 0, 1, 1}, x] - (3*Pi^2*G[{1, 0, 1, 1}, x])/2 - 
        (148*G[{1, 1, 0, 0}, x])/3 + (25*I)*Pi*G[{1, 1, 0, 0}, x] + 
        4*Pi^2*G[{1, 1, 0, 0}, x] - (9*I)*Pi*G[{1, 1, 0, 1}, x] - 
        (3*Pi^2*G[{1, 1, 0, 1}, x])/2 - ((51*I)/2)*Pi*G[{1, 1, 1, 0}, x] + 
        Pi^2*G[{1, 1, 1, 0}, x] - (305*G[{1, 1, 1, 1}, x])/12 + 
        ((77*I)/6)*Pi*G[{1, 1, 1, 1}, x] + 2*Pi^2*G[{1, 1, 1, 1}, x] - 
        (5*G[{0, 0, 0, 0, 0}, x])/2 + (13*G[{0, 0, 0, 0, 1}, x])/2 + 
        (13*G[{0, 0, 0, 1, 0}, x])/2 - 4*G[{0, 0, 0, 1, 1}, x] - 
        13*G[{0, 0, 1, 0, 0}, x] - (43*G[{0, 0, 1, 0, 1}, x])/2 - 
        I*Pi*G[{0, 0, 1, 0, 1}, x] - (43*G[{0, 0, 1, 1, 0}, x])/2 + 
        I*Pi*G[{0, 0, 1, 1, 0}, x] + (259*G[{0, 0, 1, 1, 1}, x])/6 - 
        21*G[{0, 1, 0, 0, 0}, x] - 28*G[{0, 1, 0, 0, 1}, x] - 
        (6*I)*Pi*G[{0, 1, 0, 0, 1}, x] - 28*G[{0, 1, 0, 1, 0}, x] + 
        (64*G[{0, 1, 0, 1, 1}, x])/3 + (3*I)*Pi*G[{0, 1, 0, 1, 1}, x] + 
        58*G[{0, 1, 1, 0, 0}, x] - I*Pi*G[{0, 1, 1, 0, 0}, x] - 
        (41*G[{0, 1, 1, 0, 1}, x])/2 + (5*I)*Pi*G[{0, 1, 1, 0, 1}, x] - 
        (41*G[{0, 1, 1, 1, 0}, x])/2 - I*Pi*G[{0, 1, 1, 1, 0}, x] + 
        6*G[{0, 1, 1, 1, 1}, x] - (79*G[{1, 0, 0, 0, 0}, x])/2 + 
        (11*G[{1, 0, 0, 0, 1}, x])/2 - (8*I)*Pi*G[{1, 0, 0, 0, 1}, x] + 
        (11*G[{1, 0, 0, 1, 0}, x])/2 - I*Pi*G[{1, 0, 0, 1, 0}, x] - 
        (61*G[{1, 0, 0, 1, 1}, x])/6 + (9*I)*Pi*G[{1, 0, 0, 1, 1}, x] + 
        (53*G[{1, 0, 1, 0, 0}, x])/2 - (3*I)*Pi*G[{1, 0, 1, 0, 0}, x] - 
        6*G[{1, 0, 1, 0, 1}, x] + (12*I)*Pi*G[{1, 0, 1, 0, 1}, x] - 
        6*G[{1, 0, 1, 1, 0}, x] + (2*I)*Pi*G[{1, 0, 1, 1, 0}, x] - 
        2*G[{1, 0, 1, 1, 1}, x] - (8*I)*Pi*G[{1, 0, 1, 1, 1}, x] + 
        (87*G[{1, 1, 0, 0, 0}, x])/2 + (5*G[{1, 1, 0, 0, 1}, x])/2 + 
        (17*I)*Pi*G[{1, 1, 0, 0, 1}, x] + (5*G[{1, 1, 0, 1, 0}, x])/2 - 
        (23*G[{1, 1, 0, 1, 1}, x])/2 - (11*I)*Pi*G[{1, 1, 0, 1, 1}, x] - 
        (51*G[{1, 1, 1, 0, 0}, x])/2 + I*Pi*G[{1, 1, 1, 0, 0}, x] - 
        (13*I)*Pi*G[{1, 1, 1, 0, 1}, x] + (3*I)*Pi*G[{1, 1, 1, 1, 0}, x] + 
        (154*G[{1, 1, 1, 1, 1}, x])/3 + 31*G[{0, 0, 0, 0, 0, 0}, x] - 
        17*G[{0, 0, 0, 0, 0, 1}, x] - 17*G[{0, 0, 0, 0, 1, 0}, x] + 
        7*G[{0, 0, 0, 0, 1, 1}, x] - 10*G[{0, 0, 0, 1, 0, 1}, x] - 
        10*G[{0, 0, 0, 1, 1, 0}, x] + 16*G[{0, 0, 0, 1, 1, 1}, x] + 
        14*G[{0, 0, 1, 0, 0, 0}, x] - 14*G[{0, 0, 1, 0, 0, 1}, x] - 
        14*G[{0, 0, 1, 0, 1, 0}, x] + 9*G[{0, 0, 1, 0, 1, 1}, x] + 
        G[{0, 0, 1, 1, 0, 0}, x] - 4*G[{0, 0, 1, 1, 0, 1}, x] - 
        4*G[{0, 0, 1, 1, 1, 0}, x] + 12*G[{0, 0, 1, 1, 1, 1}, x] + 
        11*G[{0, 1, 0, 0, 0, 0}, x] - 5*G[{0, 1, 0, 0, 0, 1}, x] - 
        5*G[{0, 1, 0, 0, 1, 0}, x] - 7*G[{0, 1, 0, 0, 1, 1}, x] - 
        3*G[{0, 1, 0, 1, 0, 0}, x] - 3*G[{0, 1, 0, 1, 0, 1}, x] - 
        3*G[{0, 1, 0, 1, 1, 0}, x] + 14*G[{0, 1, 0, 1, 1, 1}, x] + 
        4*G[{0, 1, 1, 0, 0, 0}, x] - 7*G[{0, 1, 1, 0, 0, 1}, x] - 
        7*G[{0, 1, 1, 0, 1, 0}, x] + 12*G[{0, 1, 1, 0, 1, 1}, x] - 
        G[{0, 1, 1, 1, 0, 0}, x] - 7*G[{1, 0, 0, 0, 0, 0}, x] + 
        5*G[{1, 0, 0, 0, 0, 1}, x] + 5*G[{1, 0, 0, 0, 1, 0}, x] - 
        11*G[{1, 0, 0, 0, 1, 1}, x] + 8*G[{1, 0, 0, 1, 0, 0}, x] - 
        7*G[{1, 0, 0, 1, 0, 1}, x] - 7*G[{1, 0, 0, 1, 1, 0}, x] + 
        26*G[{1, 0, 0, 1, 1, 1}, x] + 9*G[{1, 0, 1, 0, 0, 0}, x] - 
        6*G[{1, 0, 1, 0, 0, 1}, x] - 6*G[{1, 0, 1, 0, 1, 0}, x] + 
        12*G[{1, 0, 1, 0, 1, 1}, x] + 2*G[{1, 0, 1, 1, 0, 0}, x] - 
        6*G[{1, 0, 1, 1, 0, 1}, x] - 6*G[{1, 0, 1, 1, 1, 0}, x] - 
        6*G[{1, 0, 1, 1, 1, 1}, x] + 13*G[{1, 1, 0, 0, 0, 0}, x] - 
        5*G[{1, 1, 0, 0, 0, 1}, x] - 5*G[{1, 1, 0, 0, 1, 0}, x] + 
        20*G[{1, 1, 0, 0, 1, 1}, x] + 9*G[{1, 1, 0, 1, 0, 0}, x] - 
        11*G[{1, 1, 0, 1, 0, 1}, x] - 11*G[{1, 1, 0, 1, 1, 0}, x] - 
        8*G[{1, 1, 0, 1, 1, 1}, x] + 4*G[{1, 1, 1, 0, 0, 0}, x] - 
        G[{1, 1, 1, 0, 0, 1}, x] - G[{1, 1, 1, 0, 1, 0}, x] - 
        12*G[{1, 1, 1, 0, 1, 1}, x] + 3*G[{1, 1, 1, 1, 0, 0}, x] - 
        (74903*Zeta[3])/324 - ((4093*I)/54)*Pi*Zeta[3] + 
        (289*Pi^2*Zeta[3])/27 + ((245*I)/36)*Pi^3*Zeta[3] + 
        (127*G[{0}, x]*Zeta[3])/12 - (12*I)*Pi*G[{0}, x]*Zeta[3] - 
        (13*Pi^2*G[{0}, x]*Zeta[3])/2 + (749*G[{1}, x]*Zeta[3])/18 - 
        ((169*I)/18)*Pi*G[{1}, x]*Zeta[3] - (20*Pi^2*G[{1}, x]*Zeta[3])/3 - 
        51*G[{0, 0}, x]*Zeta[3] + (283*G[{0, 1}, x]*Zeta[3])/6 + 
        (5*I)*Pi*G[{0, 1}, x]*Zeta[3] + (41*G[{1, 0}, x]*Zeta[3])/2 - 
        (3*I)*Pi*G[{1, 0}, x]*Zeta[3] - (703*G[{1, 1}, x]*Zeta[3])/18 - 
        (2*I)*Pi*G[{1, 1}, x]*Zeta[3] - 30*G[{0, 0, 0}, x]*Zeta[3] - 
        G[{0, 0, 1}, x]*Zeta[3] - 7*G[{0, 1, 0}, x]*Zeta[3] - 
        6*G[{0, 1, 1}, x]*Zeta[3] + 4*G[{1, 0, 0}, x]*Zeta[3] - 
        10*G[{1, 0, 1}, x]*Zeta[3] + 3*G[{1, 1, 0}, x]*Zeta[3] - 
        12*G[{1, 1, 1}, x]*Zeta[3] + (677*Zeta[3]^2)/12 - (4879*Zeta[5])/60 - 
        ((51*I)/2)*Pi*Zeta[5] - (47*G[{0}, x]*Zeta[5])/2 + 
        (43*G[{1}, x]*Zeta[5])/2))) + 
  COLOR[CF^2]*(-(Pi^2/s) + (Pi^2*G[{0}, x])/(2*s) + (Pi^2*G[{1}, x])/(2*s) - 
    (2*G[{0, 0}, x])/s + (2*G[{0, 1}, x])/s + (2*G[{1, 0}, x])/s - 
    (2*G[{1, 1}, x])/s + G[{0, 0, 0}, x]/s - G[{0, 0, 1}, x]/s - 
    G[{0, 1, 0}, x]/s + G[{0, 1, 1}, x]/s + G[{1, 0, 0}, x]/s - 
    G[{1, 0, 1}, x]/s - G[{1, 1, 0}, x]/s + G[{1, 1, 1}, x]/s + 
    FF[1/(s*x^2)]*((-I)*Pi*G[{1}, x] - G[{1, 1}, x] + 
      ep*((-7*I)*Pi*G[{1}, x] + (3*Pi^2*G[{1}, x])/2 - I*Pi*G[{1, 0}, x] - 
        7*G[{1, 1}, x] + I*Pi*G[{1, 1}, x] - G[{1, 0, 1}, x] - 
        G[{1, 1, 0}, x] + 4*G[{1, 1, 1}, x]) + 
      ep^2*((-36*I)*Pi*G[{1}, x] + (21*Pi^2*G[{1}, x])/2 + 
        ((7*I)/3)*Pi^3*G[{1}, x] - (7*I)*Pi*G[{1, 0}, x] - 
        (3*Pi^2*G[{1, 0}, x])/2 - 36*G[{1, 1}, x] + (7*I)*Pi*G[{1, 1}, x] - 
        3*Pi^2*G[{1, 1}, x] + (5*I)*Pi*G[{1, 0, 0}, x] - 7*G[{1, 0, 1}, x] - 
        7*G[{1, 1, 0}, x] - (5*I)*Pi*G[{1, 1, 0}, x] + 28*G[{1, 1, 1}, x] + 
        5*G[{1, 0, 0, 1}, x] + 5*G[{1, 0, 1, 0}, x] - 3*G[{1, 0, 1, 1}, x] - 
        7*G[{1, 1, 0, 0}, x] + 4*G[{1, 1, 0, 1}, x] + 4*G[{1, 1, 1, 0}, x] - 
        12*G[{1, 1, 1, 1}, x])) - (2*Zeta[3])/s + 
    ep*((-55*Pi^2)/(2*s) - (((3*I)/2)*Pi^3)/s + (7*Pi^4)/(40*s) + 
      (5*Pi^2*G[{0}, x])/(2*s) + (5*Pi^2*G[{1}, x])/(2*s) - 
      (55*G[{0, 0}, x])/s - ((3*I)*Pi*G[{0, 0}, x])/s - 
      (Pi^2*G[{0, 0}, x])/(3*s) + (55*G[{0, 1}, x])/s + 
      ((3*I)*Pi*G[{0, 1}, x])/s - (19*Pi^2*G[{0, 1}, x])/(6*s) + 
      (55*G[{1, 0}, x])/s + ((3*I)*Pi*G[{1, 0}, x])/s - 
      (19*Pi^2*G[{1, 0}, x])/(6*s) - (55*G[{1, 1}, x])/s - 
      ((3*I)*Pi*G[{1, 1}, x])/s - (Pi^2*G[{1, 1}, x])/(3*s) + 
      (6*G[{0, 0, 0}, x])/s - (5*G[{0, 0, 1}, x])/s - (5*G[{0, 1, 0}, x])/s + 
      (4*G[{0, 1, 1}, x])/s + (4*G[{1, 0, 0}, x])/s - (5*G[{1, 0, 1}, x])/s - 
      (5*G[{1, 1, 0}, x])/s + (6*G[{1, 1, 1}, x])/s + G[{0, 0, 0, 0}, x]/s - 
      (3*G[{0, 0, 0, 1}, x])/s - (3*G[{0, 0, 1, 0}, x])/s + 
      (5*G[{0, 0, 1, 1}, x])/s - (8*G[{0, 1, 0, 0}, x])/s + 
      (10*G[{0, 1, 0, 1}, x])/s + (10*G[{0, 1, 1, 0}, x])/s - 
      (12*G[{0, 1, 1, 1}, x])/s - (12*G[{1, 0, 0, 0}, x])/s + 
      (10*G[{1, 0, 0, 1}, x])/s + (10*G[{1, 0, 1, 0}, x])/s - 
      (8*G[{1, 0, 1, 1}, x])/s + (5*G[{1, 1, 0, 0}, x])/s - 
      (3*G[{1, 1, 0, 1}, x])/s - (3*G[{1, 1, 1, 0}, x])/s + 
      G[{1, 1, 1, 1}, x]/s - (9*Zeta[3])/s + (5*G[{0}, x]*Zeta[3])/s + 
      (5*G[{1}, x]*Zeta[3])/s) + FF[1/(s*(1 - x)^2)]*
     ((-I)*Pi*G[{0}, x] - G[{0, 0}, x] + 
      ep*((-I/6)*Pi^3 - (7*I)*Pi*G[{0}, x] + (3*Pi^2*G[{0}, x])/2 - 
        7*G[{0, 0}, x] + I*Pi*G[{0, 0}, x] - I*Pi*G[{0, 1}, x] + 
        4*G[{0, 0, 0}, x] - G[{0, 0, 1}, x] - G[{0, 1, 0}, x] + Zeta[3]) + 
      ep^2*(((-7*I)/6)*Pi^3 - (47*Pi^4)/120 - (36*I)*Pi*G[{0}, x] + 
        (21*Pi^2*G[{0}, x])/2 + ((3*I)/2)*Pi^3*G[{0}, x] - 36*G[{0, 0}, x] + 
        (7*I)*Pi*G[{0, 0}, x] - 3*Pi^2*G[{0, 0}, x] - (7*I)*Pi*G[{0, 1}, x] - 
        (3*Pi^2*G[{0, 1}, x])/2 + 28*G[{0, 0, 0}, x] - 7*G[{0, 0, 1}, x] - 
        (5*I)*Pi*G[{0, 0, 1}, x] - 7*G[{0, 1, 0}, x] + 
        (5*I)*Pi*G[{0, 1, 1}, x] - 12*G[{0, 0, 0, 0}, x] + 
        4*G[{0, 0, 0, 1}, x] + 4*G[{0, 0, 1, 0}, x] - 7*G[{0, 0, 1, 1}, x] - 
        3*G[{0, 1, 0, 0}, x] + 5*G[{0, 1, 0, 1}, x] + 5*G[{0, 1, 1, 0}, x] + 
        7*Zeta[3] - (10*I)*Pi*Zeta[3] + 5*G[{0}, x]*Zeta[3])) + 
    ep^2*((-201*Pi^2)/s - ((15*I)*Pi^3)/s + (29*Pi^4)/(40*s) + 
      (183*Pi^2*G[{0}, x])/(4*s) + (((15*I)/4)*Pi^3*G[{0}, x])/s - 
      (17*Pi^4*G[{0}, x])/(45*s) + (183*Pi^2*G[{1}, x])/(4*s) + 
      (((3*I)/4)*Pi^3*G[{1}, x])/s - (17*Pi^4*G[{1}, x])/(360*s) - 
      (402*G[{0, 0}, x])/s - ((30*I)*Pi*G[{0, 0}, x])/s + 
      (Pi^2*G[{0, 0}, x])/(2*s) + (402*G[{0, 1}, x])/s + 
      ((30*I)*Pi*G[{0, 1}, x])/s - (12*Pi^2*G[{0, 1}, x])/s + 
      (402*G[{1, 0}, x])/s + ((30*I)*Pi*G[{1, 0}, x])/s - 
      (12*Pi^2*G[{1, 0}, x])/s - (402*G[{1, 1}, x])/s - 
      ((30*I)*Pi*G[{1, 1}, x])/s + (Pi^2*G[{1, 1}, x])/(2*s) + 
      (343*G[{0, 0, 0}, x])/(2*s) + (((21*I)/2)*Pi*G[{0, 0, 0}, x])/s - 
      (19*Pi^2*G[{0, 0, 0}, x])/(6*s) - (183*G[{0, 0, 1}, x])/(2*s) + 
      (((9*I)/2)*Pi*G[{0, 0, 1}, x])/s + (19*Pi^2*G[{0, 0, 1}, x])/(3*s) - 
      (183*G[{0, 1, 0}, x])/(2*s) - (((27*I)/2)*Pi*G[{0, 1, 0}, x])/s + 
      (15*Pi^2*G[{0, 1, 0}, x])/(2*s) + (23*G[{0, 1, 1}, x])/(2*s) - 
      (((3*I)/2)*Pi*G[{0, 1, 1}, x])/s + (47*Pi^2*G[{0, 1, 1}, x])/(6*s) + 
      (23*G[{1, 0, 0}, x])/(2*s) - (((3*I)/2)*Pi*G[{1, 0, 0}, x])/s + 
      (47*Pi^2*G[{1, 0, 0}, x])/(6*s) - (183*G[{1, 0, 1}, x])/(2*s) - 
      (((27*I)/2)*Pi*G[{1, 0, 1}, x])/s + (15*Pi^2*G[{1, 0, 1}, x])/(2*s) - 
      (183*G[{1, 1, 0}, x])/(2*s) + (((9*I)/2)*Pi*G[{1, 1, 0}, x])/s + 
      (19*Pi^2*G[{1, 1, 0}, x])/(3*s) + (343*G[{1, 1, 1}, x])/(2*s) + 
      (((21*I)/2)*Pi*G[{1, 1, 1}, x])/s - (19*Pi^2*G[{1, 1, 1}, x])/(6*s) + 
      (10*G[{0, 0, 0, 0}, x])/s - (23*G[{0, 0, 0, 1}, x])/(2*s) - 
      (23*G[{0, 0, 1, 0}, x])/(2*s) + (26*G[{0, 0, 1, 1}, x])/s - 
      (38*G[{0, 1, 0, 0}, x])/s + (69*G[{0, 1, 0, 1}, x])/(2*s) + 
      (69*G[{0, 1, 1, 0}, x])/(2*s) - (44*G[{0, 1, 1, 1}, x])/s - 
      (44*G[{1, 0, 0, 0}, x])/s + (69*G[{1, 0, 0, 1}, x])/(2*s) + 
      (69*G[{1, 0, 1, 0}, x])/(2*s) - (38*G[{1, 0, 1, 1}, x])/s + 
      (26*G[{1, 1, 0, 0}, x])/s - (23*G[{1, 1, 0, 1}, x])/(2*s) - 
      (23*G[{1, 1, 1, 0}, x])/(2*s) + (10*G[{1, 1, 1, 1}, x])/s - 
      (25*G[{0, 0, 0, 0, 0}, x])/s + (23*G[{0, 0, 0, 0, 1}, x])/s + 
      (23*G[{0, 0, 0, 1, 0}, x])/s - (17*G[{0, 0, 0, 1, 1}, x])/s + 
      (28*G[{0, 0, 1, 0, 0}, x])/s - (22*G[{0, 0, 1, 0, 1}, x])/s - 
      (22*G[{0, 0, 1, 1, 0}, x])/s + (12*G[{0, 0, 1, 1, 1}, x])/s + 
      (32*G[{0, 1, 0, 0, 0}, x])/s - (16*G[{0, 1, 0, 0, 1}, x])/s - 
      (16*G[{0, 1, 0, 1, 0}, x])/s - (4*G[{0, 1, 0, 1, 1}, x])/s + 
      (2*G[{0, 1, 1, 0, 0}, x])/s - (22*G[{0, 1, 1, 0, 1}, x])/s - 
      (22*G[{0, 1, 1, 1, 0}, x])/s + (46*G[{0, 1, 1, 1, 1}, x])/s + 
      (46*G[{1, 0, 0, 0, 0}, x])/s - (22*G[{1, 0, 0, 0, 1}, x])/s - 
      (22*G[{1, 0, 0, 1, 0}, x])/s + (2*G[{1, 0, 0, 1, 1}, x])/s - 
      (4*G[{1, 0, 1, 0, 0}, x])/s - (16*G[{1, 0, 1, 0, 1}, x])/s - 
      (16*G[{1, 0, 1, 1, 0}, x])/s + (32*G[{1, 0, 1, 1, 1}, x])/s + 
      (12*G[{1, 1, 0, 0, 0}, x])/s - (22*G[{1, 1, 0, 0, 1}, x])/s - 
      (22*G[{1, 1, 0, 1, 0}, x])/s + (28*G[{1, 1, 0, 1, 1}, x])/s - 
      (17*G[{1, 1, 1, 0, 0}, x])/s + (23*G[{1, 1, 1, 0, 1}, x])/s + 
      (23*G[{1, 1, 1, 1, 0}, x])/s - (25*G[{1, 1, 1, 1, 1}, x])/s - 
      (103*Zeta[3])/s - ((30*I)*Pi*Zeta[3])/s - (31*Pi^2*Zeta[3])/(6*s) + 
      (17*G[{0}, x]*Zeta[3])/(2*s) + (53*G[{1}, x]*Zeta[3])/(2*s) - 
      (34*G[{0, 0}, x]*Zeta[3])/s + (11*G[{0, 1}, x]*Zeta[3])/s + 
      (11*G[{1, 0}, x]*Zeta[3])/s - (34*G[{1, 1}, x]*Zeta[3])/s - 
      (17*Zeta[5])/s) + FF[1/(s*(1 - x))]*(-331/32 + (17*Pi^2)/8 - 
      ((3*I)/4)*Pi^3 - (127*Pi^4)/480 + ((13*I)/2)*Pi*G[{0}, x] - 
      2*Pi^2*G[{0}, x] + (51*G[{1}, x])/8 + ((9*I)/2)*Pi*G[{1}, x] - 
      (3*Pi^2*G[{1}, x])/8 - (I/12)*Pi^3*G[{1}, x] + (13*G[{0, 0}, x])/2 + 
      I*Pi*G[{0, 0}, x] - (2*Pi^2*G[{0, 0}, x])/3 + 
      ((5*I)/2)*Pi*G[{0, 1}, x] - (2*Pi^2*G[{0, 1}, x])/3 + 
      I*Pi*G[{1, 0}, x] + (Pi^2*G[{1, 0}, x])/3 + (9*G[{1, 1}, x])/4 - 
      (3*I)*Pi*G[{1, 1}, x] + (5*Pi^2*G[{1, 1}, x])/12 + G[{0, 0, 1}, x] + 
      (2*I)*Pi*G[{0, 0, 1}, x] + G[{0, 1, 0}, x] + (3*G[{0, 1, 1}, x])/2 + 
      G[{1, 0, 0}, x] + I*Pi*G[{1, 0, 1}, x] - (2*I)*Pi*G[{1, 1, 0}, x] - 
      (9*G[{1, 1, 1}, x])/2 - (3*I)*Pi*G[{1, 1, 1}, x] - 
      2*G[{0, 0, 0, 0}, x] + 2*G[{0, 0, 0, 1}, x] + 2*G[{0, 0, 1, 0}, x] + 
      G[{1, 0, 1, 1}, x] - 2*G[{1, 1, 0, 0}, x] - 3*G[{1, 1, 1, 1}, x] + 
      9*Zeta[3] + (8*I)*Pi*Zeta[3] + 2*G[{0}, x]*Zeta[3] - 
      5*G[{1}, x]*Zeta[3] + ep*(-2793/64 + (201*Pi^2)/32 - 
        ((121*I)/24)*Pi^3 + (1517*Pi^4)/1440 + (I/48)*Pi^5 + 
        (29*I)*Pi*G[{0}, x] - (203*Pi^2*G[{0}, x])/12 + 
        ((17*I)/12)*Pi^3*G[{0}, x] + (2*Pi^4*G[{0}, x])/9 + 
        (547*G[{1}, x])/16 + (6*I)*Pi*G[{1}, x] - (65*Pi^2*G[{1}, x])/16 + 
        ((2*I)/3)*Pi^3*G[{1}, x] + (37*Pi^4*G[{1}, x])/180 + 
        32*G[{0, 0}, x] - ((17*I)/2)*Pi*G[{0, 0}, x] + (3*Pi^2*G[{0, 0}, x])/
         4 - 3*G[{0, 1}, x] + (22*I)*Pi*G[{0, 1}, x] + (29*Pi^2*G[{0, 1}, x])/
         12 - ((3*I)/4)*Pi^3*G[{0, 1}, x] - 3*G[{1, 0}, x] + 
        ((81*I)/2)*Pi*G[{1, 0}, x] - 3*Pi^2*G[{1, 0}, x] + 
        (I/3)*Pi^3*G[{1, 0}, x] - (21*G[{1, 1}, x])/2 - 
        ((27*I)/2)*Pi*G[{1, 1}, x] + (5*Pi^2*G[{1, 1}, x])/4 - 
        28*G[{0, 0, 0}, x] + (12*I)*Pi*G[{0, 0, 0}, x] + 
        (10*Pi^2*G[{0, 0, 0}, x])/3 + 14*G[{0, 0, 1}, x] + 
        ((31*I)/2)*Pi*G[{0, 0, 1}, x] + (2*Pi^2*G[{0, 0, 1}, x])/3 + 
        14*G[{0, 1, 0}, x] - (14*I)*Pi*G[{0, 1, 0}, x] + 
        3*Pi^2*G[{0, 1, 0}, x] + 8*G[{0, 1, 1}, x] - 
        ((15*I)/2)*Pi*G[{0, 1, 1}, x] + (29*Pi^2*G[{0, 1, 1}, x])/12 + 
        (81*G[{1, 0, 0}, x])/2 + (2*I)*Pi*G[{1, 0, 0}, x] - 
        (Pi^2*G[{1, 0, 0}, x])/3 - (I/2)*Pi*G[{1, 0, 1}, x] + 
        (13*Pi^2*G[{1, 0, 1}, x])/6 + (6*I)*Pi*G[{1, 1, 0}, x] + 
        (8*Pi^2*G[{1, 1, 0}, x])/3 - (63*G[{1, 1, 1}, x])/4 + 
        (9*I)*Pi*G[{1, 1, 1}, x] - (Pi^2*G[{1, 1, 1}, x])/3 + 
        11*G[{0, 0, 0, 0}, x] + G[{0, 0, 0, 1}, x] + 
        (6*I)*Pi*G[{0, 0, 0, 1}, x] + G[{0, 0, 1, 0}, x] + 
        (25*G[{0, 0, 1, 1}, x])/2 - (4*I)*Pi*G[{0, 0, 1, 1}, x] + 
        2*G[{0, 1, 0, 0}, x] - 18*G[{0, 1, 0, 1}, x] - 
        (5*I)*Pi*G[{0, 1, 0, 1}, x] - 18*G[{0, 1, 1, 0}, x] - 
        (2*I)*Pi*G[{0, 1, 1, 0}, x] + 6*G[{0, 1, 1, 1}, x] - 
        (3*I)*Pi*G[{0, 1, 1, 1}, x] - 4*G[{1, 0, 0, 0}, x] + 
        4*G[{1, 0, 0, 1}, x] + (7*I)*Pi*G[{1, 0, 0, 1}, x] + 
        4*G[{1, 0, 1, 0}, x] - (9*G[{1, 0, 1, 1}, x])/2 - 
        (8*I)*Pi*G[{1, 0, 1, 1}, x] + 6*G[{1, 1, 0, 0}, x] + 
        (2*I)*Pi*G[{1, 1, 0, 0}, x] - (7*I)*Pi*G[{1, 1, 0, 1}, x] + 
        (2*I)*Pi*G[{1, 1, 1, 0}, x] + 21*G[{1, 1, 1, 1}, x] + 
        (14*I)*Pi*G[{1, 1, 1, 1}, x] + 14*G[{0, 0, 0, 0, 0}, x] - 
        10*G[{0, 0, 0, 0, 1}, x] - 10*G[{0, 0, 0, 1, 0}, x] + 
        12*G[{0, 0, 0, 1, 1}, x] - 4*G[{0, 0, 1, 0, 1}, x] - 
        4*G[{0, 0, 1, 1, 0}, x] + 6*G[{0, 1, 0, 0, 0}, x] - 
        6*G[{0, 1, 0, 0, 1}, x] - 6*G[{0, 1, 0, 1, 0}, x] + 
        G[{0, 1, 0, 1, 1}, x] - 2*G[{0, 1, 1, 0, 0}, x] - 
        3*G[{0, 1, 1, 1, 1}, x] - 2*G[{1, 0, 0, 0, 0}, x] + 
        2*G[{1, 0, 0, 0, 1}, x] + 2*G[{1, 0, 0, 1, 0}, x] + 
        5*G[{1, 0, 0, 1, 1}, x] + 6*G[{1, 0, 1, 0, 0}, x] - 
        6*G[{1, 0, 1, 0, 1}, x] - 6*G[{1, 0, 1, 1, 0}, x] - 
        4*G[{1, 0, 1, 1, 1}, x] + 8*G[{1, 1, 0, 0, 0}, x] - 
        2*G[{1, 1, 0, 0, 1}, x] - 2*G[{1, 1, 0, 1, 0}, x] - 
        5*G[{1, 1, 0, 1, 1}, x] + 2*G[{1, 1, 1, 0, 0}, x] + 
        20*G[{1, 1, 1, 1, 1}, x] + (249*Zeta[3])/4 + (25*I)*Pi*Zeta[3] - 
        (619*Pi^2*Zeta[3])/36 + G[{0}, x]*Zeta[3] - (57*G[{1}, x]*Zeta[3])/
         2 - (I/3)*Pi*G[{1}, x]*Zeta[3] - 14*G[{0, 0}, x]*Zeta[3] - 
        3*G[{0, 1}, x]*Zeta[3] + 8*G[{1, 0}, x]*Zeta[3] + 
        (5*G[{1, 1}, x]*Zeta[3])/3 - 5*Zeta[5]) + 
      ep^2*(-17595/128 + (4387*Pi^2)/192 - ((331*I)/12)*Pi^3 + 
        (56429*Pi^4)/5760 + ((1729*I)/1440)*Pi^5 - (96697*Pi^6)/362880 + 
        (216*I)*Pi*G[{0}, x] - (433*Pi^2*G[{0}, x])/6 - 
        ((85*I)/24)*Pi^3*G[{0}, x] - (23*Pi^4*G[{0}, x])/45 + 
        (3657*G[{1}, x])/32 - (6*I)*Pi*G[{1}, x] - (87*Pi^2*G[{1}, x])/8 - 
        ((101*I)/8)*Pi^3*G[{1}, x] - (1799*Pi^4*G[{1}, x])/2880 + 
        ((11*I)/1440)*Pi^5*G[{1}, x] + 240*G[{0, 0}, x] - 
        (81*I)*Pi*G[{0, 0}, x] + (137*Pi^2*G[{0, 0}, x])/8 - 
        ((31*I)/6)*Pi^3*G[{0, 0}, x] - (49*Pi^4*G[{0, 0}, x])/90 - 
        24*G[{0, 1}, x] + ((119*I)/2)*Pi*G[{0, 1}, x] + 
        (43*Pi^2*G[{0, 1}, x])/12 + ((169*I)/24)*Pi^3*G[{0, 1}, x] + 
        (25*Pi^4*G[{0, 1}, x])/18 - 24*G[{1, 0}, x] + 
        ((445*I)/2)*Pi*G[{1, 0}, x] - (319*Pi^2*G[{1, 0}, x])/6 - 
        ((11*I)/4)*Pi^3*G[{1, 0}, x] - (67*Pi^4*G[{1, 0}, x])/180 - 
        (511*G[{1, 1}, x])/8 - (18*I)*Pi*G[{1, 1}, x] + 
        (115*Pi^2*G[{1, 1}, x])/16 - (5*I)*Pi^3*G[{1, 1}, x] - 
        (3029*Pi^4*G[{1, 1}, x])/1440 - (383*G[{0, 0, 0}, x])/2 + 
        (56*I)*Pi*G[{0, 0, 0}, x] - (5*Pi^2*G[{0, 0, 0}, x])/6 + 
        (129*G[{0, 0, 1}, x])/2 + ((43*I)/2)*Pi*G[{0, 0, 1}, x] - 
        (379*Pi^2*G[{0, 0, 1}, x])/12 - ((29*I)/12)*Pi^3*G[{0, 0, 1}, x] + 
        (129*G[{0, 1, 0}, x])/2 - ((211*I)/2)*Pi*G[{0, 1, 0}, x] - 
        (52*Pi^2*G[{0, 1, 0}, x])/3 + (I/3)*Pi^3*G[{0, 1, 0}, x] + 
        G[{0, 1, 1}, x] - (49*I)*Pi*G[{0, 1, 1}, x] - 
        (77*Pi^2*G[{0, 1, 1}, x])/8 + (2*I)*Pi^3*G[{0, 1, 1}, x] + 
        (439*G[{1, 0, 0}, x])/2 - (65*I)*Pi*G[{1, 0, 0}, x] + 
        (Pi^2*G[{1, 0, 0}, x])/12 - ((2*I)/3)*Pi^3*G[{1, 0, 0}, x] + 
        9*G[{1, 0, 1}, x] + ((19*I)/2)*Pi*G[{1, 0, 1}, x] - 
        (79*Pi^2*G[{1, 0, 1}, x])/12 + ((35*I)/12)*Pi^3*G[{1, 0, 1}, x] + 
        9*G[{1, 1, 0}, x] + ((213*I)/2)*Pi*G[{1, 1, 0}, x] - 
        (13*Pi^2*G[{1, 1, 0}, x])/2 + ((8*I)/3)*Pi^3*G[{1, 1, 0}, x] + 
        (3*G[{1, 1, 1}, x])/4 + ((63*I)/2)*Pi*G[{1, 1, 1}, x] - 
        (19*Pi^2*G[{1, 1, 1}, x])/8 + ((5*I)/4)*Pi^3*G[{1, 1, 1}, x] + 
        (207*G[{0, 0, 0, 0}, x])/2 - (63*I)*Pi*G[{0, 0, 0, 0}, x] - 
        11*Pi^2*G[{0, 0, 0, 0}, x] - (13*G[{0, 0, 0, 1}, x])/2 + 
        ((3*I)/2)*Pi*G[{0, 0, 0, 1}, x] - 19*Pi^2*G[{0, 0, 0, 1}, x] - 
        (13*G[{0, 0, 1, 0}, x])/2 + (39*I)*Pi*G[{0, 0, 1, 0}, x] - 
        (38*Pi^2*G[{0, 0, 1, 0}, x])/3 - ((41*I)/2)*Pi*G[{0, 0, 1, 1}, x] - 
        (23*Pi^2*G[{0, 0, 1, 1}, x])/12 - (127*G[{0, 1, 0, 0}, x])/2 + 
        (63*I)*Pi*G[{0, 1, 0, 0}, x] - (13*Pi^2*G[{0, 1, 0, 0}, x])/3 - 
        70*G[{0, 1, 0, 1}, x] - ((35*I)/2)*Pi*G[{0, 1, 0, 1}, x] + 
        (9*Pi^2*G[{0, 1, 0, 1}, x])/2 - 70*G[{0, 1, 1, 0}, x] - 
        (51*I)*Pi*G[{0, 1, 1, 0}, x] - (14*Pi^2*G[{0, 1, 1, 0}, x])/3 + 
        5*G[{0, 1, 1, 1}, x] + ((37*I)/2)*Pi*G[{0, 1, 1, 1}, x] - 
        (17*Pi^2*G[{0, 1, 1, 1}, x])/3 - 164*G[{1, 0, 0, 0}, x] + 
        (4*I)*Pi*G[{1, 0, 0, 0}, x] + (2*Pi^2*G[{1, 0, 0, 0}, x])/3 + 
        (51*G[{1, 0, 0, 1}, x])/2 + ((49*I)/2)*Pi*G[{1, 0, 0, 1}, x] - 
        (21*Pi^2*G[{1, 0, 0, 1}, x])/2 + (51*G[{1, 0, 1, 0}, x])/2 + 
        (3*I)*Pi*G[{1, 0, 1, 0}, x] - (19*Pi^2*G[{1, 0, 1, 0}, x])/3 - 
        16*G[{1, 0, 1, 1}, x] - ((15*I)/2)*Pi*G[{1, 0, 1, 1}, x] - 
        (7*Pi^2*G[{1, 0, 1, 1}, x])/12 + (213*G[{1, 1, 0, 0}, x])/2 - 
        (17*I)*Pi*G[{1, 1, 0, 0}, x] - 8*Pi^2*G[{1, 1, 0, 0}, x] + 
        ((11*I)/2)*Pi*G[{1, 1, 0, 1}, x] - (13*Pi^2*G[{1, 1, 0, 1}, x])/2 + 
        (16*I)*Pi*G[{1, 1, 1, 0}, x] - 2*Pi^2*G[{1, 1, 1, 0}, x] + 
        (243*G[{1, 1, 1, 1}, x])/4 - (21*I)*Pi*G[{1, 1, 1, 1}, x] - 
        (5*Pi^2*G[{1, 1, 1, 1}, x])/4 - 72*G[{0, 0, 0, 0, 0}, x] - 
        13*G[{0, 0, 0, 0, 1}, x] + (14*I)*Pi*G[{0, 0, 0, 0, 1}, x] - 
        13*G[{0, 0, 0, 1, 0}, x] + (25*G[{0, 0, 0, 1, 1}, x])/2 - 
        (12*I)*Pi*G[{0, 0, 0, 1, 1}, x] - 6*G[{0, 0, 1, 0, 0}, x] + 
        43*G[{0, 0, 1, 0, 1}, x] - (13*I)*Pi*G[{0, 0, 1, 0, 1}, x] + 
        43*G[{0, 0, 1, 1, 0}, x] - (2*I)*Pi*G[{0, 0, 1, 1, 0}, x] - 
        90*G[{0, 0, 1, 1, 1}, x] + (5*I)*Pi*G[{0, 0, 1, 1, 1}, x] + 
        3*G[{0, 1, 0, 0, 0}, x] + 56*G[{0, 1, 0, 0, 1}, x] - 
        (15*I)*Pi*G[{0, 1, 0, 0, 1}, x] + 56*G[{0, 1, 0, 1, 0}, x] - 
        (75*G[{0, 1, 0, 1, 1}, x])/2 + (4*I)*Pi*G[{0, 1, 0, 1, 1}, x] - 
        56*G[{0, 1, 1, 0, 0}, x] + (2*I)*Pi*G[{0, 1, 1, 0, 0}, x] + 
        41*G[{0, 1, 1, 0, 1}, x] + (9*I)*Pi*G[{0, 1, 1, 0, 1}, x] + 
        41*G[{0, 1, 1, 1, 0}, x] + (2*I)*Pi*G[{0, 1, 1, 1, 0}, x] - 
        (63*G[{0, 1, 1, 1, 1}, x])/2 + (14*I)*Pi*G[{0, 1, 1, 1, 1}, x] + 
        23*G[{1, 0, 0, 0, 0}, x] - 11*G[{1, 0, 0, 0, 1}, x] + 
        (3*I)*Pi*G[{1, 0, 0, 0, 1}, x] - 11*G[{1, 0, 0, 1, 0}, x] + 
        (2*I)*Pi*G[{1, 0, 0, 1, 0}, x] + (55*G[{1, 0, 0, 1, 1}, x])/2 - 
        (12*I)*Pi*G[{1, 0, 0, 1, 1}, x] - 17*G[{1, 0, 1, 0, 0}, x] + 
        (6*I)*Pi*G[{1, 0, 1, 0, 0}, x] + 12*G[{1, 0, 1, 0, 1}, x] - 
        (9*I)*Pi*G[{1, 0, 1, 0, 1}, x] + 12*G[{1, 0, 1, 1, 0}, x] - 
        (4*I)*Pi*G[{1, 0, 1, 1, 0}, x] - 9*G[{1, 0, 1, 1, 1}, x] + 
        (25*I)*Pi*G[{1, 0, 1, 1, 1}, x] - 24*G[{1, 1, 0, 0, 0}, x] - 
        5*G[{1, 1, 0, 0, 1}, x] - (17*I)*Pi*G[{1, 1, 0, 0, 1}, x] - 
        5*G[{1, 1, 0, 1, 0}, x] + (21*G[{1, 1, 0, 1, 1}, x])/2 + 
        (30*I)*Pi*G[{1, 1, 0, 1, 1}, x] + 16*G[{1, 1, 1, 0, 0}, x] - 
        (2*I)*Pi*G[{1, 1, 1, 0, 0}, x] + (19*I)*Pi*G[{1, 1, 1, 0, 1}, x] - 
        (6*I)*Pi*G[{1, 1, 1, 1, 0}, x] - (135*G[{1, 1, 1, 1, 1}, x])/2 - 
        (45*I)*Pi*G[{1, 1, 1, 1, 1}, x] - 62*G[{0, 0, 0, 0, 0, 0}, x] + 
        34*G[{0, 0, 0, 0, 0, 1}, x] + 34*G[{0, 0, 0, 0, 1, 0}, x] + 
        20*G[{0, 0, 0, 1, 0, 1}, x] + 20*G[{0, 0, 0, 1, 1, 0}, x] - 
        56*G[{0, 0, 0, 1, 1, 1}, x] - 28*G[{0, 0, 1, 0, 0, 0}, x] + 
        28*G[{0, 0, 1, 0, 0, 1}, x] + 28*G[{0, 0, 1, 0, 1, 0}, x] - 
        33*G[{0, 0, 1, 0, 1, 1}, x] - 2*G[{0, 0, 1, 1, 0, 0}, x] + 
        8*G[{0, 0, 1, 1, 0, 1}, x] + 8*G[{0, 0, 1, 1, 1, 0}, x] - 
        3*G[{0, 0, 1, 1, 1, 1}, x] - 22*G[{0, 1, 0, 0, 0, 0}, x] + 
        10*G[{0, 1, 0, 0, 0, 1}, x] + 10*G[{0, 1, 0, 0, 1, 0}, x] - 
        13*G[{0, 1, 0, 0, 1, 1}, x] + 6*G[{0, 1, 0, 1, 0, 0}, x] + 
        6*G[{0, 1, 0, 1, 0, 1}, x] + 6*G[{0, 1, 0, 1, 1, 0}, x] - 
        4*G[{0, 1, 0, 1, 1, 1}, x] - 8*G[{0, 1, 1, 0, 0, 0}, x] + 
        14*G[{0, 1, 1, 0, 0, 1}, x] + 14*G[{0, 1, 1, 0, 1, 0}, x] - 
        5*G[{0, 1, 1, 0, 1, 1}, x] + 2*G[{0, 1, 1, 1, 0, 0}, x] + 
        20*G[{0, 1, 1, 1, 1, 1}, x] + 14*G[{1, 0, 0, 0, 0, 0}, x] - 
        10*G[{1, 0, 0, 0, 0, 1}, x] - 10*G[{1, 0, 0, 0, 1, 0}, x] + 
        9*G[{1, 0, 0, 0, 1, 1}, x] - 16*G[{1, 0, 0, 1, 0, 0}, x] + 
        14*G[{1, 0, 0, 1, 0, 1}, x] + 14*G[{1, 0, 0, 1, 1, 0}, x] - 
        36*G[{1, 0, 0, 1, 1, 1}, x] - 18*G[{1, 0, 1, 0, 0, 0}, x] + 
        12*G[{1, 0, 1, 0, 0, 1}, x] + 12*G[{1, 0, 1, 0, 1, 0}, x] - 
        9*G[{1, 0, 1, 0, 1, 1}, x] - 4*G[{1, 0, 1, 1, 0, 0}, x] + 
        12*G[{1, 0, 1, 1, 0, 1}, x] + 12*G[{1, 0, 1, 1, 1, 0}, x] + 
        21*G[{1, 0, 1, 1, 1, 1}, x] - 26*G[{1, 1, 0, 0, 0, 0}, x] + 
        10*G[{1, 1, 0, 0, 0, 1}, x] + 10*G[{1, 1, 0, 0, 1, 0}, x] - 
        23*G[{1, 1, 0, 0, 1, 1}, x] - 18*G[{1, 1, 0, 1, 0, 0}, x] + 
        22*G[{1, 1, 0, 1, 0, 1}, x] + 22*G[{1, 1, 0, 1, 1, 0}, x] + 
        18*G[{1, 1, 0, 1, 1, 1}, x] - 8*G[{1, 1, 1, 0, 0, 0}, x] + 
        2*G[{1, 1, 1, 0, 0, 1}, x] + 2*G[{1, 1, 1, 0, 1, 0}, x] + 
        17*G[{1, 1, 1, 0, 1, 1}, x] - 6*G[{1, 1, 1, 1, 0, 0}, x] - 
        85*G[{1, 1, 1, 1, 1, 1}, x] + (1201*Zeta[3])/4 + 
        ((193*I)/2)*Pi*Zeta[3] + (145*Pi^2*Zeta[3])/12 - 
        ((251*I)/18)*Pi^3*Zeta[3] - 51*G[{0}, x]*Zeta[3] - 
        ((58*I)/3)*Pi*G[{0}, x]*Zeta[3] + 13*Pi^2*G[{0}, x]*Zeta[3] - 
        (25*G[{1}, x]*Zeta[3])/4 + (39*I)*Pi*G[{1}, x]*Zeta[3] + 
        (19*Pi^2*G[{1}, x]*Zeta[3])/3 + (140*G[{0, 0}, x]*Zeta[3])/3 - 
        58*G[{0, 1}, x]*Zeta[3] + ((11*I)/3)*Pi*G[{0, 1}, x]*Zeta[3] - 
        15*G[{1, 0}, x]*Zeta[3] + (6*I)*Pi*G[{1, 0}, x]*Zeta[3] + 
        93*G[{1, 1}, x]*Zeta[3] - (18*I)*Pi*G[{1, 1}, x]*Zeta[3] + 
        60*G[{0, 0, 0}, x]*Zeta[3] + 9*G[{0, 0, 1}, x]*Zeta[3] + 
        14*G[{0, 1, 0}, x]*Zeta[3] + (17*G[{0, 1, 1}, x]*Zeta[3])/3 - 
        8*G[{1, 0, 0}, x]*Zeta[3] + 4*G[{1, 0, 1}, x]*Zeta[3] - 
        6*G[{1, 1, 0}, x]*Zeta[3] + (26*G[{1, 1, 1}, x]*Zeta[3])/3 - 
        (1417*Zeta[3]^2)/18 + 79*Zeta[5] + (86*I)*Pi*Zeta[5] + 
        47*G[{0}, x]*Zeta[5] - 10*G[{1}, x]*Zeta[5])) + 
    FF[1/(s*x)]*(-331/32 + (17*Pi^2)/8 - I*Pi^3 - (7*Pi^4)/480 + 
      (51*G[{0}, x])/8 + ((9*I)/2)*Pi*G[{0}, x] - (3*Pi^2*G[{0}, x])/8 - 
      ((7*I)/12)*Pi^3*G[{0}, x] + ((13*I)/2)*Pi*G[{1}, x] - 
      2*Pi^2*G[{1}, x] - (I/3)*Pi^3*G[{1}, x] + (9*G[{0, 0}, x])/4 - 
      (3*I)*Pi*G[{0, 0}, x] + (5*Pi^2*G[{0, 0}, x])/12 + I*Pi*G[{0, 1}, x] + 
      (Pi^2*G[{0, 1}, x])/3 + ((5*I)/2)*Pi*G[{1, 0}, x] - 
      (2*Pi^2*G[{1, 0}, x])/3 + (13*G[{1, 1}, x])/2 + I*Pi*G[{1, 1}, x] - 
      (2*Pi^2*G[{1, 1}, x])/3 - (9*G[{0, 0, 0}, x])/2 - 
      (3*I)*Pi*G[{0, 0, 0}, x] - (2*I)*Pi*G[{0, 0, 1}, x] + 
      I*Pi*G[{0, 1, 0}, x] + G[{0, 1, 1}, x] + (3*G[{1, 0, 0}, x])/2 + 
      G[{1, 0, 1}, x] + G[{1, 1, 0}, x] + (2*I)*Pi*G[{1, 1, 0}, x] - 
      3*G[{0, 0, 0, 0}, x] - 2*G[{0, 0, 1, 1}, x] + G[{0, 1, 0, 0}, x] + 
      2*G[{1, 1, 0, 1}, x] + 2*G[{1, 1, 1, 0}, x] - 2*G[{1, 1, 1, 1}, x] + 
      (21*Zeta[3])/2 + (2*I)*Pi*Zeta[3] - 2*G[{0}, x]*Zeta[3] + 
      4*G[{1}, x]*Zeta[3] + ep*(-2793/64 + (201*Pi^2)/32 - ((47*I)/24)*Pi^3 - 
        (7*Pi^4)/480 + ((7*I)/240)*Pi^5 + (547*G[{0}, x])/16 + 
        (6*I)*Pi*G[{0}, x] - (65*Pi^2*G[{0}, x])/16 + 
        ((7*I)/4)*Pi^3*G[{0}, x] + (47*Pi^4*G[{0}, x])/360 + 
        (29*I)*Pi*G[{1}, x] - (203*Pi^2*G[{1}, x])/12 - 
        ((7*I)/2)*Pi^3*G[{1}, x] + (31*Pi^4*G[{1}, x])/60 - 
        (21*G[{0, 0}, x])/2 - ((27*I)/2)*Pi*G[{0, 0}, x] + 
        (5*Pi^2*G[{0, 0}, x])/4 + ((3*I)/2)*Pi^3*G[{0, 0}, x] - 
        3*G[{0, 1}, x] + ((81*I)/2)*Pi*G[{0, 1}, x] - 3*Pi^2*G[{0, 1}, x] - 
        ((5*I)/6)*Pi^3*G[{0, 1}, x] - 3*G[{1, 0}, x] + 
        (22*I)*Pi*G[{1, 0}, x] + (29*Pi^2*G[{1, 0}, x])/12 - 
        (I/4)*Pi^3*G[{1, 0}, x] + 32*G[{1, 1}, x] - ((17*I)/2)*Pi*
         G[{1, 1}, x] + (3*Pi^2*G[{1, 1}, x])/4 - I*Pi^3*G[{1, 1}, x] - 
        (63*G[{0, 0, 0}, x])/4 + (9*I)*Pi*G[{0, 0, 0}, x] - 
        (Pi^2*G[{0, 0, 0}, x])/3 + (6*I)*Pi*G[{0, 0, 1}, x] + 
        (8*Pi^2*G[{0, 0, 1}, x])/3 - (I/2)*Pi*G[{0, 1, 0}, x] + 
        (13*Pi^2*G[{0, 1, 0}, x])/6 + (81*G[{0, 1, 1}, x])/2 + 
        (2*I)*Pi*G[{0, 1, 1}, x] - (Pi^2*G[{0, 1, 1}, x])/3 + 
        8*G[{1, 0, 0}, x] - ((15*I)/2)*Pi*G[{1, 0, 0}, x] + 
        (29*Pi^2*G[{1, 0, 0}, x])/12 + 14*G[{1, 0, 1}, x] - 
        (14*I)*Pi*G[{1, 0, 1}, x] + 3*Pi^2*G[{1, 0, 1}, x] + 
        14*G[{1, 1, 0}, x] + ((31*I)/2)*Pi*G[{1, 1, 0}, x] + 
        (2*Pi^2*G[{1, 1, 0}, x])/3 - 28*G[{1, 1, 1}, x] + 
        (12*I)*Pi*G[{1, 1, 1}, x] + (10*Pi^2*G[{1, 1, 1}, x])/3 + 
        21*G[{0, 0, 0, 0}, x] + (14*I)*Pi*G[{0, 0, 0, 0}, x] + 
        (2*I)*Pi*G[{0, 0, 0, 1}, x] - (7*I)*Pi*G[{0, 0, 1, 0}, x] + 
        6*G[{0, 0, 1, 1}, x] + (2*I)*Pi*G[{0, 0, 1, 1}, x] - 
        (9*G[{0, 1, 0, 0}, x])/2 - (8*I)*Pi*G[{0, 1, 0, 0}, x] + 
        4*G[{0, 1, 0, 1}, x] + 4*G[{0, 1, 1, 0}, x] + 
        (7*I)*Pi*G[{0, 1, 1, 0}, x] - 4*G[{0, 1, 1, 1}, x] + 
        6*G[{1, 0, 0, 0}, x] - (3*I)*Pi*G[{1, 0, 0, 0}, x] - 
        18*G[{1, 0, 0, 1}, x] - (2*I)*Pi*G[{1, 0, 0, 1}, x] - 
        18*G[{1, 0, 1, 0}, x] - (5*I)*Pi*G[{1, 0, 1, 0}, x] + 
        2*G[{1, 0, 1, 1}, x] + (25*G[{1, 1, 0, 0}, x])/2 - 
        (4*I)*Pi*G[{1, 1, 0, 0}, x] + G[{1, 1, 0, 1}, x] + 
        G[{1, 1, 1, 0}, x] + (6*I)*Pi*G[{1, 1, 1, 0}, x] + 
        11*G[{1, 1, 1, 1}, x] + 20*G[{0, 0, 0, 0, 0}, x] + 
        2*G[{0, 0, 0, 1, 1}, x] - 5*G[{0, 0, 1, 0, 0}, x] - 
        2*G[{0, 0, 1, 0, 1}, x] - 2*G[{0, 0, 1, 1, 0}, x] + 
        8*G[{0, 0, 1, 1, 1}, x] - 4*G[{0, 1, 0, 0, 0}, x] - 
        6*G[{0, 1, 0, 0, 1}, x] - 6*G[{0, 1, 0, 1, 0}, x] + 
        6*G[{0, 1, 0, 1, 1}, x] + 5*G[{0, 1, 1, 0, 0}, x] + 
        2*G[{0, 1, 1, 0, 1}, x] + 2*G[{0, 1, 1, 1, 0}, x] - 
        2*G[{0, 1, 1, 1, 1}, x] - 3*G[{1, 0, 0, 0, 0}, x] - 
        2*G[{1, 0, 0, 1, 1}, x] + G[{1, 0, 1, 0, 0}, x] - 
        6*G[{1, 0, 1, 0, 1}, x] - 6*G[{1, 0, 1, 1, 0}, x] + 
        6*G[{1, 0, 1, 1, 1}, x] - 4*G[{1, 1, 0, 0, 1}, x] - 
        4*G[{1, 1, 0, 1, 0}, x] + 12*G[{1, 1, 1, 0, 0}, x] - 
        10*G[{1, 1, 1, 0, 1}, x] - 10*G[{1, 1, 1, 1, 0}, x] + 
        14*G[{1, 1, 1, 1, 1}, x] + (175*Zeta[3])/4 - (21*I)*Pi*Zeta[3] - 
        (97*Pi^2*Zeta[3])/9 - 35*G[{0}, x]*Zeta[3] - ((4*I)/3)*Pi*G[{0}, x]*
         Zeta[3] + (61*G[{1}, x]*Zeta[3])/2 - (2*I)*Pi*G[{1}, x]*Zeta[3] - 
        (22*G[{0, 0}, x]*Zeta[3])/3 + 15*G[{0, 1}, x]*Zeta[3] - 
        6*G[{1, 0}, x]*Zeta[3] - 8*G[{1, 1}, x]*Zeta[3] + Zeta[5]) + 
      ep^2*(-17595/128 + (4387*Pi^2)/192 - ((5*I)/12)*Pi^3 + 
        (773*Pi^4)/5760 - ((223*I)/160)*Pi^5 - (16879*Pi^6)/120960 + 
        (3657*G[{0}, x])/32 - (6*I)*Pi*G[{0}, x] - (87*Pi^2*G[{0}, x])/8 + 
        ((85*I)/24)*Pi^3*G[{0}, x] - (161*Pi^4*G[{0}, x])/960 + 
        (I/96)*Pi^5*G[{0}, x] + (216*I)*Pi*G[{1}, x] - (433*Pi^2*G[{1}, x])/
         6 - ((593*I)/24)*Pi^3*G[{1}, x] + (131*Pi^4*G[{1}, x])/144 + 
        ((23*I)/120)*Pi^5*G[{1}, x] - (511*G[{0, 0}, x])/8 - 
        (18*I)*Pi*G[{0, 0}, x] + (115*Pi^2*G[{0, 0}, x])/16 - 
        ((13*I)/4)*Pi^3*G[{0, 0}, x] - (593*Pi^4*G[{0, 0}, x])/1440 - 
        24*G[{0, 1}, x] + ((445*I)/2)*Pi*G[{0, 1}, x] - 
        (319*Pi^2*G[{0, 1}, x])/6 - ((19*I)/3)*Pi^3*G[{0, 1}, x] + 
        (7*Pi^4*G[{0, 1}, x])/24 - 24*G[{1, 0}, x] + ((119*I)/2)*Pi*
         G[{1, 0}, x] + (43*Pi^2*G[{1, 0}, x])/12 + ((35*I)/24)*Pi^3*
         G[{1, 0}, x] - (13*Pi^4*G[{1, 0}, x])/40 + 240*G[{1, 1}, x] - 
        (81*I)*Pi*G[{1, 1}, x] + (137*Pi^2*G[{1, 1}, x])/8 + 
        ((13*I)/12)*Pi^3*G[{1, 1}, x] + (7*Pi^4*G[{1, 1}, x])/20 + 
        (3*G[{0, 0, 0}, x])/4 + ((63*I)/2)*Pi*G[{0, 0, 0}, x] - 
        (19*Pi^2*G[{0, 0, 0}, x])/8 - ((35*I)/12)*Pi^3*G[{0, 0, 0}, x] + 
        9*G[{0, 0, 1}, x] + ((213*I)/2)*Pi*G[{0, 0, 1}, x] - 
        (13*Pi^2*G[{0, 0, 1}, x])/2 + ((11*I)/2)*Pi^3*G[{0, 0, 1}, x] + 
        9*G[{0, 1, 0}, x] + ((19*I)/2)*Pi*G[{0, 1, 0}, x] - 
        (79*Pi^2*G[{0, 1, 0}, x])/12 + ((15*I)/4)*Pi^3*G[{0, 1, 0}, x] + 
        (439*G[{0, 1, 1}, x])/2 - (65*I)*Pi*G[{0, 1, 1}, x] + 
        (Pi^2*G[{0, 1, 1}, x])/12 - ((5*I)/6)*Pi^3*G[{0, 1, 1}, x] + 
        G[{1, 0, 0}, x] - (49*I)*Pi*G[{1, 0, 0}, x] - 
        (77*Pi^2*G[{1, 0, 0}, x])/8 + ((5*I)/6)*Pi^3*G[{1, 0, 0}, x] + 
        (129*G[{1, 0, 1}, x])/2 - ((211*I)/2)*Pi*G[{1, 0, 1}, x] - 
        (52*Pi^2*G[{1, 0, 1}, x])/3 + ((17*I)/6)*Pi^3*G[{1, 0, 1}, x] + 
        (129*G[{1, 1, 0}, x])/2 + ((43*I)/2)*Pi*G[{1, 1, 0}, x] - 
        (379*Pi^2*G[{1, 1, 0}, x])/12 - ((7*I)/12)*Pi^3*G[{1, 1, 0}, x] - 
        (383*G[{1, 1, 1}, x])/2 + (56*I)*Pi*G[{1, 1, 1}, x] - 
        (5*Pi^2*G[{1, 1, 1}, x])/6 - ((7*I)/3)*Pi^3*G[{1, 1, 1}, x] + 
        (243*G[{0, 0, 0, 0}, x])/4 - (21*I)*Pi*G[{0, 0, 0, 0}, x] - 
        (5*Pi^2*G[{0, 0, 0, 0}, x])/4 + (16*I)*Pi*G[{0, 0, 0, 1}, x] - 
        2*Pi^2*G[{0, 0, 0, 1}, x] + ((11*I)/2)*Pi*G[{0, 0, 1, 0}, x] - 
        (13*Pi^2*G[{0, 0, 1, 0}, x])/2 + (213*G[{0, 0, 1, 1}, x])/2 - 
        (17*I)*Pi*G[{0, 0, 1, 1}, x] - 8*Pi^2*G[{0, 0, 1, 1}, x] - 
        16*G[{0, 1, 0, 0}, x] - ((15*I)/2)*Pi*G[{0, 1, 0, 0}, x] - 
        (7*Pi^2*G[{0, 1, 0, 0}, x])/12 + (51*G[{0, 1, 0, 1}, x])/2 + 
        (3*I)*Pi*G[{0, 1, 0, 1}, x] - (19*Pi^2*G[{0, 1, 0, 1}, x])/3 + 
        (51*G[{0, 1, 1, 0}, x])/2 + ((49*I)/2)*Pi*G[{0, 1, 1, 0}, x] - 
        (21*Pi^2*G[{0, 1, 1, 0}, x])/2 - 164*G[{0, 1, 1, 1}, x] + 
        (4*I)*Pi*G[{0, 1, 1, 1}, x] + (2*Pi^2*G[{0, 1, 1, 1}, x])/3 + 
        5*G[{1, 0, 0, 0}, x] + ((37*I)/2)*Pi*G[{1, 0, 0, 0}, x] - 
        (17*Pi^2*G[{1, 0, 0, 0}, x])/3 - 70*G[{1, 0, 0, 1}, x] - 
        (51*I)*Pi*G[{1, 0, 0, 1}, x] - (14*Pi^2*G[{1, 0, 0, 1}, x])/3 - 
        70*G[{1, 0, 1, 0}, x] - ((35*I)/2)*Pi*G[{1, 0, 1, 0}, x] + 
        (9*Pi^2*G[{1, 0, 1, 0}, x])/2 - (127*G[{1, 0, 1, 1}, x])/2 + 
        (63*I)*Pi*G[{1, 0, 1, 1}, x] - (13*Pi^2*G[{1, 0, 1, 1}, x])/3 - 
        ((41*I)/2)*Pi*G[{1, 1, 0, 0}, x] - (23*Pi^2*G[{1, 1, 0, 0}, x])/12 - 
        (13*G[{1, 1, 0, 1}, x])/2 + (39*I)*Pi*G[{1, 1, 0, 1}, x] - 
        (38*Pi^2*G[{1, 1, 0, 1}, x])/3 - (13*G[{1, 1, 1, 0}, x])/2 + 
        ((3*I)/2)*Pi*G[{1, 1, 1, 0}, x] - 19*Pi^2*G[{1, 1, 1, 0}, x] + 
        (207*G[{1, 1, 1, 1}, x])/2 - (63*I)*Pi*G[{1, 1, 1, 1}, x] - 
        11*Pi^2*G[{1, 1, 1, 1}, x] - (135*G[{0, 0, 0, 0, 0}, x])/2 - 
        (45*I)*Pi*G[{0, 0, 0, 0, 0}, x] - (6*I)*Pi*G[{0, 0, 0, 0, 1}, x] + 
        (19*I)*Pi*G[{0, 0, 0, 1, 0}, x] + 16*G[{0, 0, 0, 1, 1}, x] - 
        (2*I)*Pi*G[{0, 0, 0, 1, 1}, x] + (21*G[{0, 0, 1, 0, 0}, x])/2 + 
        (30*I)*Pi*G[{0, 0, 1, 0, 0}, x] - 5*G[{0, 0, 1, 0, 1}, x] - 
        5*G[{0, 0, 1, 1, 0}, x] - (17*I)*Pi*G[{0, 0, 1, 1, 0}, x] - 
        24*G[{0, 0, 1, 1, 1}, x] - 9*G[{0, 1, 0, 0, 0}, x] + 
        (25*I)*Pi*G[{0, 1, 0, 0, 0}, x] + 12*G[{0, 1, 0, 0, 1}, x] - 
        (4*I)*Pi*G[{0, 1, 0, 0, 1}, x] + 12*G[{0, 1, 0, 1, 0}, x] - 
        (9*I)*Pi*G[{0, 1, 0, 1, 0}, x] - 17*G[{0, 1, 0, 1, 1}, x] + 
        (6*I)*Pi*G[{0, 1, 0, 1, 1}, x] + (55*G[{0, 1, 1, 0, 0}, x])/2 - 
        (12*I)*Pi*G[{0, 1, 1, 0, 0}, x] - 11*G[{0, 1, 1, 0, 1}, x] + 
        (2*I)*Pi*G[{0, 1, 1, 0, 1}, x] - 11*G[{0, 1, 1, 1, 0}, x] + 
        (3*I)*Pi*G[{0, 1, 1, 1, 0}, x] + 23*G[{0, 1, 1, 1, 1}, x] - 
        (63*G[{1, 0, 0, 0, 0}, x])/2 + (14*I)*Pi*G[{1, 0, 0, 0, 0}, x] + 
        41*G[{1, 0, 0, 0, 1}, x] + (2*I)*Pi*G[{1, 0, 0, 0, 1}, x] + 
        41*G[{1, 0, 0, 1, 0}, x] + (9*I)*Pi*G[{1, 0, 0, 1, 0}, x] - 
        56*G[{1, 0, 0, 1, 1}, x] + (2*I)*Pi*G[{1, 0, 0, 1, 1}, x] - 
        (75*G[{1, 0, 1, 0, 0}, x])/2 + (4*I)*Pi*G[{1, 0, 1, 0, 0}, x] + 
        56*G[{1, 0, 1, 0, 1}, x] + 56*G[{1, 0, 1, 1, 0}, x] - 
        (15*I)*Pi*G[{1, 0, 1, 1, 0}, x] + 3*G[{1, 0, 1, 1, 1}, x] - 
        90*G[{1, 1, 0, 0, 0}, x] + (5*I)*Pi*G[{1, 1, 0, 0, 0}, x] + 
        43*G[{1, 1, 0, 0, 1}, x] - (2*I)*Pi*G[{1, 1, 0, 0, 1}, x] + 
        43*G[{1, 1, 0, 1, 0}, x] - (13*I)*Pi*G[{1, 1, 0, 1, 0}, x] - 
        6*G[{1, 1, 0, 1, 1}, x] + (25*G[{1, 1, 1, 0, 0}, x])/2 - 
        (12*I)*Pi*G[{1, 1, 1, 0, 0}, x] - 13*G[{1, 1, 1, 0, 1}, x] - 
        13*G[{1, 1, 1, 1, 0}, x] + (14*I)*Pi*G[{1, 1, 1, 1, 0}, x] - 
        72*G[{1, 1, 1, 1, 1}, x] - 85*G[{0, 0, 0, 0, 0, 0}, x] - 
        6*G[{0, 0, 0, 0, 1, 1}, x] + 17*G[{0, 0, 0, 1, 0, 0}, x] + 
        2*G[{0, 0, 0, 1, 0, 1}, x] + 2*G[{0, 0, 0, 1, 1, 0}, x] - 
        8*G[{0, 0, 0, 1, 1, 1}, x] + 18*G[{0, 0, 1, 0, 0, 0}, x] + 
        22*G[{0, 0, 1, 0, 0, 1}, x] + 22*G[{0, 0, 1, 0, 1, 0}, x] - 
        18*G[{0, 0, 1, 0, 1, 1}, x] - 23*G[{0, 0, 1, 1, 0, 0}, x] + 
        10*G[{0, 0, 1, 1, 0, 1}, x] + 10*G[{0, 0, 1, 1, 1, 0}, x] - 
        26*G[{0, 0, 1, 1, 1, 1}, x] + 21*G[{0, 1, 0, 0, 0, 0}, x] + 
        12*G[{0, 1, 0, 0, 0, 1}, x] + 12*G[{0, 1, 0, 0, 1, 0}, x] - 
        4*G[{0, 1, 0, 0, 1, 1}, x] - 9*G[{0, 1, 0, 1, 0, 0}, x] + 
        12*G[{0, 1, 0, 1, 0, 1}, x] + 12*G[{0, 1, 0, 1, 1, 0}, x] - 
        18*G[{0, 1, 0, 1, 1, 1}, x] - 36*G[{0, 1, 1, 0, 0, 0}, x] + 
        14*G[{0, 1, 1, 0, 0, 1}, x] + 14*G[{0, 1, 1, 0, 1, 0}, x] - 
        16*G[{0, 1, 1, 0, 1, 1}, x] + 9*G[{0, 1, 1, 1, 0, 0}, x] - 
        10*G[{0, 1, 1, 1, 0, 1}, x] - 10*G[{0, 1, 1, 1, 1, 0}, x] + 
        14*G[{0, 1, 1, 1, 1, 1}, x] + 20*G[{1, 0, 0, 0, 0, 0}, x] + 
        2*G[{1, 0, 0, 0, 1, 1}, x] - 5*G[{1, 0, 0, 1, 0, 0}, x] + 
        14*G[{1, 0, 0, 1, 0, 1}, x] + 14*G[{1, 0, 0, 1, 1, 0}, x] - 
        8*G[{1, 0, 0, 1, 1, 1}, x] - 4*G[{1, 0, 1, 0, 0, 0}, x] + 
        6*G[{1, 0, 1, 0, 0, 1}, x] + 6*G[{1, 0, 1, 0, 1, 0}, x] + 
        6*G[{1, 0, 1, 0, 1, 1}, x] - 13*G[{1, 0, 1, 1, 0, 0}, x] + 
        10*G[{1, 0, 1, 1, 0, 1}, x] + 10*G[{1, 0, 1, 1, 1, 0}, x] - 
        22*G[{1, 0, 1, 1, 1, 1}, x] - 3*G[{1, 1, 0, 0, 0, 0}, x] + 
        8*G[{1, 1, 0, 0, 0, 1}, x] + 8*G[{1, 1, 0, 0, 1, 0}, x] - 
        2*G[{1, 1, 0, 0, 1, 1}, x] - 33*G[{1, 1, 0, 1, 0, 0}, x] + 
        28*G[{1, 1, 0, 1, 0, 1}, x] + 28*G[{1, 1, 0, 1, 1, 0}, x] - 
        28*G[{1, 1, 0, 1, 1, 1}, x] - 56*G[{1, 1, 1, 0, 0, 0}, x] + 
        20*G[{1, 1, 1, 0, 0, 1}, x] + 20*G[{1, 1, 1, 0, 1, 0}, x] + 
        34*G[{1, 1, 1, 1, 0, 1}, x] + 34*G[{1, 1, 1, 1, 1, 0}, x] - 
        62*G[{1, 1, 1, 1, 1, 1}, x] + (549*Zeta[3])/4 - 
        ((65*I)/2)*Pi*Zeta[3] + (143*Pi^2*Zeta[3])/24 - 
        ((275*I)/36)*Pi^3*Zeta[3] - (413*G[{0}, x]*Zeta[3])/4 + 
        (35*I)*Pi*G[{0}, x]*Zeta[3] + (271*Pi^2*G[{0}, x]*Zeta[3])/12 + 
        76*G[{1}, x]*Zeta[3] - ((127*I)/3)*Pi*G[{1}, x]*Zeta[3] - 
        (55*Pi^2*G[{1}, x]*Zeta[3])/12 + (165*G[{0, 0}, x]*Zeta[3])/2 - 
        (13*I)*Pi*G[{0, 0}, x]*Zeta[3] + (13*G[{0, 1}, x]*Zeta[3])/2 + 
        (3*I)*Pi*G[{0, 1}, x]*Zeta[3] - (49*G[{1, 0}, x]*Zeta[3])/2 + 
        ((14*I)/3)*Pi*G[{1, 0}, x]*Zeta[3] + (55*G[{1, 1}, x]*Zeta[3])/6 - 
        (2*I)*Pi*G[{1, 1}, x]*Zeta[3] + (101*G[{0, 0, 0}, x]*Zeta[3])/3 - 
        23*G[{0, 0, 1}, x]*Zeta[3] - G[{0, 1, 0}, x]*Zeta[3] - 
        7*G[{0, 1, 1}, x]*Zeta[3] + (38*G[{1, 0, 0}, x]*Zeta[3])/3 - 
        G[{1, 0, 1}, x]*Zeta[3] - 2*G[{1, 1, 0}, x]*Zeta[3] + 
        74*G[{1, 1, 1}, x]*Zeta[3] - (725*Zeta[3]^2)/9 + (213*Zeta[5])/2 + 
        (34*I)*Pi*Zeta[5] + 47*G[{0}, x]*Zeta[5] + 24*G[{1}, x]*Zeta[5]))) + 
  COLOR[CF*NfV2]*(-(Pi^2/s) - (I*Pi^3)/s + (Pi^2*G[{0}, x])/s + 
    (Pi^2*G[{1}, x])/s - (2*G[{0, 0}, x])/s - ((2*I)*Pi*G[{0, 0}, x])/s + 
    (2*G[{0, 1}, x])/s + ((2*I)*Pi*G[{0, 1}, x])/s + (2*G[{1, 0}, x])/s + 
    ((2*I)*Pi*G[{1, 0}, x])/s - (2*G[{1, 1}, x])/s - 
    ((2*I)*Pi*G[{1, 1}, x])/s - (2*G[{0, 0, 1}, x])/s - 
    (2*G[{0, 1, 0}, x])/s + (4*G[{0, 1, 1}, x])/s + (4*G[{1, 0, 0}, x])/s - 
    (2*G[{1, 0, 1}, x])/s - (2*G[{1, 1, 0}, x])/s - (6*Zeta[3])/s + 
    ep*((-10*Pi^2)/s - ((7*I)*Pi^3)/s - (19*Pi^4)/(60*s) + 
      (9*Pi^2*G[{0}, x])/s + ((3*I)*Pi^3*G[{0}, x])/s + 
      (9*Pi^2*G[{1}, x])/s - (I*Pi^3*G[{1}, x])/s - (20*G[{0, 0}, x])/s - 
      ((14*I)*Pi*G[{0, 0}, x])/s - (5*Pi^2*G[{0, 0}, x])/(3*s) + 
      (20*G[{0, 1}, x])/s + ((14*I)*Pi*G[{0, 1}, x])/s - 
      (13*Pi^2*G[{0, 1}, x])/(3*s) + (20*G[{1, 0}, x])/s + 
      ((14*I)*Pi*G[{1, 0}, x])/s - (13*Pi^2*G[{1, 0}, x])/(3*s) - 
      (20*G[{1, 1}, x])/s - ((14*I)*Pi*G[{1, 1}, x])/s - 
      (5*Pi^2*G[{1, 1}, x])/(3*s) + (8*G[{0, 0, 0}, x])/s + 
      ((8*I)*Pi*G[{0, 0, 0}, x])/s - (18*G[{0, 0, 1}, x])/s + 
      ((10*I)*Pi*G[{0, 0, 1}, x])/s - (18*G[{0, 1, 0}, x])/s - 
      ((14*I)*Pi*G[{0, 1, 0}, x])/s + (28*G[{0, 1, 1}, x])/s - 
      ((4*I)*Pi*G[{0, 1, 1}, x])/s + (28*G[{1, 0, 0}, x])/s - 
      ((4*I)*Pi*G[{1, 0, 0}, x])/s - (18*G[{1, 0, 1}, x])/s - 
      ((14*I)*Pi*G[{1, 0, 1}, x])/s - (18*G[{1, 1, 0}, x])/s + 
      ((10*I)*Pi*G[{1, 1, 0}, x])/s + (8*G[{1, 1, 1}, x])/s + 
      ((8*I)*Pi*G[{1, 1, 1}, x])/s + (8*G[{0, 0, 0, 1}, x])/s + 
      (8*G[{0, 0, 1, 0}, x])/s + (6*G[{0, 0, 1, 1}, x])/s - 
      (14*G[{0, 1, 0, 0}, x])/s + (4*G[{0, 1, 0, 1}, x])/s + 
      (4*G[{0, 1, 1, 0}, x])/s - (16*G[{0, 1, 1, 1}, x])/s - 
      (16*G[{1, 0, 0, 0}, x])/s + (4*G[{1, 0, 0, 1}, x])/s + 
      (4*G[{1, 0, 1, 0}, x])/s - (14*G[{1, 0, 1, 1}, x])/s + 
      (6*G[{1, 1, 0, 0}, x])/s + (8*G[{1, 1, 0, 1}, x])/s + 
      (8*G[{1, 1, 1, 0}, x])/s - (46*Zeta[3])/s - ((34*I)*Pi*Zeta[3])/s - 
      (2*G[{0}, x]*Zeta[3])/s + (22*G[{1}, x]*Zeta[3])/s) + 
    ep^2*((-66*Pi^2)/s - ((36*I)*Pi^3)/s - (139*Pi^4)/(60*s) - 
      (((89*I)/60)*Pi^5)/s + (56*Pi^2*G[{0}, x])/s + 
      ((21*I)*Pi^3*G[{0}, x])/s - (9*Pi^4*G[{0}, x])/(20*s) + 
      (56*Pi^2*G[{1}, x])/s - ((7*I)*Pi^3*G[{1}, x])/s + 
      (77*Pi^4*G[{1}, x])/(60*s) - (132*G[{0, 0}, x])/s - 
      ((72*I)*Pi*G[{0, 0}, x])/s - (46*Pi^2*G[{0, 0}, x])/(3*s) - 
      (((17*I)/3)*Pi^3*G[{0, 0}, x])/s + (132*G[{0, 1}, x])/s + 
      ((72*I)*Pi*G[{0, 1}, x])/s - (104*Pi^2*G[{0, 1}, x])/(3*s) + 
      (((14*I)/3)*Pi^3*G[{0, 1}, x])/s + (132*G[{1, 0}, x])/s + 
      ((72*I)*Pi*G[{1, 0}, x])/s - (104*Pi^2*G[{1, 0}, x])/(3*s) - 
      ((I/3)*Pi^3*G[{1, 0}, x])/s - (132*G[{1, 1}, x])/s - 
      ((72*I)*Pi*G[{1, 1}, x])/s - (46*Pi^2*G[{1, 1}, x])/(3*s) - 
      (((8*I)/3)*Pi^3*G[{1, 1}, x])/s + (80*G[{0, 0, 0}, x])/s + 
      ((56*I)*Pi*G[{0, 0, 0}, x])/s + (8*Pi^2*G[{0, 0, 0}, x])/(3*s) - 
      (112*G[{0, 0, 1}, x])/s + ((70*I)*Pi*G[{0, 0, 1}, x])/s + 
      (2*Pi^2*G[{0, 0, 1}, x])/(3*s) - (112*G[{0, 1, 0}, x])/s - 
      ((98*I)*Pi*G[{0, 1, 0}, x])/s + (50*Pi^2*G[{0, 1, 0}, x])/(3*s) + 
      (144*G[{0, 1, 1}, x])/s - ((28*I)*Pi*G[{0, 1, 1}, x])/s + 
      (8*Pi^2*G[{0, 1, 1}, x])/s + (144*G[{1, 0, 0}, x])/s - 
      ((28*I)*Pi*G[{1, 0, 0}, x])/s + (8*Pi^2*G[{1, 0, 0}, x])/s - 
      (112*G[{1, 0, 1}, x])/s - ((98*I)*Pi*G[{1, 0, 1}, x])/s + 
      (50*Pi^2*G[{1, 0, 1}, x])/(3*s) - (112*G[{1, 1, 0}, x])/s + 
      ((70*I)*Pi*G[{1, 1, 0}, x])/s + (2*Pi^2*G[{1, 1, 0}, x])/(3*s) + 
      (80*G[{1, 1, 1}, x])/s + ((56*I)*Pi*G[{1, 1, 1}, x])/s + 
      (8*Pi^2*G[{1, 1, 1}, x])/(3*s) - (24*G[{0, 0, 0, 0}, x])/s - 
      ((24*I)*Pi*G[{0, 0, 0, 0}, x])/s + (64*G[{0, 0, 0, 1}, x])/s + 
      ((18*I)*Pi*G[{0, 0, 0, 1}, x])/s + (64*G[{0, 0, 1, 0}, x])/s + 
      ((36*I)*Pi*G[{0, 0, 1, 0}, x])/s + (42*G[{0, 0, 1, 1}, x])/s - 
      ((24*I)*Pi*G[{0, 0, 1, 1}, x])/s - (98*G[{0, 1, 0, 0}, x])/s + 
      ((32*I)*Pi*G[{0, 1, 0, 0}, x])/s + (36*G[{0, 1, 0, 1}, x])/s - 
      ((8*I)*Pi*G[{0, 1, 0, 1}, x])/s + (36*G[{0, 1, 1, 0}, x])/s - 
      ((38*I)*Pi*G[{0, 1, 1, 0}, x])/s - (120*G[{0, 1, 1, 1}, x])/s + 
      ((8*I)*Pi*G[{0, 1, 1, 1}, x])/s - (120*G[{1, 0, 0, 0}, x])/s + 
      ((8*I)*Pi*G[{1, 0, 0, 0}, x])/s + (36*G[{1, 0, 0, 1}, x])/s - 
      ((38*I)*Pi*G[{1, 0, 0, 1}, x])/s + (36*G[{1, 0, 1, 0}, x])/s - 
      ((8*I)*Pi*G[{1, 0, 1, 0}, x])/s - (98*G[{1, 0, 1, 1}, x])/s + 
      ((32*I)*Pi*G[{1, 0, 1, 1}, x])/s + (42*G[{1, 1, 0, 0}, x])/s - 
      ((24*I)*Pi*G[{1, 1, 0, 0}, x])/s + (64*G[{1, 1, 0, 1}, x])/s + 
      ((36*I)*Pi*G[{1, 1, 0, 1}, x])/s + (64*G[{1, 1, 1, 0}, x])/s + 
      ((18*I)*Pi*G[{1, 1, 1, 0}, x])/s - (24*G[{1, 1, 1, 1}, x])/s - 
      ((24*I)*Pi*G[{1, 1, 1, 1}, x])/s - (24*G[{0, 0, 0, 0, 1}, x])/s - 
      (24*G[{0, 0, 0, 1, 0}, x])/s + (26*G[{0, 0, 0, 1, 1}, x])/s + 
      (40*G[{0, 0, 1, 0, 0}, x])/s - (20*G[{0, 0, 1, 0, 1}, x])/s - 
      (20*G[{0, 0, 1, 1, 0}, x])/s - (16*G[{0, 0, 1, 1, 1}, x])/s + 
      (64*G[{0, 1, 0, 0, 0}, x])/s - (4*G[{0, 1, 0, 0, 1}, x])/s - 
      (4*G[{0, 1, 0, 1, 0}, x])/s - (12*G[{0, 1, 0, 1, 1}, x])/s - 
      (38*G[{0, 1, 1, 0, 0}, x])/s - (8*G[{0, 1, 1, 0, 1}, x])/s - 
      (8*G[{0, 1, 1, 1, 0}, x])/s + (48*G[{0, 1, 1, 1, 1}, x])/s + 
      (48*G[{1, 0, 0, 0, 0}, x])/s - (8*G[{1, 0, 0, 0, 1}, x])/s - 
      (8*G[{1, 0, 0, 1, 0}, x])/s - (38*G[{1, 0, 0, 1, 1}, x])/s - 
      (12*G[{1, 0, 1, 0, 0}, x])/s - (4*G[{1, 0, 1, 0, 1}, x])/s - 
      (4*G[{1, 0, 1, 1, 0}, x])/s + (64*G[{1, 0, 1, 1, 1}, x])/s - 
      (16*G[{1, 1, 0, 0, 0}, x])/s - (20*G[{1, 1, 0, 0, 1}, x])/s - 
      (20*G[{1, 1, 0, 1, 0}, x])/s + (40*G[{1, 1, 0, 1, 1}, x])/s + 
      (26*G[{1, 1, 1, 0, 0}, x])/s - (24*G[{1, 1, 1, 0, 1}, x])/s - 
      (24*G[{1, 1, 1, 1, 0}, x])/s - (256*Zeta[3])/s - 
      ((238*I)*Pi*Zeta[3])/s + (44*Pi^2*Zeta[3])/(3*s) - 
      (6*G[{0}, x]*Zeta[3])/s + ((46*I)*Pi*G[{0}, x]*Zeta[3])/s + 
      (162*G[{1}, x]*Zeta[3])/s + ((22*I)*Pi*G[{1}, x]*Zeta[3])/s + 
      (10*G[{0, 0}, x]*Zeta[3])/s - (52*G[{0, 1}, x]*Zeta[3])/s - 
      (22*G[{1, 0}, x]*Zeta[3])/s - (8*G[{1, 1}, x]*Zeta[3])/s - 
      (29*Zeta[5])/s) + FF[1/(s*(1 - x))]*((-11*Pi^4)/90 - 2*Pi^2*G[{0}, x] + 
      (2*I)*Pi*G[{0, 0}, x] + (2*I)*Pi*G[{0, 1}, x] - 
      (2*Pi^2*G[{0, 1}, x])/3 + (2*I)*Pi*G[{1, 0}, x] + 2*G[{0, 0, 1}, x] + 
      (4*I)*Pi*G[{0, 0, 1}, x] + 2*G[{0, 1, 0}, x] + 2*G[{1, 0, 0}, x] + 
      4*G[{0, 0, 1, 1}, x] + (4*I)*Pi*Zeta[3] + 
      ep*(((-2*I)/3)*Pi^3 + (77*Pi^4)/180 + ((4*I)/45)*Pi^5 + 
        (10*I)*Pi*G[{0}, x] - (38*Pi^2*G[{0}, x])/3 - (2*I)*Pi^3*G[{0}, x] - 
        ((2*I)/3)*Pi^3*G[{1}, x] - (11*Pi^4*G[{1}, x])/90 + 10*G[{0, 0}, x] + 
        (12*I)*Pi*G[{0, 0}, x] + (14*Pi^2*G[{0, 0}, x])/3 + 
        (12*I)*Pi*G[{0, 1}, x] - (5*Pi^2*G[{0, 1}, x])/3 - 
        ((4*I)/3)*Pi^3*G[{0, 1}, x] + (16*I)*Pi*G[{1, 0}, x] - 
        4*Pi^2*G[{1, 0}, x] - (8*I)*Pi*G[{0, 0, 0}, x] + 12*G[{0, 0, 1}, x] + 
        (20*I)*Pi*G[{0, 0, 1}, x] - (14*Pi^2*G[{0, 0, 1}, x])/3 + 
        12*G[{0, 1, 0}, x] - (6*I)*Pi*G[{0, 1, 0}, x] - 
        (6*I)*Pi*G[{0, 1, 1}, x] + 2*Pi^2*G[{0, 1, 1}, x] + 
        16*G[{1, 0, 0}, x] - (2*I)*Pi*G[{1, 0, 0}, x] + 
        (2*I)*Pi*G[{1, 0, 1}, x] - (2*Pi^2*G[{1, 0, 1}, x])/3 + 
        (6*I)*Pi*G[{1, 1, 0}, x] - 8*G[{0, 0, 0, 1}, x] + 
        (12*I)*Pi*G[{0, 0, 0, 1}, x] - 8*G[{0, 0, 1, 0}, x] + 
        24*G[{0, 0, 1, 1}, x] - (8*I)*Pi*G[{0, 0, 1, 1}, x] - 
        4*G[{0, 1, 0, 0}, x] - 6*G[{0, 1, 0, 1}, x] - 
        (12*I)*Pi*G[{0, 1, 0, 1}, x] - 6*G[{0, 1, 1, 0}, x] - 
        8*G[{1, 0, 0, 0}, x] + 2*G[{1, 0, 0, 1}, x] + 
        (4*I)*Pi*G[{1, 0, 0, 1}, x] + 2*G[{1, 0, 1, 0}, x] + 
        6*G[{1, 1, 0, 0}, x] + 12*G[{0, 0, 0, 1, 1}, x] - 
        16*G[{0, 0, 1, 1, 1}, x] - 12*G[{0, 1, 0, 1, 1}, x] + 
        4*G[{1, 0, 0, 1, 1}, x] + 4*Zeta[3] + (34*I)*Pi*Zeta[3] - 
        8*Pi^2*Zeta[3] - 4*G[{0}, x]*Zeta[3] + 4*G[{1}, x]*Zeta[3] + 
        (4*I)*Pi*G[{1}, x]*Zeta[3] + 8*G[{0, 1}, x]*Zeta[3] + 8*Zeta[5]) + 
      ep^2*((-8*I)*Pi^3 + (236*Pi^4)/45 + ((167*I)/90)*Pi^5 - 
        (2851*Pi^6)/11340 + (94*I)*Pi*G[{0}, x] - (206*Pi^2*G[{0}, x])/3 - 
        (12*I)*Pi^3*G[{0}, x] - (7*Pi^4*G[{0}, x])/30 - 
        (6*I)*Pi^3*G[{1}, x] + (37*Pi^4*G[{1}, x])/36 + 
        ((4*I)/45)*Pi^5*G[{1}, x] + 94*G[{0, 0}, x] + 
        (34*I)*Pi*G[{0, 0}, x] + (88*Pi^2*G[{0, 0}, x])/3 + 
        ((11*I)/3)*Pi^3*G[{0, 0}, x] + (54*I)*Pi*G[{0, 1}, x] + 
        (2*Pi^2*G[{0, 1}, x])/3 - ((8*I)/3)*Pi^3*G[{0, 1}, x] + 
        (47*Pi^4*G[{0, 1}, x])/30 + (102*I)*Pi*G[{1, 0}, x] - 
        (86*Pi^2*G[{1, 0}, x])/3 - ((7*I)/3)*Pi^3*G[{1, 0}, x] - 
        (2*I)*Pi^3*G[{1, 1}, x] - (11*Pi^4*G[{1, 1}, x])/90 - 
        40*G[{0, 0, 0}, x] - (48*I)*Pi*G[{0, 0, 0}, x] - 
        (32*Pi^2*G[{0, 0, 0}, x])/3 + 54*G[{0, 0, 1}, x] + 
        (56*I)*Pi*G[{0, 0, 1}, x] - (98*Pi^2*G[{0, 0, 1}, x])/3 - 
        ((14*I)/3)*Pi^3*G[{0, 0, 1}, x] + 54*G[{0, 1, 0}, x] - 
        (44*I)*Pi*G[{0, 1, 0}, x] + 4*Pi^2*G[{0, 1, 0}, x] - 
        (36*I)*Pi*G[{0, 1, 1}, x] + (20*Pi^2*G[{0, 1, 1}, x])/3 + 
        (4*I)*Pi^3*G[{0, 1, 1}, x] + 102*G[{1, 0, 0}, x] - 
        (20*I)*Pi*G[{1, 0, 0}, x] + (25*Pi^2*G[{1, 0, 0}, x])/3 + 
        (12*I)*Pi*G[{1, 0, 1}, x] - (5*Pi^2*G[{1, 0, 1}, x])/3 - 
        ((4*I)/3)*Pi^3*G[{1, 0, 1}, x] + (48*I)*Pi*G[{1, 1, 0}, x] - 
        8*Pi^2*G[{1, 1, 0}, x] + (24*I)*Pi*G[{0, 0, 0, 0}, x] - 
        48*G[{0, 0, 0, 1}, x] + (64*I)*Pi*G[{0, 0, 0, 1}, x] - 
        (38*Pi^2*G[{0, 0, 0, 1}, x])/3 - 48*G[{0, 0, 1, 0}, x] + 
        (10*I)*Pi*G[{0, 0, 1, 0}, x] + 80*G[{0, 0, 1, 1}, x] - 
        (38*I)*Pi*G[{0, 0, 1, 1}, x] + (28*Pi^2*G[{0, 0, 1, 1}, x])/3 - 
        32*G[{0, 1, 0, 0}, x] + (10*I)*Pi*G[{0, 1, 0, 0}, x] - 
        36*G[{0, 1, 0, 1}, x] - (74*I)*Pi*G[{0, 1, 0, 1}, x] + 
        (44*Pi^2*G[{0, 1, 0, 1}, x])/3 - 36*G[{0, 1, 1, 0}, x] - 
        (24*I)*Pi*G[{0, 1, 1, 0}, x] + (16*I)*Pi*G[{0, 1, 1, 1}, x] - 
        (16*Pi^2*G[{0, 1, 1, 1}, x])/3 - 64*G[{1, 0, 0, 0}, x] + 
        12*G[{1, 0, 0, 1}, x] + (20*I)*Pi*G[{1, 0, 0, 1}, x] - 
        (14*Pi^2*G[{1, 0, 0, 1}, x])/3 + 12*G[{1, 0, 1, 0}, x] - 
        (14*I)*Pi*G[{1, 0, 1, 0}, x] - (6*I)*Pi*G[{1, 0, 1, 1}, x] + 
        2*Pi^2*G[{1, 0, 1, 1}, x] + 48*G[{1, 1, 0, 0}, x] - 
        (10*I)*Pi*G[{1, 1, 0, 0}, x] + (2*I)*Pi*G[{1, 1, 0, 1}, x] - 
        (2*Pi^2*G[{1, 1, 0, 1}, x])/3 + (14*I)*Pi*G[{1, 1, 1, 0}, x] + 
        24*G[{0, 0, 0, 0, 1}, x] + (28*I)*Pi*G[{0, 0, 0, 0, 1}, x] + 
        24*G[{0, 0, 0, 1, 0}, x] + 56*G[{0, 0, 0, 1, 1}, x] - 
        (24*I)*Pi*G[{0, 0, 0, 1, 1}, x] + 8*G[{0, 0, 1, 0, 0}, x] + 
        18*G[{0, 0, 1, 0, 1}, x] - (28*I)*Pi*G[{0, 0, 1, 0, 1}, x] + 
        18*G[{0, 0, 1, 1, 0}, x] - 104*G[{0, 0, 1, 1, 1}, x] + 
        (16*I)*Pi*G[{0, 0, 1, 1, 1}, x] + 8*G[{0, 1, 0, 0, 0}, x] + 
        10*G[{0, 1, 0, 0, 1}, x] - (40*I)*Pi*G[{0, 1, 0, 0, 1}, x] + 
        10*G[{0, 1, 0, 1, 0}, x] - 72*G[{0, 1, 0, 1, 1}, x] + 
        (24*I)*Pi*G[{0, 1, 0, 1, 1}, x] - 28*G[{0, 1, 1, 0, 0}, x] + 
        16*G[{0, 1, 1, 0, 1}, x] + (32*I)*Pi*G[{0, 1, 1, 0, 1}, x] + 
        16*G[{0, 1, 1, 1, 0}, x] + 24*G[{1, 0, 0, 0, 0}, x] - 
        8*G[{1, 0, 0, 0, 1}, x] + (12*I)*Pi*G[{1, 0, 0, 0, 1}, x] - 
        8*G[{1, 0, 0, 1, 0}, x] + 24*G[{1, 0, 0, 1, 1}, x] - 
        (8*I)*Pi*G[{1, 0, 0, 1, 1}, x] - 12*G[{1, 0, 1, 0, 0}, x] - 
        6*G[{1, 0, 1, 0, 1}, x] - (12*I)*Pi*G[{1, 0, 1, 0, 1}, x] - 
        6*G[{1, 0, 1, 1, 0}, x] - 24*G[{1, 1, 0, 0, 0}, x] + 
        2*G[{1, 1, 0, 0, 1}, x] + (4*I)*Pi*G[{1, 1, 0, 0, 1}, x] + 
        2*G[{1, 1, 0, 1, 0}, x] + 14*G[{1, 1, 1, 0, 0}, x] + 
        28*G[{0, 0, 0, 0, 1, 1}, x] - 48*G[{0, 0, 0, 1, 1, 1}, x] - 
        28*G[{0, 0, 1, 0, 1, 1}, x] + 48*G[{0, 0, 1, 1, 1, 1}, x] - 
        40*G[{0, 1, 0, 0, 1, 1}, x] + 48*G[{0, 1, 0, 1, 1, 1}, x] + 
        32*G[{0, 1, 1, 0, 1, 1}, x] + 12*G[{1, 0, 0, 0, 1, 1}, x] - 
        16*G[{1, 0, 0, 1, 1, 1}, x] - 12*G[{1, 0, 1, 0, 1, 1}, x] + 
        4*G[{1, 1, 0, 0, 1, 1}, x] + 48*Zeta[3] + (136*I)*Pi*Zeta[3] - 
        (103*Pi^2*Zeta[3])/3 - ((34*I)/3)*Pi^3*Zeta[3] - 
        36*G[{0}, x]*Zeta[3] - (28*I)*Pi*G[{0}, x]*Zeta[3] + 
        36*G[{1}, x]*Zeta[3] + (34*I)*Pi*G[{1}, x]*Zeta[3] - 
        8*Pi^2*G[{1}, x]*Zeta[3] + 20*G[{0, 0}, x]*Zeta[3] + 
        36*G[{0, 1}, x]*Zeta[3] + (12*I)*Pi*G[{0, 1}, x]*Zeta[3] - 
        12*G[{1, 0}, x]*Zeta[3] + 12*G[{1, 1}, x]*Zeta[3] + 
        (4*I)*Pi*G[{1, 1}, x]*Zeta[3] + 8*G[{0, 0, 1}, x]*Zeta[3] - 
        12*G[{0, 1, 1}, x]*Zeta[3] + 8*G[{1, 0, 1}, x]*Zeta[3] + 
        18*Zeta[3]^2 + 56*Zeta[5] + (160*I)*Pi*Zeta[5] + 
        8*G[{1}, x]*Zeta[5])) + FF[1/(s*x)]*(-2*Pi^2*G[{1}, x] - 
      ((2*I)/3)*Pi^3*G[{1}, x] + (2*I)*Pi*G[{0, 1}, x] + 
      (2*I)*Pi*G[{1, 0}, x] - (2*Pi^2*G[{1, 0}, x])/3 + 
      (2*I)*Pi*G[{1, 1}, x] + 2*G[{0, 1, 1}, x] + 2*G[{1, 0, 1}, x] + 
      2*G[{1, 1, 0}, x] + (4*I)*Pi*G[{1, 1, 0}, x] + 4*G[{1, 1, 0, 0}, x] + 
      4*G[{1}, x]*Zeta[3] + ep*((10*I)*Pi*G[{1}, x] - (38*Pi^2*G[{1}, x])/3 - 
        ((19*I)/3)*Pi^3*G[{1}, x] + (53*Pi^4*G[{1}, x])/90 + 
        (16*I)*Pi*G[{0, 1}, x] - 4*Pi^2*G[{0, 1}, x] - 
        ((2*I)/3)*Pi^3*G[{0, 1}, x] + (12*I)*Pi*G[{1, 0}, x] - 
        (5*Pi^2*G[{1, 0}, x])/3 + ((2*I)/3)*Pi^3*G[{1, 0}, x] + 
        10*G[{1, 1}, x] + (12*I)*Pi*G[{1, 1}, x] + (14*Pi^2*G[{1, 1}, x])/3 - 
        (2*I)*Pi^3*G[{1, 1}, x] + (6*I)*Pi*G[{0, 0, 1}, x] + 
        (2*I)*Pi*G[{0, 1, 0}, x] - (2*Pi^2*G[{0, 1, 0}, x])/3 + 
        16*G[{0, 1, 1}, x] - (2*I)*Pi*G[{0, 1, 1}, x] - 
        (6*I)*Pi*G[{1, 0, 0}, x] + 2*Pi^2*G[{1, 0, 0}, x] + 
        12*G[{1, 0, 1}, x] - (6*I)*Pi*G[{1, 0, 1}, x] + 12*G[{1, 1, 0}, x] + 
        (20*I)*Pi*G[{1, 1, 0}, x] - (14*Pi^2*G[{1, 1, 0}, x])/3 - 
        (8*I)*Pi*G[{1, 1, 1}, x] + 6*G[{0, 0, 1, 1}, x] + 
        2*G[{0, 1, 0, 1}, x] + 2*G[{0, 1, 1, 0}, x] + 
        (4*I)*Pi*G[{0, 1, 1, 0}, x] - 8*G[{0, 1, 1, 1}, x] - 
        6*G[{1, 0, 0, 1}, x] - 6*G[{1, 0, 1, 0}, x] - 
        (12*I)*Pi*G[{1, 0, 1, 0}, x] - 4*G[{1, 0, 1, 1}, x] + 
        24*G[{1, 1, 0, 0}, x] - (8*I)*Pi*G[{1, 1, 0, 0}, x] - 
        8*G[{1, 1, 0, 1}, x] - 8*G[{1, 1, 1, 0}, x] + 
        (12*I)*Pi*G[{1, 1, 1, 0}, x] + 4*G[{0, 1, 1, 0, 0}, x] - 
        12*G[{1, 0, 1, 0, 0}, x] - 16*G[{1, 1, 0, 0, 0}, x] + 
        12*G[{1, 1, 1, 0, 0}, x] + 22*G[{1}, x]*Zeta[3] + 
        (4*I)*Pi*G[{1}, x]*Zeta[3] + 4*G[{0, 1}, x]*Zeta[3] - 
        4*G[{1, 0}, x]*Zeta[3] + 12*G[{1, 1}, x]*Zeta[3]) + 
      ep^2*((94*I)*Pi*G[{1}, x] - (206*Pi^2*G[{1}, x])/3 - 
        ((86*I)/3)*Pi^3*G[{1}, x] + (217*Pi^4*G[{1}, x])/45 + 
        ((5*I)/18)*Pi^5*G[{1}, x] + (102*I)*Pi*G[{0, 1}, x] - 
        (86*Pi^2*G[{0, 1}, x])/3 - (8*I)*Pi^3*G[{0, 1}, x] + 
        (53*Pi^4*G[{0, 1}, x])/90 + (54*I)*Pi*G[{1, 0}, x] + 
        (2*Pi^2*G[{1, 0}, x])/3 + ((17*I)/3)*Pi^3*G[{1, 0}, x] - 
        (41*Pi^4*G[{1, 0}, x])/90 + 94*G[{1, 1}, x] + 
        (34*I)*Pi*G[{1, 1}, x] + (88*Pi^2*G[{1, 1}, x])/3 - 
        ((16*I)/3)*Pi^3*G[{1, 1}, x] + (161*Pi^4*G[{1, 1}, x])/90 + 
        (48*I)*Pi*G[{0, 0, 1}, x] - 8*Pi^2*G[{0, 0, 1}, x] - 
        ((2*I)/3)*Pi^3*G[{0, 0, 1}, x] + (12*I)*Pi*G[{0, 1, 0}, x] - 
        (5*Pi^2*G[{0, 1, 0}, x])/3 + ((2*I)/3)*Pi^3*G[{0, 1, 0}, x] + 
        102*G[{0, 1, 1}, x] - (20*I)*Pi*G[{0, 1, 1}, x] + 
        (25*Pi^2*G[{0, 1, 1}, x])/3 - (2*I)*Pi^3*G[{0, 1, 1}, x] - 
        (36*I)*Pi*G[{1, 0, 0}, x] + (20*Pi^2*G[{1, 0, 0}, x])/3 - 
        ((4*I)/3)*Pi^3*G[{1, 0, 0}, x] + 54*G[{1, 0, 1}, x] - 
        (44*I)*Pi*G[{1, 0, 1}, x] + 4*Pi^2*G[{1, 0, 1}, x] + 
        ((20*I)/3)*Pi^3*G[{1, 0, 1}, x] + 54*G[{1, 1, 0}, x] + 
        (56*I)*Pi*G[{1, 1, 0}, x] - (98*Pi^2*G[{1, 1, 0}, x])/3 - 
        40*G[{1, 1, 1}, x] - (48*I)*Pi*G[{1, 1, 1}, x] - 
        (32*Pi^2*G[{1, 1, 1}, x])/3 - ((14*I)/3)*Pi^3*G[{1, 1, 1}, x] + 
        (14*I)*Pi*G[{0, 0, 0, 1}, x] + (2*I)*Pi*G[{0, 0, 1, 0}, x] - 
        (2*Pi^2*G[{0, 0, 1, 0}, x])/3 + 48*G[{0, 0, 1, 1}, x] - 
        (10*I)*Pi*G[{0, 0, 1, 1}, x] - (6*I)*Pi*G[{0, 1, 0, 0}, x] + 
        2*Pi^2*G[{0, 1, 0, 0}, x] + 12*G[{0, 1, 0, 1}, x] - 
        (14*I)*Pi*G[{0, 1, 0, 1}, x] + 12*G[{0, 1, 1, 0}, x] + 
        (20*I)*Pi*G[{0, 1, 1, 0}, x] - (14*Pi^2*G[{0, 1, 1, 0}, x])/3 - 
        64*G[{0, 1, 1, 1}, x] + (16*I)*Pi*G[{1, 0, 0, 0}, x] - 
        (16*Pi^2*G[{1, 0, 0, 0}, x])/3 - 36*G[{1, 0, 0, 1}, x] - 
        (24*I)*Pi*G[{1, 0, 0, 1}, x] - 36*G[{1, 0, 1, 0}, x] - 
        (74*I)*Pi*G[{1, 0, 1, 0}, x] + (44*Pi^2*G[{1, 0, 1, 0}, x])/3 - 
        32*G[{1, 0, 1, 1}, x] + (10*I)*Pi*G[{1, 0, 1, 1}, x] + 
        80*G[{1, 1, 0, 0}, x] - (38*I)*Pi*G[{1, 1, 0, 0}, x] + 
        (28*Pi^2*G[{1, 1, 0, 0}, x])/3 - 48*G[{1, 1, 0, 1}, x] + 
        (10*I)*Pi*G[{1, 1, 0, 1}, x] - 48*G[{1, 1, 1, 0}, x] + 
        (64*I)*Pi*G[{1, 1, 1, 0}, x] - (38*Pi^2*G[{1, 1, 1, 0}, x])/3 + 
        (24*I)*Pi*G[{1, 1, 1, 1}, x] + 14*G[{0, 0, 0, 1, 1}, x] + 
        2*G[{0, 0, 1, 0, 1}, x] + 2*G[{0, 0, 1, 1, 0}, x] + 
        (4*I)*Pi*G[{0, 0, 1, 1, 0}, x] - 24*G[{0, 0, 1, 1, 1}, x] - 
        6*G[{0, 1, 0, 0, 1}, x] - 6*G[{0, 1, 0, 1, 0}, x] - 
        (12*I)*Pi*G[{0, 1, 0, 1, 0}, x] - 12*G[{0, 1, 0, 1, 1}, x] + 
        24*G[{0, 1, 1, 0, 0}, x] - (8*I)*Pi*G[{0, 1, 1, 0, 0}, x] - 
        8*G[{0, 1, 1, 0, 1}, x] - 8*G[{0, 1, 1, 1, 0}, x] + 
        (12*I)*Pi*G[{0, 1, 1, 1, 0}, x] + 24*G[{0, 1, 1, 1, 1}, x] + 
        16*G[{1, 0, 0, 0, 1}, x] + 16*G[{1, 0, 0, 1, 0}, x] + 
        (32*I)*Pi*G[{1, 0, 0, 1, 0}, x] - 28*G[{1, 0, 0, 1, 1}, x] - 
        72*G[{1, 0, 1, 0, 0}, x] + (24*I)*Pi*G[{1, 0, 1, 0, 0}, x] + 
        10*G[{1, 0, 1, 0, 1}, x] + 10*G[{1, 0, 1, 1, 0}, x] - 
        (40*I)*Pi*G[{1, 0, 1, 1, 0}, x] + 8*G[{1, 0, 1, 1, 1}, x] - 
        104*G[{1, 1, 0, 0, 0}, x] + (16*I)*Pi*G[{1, 1, 0, 0, 0}, x] + 
        18*G[{1, 1, 0, 0, 1}, x] + 18*G[{1, 1, 0, 1, 0}, x] - 
        (28*I)*Pi*G[{1, 1, 0, 1, 0}, x] + 8*G[{1, 1, 0, 1, 1}, x] + 
        56*G[{1, 1, 1, 0, 0}, x] - (24*I)*Pi*G[{1, 1, 1, 0, 0}, x] + 
        24*G[{1, 1, 1, 0, 1}, x] + 24*G[{1, 1, 1, 1, 0}, x] + 
        (28*I)*Pi*G[{1, 1, 1, 1, 0}, x] + 4*G[{0, 0, 1, 1, 0, 0}, x] - 
        12*G[{0, 1, 0, 1, 0, 0}, x] - 16*G[{0, 1, 1, 0, 0, 0}, x] + 
        12*G[{0, 1, 1, 1, 0, 0}, x] + 32*G[{1, 0, 0, 1, 0, 0}, x] + 
        48*G[{1, 0, 1, 0, 0, 0}, x] - 40*G[{1, 0, 1, 1, 0, 0}, x] + 
        48*G[{1, 1, 0, 0, 0, 0}, x] - 28*G[{1, 1, 0, 1, 0, 0}, x] - 
        48*G[{1, 1, 1, 0, 0, 0}, x] + 28*G[{1, 1, 1, 1, 0, 0}, x] + 
        64*G[{1}, x]*Zeta[3] + (4*I)*Pi*G[{1}, x]*Zeta[3] - 
        (22*Pi^2*G[{1}, x]*Zeta[3])/3 + 22*G[{0, 1}, x]*Zeta[3] + 
        (4*I)*Pi*G[{0, 1}, x]*Zeta[3] - 14*G[{1, 0}, x]*Zeta[3] + 
        (12*I)*Pi*G[{1, 0}, x]*Zeta[3] + 74*G[{1, 1}, x]*Zeta[3] + 
        (4*I)*Pi*G[{1, 1}, x]*Zeta[3] + 4*G[{0, 0, 1}, x]*Zeta[3] - 
        4*G[{0, 1, 0}, x]*Zeta[3] + 12*G[{0, 1, 1}, x]*Zeta[3] + 
        20*G[{1, 0, 0}, x]*Zeta[3] - 40*G[{1, 0, 1}, x]*Zeta[3] - 
        20*G[{1, 1, 0}, x]*Zeta[3] + 28*G[{1, 1, 1}, x]*Zeta[3] + 
        26*G[{1}, x]*Zeta[5])))}


==> anc/Fjs_3L.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{COLOR[CF*Nf^2]*((-25*G[{0}, x])/(324*s) - (((121*I)/81)*Pi*G[{0}, x])/s + 
    (22*Pi^2*G[{0}, x])/(81*s) + (25*G[{1}, x])/(324*s) + 
    (((121*I)/81)*Pi*G[{1}, x])/s - (22*Pi^2*G[{1}, x])/(81*s) - 
    (263*G[{0, 0}, x])/(162*s) + (((22*I)/27)*Pi*G[{0, 0}, x])/s - 
    (2*Pi^2*G[{0, 0}, x])/(27*s) + (263*G[{1, 1}, x])/(162*s) - 
    (((22*I)/27)*Pi*G[{1, 1}, x])/s + (2*Pi^2*G[{1, 1}, x])/(27*s) + 
    (47*G[{0, 0, 0}, x])/(27*s) - (((2*I)/9)*Pi*G[{0, 0, 0}, x])/s - 
    (47*G[{1, 1, 1}, x])/(27*s) + (((2*I)/9)*Pi*G[{1, 1, 1}, x])/s + 
    FF[1/(s*(1 - x))]*(((-203*I)/162)*Pi*G[{0}, x] + (19*Pi^2*G[{0}, x])/81 - 
      (203*G[{0, 0}, x])/162 + ((19*I)/27)*Pi*G[{0, 0}, x] - 
      (2*Pi^2*G[{0, 0}, x])/27 + (38*G[{0, 0, 0}, x])/27 - 
      ((2*I)/9)*Pi*G[{0, 0, 0}, x] - (2*G[{0, 0, 0, 0}, x])/3) - 
    (2*G[{0, 0, 0, 0}, x])/(3*s) + FF[1/(s*x^2)]*
     (((-203*I)/162)*Pi*G[{1}, x] + (19*Pi^2*G[{1}, x])/81 - 
      (203*G[{1, 1}, x])/162 + ((19*I)/27)*Pi*G[{1, 1}, x] - 
      (2*Pi^2*G[{1, 1}, x])/27 + (38*G[{1, 1, 1}, x])/27 - 
      ((2*I)/9)*Pi*G[{1, 1, 1}, x] - (2*G[{1, 1, 1, 1}, x])/3) + 
    (2*G[{1, 1, 1, 1}, x])/(3*s) + FF[1/(s*x)]*(125159/104976 - 
      ((1595*I)/1458)*Pi + (131*Pi^2)/972 - (43*Pi^4)/9720 - 
      (127*G[{0}, x])/108 - ((25*I)/81)*Pi*G[{0}, x] + 
      (10*Pi^2*G[{0}, x])/81 - (203*G[{1}, x])/162 - 
      ((89*I)/162)*Pi*G[{1}, x] + (13*Pi^2*G[{1}, x])/81 + 
      (85*G[{0, 0}, x])/162 + ((10*I)/27)*Pi*G[{0, 0}, x] - 
      (2*Pi^2*G[{0, 0}, x])/27 + (25*G[{1, 1}, x])/162 + 
      ((13*I)/27)*Pi*G[{1, 1}, x] - (2*Pi^2*G[{1, 1}, x])/27 + 
      (11*G[{0, 0, 0}, x])/27 - ((2*I)/9)*Pi*G[{0, 0, 0}, x] + 
      (20*G[{1, 1, 1}, x])/27 - ((2*I)/9)*Pi*G[{1, 1, 1}, x] - 
      (2*G[{0, 0, 0, 0}, x])/3 - (2*G[{1, 1, 1, 1}, x])/3 + 
      (52*Zeta[3])/243 + ((2*I)/27)*Pi*Zeta[3])) + 
  COLOR[CA*CF*Nf]*((223*Pi^2)/(72*s) + (((203*I)/108)*Pi^3)/s - 
    (1451*Pi^4)/(3240*s) + ((I/45)*Pi^5)/s + (803*G[{0}, x])/(324*s) + 
    (((4619*I)/324)*Pi*G[{0}, x])/s - (3259*Pi^2*G[{0}, x])/(648*s) + 
    (((43*I)/108)*Pi^3*G[{0}, x])/s - (803*G[{1}, x])/(324*s) - 
    (((4619*I)/324)*Pi*G[{1}, x])/s + (1747*Pi^2*G[{1}, x])/(648*s) - 
    (((119*I)/108)*Pi^3*G[{1}, x])/s + (Pi^4*G[{1}, x])/(27*s) + 
    (6917*G[{0, 0}, x])/(324*s) - (((146*I)/27)*Pi*G[{0, 0}, x])/s + 
    (17*Pi^2*G[{0, 0}, x])/(18*s) + ((I/9)*Pi^3*G[{0, 0}, x])/s - 
    (223*G[{0, 1}, x])/(36*s) + (((203*I)/18)*Pi*G[{0, 1}, x])/s - 
    (19*Pi^2*G[{0, 1}, x])/(54*s) - ((I/9)*Pi^3*G[{0, 1}, x])/s - 
    (223*G[{1, 0}, x])/(36*s) - (((203*I)/18)*Pi*G[{1, 0}, x])/s + 
    (41*Pi^2*G[{1, 0}, x])/(27*s) - ((I/9)*Pi^3*G[{1, 0}, x])/s - 
    (2903*G[{1, 1}, x])/(324*s) + (((146*I)/27)*Pi*G[{1, 1}, x])/s - 
    (19*Pi^2*G[{1, 1}, x])/(9*s) + (((5*I)/18)*Pi^3*G[{1, 1}, x])/s - 
    (3151*G[{0, 0, 0}, x])/(108*s) + (((107*I)/18)*Pi*G[{0, 0, 0}, x])/s - 
    (2*Pi^2*G[{0, 0, 0}, x])/(9*s) + (455*G[{0, 0, 1}, x])/(36*s) + 
    (((55*I)/18)*Pi*G[{0, 0, 1}, x])/s + (455*G[{0, 1, 0}, x])/(36*s) + 
    (((5*I)/18)*Pi*G[{0, 1, 0}, x])/s - (4*Pi^2*G[{0, 1, 0}, x])/(9*s) + 
    (11*G[{0, 1, 1}, x])/(36*s) - (((11*I)/2)*Pi*G[{0, 1, 1}, x])/s - 
    (59*G[{1, 0, 0}, x])/(36*s) - (((3*I)/2)*Pi*G[{1, 0, 0}, x])/s - 
    (287*G[{1, 0, 1}, x])/(36*s) - (((131*I)/18)*Pi*G[{1, 0, 1}, x])/s + 
    (4*Pi^2*G[{1, 0, 1}, x])/(9*s) - (287*G[{1, 1, 0}, x])/(36*s) + 
    (((71*I)/18)*Pi*G[{1, 1, 0}, x])/s + (2287*G[{1, 1, 1}, x])/(108*s) + 
    (((19*I)/18)*Pi*G[{1, 1, 1}, x])/s + (2*Pi^2*G[{1, 1, 1}, x])/(9*s) + 
    (172*G[{0, 0, 0, 0}, x])/(9*s) - (107*G[{0, 0, 0, 1}, x])/(18*s) + 
    (I*Pi*G[{0, 0, 0, 1}, x])/s - (107*G[{0, 0, 1, 0}, x])/(18*s) - 
    (((4*I)/3)*Pi*G[{0, 0, 1, 0}, x])/s + (20*G[{0, 0, 1, 1}, x])/(3*s) - 
    (32*G[{0, 1, 0, 0}, x])/(9*s) - (I*Pi*G[{0, 1, 0, 0}, x])/s + 
    (3*G[{0, 1, 0, 1}, x])/(2*s) + (3*G[{0, 1, 1, 0}, x])/(2*s) + 
    (((4*I)/3)*Pi*G[{0, 1, 1, 0}, x])/s - (22*G[{0, 1, 1, 1}, x])/(3*s) + 
    G[{1, 0, 0, 0}, x]/(3*s) - (3*G[{1, 0, 0, 1}, x])/(2*s) - 
    (((4*I)/3)*Pi*G[{1, 0, 0, 1}, x])/s - (3*G[{1, 0, 1, 0}, x])/(2*s) - 
    (31*G[{1, 0, 1, 1}, x])/(9*s) + (I*Pi*G[{1, 0, 1, 1}, x])/s + 
    G[{1, 1, 0, 0}, x]/(3*s) + (107*G[{1, 1, 0, 1}, x])/(18*s) + 
    (((4*I)/3)*Pi*G[{1, 1, 0, 1}, x])/s + (107*G[{1, 1, 1, 0}, x])/(18*s) - 
    (I*Pi*G[{1, 1, 1, 0}, x])/s - (109*G[{1, 1, 1, 1}, x])/(9*s) - 
    (7*G[{0, 0, 0, 0, 0}, x])/(3*s) + (5*G[{0, 0, 0, 0, 1}, x])/(3*s) + 
    (5*G[{0, 0, 0, 1, 0}, x])/(3*s) - (2*G[{0, 0, 1, 0, 0}, x])/(3*s) - 
    (5*G[{0, 1, 0, 0, 0}, x])/(3*s) + (4*G[{0, 1, 1, 0, 0}, x])/(3*s) - 
    (4*G[{1, 0, 0, 1, 1}, x])/(3*s) + (5*G[{1, 0, 1, 1, 1}, x])/(3*s) + 
    (2*G[{1, 1, 0, 1, 1}, x])/(3*s) - (5*G[{1, 1, 1, 0, 1}, x])/(3*s) - 
    (5*G[{1, 1, 1, 1, 0}, x])/(3*s) + (7*G[{1, 1, 1, 1, 1}, x])/(3*s) - 
    (149*Zeta[3])/(18*s) - ((13*I)*Pi*Zeta[3])/s + (8*Pi^2*Zeta[3])/(9*s) - 
    (97*G[{0}, x]*Zeta[3])/(6*s) + (((2*I)/3)*Pi*G[{0}, x]*Zeta[3])/s + 
    (367*G[{1}, x]*Zeta[3])/(18*s) + (((2*I)/3)*Pi*G[{1}, x]*Zeta[3])/s + 
    (8*G[{0, 0}, x]*Zeta[3])/(3*s) + (4*G[{0, 1}, x]*Zeta[3])/(3*s) - 
    (5*G[{1, 1}, x]*Zeta[3])/s + FF[x/s]*((-223*Pi^2)/72 + (91*Pi^4)/240 + 
      (7*Pi^2*G[{0}, x])/6 - ((7*I)/12)*Pi^3*G[{0}, x] + 
      (7*Pi^2*G[{1}, x])/6 + ((7*I)/12)*Pi^3*G[{1}, x] - 
      (223*G[{0, 0}, x])/36 + (7*Pi^2*G[{0, 0}, x])/12 + 
      (223*G[{0, 1}, x])/36 - (7*Pi^2*G[{0, 1}, x])/12 + 
      (223*G[{1, 0}, x])/36 - (7*Pi^2*G[{1, 0}, x])/12 - 
      (223*G[{1, 1}, x])/36 + (7*Pi^2*G[{1, 1}, x])/12 + 4*G[{0, 0, 0}, x] - 
      ((7*I)/2)*Pi*G[{0, 0, 0}, x] - (7*G[{0, 0, 1}, x])/3 - 
      ((7*I)/2)*Pi*G[{0, 0, 1}, x] - (7*G[{0, 1, 0}, x])/3 + 
      ((7*I)/2)*Pi*G[{0, 1, 0}, x] + (2*G[{0, 1, 1}, x])/3 + 
      ((7*I)/2)*Pi*G[{0, 1, 1}, x] + (2*G[{1, 0, 0}, x])/3 + 
      ((7*I)/2)*Pi*G[{1, 0, 0}, x] - (7*G[{1, 0, 1}, x])/3 + 
      ((7*I)/2)*Pi*G[{1, 0, 1}, x] - (7*G[{1, 1, 0}, x])/3 - 
      ((7*I)/2)*Pi*G[{1, 1, 0}, x] + 4*G[{1, 1, 1}, x] - 
      ((7*I)/2)*Pi*G[{1, 1, 1}, x] - (7*G[{0, 0, 0, 0}, x])/2 - 
      (7*G[{0, 0, 1, 1}, x])/2 + (7*G[{0, 1, 0, 0}, x])/2 + 
      (7*G[{0, 1, 1, 1}, x])/2 + (7*G[{1, 0, 0, 0}, x])/2 + 
      (7*G[{1, 0, 1, 1}, x])/2 - (7*G[{1, 1, 0, 0}, x])/2 - 
      (7*G[{1, 1, 1, 1}, x])/2 - 3*Zeta[3] + (7*I)*Pi*Zeta[3] + 
      (7*G[{0}, x]*Zeta[3])/2 - (7*G[{1}, x]*Zeta[3])/2) + 
    FF[1/(s*x^2)]*(((3815*I)/324)*Pi*G[{1}, x] - (505*Pi^2*G[{1}, x])/648 + 
      ((26*I)/27)*Pi^3*G[{1}, x] + (5*Pi^4*G[{1}, x])/108 - 
      ((43*I)/36)*Pi*G[{0, 1}, x] - (7*Pi^2*G[{0, 1}, x])/36 - 
      (4*I)*Pi*G[{1, 0}, x] - (113*Pi^2*G[{1, 0}, x])/108 + 
      (I/9)*Pi^3*G[{1, 0}, x] + (3815*G[{1, 1}, x])/324 - 
      ((623*I)/108)*Pi*G[{1, 1}, x] - (26*Pi^2*G[{1, 1}, x])/9 - 
      ((5*I)/18)*Pi^3*G[{1, 1}, x] - (I/6)*Pi*G[{0, 0, 1}, x] - 
      (43*G[{0, 1, 1}, x])/36 + ((7*I)/6)*Pi*G[{1, 0, 0}, x] + 
      (2*Pi^2*G[{1, 0, 0}, x])/3 - 4*G[{1, 0, 1}, x] + 
      ((47*I)/18)*Pi*G[{1, 0, 1}, x] + (14*Pi^2*G[{1, 0, 1}, x])/9 - 
      4*G[{1, 1, 0}, x] - ((28*I)/9)*Pi*G[{1, 1, 0}, x] + 
      (5*Pi^2*G[{1, 1, 0}, x])/3 - (985*G[{1, 1, 1}, x])/108 + 
      ((53*I)/18)*Pi*G[{1, 1, 1}, x] + (22*Pi^2*G[{1, 1, 1}, x])/9 - 
      G[{0, 0, 1, 1}, x]/6 - G[{0, 1, 1, 1}, x]/3 + (7*G[{1, 0, 0, 1}, x])/
       6 + ((4*I)/3)*Pi*G[{1, 0, 0, 1}, x] + (7*G[{1, 0, 1, 0}, x])/6 + 
      (22*G[{1, 0, 1, 1}, x])/9 - I*Pi*G[{1, 0, 1, 1}, x] - 
      (71*G[{1, 1, 0, 0}, x])/6 + (175*G[{1, 1, 0, 1}, x])/18 - 
      ((4*I)/3)*Pi*G[{1, 1, 0, 1}, x] + (175*G[{1, 1, 1, 0}, x])/18 + 
      I*Pi*G[{1, 1, 1, 0}, x] - (26*G[{1, 1, 1, 1}, x])/9 + 
      (4*G[{1, 0, 0, 1, 1}, x])/3 + 4*G[{1, 0, 1, 0, 0}, x] - 
      4*G[{1, 0, 1, 0, 1}, x] - 4*G[{1, 0, 1, 1, 0}, x] + 
      (7*G[{1, 0, 1, 1, 1}, x])/3 + 4*G[{1, 1, 0, 0, 0}, x] - 
      (14*G[{1, 1, 0, 1, 1}, x])/3 + 6*G[{1, 1, 1, 0, 0}, x] - 
      (25*G[{1, 1, 1, 0, 1}, x])/3 - (25*G[{1, 1, 1, 1, 0}, x])/3 + 
      (35*G[{1, 1, 1, 1, 1}, x])/3 - (20*G[{1}, x]*Zeta[3])/9 - 
      ((2*I)/3)*Pi*G[{1}, x]*Zeta[3] + 2*G[{1, 0}, x]*Zeta[3] - 
      7*G[{1, 1}, x]*Zeta[3]) + FF[1/(s*(1 - x))]*(((-101*I)/216)*Pi^3 - 
      (379*Pi^4)/1620 + (I/45)*Pi^5 + ((3815*I)/324)*Pi*G[{0}, x] - 
      (505*Pi^2*G[{0}, x])/648 + (I/108)*Pi^3*G[{0}, x] - 
      (Pi^4*G[{0}, x])/90 + (I/36)*Pi^3*G[{1}, x] + (3815*G[{0, 0}, x])/324 - 
      ((623*I)/108)*Pi*G[{0, 0}, x] - (26*Pi^2*G[{0, 0}, x])/9 + 
      (I/9)*Pi^3*G[{0, 0}, x] - (4*I)*Pi*G[{0, 1}, x] - 
      (113*Pi^2*G[{0, 1}, x])/108 - (I/9)*Pi^3*G[{0, 1}, x] - 
      ((43*I)/36)*Pi*G[{1, 0}, x] - (7*Pi^2*G[{1, 0}, x])/36 - 
      (985*G[{0, 0, 0}, x])/108 + ((53*I)/18)*Pi*G[{0, 0, 0}, x] + 
      (22*Pi^2*G[{0, 0, 0}, x])/9 - 4*G[{0, 0, 1}, x] - 
      ((28*I)/9)*Pi*G[{0, 0, 1}, x] + (5*Pi^2*G[{0, 0, 1}, x])/3 - 
      4*G[{0, 1, 0}, x] + ((47*I)/18)*Pi*G[{0, 1, 0}, x] + 
      (14*Pi^2*G[{0, 1, 0}, x])/9 + ((7*I)/6)*Pi*G[{0, 1, 1}, x] + 
      (2*Pi^2*G[{0, 1, 1}, x])/3 - (43*G[{1, 0, 0}, x])/36 - 
      (I/6)*Pi*G[{1, 1, 0}, x] - (26*G[{0, 0, 0, 0}, x])/9 + 
      (175*G[{0, 0, 0, 1}, x])/18 + I*Pi*G[{0, 0, 0, 1}, x] + 
      (175*G[{0, 0, 1, 0}, x])/18 - ((4*I)/3)*Pi*G[{0, 0, 1, 0}, x] - 
      (71*G[{0, 0, 1, 1}, x])/6 + (22*G[{0, 1, 0, 0}, x])/9 - 
      I*Pi*G[{0, 1, 0, 0}, x] + (7*G[{0, 1, 0, 1}, x])/6 + 
      (7*G[{0, 1, 1, 0}, x])/6 + ((4*I)/3)*Pi*G[{0, 1, 1, 0}, x] - 
      G[{1, 0, 0, 0}, x]/3 - G[{1, 1, 0, 0}, x]/6 + 
      (35*G[{0, 0, 0, 0, 0}, x])/3 - (25*G[{0, 0, 0, 0, 1}, x])/3 - 
      (25*G[{0, 0, 0, 1, 0}, x])/3 + 6*G[{0, 0, 0, 1, 1}, x] - 
      (14*G[{0, 0, 1, 0, 0}, x])/3 + 4*G[{0, 0, 1, 1, 1}, x] + 
      (7*G[{0, 1, 0, 0, 0}, x])/3 - 4*G[{0, 1, 0, 0, 1}, x] - 
      4*G[{0, 1, 0, 1, 0}, x] + 4*G[{0, 1, 0, 1, 1}, x] + 
      (4*G[{0, 1, 1, 0, 0}, x])/3 + (101*Zeta[3])/36 - 
      ((28*I)/3)*Pi*Zeta[3] - (19*Pi^2*Zeta[3])/9 + (7*G[{0}, x]*Zeta[3])/2 + 
      ((2*I)/3)*Pi*G[{0}, x]*Zeta[3] - (G[{1}, x]*Zeta[3])/6 - 
      (28*G[{0, 0}, x]*Zeta[3])/3 + (10*G[{0, 1}, x]*Zeta[3])/3 - 
      (35*Zeta[5])/3) + FF[1/(s*x)]*(-1265039/52488 + ((81421*I)/5832)*Pi + 
      (105143*Pi^2)/34992 + ((101*I)/486)*Pi^3 + (653*Pi^4)/3888 + 
      (I/72)*Pi^5 + (455*G[{0}, x])/27 + ((53*I)/324)*Pi*G[{0}, x] - 
      (1133*Pi^2*G[{0}, x])/324 + ((7*I)/27)*Pi^3*G[{0}, x] - 
      (Pi^4*G[{0}, x])/540 + (6263*G[{1}, x])/324 + 
      ((857*I)/324)*Pi*G[{1}, x] - (533*Pi^2*G[{1}, x])/81 + 
      ((5*I)/108)*Pi^3*G[{1}, x] - (23*Pi^4*G[{1}, x])/216 - 
      (689*G[{0, 0}, x])/162 - ((113*I)/27)*Pi*G[{0, 0}, x] + 
      (35*Pi^2*G[{0, 0}, x])/27 + (I/9)*Pi^3*G[{0, 0}, x] - 
      (37*G[{0, 1}, x])/6 - ((487*I)/36)*Pi*G[{0, 1}, x] + 
      (199*Pi^2*G[{0, 1}, x])/54 - (I/9)*Pi^3*G[{0, 1}, x] - 
      (37*G[{1, 0}, x])/6 + ((5*I)/9)*Pi*G[{1, 0}, x] + 
      (389*Pi^2*G[{1, 0}, x])/108 + (I/9)*Pi^3*G[{1, 0}, x] - 
      (283*G[{1, 1}, x])/324 - ((413*I)/108)*Pi*G[{1, 1}, x] + 
      (617*Pi^2*G[{1, 1}, x])/108 - ((5*I)/18)*Pi^3*G[{1, 1}, x] - 
      (190*G[{0, 0, 0}, x])/27 + ((22*I)/9)*Pi*G[{0, 0, 0}, x] + 
      (2*Pi^2*G[{0, 0, 0}, x])/9 + (7*G[{0, 0, 1}, x])/6 - 
      (I/9)*Pi*G[{0, 0, 1}, x] + (5*Pi^2*G[{0, 0, 1}, x])/18 + 
      (7*G[{0, 1, 0}, x])/6 + ((10*I)/9)*Pi*G[{0, 1, 0}, x] - 
      (Pi^2*G[{0, 1, 0}, x])/9 - (493*G[{0, 1, 1}, x])/36 + 
      ((3*I)/2)*Pi*G[{0, 1, 1}, x] + (Pi^2*G[{0, 1, 1}, x])/9 - 
      (167*G[{1, 0, 0}, x])/12 - ((5*I)/3)*Pi*G[{1, 0, 0}, x] - 
      (5*Pi^2*G[{1, 0, 0}, x])/9 + (557*G[{1, 0, 1}, x])/36 + 
      ((41*I)/18)*Pi*G[{1, 0, 1}, x] - (19*Pi^2*G[{1, 0, 1}, x])/9 + 
      (557*G[{1, 1, 0}, x])/36 + ((43*I)/18)*Pi*G[{1, 1, 0}, x] - 
      (25*Pi^2*G[{1, 1, 0}, x])/18 - (1247*G[{1, 1, 1}, x])/54 + 
      ((35*I)/18)*Pi*G[{1, 1, 1}, x] - (22*Pi^2*G[{1, 1, 1}, x])/9 + 
      (22*G[{0, 0, 0, 0}, x])/3 + I*Pi*G[{0, 0, 0, 1}, x] - 
      ((4*I)/3)*Pi*G[{0, 0, 1, 0}, x] - G[{0, 0, 1, 1}, x]/9 + 
      (37*G[{0, 1, 0, 0}, x])/9 - I*Pi*G[{0, 1, 0, 0}, x] - 
      3*G[{0, 1, 0, 1}, x] - 3*G[{0, 1, 1, 0}, x] + 
      ((4*I)/3)*Pi*G[{0, 1, 1, 0}, x] + (49*G[{0, 1, 1, 1}, x])/6 + 
      4*G[{1, 0, 0, 0}, x] - (8*G[{1, 0, 0, 1}, x])/3 + 
      ((4*I)/3)*Pi*G[{1, 0, 0, 1}, x] - (8*G[{1, 0, 1, 0}, x])/3 + 
      (29*G[{1, 0, 1, 1}, x])/18 - I*Pi*G[{1, 0, 1, 1}, x] + 
      (265*G[{1, 1, 0, 0}, x])/18 - (47*G[{1, 1, 0, 1}, x])/3 - 
      ((4*I)/3)*Pi*G[{1, 1, 0, 1}, x] - (47*G[{1, 1, 1, 0}, x])/3 + 
      I*Pi*G[{1, 1, 1, 0}, x] + (155*G[{1, 1, 1, 1}, x])/6 + 
      G[{0, 0, 0, 1, 1}, x] - (4*G[{0, 0, 1, 0, 0}, x])/3 + 
      (2*G[{0, 0, 1, 1, 1}, x])/3 - G[{0, 1, 0, 0, 0}, x] - 
      (2*G[{0, 1, 0, 0, 1}, x])/3 - (2*G[{0, 1, 0, 1, 0}, x])/3 + 
      (2*G[{0, 1, 0, 1, 1}, x])/3 + (4*G[{0, 1, 1, 0, 0}, x])/3 + 
      (4*G[{1, 0, 0, 1, 1}, x])/3 - (10*G[{1, 0, 1, 0, 0}, x])/3 + 
      (10*G[{1, 0, 1, 0, 1}, x])/3 + (10*G[{1, 0, 1, 1, 0}, x])/3 - 
      5*G[{1, 0, 1, 1, 1}, x] - (10*G[{1, 1, 0, 0, 0}, x])/3 + 
      (8*G[{1, 1, 0, 1, 1}, x])/3 - 5*G[{1, 1, 1, 0, 0}, x] + 
      10*G[{1, 1, 1, 0, 1}, x] + 10*G[{1, 1, 1, 1, 0}, x] - 
      14*G[{1, 1, 1, 1, 1}, x] + (637*Zeta[3])/54 + ((37*I)/18)*Pi*Zeta[3] - 
      (23*Pi^2*Zeta[3])/36 - (29*G[{0}, x]*Zeta[3])/9 + 
      ((2*I)/3)*Pi*G[{0}, x]*Zeta[3] - (347*G[{1}, x]*Zeta[3])/18 - 
      ((2*I)/3)*Pi*G[{1}, x]*Zeta[3] + (2*G[{0, 0}, x]*Zeta[3])/3 + 
      (5*G[{0, 1}, x]*Zeta[3])/3 - (5*G[{1, 0}, x]*Zeta[3])/3 + 
      15*G[{1, 1}, x]*Zeta[3] - (19*Zeta[5])/6) - (5*Zeta[5])/(3*s)) + 
  COLOR[CF*Nf*NfV2]*((-53*Pi^2)/(18*s) - (((445*I)/162)*Pi^3)/s + 
    (11*Pi^4)/(27*s) - ((I/27)*Pi^5)/s + (275*G[{0}, x])/(27*s) - 
    (((14*I)/3)*Pi*G[{0}, x])/s - (223*Pi^2*G[{0}, x])/(162*s) - 
    ((I/3)*Pi^3*G[{0}, x])/s - (275*G[{1}, x])/(27*s) + 
    (((14*I)/3)*Pi*G[{1}, x])/s + (439*Pi^2*G[{1}, x])/(162*s) + 
    (((44*I)/27)*Pi^3*G[{1}, x])/s - (5*Pi^4*G[{1}, x])/(18*s) - 
    (41*G[{0, 0}, x])/(3*s) + (((11*I)/27)*Pi*G[{0, 0}, x])/s + 
    (23*Pi^2*G[{0, 0}, x])/(27*s) + (53*G[{0, 1}, x])/(9*s) - 
    (((301*I)/27)*Pi*G[{0, 1}, x])/s + (28*Pi^2*G[{0, 1}, x])/(9*s) - 
    (((4*I)/9)*Pi^3*G[{0, 1}, x])/s + (53*G[{1, 0}, x])/(9*s) + 
    (((373*I)/27)*Pi*G[{1, 0}, x])/s - (28*Pi^2*G[{1, 0}, x])/(9*s) + 
    (17*G[{1, 1}, x])/(9*s) - (((83*I)/27)*Pi*G[{1, 1}, x])/s - 
    (23*Pi^2*G[{1, 1}, x])/(27*s) + (((2*I)/9)*Pi^3*G[{1, 1}, x])/s + 
    (4*G[{0, 0, 0}, x])/s - (((4*I)/9)*Pi*G[{0, 0, 0}, x])/s + 
    (11*G[{0, 0, 1}, x])/(27*s) + (((8*I)/3)*Pi*G[{0, 0, 1}, x])/s - 
    (2*Pi^2*G[{0, 0, 1}, x])/s + (11*G[{0, 1, 0}, x])/(27*s) - 
    (((46*I)/9)*Pi*G[{0, 1, 0}, x])/s - (116*G[{0, 1, 1}, x])/(9*s) - 
    (((4*I)/9)*Pi*G[{0, 1, 1}, x])/s + (4*Pi^2*G[{0, 1, 1}, x])/(9*s) + 
    (140*G[{1, 0, 0}, x])/(9*s) + (((4*I)/9)*Pi*G[{1, 0, 0}, x])/s - 
    (4*Pi^2*G[{1, 0, 0}, x])/(9*s) - (83*G[{1, 0, 1}, x])/(27*s) + 
    (((46*I)/9)*Pi*G[{1, 0, 1}, x])/s - (83*G[{1, 1, 0}, x])/(27*s) - 
    (((8*I)/3)*Pi*G[{1, 1, 0}, x])/s + (2*Pi^2*G[{1, 1, 0}, x])/s - 
    (4*G[{1, 1, 1}, x])/(3*s) + (((4*I)/9)*Pi*G[{1, 1, 1}, x])/s - 
    (4*G[{0, 0, 0, 1}, x])/(9*s) + (((4*I)/3)*Pi*G[{0, 0, 0, 1}, x])/s - 
    (4*G[{0, 0, 1, 0}, x])/(9*s) + (8*G[{0, 0, 1, 1}, x])/(3*s) - 
    (46*G[{0, 1, 0, 0}, x])/(9*s) - (4*G[{0, 1, 0, 1}, x])/(9*s) - 
    (((8*I)/3)*Pi*G[{0, 1, 0, 1}, x])/s - (4*G[{0, 1, 1, 0}, x])/(9*s) + 
    (16*G[{0, 1, 1, 1}, x])/(3*s) - (16*G[{1, 0, 0, 0}, x])/(3*s) + 
    (4*G[{1, 0, 0, 1}, x])/(9*s) + (4*G[{1, 0, 1, 0}, x])/(9*s) + 
    (((8*I)/3)*Pi*G[{1, 0, 1, 0}, x])/s + (46*G[{1, 0, 1, 1}, x])/(9*s) - 
    (8*G[{1, 1, 0, 0}, x])/(3*s) + (4*G[{1, 1, 0, 1}, x])/(9*s) + 
    (4*G[{1, 1, 1, 0}, x])/(9*s) - (((4*I)/3)*Pi*G[{1, 1, 1, 0}, x])/s + 
    (4*G[{0, 0, 0, 1, 1}, x])/(3*s) - (8*G[{0, 0, 1, 1, 1}, x])/(3*s) - 
    (8*G[{0, 1, 0, 1, 1}, x])/(3*s) + (8*G[{1, 0, 1, 0, 0}, x])/(3*s) + 
    (8*G[{1, 1, 0, 0, 0}, x])/(3*s) - (4*G[{1, 1, 1, 0, 0}, x])/(3*s) + 
    (265*Zeta[3])/(27*s) + (((40*I)/3)*Pi*Zeta[3])/s - 
    (22*Pi^2*Zeta[3])/(9*s) + (20*G[{0}, x]*Zeta[3])/(9*s) - 
    (10*G[{1}, x]*Zeta[3])/s - ((4*I)*Pi*G[{1}, x]*Zeta[3])/s + 
    (4*G[{0, 1}, x]*Zeta[3])/s - (4*G[{1, 0}, x]*Zeta[3])/(3*s) - 
    (4*G[{1, 1}, x]*Zeta[3])/(3*s) + FF[x/s]*((53*Pi^2)/18 + ((2*I)/3)*Pi^3 - 
      (2*Pi^2*G[{0}, x])/3 - (2*Pi^2*G[{1}, x])/3 + (53*G[{0, 0}, x])/9 + 
      ((4*I)/3)*Pi*G[{0, 0}, x] - (53*G[{0, 1}, x])/9 - 
      ((4*I)/3)*Pi*G[{0, 1}, x] - (53*G[{1, 0}, x])/9 - 
      ((4*I)/3)*Pi*G[{1, 0}, x] + (53*G[{1, 1}, x])/9 + 
      ((4*I)/3)*Pi*G[{1, 1}, x] - (4*G[{0, 0, 0}, x])/3 + 
      (4*G[{0, 0, 1}, x])/3 + (4*G[{0, 1, 0}, x])/3 - (4*G[{0, 1, 1}, x])/3 - 
      (4*G[{1, 0, 0}, x])/3 + (4*G[{1, 0, 1}, x])/3 + (4*G[{1, 1, 0}, x])/3 - 
      (4*G[{1, 1, 1}, x])/3 + (8*Zeta[3])/3) + 
    FF[1/(s*x^2)]*(((22*I)/3)*Pi*G[{1}, x] - (125*Pi^2*G[{1}, x])/162 + 
      ((58*I)/27)*Pi^3*G[{1}, x] - (5*Pi^4*G[{1}, x])/9 + I*Pi*G[{0, 1}, x] - 
      ((38*I)/27)*Pi*G[{1, 0}, x] + (50*Pi^2*G[{1, 0}, x])/27 + 
      (22*G[{1, 1}, x])/3 - ((38*I)/27)*Pi*G[{1, 1}, x] - 
      (2*Pi^2*G[{1, 1}, x])/27 + ((4*I)/9)*Pi^3*G[{1, 1}, x] + 
      G[{0, 1, 1}, x] + ((4*I)/9)*Pi*G[{1, 0, 0}, x] - 
      (8*Pi^2*G[{1, 0, 0}, x])/9 - (38*G[{1, 0, 1}, x])/27 + 
      ((4*I)/9)*Pi*G[{1, 0, 1}, x] - (38*G[{1, 1, 0}, x])/27 - 
      ((100*I)/9)*Pi*G[{1, 1, 0}, x] + 4*Pi^2*G[{1, 1, 0}, x] - 
      (8*G[{1, 1, 1}, x])/3 + ((4*I)/9)*Pi*G[{1, 1, 1}, x] + 
      (4*G[{1, 0, 0, 1}, x])/9 + (4*G[{1, 0, 1, 0}, x])/9 + 
      ((16*I)/3)*Pi*G[{1, 0, 1, 0}, x] + (4*G[{1, 0, 1, 1}, x])/9 - 
      (100*G[{1, 1, 0, 0}, x])/9 + (4*G[{1, 1, 0, 1}, x])/9 + 
      (4*G[{1, 1, 1, 0}, x])/9 - ((8*I)/3)*Pi*G[{1, 1, 1, 0}, x] + 
      (16*G[{1, 0, 1, 0, 0}, x])/3 + (16*G[{1, 1, 0, 0, 0}, x])/3 - 
      (8*G[{1, 1, 1, 0, 0}, x])/3 - (112*G[{1}, x]*Zeta[3])/9 - 
      (8*I)*Pi*G[{1}, x]*Zeta[3] - (8*G[{1, 0}, x]*Zeta[3])/3 - 
      (8*G[{1, 1}, x]*Zeta[3])/3) + FF[1/(s*x)]*(((275*I)/27)*Pi - 
      (569*Pi^2)/162 + ((58*I)/27)*Pi^3 - (5*Pi^4)/9 - 
      ((50*I)/27)*Pi*G[{0}, x] + (74*Pi^2*G[{0}, x])/27 + 
      (275*G[{1}, x])/27 - ((374*I)/27)*Pi*G[{1}, x] + 
      (119*Pi^2*G[{1}, x])/81 - ((26*I)/9)*Pi^3*G[{1}, x] + 
      (5*Pi^4*G[{1}, x])/6 + ((4*I)/9)*Pi*G[{0, 0}, x] - 
      (8*Pi^2*G[{0, 0}, x])/9 - (50*G[{0, 1}, x])/27 - 
      ((29*I)/9)*Pi*G[{0, 1}, x] - (50*G[{1, 0}, x])/27 - 
      ((359*I)/27)*Pi*G[{1, 0}, x] + (34*Pi^2*G[{1, 0}, x])/27 - 
      (136*G[{1, 1}, x])/9 + ((97*I)/27)*Pi*G[{1, 1}, x] + 
      (Pi^2*G[{1, 1}, x])/27 - ((2*I)/3)*Pi^3*G[{1, 1}, x] + 
      (4*G[{0, 0, 1}, x])/9 + (4*G[{0, 1, 0}, x])/9 + 
      ((16*I)/3)*Pi*G[{0, 1, 0}, x] - (29*G[{0, 1, 1}, x])/9 - 
      (148*G[{1, 0, 0}, x])/9 - ((8*I)/9)*Pi*G[{1, 0, 0}, x] + 
      (4*Pi^2*G[{1, 0, 0}, x])/3 + (97*G[{1, 0, 1}, x])/27 - 
      ((2*I)/9)*Pi*G[{1, 0, 1}, x] + (97*G[{1, 1, 0}, x])/27 + 
      ((124*I)/9)*Pi*G[{1, 1, 0}, x] - 6*Pi^2*G[{1, 1, 0}, x] + 
      (16*G[{1, 1, 1}, x])/3 - ((8*I)/9)*Pi*G[{1, 1, 1}, x] + 
      (16*G[{0, 1, 0, 0}, x])/3 + (16*G[{1, 0, 0, 0}, x])/3 - 
      (8*G[{1, 0, 0, 1}, x])/9 - (8*G[{1, 0, 1, 0}, x])/9 - 
      (8*I)*Pi*G[{1, 0, 1, 0}, x] - (2*G[{1, 0, 1, 1}, x])/9 + 
      (124*G[{1, 1, 0, 0}, x])/9 - (8*G[{1, 1, 0, 1}, x])/9 - 
      (8*G[{1, 1, 1, 0}, x])/9 + (4*I)*Pi*G[{1, 1, 1, 0}, x] - 
      8*G[{1, 0, 1, 0, 0}, x] - 8*G[{1, 1, 0, 0, 0}, x] + 
      4*G[{1, 1, 1, 0, 0}, x] - (88*Zeta[3])/9 - (8*I)*Pi*Zeta[3] - 
      (8*G[{0}, x]*Zeta[3])/3 + (130*G[{1}, x]*Zeta[3])/9 + 
      (12*I)*Pi*G[{1}, x]*Zeta[3] + 4*G[{1, 0}, x]*Zeta[3] + 
      4*G[{1, 1}, x]*Zeta[3]) + FF[1/(s*(1 - x))]*(((-65*I)/162)*Pi^3 + 
      (281*Pi^4)/810 + ((2*I)/27)*Pi^5 + ((22*I)/3)*Pi*G[{0}, x] - 
      (125*Pi^2*G[{0}, x])/162 + ((2*I)/9)*Pi^3*G[{0}, x] + 
      (22*G[{0, 0}, x])/3 - ((38*I)/27)*Pi*G[{0, 0}, x] - 
      (2*Pi^2*G[{0, 0}, x])/27 - ((38*I)/27)*Pi*G[{0, 1}, x] + 
      (50*Pi^2*G[{0, 1}, x])/27 + ((8*I)/9)*Pi^3*G[{0, 1}, x] + 
      I*Pi*G[{1, 0}, x] - (8*G[{0, 0, 0}, x])/3 + 
      ((4*I)/9)*Pi*G[{0, 0, 0}, x] - (38*G[{0, 0, 1}, x])/27 - 
      ((100*I)/9)*Pi*G[{0, 0, 1}, x] + 4*Pi^2*G[{0, 0, 1}, x] - 
      (38*G[{0, 1, 0}, x])/27 + ((4*I)/9)*Pi*G[{0, 1, 0}, x] + 
      ((4*I)/9)*Pi*G[{0, 1, 1}, x] - (8*Pi^2*G[{0, 1, 1}, x])/9 + 
      G[{1, 0, 0}, x] + (4*G[{0, 0, 0, 1}, x])/9 - 
      ((8*I)/3)*Pi*G[{0, 0, 0, 1}, x] + (4*G[{0, 0, 1, 0}, x])/9 - 
      (100*G[{0, 0, 1, 1}, x])/9 + (4*G[{0, 1, 0, 0}, x])/9 + 
      (4*G[{0, 1, 0, 1}, x])/9 + ((16*I)/3)*Pi*G[{0, 1, 0, 1}, x] + 
      (4*G[{0, 1, 1, 0}, x])/9 - (8*G[{0, 0, 0, 1, 1}, x])/3 + 
      (16*G[{0, 0, 1, 1, 1}, x])/3 + (16*G[{0, 1, 0, 1, 1}, x])/3 + 
      (65*Zeta[3])/27 - ((112*I)/9)*Pi*Zeta[3] + (44*Pi^2*Zeta[3])/9 - 
      (8*G[{0}, x]*Zeta[3])/9 - 8*G[{0, 1}, x]*Zeta[3] - (40*Zeta[5])/3) + 
    (20*Zeta[5])/(3*s)) + COLOR[CF^2*Nf]*((-223*Pi^2)/(36*s) - 
    (((553*I)/216)*Pi^3)/s + (79*Pi^4)/(1080*s) - (((19*I)/360)*Pi^5)/s - 
    (32545*G[{0}, x])/(2592*s) + (((19021*I)/1296)*Pi*G[{0}, x])/s + 
    (73*Pi^2*G[{0}, x])/(12*s) + (((209*I)/216)*Pi^3*G[{0}, x])/s - 
    (Pi^4*G[{0}, x])/(54*s) + (32545*G[{1}, x])/(2592*s) - 
    (((19021*I)/1296)*Pi*G[{1}, x])/s - (17*Pi^2*G[{1}, x])/(12*s) + 
    (((23*I)/24)*Pi^3*G[{1}, x])/s - (Pi^4*G[{1}, x])/(18*s) + 
    (5437*G[{0, 0}, x])/(1296*s) - (((155*I)/27)*Pi*G[{0, 0}, x])/s - 
    (415*Pi^2*G[{0, 0}, x])/(108*s) - (((5*I)/12)*Pi^3*G[{0, 0}, x])/s + 
    (223*G[{0, 1}, x])/(18*s) - (((553*I)/36)*Pi*G[{0, 1}, x])/s + 
    (7*Pi^2*G[{0, 1}, x])/(6*s) - (((5*I)/18)*Pi^3*G[{0, 1}, x])/s + 
    (223*G[{1, 0}, x])/(18*s) + (((553*I)/36)*Pi*G[{1, 0}, x])/s - 
    (7*Pi^2*G[{1, 0}, x])/(6*s) + ((I/9)*Pi^3*G[{1, 0}, x])/s - 
    (37549*G[{1, 1}, x])/(1296*s) + (((155*I)/27)*Pi*G[{1, 1}, x])/s + 
    (415*Pi^2*G[{1, 1}, x])/(108*s) - ((I/36)*Pi^3*G[{1, 1}, x])/s + 
    (218*G[{0, 0, 0}, x])/(9*s) + (((26*I)/3)*Pi*G[{0, 0, 0}, x])/s + 
    (7*Pi^2*G[{0, 0, 0}, x])/(6*s) - (455*G[{0, 0, 1}, x])/(18*s) + 
    (((52*I)/9)*Pi*G[{0, 0, 1}, x])/s - (5*Pi^2*G[{0, 0, 1}, x])/(9*s) - 
    (455*G[{0, 1, 0}, x])/(18*s) - (((52*I)/9)*Pi*G[{0, 1, 0}, x])/s + 
    (Pi^2*G[{0, 1, 0}, x])/(3*s) + (79*G[{0, 1, 1}, x])/(12*s) + 
    (((13*I)/3)*Pi*G[{0, 1, 1}, x])/s + (Pi^2*G[{0, 1, 1}, x])/(3*s) - 
    (47*G[{1, 0, 0}, x])/(12*s) - (((13*I)/3)*Pi*G[{1, 0, 0}, x])/s - 
    (Pi^2*G[{1, 0, 0}, x])/(3*s) + (287*G[{1, 0, 1}, x])/(18*s) + 
    (((52*I)/9)*Pi*G[{1, 0, 1}, x])/s - (Pi^2*G[{1, 0, 1}, x])/(3*s) + 
    (287*G[{1, 1, 0}, x])/(18*s) - (((52*I)/9)*Pi*G[{1, 1, 0}, x])/s + 
    (5*Pi^2*G[{1, 1, 0}, x])/(9*s) - (74*G[{1, 1, 1}, x])/(9*s) - 
    (((26*I)/3)*Pi*G[{1, 1, 1}, x])/s - (7*Pi^2*G[{1, 1, 1}, x])/(6*s) - 
    (77*G[{0, 0, 0, 0}, x])/(9*s) - (((14*I)/3)*Pi*G[{0, 0, 0, 0}, x])/s + 
    (107*G[{0, 0, 0, 1}, x])/(9*s) - (((4*I)/3)*Pi*G[{0, 0, 0, 1}, x])/s + 
    (107*G[{0, 0, 1, 0}, x])/(9*s) + (((4*I)/3)*Pi*G[{0, 0, 1, 0}, x])/s - 
    (13*G[{0, 0, 1, 1}, x])/(9*s) - (((4*I)/3)*Pi*G[{0, 0, 1, 1}, x])/s + 
    (17*G[{0, 1, 0, 0}, x])/(9*s) + (((4*I)/3)*Pi*G[{0, 1, 0, 0}, x])/s - 
    (3*G[{0, 1, 0, 1}, x])/s - (((5*I)/3)*Pi*G[{0, 1, 0, 1}, x])/s - 
    (3*G[{0, 1, 1, 0}, x])/s - (((2*I)/3)*Pi*G[{0, 1, 1, 0}, x])/s + 
    (25*G[{0, 1, 1, 1}, x])/(3*s) - (25*G[{1, 0, 0, 0}, x])/(3*s) + 
    (3*G[{1, 0, 0, 1}, x])/s + (((2*I)/3)*Pi*G[{1, 0, 0, 1}, x])/s + 
    (3*G[{1, 0, 1, 0}, x])/s + (((5*I)/3)*Pi*G[{1, 0, 1, 0}, x])/s - 
    (17*G[{1, 0, 1, 1}, x])/(9*s) - (((4*I)/3)*Pi*G[{1, 0, 1, 1}, x])/s + 
    (13*G[{1, 1, 0, 0}, x])/(9*s) + (((4*I)/3)*Pi*G[{1, 1, 0, 0}, x])/s - 
    (107*G[{1, 1, 0, 1}, x])/(9*s) - (((4*I)/3)*Pi*G[{1, 1, 0, 1}, x])/s - 
    (107*G[{1, 1, 1, 0}, x])/(9*s) + (((4*I)/3)*Pi*G[{1, 1, 1, 0}, x])/s + 
    (77*G[{1, 1, 1, 1}, x])/(9*s) + (((14*I)/3)*Pi*G[{1, 1, 1, 1}, x])/s - 
    (2*G[{0, 0, 0, 0, 0}, x])/s - (10*G[{0, 0, 0, 0, 1}, x])/(3*s) - 
    (10*G[{0, 0, 0, 1, 0}, x])/(3*s) + (2*G[{0, 0, 0, 1, 1}, x])/(3*s) - 
    (8*G[{0, 0, 1, 1, 1}, x])/(3*s) + (2*G[{0, 1, 0, 0, 0}, x])/s - 
    (5*G[{0, 1, 0, 1, 1}, x])/(3*s) - (2*G[{0, 1, 1, 0, 0}, x])/(3*s) + 
    (2*G[{1, 0, 0, 1, 1}, x])/(3*s) + (5*G[{1, 0, 1, 0, 0}, x])/(3*s) - 
    (2*G[{1, 0, 1, 1, 1}, x])/s + (8*G[{1, 1, 0, 0, 0}, x])/(3*s) - 
    (2*G[{1, 1, 1, 0, 0}, x])/(3*s) + (10*G[{1, 1, 1, 0, 1}, x])/(3*s) + 
    (10*G[{1, 1, 1, 1, 0}, x])/(3*s) + (2*G[{1, 1, 1, 1, 1}, x])/s + 
    (337*Zeta[3])/(36*s) + ((13*I)*Pi*Zeta[3])/s - (14*Pi^2*Zeta[3])/(9*s) + 
    (725*G[{0}, x]*Zeta[3])/(36*s) - (((37*I)/18)*Pi*G[{0}, x]*Zeta[3])/s - 
    (1141*G[{1}, x]*Zeta[3])/(36*s) - (((35*I)/18)*Pi*G[{1}, x]*Zeta[3])/s - 
    (85*G[{0, 0}, x]*Zeta[3])/(18*s) + (G[{0, 1}, x]*Zeta[3])/s + 
    (133*G[{1, 1}, x]*Zeta[3])/(18*s) + 
    FF[x/s]*((223*Pi^2)/36 - (7*Pi^2*G[{0}, x])/3 - (7*Pi^2*G[{1}, x])/3 + 
      (223*G[{0, 0}, x])/18 - (223*G[{0, 1}, x])/18 - (223*G[{1, 0}, x])/18 + 
      (223*G[{1, 1}, x])/18 - 8*G[{0, 0, 0}, x] + (14*G[{0, 0, 1}, x])/3 + 
      (14*G[{0, 1, 0}, x])/3 - (4*G[{0, 1, 1}, x])/3 - 
      (4*G[{1, 0, 0}, x])/3 + (14*G[{1, 0, 1}, x])/3 + 
      (14*G[{1, 1, 0}, x])/3 - 8*G[{1, 1, 1}, x] + 6*Zeta[3]) + 
    FF[1/(s*x^2)]*(((5041*I)/1296)*Pi*G[{1}, x] - (305*Pi^2*G[{1}, x])/108 - 
      ((73*I)/36)*Pi^3*G[{1}, x] - (Pi^4*G[{1}, x])/9 - 
      ((41*I)/18)*Pi*G[{0, 1}, x] + (7*Pi^2*G[{0, 1}, x])/18 + 
      (8*I)*Pi*G[{1, 0}, x] + (25*Pi^2*G[{1, 0}, x])/18 - 
      (I/9)*Pi^3*G[{1, 0}, x] + (5041*G[{1, 1}, x])/1296 + 
      ((143*I)/54)*Pi*G[{1, 1}, x] + (277*Pi^2*G[{1, 1}, x])/54 + 
      (I/36)*Pi^3*G[{1, 1}, x] + (I/3)*Pi*G[{0, 0, 1}, x] - 
      (41*G[{0, 1, 1}, x])/18 - ((7*I)/3)*Pi*G[{1, 0, 0}, x] - 
      Pi^2*G[{1, 0, 0}, x] + 8*G[{1, 0, 1}, x] - ((83*I)/18)*Pi*
       G[{1, 0, 1}, x] - (11*Pi^2*G[{1, 0, 1}, x])/3 + 8*G[{1, 1, 0}, x] + 
      ((94*I)/9)*Pi*G[{1, 1, 0}, x] - (35*Pi^2*G[{1, 1, 0}, x])/9 - 
      (17*G[{1, 1, 1}, x])/6 + ((13*I)/3)*Pi*G[{1, 1, 1}, x] - 
      (25*Pi^2*G[{1, 1, 1}, x])/6 + G[{0, 0, 1, 1}, x]/3 + 
      (2*G[{0, 1, 1, 1}, x])/3 - (7*G[{1, 0, 0, 1}, x])/3 - 
      ((2*I)/3)*Pi*G[{1, 0, 0, 1}, x] - (7*G[{1, 0, 1, 0}, x])/3 - 
      ((5*I)/3)*Pi*G[{1, 0, 1, 0}, x] - (77*G[{1, 0, 1, 1}, x])/18 + 
      ((4*I)/3)*Pi*G[{1, 0, 1, 1}, x] + (251*G[{1, 1, 0, 0}, x])/9 - 
      ((4*I)/3)*Pi*G[{1, 1, 0, 0}, x] - (175*G[{1, 1, 0, 1}, x])/9 + 
      ((4*I)/3)*Pi*G[{1, 1, 0, 1}, x] - (175*G[{1, 1, 1, 0}, x])/9 - 
      ((4*I)/3)*Pi*G[{1, 1, 1, 0}, x] + (205*G[{1, 1, 1, 1}, x])/9 - 
      ((14*I)/3)*Pi*G[{1, 1, 1, 1}, x] - (2*G[{1, 0, 0, 1, 1}, x])/3 - 
      (29*G[{1, 0, 1, 0, 0}, x])/3 + 8*G[{1, 0, 1, 0, 1}, x] + 
      8*G[{1, 0, 1, 1, 0}, x] - 6*G[{1, 0, 1, 1, 1}, x] - 
      (32*G[{1, 1, 0, 0, 0}, x])/3 + 8*G[{1, 1, 0, 1, 1}, x] - 
      (34*G[{1, 1, 1, 0, 0}, x])/3 + (50*G[{1, 1, 1, 0, 1}, x])/3 + 
      (50*G[{1, 1, 1, 1, 0}, x])/3 - 30*G[{1, 1, 1, 1, 1}, x] + 
      (41*G[{1}, x]*Zeta[3])/6 + ((35*I)/18)*Pi*G[{1}, x]*Zeta[3] - 
      4*G[{1, 0}, x]*Zeta[3] + (299*G[{1, 1}, x]*Zeta[3])/18) + 
    (25*Zeta[5])/(6*s) + FF[1/(s*x)]*(-33173/3888 - ((5843*I)/324)*Pi - 
      (83753*Pi^2)/15552 - ((233*I)/324)*Pi^3 - (4621*Pi^4)/38880 - 
      ((7*I)/270)*Pi^5 - (2879*G[{0}, x])/864 + ((12025*I)/1296)*Pi*
       G[{0}, x] + (389*Pi^2*G[{0}, x])/108 - ((43*I)/216)*Pi^3*G[{0}, x] - 
      (2*Pi^4*G[{0}, x])/135 - (20591*G[{1}, x])/1296 + 
      ((26005*I)/1296)*Pi*G[{1}, x] + (1099*Pi^2*G[{1}, x])/108 - 
      ((5*I)/27)*Pi^3*G[{1}, x] + (17*Pi^4*G[{1}, x])/135 + 
      (2881*G[{0, 0}, x])/1296 + ((107*I)/54)*Pi*G[{0, 0}, x] - 
      (197*Pi^2*G[{0, 0}, x])/108 - ((5*I)/12)*Pi^3*G[{0, 0}, x] + 
      (37*G[{0, 1}, x])/3 + ((193*I)/6)*Pi*G[{0, 1}, x] - 
      (241*Pi^2*G[{0, 1}, x])/27 - (I/9)*Pi^3*G[{0, 1}, x] + 
      (37*G[{1, 0}, x])/3 + ((235*I)/36)*Pi*G[{1, 0}, x] - 
      (473*Pi^2*G[{1, 0}, x])/54 - ((2*I)/9)*Pi^3*G[{1, 0}, x] + 
      (19333*G[{1, 1}, x])/1296 - ((173*I)/27)*Pi*G[{1, 1}, x] - 
      (583*Pi^2*G[{1, 1}, x])/54 + ((5*I)/36)*Pi^3*G[{1, 1}, x] + 
      (16*G[{0, 0, 0}, x])/3 + (I/3)*Pi*G[{0, 0, 0}, x] + 
      (5*Pi^2*G[{0, 0, 0}, x])/18 - (7*G[{0, 0, 1}, x])/3 + 
      ((20*I)/9)*Pi*G[{0, 0, 1}, x] - (5*Pi^2*G[{0, 0, 1}, x])/9 - 
      (7*G[{0, 1, 0}, x])/3 - ((34*I)/9)*Pi*G[{0, 1, 0}, x] - 
      (Pi^2*G[{0, 1, 0}, x])/3 + (65*G[{0, 1, 1}, x])/2 - 
      ((14*I)/3)*Pi*G[{0, 1, 1}, x] - (2*Pi^2*G[{0, 1, 1}, x])/9 + 
      (1277*G[{1, 0, 0}, x])/36 + (2*I)*Pi*G[{1, 0, 0}, x] + 
      (10*Pi^2*G[{1, 0, 0}, x])/9 - (557*G[{1, 0, 1}, x])/18 - 
      ((89*I)/18)*Pi*G[{1, 0, 1}, x] + (11*Pi^2*G[{1, 0, 1}, x])/3 - 
      (557*G[{1, 1, 0}, x])/18 - ((19*I)/9)*Pi*G[{1, 1, 0}, x] + 
      (25*Pi^2*G[{1, 1, 0}, x])/9 + (439*G[{1, 1, 1}, x])/18 + 
      ((14*I)/3)*Pi*G[{1, 1, 1}, x] + (101*Pi^2*G[{1, 1, 1}, x])/18 - 
      (11*G[{0, 0, 0, 0}, x])/3 - ((14*I)/3)*Pi*G[{0, 0, 0, 0}, x] - 
      (2*I)*Pi*G[{0, 0, 0, 1}, x] + ((4*I)/3)*Pi*G[{0, 0, 1, 0}, x] + 
      (20*G[{0, 0, 1, 1}, x])/9 - (88*G[{0, 1, 0, 0}, x])/9 + 
      ((4*I)/3)*Pi*G[{0, 1, 0, 0}, x] + 6*G[{0, 1, 0, 1}, x] + 
      6*G[{0, 1, 1, 0}, x] - ((2*I)/3)*Pi*G[{0, 1, 1, 0}, x] - 
      (62*G[{0, 1, 1, 1}, x])/3 - (35*G[{1, 0, 0, 0}, x])/3 + 
      (16*G[{1, 0, 0, 1}, x])/3 - ((2*I)/3)*Pi*G[{1, 0, 0, 1}, x] + 
      (16*G[{1, 0, 1, 0}, x])/3 - (65*G[{1, 0, 1, 1}, x])/18 + 
      ((4*I)/3)*Pi*G[{1, 0, 1, 1}, x] - (241*G[{1, 1, 0, 0}, x])/9 + 
      (94*G[{1, 1, 0, 1}, x])/3 + ((4*I)/3)*Pi*G[{1, 1, 0, 1}, x] + 
      (94*G[{1, 1, 1, 0}, x])/3 - (2*I)*Pi*G[{1, 1, 1, 0}, x] - 
      35*G[{1, 1, 1, 1}, x] - ((14*I)/3)*Pi*G[{1, 1, 1, 1}, x] - 
      (20*G[{0, 0, 0, 0, 0}, x])/3 - 2*G[{0, 0, 0, 1, 1}, x] + 
      (4*G[{0, 0, 1, 0, 0}, x])/3 - (4*G[{0, 0, 1, 1, 1}, x])/3 + 
      (2*G[{0, 1, 0, 0, 0}, x])/3 + (4*G[{0, 1, 0, 0, 1}, x])/3 + 
      (4*G[{0, 1, 0, 1, 0}, x])/3 - (4*G[{0, 1, 0, 1, 1}, x])/3 - 
      (2*G[{0, 1, 1, 0, 0}, x])/3 - (2*G[{1, 0, 0, 1, 1}, x])/3 + 
      (20*G[{1, 0, 1, 0, 0}, x])/3 - (20*G[{1, 0, 1, 0, 1}, x])/3 - 
      (20*G[{1, 0, 1, 1, 0}, x])/3 + (26*G[{1, 0, 1, 1, 1}, x])/3 + 
      (20*G[{1, 1, 0, 0, 0}, x])/3 - (20*G[{1, 1, 0, 1, 1}, x])/3 + 
      10*G[{1, 1, 1, 0, 0}, x] - 20*G[{1, 1, 1, 0, 1}, x] - 
      20*G[{1, 1, 1, 1, 0}, x] + (64*G[{1, 1, 1, 1, 1}, x])/3 - 
      (931*Zeta[3])/324 + ((35*I)/6)*Pi*Zeta[3] + (301*Pi^2*Zeta[3])/216 + 
      (221*G[{0}, x]*Zeta[3])/36 - ((37*I)/18)*Pi*G[{0}, x]*Zeta[3] + 
      (112*G[{1}, x]*Zeta[3])/3 + ((11*I)/18)*Pi*G[{1}, x]*Zeta[3] - 
      (13*G[{0, 0}, x]*Zeta[3])/18 - (4*G[{0, 1}, x]*Zeta[3])/3 + 
      (10*G[{1, 0}, x]*Zeta[3])/3 - (505*G[{1, 1}, x]*Zeta[3])/18 + 
      (97*Zeta[5])/9) + FF[1/(s*(1 - x))]*(((185*I)/108)*Pi^3 + 
      (97*Pi^4)/270 - ((19*I)/360)*Pi^5 + ((5041*I)/1296)*Pi*G[{0}, x] - 
      (305*Pi^2*G[{0}, x])/108 + ((13*I)/27)*Pi^3*G[{0}, x] + 
      (Pi^4*G[{0}, x])/270 - (I/18)*Pi^3*G[{1}, x] + 
      (5041*G[{0, 0}, x])/1296 + ((143*I)/54)*Pi*G[{0, 0}, x] + 
      (277*Pi^2*G[{0, 0}, x])/54 - ((5*I)/12)*Pi^3*G[{0, 0}, x] + 
      (8*I)*Pi*G[{0, 1}, x] + (25*Pi^2*G[{0, 1}, x])/18 - 
      ((5*I)/18)*Pi^3*G[{0, 1}, x] - ((41*I)/18)*Pi*G[{1, 0}, x] + 
      (7*Pi^2*G[{1, 0}, x])/18 - (17*G[{0, 0, 0}, x])/6 + 
      ((13*I)/3)*Pi*G[{0, 0, 0}, x] - (25*Pi^2*G[{0, 0, 0}, x])/6 + 
      8*G[{0, 0, 1}, x] + ((94*I)/9)*Pi*G[{0, 0, 1}, x] - 
      (35*Pi^2*G[{0, 0, 1}, x])/9 + 8*G[{0, 1, 0}, x] - 
      ((83*I)/18)*Pi*G[{0, 1, 0}, x] - (11*Pi^2*G[{0, 1, 0}, x])/3 - 
      ((7*I)/3)*Pi*G[{0, 1, 1}, x] - Pi^2*G[{0, 1, 1}, x] - 
      (41*G[{1, 0, 0}, x])/18 + (I/3)*Pi*G[{1, 1, 0}, x] + 
      (205*G[{0, 0, 0, 0}, x])/9 - ((14*I)/3)*Pi*G[{0, 0, 0, 0}, x] - 
      (175*G[{0, 0, 0, 1}, x])/9 - ((4*I)/3)*Pi*G[{0, 0, 0, 1}, x] - 
      (175*G[{0, 0, 1, 0}, x])/9 + ((4*I)/3)*Pi*G[{0, 0, 1, 0}, x] + 
      (251*G[{0, 0, 1, 1}, x])/9 - ((4*I)/3)*Pi*G[{0, 0, 1, 1}, x] - 
      (77*G[{0, 1, 0, 0}, x])/18 + ((4*I)/3)*Pi*G[{0, 1, 0, 0}, x] - 
      (7*G[{0, 1, 0, 1}, x])/3 - ((5*I)/3)*Pi*G[{0, 1, 0, 1}, x] - 
      (7*G[{0, 1, 1, 0}, x])/3 - ((2*I)/3)*Pi*G[{0, 1, 1, 0}, x] + 
      (2*G[{1, 0, 0, 0}, x])/3 + G[{1, 1, 0, 0}, x]/3 - 
      30*G[{0, 0, 0, 0, 0}, x] + (50*G[{0, 0, 0, 0, 1}, x])/3 + 
      (50*G[{0, 0, 0, 1, 0}, x])/3 - (34*G[{0, 0, 0, 1, 1}, x])/3 + 
      8*G[{0, 0, 1, 0, 0}, x] - (32*G[{0, 0, 1, 1, 1}, x])/3 - 
      6*G[{0, 1, 0, 0, 0}, x] + 8*G[{0, 1, 0, 0, 1}, x] + 
      8*G[{0, 1, 0, 1, 0}, x] - (29*G[{0, 1, 0, 1, 1}, x])/3 - 
      (2*G[{0, 1, 1, 0, 0}, x])/3 - (185*Zeta[3])/18 + 
      ((65*I)/3)*Pi*Zeta[3] + (40*Pi^2*Zeta[3])/9 - (74*G[{0}, x]*Zeta[3])/
       9 - ((37*I)/18)*Pi*G[{0}, x]*Zeta[3] + (G[{1}, x]*Zeta[3])/3 + 
      (347*G[{0, 0}, x]*Zeta[3])/18 - 3*G[{0, 1}, x]*Zeta[3] + 
      (145*Zeta[5])/6)) + COLOR[(NfV*d[a, b, c]^2)/Nc]*
   ((3*Pi^2)/(16*s) - (((35*I)/24)*Pi^3)/s - (51*Pi^4)/(80*s) + 
    ((I/90)*Pi^5)/s + (1147*Pi^6)/(45360*s) + (25*G[{0}, x])/(8*s) - 
    ((4*I)*Pi*G[{0}, x])/s - (71*Pi^2*G[{0}, x])/(48*s) + 
    (((2*I)/3)*Pi^3*G[{0}, x])/s + (29*Pi^4*G[{0}, x])/(180*s) + 
    ((I/72)*Pi^5*G[{0}, x])/s - (25*G[{1}, x])/(8*s) + 
    ((4*I)*Pi*G[{1}, x])/s + (89*Pi^2*G[{1}, x])/(48*s) - 
    (((2*I)/3)*Pi^3*G[{1}, x])/s + (13*Pi^4*G[{1}, x])/(60*s) - 
    (((7*I)/360)*Pi^5*G[{1}, x])/s - (29*G[{0, 0}, x])/(8*s) - 
    (((3*I)/4)*Pi*G[{0, 0}, x])/s - (29*Pi^2*G[{0, 0}, x])/(24*s) - 
    ((I/3)*Pi^3*G[{0, 0}, x])/s + (11*Pi^4*G[{0, 0}, x])/(180*s) - 
    (3*G[{0, 1}, x])/(8*s) + (((29*I)/4)*Pi*G[{0, 1}, x])/s - 
    (Pi^2*G[{0, 1}, x])/(4*s) - (((4*I)/3)*Pi^3*G[{0, 1}, x])/s + 
    (11*Pi^4*G[{0, 1}, x])/(180*s) - (3*G[{1, 0}, x])/(8*s) + 
    (((3*I)/4)*Pi*G[{1, 0}, x])/s + (5*Pi^2*G[{1, 0}, x])/(4*s) - 
    (I*Pi^3*G[{1, 0}, x])/s - (17*Pi^4*G[{1, 0}, x])/(120*s) + 
    (35*G[{1, 1}, x])/(8*s) - (((29*I)/4)*Pi*G[{1, 1}, x])/s + 
    (5*Pi^2*G[{1, 1}, x])/(24*s) + (((8*I)/3)*Pi^3*G[{1, 1}, x])/s - 
    (61*Pi^4*G[{1, 1}, x])/(360*s) - (67*G[{0, 0, 0}, x])/(8*s) + 
    ((4*I)*Pi*G[{0, 0, 0}, x])/s + (61*G[{0, 0, 1}, x])/(8*s) + 
    ((5*I)*Pi*G[{0, 0, 1}, x])/s + (3*Pi^2*G[{0, 0, 1}, x])/s + 
    ((I/3)*Pi^3*G[{0, 0, 1}, x])/s + (61*G[{0, 1, 0}, x])/(8*s) - 
    ((4*I)*Pi*G[{0, 1, 0}, x])/s + (5*Pi^2*G[{0, 1, 0}, x])/(3*s) - 
    (3*G[{0, 1, 1}, x])/(8*s) - ((5*I)*Pi*G[{0, 1, 1}, x])/s - 
    (4*Pi^2*G[{0, 1, 1}, x])/(3*s) - ((I/3)*Pi^3*G[{0, 1, 1}, x])/s + 
    (73*G[{1, 0, 0}, x])/(8*s) - ((4*I)*Pi*G[{1, 0, 0}, x])/s + 
    (4*Pi^2*G[{1, 0, 0}, x])/(3*s) + ((I/6)*Pi^3*G[{1, 0, 0}, x])/s - 
    (67*G[{1, 0, 1}, x])/(8*s) - ((5*I)*Pi*G[{1, 0, 1}, x])/s - 
    (5*Pi^2*G[{1, 0, 1}, x])/(3*s) + ((I/3)*Pi^3*G[{1, 0, 1}, x])/s - 
    (67*G[{1, 1, 0}, x])/(8*s) + ((4*I)*Pi*G[{1, 1, 0}, x])/s - 
    (3*Pi^2*G[{1, 1, 0}, x])/s + ((I/2)*Pi^3*G[{1, 1, 0}, x])/s + 
    (9*G[{1, 1, 1}, x])/(8*s) + ((5*I)*Pi*G[{1, 1, 1}, x])/s - 
    (I*Pi^3*G[{1, 1, 1}, x])/s + (4*G[{0, 0, 0, 0}, x])/s + 
    ((14*I)*Pi*G[{0, 0, 0, 1}, x])/s - (Pi^2*G[{0, 0, 0, 1}, x])/s - 
    (Pi^2*G[{0, 0, 1, 0}, x])/(2*s) + (5*G[{0, 0, 1, 1}, x])/s - 
    ((14*I)*Pi*G[{0, 0, 1, 1}, x])/s + (2*Pi^2*G[{0, 0, 1, 1}, x])/(3*s) - 
    (29*G[{0, 1, 0, 0}, x])/(4*s) - ((6*I)*Pi*G[{0, 1, 0, 0}, x])/s + 
    (13*G[{0, 1, 0, 1}, x])/(4*s) - ((8*I)*Pi*G[{0, 1, 0, 1}, x])/s + 
    (Pi^2*G[{0, 1, 0, 1}, x])/(3*s) + (13*G[{0, 1, 1, 0}, x])/(4*s) + 
    ((6*I)*Pi*G[{0, 1, 1, 0}, x])/s + (Pi^2*G[{0, 1, 1, 0}, x])/(2*s) - 
    (33*G[{0, 1, 1, 1}, x])/(4*s) + ((8*I)*Pi*G[{0, 1, 1, 1}, x])/s - 
    (15*G[{1, 0, 0, 0}, x])/(4*s) - ((8*I)*Pi*G[{1, 0, 0, 0}, x])/s - 
    G[{1, 0, 0, 1}, x]/(4*s) - ((6*I)*Pi*G[{1, 0, 0, 1}, x])/s - 
    (Pi^2*G[{1, 0, 0, 1}, x])/(2*s) - G[{1, 0, 1, 0}, x]/(4*s) + 
    ((8*I)*Pi*G[{1, 0, 1, 0}, x])/s - (Pi^2*G[{1, 0, 1, 0}, x])/(3*s) - 
    (19*G[{1, 0, 1, 1}, x])/(4*s) + ((6*I)*Pi*G[{1, 0, 1, 1}, x])/s + 
    (7*G[{1, 1, 0, 0}, x])/s + ((14*I)*Pi*G[{1, 1, 0, 0}, x])/s - 
    (2*Pi^2*G[{1, 1, 0, 0}, x])/(3*s) - (3*G[{1, 1, 0, 1}, x])/s + 
    (Pi^2*G[{1, 1, 0, 1}, x])/(2*s) - (3*G[{1, 1, 1, 0}, x])/s - 
    ((14*I)*Pi*G[{1, 1, 1, 0}, x])/s + (Pi^2*G[{1, 1, 1, 0}, x])/s + 
    (8*G[{1, 1, 1, 1}, x])/s - ((6*I)*Pi*G[{0, 0, 0, 0, 1}, x])/s + 
    (14*G[{0, 0, 0, 1, 1}, x])/s + ((6*I)*Pi*G[{0, 0, 0, 1, 1}, x])/s + 
    (2*G[{0, 0, 1, 0, 0}, x])/s + (I*Pi*G[{0, 0, 1, 0, 0}, x])/s - 
    (2*G[{0, 0, 1, 0, 1}, x])/s + ((4*I)*Pi*G[{0, 0, 1, 0, 1}, x])/s - 
    (2*G[{0, 0, 1, 1, 0}, x])/s - (I*Pi*G[{0, 0, 1, 1, 0}, x])/s - 
    (12*G[{0, 0, 1, 1, 1}, x])/s - ((4*I)*Pi*G[{0, 0, 1, 1, 1}, x])/s - 
    (4*G[{0, 1, 0, 0, 0}, x])/s - (2*G[{0, 1, 0, 0, 1}, x])/s + 
    ((2*I)*Pi*G[{0, 1, 0, 0, 1}, x])/s - (2*G[{0, 1, 0, 1, 0}, x])/s - 
    (6*G[{0, 1, 0, 1, 1}, x])/s - ((2*I)*Pi*G[{0, 1, 0, 1, 1}, x])/s + 
    (6*G[{0, 1, 1, 0, 0}, x])/s - (I*Pi*G[{0, 1, 1, 0, 0}, x])/s + 
    (I*Pi*G[{0, 1, 1, 1, 0}, x])/s + (8*G[{0, 1, 1, 1, 1}, x])/s - 
    (8*G[{1, 0, 0, 0, 0}, x])/s - (I*Pi*G[{1, 0, 0, 0, 1}, x])/s - 
    (6*G[{1, 0, 0, 1, 1}, x])/s + (I*Pi*G[{1, 0, 0, 1, 1}, x])/s + 
    (6*G[{1, 0, 1, 0, 0}, x])/s + ((2*I)*Pi*G[{1, 0, 1, 0, 0}, x])/s + 
    (2*G[{1, 0, 1, 0, 1}, x])/s + (2*G[{1, 0, 1, 1, 0}, x])/s - 
    ((2*I)*Pi*G[{1, 0, 1, 1, 0}, x])/s + (4*G[{1, 0, 1, 1, 1}, x])/s + 
    (12*G[{1, 1, 0, 0, 0}, x])/s + ((4*I)*Pi*G[{1, 1, 0, 0, 0}, x])/s + 
    (2*G[{1, 1, 0, 0, 1}, x])/s + (I*Pi*G[{1, 1, 0, 0, 1}, x])/s + 
    (2*G[{1, 1, 0, 1, 0}, x])/s - ((4*I)*Pi*G[{1, 1, 0, 1, 0}, x])/s - 
    (2*G[{1, 1, 0, 1, 1}, x])/s - (I*Pi*G[{1, 1, 0, 1, 1}, x])/s - 
    (14*G[{1, 1, 1, 0, 0}, x])/s - ((6*I)*Pi*G[{1, 1, 1, 0, 0}, x])/s + 
    ((6*I)*Pi*G[{1, 1, 1, 1, 0}, x])/s - (6*G[{0, 0, 0, 0, 1, 1}, x])/s + 
    (6*G[{0, 0, 0, 1, 1, 1}, x])/s + G[{0, 0, 1, 0, 0, 1}, x]/s + 
    G[{0, 0, 1, 0, 1, 0}, x]/s + (3*G[{0, 0, 1, 0, 1, 1}, x])/s - 
    G[{0, 0, 1, 1, 0, 0}, x]/s - (4*G[{0, 0, 1, 1, 1, 1}, x])/s + 
    (2*G[{0, 1, 0, 0, 1, 1}, x])/s - (2*G[{0, 1, 0, 1, 1, 1}, x])/s - 
    G[{0, 1, 1, 0, 0, 1}, x]/s - G[{0, 1, 1, 0, 1, 0}, x]/s + 
    G[{0, 1, 1, 0, 1, 1}, x]/s + G[{0, 1, 1, 1, 0, 0}, x]/s - 
    G[{1, 0, 0, 0, 1, 1}, x]/s - G[{1, 0, 0, 1, 0, 0}, x]/s + 
    G[{1, 0, 0, 1, 0, 1}, x]/s + G[{1, 0, 0, 1, 1, 0}, x]/s + 
    (2*G[{1, 0, 1, 0, 0, 0}, x])/s - (2*G[{1, 0, 1, 1, 0, 0}, x])/s + 
    (4*G[{1, 1, 0, 0, 0, 0}, x])/s + G[{1, 1, 0, 0, 1, 1}, x]/s - 
    (3*G[{1, 1, 0, 1, 0, 0}, x])/s - G[{1, 1, 0, 1, 0, 1}, x]/s - 
    G[{1, 1, 0, 1, 1, 0}, x]/s - (6*G[{1, 1, 1, 0, 0, 0}, x])/s + 
    (6*G[{1, 1, 1, 1, 0, 0}, x])/s - (8*Zeta[3])/s - ((9*I)*Pi*Zeta[3])/s + 
    (Pi^2*Zeta[3])/s + (((2*I)/3)*Pi^3*Zeta[3])/s + 
    (G[{0}, x]*Zeta[3])/(4*s) - ((4*I)*Pi*G[{0}, x]*Zeta[3])/s - 
    (Pi^2*G[{0}, x]*Zeta[3])/s - (G[{1}, x]*Zeta[3])/(4*s) + 
    ((4*I)*Pi*G[{1}, x]*Zeta[3])/s + (Pi^2*G[{1}, x]*Zeta[3])/(2*s) - 
    (6*G[{0, 0}, x]*Zeta[3])/s + ((2*I)*Pi*G[{0, 0}, x]*Zeta[3])/s + 
    ((2*I)*Pi*G[{0, 1}, x]*Zeta[3])/s + (14*G[{1, 0}, x]*Zeta[3])/s - 
    (8*G[{1, 1}, x]*Zeta[3])/s - ((4*I)*Pi*G[{1, 1}, x]*Zeta[3])/s + 
    (2*G[{0, 0, 1}, x]*Zeta[3])/s - (2*G[{0, 1, 1}, x]*Zeta[3])/s + 
    (3*G[{1, 0, 0}, x]*Zeta[3])/s - (2*G[{1, 0, 1}, x]*Zeta[3])/s - 
    (7*G[{1, 1, 0}, x]*Zeta[3])/s + (6*G[{1, 1, 1}, x]*Zeta[3])/s + 
    (2*Zeta[3]^2)/s + FF[x/s]*((-3*Pi^2)/16 + (2*I)*Pi^3 + (17*Pi^4)/40 - 
      (3*Pi^2*G[{0}, x])/16 - ((3*I)/4)*Pi^3*G[{0}, x] - 
      (3*Pi^2*G[{1}, x])/16 + ((3*I)/4)*Pi^3*G[{1}, x] - (3*G[{0, 0}, x])/8 + 
      (4*I)*Pi*G[{0, 0}, x] + (Pi^2*G[{0, 0}, x])/2 + (3*G[{0, 1}, x])/8 - 
      (4*I)*Pi*G[{0, 1}, x] - (Pi^2*G[{0, 1}, x])/2 + (3*G[{1, 0}, x])/8 - 
      (4*I)*Pi*G[{1, 0}, x] - (Pi^2*G[{1, 0}, x])/2 - (3*G[{1, 1}, x])/8 + 
      (4*I)*Pi*G[{1, 1}, x] + (Pi^2*G[{1, 1}, x])/2 + 
      (29*G[{0, 0, 0}, x])/8 - ((9*I)/2)*Pi*G[{0, 0, 0}, x] + 
      (3*G[{0, 0, 1}, x])/8 - ((9*I)/2)*Pi*G[{0, 0, 1}, x] + 
      (3*G[{0, 1, 0}, x])/8 + ((9*I)/2)*Pi*G[{0, 1, 0}, x] - 
      (35*G[{0, 1, 1}, x])/8 + ((9*I)/2)*Pi*G[{0, 1, 1}, x] - 
      (35*G[{1, 0, 0}, x])/8 + ((9*I)/2)*Pi*G[{1, 0, 0}, x] + 
      (3*G[{1, 0, 1}, x])/8 + ((9*I)/2)*Pi*G[{1, 0, 1}, x] + 
      (3*G[{1, 1, 0}, x])/8 - ((9*I)/2)*Pi*G[{1, 1, 0}, x] + 
      (29*G[{1, 1, 1}, x])/8 - ((9*I)/2)*Pi*G[{1, 1, 1}, x] - 
      6*G[{0, 0, 0, 0}, x] + (3*G[{0, 0, 0, 1}, x])/2 + 
      (3*G[{0, 0, 1, 0}, x])/2 - 6*G[{0, 0, 1, 1}, x] + 
      6*G[{0, 1, 0, 0}, x] - (3*G[{0, 1, 0, 1}, x])/2 - 
      (3*G[{0, 1, 1, 0}, x])/2 + 6*G[{0, 1, 1, 1}, x] + 
      6*G[{1, 0, 0, 0}, x] - (3*G[{1, 0, 0, 1}, x])/2 - 
      (3*G[{1, 0, 1, 0}, x])/2 + 6*G[{1, 0, 1, 1}, x] - 
      6*G[{1, 1, 0, 0}, x] + (3*G[{1, 1, 0, 1}, x])/2 + 
      (3*G[{1, 1, 1, 0}, x])/2 - 6*G[{1, 1, 1, 1}, x] + (19*Zeta[3])/4 + 
      (9*I)*Pi*Zeta[3] + (9*G[{0}, x]*Zeta[3])/2 - (9*G[{1}, x]*Zeta[3])/2) + 
    FF[1/(s*x^2)]*(((11*I)/4)*Pi*G[{1}, x] + (7*Pi^2*G[{1}, x])/48 - 
      (2*Pi^4*G[{1}, x])/45 - ((7*I)/180)*Pi^5*G[{1}, x] + 
      ((7*I)/8)*Pi*G[{0, 1}, x] + (31*Pi^2*G[{1, 0}, x])/24 - 
      (17*Pi^4*G[{1, 0}, x])/60 + (11*G[{1, 1}, x])/4 - 
      ((7*I)/8)*Pi*G[{1, 1}, x] + (5*Pi^2*G[{1, 1}, x])/12 - 
      (61*Pi^4*G[{1, 1}, x])/180 - (Pi^2*G[{0, 1, 0}, x])/6 + 
      (7*G[{0, 1, 1}, x])/8 - (Pi^2*G[{0, 1, 1}, x])/3 - 
      ((13*I)/4)*Pi*G[{1, 0, 0}, x] + (I/3)*Pi^3*G[{1, 0, 0}, x] + 
      ((2*I)/3)*Pi^3*G[{1, 0, 1}, x] + ((13*I)/4)*Pi*G[{1, 1, 0}, x] + 
      (Pi^2*G[{1, 1, 0}, x])/3 + I*Pi^3*G[{1, 1, 0}, x] - 
      (7*G[{1, 1, 1}, x])/8 + (Pi^2*G[{1, 1, 1}, x])/6 - 
      (2*I)*Pi^3*G[{1, 1, 1}, x] - (13*G[{1, 0, 0, 1}, x])/4 - 
      Pi^2*G[{1, 0, 0, 1}, x] - (13*G[{1, 0, 1, 0}, x])/4 - 
      (2*Pi^2*G[{1, 0, 1, 0}, x])/3 + (13*G[{1, 0, 1, 1}, x])/4 + 
      (5*G[{1, 1, 0, 0}, x])/4 - (4*Pi^2*G[{1, 1, 0, 0}, x])/3 + 
      2*G[{1, 1, 0, 1}, x] + Pi^2*G[{1, 1, 0, 1}, x] + 2*G[{1, 1, 1, 0}, x] + 
      2*Pi^2*G[{1, 1, 1, 0}, x] - 2*G[{1, 1, 1, 1}, x] - 
      G[{0, 1, 1, 0, 0}, x] + G[{0, 1, 1, 0, 1}, x] + G[{0, 1, 1, 1, 0}, x] - 
      G[{0, 1, 1, 1, 1}, x] - (2*I)*Pi*G[{1, 0, 0, 0, 1}, x] + 
      (2*I)*Pi*G[{1, 0, 0, 1, 1}, x] + (4*I)*Pi*G[{1, 0, 1, 0, 0}, x] - 
      (4*I)*Pi*G[{1, 0, 1, 1, 0}, x] + G[{1, 1, 0, 0, 0}, x] + 
      (8*I)*Pi*G[{1, 1, 0, 0, 0}, x] - G[{1, 1, 0, 0, 1}, x] + 
      (2*I)*Pi*G[{1, 1, 0, 0, 1}, x] - G[{1, 1, 0, 1, 0}, x] - 
      (8*I)*Pi*G[{1, 1, 0, 1, 0}, x] + G[{1, 1, 0, 1, 1}, x] - 
      (2*I)*Pi*G[{1, 1, 0, 1, 1}, x] - (12*I)*Pi*G[{1, 1, 1, 0, 0}, x] + 
      (12*I)*Pi*G[{1, 1, 1, 1, 0}, x] - 2*G[{1, 0, 0, 0, 1, 1}, x] - 
      2*G[{1, 0, 0, 1, 0, 0}, x] + 2*G[{1, 0, 0, 1, 0, 1}, x] + 
      2*G[{1, 0, 0, 1, 1, 0}, x] + 4*G[{1, 0, 1, 0, 0, 0}, x] - 
      4*G[{1, 0, 1, 1, 0, 0}, x] + 8*G[{1, 1, 0, 0, 0, 0}, x] + 
      2*G[{1, 1, 0, 0, 1, 1}, x] - 6*G[{1, 1, 0, 1, 0, 0}, x] - 
      2*G[{1, 1, 0, 1, 0, 1}, x] - 2*G[{1, 1, 0, 1, 1, 0}, x] - 
      12*G[{1, 1, 1, 0, 0, 0}, x] + 12*G[{1, 1, 1, 1, 0, 0}, x] + 
      2*G[{1}, x]*Zeta[3] + Pi^2*G[{1}, x]*Zeta[3] + G[{0, 1}, x]*Zeta[3] - 
      G[{1, 0}, x]*Zeta[3] - (8*I)*Pi*G[{1, 1}, x]*Zeta[3] + 
      6*G[{1, 0, 0}, x]*Zeta[3] - 4*G[{1, 0, 1}, x]*Zeta[3] - 
      14*G[{1, 1, 0}, x]*Zeta[3] + 12*G[{1, 1, 1}, x]*Zeta[3]) + 
    (5*Zeta[5])/s - (5*G[{0}, x]*Zeta[5])/(2*s) + 
    FF[1/(s*x)]*(((25*I)/8)*Pi - (25*Pi^2)/48 + (I/4)*Pi^3 + (55*Pi^4)/288 - 
      ((7*I)/180)*Pi^5 + ((13*I)/4)*Pi*G[{0}, x] + (9*Pi^2*G[{0}, x])/8 - 
      (I/3)*Pi^3*G[{0}, x] - (17*Pi^4*G[{0}, x])/60 + (25*G[{1}, x])/8 - 
      ((7*I)/2)*Pi*G[{1}, x] - (11*Pi^2*G[{1}, x])/16 - 
      ((13*I)/12)*Pi^3*G[{1}, x] - (53*Pi^4*G[{1}, x])/180 + 
      ((7*I)/120)*Pi^5*G[{1}, x] - ((13*I)/4)*Pi*G[{0, 0}, x] + 
      (I/3)*Pi^3*G[{0, 0}, x] + (13*G[{0, 1}, x])/4 - 
      ((7*I)/8)*Pi*G[{0, 1}, x] + (4*Pi^2*G[{0, 1}, x])/3 + 
      ((2*I)/3)*Pi^3*G[{0, 1}, x] + (13*G[{1, 0}, x])/4 + 
      ((13*I)/4)*Pi*G[{1, 0}, x] - (17*Pi^2*G[{1, 0}, x])/24 + 
      I*Pi^3*G[{1, 0}, x] + (17*Pi^4*G[{1, 0}, x])/40 - (27*G[{1, 1}, x])/4 + 
      ((7*I)/8)*Pi*G[{1, 1}, x] - (9*Pi^2*G[{1, 1}, x])/8 - 
      (2*I)*Pi^3*G[{1, 1}, x] + (61*Pi^4*G[{1, 1}, x])/120 - 
      (13*G[{0, 0, 1}, x])/4 + ((7*I)/2)*Pi*G[{0, 0, 1}, x] - 
      Pi^2*G[{0, 0, 1}, x] - (13*G[{0, 1, 0}, x])/4 - 
      (I/2)*Pi*G[{0, 1, 0}, x] - (Pi^2*G[{0, 1, 0}, x])/2 + 
      (19*G[{0, 1, 1}, x])/8 - (3*I)*Pi*G[{0, 1, 1}, x] + 
      (Pi^2*G[{0, 1, 1}, x])/3 - (3*G[{1, 0, 0}, x])/2 - 
      (I/4)*Pi*G[{1, 0, 0}, x] - (4*Pi^2*G[{1, 0, 0}, x])/3 - 
      (I/2)*Pi^3*G[{1, 0, 0}, x] + (19*G[{1, 0, 1}, x])/4 + 
      Pi^2*G[{1, 0, 1}, x] - I*Pi^3*G[{1, 0, 1}, x] + 
      (19*G[{1, 1, 0}, x])/4 + ((3*I)/4)*Pi*G[{1, 1, 0}, x] + 
      (5*Pi^2*G[{1, 1, 0}, x])/3 - ((3*I)/2)*Pi^3*G[{1, 1, 0}, x] - 
      (31*G[{1, 1, 1}, x])/8 - (I/2)*Pi*G[{1, 1, 1}, x] - 
      (Pi^2*G[{1, 1, 1}, x])/6 + (3*I)*Pi^3*G[{1, 1, 1}, x] - 
      (2*I)*Pi*G[{0, 0, 0, 1}, x] + (7*G[{0, 0, 1, 1}, x])/2 + 
      (2*I)*Pi*G[{0, 0, 1, 1}, x] + 2*G[{0, 1, 0, 0}, x] + 
      (4*I)*Pi*G[{0, 1, 0, 0}, x] - (5*G[{0, 1, 0, 1}, x])/2 - 
      (5*G[{0, 1, 1, 0}, x])/2 - (4*I)*Pi*G[{0, 1, 1, 0}, x] - 
      G[{0, 1, 1, 1}, x]/2 - (11*G[{1, 0, 0, 0}, x])/4 + 
      (8*I)*Pi*G[{1, 0, 0, 0}, x] + (5*G[{1, 0, 0, 1}, x])/2 + 
      (2*I)*Pi*G[{1, 0, 0, 1}, x] + (3*Pi^2*G[{1, 0, 0, 1}, x])/2 + 
      (5*G[{1, 0, 1, 0}, x])/2 - (8*I)*Pi*G[{1, 0, 1, 0}, x] + 
      Pi^2*G[{1, 0, 1, 0}, x] - (5*G[{1, 0, 1, 1}, x])/2 - 
      (2*I)*Pi*G[{1, 0, 1, 1}, x] + (5*G[{1, 1, 0, 0}, x])/4 - 
      (12*I)*Pi*G[{1, 1, 0, 0}, x] + 2*Pi^2*G[{1, 1, 0, 0}, x] - 
      G[{1, 1, 0, 1}, x]/2 - (3*Pi^2*G[{1, 1, 0, 1}, x])/2 - 
      G[{1, 1, 1, 0}, x]/2 + (12*I)*Pi*G[{1, 1, 1, 0}, x] - 
      3*Pi^2*G[{1, 1, 1, 0}, x] - 2*G[{0, 0, 0, 1, 1}, x] - 
      2*G[{0, 0, 1, 0, 0}, x] + 2*G[{0, 0, 1, 0, 1}, x] + 
      2*G[{0, 0, 1, 1, 0}, x] + 4*G[{0, 1, 0, 0, 0}, x] - 
      3*G[{0, 1, 1, 0, 0}, x] - G[{0, 1, 1, 0, 1}, x] - 
      G[{0, 1, 1, 1, 0}, x] + G[{0, 1, 1, 1, 1}, x] + 
      8*G[{1, 0, 0, 0, 0}, x] + (3*I)*Pi*G[{1, 0, 0, 0, 1}, x] + 
      2*G[{1, 0, 0, 1, 1}, x] - (3*I)*Pi*G[{1, 0, 0, 1, 1}, x] - 
      6*G[{1, 0, 1, 0, 0}, x] - (6*I)*Pi*G[{1, 0, 1, 0, 0}, x] - 
      2*G[{1, 0, 1, 0, 1}, x] - 2*G[{1, 0, 1, 1, 0}, x] + 
      (6*I)*Pi*G[{1, 0, 1, 1, 0}, x] - 13*G[{1, 1, 0, 0, 0}, x] - 
      (12*I)*Pi*G[{1, 1, 0, 0, 0}, x] + G[{1, 1, 0, 0, 1}, x] - 
      (3*I)*Pi*G[{1, 1, 0, 0, 1}, x] + G[{1, 1, 0, 1, 0}, x] + 
      (12*I)*Pi*G[{1, 1, 0, 1, 0}, x] - G[{1, 1, 0, 1, 1}, x] + 
      (3*I)*Pi*G[{1, 1, 0, 1, 1}, x] + 12*G[{1, 1, 1, 0, 0}, x] + 
      (18*I)*Pi*G[{1, 1, 1, 0, 0}, x] - (18*I)*Pi*G[{1, 1, 1, 1, 0}, x] + 
      3*G[{1, 0, 0, 0, 1, 1}, x] + 3*G[{1, 0, 0, 1, 0, 0}, x] - 
      3*G[{1, 0, 0, 1, 0, 1}, x] - 3*G[{1, 0, 0, 1, 1, 0}, x] - 
      6*G[{1, 0, 1, 0, 0, 0}, x] + 6*G[{1, 0, 1, 1, 0, 0}, x] - 
      12*G[{1, 1, 0, 0, 0, 0}, x] - 3*G[{1, 1, 0, 0, 1, 1}, x] + 
      9*G[{1, 1, 0, 1, 0, 0}, x] + 3*G[{1, 1, 0, 1, 0, 1}, x] + 
      3*G[{1, 1, 0, 1, 1, 0}, x] + 18*G[{1, 1, 1, 0, 0, 0}, x] - 
      18*G[{1, 1, 1, 1, 0, 0}, x] + (143*Zeta[3])/12 - I*Pi*Zeta[3] + 
      Pi^2*Zeta[3] - 7*G[{0}, x]*Zeta[3] - (G[{1}, x]*Zeta[3])/4 - 
      (8*I)*Pi*G[{1}, x]*Zeta[3] - (3*Pi^2*G[{1}, x]*Zeta[3])/2 + 
      6*G[{0, 0}, x]*Zeta[3] - 5*G[{0, 1}, x]*Zeta[3] - 
      13*G[{1, 0}, x]*Zeta[3] + 12*G[{1, 1}, x]*Zeta[3] + 
      (12*I)*Pi*G[{1, 1}, x]*Zeta[3] - 9*G[{1, 0, 0}, x]*Zeta[3] + 
      6*G[{1, 0, 1}, x]*Zeta[3] + 21*G[{1, 1, 0}, x]*Zeta[3] - 
      18*G[{1, 1, 1}, x]*Zeta[3] + (10*Zeta[5])/3) + 
    FF[1/(s*(1 - x))]*(((-7*I)/48)*Pi^3 + (371*Pi^4)/1440 - 
      (1147*Pi^6)/22680 + ((11*I)/4)*Pi*G[{0}, x] + (7*Pi^2*G[{0}, x])/48 + 
      ((13*I)/24)*Pi^3*G[{0}, x] + (Pi^4*G[{0}, x])/20 - 
      (I/36)*Pi^5*G[{0}, x] - (17*Pi^4*G[{1}, x])/360 + (11*G[{0, 0}, x])/4 - 
      ((7*I)/8)*Pi*G[{0, 0}, x] + (5*Pi^2*G[{0, 0}, x])/12 - 
      (11*Pi^4*G[{0, 0}, x])/90 + (31*Pi^2*G[{0, 1}, x])/24 - 
      (11*Pi^4*G[{0, 1}, x])/90 + ((7*I)/8)*Pi*G[{1, 0}, x] - 
      (7*G[{0, 0, 0}, x])/8 + (Pi^2*G[{0, 0, 0}, x])/6 + 
      ((13*I)/4)*Pi*G[{0, 0, 1}, x] + (Pi^2*G[{0, 0, 1}, x])/3 - 
      ((2*I)/3)*Pi^3*G[{0, 0, 1}, x] - ((13*I)/4)*Pi*G[{0, 1, 1}, x] + 
      ((2*I)/3)*Pi^3*G[{0, 1, 1}, x] + (7*G[{1, 0, 0}, x])/8 - 
      (Pi^2*G[{1, 0, 0}, x])/3 - (Pi^2*G[{1, 0, 1}, x])/6 - 
      2*G[{0, 0, 0, 0}, x] + 2*G[{0, 0, 0, 1}, x] + 
      2*Pi^2*G[{0, 0, 0, 1}, x] + 2*G[{0, 0, 1, 0}, x] + 
      Pi^2*G[{0, 0, 1, 0}, x] + (5*G[{0, 0, 1, 1}, x])/4 - 
      (4*Pi^2*G[{0, 0, 1, 1}, x])/3 + (13*G[{0, 1, 0, 0}, x])/4 - 
      (13*G[{0, 1, 0, 1}, x])/4 - (2*Pi^2*G[{0, 1, 0, 1}, x])/3 - 
      (13*G[{0, 1, 1, 0}, x])/4 - Pi^2*G[{0, 1, 1, 0}, x] + 
      (12*I)*Pi*G[{0, 0, 0, 0, 1}, x] - (12*I)*Pi*G[{0, 0, 0, 1, 1}, x] + 
      G[{0, 0, 1, 0, 0}, x] - (2*I)*Pi*G[{0, 0, 1, 0, 0}, x] - 
      G[{0, 0, 1, 0, 1}, x] - (8*I)*Pi*G[{0, 0, 1, 0, 1}, x] - 
      G[{0, 0, 1, 1, 0}, x] + (2*I)*Pi*G[{0, 0, 1, 1, 0}, x] + 
      G[{0, 0, 1, 1, 1}, x] + (8*I)*Pi*G[{0, 0, 1, 1, 1}, x] - 
      (4*I)*Pi*G[{0, 1, 0, 0, 1}, x] + (4*I)*Pi*G[{0, 1, 0, 1, 1}, x] + 
      (2*I)*Pi*G[{0, 1, 1, 0, 0}, x] - (2*I)*Pi*G[{0, 1, 1, 1, 0}, x] - 
      G[{1, 0, 0, 0, 0}, x] + G[{1, 0, 0, 0, 1}, x] + G[{1, 0, 0, 1, 0}, x] - 
      G[{1, 0, 0, 1, 1}, x] + 12*G[{0, 0, 0, 0, 1, 1}, x] - 
      12*G[{0, 0, 0, 1, 1, 1}, x] - 2*G[{0, 0, 1, 0, 0, 1}, x] - 
      2*G[{0, 0, 1, 0, 1, 0}, x] - 6*G[{0, 0, 1, 0, 1, 1}, x] + 
      2*G[{0, 0, 1, 1, 0, 0}, x] + 8*G[{0, 0, 1, 1, 1, 1}, x] - 
      4*G[{0, 1, 0, 0, 1, 1}, x] + 4*G[{0, 1, 0, 1, 1, 1}, x] + 
      2*G[{0, 1, 1, 0, 0, 1}, x] + 2*G[{0, 1, 1, 0, 1, 0}, x] - 
      2*G[{0, 1, 1, 0, 1, 1}, x] - 2*G[{0, 1, 1, 1, 0, 0}, x] + 
      (7*Zeta[3])/8 + ((13*I)/2)*Pi*Zeta[3] - (Pi^2*Zeta[3])/3 - 
      ((4*I)/3)*Pi^3*Zeta[3] - (5*G[{0}, x]*Zeta[3])/4 + 
      2*Pi^2*G[{0}, x]*Zeta[3] - (4*I)*Pi*G[{0, 0}, x]*Zeta[3] - 
      G[{0, 1}, x]*Zeta[3] - (4*I)*Pi*G[{0, 1}, x]*Zeta[3] + 
      G[{1, 0}, x]*Zeta[3] - 4*G[{0, 0, 1}, x]*Zeta[3] + 
      4*G[{0, 1, 1}, x]*Zeta[3] - 4*Zeta[3]^2 + 5*G[{0}, x]*Zeta[5])) + 
  COLOR[CA^2*CF]*((-2297*Pi^2)/(144*s) - (((6023*I)/432)*Pi^3)/s + 
    (11809*Pi^4)/(25920*s) - (((383*I)/432)*Pi^5)/s + (2699*Pi^6)/(45360*s) - 
    (5537*G[{0}, x])/(162*s) - (((442*I)/81)*Pi*G[{0}, x])/s + 
    (30089*Pi^2*G[{0}, x])/(2592*s) + (((775*I)/216)*Pi^3*G[{0}, x])/s + 
    (667*Pi^4*G[{0}, x])/(720*s) + (((37*I)/720)*Pi^5*G[{0}, x])/s + 
    (5537*G[{1}, x])/(162*s) + (((442*I)/81)*Pi*G[{1}, x])/s + 
    (5119*Pi^2*G[{1}, x])/(2592*s) + (((283*I)/216)*Pi^3*G[{1}, x])/s - 
    (553*Pi^4*G[{1}, x])/(270*s) - (((17*I)/360)*Pi^5*G[{1}, x])/s - 
    (12151*G[{0, 0}, x])/(324*s) + (((2405*I)/216)*Pi*G[{0, 0}, x])/s - 
    (2977*Pi^2*G[{0, 0}, x])/(432*s) - (((545*I)/72)*Pi^3*G[{0, 0}, x])/s - 
    (247*Pi^4*G[{0, 0}, x])/(720*s) + (2297*G[{0, 1}, x])/(72*s) - 
    (((827*I)/72)*Pi*G[{0, 1}, x])/s + (2561*Pi^2*G[{0, 1}, x])/(432*s) - 
    (((33*I)/8)*Pi^3*G[{0, 1}, x])/s + (179*Pi^4*G[{0, 1}, x])/(360*s) + 
    (2297*G[{1, 0}, x])/(72*s) + (((3425*I)/72)*Pi*G[{1, 0}, x])/s - 
    (2147*Pi^2*G[{1, 0}, x])/(432*s) + (((20*I)/3)*Pi^3*G[{1, 0}, x])/s - 
    (Pi^4*G[{1, 0}, x])/(6*s) - (4261*G[{1, 1}, x])/(162*s) - 
    (((10199*I)/216)*Pi*G[{1, 1}, x])/s + (2563*Pi^2*G[{1, 1}, x])/(432*s) + 
    (((175*I)/36)*Pi^3*G[{1, 1}, x])/s + (13*Pi^4*G[{1, 1}, x])/(144*s) + 
    (45665*G[{0, 0, 0}, x])/(432*s) + (((319*I)/36)*Pi*G[{0, 0, 0}, x])/s + 
    (217*Pi^2*G[{0, 0, 0}, x])/(72*s) + (((11*I)/12)*Pi^3*G[{0, 0, 0}, x])/
     s - (9089*G[{0, 0, 1}, x])/(144*s) + (((76*I)/9)*Pi*G[{0, 0, 1}, x])/s - 
    (97*Pi^2*G[{0, 0, 1}, x])/(36*s) - (((5*I)/3)*Pi^3*G[{0, 0, 1}, x])/s - 
    (9089*G[{0, 1, 0}, x])/(144*s) - (((889*I)/36)*Pi*G[{0, 1, 0}, x])/s + 
    (19*Pi^2*G[{0, 1, 0}, x])/(6*s) - (((9*I)/4)*Pi^3*G[{0, 1, 0}, x])/s + 
    (6115*G[{0, 1, 1}, x])/(144*s) + (((4*I)/3)*Pi*G[{0, 1, 1}, x])/s + 
    (41*Pi^2*G[{0, 1, 1}, x])/(18*s) - (((4*I)/3)*Pi^3*G[{0, 1, 1}, x])/s + 
    (353*G[{1, 0, 0}, x])/(144*s) - (((301*I)/12)*Pi*G[{1, 0, 0}, x])/s - 
    (41*Pi^2*G[{1, 0, 0}, x])/(18*s) + (((3*I)/2)*Pi^3*G[{1, 0, 0}, x])/s + 
    (5177*G[{1, 0, 1}, x])/(144*s) + (((377*I)/18)*Pi*G[{1, 0, 1}, x])/s - 
    (19*Pi^2*G[{1, 0, 1}, x])/(6*s) + (((31*I)/12)*Pi^3*G[{1, 0, 1}, x])/s + 
    (5177*G[{1, 1, 0}, x])/(144*s) - (((169*I)/36)*Pi*G[{1, 1, 0}, x])/s + 
    (97*Pi^2*G[{1, 1, 0}, x])/(36*s) + (((7*I)/12)*Pi^3*G[{1, 1, 0}, x])/s - 
    (41597*G[{1, 1, 1}, x])/(432*s) + (((134*I)/9)*Pi*G[{1, 1, 1}, x])/s - 
    (217*Pi^2*G[{1, 1, 1}, x])/(72*s) - (((3*I)/4)*Pi^3*G[{1, 1, 1}, x])/s + 
    FF[1/(s*(1 - x)^2)]*((Pi^2*G[{0, 0}, x])/4 - 
      ((3*I)/4)*Pi*G[{0, 0, 0}, x] - (3*G[{0, 0, 0, 0}, x])/4) - 
    (3935*G[{0, 0, 0, 0}, x])/(72*s) - (((61*I)/2)*Pi*G[{0, 0, 0, 0}, x])/s - 
    (3*Pi^2*G[{0, 0, 0, 0}, x])/(4*s) + (2681*G[{0, 0, 0, 1}, x])/(72*s) - 
    (Pi^2*G[{0, 0, 0, 1}, x])/(2*s) + (2681*G[{0, 0, 1, 0}, x])/(72*s) + 
    (((65*I)/4)*Pi*G[{0, 0, 1, 0}, x])/s + (Pi^2*G[{0, 0, 1, 0}, x])/(3*s) - 
    (383*G[{0, 0, 1, 1}, x])/(24*s) + (((157*I)/12)*Pi*G[{0, 0, 1, 1}, x])/
     s - (2*Pi^2*G[{0, 0, 1, 1}, x])/s + (133*G[{0, 1, 0, 0}, x])/(72*s) + 
    (((49*I)/2)*Pi*G[{0, 1, 0, 0}, x])/s + (Pi^2*G[{0, 1, 0, 0}, x])/(12*s) - 
    (329*G[{0, 1, 0, 1}, x])/(24*s) + (((7*I)/2)*Pi*G[{0, 1, 0, 1}, x])/s + 
    (Pi^2*G[{0, 1, 0, 1}, x])/s - (329*G[{0, 1, 1, 0}, x])/(24*s) - 
    (((47*I)/4)*Pi*G[{0, 1, 1, 0}, x])/s - (Pi^2*G[{0, 1, 1, 0}, x])/(6*s) + 
    (135*G[{0, 1, 1, 1}, x])/(8*s) - (((265*I)/12)*Pi*G[{0, 1, 1, 1}, x])/s - 
    (389*G[{1, 0, 0, 0}, x])/(8*s) + (((265*I)/12)*Pi*G[{1, 0, 0, 0}, x])/s + 
    (521*G[{1, 0, 0, 1}, x])/(24*s) + (((47*I)/4)*Pi*G[{1, 0, 0, 1}, x])/s + 
    (Pi^2*G[{1, 0, 0, 1}, x])/(6*s) + (521*G[{1, 0, 1, 0}, x])/(24*s) - 
    (((7*I)/2)*Pi*G[{1, 0, 1, 0}, x])/s - (Pi^2*G[{1, 0, 1, 0}, x])/s - 
    (979*G[{1, 0, 1, 1}, x])/(72*s) - (((49*I)/2)*Pi*G[{1, 0, 1, 1}, x])/s - 
    (Pi^2*G[{1, 0, 1, 1}, x])/(12*s) + (665*G[{1, 1, 0, 0}, x])/(24*s) - 
    (((157*I)/12)*Pi*G[{1, 1, 0, 0}, x])/s + (2*Pi^2*G[{1, 1, 0, 0}, x])/s - 
    (3257*G[{1, 1, 0, 1}, x])/(72*s) - (((65*I)/4)*Pi*G[{1, 1, 0, 1}, x])/s - 
    (Pi^2*G[{1, 1, 0, 1}, x])/(3*s) - (3257*G[{1, 1, 1, 0}, x])/(72*s) + 
    (Pi^2*G[{1, 1, 1, 0}, x])/(2*s) + FF[1/(s*x^3)]*
     ((Pi^2*G[{1, 1}, x])/4 - ((3*I)/4)*Pi*G[{1, 1, 1}, x] - 
      (3*G[{1, 1, 1, 1}, x])/4) + (6221*G[{1, 1, 1, 1}, x])/(72*s) + 
    (((61*I)/2)*Pi*G[{1, 1, 1, 1}, x])/s + (3*Pi^2*G[{1, 1, 1, 1}, x])/
     (4*s) - (11*G[{0, 0, 0, 0, 0}, x])/(12*s) + 
    ((6*I)*Pi*G[{0, 0, 0, 0, 0}, x])/s - (311*G[{0, 0, 0, 0, 1}, x])/(12*s) + 
    (((7*I)/2)*Pi*G[{0, 0, 0, 0, 1}, x])/s - (311*G[{0, 0, 0, 1, 0}, x])/
     (12*s) + (((5*I)/2)*Pi*G[{0, 0, 0, 1, 0}, x])/s + 
    (89*G[{0, 0, 0, 1, 1}, x])/(4*s) - (((19*I)/2)*Pi*G[{0, 0, 0, 1, 1}, x])/
     s - (11*G[{0, 0, 1, 0, 0}, x])/(6*s) - 
    (((17*I)/2)*Pi*G[{0, 0, 1, 0, 0}, x])/s + (173*G[{0, 0, 1, 0, 1}, x])/
     (12*s) + (173*G[{0, 0, 1, 1, 0}, x])/(12*s) + 
    (((13*I)/2)*Pi*G[{0, 0, 1, 1, 0}, x])/s - (4*G[{0, 0, 1, 1, 1}, x])/
     (3*s) + (I*Pi*G[{0, 0, 1, 1, 1}, x])/s + (287*G[{0, 1, 0, 0, 0}, x])/
     (12*s) - (((7*I)/2)*Pi*G[{0, 1, 0, 0, 0}, x])/s + 
    (17*G[{0, 1, 0, 0, 1}, x])/(4*s) + (17*G[{0, 1, 0, 1, 0}, x])/(4*s) - 
    ((2*I)*Pi*G[{0, 1, 0, 1, 0}, x])/s - (3*G[{0, 1, 0, 1, 1}, x])/(4*s) + 
    (((5*I)/2)*Pi*G[{0, 1, 0, 1, 1}, x])/s + (85*G[{0, 1, 1, 0, 0}, x])/
     (12*s) - (((7*I)/2)*Pi*G[{0, 1, 1, 0, 0}, x])/s - 
    (113*G[{0, 1, 1, 0, 1}, x])/(6*s) + ((5*I)*Pi*G[{0, 1, 1, 0, 1}, x])/s - 
    (113*G[{0, 1, 1, 1, 0}, x])/(6*s) + ((4*I)*Pi*G[{0, 1, 1, 1, 0}, x])/s - 
    (13*G[{0, 1, 1, 1, 1}, x])/(4*s) - ((4*I)*Pi*G[{0, 1, 1, 1, 1}, x])/s + 
    (13*G[{1, 0, 0, 0, 0}, x])/(4*s) + ((4*I)*Pi*G[{1, 0, 0, 0, 0}, x])/s + 
    (113*G[{1, 0, 0, 0, 1}, x])/(6*s) - ((4*I)*Pi*G[{1, 0, 0, 0, 1}, x])/s + 
    (113*G[{1, 0, 0, 1, 0}, x])/(6*s) - ((5*I)*Pi*G[{1, 0, 0, 1, 0}, x])/s - 
    (85*G[{1, 0, 0, 1, 1}, x])/(12*s) + (((7*I)/2)*Pi*G[{1, 0, 0, 1, 1}, x])/
     s + (3*G[{1, 0, 1, 0, 0}, x])/(4*s) - 
    (((5*I)/2)*Pi*G[{1, 0, 1, 0, 0}, x])/s - (17*G[{1, 0, 1, 0, 1}, x])/
     (4*s) + ((2*I)*Pi*G[{1, 0, 1, 0, 1}, x])/s - (17*G[{1, 0, 1, 1, 0}, x])/
     (4*s) - (287*G[{1, 0, 1, 1, 1}, x])/(12*s) + 
    (((7*I)/2)*Pi*G[{1, 0, 1, 1, 1}, x])/s + (4*G[{1, 1, 0, 0, 0}, x])/
     (3*s) - (I*Pi*G[{1, 1, 0, 0, 0}, x])/s - (173*G[{1, 1, 0, 0, 1}, x])/
     (12*s) - (((13*I)/2)*Pi*G[{1, 1, 0, 0, 1}, x])/s - 
    (173*G[{1, 1, 0, 1, 0}, x])/(12*s) + (11*G[{1, 1, 0, 1, 1}, x])/(6*s) + 
    (((17*I)/2)*Pi*G[{1, 1, 0, 1, 1}, x])/s - (89*G[{1, 1, 1, 0, 0}, x])/
     (4*s) + (((19*I)/2)*Pi*G[{1, 1, 1, 0, 0}, x])/s + 
    (311*G[{1, 1, 1, 0, 1}, x])/(12*s) - (((5*I)/2)*Pi*G[{1, 1, 1, 0, 1}, x])/
     s + (311*G[{1, 1, 1, 1, 0}, x])/(12*s) - 
    (((7*I)/2)*Pi*G[{1, 1, 1, 1, 0}, x])/s + (11*G[{1, 1, 1, 1, 1}, x])/
     (12*s) - ((6*I)*Pi*G[{1, 1, 1, 1, 1}, x])/s + 
    (5*G[{0, 0, 0, 0, 0, 0}, x])/s + G[{0, 0, 0, 0, 0, 1}, x]/s + 
    G[{0, 0, 0, 0, 1, 0}, x]/s + (5*G[{0, 0, 0, 0, 1, 1}, x])/(2*s) - 
    (2*G[{0, 0, 0, 1, 0, 0}, x])/s + (9*G[{0, 0, 0, 1, 0, 1}, x])/(2*s) + 
    (9*G[{0, 0, 0, 1, 1, 0}, x])/(2*s) - (14*G[{0, 0, 0, 1, 1, 1}, x])/s - 
    (7*G[{0, 0, 1, 0, 0, 0}, x])/(2*s) - (5*G[{0, 0, 1, 0, 0, 1}, x])/s - 
    (5*G[{0, 0, 1, 0, 1, 0}, x])/s + (5*G[{0, 0, 1, 0, 1, 1}, x])/s - 
    (7*G[{0, 0, 1, 1, 0, 0}, x])/(2*s) + (10*G[{0, 0, 1, 1, 0, 1}, x])/s + 
    (10*G[{0, 0, 1, 1, 1, 0}, x])/s - (9*G[{0, 0, 1, 1, 1, 1}, x])/s - 
    G[{0, 1, 0, 0, 0, 0}, x]/(2*s) - (3*G[{0, 1, 0, 0, 0, 1}, x])/s - 
    (3*G[{0, 1, 0, 0, 1, 0}, x])/s + (3*G[{0, 1, 0, 0, 1, 1}, x])/s + 
    G[{0, 1, 0, 1, 0, 0}, x]/s - (3*G[{0, 1, 0, 1, 0, 1}, x])/s - 
    (3*G[{0, 1, 0, 1, 1, 0}, x])/s + (11*G[{0, 1, 0, 1, 1, 1}, x])/(2*s) - 
    (17*G[{0, 1, 1, 0, 0, 0}, x])/(2*s) + (5*G[{0, 1, 1, 0, 0, 1}, x])/s + 
    (5*G[{0, 1, 1, 0, 1, 0}, x])/s + (8*G[{0, 1, 1, 1, 0, 0}, x])/s - 
    (4*G[{0, 1, 1, 1, 0, 1}, x])/s - (4*G[{0, 1, 1, 1, 1, 0}, x])/s + 
    (4*G[{1, 0, 0, 0, 0, 1}, x])/s + (4*G[{1, 0, 0, 0, 1, 0}, x])/s - 
    (8*G[{1, 0, 0, 0, 1, 1}, x])/s - (5*G[{1, 0, 0, 1, 0, 1}, x])/s - 
    (5*G[{1, 0, 0, 1, 1, 0}, x])/s + (17*G[{1, 0, 0, 1, 1, 1}, x])/(2*s) - 
    (11*G[{1, 0, 1, 0, 0, 0}, x])/(2*s) + (3*G[{1, 0, 1, 0, 0, 1}, x])/s + 
    (3*G[{1, 0, 1, 0, 1, 0}, x])/s - G[{1, 0, 1, 0, 1, 1}, x]/s - 
    (3*G[{1, 0, 1, 1, 0, 0}, x])/s + (3*G[{1, 0, 1, 1, 0, 1}, x])/s + 
    (3*G[{1, 0, 1, 1, 1, 0}, x])/s + G[{1, 0, 1, 1, 1, 1}, x]/(2*s) + 
    (9*G[{1, 1, 0, 0, 0, 0}, x])/s - (10*G[{1, 1, 0, 0, 0, 1}, x])/s - 
    (10*G[{1, 1, 0, 0, 1, 0}, x])/s + (7*G[{1, 1, 0, 0, 1, 1}, x])/(2*s) - 
    (5*G[{1, 1, 0, 1, 0, 0}, x])/s + (5*G[{1, 1, 0, 1, 0, 1}, x])/s + 
    (5*G[{1, 1, 0, 1, 1, 0}, x])/s + (7*G[{1, 1, 0, 1, 1, 1}, x])/(2*s) + 
    (14*G[{1, 1, 1, 0, 0, 0}, x])/s - (9*G[{1, 1, 1, 0, 0, 1}, x])/(2*s) - 
    (9*G[{1, 1, 1, 0, 1, 0}, x])/(2*s) + (2*G[{1, 1, 1, 0, 1, 1}, x])/s - 
    (5*G[{1, 1, 1, 1, 0, 0}, x])/(2*s) - G[{1, 1, 1, 1, 0, 1}, x]/s - 
    G[{1, 1, 1, 1, 1, 0}, x]/s - (5*G[{1, 1, 1, 1, 1, 1}, x])/s - 
    (469*Zeta[3])/(72*s) + (((181*I)/4)*Pi*Zeta[3])/s - 
    (407*Pi^2*Zeta[3])/(36*s) + ((4*I)*Pi^3*Zeta[3])/s + 
    (335*G[{0}, x]*Zeta[3])/(4*s) + (((47*I)/6)*Pi*G[{0}, x]*Zeta[3])/s + 
    (13*Pi^2*G[{0}, x]*Zeta[3])/(6*s) - (4073*G[{1}, x]*Zeta[3])/(36*s) - 
    (((61*I)/6)*Pi*G[{1}, x]*Zeta[3])/s + (11*Pi^2*G[{1}, x]*Zeta[3])/
     (12*s) - (335*G[{0, 0}, x]*Zeta[3])/(12*s) - 
    ((2*I)*Pi*G[{0, 0}, x]*Zeta[3])/s - (41*G[{0, 1}, x]*Zeta[3])/(6*s) + 
    (((17*I)/2)*Pi*G[{0, 1}, x]*Zeta[3])/s - (101*G[{1, 0}, x]*Zeta[3])/
     (12*s) - (((9*I)/2)*Pi*G[{1, 0}, x]*Zeta[3])/s + 
    (265*G[{1, 1}, x]*Zeta[3])/(6*s) - ((5*I)*Pi*G[{1, 1}, x]*Zeta[3])/s + 
    (3*G[{0, 0, 0}, x]*Zeta[3])/s - (G[{0, 0, 1}, x]*Zeta[3])/s - 
    (4*G[{0, 1, 0}, x]*Zeta[3])/s - (G[{0, 1, 1}, x]*Zeta[3])/s + 
    (2*G[{1, 0, 1}, x]*Zeta[3])/s + (15*G[{1, 1, 0}, x]*Zeta[3])/(2*s) - 
    (4*G[{1, 1, 1}, x]*Zeta[3])/s + (9*Zeta[3]^2)/(2*s) + 
    FF[x/s]*((2297*Pi^2)/144 + ((433*I)/48)*Pi^3 + (23*Pi^4)/192 - 
      (163*Pi^2*G[{0}, x])/24 - ((5*I)/16)*Pi^3*G[{0}, x] - 
      (163*Pi^2*G[{1}, x])/24 + ((5*I)/16)*Pi^3*G[{1}, x] + 
      (2297*G[{0, 0}, x])/72 + ((433*I)/24)*Pi*G[{0, 0}, x] + 
      (23*Pi^2*G[{0, 0}, x])/48 - (2297*G[{0, 1}, x])/72 - 
      ((433*I)/24)*Pi*G[{0, 1}, x] - (23*Pi^2*G[{0, 1}, x])/48 - 
      (2297*G[{1, 0}, x])/72 - ((433*I)/24)*Pi*G[{1, 0}, x] - 
      (23*Pi^2*G[{1, 0}, x])/48 + (2297*G[{1, 1}, x])/72 + 
      ((433*I)/24)*Pi*G[{1, 1}, x] + (23*Pi^2*G[{1, 1}, x])/48 - 
      (113*G[{0, 0, 0}, x])/24 - ((95*I)/8)*Pi*G[{0, 0, 0}, x] + 
      (163*G[{0, 0, 1}, x])/12 - ((15*I)/8)*Pi*G[{0, 0, 1}, x] + 
      (163*G[{0, 1, 0}, x])/12 + ((15*I)/8)*Pi*G[{0, 1, 0}, x] - 
      (539*G[{0, 1, 1}, x])/24 + ((95*I)/8)*Pi*G[{0, 1, 1}, x] - 
      (539*G[{1, 0, 0}, x])/24 + ((95*I)/8)*Pi*G[{1, 0, 0}, x] + 
      (163*G[{1, 0, 1}, x])/12 + ((15*I)/8)*Pi*G[{1, 0, 1}, x] + 
      (163*G[{1, 1, 0}, x])/12 - ((15*I)/8)*Pi*G[{1, 1, 0}, x] - 
      (113*G[{1, 1, 1}, x])/24 - ((95*I)/8)*Pi*G[{1, 1, 1}, x] - 
      (127*G[{0, 0, 0, 0}, x])/8 + 4*G[{0, 0, 0, 1}, x] + 
      4*G[{0, 0, 1, 0}, x] - (47*G[{0, 0, 1, 1}, x])/8 + 
      (47*G[{0, 1, 0, 0}, x])/8 - 4*G[{0, 1, 0, 1}, x] - 
      4*G[{0, 1, 1, 0}, x] + (127*G[{0, 1, 1, 1}, x])/8 + 
      (127*G[{1, 0, 0, 0}, x])/8 - 4*G[{1, 0, 0, 1}, x] - 
      4*G[{1, 0, 1, 0}, x] + (47*G[{1, 0, 1, 1}, x])/8 - 
      (47*G[{1, 1, 0, 0}, x])/8 + 4*G[{1, 1, 0, 1}, x] + 
      4*G[{1, 1, 1, 0}, x] - (127*G[{1, 1, 1, 1}, x])/8 + (865*Zeta[3])/24 - 
      ((25*I)/4)*Pi*Zeta[3] + (15*G[{0}, x]*Zeta[3])/8 - 
      (15*G[{1}, x]*Zeta[3])/8) - (829*Zeta[5])/(24*s) - 
    (((65*I)/4)*Pi*Zeta[5])/s - (2*G[{0}, x]*Zeta[5])/s + 
    (95*G[{1}, x]*Zeta[5])/(4*s) + FF[1/(s*(1 - x))]*
     (((-445*I)/216)*Pi^3 + (38777*Pi^4)/12960 + ((1187*I)/2160)*Pi^5 + 
      (9791*Pi^6)/45360 - ((58411*I)/1296)*Pi*G[{0}, x] + 
      (649*Pi^2*G[{0}, x])/324 - ((6949*I)/432)*Pi^3*G[{0}, x] - 
      (43*Pi^4*G[{0}, x])/60 - ((49*I)/144)*Pi^5*G[{0}, x] + 
      ((2*I)/9)*Pi^3*G[{1}, x] - (7*Pi^4*G[{1}, x])/720 - 
      (58411*G[{0, 0}, x])/1296 + ((6415*I)/108)*Pi*G[{0, 0}, x] + 
      (5723*Pi^2*G[{0, 0}, x])/432 + ((433*I)/72)*Pi^3*G[{0, 0}, x] + 
      (227*Pi^4*G[{0, 0}, x])/720 - ((883*I)/48)*Pi*G[{0, 1}, x] + 
      (2371*Pi^2*G[{0, 1}, x])/216 + ((155*I)/24)*Pi^3*G[{0, 1}, x] + 
      (41*Pi^4*G[{0, 1}, x])/360 - ((869*I)/144)*Pi*G[{1, 0}, x] + 
      (11*Pi^2*G[{1, 0}, x])/18 + ((23*I)/72)*Pi^3*G[{1, 0}, x] - 
      (I/12)*Pi^3*G[{1, 1}, x] + (41123*G[{0, 0, 0}, x])/432 - 
      ((3385*I)/72)*Pi*G[{0, 0, 0}, x] - (989*Pi^2*G[{0, 0, 0}, x])/72 - 
      ((31*I)/12)*Pi^3*G[{0, 0, 0}, x] - (883*G[{0, 0, 1}, x])/48 + 
      ((1405*I)/36)*Pi*G[{0, 0, 1}, x] - (229*Pi^2*G[{0, 0, 1}, x])/36 + 
      ((4*I)/3)*Pi^3*G[{0, 0, 1}, x] - (883*G[{0, 1, 0}, x])/48 + 
      ((265*I)/72)*Pi*G[{0, 1, 0}, x] - (239*Pi^2*G[{0, 1, 0}, x])/24 + 
      ((13*I)/4)*Pi^3*G[{0, 1, 0}, x] - ((70*I)/3)*Pi*G[{0, 1, 1}, x] - 
      (5*Pi^2*G[{0, 1, 1}, x])/24 - ((29*I)/6)*Pi^3*G[{0, 1, 1}, x] - 
      (869*G[{1, 0, 0}, x])/144 + (Pi^2*G[{1, 0, 0}, x])/72 + 
      ((5*I)/4)*Pi*G[{1, 0, 1}, x] - (I/12)*Pi*G[{1, 1, 0}, x] - 
      (1055*G[{0, 0, 0, 0}, x])/72 + ((53*I)/2)*Pi*G[{0, 0, 0, 0}, x] + 
      (3*Pi^2*G[{0, 0, 0, 0}, x])/4 - (1451*G[{0, 0, 0, 1}, x])/36 - 
      ((89*I)/2)*Pi*G[{0, 0, 0, 1}, x] - 7*Pi^2*G[{0, 0, 0, 1}, x] - 
      (1451*G[{0, 0, 1, 0}, x])/36 - ((31*I)/4)*Pi*G[{0, 0, 1, 0}, x] - 
      (37*Pi^2*G[{0, 0, 1, 0}, x])/6 + (443*G[{0, 0, 1, 1}, x])/6 + 
      ((58*I)/3)*Pi*G[{0, 0, 1, 1}, x] + (9*Pi^2*G[{0, 0, 1, 1}, x])/2 + 
      (1549*G[{0, 1, 0, 0}, x])/72 + ((53*I)/12)*Pi*G[{0, 1, 0, 0}, x] - 
      (17*Pi^2*G[{0, 1, 0, 0}, x])/12 - (70*G[{0, 1, 0, 1}, x])/3 + 
      (8*I)*Pi*G[{0, 1, 0, 1}, x] + 2*Pi^2*G[{0, 1, 0, 1}, x] - 
      (70*G[{0, 1, 1, 0}, x])/3 - ((46*I)/3)*Pi*G[{0, 1, 1, 0}, x] + 
      (16*Pi^2*G[{0, 1, 1, 0}, x])/3 - (I/6)*Pi*G[{0, 1, 1, 1}, x] + 
      (7*G[{1, 0, 0, 0}, x])/12 + ((8*I)/3)*Pi*G[{1, 0, 0, 0}, x] + 
      (5*G[{1, 0, 0, 1}, x])/4 + (I/6)*Pi*G[{1, 0, 0, 1}, x] + 
      (5*G[{1, 0, 1, 0}, x])/4 - ((3*I)/4)*Pi*G[{1, 0, 1, 0}, x] + 
      ((2*I)/3)*Pi*G[{1, 0, 1, 1}, x] - G[{1, 1, 0, 0}, x]/12 + 
      ((3*I)/4)*Pi*G[{1, 1, 0, 0}, x] - (I/2)*Pi*G[{1, 1, 0, 1}, x] - 
      (509*G[{0, 0, 0, 0, 0}, x])/12 - (15*I)*Pi*G[{0, 0, 0, 0, 0}, x] + 
      (607*G[{0, 0, 0, 0, 1}, x])/12 - ((47*I)/2)*Pi*G[{0, 0, 0, 0, 1}, x] + 
      (607*G[{0, 0, 0, 1, 0}, x])/12 - ((13*I)/2)*Pi*G[{0, 0, 0, 1, 0}, x] - 
      (307*G[{0, 0, 0, 1, 1}, x])/4 + ((95*I)/2)*Pi*G[{0, 0, 0, 1, 1}, x] + 
      (74*G[{0, 0, 1, 0, 0}, x])/3 + ((13*I)/2)*Pi*G[{0, 0, 1, 0, 0}, x] - 
      (169*G[{0, 0, 1, 0, 1}, x])/12 + (30*I)*Pi*G[{0, 0, 1, 0, 1}, x] - 
      (169*G[{0, 0, 1, 1, 0}, x])/12 + ((19*I)/2)*Pi*G[{0, 0, 1, 1, 0}, x] + 
      (137*G[{0, 0, 1, 1, 1}, x])/12 - (47*I)*Pi*G[{0, 0, 1, 1, 1}, x] - 
      (119*G[{0, 1, 0, 0, 0}, x])/6 + ((5*I)/2)*Pi*G[{0, 1, 0, 0, 0}, x] + 
      (335*G[{0, 1, 0, 0, 1}, x])/12 + (335*G[{0, 1, 0, 1, 0}, x])/12 - 
      (2*I)*Pi*G[{0, 1, 0, 1, 0}, x] - (239*G[{0, 1, 0, 1, 1}, x])/12 - 
      ((7*I)/2)*Pi*G[{0, 1, 0, 1, 1}, x] - (91*G[{0, 1, 1, 0, 0}, x])/6 - 
      (I/2)*Pi*G[{0, 1, 1, 0, 0}, x] - G[{0, 1, 1, 0, 1}, x]/6 - 
      I*Pi*G[{0, 1, 1, 0, 1}, x] - G[{0, 1, 1, 1, 0}, x]/6 + 
      (7*I)*Pi*G[{0, 1, 1, 1, 0}, x] - (4*I)*Pi*G[{0, 1, 1, 1, 1}, x] + 
      5*G[{1, 0, 0, 0, 0}, x] - (7*G[{1, 0, 0, 0, 1}, x])/3 - 
      (7*G[{1, 0, 0, 1, 0}, x])/3 + (5*G[{1, 0, 0, 1, 1}, x])/2 - 
      (17*G[{1, 0, 1, 0, 0}, x])/12 + (2*G[{1, 0, 1, 0, 1}, x])/3 + 
      (2*G[{1, 0, 1, 1, 0}, x])/3 + (5*G[{1, 1, 0, 0, 0}, x])/4 - 
      G[{1, 1, 0, 0, 1}, x]/2 - G[{1, 1, 0, 1, 0}, x]/2 - 
      10*G[{0, 0, 0, 0, 0, 0}, x] - 5*G[{0, 0, 0, 0, 0, 1}, x] - 
      5*G[{0, 0, 0, 0, 1, 0}, x] - (37*G[{0, 0, 0, 0, 1, 1}, x])/2 - 
      5*G[{0, 0, 0, 1, 0, 0}, x] - (3*G[{0, 0, 0, 1, 0, 1}, x])/2 - 
      (3*G[{0, 0, 0, 1, 1, 0}, x])/2 + 49*G[{0, 0, 0, 1, 1, 1}, x] - 
      (13*G[{0, 0, 1, 0, 0, 0}, x])/2 + 13*G[{0, 0, 1, 0, 0, 1}, x] + 
      13*G[{0, 0, 1, 0, 1, 0}, x] + 17*G[{0, 0, 1, 0, 1, 1}, x] - 
      G[{0, 0, 1, 1, 0, 0}, x]/2 + 10*G[{0, 0, 1, 1, 0, 1}, x] + 
      10*G[{0, 0, 1, 1, 1, 0}, x] - 57*G[{0, 0, 1, 1, 1, 1}, x] - 
      (13*G[{0, 1, 0, 0, 0, 0}, x])/2 + 9*G[{0, 1, 0, 0, 0, 1}, x] + 
      9*G[{0, 1, 0, 0, 1, 0}, x] - 9*G[{0, 1, 0, 0, 1, 1}, x] + 
      G[{0, 1, 0, 1, 0, 0}, x] - 3*G[{0, 1, 0, 1, 0, 1}, x] - 
      3*G[{0, 1, 0, 1, 1, 0}, x] - G[{0, 1, 0, 1, 1, 1}, x]/2 + 
      (25*G[{0, 1, 1, 0, 0, 0}, x])/2 - 13*G[{0, 1, 1, 0, 0, 1}, x] - 
      13*G[{0, 1, 1, 0, 1, 0}, x] + 12*G[{0, 1, 1, 0, 1, 1}, x] + 
      11*G[{0, 1, 1, 1, 0, 0}, x] - 4*G[{0, 1, 1, 1, 0, 1}, x] - 
      4*G[{0, 1, 1, 1, 1, 0}, x] + (445*Zeta[3])/36 + 
      ((691*I)/12)*Pi*Zeta[3] + (124*Pi^2*Zeta[3])/9 + (I/2)*Pi^3*Zeta[3] - 
      (341*G[{0}, x]*Zeta[3])/6 + ((55*I)/3)*Pi*G[{0}, x]*Zeta[3] - 
      (47*Pi^2*G[{0}, x]*Zeta[3])/6 - (4*G[{1}, x]*Zeta[3])/3 + 
      ((3*I)/4)*Pi*G[{1}, x]*Zeta[3] + (1195*G[{0, 0}, x]*Zeta[3])/12 - 
      (8*I)*Pi*G[{0, 0}, x]*Zeta[3] - (131*G[{0, 1}, x]*Zeta[3])/6 + 
      ((11*I)/2)*Pi*G[{0, 1}, x]*Zeta[3] + (G[{1, 0}, x]*Zeta[3])/12 + 
      (G[{1, 1}, x]*Zeta[3])/2 - 21*G[{0, 0, 0}, x]*Zeta[3] + 
      20*G[{0, 0, 1}, x]*Zeta[3] + 20*G[{0, 1, 0}, x]*Zeta[3] - 
      19*G[{0, 1, 1}, x]*Zeta[3] - 3*Zeta[3]^2 + (2207*Zeta[5])/24 + 
      ((55*I)/4)*Pi*Zeta[5] - 11*G[{0}, x]*Zeta[5]) + 
    FF[1/(s*x)]*(40178141/419904 - ((706327*I)/11664)*Pi - 
      (560927*Pi^2)/34992 - ((112645*I)/3888)*Pi^3 - (61915*Pi^4)/15552 + 
      ((259*I)/720)*Pi^5 + (27967*Pi^6)/408240 - (5599*G[{0}, x])/108 - 
      ((18451*I)/1296)*Pi*G[{0}, x] + (5323*Pi^2*G[{0}, x])/324 + 
      ((569*I)/108)*Pi^3*G[{0}, x] + (2911*Pi^4*G[{0}, x])/2160 - 
      (I/120)*Pi^5*G[{0}, x] - (27871*G[{1}, x])/324 + 
      ((4111*I)/162)*Pi*G[{1}, x] + (49877*Pi^2*G[{1}, x])/2592 + 
      ((13045*I)/432)*Pi^3*G[{1}, x] + (7859*Pi^4*G[{1}, x])/2160 - 
      ((169*I)/360)*Pi^5*G[{1}, x] + (1045*G[{0, 0}, x])/162 - 
      ((541*I)/54)*Pi*G[{0, 0}, x] - (29*Pi^2*G[{0, 0}, x])/24 - 
      ((37*I)/9)*Pi^3*G[{0, 0}, x] - (11*Pi^4*G[{0, 0}, x])/180 + 
      (155*G[{0, 1}, x])/16 + ((10843*I)/144)*Pi*G[{0, 1}, x] - 
      (1225*Pi^2*G[{0, 1}, x])/54 + ((137*I)/72)*Pi^3*G[{0, 1}, x] + 
      (23*Pi^4*G[{0, 1}, x])/72 + (155*G[{1, 0}, x])/16 + 
      ((8371*I)/144)*Pi*G[{1, 0}, x] - (2981*Pi^2*G[{1, 0}, x])/108 - 
      ((137*I)/18)*Pi^3*G[{1, 0}, x] - (67*Pi^4*G[{1, 0}, x])/72 + 
      (59513*G[{1, 1}, x])/1296 - ((2173*I)/54)*Pi*G[{1, 1}, x] - 
      (3005*Pi^2*G[{1, 1}, x])/144 - ((167*I)/9)*Pi^3*G[{1, 1}, x] - 
      (3*Pi^4*G[{1, 1}, x])/8 + (2471*G[{0, 0, 0}, x])/108 - 
      ((26*I)/9)*Pi*G[{0, 0, 0}, x] - (11*Pi^2*G[{0, 0, 0}, x])/9 - 
      (53*G[{0, 0, 1}, x])/2 - ((2875*I)/72)*Pi*G[{0, 0, 1}, x] + 
      (119*Pi^2*G[{0, 0, 1}, x])/36 - (53*G[{0, 1, 0}, x])/2 - 
      ((995*I)/72)*Pi*G[{0, 1, 0}, x] + (11*Pi^2*G[{0, 1, 0}, x])/72 - 
      ((2*I)/3)*Pi^3*G[{0, 1, 0}, x] + (13867*G[{0, 1, 1}, x])/144 + 
      ((85*I)/6)*Pi*G[{0, 1, 1}, x] - (13*Pi^2*G[{0, 1, 1}, x])/36 - 
      (2*I)*Pi^3*G[{0, 1, 1}, x] + (5293*G[{1, 0, 0}, x])/48 + 
      ((1217*I)/24)*Pi*G[{1, 0, 0}, x] + (77*Pi^2*G[{1, 0, 0}, x])/36 + 
      (I/3)*Pi^3*G[{1, 0, 0}, x] - (2075*G[{1, 0, 1}, x])/36 - 
      ((2813*I)/72)*Pi*G[{1, 0, 1}, x] + (239*Pi^2*G[{1, 0, 1}, x])/18 - 
      ((20*I)/3)*Pi^3*G[{1, 0, 1}, x] - (2075*G[{1, 1, 0}, x])/36 - 
      ((2609*I)/36)*Pi*G[{1, 1, 0}, x] + (251*Pi^2*G[{1, 1, 0}, x])/36 + 
      ((4*I)/3)*Pi^3*G[{1, 1, 0}, x] + (1549*G[{1, 1, 1}, x])/54 + 
      ((370*I)/9)*Pi*G[{1, 1, 1}, x] + (559*Pi^2*G[{1, 1, 1}, x])/36 + 
      ((7*I)/6)*Pi^3*G[{1, 1, 1}, x] - (121*G[{0, 0, 0, 0}, x])/6 - 
      (4*I)*Pi*G[{0, 0, 0, 0}, x] + (23*G[{0, 0, 0, 1}, x])/6 - 
      ((45*I)/4)*Pi*G[{0, 0, 0, 1}, x] - (5*Pi^2*G[{0, 0, 0, 1}, x])/3 + 
      (23*G[{0, 0, 1, 0}, x])/6 + ((55*I)/12)*Pi*G[{0, 0, 1, 0}, x] - 
      (4*Pi^2*G[{0, 0, 1, 0}, x])/3 - (3151*G[{0, 0, 1, 1}, x])/72 + 
      (10*I)*Pi*G[{0, 0, 1, 1}, x] + (Pi^2*G[{0, 0, 1, 1}, x])/3 - 
      (1201*G[{0, 1, 0, 0}, x])/36 - ((29*I)/4)*Pi*G[{0, 1, 0, 0}, x] - 
      (Pi^2*G[{0, 1, 0, 0}, x])/2 + (469*G[{0, 1, 0, 1}, x])/24 + 
      ((45*I)/4)*Pi*G[{0, 1, 0, 1}, x] + (4*Pi^2*G[{0, 1, 0, 1}, x])/3 + 
      (469*G[{0, 1, 1, 0}, x])/24 + ((23*I)/3)*Pi*G[{0, 1, 1, 0}, x] + 
      (5*Pi^2*G[{0, 1, 1, 0}, x])/6 - (613*G[{0, 1, 1, 1}, x])/24 - 
      (30*I)*Pi*G[{0, 1, 1, 1}, x] + (187*G[{1, 0, 0, 0}, x])/24 - 
      ((197*I)/4)*Pi*G[{1, 0, 0, 0}, x] + (317*G[{1, 0, 0, 1}, x])/12 + 
      ((137*I)/12)*Pi*G[{1, 0, 0, 1}, x] - (14*Pi^2*G[{1, 0, 0, 1}, x])/3 + 
      (317*G[{1, 0, 1, 0}, x])/12 + (6*I)*Pi*G[{1, 0, 1, 0}, x] + 
      (Pi^2*G[{1, 0, 1, 0}, x])/3 - (3395*G[{1, 0, 1, 1}, x])/72 + 
      ((27*I)/2)*Pi*G[{1, 0, 1, 1}, x] + Pi^2*G[{1, 0, 1, 1}, x] - 
      (10045*G[{1, 1, 0, 0}, x])/72 + ((9*I)/2)*Pi*G[{1, 1, 0, 0}, x] - 
      (37*Pi^2*G[{1, 1, 0, 0}, x])/6 + (683*G[{1, 1, 0, 1}, x])/8 + 
      ((337*I)/12)*Pi*G[{1, 1, 0, 1}, x] + (31*Pi^2*G[{1, 1, 0, 1}, x])/6 + 
      (683*G[{1, 1, 1, 0}, x])/8 + ((133*I)/4)*Pi*G[{1, 1, 1, 0}, x] + 
      (29*Pi^2*G[{1, 1, 1, 0}, x])/6 - (1825*G[{1, 1, 1, 1}, x])/24 - 
      (61*I)*Pi*G[{1, 1, 1, 1}, x] - (3*Pi^2*G[{1, 1, 1, 1}, x])/2 - 
      4*G[{0, 0, 0, 0, 1}, x] - I*Pi*G[{0, 0, 0, 0, 1}, x] - 
      4*G[{0, 0, 0, 1, 0}, x] + (3*I)*Pi*G[{0, 0, 0, 1, 0}, x] - 
      (29*G[{0, 0, 0, 1, 1}, x])/4 + I*Pi*G[{0, 0, 0, 1, 1}, x] + 
      (58*G[{0, 0, 1, 0, 0}, x])/3 - (2*I)*Pi*G[{0, 0, 1, 0, 0}, x] - 
      (59*G[{0, 0, 1, 0, 1}, x])/4 + (4*I)*Pi*G[{0, 0, 1, 0, 1}, x] - 
      (59*G[{0, 0, 1, 1, 0}, x])/4 + (3*I)*Pi*G[{0, 0, 1, 1, 0}, x] + 
      (253*G[{0, 0, 1, 1, 1}, x])/12 - (6*I)*Pi*G[{0, 0, 1, 1, 1}, x] - 
      (5*G[{0, 1, 0, 0, 0}, x])/2 - I*Pi*G[{0, 1, 0, 0, 0}, x] - 
      (13*G[{0, 1, 0, 0, 1}, x])/12 - (13*G[{0, 1, 0, 1, 0}, x])/12 - 
      (3*I)*Pi*G[{0, 1, 0, 1, 0}, x] + (37*G[{0, 1, 0, 1, 1}, x])/3 + 
      I*Pi*G[{0, 1, 0, 1, 1}, x] - (149*G[{0, 1, 1, 0, 0}, x])/6 - 
      (3*I)*Pi*G[{0, 1, 1, 0, 0}, x] + (65*G[{0, 1, 1, 0, 1}, x])/2 + 
      (3*I)*Pi*G[{0, 1, 1, 0, 1}, x] + (65*G[{0, 1, 1, 1, 0}, x])/2 + 
      (5*I)*Pi*G[{0, 1, 1, 1, 0}, x] - (125*G[{0, 1, 1, 1, 1}, x])/2 - 
      (4*I)*Pi*G[{0, 1, 1, 1, 1}, x] - (243*G[{1, 0, 0, 0, 0}, x])/4 - 
      (4*I)*Pi*G[{1, 0, 0, 0, 0}, x] + (23*G[{1, 0, 0, 0, 1}, x])/2 + 
      (2*I)*Pi*G[{1, 0, 0, 0, 1}, x] + (23*G[{1, 0, 0, 1, 0}, x])/2 + 
      (9*I)*Pi*G[{1, 0, 0, 1, 0}, x] - G[{1, 0, 0, 1, 1}, x]/12 - 
      (6*I)*Pi*G[{1, 0, 0, 1, 1}, x] + (361*G[{1, 0, 1, 0, 0}, x])/12 + 
      (7*I)*Pi*G[{1, 0, 1, 0, 0}, x] - (289*G[{1, 0, 1, 0, 1}, x])/12 - 
      (3*I)*Pi*G[{1, 0, 1, 0, 1}, x] - (289*G[{1, 0, 1, 1, 0}, x])/12 + 
      (165*G[{1, 0, 1, 1, 1}, x])/4 - (7*I)*Pi*G[{1, 0, 1, 1, 1}, x] + 
      (115*G[{1, 1, 0, 0, 0}, x])/12 + (42*I)*Pi*G[{1, 1, 0, 0, 0}, x] + 
      (53*G[{1, 1, 0, 0, 1}, x])/4 + (53*G[{1, 1, 0, 1, 0}, x])/4 - 
      (26*I)*Pi*G[{1, 1, 0, 1, 0}, x] - (43*G[{1, 1, 0, 1, 1}, x])/6 - 
      (17*I)*Pi*G[{1, 1, 0, 1, 1}, x] + (367*G[{1, 1, 1, 0, 0}, x])/4 - 
      (56*I)*Pi*G[{1, 1, 1, 0, 0}, x] - (161*G[{1, 1, 1, 0, 1}, x])/2 + 
      (12*I)*Pi*G[{1, 1, 1, 0, 1}, x] - (161*G[{1, 1, 1, 1, 0}, x])/2 + 
      (26*I)*Pi*G[{1, 1, 1, 1, 0}, x] + (83*G[{1, 1, 1, 1, 1}, x])/2 + 
      (21*I)*Pi*G[{1, 1, 1, 1, 1}, x] - G[{0, 0, 0, 0, 1, 1}, x] + 
      3*G[{0, 0, 0, 1, 0, 1}, x] + 3*G[{0, 0, 0, 1, 1, 0}, x] - 
      2*G[{0, 0, 0, 1, 1, 1}, x] - 2*G[{0, 0, 1, 0, 0, 0}, x] + 
      4*G[{0, 0, 1, 0, 1, 1}, x] - 3*G[{0, 0, 1, 1, 0, 0}, x] + 
      6*G[{0, 0, 1, 1, 0, 1}, x] + 6*G[{0, 0, 1, 1, 1, 0}, x] - 
      12*G[{0, 0, 1, 1, 1, 1}, x] - G[{0, 1, 0, 0, 0, 0}, x] - 
      3*G[{0, 1, 0, 1, 0, 1}, x] - 3*G[{0, 1, 0, 1, 1, 0}, x] + 
      4*G[{0, 1, 0, 1, 1, 1}, x] - 5*G[{0, 1, 1, 0, 0, 0}, x] + 
      2*G[{0, 1, 1, 0, 0, 1}, x] + 2*G[{0, 1, 1, 0, 1, 0}, x] + 
      G[{0, 1, 1, 0, 1, 1}, x] + 9*G[{0, 1, 1, 1, 0, 0}, x] - 
      4*G[{0, 1, 1, 1, 0, 1}, x] - 4*G[{0, 1, 1, 1, 1, 0}, x] - 
      4*G[{1, 0, 0, 0, 0, 1}, x] - 4*G[{1, 0, 0, 0, 1, 0}, x] + 
      6*G[{1, 0, 0, 0, 1, 1}, x] - 11*G[{1, 0, 0, 1, 0, 0}, x] + 
      20*G[{1, 0, 0, 1, 0, 1}, x] + 20*G[{1, 0, 0, 1, 1, 0}, x] - 
      26*G[{1, 0, 0, 1, 1, 1}, x] + 10*G[{1, 0, 1, 0, 0, 0}, x] - 
      3*G[{1, 0, 1, 0, 0, 1}, x] - 3*G[{1, 0, 1, 0, 1, 0}, x] + 
      12*G[{1, 0, 1, 1, 0, 0}, x] - 12*G[{1, 0, 1, 1, 0, 1}, x] - 
      12*G[{1, 0, 1, 1, 1, 0}, x] + 5*G[{1, 0, 1, 1, 1, 1}, x] + 
      36*G[{1, 1, 0, 0, 0, 0}, x] + 6*G[{1, 1, 0, 0, 0, 1}, x] + 
      6*G[{1, 1, 0, 0, 1, 0}, x] - 6*G[{1, 1, 0, 0, 1, 1}, x] - 
      8*G[{1, 1, 0, 1, 0, 0}, x] - 18*G[{1, 1, 0, 1, 0, 1}, x] - 
      18*G[{1, 1, 0, 1, 1, 0}, x] + G[{1, 1, 0, 1, 1, 1}, x] - 
      65*G[{1, 1, 1, 0, 0, 0}, x] + 9*G[{1, 1, 1, 0, 0, 1}, x] + 
      9*G[{1, 1, 1, 0, 1, 0}, x] + 3*G[{1, 1, 1, 0, 1, 1}, x] + 
      20*G[{1, 1, 1, 1, 0, 0}, x] + 6*G[{1, 1, 1, 1, 0, 1}, x] + 
      6*G[{1, 1, 1, 1, 1, 0}, x] + 15*G[{1, 1, 1, 1, 1, 1}, x] - 
      (625237*Zeta[3])/3888 - ((185*I)/27)*Pi*Zeta[3] + 
      (67*Pi^2*Zeta[3])/72 + ((71*I)/18)*Pi^3*Zeta[3] + 
      (656*G[{0}, x]*Zeta[3])/9 + ((115*I)/12)*Pi*G[{0}, x]*Zeta[3] + 
      (Pi^2*G[{0}, x]*Zeta[3])/2 + (3275*G[{1}, x]*Zeta[3])/18 + 
      ((149*I)/12)*Pi*G[{1}, x]*Zeta[3] + (7*Pi^2*G[{1}, x]*Zeta[3])/2 - 
      (59*G[{0, 0}, x]*Zeta[3])/3 - (2*I)*Pi*G[{0, 0}, x]*Zeta[3] + 
      (313*G[{0, 1}, x]*Zeta[3])/12 + (6*I)*Pi*G[{0, 1}, x]*Zeta[3] + 
      (110*G[{1, 0}, x]*Zeta[3])/3 - 142*G[{1, 1}, x]*Zeta[3] + 
      (15*I)*Pi*G[{1, 1}, x]*Zeta[3] + 2*G[{0, 1, 0}, x]*Zeta[3] - 
      4*G[{0, 1, 1}, x]*Zeta[3] + 21*G[{1, 0, 0}, x]*Zeta[3] - 
      19*G[{1, 0, 1}, x]*Zeta[3] - 47*G[{1, 1, 0}, x]*Zeta[3] + 
      38*G[{1, 1, 1}, x]*Zeta[3] + (142*Zeta[3]^2)/9 + (424*Zeta[5])/9 + 
      (7*I)*Pi*Zeta[5] - (7*G[{0}, x]*Zeta[5])/2 - 41*G[{1}, x]*Zeta[5]) + 
    FF[1/(s*x^2)]*(((-58411*I)/1296)*Pi*G[{1}, x] + (649*Pi^2*G[{1}, x])/
       324 - ((4747*I)/216)*Pi^3*G[{1}, x] - (1693*Pi^4*G[{1}, x])/864 + 
      ((203*I)/360)*Pi^5*G[{1}, x] - ((869*I)/144)*Pi*G[{0, 1}, x] + 
      (11*Pi^2*G[{0, 1}, x])/18 + (I/6)*Pi^3*G[{0, 1}, x] - 
      ((883*I)/48)*Pi*G[{1, 0}, x] + (2371*Pi^2*G[{1, 0}, x])/216 + 
      ((185*I)/72)*Pi^3*G[{1, 0}, x] + (163*Pi^4*G[{1, 0}, x])/120 - 
      (58411*G[{1, 1}, x])/1296 + ((6415*I)/108)*Pi*G[{1, 1}, x] + 
      (5615*Pi^2*G[{1, 1}, x])/432 + ((437*I)/36)*Pi^3*G[{1, 1}, x] + 
      (193*Pi^4*G[{1, 1}, x])/720 - (I/12)*Pi*G[{0, 0, 1}, x] + 
      ((5*I)/4)*Pi*G[{0, 1, 0}, x] - (869*G[{0, 1, 1}, x])/144 + 
      (Pi^2*G[{0, 1, 1}, x])/72 - ((70*I)/3)*Pi*G[{1, 0, 0}, x] - 
      (5*Pi^2*G[{1, 0, 0}, x])/24 - ((7*I)/2)*Pi^3*G[{1, 0, 0}, x] - 
      (883*G[{1, 0, 1}, x])/48 + ((265*I)/72)*Pi*G[{1, 0, 1}, x] - 
      (239*Pi^2*G[{1, 0, 1}, x])/24 + ((35*I)/12)*Pi^3*G[{1, 0, 1}, x] - 
      (883*G[{1, 1, 0}, x])/48 + ((1405*I)/36)*Pi*G[{1, 1, 0}, x] - 
      (229*Pi^2*G[{1, 1, 0}, x])/36 - ((25*I)/12)*Pi^3*G[{1, 1, 0}, x] + 
      (41123*G[{1, 1, 1}, x])/432 - ((3331*I)/72)*Pi*G[{1, 1, 1}, x] - 
      (989*Pi^2*G[{1, 1, 1}, x])/72 + (I/4)*Pi^3*G[{1, 1, 1}, x] - 
      (I/2)*Pi*G[{0, 0, 1, 0}, x] - G[{0, 0, 1, 1}, x]/12 + 
      ((3*I)/4)*Pi*G[{0, 0, 1, 1}, x] + ((2*I)/3)*Pi*G[{0, 1, 0, 0}, x] + 
      (5*G[{0, 1, 0, 1}, x])/4 - ((3*I)/4)*Pi*G[{0, 1, 0, 1}, x] + 
      (5*G[{0, 1, 1, 0}, x])/4 + (I/6)*Pi*G[{0, 1, 1, 0}, x] + 
      (7*G[{0, 1, 1, 1}, x])/12 + ((8*I)/3)*Pi*G[{0, 1, 1, 1}, x] - 
      (I/6)*Pi*G[{1, 0, 0, 0}, x] - (70*G[{1, 0, 0, 1}, x])/3 - 
      ((46*I)/3)*Pi*G[{1, 0, 0, 1}, x] + (16*Pi^2*G[{1, 0, 0, 1}, x])/3 - 
      (70*G[{1, 0, 1, 0}, x])/3 + (8*I)*Pi*G[{1, 0, 1, 0}, x] + 
      2*Pi^2*G[{1, 0, 1, 0}, x] + (1549*G[{1, 0, 1, 1}, x])/72 + 
      ((53*I)/12)*Pi*G[{1, 0, 1, 1}, x] - (17*Pi^2*G[{1, 0, 1, 1}, x])/12 + 
      (443*G[{1, 1, 0, 0}, x])/6 + ((58*I)/3)*Pi*G[{1, 1, 0, 0}, x] + 
      (9*Pi^2*G[{1, 1, 0, 0}, x])/2 - (1451*G[{1, 1, 0, 1}, x])/36 - 
      ((31*I)/4)*Pi*G[{1, 1, 0, 1}, x] - (37*Pi^2*G[{1, 1, 0, 1}, x])/6 - 
      (1451*G[{1, 1, 1, 0}, x])/36 - ((89*I)/2)*Pi*G[{1, 1, 1, 0}, x] - 
      7*Pi^2*G[{1, 1, 1, 0}, x] - (1001*G[{1, 1, 1, 1}, x])/72 + 
      ((53*I)/2)*Pi*G[{1, 1, 1, 1}, x] + (3*Pi^2*G[{1, 1, 1, 1}, x])/4 - 
      G[{0, 0, 1, 0, 1}, x]/2 - G[{0, 0, 1, 1, 0}, x]/2 + 
      (5*G[{0, 0, 1, 1, 1}, x])/4 + (2*G[{0, 1, 0, 0, 1}, x])/3 + 
      (2*G[{0, 1, 0, 1, 0}, x])/3 - (17*G[{0, 1, 0, 1, 1}, x])/12 + 
      (5*G[{0, 1, 1, 0, 0}, x])/2 - (7*G[{0, 1, 1, 0, 1}, x])/3 - 
      (7*G[{0, 1, 1, 1, 0}, x])/3 + 5*G[{0, 1, 1, 1, 1}, x] - 
      (4*I)*Pi*G[{1, 0, 0, 0, 0}, x] - G[{1, 0, 0, 0, 1}, x]/6 + 
      (7*I)*Pi*G[{1, 0, 0, 0, 1}, x] - G[{1, 0, 0, 1, 0}, x]/6 - 
      I*Pi*G[{1, 0, 0, 1, 0}, x] - (91*G[{1, 0, 0, 1, 1}, x])/6 - 
      (I/2)*Pi*G[{1, 0, 0, 1, 1}, x] - (239*G[{1, 0, 1, 0, 0}, x])/12 - 
      ((7*I)/2)*Pi*G[{1, 0, 1, 0, 0}, x] + (335*G[{1, 0, 1, 0, 1}, x])/12 - 
      (2*I)*Pi*G[{1, 0, 1, 0, 1}, x] + (335*G[{1, 0, 1, 1, 0}, x])/12 - 
      (119*G[{1, 0, 1, 1, 1}, x])/6 + ((5*I)/2)*Pi*G[{1, 0, 1, 1, 1}, x] + 
      (137*G[{1, 1, 0, 0, 0}, x])/12 - (47*I)*Pi*G[{1, 1, 0, 0, 0}, x] - 
      (169*G[{1, 1, 0, 0, 1}, x])/12 + ((19*I)/2)*Pi*G[{1, 1, 0, 0, 1}, x] - 
      (169*G[{1, 1, 0, 1, 0}, x])/12 + (30*I)*Pi*G[{1, 1, 0, 1, 0}, x] + 
      (74*G[{1, 1, 0, 1, 1}, x])/3 + ((13*I)/2)*Pi*G[{1, 1, 0, 1, 1}, x] - 
      (307*G[{1, 1, 1, 0, 0}, x])/4 + ((95*I)/2)*Pi*G[{1, 1, 1, 0, 0}, x] + 
      (607*G[{1, 1, 1, 0, 1}, x])/12 - ((13*I)/2)*Pi*G[{1, 1, 1, 0, 1}, x] + 
      (607*G[{1, 1, 1, 1, 0}, x])/12 - ((47*I)/2)*Pi*G[{1, 1, 1, 1, 0}, x] - 
      (509*G[{1, 1, 1, 1, 1}, x])/12 - (15*I)*Pi*G[{1, 1, 1, 1, 1}, x] - 
      4*G[{1, 0, 0, 0, 0, 1}, x] - 4*G[{1, 0, 0, 0, 1, 0}, x] + 
      11*G[{1, 0, 0, 0, 1, 1}, x] + 12*G[{1, 0, 0, 1, 0, 0}, x] - 
      13*G[{1, 0, 0, 1, 0, 1}, x] - 13*G[{1, 0, 0, 1, 1, 0}, x] + 
      (25*G[{1, 0, 0, 1, 1, 1}, x])/2 - G[{1, 0, 1, 0, 0, 0}, x]/2 - 
      3*G[{1, 0, 1, 0, 0, 1}, x] - 3*G[{1, 0, 1, 0, 1, 0}, x] + 
      G[{1, 0, 1, 0, 1, 1}, x] - 9*G[{1, 0, 1, 1, 0, 0}, x] + 
      9*G[{1, 0, 1, 1, 0, 1}, x] + 9*G[{1, 0, 1, 1, 1, 0}, x] - 
      (13*G[{1, 0, 1, 1, 1, 1}, x])/2 - 57*G[{1, 1, 0, 0, 0, 0}, x] + 
      10*G[{1, 1, 0, 0, 0, 1}, x] + 10*G[{1, 1, 0, 0, 1, 0}, x] - 
      G[{1, 1, 0, 0, 1, 1}, x]/2 + 17*G[{1, 1, 0, 1, 0, 0}, x] + 
      13*G[{1, 1, 0, 1, 0, 1}, x] + 13*G[{1, 1, 0, 1, 1, 0}, x] - 
      (13*G[{1, 1, 0, 1, 1, 1}, x])/2 + 49*G[{1, 1, 1, 0, 0, 0}, x] - 
      (3*G[{1, 1, 1, 0, 0, 1}, x])/2 - (3*G[{1, 1, 1, 0, 1, 0}, x])/2 - 
      5*G[{1, 1, 1, 0, 1, 1}, x] - (37*G[{1, 1, 1, 1, 0, 0}, x])/2 - 
      5*G[{1, 1, 1, 1, 0, 1}, x] - 5*G[{1, 1, 1, 1, 1, 0}, x] - 
      10*G[{1, 1, 1, 1, 1, 1}, x] - (1547*G[{1}, x]*Zeta[3])/72 + 
      ((371*I)/12)*Pi*G[{1}, x]*Zeta[3] - (71*Pi^2*G[{1}, x]*Zeta[3])/12 + 
      G[{0, 1}, x]*Zeta[3] + (3*G[{1, 0}, x]*Zeta[3])/2 + 
      ((15*I)/2)*Pi*G[{1, 0}, x]*Zeta[3] + (377*G[{1, 1}, x]*Zeta[3])/6 - 
      (7*I)*Pi*G[{1, 1}, x]*Zeta[3] - 27*G[{1, 0, 0}, x]*Zeta[3] + 
      22*G[{1, 0, 1}, x]*Zeta[3] + (81*G[{1, 1, 0}, x]*Zeta[3])/2 - 
      38*G[{1, 1, 1}, x]*Zeta[3] - (5*G[{1}, x]*Zeta[5])/4)) + 
  COLOR[CF^2*NfV2]*((95*Pi^2)/(12*s) - (((106*I)/9)*Pi^3)/s + 
    (10*Pi^4)/(9*s) - (((41*I)/60)*Pi^5)/s - (61*Pi^6)/(7560*s) + 
    (63*G[{0}, x])/(2*s) - (((143*I)/3)*Pi*G[{0}, x])/s - 
    (31*Pi^2*G[{0}, x])/(18*s) - (((9*I)/2)*Pi^3*G[{0}, x])/s - 
    (257*Pi^4*G[{0}, x])/(540*s) - (63*G[{1}, x])/(2*s) + 
    (((143*I)/3)*Pi*G[{1}, x])/s - (65*Pi^2*G[{1}, x])/(18*s) + 
    (((59*I)/6)*Pi^3*G[{1}, x])/s - (241*Pi^4*G[{1}, x])/(135*s) + 
    (((19*I)/90)*Pi^5*G[{1}, x])/s - (233*G[{0, 0}, x])/(6*s) - 
    (((82*I)/3)*Pi*G[{0, 0}, x])/s - (49*Pi^2*G[{0, 0}, x])/(6*s) + 
    ((I/2)*Pi^3*G[{0, 0}, x])/s - (95*G[{0, 1}, x])/(6*s) - 
    ((12*I)*Pi*G[{0, 1}, x])/s + (59*Pi^2*G[{0, 1}, x])/(6*s) + 
    (((25*I)/6)*Pi^3*G[{0, 1}, x])/s - (2*Pi^4*G[{0, 1}, x])/(5*s) - 
    (95*G[{1, 0}, x])/(6*s) + (((124*I)/3)*Pi*G[{1, 0}, x])/s - 
    (77*Pi^2*G[{1, 0}, x])/(6*s) + (((7*I)/6)*Pi^3*G[{1, 0}, x])/s + 
    (8*Pi^4*G[{1, 0}, x])/(45*s) + (141*G[{1, 1}, x])/(2*s) - 
    ((2*I)*Pi*G[{1, 1}, x])/s + (67*Pi^2*G[{1, 1}, x])/(6*s) - 
    (((11*I)/2)*Pi^3*G[{1, 1}, x])/s + (53*Pi^4*G[{1, 1}, x])/(90*s) - 
    (49*G[{0, 0, 0}, x])/s + ((23*I)*Pi*G[{0, 0, 0}, x])/s + 
    (2*Pi^2*G[{0, 0, 0}, x])/s + (92*G[{0, 0, 1}, x])/(3*s) + 
    ((24*I)*Pi*G[{0, 0, 1}, x])/s - (107*Pi^2*G[{0, 0, 1}, x])/(18*s) - 
    (((5*I)/3)*Pi^3*G[{0, 0, 1}, x])/s + (92*G[{0, 1, 0}, x])/(3*s) + 
    ((8*I)*Pi*G[{0, 1, 0}, x])/s + (115*Pi^2*G[{0, 1, 0}, x])/(18*s) - 
    (((2*I)/3)*Pi^3*G[{0, 1, 0}, x])/s - (137*G[{0, 1, 1}, x])/(3*s) - 
    ((40*I)*Pi*G[{0, 1, 1}, x])/s + (5*Pi^2*G[{0, 1, 1}, x])/(3*s) + 
    (((4*I)/3)*Pi^3*G[{0, 1, 1}, x])/s + (175*G[{1, 0, 0}, x])/(3*s) + 
    ((40*I)*Pi*G[{1, 0, 0}, x])/s - (5*Pi^2*G[{1, 0, 0}, x])/(3*s) - 
    (20*G[{1, 0, 1}, x])/s - ((24*I)*Pi*G[{1, 0, 1}, x])/s - 
    (115*Pi^2*G[{1, 0, 1}, x])/(18*s) - (((2*I)/3)*Pi^3*G[{1, 0, 1}, x])/s - 
    (20*G[{1, 1, 0}, x])/s - ((24*I)*Pi*G[{1, 1, 0}, x])/s + 
    (107*Pi^2*G[{1, 1, 0}, x])/(18*s) + (I*Pi^3*G[{1, 1, 0}, x])/s + 
    (15*G[{1, 1, 1}, x])/s - ((7*I)*Pi*G[{1, 1, 1}, x])/s - 
    (2*Pi^2*G[{1, 1, 1}, x])/s + (((2*I)/3)*Pi^3*G[{1, 1, 1}, x])/s + 
    (42*G[{0, 0, 0, 0}, x])/s - (((2*I)/3)*Pi*G[{0, 0, 0, 0}, x])/s - 
    (19*G[{0, 0, 0, 1}, x])/s - (((62*I)/3)*Pi*G[{0, 0, 0, 1}, x])/s - 
    (2*Pi^2*G[{0, 0, 0, 1}, x])/s - (19*G[{0, 0, 1, 0}, x])/s + 
    (((28*I)/3)*Pi*G[{0, 0, 1, 0}, x])/s - (8*Pi^2*G[{0, 0, 1, 0}, x])/
     (3*s) + (42*G[{0, 0, 1, 1}, x])/s + (((16*I)/3)*Pi*G[{0, 0, 1, 1}, x])/
     s - (7*Pi^2*G[{0, 0, 1, 1}, x])/(3*s) - (21*G[{0, 1, 0, 0}, x])/s - 
    (((68*I)/3)*Pi*G[{0, 1, 0, 0}, x])/s - (4*Pi^2*G[{0, 1, 0, 0}, x])/
     (3*s) + (28*G[{0, 1, 0, 1}, x])/s + (((64*I)/3)*Pi*G[{0, 1, 0, 1}, x])/
     s + (4*Pi^2*G[{0, 1, 0, 1}, x])/(3*s) + (28*G[{0, 1, 1, 0}, x])/s - 
    (((32*I)/3)*Pi*G[{0, 1, 1, 0}, x])/s - (56*G[{0, 1, 1, 1}, x])/s + 
    (((70*I)/3)*Pi*G[{0, 1, 1, 1}, x])/s + (2*Pi^2*G[{0, 1, 1, 1}, x])/
     (3*s) + (44*G[{1, 0, 0, 0}, x])/s - (((70*I)/3)*Pi*G[{1, 0, 0, 0}, x])/
     s - (2*Pi^2*G[{1, 0, 0, 0}, x])/(3*s) - (16*G[{1, 0, 0, 1}, x])/s + 
    (((32*I)/3)*Pi*G[{1, 0, 0, 1}, x])/s - (16*G[{1, 0, 1, 0}, x])/s - 
    (((64*I)/3)*Pi*G[{1, 0, 1, 0}, x])/s - (4*Pi^2*G[{1, 0, 1, 0}, x])/
     (3*s) - (7*G[{1, 0, 1, 1}, x])/s + (((68*I)/3)*Pi*G[{1, 0, 1, 1}, x])/
     s + (4*Pi^2*G[{1, 0, 1, 1}, x])/(3*s) - (30*G[{1, 1, 0, 0}, x])/s - 
    (((16*I)/3)*Pi*G[{1, 1, 0, 0}, x])/s + (7*Pi^2*G[{1, 1, 0, 0}, x])/
     (3*s) + (7*G[{1, 1, 0, 1}, x])/s - (((28*I)/3)*Pi*G[{1, 1, 0, 1}, x])/
     s + (8*Pi^2*G[{1, 1, 0, 1}, x])/(3*s) + (7*G[{1, 1, 1, 0}, x])/s + 
    (((62*I)/3)*Pi*G[{1, 1, 1, 0}, x])/s + (2*Pi^2*G[{1, 1, 1, 0}, x])/s - 
    (14*G[{1, 1, 1, 1}, x])/s + (((2*I)/3)*Pi*G[{1, 1, 1, 1}, x])/s - 
    (2*G[{0, 0, 0, 0, 1}, x])/(3*s) + ((4*I)*Pi*G[{0, 0, 0, 0, 1}, x])/s - 
    (2*G[{0, 0, 0, 1, 0}, x])/(3*s) - (20*G[{0, 0, 0, 1, 1}, x])/s + 
    ((4*I)*Pi*G[{0, 0, 0, 1, 1}, x])/s + (4*G[{0, 0, 1, 0, 0}, x])/s + 
    (16*G[{0, 0, 1, 0, 1}, x])/(3*s) - ((4*I)*Pi*G[{0, 0, 1, 0, 1}, x])/s + 
    (16*G[{0, 0, 1, 1, 0}, x])/(3*s) - (6*G[{0, 0, 1, 1, 1}, x])/s - 
    ((12*I)*Pi*G[{0, 0, 1, 1, 1}, x])/s - (42*G[{0, 1, 0, 0, 0}, x])/s + 
    (58*G[{0, 1, 0, 0, 1}, x])/(3*s) - ((4*I)*Pi*G[{0, 1, 0, 0, 1}, x])/s + 
    (58*G[{0, 1, 0, 1, 0}, x])/(3*s) + ((4*I)*Pi*G[{0, 1, 0, 1, 0}, x])/s + 
    (2*G[{0, 1, 0, 1, 1}, x])/s - ((12*I)*Pi*G[{0, 1, 0, 1, 1}, x])/s + 
    (22*G[{0, 1, 1, 0, 0}, x])/s - (98*G[{0, 1, 1, 0, 1}, x])/(3*s) + 
    ((4*I)*Pi*G[{0, 1, 1, 0, 1}, x])/s - (98*G[{0, 1, 1, 1, 0}, x])/(3*s) - 
    ((4*I)*Pi*G[{0, 1, 1, 1, 0}, x])/s + (56*G[{0, 1, 1, 1, 1}, x])/s - 
    (56*G[{1, 0, 0, 0, 0}, x])/s + (98*G[{1, 0, 0, 0, 1}, x])/(3*s) + 
    ((4*I)*Pi*G[{1, 0, 0, 0, 1}, x])/s + (98*G[{1, 0, 0, 1, 0}, x])/(3*s) - 
    ((4*I)*Pi*G[{1, 0, 0, 1, 0}, x])/s - (22*G[{1, 0, 0, 1, 1}, x])/s - 
    (2*G[{1, 0, 1, 0, 0}, x])/s + ((12*I)*Pi*G[{1, 0, 1, 0, 0}, x])/s - 
    (58*G[{1, 0, 1, 0, 1}, x])/(3*s) - ((4*I)*Pi*G[{1, 0, 1, 0, 1}, x])/s - 
    (58*G[{1, 0, 1, 1, 0}, x])/(3*s) + ((4*I)*Pi*G[{1, 0, 1, 1, 0}, x])/s + 
    (42*G[{1, 0, 1, 1, 1}, x])/s + (6*G[{1, 1, 0, 0, 0}, x])/s + 
    ((12*I)*Pi*G[{1, 1, 0, 0, 0}, x])/s - (16*G[{1, 1, 0, 0, 1}, x])/(3*s) - 
    (16*G[{1, 1, 0, 1, 0}, x])/(3*s) + ((4*I)*Pi*G[{1, 1, 0, 1, 0}, x])/s - 
    (4*G[{1, 1, 0, 1, 1}, x])/s + (20*G[{1, 1, 1, 0, 0}, x])/s - 
    ((4*I)*Pi*G[{1, 1, 1, 0, 0}, x])/s + (2*G[{1, 1, 1, 0, 1}, x])/(3*s) + 
    (2*G[{1, 1, 1, 1, 0}, x])/(3*s) - ((4*I)*Pi*G[{1, 1, 1, 1, 0}, x])/s + 
    (4*G[{0, 0, 0, 0, 1, 1}, x])/s + (4*G[{0, 0, 0, 1, 1, 1}, x])/s - 
    (4*G[{0, 0, 1, 0, 1, 1}, x])/s - (16*G[{0, 0, 1, 1, 0, 0}, x])/s + 
    (16*G[{0, 0, 1, 1, 0, 1}, x])/s + (16*G[{0, 0, 1, 1, 1, 0}, x])/s - 
    (28*G[{0, 0, 1, 1, 1, 1}, x])/s - (4*G[{0, 1, 0, 0, 1, 1}, x])/s - 
    (4*G[{0, 1, 0, 1, 0, 0}, x])/s + (8*G[{0, 1, 0, 1, 0, 1}, x])/s + 
    (8*G[{0, 1, 0, 1, 1, 0}, x])/s - (20*G[{0, 1, 0, 1, 1, 1}, x])/s + 
    (4*G[{0, 1, 1, 0, 1, 1}, x])/s - (4*G[{0, 1, 1, 1, 0, 0}, x])/s + 
    (4*G[{1, 0, 0, 0, 1, 1}, x])/s - (4*G[{1, 0, 0, 1, 0, 0}, x])/s + 
    (20*G[{1, 0, 1, 0, 0, 0}, x])/s - (8*G[{1, 0, 1, 0, 0, 1}, x])/s - 
    (8*G[{1, 0, 1, 0, 1, 0}, x])/s + (4*G[{1, 0, 1, 0, 1, 1}, x])/s + 
    (4*G[{1, 0, 1, 1, 0, 0}, x])/s + (28*G[{1, 1, 0, 0, 0, 0}, x])/s - 
    (16*G[{1, 1, 0, 0, 0, 1}, x])/s - (16*G[{1, 1, 0, 0, 1, 0}, x])/s + 
    (16*G[{1, 1, 0, 0, 1, 1}, x])/s + (4*G[{1, 1, 0, 1, 0, 0}, x])/s - 
    (4*G[{1, 1, 1, 0, 0, 0}, x])/s - (4*G[{1, 1, 1, 1, 0, 0}, x])/s + 
    (77*Zeta[3])/(3*s) + ((16*I)*Pi*Zeta[3])/s - (367*Pi^2*Zeta[3])/(18*s) - 
    (((5*I)/3)*Pi^3*Zeta[3])/s - (25*G[{0}, x]*Zeta[3])/s + 
    (((52*I)/3)*Pi*G[{0}, x]*Zeta[3])/s + (25*G[{1}, x]*Zeta[3])/s - 
    (((94*I)/3)*Pi*G[{1}, x]*Zeta[3])/s + (7*Pi^2*G[{1}, x]*Zeta[3])/s + 
    (18*G[{0, 0}, x]*Zeta[3])/s - (64*G[{0, 1}, x]*Zeta[3])/s + 
    ((20*I)*Pi*G[{0, 1}, x]*Zeta[3])/s + (32*G[{1, 0}, x]*Zeta[3])/s - 
    ((8*I)*Pi*G[{1, 0}, x]*Zeta[3])/s + (12*G[{1, 1}, x]*Zeta[3])/s - 
    ((8*I)*Pi*G[{1, 1}, x]*Zeta[3])/s + (28*G[{0, 0, 1}, x]*Zeta[3])/s + 
    (4*G[{0, 1, 0}, x]*Zeta[3])/s - (8*G[{1, 0, 0}, x]*Zeta[3])/s + 
    (4*G[{1, 0, 1}, x]*Zeta[3])/s - (24*G[{1, 1, 0}, x]*Zeta[3])/s - 
    (4*G[{1, 1, 1}, x]*Zeta[3])/s + (10*Zeta[3]^2)/s + 
    FF[x/s]*((-95*Pi^2)/12 + ((22*I)/3)*Pi^3 + (3*Pi^4)/10 + 
      (8*Pi^2*G[{0}, x])/3 - ((8*I)/3)*Pi^3*G[{0}, x] + 
      (8*Pi^2*G[{1}, x])/3 - ((4*I)/3)*Pi^3*G[{1}, x] - (95*G[{0, 0}, x])/6 + 
      ((44*I)/3)*Pi*G[{0, 0}, x] - (3*Pi^2*G[{0, 0}, x])/2 + 
      (95*G[{0, 1}, x])/6 - ((44*I)/3)*Pi*G[{0, 1}, x] + 
      (3*Pi^2*G[{0, 1}, x])/2 + (95*G[{1, 0}, x])/6 - 
      ((44*I)/3)*Pi*G[{1, 0}, x] + (3*Pi^2*G[{1, 0}, x])/2 - 
      (95*G[{1, 1}, x])/6 + ((44*I)/3)*Pi*G[{1, 1}, x] - 
      (3*Pi^2*G[{1, 1}, x])/2 + 17*G[{0, 0, 0}, x] - 
      (8*I)*Pi*G[{0, 0, 0}, x] - (16*G[{0, 0, 1}, x])/3 - 
      (16*G[{0, 1, 0}, x])/3 + (8*I)*Pi*G[{0, 1, 0}, x] - 
      (19*G[{0, 1, 1}, x])/3 - (19*G[{1, 0, 0}, x])/3 - 
      (16*G[{1, 0, 1}, x])/3 + (8*I)*Pi*G[{1, 0, 1}, x] - 
      (16*G[{1, 1, 0}, x])/3 + 17*G[{1, 1, 1}, x] - 
      (8*I)*Pi*G[{1, 1, 1}, x] - 14*G[{0, 0, 0, 0}, x] + 
      6*G[{0, 0, 0, 1}, x] + 6*G[{0, 0, 1, 0}, x] - 6*G[{0, 0, 1, 1}, x] + 
      14*G[{0, 1, 0, 0}, x] - 6*G[{0, 1, 0, 1}, x] - 6*G[{0, 1, 1, 0}, x] + 
      6*G[{0, 1, 1, 1}, x] + 6*G[{1, 0, 0, 0}, x] - 6*G[{1, 0, 0, 1}, x] - 
      6*G[{1, 0, 1, 0}, x] + 14*G[{1, 0, 1, 1}, x] - 6*G[{1, 1, 0, 0}, x] + 
      6*G[{1, 1, 0, 1}, x] + 6*G[{1, 1, 1, 0}, x] - 14*G[{1, 1, 1, 1}, x] + 
      Zeta[3] + (16*I)*Pi*Zeta[3] - 8*G[{1}, x]*Zeta[3]) + 
    (70*Zeta[5])/(3*s) + ((56*I)*Pi*Zeta[5])/s - (14*G[{1}, x]*Zeta[5])/s + 
    FF[1/(s*(1 - x))]*(((85*I)/36)*Pi^3 + (59*Pi^4)/18 + (I/2)*Pi^5 + 
      (61*Pi^6)/3780 + ((169*I)/3)*Pi*G[{0}, x] - (353*Pi^2*G[{0}, x])/36 + 
      ((8*I)/3)*Pi^3*G[{0}, x] + (161*Pi^4*G[{0}, x])/540 - 
      (I/2)*Pi^3*G[{1}, x] + (169*G[{0, 0}, x])/3 + 
      ((161*I)/6)*Pi*G[{0, 0}, x] + 9*Pi^2*G[{0, 0}, x] - 
      ((5*I)/6)*Pi^3*G[{0, 0}, x] - ((7*I)/6)*Pi*G[{0, 1}, x] + 
      (101*Pi^2*G[{0, 1}, x])/6 + ((5*I)/2)*Pi^3*G[{0, 1}, x] + 
      (4*Pi^4*G[{0, 1}, x])/5 - ((46*I)/3)*Pi*G[{1, 0}, x] - 
      (3*Pi^2*G[{1, 0}, x])/2 + 22*G[{0, 0, 0}, x] - 
      (14*I)*Pi*G[{0, 0, 0}, x] - Pi^2*G[{0, 0, 0}, x] - 
      (7*G[{0, 0, 1}, x])/6 - (46*I)*Pi*G[{0, 0, 1}, x] + 
      (287*Pi^2*G[{0, 0, 1}, x])/18 + ((10*I)/3)*Pi^3*G[{0, 0, 1}, x] - 
      (7*G[{0, 1, 0}, x])/6 - (7*I)*Pi*G[{0, 1, 0}, x] - 
      (25*Pi^2*G[{0, 1, 0}, x])/18 + ((4*I)/3)*Pi^3*G[{0, 1, 0}, x] - 
      (13*I)*Pi*G[{0, 1, 1}, x] + (Pi^2*G[{0, 1, 1}, x])/3 - 
      ((8*I)/3)*Pi^3*G[{0, 1, 1}, x] - (46*G[{1, 0, 0}, x])/3 + 
      (3*I)*Pi*G[{1, 0, 0}, x] + (3*I)*Pi*G[{1, 1, 0}, x] - 
      16*G[{0, 0, 0, 0}, x] + ((2*I)/3)*Pi*G[{0, 0, 0, 0}, x] + 
      2*G[{0, 0, 0, 1}, x] + ((2*I)/3)*Pi*G[{0, 0, 0, 1}, x] + 
      4*Pi^2*G[{0, 0, 0, 1}, x] + 2*G[{0, 0, 1, 0}, x] + 
      ((14*I)/3)*Pi*G[{0, 0, 1, 0}, x] + (16*Pi^2*G[{0, 0, 1, 0}, x])/3 - 
      47*G[{0, 0, 1, 1}, x] - ((70*I)/3)*Pi*G[{0, 0, 1, 1}, x] + 
      (14*Pi^2*G[{0, 0, 1, 1}, x])/3 + 7*G[{0, 1, 0, 0}, x] + 
      ((14*I)/3)*Pi*G[{0, 1, 0, 0}, x] + (8*Pi^2*G[{0, 1, 0, 0}, x])/3 - 
      13*G[{0, 1, 0, 1}, x] + ((2*I)/3)*Pi*G[{0, 1, 0, 1}, x] - 
      (8*Pi^2*G[{0, 1, 0, 1}, x])/3 - 13*G[{0, 1, 1, 0}, x] + 
      ((2*I)/3)*Pi*G[{0, 1, 1, 0}, x] + ((2*I)/3)*Pi*G[{0, 1, 1, 1}, x] - 
      (4*Pi^2*G[{0, 1, 1, 1}, x])/3 + 3*G[{1, 0, 0, 0}, x] + 
      3*G[{1, 1, 0, 0}, x] + (2*G[{0, 0, 0, 0, 1}, x])/3 - 
      (8*I)*Pi*G[{0, 0, 0, 0, 1}, x] + (2*G[{0, 0, 0, 1, 0}, x])/3 - 
      (8*I)*Pi*G[{0, 0, 0, 1, 1}, x] + 6*G[{0, 0, 1, 0, 0}, x] - 
      (4*G[{0, 0, 1, 0, 1}, x])/3 + (8*I)*Pi*G[{0, 0, 1, 0, 1}, x] - 
      (4*G[{0, 0, 1, 1, 0}, x])/3 - 10*G[{0, 0, 1, 1, 1}, x] + 
      (24*I)*Pi*G[{0, 0, 1, 1, 1}, x] + 6*G[{0, 1, 0, 0, 0}, x] - 
      (4*G[{0, 1, 0, 0, 1}, x])/3 + (8*I)*Pi*G[{0, 1, 0, 0, 1}, x] - 
      (4*G[{0, 1, 0, 1, 0}, x])/3 - (8*I)*Pi*G[{0, 1, 0, 1, 0}, x] + 
      2*G[{0, 1, 0, 1, 1}, x] + (24*I)*Pi*G[{0, 1, 0, 1, 1}, x] + 
      (2*G[{0, 1, 1, 0, 1}, x])/3 - (8*I)*Pi*G[{0, 1, 1, 0, 1}, x] + 
      (2*G[{0, 1, 1, 1, 0}, x])/3 + (8*I)*Pi*G[{0, 1, 1, 1, 0}, x] - 
      8*G[{0, 0, 0, 0, 1, 1}, x] - 8*G[{0, 0, 0, 1, 1, 1}, x] + 
      8*G[{0, 0, 1, 0, 1, 1}, x] + 32*G[{0, 0, 1, 1, 0, 0}, x] - 
      32*G[{0, 0, 1, 1, 0, 1}, x] - 32*G[{0, 0, 1, 1, 1, 0}, x] + 
      56*G[{0, 0, 1, 1, 1, 1}, x] + 8*G[{0, 1, 0, 0, 1, 1}, x] + 
      8*G[{0, 1, 0, 1, 0, 0}, x] - 16*G[{0, 1, 0, 1, 0, 1}, x] - 
      16*G[{0, 1, 0, 1, 1, 0}, x] + 40*G[{0, 1, 0, 1, 1, 1}, x] - 
      8*G[{0, 1, 1, 0, 1, 1}, x] + 8*G[{0, 1, 1, 1, 0, 0}, x] - 
      (85*Zeta[3])/6 - (19*I)*Pi*Zeta[3] + (331*Pi^2*Zeta[3])/18 + 
      ((10*I)/3)*Pi^3*Zeta[3] + G[{0}, x]*Zeta[3] - ((16*I)/3)*Pi*G[{0}, x]*
       Zeta[3] + 3*G[{1}, x]*Zeta[3] - 6*G[{0, 0}, x]*Zeta[3] - 
      14*G[{0, 1}, x]*Zeta[3] - (40*I)*Pi*G[{0, 1}, x]*Zeta[3] - 
      56*G[{0, 0, 1}, x]*Zeta[3] - 8*G[{0, 1, 0}, x]*Zeta[3] - 20*Zeta[3]^2 - 
      (58*Zeta[5])/3 - (112*I)*Pi*Zeta[5]) + 
    FF[1/(s*x^2)]*(((169*I)/3)*Pi*G[{1}, x] - (353*Pi^2*G[{1}, x])/36 + 
      ((55*I)/6)*Pi^3*G[{1}, x] - (275*Pi^4*G[{1}, x])/108 + 
      ((19*I)/45)*Pi^5*G[{1}, x] - ((46*I)/3)*Pi*G[{0, 1}, x] - 
      (3*Pi^2*G[{0, 1}, x])/2 - ((7*I)/6)*Pi*G[{1, 0}, x] + 
      (101*Pi^2*G[{1, 0}, x])/6 + ((5*I)/2)*Pi^3*G[{1, 0}, x] + 
      (16*Pi^4*G[{1, 0}, x])/45 + (169*G[{1, 1}, x])/3 + 
      ((161*I)/6)*Pi*G[{1, 1}, x] + 9*Pi^2*G[{1, 1}, x] - 
      (I/6)*Pi^3*G[{1, 1}, x] + (53*Pi^4*G[{1, 1}, x])/45 + 
      (3*I)*Pi*G[{0, 0, 1}, x] - (46*G[{0, 1, 1}, x])/3 + 
      (3*I)*Pi*G[{0, 1, 1}, x] - (13*I)*Pi*G[{1, 0, 0}, x] + 
      (Pi^2*G[{1, 0, 0}, x])/3 - (7*G[{1, 0, 1}, x])/6 - 
      (7*I)*Pi*G[{1, 0, 1}, x] - (25*Pi^2*G[{1, 0, 1}, x])/18 - 
      ((4*I)/3)*Pi^3*G[{1, 0, 1}, x] - (7*G[{1, 1, 0}, x])/6 - 
      (46*I)*Pi*G[{1, 1, 0}, x] + (287*Pi^2*G[{1, 1, 0}, x])/18 + 
      (2*I)*Pi^3*G[{1, 1, 0}, x] + 22*G[{1, 1, 1}, x] - 
      (14*I)*Pi*G[{1, 1, 1}, x] - Pi^2*G[{1, 1, 1}, x] + 
      ((4*I)/3)*Pi^3*G[{1, 1, 1}, x] + 3*G[{0, 0, 1, 1}, x] + 
      3*G[{0, 1, 1, 1}, x] + ((2*I)/3)*Pi*G[{1, 0, 0, 0}, x] - 
      (4*Pi^2*G[{1, 0, 0, 0}, x])/3 - 13*G[{1, 0, 0, 1}, x] + 
      ((2*I)/3)*Pi*G[{1, 0, 0, 1}, x] - 13*G[{1, 0, 1, 0}, x] + 
      ((2*I)/3)*Pi*G[{1, 0, 1, 0}, x] - (8*Pi^2*G[{1, 0, 1, 0}, x])/3 + 
      7*G[{1, 0, 1, 1}, x] + ((14*I)/3)*Pi*G[{1, 0, 1, 1}, x] + 
      (8*Pi^2*G[{1, 0, 1, 1}, x])/3 - 47*G[{1, 1, 0, 0}, x] - 
      ((70*I)/3)*Pi*G[{1, 1, 0, 0}, x] + (14*Pi^2*G[{1, 1, 0, 0}, x])/3 + 
      2*G[{1, 1, 0, 1}, x] + ((14*I)/3)*Pi*G[{1, 1, 0, 1}, x] + 
      (16*Pi^2*G[{1, 1, 0, 1}, x])/3 + 2*G[{1, 1, 1, 0}, x] + 
      ((2*I)/3)*Pi*G[{1, 1, 1, 0}, x] + 4*Pi^2*G[{1, 1, 1, 0}, x] - 
      16*G[{1, 1, 1, 1}, x] + ((2*I)/3)*Pi*G[{1, 1, 1, 1}, x] + 
      (2*G[{1, 0, 0, 0, 1}, x])/3 + (8*I)*Pi*G[{1, 0, 0, 0, 1}, x] + 
      (2*G[{1, 0, 0, 1, 0}, x])/3 - (8*I)*Pi*G[{1, 0, 0, 1, 0}, x] + 
      2*G[{1, 0, 1, 0, 0}, x] + (24*I)*Pi*G[{1, 0, 1, 0, 0}, x] - 
      (4*G[{1, 0, 1, 0, 1}, x])/3 - (8*I)*Pi*G[{1, 0, 1, 0, 1}, x] - 
      (4*G[{1, 0, 1, 1, 0}, x])/3 + (8*I)*Pi*G[{1, 0, 1, 1, 0}, x] + 
      6*G[{1, 0, 1, 1, 1}, x] - 10*G[{1, 1, 0, 0, 0}, x] + 
      (24*I)*Pi*G[{1, 1, 0, 0, 0}, x] - (4*G[{1, 1, 0, 0, 1}, x])/3 - 
      (4*G[{1, 1, 0, 1, 0}, x])/3 + (8*I)*Pi*G[{1, 1, 0, 1, 0}, x] + 
      6*G[{1, 1, 0, 1, 1}, x] - (8*I)*Pi*G[{1, 1, 1, 0, 0}, x] + 
      (2*G[{1, 1, 1, 0, 1}, x])/3 + (2*G[{1, 1, 1, 1, 0}, x])/3 - 
      (8*I)*Pi*G[{1, 1, 1, 1, 0}, x] + 8*G[{1, 0, 0, 0, 1, 1}, x] - 
      8*G[{1, 0, 0, 1, 0, 0}, x] + 40*G[{1, 0, 1, 0, 0, 0}, x] - 
      16*G[{1, 0, 1, 0, 0, 1}, x] - 16*G[{1, 0, 1, 0, 1, 0}, x] + 
      8*G[{1, 0, 1, 0, 1, 1}, x] + 8*G[{1, 0, 1, 1, 0, 0}, x] + 
      56*G[{1, 1, 0, 0, 0, 0}, x] - 32*G[{1, 1, 0, 0, 0, 1}, x] - 
      32*G[{1, 1, 0, 0, 1, 0}, x] + 32*G[{1, 1, 0, 0, 1, 1}, x] + 
      8*G[{1, 1, 0, 1, 0, 0}, x] - 8*G[{1, 1, 1, 0, 0, 0}, x] - 
      8*G[{1, 1, 1, 1, 0, 0}, x] - 38*G[{1}, x]*Zeta[3] - 
      ((76*I)/3)*Pi*G[{1}, x]*Zeta[3] + 14*Pi^2*G[{1}, x]*Zeta[3] - 
      14*G[{1, 0}, x]*Zeta[3] - (16*I)*Pi*G[{1, 0}, x]*Zeta[3] - 
      10*G[{1, 1}, x]*Zeta[3] - (16*I)*Pi*G[{1, 1}, x]*Zeta[3] - 
      16*G[{1, 0, 0}, x]*Zeta[3] + 8*G[{1, 0, 1}, x]*Zeta[3] - 
      48*G[{1, 1, 0}, x]*Zeta[3] - 8*G[{1, 1, 1}, x]*Zeta[3] - 
      28*G[{1}, x]*Zeta[5]) + FF[1/(s*x)]*(((63*I)/2)*Pi - (953*Pi^2)/36 + 
      ((20*I)/3)*Pi^3 - (1567*Pi^4)/540 + ((19*I)/45)*Pi^5 + 
      ((25*I)/2)*Pi*G[{0}, x] + (91*Pi^2*G[{0}, x])/6 + 
      ((5*I)/2)*Pi^3*G[{0}, x] + (16*Pi^4*G[{0}, x])/45 + (63*G[{1}, x])/2 - 
      ((183*I)/2)*Pi*G[{1}, x] + (311*Pi^2*G[{1}, x])/12 - 
      ((65*I)/6)*Pi^3*G[{1}, x] + (2771*Pi^4*G[{1}, x])/540 - 
      ((19*I)/30)*Pi^5*G[{1}, x] - ((41*I)/3)*Pi*G[{0, 0}, x] + 
      (5*Pi^2*G[{0, 0}, x])/3 + (25*G[{0, 1}, x])/2 - 
      ((13*I)/3)*Pi*G[{0, 1}, x] + (25*Pi^2*G[{0, 1}, x])/9 - 
      ((4*I)/3)*Pi^3*G[{0, 1}, x] + (25*G[{1, 0}, x])/2 - 
      ((271*I)/6)*Pi*G[{1, 0}, x] - (38*Pi^2*G[{1, 0}, x])/9 - 
      ((7*I)/3)*Pi^3*G[{1, 0}, x] - (8*Pi^4*G[{1, 0}, x])/15 - 
      111*G[{1, 1}, x] - ((319*I)/6)*Pi*G[{1, 1}, x] - 17*Pi^2*G[{1, 1}, x] + 
      (3*I)*Pi^3*G[{1, 1}, x] - (53*Pi^4*G[{1, 1}, x])/30 + 
      ((2*I)/3)*Pi*G[{0, 0, 0}, x] - (4*Pi^2*G[{0, 0, 0}, x])/3 - 
      (41*G[{0, 0, 1}, x])/3 - ((58*I)/3)*Pi*G[{0, 0, 1}, x] - 
      (41*G[{0, 1, 0}, x])/3 + ((29*I)/3)*Pi*G[{0, 1, 0}, x] - 
      (8*Pi^2*G[{0, 1, 0}, x])/3 + (31*G[{0, 1, 1}, x])/3 - 
      ((10*I)/3)*Pi*G[{0, 1, 1}, x] + (8*Pi^2*G[{0, 1, 1}, x])/3 - 
      57*G[{1, 0, 0}, x] - ((82*I)/3)*Pi*G[{1, 0, 0}, x] + 
      4*Pi^2*G[{1, 0, 0}, x] + (77*G[{1, 0, 1}, x])/6 + 
      ((98*I)/3)*Pi*G[{1, 0, 1}, x] + (46*Pi^2*G[{1, 0, 1}, x])/9 + 
      (2*I)*Pi^3*G[{1, 0, 1}, x] + (77*G[{1, 1, 0}, x])/6 + 
      ((161*I)/3)*Pi*G[{1, 1, 0}, x] - (197*Pi^2*G[{1, 1, 0}, x])/9 - 
      (3*I)*Pi^3*G[{1, 1, 0}, x] - 54*G[{1, 1, 1}, x] + 
      ((89*I)/3)*Pi*G[{1, 1, 1}, x] + (5*Pi^2*G[{1, 1, 1}, x])/3 - 
      (2*I)*Pi^3*G[{1, 1, 1}, x] + (2*G[{0, 0, 0, 1}, x])/3 + 
      (8*I)*Pi*G[{0, 0, 0, 1}, x] + (2*G[{0, 0, 1, 0}, x])/3 - 
      (8*I)*Pi*G[{0, 0, 1, 0}, x] - 20*G[{0, 0, 1, 1}, x] + 
      10*G[{0, 1, 0, 0}, x] + (24*I)*Pi*G[{0, 1, 0, 0}, x] - 
      G[{0, 1, 0, 1}, x]/3 - (8*I)*Pi*G[{0, 1, 0, 1}, x] - 
      G[{0, 1, 1, 0}, x]/3 + (8*I)*Pi*G[{0, 1, 1, 0}, x] - 
      3*G[{0, 1, 1, 1}, x] - 50*G[{1, 0, 0, 0}, x] + 
      ((68*I)/3)*Pi*G[{1, 0, 0, 0}, x] + 2*Pi^2*G[{1, 0, 0, 0}, x] + 
      (104*G[{1, 0, 0, 1}, x])/3 - ((10*I)/3)*Pi*G[{1, 0, 0, 1}, x] + 
      (104*G[{1, 0, 1, 0}, x])/3 + ((38*I)/3)*Pi*G[{1, 0, 1, 0}, x] + 
      4*Pi^2*G[{1, 0, 1, 0}, x] - 4*G[{1, 0, 1, 1}, x] - 
      ((10*I)/3)*Pi*G[{1, 0, 1, 1}, x] - 4*Pi^2*G[{1, 0, 1, 1}, x] + 
      66*G[{1, 1, 0, 0}, x] + ((86*I)/3)*Pi*G[{1, 1, 0, 0}, x] - 
      7*Pi^2*G[{1, 1, 0, 0}, x] - (43*G[{1, 1, 0, 1}, x])/3 - 
      ((10*I)/3)*Pi*G[{1, 1, 0, 1}, x] - 8*Pi^2*G[{1, 1, 0, 1}, x] - 
      (43*G[{1, 1, 1, 0}, x])/3 - ((40*I)/3)*Pi*G[{1, 1, 1, 0}, x] - 
      6*Pi^2*G[{1, 1, 1, 0}, x] + 44*G[{1, 1, 1, 1}, x] - 
      ((4*I)/3)*Pi*G[{1, 1, 1, 1}, x] + 8*G[{0, 0, 0, 1, 1}, x] - 
      8*G[{0, 0, 1, 0, 0}, x] + 40*G[{0, 1, 0, 0, 0}, x] - 
      16*G[{0, 1, 0, 0, 1}, x] - 16*G[{0, 1, 0, 1, 0}, x] + 
      8*G[{0, 1, 0, 1, 1}, x] + 8*G[{0, 1, 1, 0, 0}, x] + 
      56*G[{1, 0, 0, 0, 0}, x] - (100*G[{1, 0, 0, 0, 1}, x])/3 - 
      (12*I)*Pi*G[{1, 0, 0, 0, 1}, x] - (100*G[{1, 0, 0, 1, 0}, x])/3 + 
      (12*I)*Pi*G[{1, 0, 0, 1, 0}, x] + 30*G[{1, 0, 0, 1, 1}, x] + 
      8*G[{1, 0, 1, 0, 0}, x] - (36*I)*Pi*G[{1, 0, 1, 0, 0}, x] + 
      (14*G[{1, 0, 1, 0, 1}, x])/3 + (12*I)*Pi*G[{1, 0, 1, 0, 1}, x] + 
      (14*G[{1, 0, 1, 1, 0}, x])/3 - (12*I)*Pi*G[{1, 0, 1, 1, 0}, x] - 
      8*G[{1, 0, 1, 1, 1}, x] + 4*G[{1, 1, 0, 0, 0}, x] - 
      (36*I)*Pi*G[{1, 1, 0, 0, 0}, x] + (20*G[{1, 1, 0, 0, 1}, x])/3 + 
      (20*G[{1, 1, 0, 1, 0}, x])/3 - (12*I)*Pi*G[{1, 1, 0, 1, 0}, x] - 
      10*G[{1, 1, 0, 1, 1}, x] - 12*G[{1, 1, 1, 0, 0}, x] + 
      (12*I)*Pi*G[{1, 1, 1, 0, 0}, x] - (4*G[{1, 1, 1, 0, 1}, x])/3 - 
      (4*G[{1, 1, 1, 1, 0}, x])/3 + (12*I)*Pi*G[{1, 1, 1, 1, 0}, x] - 
      12*G[{1, 0, 0, 0, 1, 1}, x] + 12*G[{1, 0, 0, 1, 0, 0}, x] - 
      60*G[{1, 0, 1, 0, 0, 0}, x] + 24*G[{1, 0, 1, 0, 0, 1}, x] + 
      24*G[{1, 0, 1, 0, 1, 0}, x] - 12*G[{1, 0, 1, 0, 1, 1}, x] - 
      12*G[{1, 0, 1, 1, 0, 0}, x] - 84*G[{1, 1, 0, 0, 0, 0}, x] + 
      48*G[{1, 1, 0, 0, 0, 1}, x] + 48*G[{1, 1, 0, 0, 1, 0}, x] - 
      48*G[{1, 1, 0, 0, 1, 1}, x] - 12*G[{1, 1, 0, 1, 0, 0}, x] + 
      12*G[{1, 1, 1, 0, 0, 0}, x] + 12*G[{1, 1, 1, 1, 0, 0}, x] - 
      40*Zeta[3] - ((28*I)/3)*Pi*Zeta[3] + 14*Pi^2*Zeta[3] + 
      2*G[{0}, x]*Zeta[3] - (16*I)*Pi*G[{0}, x]*Zeta[3] - 
      3*G[{1}, x]*Zeta[3] + ((50*I)/3)*Pi*G[{1}, x]*Zeta[3] - 
      21*Pi^2*G[{1}, x]*Zeta[3] - 16*G[{0, 0}, x]*Zeta[3] + 
      8*G[{0, 1}, x]*Zeta[3] - 26*G[{1, 0}, x]*Zeta[3] + 
      (24*I)*Pi*G[{1, 0}, x]*Zeta[3] - 2*G[{1, 1}, x]*Zeta[3] + 
      (24*I)*Pi*G[{1, 1}, x]*Zeta[3] + 24*G[{1, 0, 0}, x]*Zeta[3] - 
      12*G[{1, 0, 1}, x]*Zeta[3] + 72*G[{1, 1, 0}, x]*Zeta[3] + 
      12*G[{1, 1, 1}, x]*Zeta[3] - 28*Zeta[5] + 42*G[{1}, x]*Zeta[5])) + 
  COLOR[CA*CF^2]*((4027*Pi^2)/(144*s) + (((8311*I)/216)*Pi^3)/s + 
    (8783*Pi^4)/(4320*s) + (((1483*I)/540)*Pi^5)/s - (179*Pi^6)/(2016*s) + 
    (651419*G[{0}, x])/(5184*s) - (((276899*I)/2592)*Pi*G[{0}, x])/s - 
    (3767*Pi^2*G[{0}, x])/(144*s) - (((8869*I)/432)*Pi^3*G[{0}, x])/s - 
    (7439*Pi^4*G[{0}, x])/(2160*s) - (((281*I)/720)*Pi^5*G[{0}, x])/s - 
    (651419*G[{1}, x])/(5184*s) + (((276899*I)/2592)*Pi*G[{1}, x])/s - 
    (433*Pi^2*G[{1}, x])/(144*s) - (((157*I)/144)*Pi^3*G[{1}, x])/s + 
    (773*Pi^4*G[{1}, x])/(120*s) + (((247*I)/720)*Pi^5*G[{1}, x])/s - 
    (159587*G[{0, 0}, x])/(2592*s) + (((6877*I)/216)*Pi*G[{0, 0}, x])/s + 
    (877*Pi^2*G[{0, 0}, x])/(27*s) + (((637*I)/24)*Pi^3*G[{0, 0}, x])/s + 
    (73*Pi^4*G[{0, 0}, x])/(60*s) - (4027*G[{0, 1}, x])/(72*s) - 
    (((2441*I)/36)*Pi*G[{0, 1}, x])/s - (319*Pi^2*G[{0, 1}, x])/(12*s) + 
    (((829*I)/72)*Pi^3*G[{0, 1}, x])/s - (343*Pi^4*G[{0, 1}, x])/(360*s) - 
    (4027*G[{1, 0}, x])/(72*s) - (((2935*I)/36)*Pi*G[{1, 0}, x])/s + 
    (43*Pi^2*G[{1, 0}, x])/(3*s) - (((227*I)/12)*Pi^3*G[{1, 0}, x])/s + 
    (433*Pi^4*G[{1, 0}, x])/(720*s) + (449531*G[{1, 1}, x])/(2592*s) + 
    (((25379*I)/216)*Pi*G[{1, 1}, x])/s - (2185*Pi^2*G[{1, 1}, x])/(108*s) - 
    (((529*I)/36)*Pi^3*G[{1, 1}, x])/s - (227*Pi^4*G[{1, 1}, x])/(240*s) - 
    (11047*G[{0, 0, 0}, x])/(72*s) - (((581*I)/4)*Pi*G[{0, 0, 0}, x])/s - 
    (373*Pi^2*G[{0, 0, 0}, x])/(24*s) - (((11*I)/3)*Pi^3*G[{0, 0, 0}, x])/s + 
    (5593*G[{0, 0, 1}, x])/(36*s) - (((3097*I)/36)*Pi*G[{0, 0, 1}, x])/s + 
    (113*Pi^2*G[{0, 0, 1}, x])/(6*s) + ((4*I)*Pi^3*G[{0, 0, 1}, x])/s + 
    (5593*G[{0, 1, 0}, x])/(36*s) + (((3589*I)/36)*Pi*G[{0, 1, 0}, x])/s + 
    (85*Pi^2*G[{0, 1, 0}, x])/(36*s) + (((67*I)/12)*Pi^3*G[{0, 1, 0}, x])/s - 
    (2413*G[{0, 1, 1}, x])/(12*s) + (((817*I)/12)*Pi*G[{0, 1, 1}, x])/s - 
    (563*Pi^2*G[{0, 1, 1}, x])/(72*s) + (((37*I)/12)*Pi^3*G[{0, 1, 1}, x])/
     s + (451*G[{1, 0, 0}, x])/(12*s) + (((1127*I)/12)*Pi*G[{1, 0, 0}, x])/
     s + (563*Pi^2*G[{1, 0, 0}, x])/(72*s) - 
    (((19*I)/4)*Pi^3*G[{1, 0, 0}, x])/s - (3493*G[{1, 0, 1}, x])/(36*s) + 
    (((443*I)/36)*Pi*G[{1, 0, 1}, x])/s - (85*Pi^2*G[{1, 0, 1}, x])/(36*s) - 
    (((35*I)/6)*Pi^3*G[{1, 0, 1}, x])/s - (3493*G[{1, 1, 0}, x])/(36*s) + 
    (((73*I)/36)*Pi*G[{1, 1, 0}, x])/s - (113*Pi^2*G[{1, 1, 0}, x])/(6*s) - 
    (I*Pi^3*G[{1, 1, 0}, x])/s + (14419*G[{1, 1, 1}, x])/(72*s) - 
    (((179*I)/4)*Pi*G[{1, 1, 1}, x])/s + (373*Pi^2*G[{1, 1, 1}, x])/(24*s) + 
    (((25*I)/12)*Pi^3*G[{1, 1, 1}, x])/s - (595*G[{0, 0, 0, 0}, x])/(36*s) + 
    (((422*I)/3)*Pi*G[{0, 0, 0, 0}, x])/s + (15*Pi^2*G[{0, 0, 0, 0}, x])/
     (4*s) + FF[1/(s*(1 - x)^2)]*(-(Pi^2*G[{0, 0}, x]) + 
      (3*I)*Pi*G[{0, 0, 0}, x] + 3*G[{0, 0, 0, 0}, x]) - 
    (3389*G[{0, 0, 0, 1}, x])/(36*s) + (((29*I)/6)*Pi*G[{0, 0, 0, 1}, x])/s - 
    (5*Pi^2*G[{0, 0, 0, 1}, x])/(3*s) - (3389*G[{0, 0, 1, 0}, x])/(36*s) - 
    (((265*I)/4)*Pi*G[{0, 0, 1, 0}, x])/s + (Pi^2*G[{0, 0, 1, 0}, x])/
     (12*s) - (821*G[{0, 0, 1, 1}, x])/(36*s) - 
    (((185*I)/4)*Pi*G[{0, 0, 1, 1}, x])/s + (6*Pi^2*G[{0, 0, 1, 1}, x])/s + 
    (503*G[{0, 1, 0, 0}, x])/(18*s) - (((985*I)/12)*Pi*G[{0, 1, 0, 0}, x])/
     s + (3*Pi^2*G[{0, 1, 0, 0}, x])/(4*s) + (245*G[{0, 1, 0, 1}, x])/(6*s) - 
    (((199*I)/12)*Pi*G[{0, 1, 0, 1}, x])/s + (5*Pi^2*G[{0, 1, 0, 1}, x])/
     (12*s) + (245*G[{0, 1, 1, 0}, x])/(6*s) + 
    (((167*I)/6)*Pi*G[{0, 1, 1, 0}, x])/s - (Pi^2*G[{0, 1, 1, 0}, x])/(6*s) + 
    (21*G[{0, 1, 1, 1}, x])/s + (((175*I)/3)*Pi*G[{0, 1, 1, 1}, x])/s + 
    (Pi^2*G[{0, 1, 1, 1}, x])/(3*s) + (192*G[{1, 0, 0, 0}, x])/s - 
    (((175*I)/3)*Pi*G[{1, 0, 0, 0}, x])/s - (Pi^2*G[{1, 0, 0, 0}, x])/(3*s) - 
    (551*G[{1, 0, 0, 1}, x])/(6*s) - (((167*I)/6)*Pi*G[{1, 0, 0, 1}, x])/s + 
    (Pi^2*G[{1, 0, 0, 1}, x])/(6*s) - (551*G[{1, 0, 1, 0}, x])/(6*s) + 
    (((199*I)/12)*Pi*G[{1, 0, 1, 0}, x])/s - (5*Pi^2*G[{1, 0, 1, 0}, x])/
     (12*s) + (2431*G[{1, 0, 1, 1}, x])/(18*s) + 
    (((985*I)/12)*Pi*G[{1, 0, 1, 1}, x])/s - (3*Pi^2*G[{1, 0, 1, 1}, x])/
     (4*s) - (4039*G[{1, 1, 0, 0}, x])/(36*s) + 
    (((185*I)/4)*Pi*G[{1, 1, 0, 0}, x])/s - (6*Pi^2*G[{1, 1, 0, 0}, x])/s + 
    (5225*G[{1, 1, 0, 1}, x])/(36*s) + (((265*I)/4)*Pi*G[{1, 1, 0, 1}, x])/
     s - (Pi^2*G[{1, 1, 0, 1}, x])/(12*s) + (5225*G[{1, 1, 1, 0}, x])/
     (36*s) - (((29*I)/6)*Pi*G[{1, 1, 1, 0}, x])/s + 
    (5*Pi^2*G[{1, 1, 1, 0}, x])/(3*s) - (8081*G[{1, 1, 1, 1}, x])/(36*s) - 
    (((422*I)/3)*Pi*G[{1, 1, 1, 1}, x])/s - (15*Pi^2*G[{1, 1, 1, 1}, x])/
     (4*s) + FF[1/(s*x^3)]*(-(Pi^2*G[{1, 1}, x]) + (3*I)*Pi*G[{1, 1, 1}, x] + 
      3*G[{1, 1, 1, 1}, x]) + (145*G[{0, 0, 0, 0, 0}, x])/(2*s) - 
    ((28*I)*Pi*G[{0, 0, 0, 0, 0}, x])/s + (211*G[{0, 0, 0, 0, 1}, x])/(3*s) - 
    ((9*I)*Pi*G[{0, 0, 0, 0, 1}, x])/s + (211*G[{0, 0, 0, 1, 0}, x])/(3*s) + 
    ((I/2)*Pi*G[{0, 0, 0, 1, 0}, x])/s - (170*G[{0, 0, 0, 1, 1}, x])/(3*s) + 
    (((71*I)/2)*Pi*G[{0, 0, 0, 1, 1}, x])/s - (7*G[{0, 0, 1, 0, 0}, x])/
     (2*s) + ((23*I)*Pi*G[{0, 0, 1, 0, 0}, x])/s - 
    (647*G[{0, 0, 1, 0, 1}, x])/(12*s) + ((I/2)*Pi*G[{0, 0, 1, 0, 1}, x])/s - 
    (647*G[{0, 0, 1, 1, 0}, x])/(12*s) - 
    (((35*I)/2)*Pi*G[{0, 0, 1, 1, 0}, x])/s + (15*G[{0, 0, 1, 1, 1}, x])/s - 
    (I*Pi*G[{0, 0, 1, 1, 1}, x])/s - (63*G[{0, 1, 0, 0, 0}, x])/s + 
    ((5*I)*Pi*G[{0, 1, 0, 0, 0}, x])/s - (97*G[{0, 1, 0, 0, 1}, x])/(4*s) + 
    ((2*I)*Pi*G[{0, 1, 0, 0, 1}, x])/s - (97*G[{0, 1, 0, 1, 0}, x])/(4*s) + 
    (((7*I)/2)*Pi*G[{0, 1, 0, 1, 0}, x])/s + (23*G[{0, 1, 0, 1, 1}, x])/
     (3*s) - (((29*I)/2)*Pi*G[{0, 1, 0, 1, 1}, x])/s - 
    (73*G[{0, 1, 1, 0, 0}, x])/(2*s) + ((13*I)*Pi*G[{0, 1, 1, 0, 0}, x])/s + 
    (193*G[{0, 1, 1, 0, 1}, x])/(3*s) - (((35*I)/2)*Pi*G[{0, 1, 1, 0, 1}, x])/
     s + (193*G[{0, 1, 1, 1, 0}, x])/(3*s) - 
    (((15*I)/2)*Pi*G[{0, 1, 1, 1, 0}, x])/s - (6*G[{0, 1, 1, 1, 1}, x])/s + 
    ((12*I)*Pi*G[{0, 1, 1, 1, 1}, x])/s + (6*G[{1, 0, 0, 0, 0}, x])/s - 
    ((12*I)*Pi*G[{1, 0, 0, 0, 0}, x])/s - (193*G[{1, 0, 0, 0, 1}, x])/(3*s) + 
    (((15*I)/2)*Pi*G[{1, 0, 0, 0, 1}, x])/s - (193*G[{1, 0, 0, 1, 0}, x])/
     (3*s) + (((35*I)/2)*Pi*G[{1, 0, 0, 1, 0}, x])/s + 
    (73*G[{1, 0, 0, 1, 1}, x])/(2*s) - ((13*I)*Pi*G[{1, 0, 0, 1, 1}, x])/s - 
    (23*G[{1, 0, 1, 0, 0}, x])/(3*s) + (((29*I)/2)*Pi*G[{1, 0, 1, 0, 0}, x])/
     s + (97*G[{1, 0, 1, 0, 1}, x])/(4*s) - 
    (((7*I)/2)*Pi*G[{1, 0, 1, 0, 1}, x])/s + (97*G[{1, 0, 1, 1, 0}, x])/
     (4*s) - ((2*I)*Pi*G[{1, 0, 1, 1, 0}, x])/s + (63*G[{1, 0, 1, 1, 1}, x])/
     s - ((5*I)*Pi*G[{1, 0, 1, 1, 1}, x])/s - (15*G[{1, 1, 0, 0, 0}, x])/s + 
    (I*Pi*G[{1, 1, 0, 0, 0}, x])/s + (647*G[{1, 1, 0, 0, 1}, x])/(12*s) + 
    (((35*I)/2)*Pi*G[{1, 1, 0, 0, 1}, x])/s + (647*G[{1, 1, 0, 1, 0}, x])/
     (12*s) - ((I/2)*Pi*G[{1, 1, 0, 1, 0}, x])/s + 
    (7*G[{1, 1, 0, 1, 1}, x])/(2*s) - ((23*I)*Pi*G[{1, 1, 0, 1, 1}, x])/s + 
    (170*G[{1, 1, 1, 0, 0}, x])/(3*s) - (((71*I)/2)*Pi*G[{1, 1, 1, 0, 0}, x])/
     s - (211*G[{1, 1, 1, 0, 1}, x])/(3*s) - ((I/2)*Pi*G[{1, 1, 1, 0, 1}, x])/
     s - (211*G[{1, 1, 1, 1, 0}, x])/(3*s) + ((9*I)*Pi*G[{1, 1, 1, 1, 0}, x])/
     s - (145*G[{1, 1, 1, 1, 1}, x])/(2*s) + 
    ((28*I)*Pi*G[{1, 1, 1, 1, 1}, x])/s - (29*G[{0, 0, 0, 0, 0, 0}, x])/s + 
    G[{0, 0, 0, 0, 0, 1}, x]/s + G[{0, 0, 0, 0, 1, 0}, x]/s - 
    (10*G[{0, 0, 0, 0, 1, 1}, x])/s + (15*G[{0, 0, 0, 1, 0, 0}, x])/s - 
    (29*G[{0, 0, 0, 1, 0, 1}, x])/(2*s) - (29*G[{0, 0, 0, 1, 1, 0}, x])/
     (2*s) + (50*G[{0, 0, 0, 1, 1, 1}, x])/s + (9*G[{0, 0, 1, 0, 0, 0}, x])/
     s + (14*G[{0, 0, 1, 0, 0, 1}, x])/s + (14*G[{0, 0, 1, 0, 1, 0}, x])/s - 
    (27*G[{0, 0, 1, 0, 1, 1}, x])/(2*s) + (31*G[{0, 0, 1, 1, 0, 0}, x])/
     (2*s) - (33*G[{0, 0, 1, 1, 0, 1}, x])/s - (33*G[{0, 0, 1, 1, 1, 0}, x])/
     s + (32*G[{0, 0, 1, 1, 1, 1}, x])/s - (4*G[{0, 1, 0, 0, 0, 0}, x])/s + 
    (9*G[{0, 1, 0, 0, 0, 1}, x])/s + (9*G[{0, 1, 0, 0, 1, 0}, x])/s - 
    (7*G[{0, 1, 0, 0, 1, 1}, x])/s - (2*G[{0, 1, 0, 1, 0, 0}, x])/s + 
    (11*G[{0, 1, 0, 1, 0, 1}, x])/(2*s) + (11*G[{0, 1, 0, 1, 1, 0}, x])/
     (2*s) - (20*G[{0, 1, 0, 1, 1, 1}, x])/s + (30*G[{0, 1, 1, 0, 0, 0}, x])/
     s - (17*G[{0, 1, 1, 0, 0, 1}, x])/s - (17*G[{0, 1, 1, 0, 1, 0}, x])/s - 
    G[{0, 1, 1, 0, 1, 1}, x]/(2*s) - (39*G[{0, 1, 1, 1, 0, 0}, x])/(2*s) + 
    (12*G[{0, 1, 1, 1, 0, 1}, x])/s + (12*G[{0, 1, 1, 1, 1, 0}, x])/s - 
    (12*G[{1, 0, 0, 0, 0, 1}, x])/s - (12*G[{1, 0, 0, 0, 1, 0}, x])/s + 
    (39*G[{1, 0, 0, 0, 1, 1}, x])/(2*s) + G[{1, 0, 0, 1, 0, 0}, x]/(2*s) + 
    (17*G[{1, 0, 0, 1, 0, 1}, x])/s + (17*G[{1, 0, 0, 1, 1, 0}, x])/s - 
    (30*G[{1, 0, 0, 1, 1, 1}, x])/s + (20*G[{1, 0, 1, 0, 0, 0}, x])/s - 
    (11*G[{1, 0, 1, 0, 0, 1}, x])/(2*s) - (11*G[{1, 0, 1, 0, 1, 0}, x])/
     (2*s) + (2*G[{1, 0, 1, 0, 1, 1}, x])/s + (7*G[{1, 0, 1, 1, 0, 0}, x])/
     s - (9*G[{1, 0, 1, 1, 0, 1}, x])/s - (9*G[{1, 0, 1, 1, 1, 0}, x])/s + 
    (4*G[{1, 0, 1, 1, 1, 1}, x])/s - (32*G[{1, 1, 0, 0, 0, 0}, x])/s + 
    (33*G[{1, 1, 0, 0, 0, 1}, x])/s + (33*G[{1, 1, 0, 0, 1, 0}, x])/s - 
    (31*G[{1, 1, 0, 0, 1, 1}, x])/(2*s) + (27*G[{1, 1, 0, 1, 0, 0}, x])/
     (2*s) - (14*G[{1, 1, 0, 1, 0, 1}, x])/s - (14*G[{1, 1, 0, 1, 1, 0}, x])/
     s - (9*G[{1, 1, 0, 1, 1, 1}, x])/s - (50*G[{1, 1, 1, 0, 0, 0}, x])/s + 
    (29*G[{1, 1, 1, 0, 0, 1}, x])/(2*s) + (29*G[{1, 1, 1, 0, 1, 0}, x])/
     (2*s) - (15*G[{1, 1, 1, 0, 1, 1}, x])/s + (10*G[{1, 1, 1, 1, 0, 0}, x])/
     s - G[{1, 1, 1, 1, 0, 1}, x]/s - G[{1, 1, 1, 1, 1, 0}, x]/s + 
    (29*G[{1, 1, 1, 1, 1, 1}, x])/s + (1873*Zeta[3])/(18*s) - 
    (((91*I)/2)*Pi*Zeta[3])/s + (1579*Pi^2*Zeta[3])/(72*s) - 
    (((29*I)/3)*Pi^3*Zeta[3])/s - (10129*G[{0}, x]*Zeta[3])/(72*s) - 
    (((709*I)/36)*Pi*G[{0}, x]*Zeta[3])/s - (3*Pi^2*G[{0}, x]*Zeta[3])/s + 
    (15437*G[{1}, x]*Zeta[3])/(72*s) + (((2167*I)/36)*Pi*G[{1}, x]*Zeta[3])/
     s - (37*Pi^2*G[{1}, x]*Zeta[3])/(12*s) + (2375*G[{0, 0}, x]*Zeta[3])/
     (36*s) + ((13*I)*Pi*G[{0, 0}, x]*Zeta[3])/s + 
    (47*G[{0, 1}, x]*Zeta[3])/(4*s) - (((27*I)/2)*Pi*G[{0, 1}, x]*Zeta[3])/
     s + (98*G[{1, 0}, x]*Zeta[3])/(3*s) + 
    (((17*I)/2)*Pi*G[{1, 0}, x]*Zeta[3])/s - (2467*G[{1, 1}, x]*Zeta[3])/
     (18*s) - ((17*I)*Pi*G[{1, 1}, x]*Zeta[3])/s + 
    (3*G[{0, 0, 0}, x]*Zeta[3])/s + (19*G[{0, 0, 1}, x]*Zeta[3])/(2*s) + 
    (12*G[{0, 1, 0}, x]*Zeta[3])/s + (25*G[{0, 1, 1}, x]*Zeta[3])/(2*s) - 
    (5*G[{1, 0, 0}, x]*Zeta[3])/(2*s) - (21*G[{1, 0, 1}, x]*Zeta[3])/(2*s) - 
    (55*G[{1, 1, 0}, x]*Zeta[3])/(2*s) + (13*G[{1, 1, 1}, x]*Zeta[3])/(2*s) - 
    (61*Zeta[3]^2)/(4*s) + FF[x/s]*((-4027*Pi^2)/144 - ((112*I)/3)*Pi^3 - 
      (211*Pi^4)/40 + (175*Pi^2*G[{0}, x])/12 + ((35*I)/3)*Pi^3*G[{0}, x] + 
      (175*Pi^2*G[{1}, x])/12 - ((14*I)/3)*Pi^3*G[{1}, x] - 
      (4027*G[{0, 0}, x])/72 - ((224*I)/3)*Pi*G[{0, 0}, x] - 
      (49*Pi^2*G[{0, 0}, x])/8 + (4027*G[{0, 1}, x])/72 + 
      ((224*I)/3)*Pi*G[{0, 1}, x] + (49*Pi^2*G[{0, 1}, x])/8 + 
      (4027*G[{1, 0}, x])/72 + ((224*I)/3)*Pi*G[{1, 0}, x] + 
      (49*Pi^2*G[{1, 0}, x])/8 - (4027*G[{1, 1}, x])/72 - 
      ((224*I)/3)*Pi*G[{1, 1}, x] - (49*Pi^2*G[{1, 1}, x])/8 - 
      (281*G[{0, 0, 0}, x])/12 + (95*I)*Pi*G[{0, 0, 0}, x] - 
      (175*G[{0, 0, 1}, x])/6 + (42*I)*Pi*G[{0, 0, 1}, x] - 
      (175*G[{0, 1, 0}, x])/6 - (56*I)*Pi*G[{0, 1, 0}, x] + 
      (327*G[{0, 1, 1}, x])/4 - (81*I)*Pi*G[{0, 1, 1}, x] + 
      (327*G[{1, 0, 0}, x])/4 - (81*I)*Pi*G[{1, 0, 0}, x] - 
      (175*G[{1, 0, 1}, x])/6 - (56*I)*Pi*G[{1, 0, 1}, x] - 
      (175*G[{1, 1, 0}, x])/6 + (42*I)*Pi*G[{1, 1, 0}, x] - 
      (281*G[{1, 1, 1}, x])/12 + (95*I)*Pi*G[{1, 1, 1}, x] + 
      (241*G[{0, 0, 0, 0}, x])/2 - (51*G[{0, 0, 0, 1}, x])/2 - 
      (51*G[{0, 0, 1, 0}, x])/2 + (135*G[{0, 0, 1, 1}, x])/2 - 
      (163*G[{0, 1, 0, 0}, x])/2 + (51*G[{0, 1, 0, 1}, x])/2 + 
      (51*G[{0, 1, 1, 0}, x])/2 - (213*G[{0, 1, 1, 1}, x])/2 - 
      (213*G[{1, 0, 0, 0}, x])/2 + (51*G[{1, 0, 0, 1}, x])/2 + 
      (51*G[{1, 0, 1, 0}, x])/2 - (163*G[{1, 0, 1, 1}, x])/2 + 
      (135*G[{1, 1, 0, 0}, x])/2 - (51*G[{1, 1, 0, 1}, x])/2 - 
      (51*G[{1, 1, 1, 0}, x])/2 + (241*G[{1, 1, 1, 1}, x])/2 - 
      (1331*Zeta[3])/12 - (73*I)*Pi*Zeta[3] - 42*G[{0}, x]*Zeta[3] + 
      56*G[{1}, x]*Zeta[3]) + (949*Zeta[5])/(24*s) + ((30*I)*Pi*Zeta[5])/s - 
    (23*G[{0}, x]*Zeta[5])/s - (43*G[{1}, x]*Zeta[5])/(4*s) + 
    FF[1/(s*(1 - x))]*(((2725*I)/432)*Pi^3 - (6679*Pi^4)/1080 - 
      ((2317*I)/1080)*Pi^5 - (4645*Pi^6)/6048 + ((216181*I)/2592)*Pi*
       G[{0}, x] + (275*Pi^2*G[{0}, x])/432 + ((5375*I)/108)*Pi^3*G[{0}, x] + 
      (11297*Pi^4*G[{0}, x])/4320 + ((769*I)/720)*Pi^5*G[{0}, x] - 
      ((31*I)/36)*Pi^3*G[{1}, x] + (5*Pi^4*G[{1}, x])/72 + 
      (216181*G[{0, 0}, x])/2592 - ((38477*I)/216)*Pi*G[{0, 0}, x] - 
      (3763*Pi^2*G[{0, 0}, x])/216 - ((83*I)/4)*Pi^3*G[{0, 0}, x] - 
      (217*Pi^4*G[{0, 0}, x])/60 + ((991*I)/12)*Pi*G[{0, 1}, x] - 
      (575*Pi^2*G[{0, 1}, x])/36 - ((667*I)/36)*Pi^3*G[{0, 1}, x] + 
      (61*Pi^4*G[{0, 1}, x])/180 + ((3221*I)/72)*Pi*G[{1, 0}, x] - 
      (17*Pi^2*G[{1, 0}, x])/36 - ((107*I)/72)*Pi^3*G[{1, 0}, x] + 
      (I/6)*Pi^3*G[{1, 1}, x] - (6617*G[{0, 0, 0}, x])/24 + 
      ((1327*I)/12)*Pi*G[{0, 0, 0}, x] + (701*Pi^2*G[{0, 0, 0}, x])/24 + 
      ((49*I)/3)*Pi^3*G[{0, 0, 0}, x] + (991*G[{0, 0, 1}, x])/12 - 
      ((4495*I)/36)*Pi*G[{0, 0, 1}, x] + (263*Pi^2*G[{0, 0, 1}, x])/24 - 
      ((5*I)/2)*Pi^3*G[{0, 0, 1}, x] + (991*G[{0, 1, 0}, x])/12 - 
      ((1523*I)/36)*Pi*G[{0, 1, 0}, x] + (1499*Pi^2*G[{0, 1, 0}, x])/72 - 
      ((83*I)/12)*Pi^3*G[{0, 1, 0}, x] + (55*I)*Pi*G[{0, 1, 1}, x] - 
      (109*Pi^2*G[{0, 1, 1}, x])/12 + ((205*I)/12)*Pi^3*G[{0, 1, 1}, x] + 
      (3221*G[{1, 0, 0}, x])/72 + ((3*I)/2)*Pi*G[{1, 0, 0}, x] + 
      (29*Pi^2*G[{1, 0, 0}, x])/72 - ((23*I)/4)*Pi*G[{1, 0, 1}, x] + 
      (2*Pi^2*G[{1, 0, 1}, x])/3 - ((7*I)/12)*Pi*G[{1, 1, 0}, x] + 
      (Pi^2*G[{1, 1, 0}, x])/2 + (1481*G[{0, 0, 0, 0}, x])/36 - 
      ((196*I)/3)*Pi*G[{0, 0, 0, 0}, x] - (3*Pi^2*G[{0, 0, 0, 0}, x])/4 + 
      (2617*G[{0, 0, 0, 1}, x])/36 + ((1717*I)/12)*Pi*G[{0, 0, 0, 1}, x] + 
      (55*Pi^2*G[{0, 0, 0, 1}, x])/3 + (2617*G[{0, 0, 1, 0}, x])/36 + 
      ((193*I)/4)*Pi*G[{0, 0, 1, 0}, x] + (307*Pi^2*G[{0, 0, 1, 0}, x])/12 - 
      (6635*G[{0, 0, 1, 1}, x])/36 - ((115*I)/2)*Pi*G[{0, 0, 1, 1}, x] - 
      (21*Pi^2*G[{0, 0, 1, 1}, x])/2 - (1513*G[{0, 1, 0, 0}, x])/18 - 
      ((15*I)/2)*Pi*G[{0, 1, 0, 0}, x] + (47*Pi^2*G[{0, 1, 0, 0}, x])/4 + 
      55*G[{0, 1, 0, 1}, x] - ((211*I)/12)*Pi*G[{0, 1, 0, 1}, x] - 
      (49*Pi^2*G[{0, 1, 0, 1}, x])/12 + 55*G[{0, 1, 1, 0}, x] + 
      ((401*I)/12)*Pi*G[{0, 1, 1, 0}, x] - (121*Pi^2*G[{0, 1, 1, 0}, x])/6 + 
      ((8*I)/3)*Pi*G[{0, 1, 1, 1}, x] + (4*Pi^2*G[{0, 1, 1, 1}, x])/3 + 
      (17*G[{1, 0, 0, 0}, x])/6 - ((73*I)/6)*Pi*G[{1, 0, 0, 0}, x] - 
      (23*G[{1, 0, 0, 1}, x])/4 - ((8*I)/3)*Pi*G[{1, 0, 0, 1}, x] - 
      (23*G[{1, 0, 1, 0}, x])/4 + ((5*I)/2)*Pi*G[{1, 0, 1, 0}, x] - 
      ((8*I)/3)*Pi*G[{1, 0, 1, 1}, x] - (7*G[{1, 1, 0, 0}, x])/12 - 
      (3*I)*Pi*G[{1, 1, 0, 0}, x] + I*Pi*G[{1, 1, 0, 1}, x] + 
      (243*G[{0, 0, 0, 0, 0}, x])/2 + (80*I)*Pi*G[{0, 0, 0, 0, 0}, x] - 
      (395*G[{0, 0, 0, 0, 1}, x])/3 + (81*I)*Pi*G[{0, 0, 0, 0, 1}, x] - 
      (395*G[{0, 0, 0, 1, 0}, x])/3 - ((17*I)/2)*Pi*G[{0, 0, 0, 1, 0}, x] + 
      (2767*G[{0, 0, 0, 1, 1}, x])/12 - ((307*I)/2)*Pi*
       G[{0, 0, 0, 1, 1}, x] - (227*G[{0, 0, 1, 0, 0}, x])/4 - 
      (37*I)*Pi*G[{0, 0, 1, 0, 0}, x] + (365*G[{0, 0, 1, 0, 1}, x])/6 - 
      ((233*I)/2)*Pi*G[{0, 0, 1, 0, 1}, x] + (365*G[{0, 0, 1, 1, 0}, x])/6 - 
      ((41*I)/2)*Pi*G[{0, 0, 1, 1, 0}, x] - 58*G[{0, 0, 1, 1, 1}, x] + 
      (179*I)*Pi*G[{0, 0, 1, 1, 1}, x] + 39*G[{0, 1, 0, 0, 0}, x] - 
      I*Pi*G[{0, 1, 0, 0, 0}, x] - (155*G[{0, 1, 0, 0, 1}, x])/3 - 
      (25*I)*Pi*G[{0, 1, 0, 0, 1}, x] - (155*G[{0, 1, 0, 1, 0}, x])/3 - 
      ((5*I)/2)*Pi*G[{0, 1, 0, 1, 0}, x] + (409*G[{0, 1, 0, 1, 1}, x])/12 + 
      ((49*I)/2)*Pi*G[{0, 1, 0, 1, 1}, x] + (123*G[{0, 1, 1, 0, 0}, x])/4 + 
      I*Pi*G[{0, 1, 1, 0, 0}, x] + (8*G[{0, 1, 1, 0, 1}, x])/3 + 
      ((13*I)/2)*Pi*G[{0, 1, 1, 0, 1}, x] + (8*G[{0, 1, 1, 1, 0}, x])/3 - 
      ((39*I)/2)*Pi*G[{0, 1, 1, 1, 0}, x] + (12*I)*Pi*G[{0, 1, 1, 1, 1}, x] - 
      (41*G[{1, 0, 0, 0, 0}, x])/2 + (25*G[{1, 0, 0, 0, 1}, x])/3 + 
      (25*G[{1, 0, 0, 1, 0}, x])/3 - 11*G[{1, 0, 0, 1, 1}, x] + 
      (31*G[{1, 0, 1, 0, 0}, x])/6 - (8*G[{1, 0, 1, 0, 1}, x])/3 - 
      (8*G[{1, 0, 1, 1, 0}, x])/3 - 4*G[{1, 1, 0, 0, 0}, x] + 
      G[{1, 1, 0, 0, 1}, x] + G[{1, 1, 0, 1, 0}, x] + 
      85*G[{0, 0, 0, 0, 0, 0}, x] - 5*G[{0, 0, 0, 0, 0, 1}, x] - 
      5*G[{0, 0, 0, 0, 1, 0}, x] + 86*G[{0, 0, 0, 0, 1, 1}, x] - 
      33*G[{0, 0, 0, 1, 0, 0}, x] + (49*G[{0, 0, 0, 1, 0, 1}, x])/2 + 
      (49*G[{0, 0, 0, 1, 1, 0}, x])/2 - 178*G[{0, 0, 0, 1, 1, 1}, x] + 
      3*G[{0, 0, 1, 0, 0, 0}, x] - 40*G[{0, 0, 1, 0, 0, 1}, x] - 
      40*G[{0, 0, 1, 0, 1, 0}, x] - (153*G[{0, 0, 1, 0, 1, 1}, x])/2 + 
      (61*G[{0, 0, 1, 1, 0, 0}, x])/2 - 51*G[{0, 0, 1, 1, 0, 1}, x] - 
      51*G[{0, 0, 1, 1, 1, 0}, x] + 230*G[{0, 0, 1, 1, 1, 1}, x] + 
      44*G[{0, 1, 0, 0, 0, 0}, x] - 45*G[{0, 1, 0, 0, 0, 1}, x] - 
      45*G[{0, 1, 0, 0, 1, 0}, x] + 20*G[{0, 1, 0, 0, 1, 1}, x] - 
      11*G[{0, 1, 0, 1, 0, 0}, x] + (17*G[{0, 1, 0, 1, 0, 1}, x])/2 + 
      (17*G[{0, 1, 0, 1, 1, 0}, x])/2 + 16*G[{0, 1, 0, 1, 1, 1}, x] - 
      48*G[{0, 1, 1, 0, 0, 0}, x] + 49*G[{0, 1, 1, 0, 0, 1}, x] + 
      49*G[{0, 1, 1, 0, 1, 0}, x] - (85*G[{0, 1, 1, 0, 1, 1}, x])/2 - 
      (63*G[{0, 1, 1, 1, 0, 0}, x])/2 + 12*G[{0, 1, 1, 1, 0, 1}, x] + 
      12*G[{0, 1, 1, 1, 1, 0}, x] - (2725*Zeta[3])/72 - 
      ((314*I)/3)*Pi*Zeta[3] - (733*Pi^2*Zeta[3])/36 - 
      ((32*I)/3)*Pi^3*Zeta[3] + (3199*G[{0}, x]*Zeta[3])/18 - 
      ((575*I)/18)*Pi*G[{0}, x]*Zeta[3] + 26*Pi^2*G[{0}, x]*Zeta[3] + 
      (31*G[{1}, x]*Zeta[3])/6 - (6*I)*Pi*G[{1}, x]*Zeta[3] - 
      (4127*G[{0, 0}, x]*Zeta[3])/18 + (10*I)*Pi*G[{0, 0}, x]*Zeta[3] + 
      (135*G[{0, 1}, x]*Zeta[3])/4 - ((63*I)/2)*Pi*G[{0, 1}, x]*Zeta[3] - 
      (4*G[{1, 0}, x]*Zeta[3])/3 - G[{1, 1}, x]*Zeta[3] + 
      45*G[{0, 0, 0}, x]*Zeta[3] - (11*G[{0, 0, 1}, x]*Zeta[3])/2 - 
      57*G[{0, 1, 0}, x]*Zeta[3] + (121*G[{0, 1, 1}, x]*Zeta[3])/2 + 
      (155*Zeta[3]^2)/4 - (481*Zeta[5])/3 - (30*I)*Pi*Zeta[5] + 
      70*G[{0}, x]*Zeta[5]) + FF[1/(s*x)]*(-61987/1296 + 
      ((404257*I)/2592)*Pi + (216163*Pi^2)/31104 + ((123779*I)/1296)*Pi^3 + 
      (858563*Pi^4)/77760 - ((8009*I)/4320)*Pi^5 - (9257*Pi^6)/54432 + 
      (74989*G[{0}, x])/1728 + ((144433*I)/2592)*Pi*G[{0}, x] - 
      (4883*Pi^2*G[{0}, x])/432 - ((9481*I)/432)*Pi^3*G[{0}, x] - 
      (2381*Pi^4*G[{0}, x])/432 - ((61*I)/360)*Pi^5*G[{0}, x] + 
      (438193*G[{1}, x])/2592 - ((348647*I)/2592)*Pi*G[{1}, x] - 
      (10159*Pi^2*G[{1}, x])/432 - ((41893*I)/432)*Pi^3*G[{1}, x] - 
      (10321*Pi^4*G[{1}, x])/1080 + ((257*I)/180)*Pi^5*G[{1}, x] + 
      (397*G[{0, 0}, x])/2592 + ((866*I)/27)*Pi*G[{0, 0}, x] - 
      (1259*Pi^2*G[{0, 0}, x])/216 + ((385*I)/24)*Pi^3*G[{0, 0}, x] - 
      (5*Pi^4*G[{0, 0}, x])/18 + (61*G[{0, 1}, x])/3 - 
      ((2273*I)/12)*Pi*G[{0, 1}, x] + (27415*Pi^2*G[{0, 1}, x])/432 + 
      ((41*I)/18)*Pi^3*G[{0, 1}, x] - (73*Pi^4*G[{0, 1}, x])/90 + 
      (61*G[{1, 0}, x])/3 - ((15869*I)/72)*Pi*G[{1, 0}, x] + 
      (25273*Pi^2*G[{1, 0}, x])/432 + ((2263*I)/72)*Pi^3*G[{1, 0}, x] + 
      (253*Pi^4*G[{1, 0}, x])/72 - (520343*G[{1, 1}, x])/2592 + 
      ((18077*I)/108)*Pi*G[{1, 1}, x] + (8197*Pi^2*G[{1, 1}, x])/216 + 
      ((1097*I)/18)*Pi^3*G[{1, 1}, x] + (93*Pi^4*G[{1, 1}, x])/40 - 
      (463*G[{0, 0, 0}, x])/12 - ((91*I)/6)*Pi*G[{0, 0, 0}, x] + 
      (5*Pi^2*G[{0, 0, 0}, x])/9 + I*Pi^3*G[{0, 0, 0}, x] + 
      (361*G[{0, 0, 1}, x])/6 + ((2621*I)/18)*Pi*G[{0, 0, 1}, x] - 
      (1205*Pi^2*G[{0, 0, 1}, x])/72 + (I/4)*Pi^3*G[{0, 0, 1}, x] + 
      (361*G[{0, 1, 0}, x])/6 + ((3401*I)/72)*Pi*G[{0, 1, 0}, x] + 
      (43*Pi^2*G[{0, 1, 0}, x])/6 + ((23*I)/12)*Pi^3*G[{0, 1, 0}, x] - 
      (709*G[{0, 1, 1}, x])/3 - ((601*I)/8)*Pi*G[{0, 1, 1}, x] + 
      (493*Pi^2*G[{0, 1, 1}, x])/72 + ((11*I)/2)*Pi^3*G[{0, 1, 1}, x] - 
      (22387*G[{1, 0, 0}, x])/72 - ((3397*I)/24)*Pi*G[{1, 0, 0}, x] + 
      (613*Pi^2*G[{1, 0, 0}, x])/72 - ((5*I)/2)*Pi^3*G[{1, 0, 0}, x] + 
      (934*G[{1, 0, 1}, x])/9 + ((9179*I)/72)*Pi*G[{1, 0, 1}, x] - 
      (85*Pi^2*G[{1, 0, 1}, x])/8 + ((49*I)/4)*Pi^3*G[{1, 0, 1}, x] + 
      (934*G[{1, 1, 0}, x])/9 + ((8131*I)/36)*Pi*G[{1, 1, 0}, x] - 
      (301*Pi^2*G[{1, 1, 0}, x])/36 - ((137*I)/12)*Pi^3*G[{1, 1, 0}, x] + 
      (1085*G[{1, 1, 1}, x])/18 - (176*I)*Pi*G[{1, 1, 1}, x] - 
      (1591*Pi^2*G[{1, 1, 1}, x])/36 - (5*I)*Pi^3*G[{1, 1, 1}, x] + 
      (97*G[{0, 0, 0, 0}, x])/6 + ((113*I)/3)*Pi*G[{0, 0, 0, 0}, x] + 
      Pi^2*G[{0, 0, 0, 0}, x] - (28*G[{0, 0, 0, 1}, x])/3 + 
      (44*I)*Pi*G[{0, 0, 0, 1}, x] + 2*Pi^2*G[{0, 0, 0, 1}, x] - 
      (28*G[{0, 0, 1, 0}, x])/3 + ((59*I)/12)*Pi*G[{0, 0, 1, 0}, x] + 
      (16*Pi^2*G[{0, 0, 1, 0}, x])/3 + (2789*G[{0, 0, 1, 1}, x])/18 - 
      ((149*I)/4)*Pi*G[{0, 0, 1, 1}, x] - (7*Pi^2*G[{0, 0, 1, 1}, x])/4 + 
      (2791*G[{0, 1, 0, 0}, x])/36 + ((113*I)/3)*Pi*G[{0, 1, 0, 0}, x] + 
      (37*Pi^2*G[{0, 1, 0, 0}, x])/12 - (727*G[{0, 1, 0, 1}, x])/24 - 
      ((247*I)/4)*Pi*G[{0, 1, 0, 1}, x] - (7*Pi^2*G[{0, 1, 0, 1}, x])/3 - 
      (727*G[{0, 1, 1, 0}, x])/24 - ((619*I)/12)*Pi*G[{0, 1, 1, 0}, x] - 
      (11*Pi^2*G[{0, 1, 1, 0}, x])/6 + (221*G[{0, 1, 1, 1}, x])/12 + 
      (138*I)*Pi*G[{0, 1, 1, 1}, x] + (Pi^2*G[{0, 1, 1, 1}, x])/2 - 
      (257*G[{1, 0, 0, 0}, x])/4 + ((363*I)/2)*Pi*G[{1, 0, 0, 0}, x] - 
      (Pi^2*G[{1, 0, 0, 0}, x])/2 - (593*G[{1, 0, 0, 1}, x])/24 - 
      ((359*I)/6)*Pi*G[{1, 0, 0, 1}, x] + (109*Pi^2*G[{1, 0, 0, 1}, x])/6 - 
      (593*G[{1, 0, 1, 0}, x])/24 - ((233*I)/4)*Pi*G[{1, 0, 1, 0}, x] + 
      (13*Pi^2*G[{1, 0, 1, 0}, x])/6 + (3889*G[{1, 0, 1, 1}, x])/36 - 
      ((475*I)/12)*Pi*G[{1, 0, 1, 1}, x] - (95*Pi^2*G[{1, 0, 1, 1}, x])/12 + 
      (13801*G[{1, 1, 0, 0}, x])/36 - (29*I)*Pi*G[{1, 1, 0, 0}, x] + 
      (59*Pi^2*G[{1, 1, 0, 0}, x])/4 - (605*G[{1, 1, 0, 1}, x])/3 - 
      ((1303*I)/12)*Pi*G[{1, 1, 0, 1}, x] - (121*Pi^2*G[{1, 1, 0, 1}, x])/6 - 
      (605*G[{1, 1, 1, 0}, x])/3 - ((377*I)/4)*Pi*G[{1, 1, 1, 0}, x] - 
      18*Pi^2*G[{1, 1, 1, 0}, x] + 79*G[{1, 1, 1, 1}, x] + 
      ((731*I)/3)*Pi*G[{1, 1, 1, 1}, x] + (11*Pi^2*G[{1, 1, 1, 1}, x])/2 + 
      (110*G[{0, 0, 0, 0, 0}, x])/3 + 12*G[{0, 0, 0, 0, 1}, x] + 
      (6*I)*Pi*G[{0, 0, 0, 0, 1}, x] + 12*G[{0, 0, 0, 1, 0}, x] - 
      (9*I)*Pi*G[{0, 0, 0, 1, 0}, x] + 32*G[{0, 0, 0, 1, 1}, x] - 
      (163*G[{0, 0, 1, 0, 0}, x])/3 + I*Pi*G[{0, 0, 1, 0, 0}, x] + 
      (237*G[{0, 0, 1, 0, 1}, x])/4 - (13*I)*Pi*G[{0, 0, 1, 0, 1}, x] + 
      (237*G[{0, 0, 1, 1, 0}, x])/4 - (8*I)*Pi*G[{0, 0, 1, 1, 0}, x] - 
      (263*G[{0, 0, 1, 1, 1}, x])/3 + (27*I)*Pi*G[{0, 0, 1, 1, 1}, x] + 
      (155*G[{0, 1, 0, 0, 0}, x])/6 + (20*G[{0, 1, 0, 0, 1}, x])/3 - 
      (2*I)*Pi*G[{0, 1, 0, 0, 1}, x] + (20*G[{0, 1, 0, 1, 0}, x])/3 + 
      (6*I)*Pi*G[{0, 1, 0, 1, 0}, x] - (821*G[{0, 1, 0, 1, 1}, x])/12 - 
      (3*I)*Pi*G[{0, 1, 0, 1, 1}, x] + (1019*G[{0, 1, 1, 0, 0}, x])/12 + 
      (9*I)*Pi*G[{0, 1, 1, 0, 0}, x] - (273*G[{0, 1, 1, 0, 1}, x])/2 - 
      (13*I)*Pi*G[{0, 1, 1, 0, 1}, x] - (273*G[{0, 1, 1, 1, 0}, x])/2 - 
      (13*I)*Pi*G[{0, 1, 1, 1, 0}, x] + (549*G[{0, 1, 1, 1, 1}, x])/2 + 
      (12*I)*Pi*G[{0, 1, 1, 1, 1}, x] + 248*G[{1, 0, 0, 0, 0}, x] + 
      (12*I)*Pi*G[{1, 0, 0, 0, 0}, x] - (133*G[{1, 0, 0, 0, 1}, x])/2 - 
      I*Pi*G[{1, 0, 0, 0, 1}, x] - (133*G[{1, 0, 0, 1, 0}, x])/2 - 
      (37*I)*Pi*G[{1, 0, 0, 1, 0}, x] + (20*G[{1, 0, 0, 1, 1}, x])/3 + 
      (21*I)*Pi*G[{1, 0, 0, 1, 1}, x] - (269*G[{1, 0, 1, 0, 0}, x])/3 - 
      (42*I)*Pi*G[{1, 0, 1, 0, 0}, x] + (377*G[{1, 0, 1, 0, 1}, x])/12 + 
      (12*I)*Pi*G[{1, 0, 1, 0, 1}, x] + (377*G[{1, 0, 1, 1, 0}, x])/12 + 
      (25*I)*Pi*G[{1, 0, 1, 1, 0}, x] - (457*G[{1, 0, 1, 1, 1}, x])/6 + 
      (6*I)*Pi*G[{1, 0, 1, 1, 1}, x] - (56*G[{1, 1, 0, 0, 0}, x])/3 - 
      (153*I)*Pi*G[{1, 1, 0, 0, 0}, x] - (109*G[{1, 1, 0, 0, 1}, x])/2 - 
      (5*I)*Pi*G[{1, 1, 0, 0, 1}, x] - (109*G[{1, 1, 0, 1, 0}, x])/2 + 
      (104*I)*Pi*G[{1, 1, 0, 1, 0}, x] - (13*G[{1, 1, 0, 1, 1}, x])/12 + 
      (61*I)*Pi*G[{1, 1, 0, 1, 1}, x] - (1021*G[{1, 1, 1, 0, 0}, x])/4 + 
      (189*I)*Pi*G[{1, 1, 1, 0, 0}, x] + 214*G[{1, 1, 1, 0, 1}, x] + 
      214*G[{1, 1, 1, 1, 0}, x] - (84*I)*Pi*G[{1, 1, 1, 1, 0}, x] - 
      (37*G[{1, 1, 1, 1, 1}, x])/3 - (108*I)*Pi*G[{1, 1, 1, 1, 1}, x] + 
      6*G[{0, 0, 0, 0, 1, 1}, x] - 3*G[{0, 0, 0, 1, 0, 0}, x] - 
      6*G[{0, 0, 0, 1, 0, 1}, x] - 6*G[{0, 0, 0, 1, 1, 0}, x] + 
      6*G[{0, 0, 0, 1, 1, 1}, x] + G[{0, 0, 1, 0, 0, 1}, x] + 
      G[{0, 0, 1, 0, 1, 0}, x] - 14*G[{0, 0, 1, 0, 1, 1}, x] + 
      14*G[{0, 0, 1, 1, 0, 0}, x] - 22*G[{0, 0, 1, 1, 0, 1}, x] - 
      22*G[{0, 0, 1, 1, 1, 0}, x] + 49*G[{0, 0, 1, 1, 1, 1}, x] + 
      2*G[{0, 1, 0, 0, 0, 0}, x] - 2*G[{0, 1, 0, 0, 0, 1}, x] - 
      2*G[{0, 1, 0, 0, 1, 0}, x] - G[{0, 1, 0, 1, 0, 0}, x] + 
      7*G[{0, 1, 0, 1, 0, 1}, x] + 7*G[{0, 1, 0, 1, 1, 0}, x] - 
      10*G[{0, 1, 0, 1, 1, 1}, x] + 17*G[{0, 1, 1, 0, 0, 0}, x] - 
      8*G[{0, 1, 1, 0, 0, 1}, x] - 8*G[{0, 1, 1, 0, 1, 0}, x] - 
      5*G[{0, 1, 1, 0, 1, 1}, x] - 25*G[{0, 1, 1, 1, 0, 0}, x] + 
      12*G[{0, 1, 1, 1, 0, 1}, x] + 12*G[{0, 1, 1, 1, 1, 0}, x] + 
      12*G[{1, 0, 0, 0, 0, 1}, x] + 12*G[{1, 0, 0, 0, 1, 0}, x] - 
      13*G[{1, 0, 0, 0, 1, 1}, x] + 37*G[{1, 0, 0, 1, 0, 0}, x] - 
      74*G[{1, 0, 0, 1, 0, 1}, x] - 74*G[{1, 0, 0, 1, 1, 0}, x] + 
      95*G[{1, 0, 0, 1, 1, 1}, x] - 46*G[{1, 0, 1, 0, 0, 0}, x] + 
      4*G[{1, 0, 1, 0, 0, 1}, x] + 4*G[{1, 0, 1, 0, 1, 0}, x] + 
      8*G[{1, 0, 1, 0, 1, 1}, x] - 27*G[{1, 0, 1, 1, 0, 0}, x] + 
      52*G[{1, 0, 1, 1, 0, 1}, x] + 52*G[{1, 0, 1, 1, 1, 0}, x] - 
      46*G[{1, 0, 1, 1, 1, 1}, x] - 149*G[{1, 1, 0, 0, 0, 0}, x] - 
      4*G[{1, 1, 0, 0, 0, 1}, x] - 4*G[{1, 1, 0, 0, 1, 0}, x] - 
      G[{1, 1, 0, 0, 1, 1}, x] + 49*G[{1, 1, 0, 1, 0, 0}, x] + 
      55*G[{1, 1, 0, 1, 0, 1}, x] + 55*G[{1, 1, 0, 1, 1, 0}, x] + 
      6*G[{1, 1, 0, 1, 1, 1}, x] + 234*G[{1, 1, 1, 0, 0, 0}, x] - 
      45*G[{1, 1, 1, 0, 0, 1}, x] - 45*G[{1, 1, 1, 0, 1, 0}, x] + 
      45*G[{1, 1, 1, 0, 1, 1}, x] - 90*G[{1, 1, 1, 1, 0, 0}, x] + 
      6*G[{1, 1, 1, 1, 0, 1}, x] + 6*G[{1, 1, 1, 1, 1, 0}, x] - 
      114*G[{1, 1, 1, 1, 1, 1}, x] + (14117*Zeta[3])/54 - 
      ((1849*I)/72)*Pi*Zeta[3] + (7111*Pi^2*Zeta[3])/432 - 
      ((317*I)/24)*Pi^3*Zeta[3] - (13585*G[{0}, x]*Zeta[3])/72 - 
      ((673*I)/36)*Pi*G[{0}, x]*Zeta[3] + (11*Pi^2*G[{0}, x]*Zeta[3])/6 - 
      (10817*G[{1}, x]*Zeta[3])/24 - ((559*I)/9)*Pi*G[{1}, x]*Zeta[3] - 
      13*Pi^2*G[{1}, x]*Zeta[3] + (2753*G[{0, 0}, x]*Zeta[3])/36 + 
      ((17*I)/2)*Pi*G[{0, 0}, x]*Zeta[3] - (869*G[{0, 1}, x]*Zeta[3])/12 - 
      (19*I)*Pi*G[{0, 1}, x]*Zeta[3] - (298*G[{1, 0}, x]*Zeta[3])/3 + 
      (8*I)*Pi*G[{1, 0}, x]*Zeta[3] + (6949*G[{1, 1}, x]*Zeta[3])/18 + 
      ((21*I)/2)*Pi*G[{1, 1}, x]*Zeta[3] + 6*G[{0, 0, 0}, x]*Zeta[3] + 
      7*G[{0, 0, 1}, x]*Zeta[3] - 6*G[{0, 1, 0}, x]*Zeta[3] + 
      21*G[{0, 1, 1}, x]*Zeta[3] - 63*G[{1, 0, 0}, x]*Zeta[3] + 
      76*G[{1, 0, 1}, x]*Zeta[3] + 131*G[{1, 1, 0}, x]*Zeta[3] - 
      120*G[{1, 1, 1}, x]*Zeta[3] - (34*Zeta[3]^2)/3 + (127*Zeta[5])/36 + 
      (28*I)*Pi*Zeta[5] - (15*G[{0}, x]*Zeta[5])/2 - 
      (79*G[{1}, x]*Zeta[5])/2) + FF[1/(s*x^2)]*
     (((216181*I)/2592)*Pi*G[{1}, x] + (275*Pi^2*G[{1}, x])/432 + 
      ((2287*I)/36)*Pi^3*G[{1}, x] + (1529*Pi^4*G[{1}, x])/288 - 
      ((1477*I)/720)*Pi^5*G[{1}, x] + ((3221*I)/72)*Pi*G[{0, 1}, x] - 
      (17*Pi^2*G[{0, 1}, x])/36 - ((5*I)/8)*Pi^3*G[{0, 1}, x] + 
      ((991*I)/12)*Pi*G[{1, 0}, x] - (575*Pi^2*G[{1, 0}, x])/36 - 
      ((361*I)/36)*Pi^3*G[{1, 0}, x] - (3601*Pi^4*G[{1, 0}, x])/720 + 
      (216181*G[{1, 1}, x])/2592 - ((38477*I)/216)*Pi*G[{1, 1}, x] - 
      (3547*Pi^2*G[{1, 1}, x])/216 - ((329*I)/9)*Pi^3*G[{1, 1}, x] - 
      (247*Pi^4*G[{1, 1}, x])/240 - ((7*I)/12)*Pi*G[{0, 0, 1}, x] + 
      (Pi^2*G[{0, 0, 1}, x])/2 - ((23*I)/4)*Pi*G[{0, 1, 0}, x] + 
      (2*Pi^2*G[{0, 1, 0}, x])/3 + (3221*G[{0, 1, 1}, x])/72 + 
      ((3*I)/2)*Pi*G[{0, 1, 1}, x] + (29*Pi^2*G[{0, 1, 1}, x])/72 + 
      (55*I)*Pi*G[{1, 0, 0}, x] - (109*Pi^2*G[{1, 0, 0}, x])/12 + 
      ((51*I)/4)*Pi^3*G[{1, 0, 0}, x] + (991*G[{1, 0, 1}, x])/12 - 
      ((1523*I)/36)*Pi*G[{1, 0, 1}, x] + (1499*Pi^2*G[{1, 0, 1}, x])/72 - 
      ((19*I)/6)*Pi^3*G[{1, 0, 1}, x] + (991*G[{1, 1, 0}, x])/12 - 
      ((4495*I)/36)*Pi*G[{1, 1, 0}, x] + (263*Pi^2*G[{1, 1, 0}, x])/24 + 
      ((27*I)/2)*Pi^3*G[{1, 1, 0}, x] - (6617*G[{1, 1, 1}, x])/24 + 
      ((1291*I)/12)*Pi*G[{1, 1, 1}, x] + (701*Pi^2*G[{1, 1, 1}, x])/24 + 
      ((17*I)/12)*Pi^3*G[{1, 1, 1}, x] + I*Pi*G[{0, 0, 1, 0}, x] - 
      (7*G[{0, 0, 1, 1}, x])/12 - (3*I)*Pi*G[{0, 0, 1, 1}, x] - 
      ((8*I)/3)*Pi*G[{0, 1, 0, 0}, x] - (23*G[{0, 1, 0, 1}, x])/4 + 
      ((5*I)/2)*Pi*G[{0, 1, 0, 1}, x] - (23*G[{0, 1, 1, 0}, x])/4 - 
      ((8*I)/3)*Pi*G[{0, 1, 1, 0}, x] + (17*G[{0, 1, 1, 1}, x])/6 - 
      ((73*I)/6)*Pi*G[{0, 1, 1, 1}, x] + ((8*I)/3)*Pi*G[{1, 0, 0, 0}, x] + 
      (4*Pi^2*G[{1, 0, 0, 0}, x])/3 + 55*G[{1, 0, 0, 1}, x] + 
      ((401*I)/12)*Pi*G[{1, 0, 0, 1}, x] - (121*Pi^2*G[{1, 0, 0, 1}, x])/6 + 
      55*G[{1, 0, 1, 0}, x] - ((211*I)/12)*Pi*G[{1, 0, 1, 0}, x] - 
      (49*Pi^2*G[{1, 0, 1, 0}, x])/12 - (1513*G[{1, 0, 1, 1}, x])/18 - 
      ((15*I)/2)*Pi*G[{1, 0, 1, 1}, x] + (47*Pi^2*G[{1, 0, 1, 1}, x])/4 - 
      (6635*G[{1, 1, 0, 0}, x])/36 - ((115*I)/2)*Pi*G[{1, 1, 0, 0}, x] - 
      (21*Pi^2*G[{1, 1, 0, 0}, x])/2 + (2617*G[{1, 1, 0, 1}, x])/36 + 
      ((193*I)/4)*Pi*G[{1, 1, 0, 1}, x] + (307*Pi^2*G[{1, 1, 0, 1}, x])/12 + 
      (2617*G[{1, 1, 1, 0}, x])/36 + ((1717*I)/12)*Pi*G[{1, 1, 1, 0}, x] + 
      (55*Pi^2*G[{1, 1, 1, 0}, x])/3 + (1373*G[{1, 1, 1, 1}, x])/36 - 
      ((196*I)/3)*Pi*G[{1, 1, 1, 1}, x] - (3*Pi^2*G[{1, 1, 1, 1}, x])/4 + 
      G[{0, 0, 1, 0, 1}, x] + G[{0, 0, 1, 1, 0}, x] - 
      4*G[{0, 0, 1, 1, 1}, x] - (8*G[{0, 1, 0, 0, 1}, x])/3 - 
      (8*G[{0, 1, 0, 1, 0}, x])/3 + (31*G[{0, 1, 0, 1, 1}, x])/6 - 
      11*G[{0, 1, 1, 0, 0}, x] + (25*G[{0, 1, 1, 0, 1}, x])/3 + 
      (25*G[{0, 1, 1, 1, 0}, x])/3 - (41*G[{0, 1, 1, 1, 1}, x])/2 + 
      (12*I)*Pi*G[{1, 0, 0, 0, 0}, x] + (8*G[{1, 0, 0, 0, 1}, x])/3 - 
      ((39*I)/2)*Pi*G[{1, 0, 0, 0, 1}, x] + (8*G[{1, 0, 0, 1, 0}, x])/3 + 
      ((13*I)/2)*Pi*G[{1, 0, 0, 1, 0}, x] + (123*G[{1, 0, 0, 1, 1}, x])/4 + 
      I*Pi*G[{1, 0, 0, 1, 1}, x] + (409*G[{1, 0, 1, 0, 0}, x])/12 + 
      ((49*I)/2)*Pi*G[{1, 0, 1, 0, 0}, x] - (155*G[{1, 0, 1, 0, 1}, x])/3 - 
      ((5*I)/2)*Pi*G[{1, 0, 1, 0, 1}, x] - (155*G[{1, 0, 1, 1, 0}, x])/3 - 
      (25*I)*Pi*G[{1, 0, 1, 1, 0}, x] + 39*G[{1, 0, 1, 1, 1}, x] - 
      I*Pi*G[{1, 0, 1, 1, 1}, x] - 58*G[{1, 1, 0, 0, 0}, x] + 
      (179*I)*Pi*G[{1, 1, 0, 0, 0}, x] + (365*G[{1, 1, 0, 0, 1}, x])/6 - 
      ((41*I)/2)*Pi*G[{1, 1, 0, 0, 1}, x] + (365*G[{1, 1, 0, 1, 0}, x])/6 - 
      ((233*I)/2)*Pi*G[{1, 1, 0, 1, 0}, x] - (227*G[{1, 1, 0, 1, 1}, x])/4 - 
      (37*I)*Pi*G[{1, 1, 0, 1, 1}, x] + (2767*G[{1, 1, 1, 0, 0}, x])/12 - 
      ((307*I)/2)*Pi*G[{1, 1, 1, 0, 0}, x] - (395*G[{1, 1, 1, 0, 1}, x])/3 - 
      ((17*I)/2)*Pi*G[{1, 1, 1, 0, 1}, x] - (395*G[{1, 1, 1, 1, 0}, x])/3 + 
      (81*I)*Pi*G[{1, 1, 1, 1, 0}, x] + (243*G[{1, 1, 1, 1, 1}, x])/2 + 
      (80*I)*Pi*G[{1, 1, 1, 1, 1}, x] + 12*G[{1, 0, 0, 0, 0, 1}, x] + 
      12*G[{1, 0, 0, 0, 1, 0}, x] - (63*G[{1, 0, 0, 0, 1, 1}, x])/2 - 
      (85*G[{1, 0, 0, 1, 0, 0}, x])/2 + 49*G[{1, 0, 0, 1, 0, 1}, x] + 
      49*G[{1, 0, 0, 1, 1, 0}, x] - 48*G[{1, 0, 0, 1, 1, 1}, x] + 
      16*G[{1, 0, 1, 0, 0, 0}, x] + (17*G[{1, 0, 1, 0, 0, 1}, x])/2 + 
      (17*G[{1, 0, 1, 0, 1, 0}, x])/2 - 11*G[{1, 0, 1, 0, 1, 1}, x] + 
      20*G[{1, 0, 1, 1, 0, 0}, x] - 45*G[{1, 0, 1, 1, 0, 1}, x] - 
      45*G[{1, 0, 1, 1, 1, 0}, x] + 44*G[{1, 0, 1, 1, 1, 1}, x] + 
      230*G[{1, 1, 0, 0, 0, 0}, x] - 51*G[{1, 1, 0, 0, 0, 1}, x] - 
      51*G[{1, 1, 0, 0, 1, 0}, x] + (61*G[{1, 1, 0, 0, 1, 1}, x])/2 - 
      (153*G[{1, 1, 0, 1, 0, 0}, x])/2 - 40*G[{1, 1, 0, 1, 0, 1}, x] - 
      40*G[{1, 1, 0, 1, 1, 0}, x] + 3*G[{1, 1, 0, 1, 1, 1}, x] - 
      178*G[{1, 1, 1, 0, 0, 0}, x] + (49*G[{1, 1, 1, 0, 0, 1}, x])/2 + 
      (49*G[{1, 1, 1, 0, 1, 0}, x])/2 - 33*G[{1, 1, 1, 0, 1, 1}, x] + 
      86*G[{1, 1, 1, 1, 0, 0}, x] - 5*G[{1, 1, 1, 1, 0, 1}, x] - 
      5*G[{1, 1, 1, 1, 1, 0}, x] + 85*G[{1, 1, 1, 1, 1, 1}, x] + 
      (571*G[{1}, x]*Zeta[3])/6 - ((1079*I)/18)*Pi*G[{1}, x]*Zeta[3] + 
      (295*Pi^2*G[{1}, x]*Zeta[3])/12 - (13*G[{0, 1}, x]*Zeta[3])/2 - 
      (69*G[{1, 0}, x]*Zeta[3])/4 - ((41*I)/2)*Pi*G[{1, 0}, x]*Zeta[3] - 
      (1210*G[{1, 1}, x]*Zeta[3])/9 + (8*I)*Pi*G[{1, 1}, x]*Zeta[3] + 
      (173*G[{1, 0, 0}, x]*Zeta[3])/2 - (159*G[{1, 0, 1}, x]*Zeta[3])/2 - 
      (203*G[{1, 1, 0}, x]*Zeta[3])/2 + (269*G[{1, 1, 1}, x]*Zeta[3])/2 + 
      (265*G[{1}, x]*Zeta[5])/4)) + COLOR[CA*CF*NfV2]*
   ((221*Pi^2)/(18*s) + (((18217*I)/648)*Pi^3)/s + (4853*Pi^4)/(6480*s) + 
    (((1121*I)/2160)*Pi^5)/s + (11*Pi^6)/(189*s) - (4603*G[{0}, x])/(54*s) + 
    ((99*I)*Pi*G[{0}, x])/s - (215*Pi^2*G[{0}, x])/(162*s) - 
    (((1841*I)/216)*Pi^3*G[{0}, x])/s + (997*Pi^4*G[{0}, x])/(2160*s) + 
    (4603*G[{1}, x])/(54*s) - ((99*I)*Pi*G[{1}, x])/s - 
    (649*Pi^2*G[{1}, x])/(162*s) - (((2051*I)/216)*Pi^3*G[{1}, x])/s - 
    (311*Pi^4*G[{1}, x])/(360*s) - (((101*I)/360)*Pi^5*G[{1}, x])/s + 
    (422*G[{0, 0}, x])/(3*s) + (((1525*I)/108)*Pi*G[{0, 0}, x])/s - 
    (1217*Pi^2*G[{0, 0}, x])/(54*s) + (((3*I)/4)*Pi^3*G[{0, 0}, x])/s - 
    (221*G[{0, 1}, x])/(9*s) + (((16777*I)/108)*Pi*G[{0, 1}, x])/s - 
    (1385*Pi^2*G[{0, 1}, x])/(108*s) + (((281*I)/36)*Pi^3*G[{0, 1}, x])/s - 
    (31*Pi^4*G[{0, 1}, x])/(180*s) - (221*G[{1, 0}, x])/(9*s) - 
    (((17497*I)/108)*Pi*G[{1, 0}, x])/s + (1133*Pi^2*G[{1, 0}, x])/(108*s) + 
    (((40*I)/9)*Pi^3*G[{1, 0}, x])/s - (31*Pi^4*G[{1, 0}, x])/(360*s) - 
    (824*G[{1, 1}, x])/(9*s) - (((805*I)/108)*Pi*G[{1, 1}, x])/s + 
    (1343*Pi^2*G[{1, 1}, x])/(54*s) - (((151*I)/36)*Pi^3*G[{1, 1}, x])/s + 
    (89*Pi^4*G[{1, 1}, x])/(180*s) - (59*G[{0, 0, 0}, x])/(4*s) + 
    (((545*I)/36)*Pi*G[{0, 0, 0}, x])/s + (4*Pi^2*G[{0, 0, 0}, x])/(3*s) + 
    (371*G[{0, 0, 1}, x])/(54*s) - (((1903*I)/36)*Pi*G[{0, 0, 1}, x])/s + 
    (137*Pi^2*G[{0, 0, 1}, x])/(36*s) - (((5*I)/3)*Pi^3*G[{0, 0, 1}, x])/s + 
    (371*G[{0, 1, 0}, x])/(54*s) + (((261*I)/4)*Pi*G[{0, 1, 0}, x])/s + 
    (3*Pi^2*G[{0, 1, 0}, x])/(2*s) - (((2*I)/3)*Pi^3*G[{0, 1, 0}, x])/s + 
    (5609*G[{0, 1, 1}, x])/(36*s) + (((185*I)/36)*Pi*G[{0, 1, 1}, x])/s - 
    (63*Pi^2*G[{0, 1, 1}, x])/(4*s) - ((I/2)*Pi^3*G[{0, 1, 1}, x])/s - 
    (5705*G[{1, 0, 0}, x])/(36*s) - (((113*I)/36)*Pi*G[{1, 0, 0}, x])/s + 
    (63*Pi^2*G[{1, 0, 0}, x])/(4*s) - ((I/3)*Pi^3*G[{1, 0, 0}, x])/s + 
    (205*G[{1, 0, 1}, x])/(54*s) - (((221*I)/4)*Pi*G[{1, 0, 1}, x])/s - 
    (3*Pi^2*G[{1, 0, 1}, x])/(2*s) + (((5*I)/6)*Pi^3*G[{1, 0, 1}, x])/s + 
    (205*G[{1, 1, 0}, x])/(54*s) + (((1543*I)/36)*Pi*G[{1, 1, 0}, x])/s - 
    (137*Pi^2*G[{1, 1, 0}, x])/(36*s) - (47*G[{1, 1, 1}, x])/(12*s) - 
    (((617*I)/36)*Pi*G[{1, 1, 1}, x])/s - (4*Pi^2*G[{1, 1, 1}, x])/(3*s) - 
    ((I/6)*Pi^3*G[{1, 1, 1}, x])/s - (8*G[{0, 0, 0, 0}, x])/s - 
    (((4*I)/3)*Pi*G[{0, 0, 0, 0}, x])/s + (833*G[{0, 0, 0, 1}, x])/(36*s) - 
    (((27*I)/2)*Pi*G[{0, 0, 0, 1}, x])/s + (Pi^2*G[{0, 0, 0, 1}, x])/(6*s) + 
    (833*G[{0, 0, 1, 0}, x])/(36*s) + (((43*I)/6)*Pi*G[{0, 0, 1, 0}, x])/s - 
    (25*Pi^2*G[{0, 0, 1, 0}, x])/(6*s) - (662*G[{0, 0, 1, 1}, x])/(9*s) + 
    ((12*I)*Pi*G[{0, 0, 1, 1}, x])/s + (25*Pi^2*G[{0, 0, 1, 1}, x])/(6*s) + 
    (1387*G[{0, 1, 0, 0}, x])/(18*s) + (((31*I)/3)*Pi*G[{0, 1, 0, 0}, x])/s - 
    (7*Pi^2*G[{0, 1, 0, 0}, x])/(3*s) - (337*G[{0, 1, 0, 1}, x])/(36*s) + 
    ((28*I)*Pi*G[{0, 1, 0, 1}, x])/s + (Pi^2*G[{0, 1, 0, 1}, x])/(3*s) - 
    (337*G[{0, 1, 1, 0}, x])/(36*s) - (((91*I)/2)*Pi*G[{0, 1, 1, 0}, x])/s + 
    (23*Pi^2*G[{0, 1, 1, 0}, x])/(6*s) - (89*G[{0, 1, 1, 1}, x])/(6*s) + 
    (((29*I)/2)*Pi*G[{0, 1, 1, 1}, x])/s + (101*G[{1, 0, 0, 0}, x])/(6*s) - 
    (((29*I)/2)*Pi*G[{1, 0, 0, 0}, x])/s + (337*G[{1, 0, 0, 1}, x])/(36*s) + 
    (((91*I)/2)*Pi*G[{1, 0, 0, 1}, x])/s - (23*Pi^2*G[{1, 0, 0, 1}, x])/
     (6*s) + (337*G[{1, 0, 1, 0}, x])/(36*s) - ((28*I)*Pi*G[{1, 0, 1, 0}, x])/
     s - (Pi^2*G[{1, 0, 1, 0}, x])/(3*s) - (1207*G[{1, 0, 1, 1}, x])/(18*s) - 
    (((31*I)/3)*Pi*G[{1, 0, 1, 1}, x])/s + (7*Pi^2*G[{1, 0, 1, 1}, x])/
     (3*s) + (572*G[{1, 1, 0, 0}, x])/(9*s) - ((12*I)*Pi*G[{1, 1, 0, 0}, x])/
     s - (25*Pi^2*G[{1, 1, 0, 0}, x])/(6*s) - (833*G[{1, 1, 0, 1}, x])/
     (36*s) - (((43*I)/6)*Pi*G[{1, 1, 0, 1}, x])/s + 
    (25*Pi^2*G[{1, 1, 0, 1}, x])/(6*s) - (833*G[{1, 1, 1, 0}, x])/(36*s) + 
    (((27*I)/2)*Pi*G[{1, 1, 1, 0}, x])/s - (Pi^2*G[{1, 1, 1, 0}, x])/(6*s) + 
    (6*G[{1, 1, 1, 1}, x])/s + (((4*I)/3)*Pi*G[{1, 1, 1, 1}, x])/s - 
    (4*G[{0, 0, 0, 0, 1}, x])/(3*s) - (4*G[{0, 0, 0, 1, 0}, x])/(3*s) + 
    (I*Pi*G[{0, 0, 0, 1, 0}, x])/s - (73*G[{0, 0, 0, 1, 1}, x])/(6*s) - 
    ((2*I)*Pi*G[{0, 0, 0, 1, 1}, x])/s - (7*G[{0, 0, 1, 0, 0}, x])/(3*s) + 
    ((4*I)*Pi*G[{0, 0, 1, 0, 0}, x])/s + (19*G[{0, 0, 1, 0, 1}, x])/(2*s) + 
    ((6*I)*Pi*G[{0, 0, 1, 0, 1}, x])/s + (19*G[{0, 0, 1, 1, 0}, x])/(2*s) + 
    ((16*I)*Pi*G[{0, 0, 1, 1, 0}, x])/s + (103*G[{0, 0, 1, 1, 1}, x])/(6*s) - 
    ((6*I)*Pi*G[{0, 0, 1, 1, 1}, x])/s + (31*G[{0, 1, 0, 0, 0}, x])/(2*s) + 
    ((2*I)*Pi*G[{0, 1, 0, 0, 0}, x])/s - (31*G[{0, 1, 0, 0, 1}, x])/(6*s) + 
    ((4*I)*Pi*G[{0, 1, 0, 0, 1}, x])/s - (31*G[{0, 1, 0, 1, 0}, x])/(6*s) + 
    ((3*I)*Pi*G[{0, 1, 0, 1, 0}, x])/s + (199*G[{0, 1, 0, 1, 1}, x])/(6*s) + 
    ((3*I)*Pi*G[{0, 1, 0, 1, 1}, x])/s - (64*G[{0, 1, 1, 0, 0}, x])/s - 
    ((4*I)*Pi*G[{0, 1, 1, 0, 0}, x])/s + (37*G[{0, 1, 1, 0, 1}, x])/(2*s) - 
    ((6*I)*Pi*G[{0, 1, 1, 0, 1}, x])/s + (37*G[{0, 1, 1, 1, 0}, x])/(2*s) - 
    (I*Pi*G[{0, 1, 1, 1, 0}, x])/s - (4*G[{0, 1, 1, 1, 1}, x])/s + 
    (4*G[{1, 0, 0, 0, 0}, x])/s - (37*G[{1, 0, 0, 0, 1}, x])/(2*s) + 
    (I*Pi*G[{1, 0, 0, 0, 1}, x])/s - (37*G[{1, 0, 0, 1, 0}, x])/(2*s) + 
    ((6*I)*Pi*G[{1, 0, 0, 1, 0}, x])/s + (64*G[{1, 0, 0, 1, 1}, x])/s + 
    ((4*I)*Pi*G[{1, 0, 0, 1, 1}, x])/s - (199*G[{1, 0, 1, 0, 0}, x])/(6*s) - 
    ((3*I)*Pi*G[{1, 0, 1, 0, 0}, x])/s + (31*G[{1, 0, 1, 0, 1}, x])/(6*s) - 
    ((3*I)*Pi*G[{1, 0, 1, 0, 1}, x])/s + (31*G[{1, 0, 1, 1, 0}, x])/(6*s) - 
    ((4*I)*Pi*G[{1, 0, 1, 1, 0}, x])/s - (31*G[{1, 0, 1, 1, 1}, x])/(2*s) - 
    ((2*I)*Pi*G[{1, 0, 1, 1, 1}, x])/s - (103*G[{1, 1, 0, 0, 0}, x])/(6*s) + 
    ((6*I)*Pi*G[{1, 1, 0, 0, 0}, x])/s - (19*G[{1, 1, 0, 0, 1}, x])/(2*s) - 
    ((16*I)*Pi*G[{1, 1, 0, 0, 1}, x])/s - (19*G[{1, 1, 0, 1, 0}, x])/(2*s) - 
    ((6*I)*Pi*G[{1, 1, 0, 1, 0}, x])/s + (7*G[{1, 1, 0, 1, 1}, x])/(3*s) - 
    ((4*I)*Pi*G[{1, 1, 0, 1, 1}, x])/s + (73*G[{1, 1, 1, 0, 0}, x])/(6*s) + 
    ((2*I)*Pi*G[{1, 1, 1, 0, 0}, x])/s + (4*G[{1, 1, 1, 0, 1}, x])/(3*s) - 
    (I*Pi*G[{1, 1, 1, 0, 1}, x])/s + (4*G[{1, 1, 1, 1, 0}, x])/(3*s) + 
    G[{0, 0, 0, 1, 0, 1}, x]/s + G[{0, 0, 0, 1, 1, 0}, x]/s - 
    (3*G[{0, 0, 0, 1, 1, 1}, x])/s + (4*G[{0, 0, 1, 0, 0, 1}, x])/s + 
    (4*G[{0, 0, 1, 0, 1, 0}, x])/s + (2*G[{0, 0, 1, 0, 1, 1}, x])/s + 
    (24*G[{0, 0, 1, 1, 0, 0}, x])/s - (8*G[{0, 0, 1, 1, 0, 1}, x])/s - 
    (8*G[{0, 0, 1, 1, 1, 0}, x])/s + (2*G[{0, 0, 1, 1, 1, 1}, x])/s + 
    (2*G[{0, 1, 0, 0, 0, 1}, x])/s + (2*G[{0, 1, 0, 0, 1, 0}, x])/s + 
    (2*G[{0, 1, 0, 0, 1, 1}, x])/s + (7*G[{0, 1, 0, 1, 0, 0}, x])/s - 
    (4*G[{0, 1, 0, 1, 0, 1}, x])/s - (4*G[{0, 1, 0, 1, 1, 0}, x])/s + 
    (7*G[{0, 1, 0, 1, 1, 1}, x])/s - (4*G[{0, 1, 1, 0, 0, 1}, x])/s - 
    (4*G[{0, 1, 1, 0, 1, 0}, x])/s - (2*G[{0, 1, 1, 0, 1, 1}, x])/s - 
    G[{0, 1, 1, 1, 0, 0}, x]/s + G[{1, 0, 0, 0, 1, 1}, x]/s + 
    (2*G[{1, 0, 0, 1, 0, 0}, x])/s + (4*G[{1, 0, 0, 1, 0, 1}, x])/s + 
    (4*G[{1, 0, 0, 1, 1, 0}, x])/s - (7*G[{1, 0, 1, 0, 0, 0}, x])/s + 
    (4*G[{1, 0, 1, 0, 0, 1}, x])/s + (4*G[{1, 0, 1, 0, 1, 0}, x])/s - 
    (7*G[{1, 0, 1, 0, 1, 1}, x])/s - (2*G[{1, 0, 1, 1, 0, 0}, x])/s - 
    (2*G[{1, 0, 1, 1, 0, 1}, x])/s - (2*G[{1, 0, 1, 1, 1, 0}, x])/s - 
    (2*G[{1, 1, 0, 0, 0, 0}, x])/s + (8*G[{1, 1, 0, 0, 0, 1}, x])/s + 
    (8*G[{1, 1, 0, 0, 1, 0}, x])/s - (24*G[{1, 1, 0, 0, 1, 1}, x])/s - 
    (2*G[{1, 1, 0, 1, 0, 0}, x])/s - (4*G[{1, 1, 0, 1, 0, 1}, x])/s - 
    (4*G[{1, 1, 0, 1, 1, 0}, x])/s + (3*G[{1, 1, 1, 0, 0, 0}, x])/s - 
    G[{1, 1, 1, 0, 0, 1}, x]/s - G[{1, 1, 1, 0, 1, 0}, x]/s - 
    (16417*Zeta[3])/(108*s) - (((317*I)/2)*Pi*Zeta[3])/s + 
    (149*Pi^2*Zeta[3])/(9*s) - ((I/2)*Pi^3*Zeta[3])/s + 
    (59*G[{0}, x]*Zeta[3])/(36*s) - (((115*I)/6)*Pi*G[{0}, x]*Zeta[3])/s + 
    (3833*G[{1}, x]*Zeta[3])/(36*s) + (((547*I)/6)*Pi*G[{1}, x]*Zeta[3])/s - 
    (7*Pi^2*G[{1}, x]*Zeta[3])/(6*s) - (41*G[{0, 0}, x]*Zeta[3])/(2*s) - 
    (133*G[{0, 1}, x]*Zeta[3])/(2*s) - ((28*I)*Pi*G[{0, 1}, x]*Zeta[3])/s - 
    (7*G[{1, 0}, x]*Zeta[3])/s + ((8*I)*Pi*G[{1, 0}, x]*Zeta[3])/s + 
    (247*G[{1, 1}, x]*Zeta[3])/(6*s) - (7*G[{0, 0, 1}, x]*Zeta[3])/s - 
    (14*G[{0, 1, 0}, x]*Zeta[3])/s - (4*G[{0, 1, 1}, x]*Zeta[3])/s + 
    (9*G[{1, 0, 0}, x]*Zeta[3])/s + (13*G[{1, 0, 1}, x]*Zeta[3])/s + 
    (17*G[{1, 1, 0}, x]*Zeta[3])/s + (G[{1, 1, 1}, x]*Zeta[3])/s + 
    (29*Zeta[3]^2)/(2*s) + FF[x/s]*((-221*Pi^2)/18 - ((5*I)/3)*Pi^3 - 
      (101*Pi^4)/120 + (8*Pi^2*G[{0}, x])/3 + ((5*I)/6)*Pi^3*G[{0}, x] + 
      (8*Pi^2*G[{1}, x])/3 - ((5*I)/6)*Pi^3*G[{1}, x] - 
      (221*G[{0, 0}, x])/9 - ((10*I)/3)*Pi*G[{0, 0}, x] - 
      (7*Pi^2*G[{0, 0}, x])/6 + (221*G[{0, 1}, x])/9 + 
      ((10*I)/3)*Pi*G[{0, 1}, x] + (7*Pi^2*G[{0, 1}, x])/6 + 
      (221*G[{1, 0}, x])/9 + ((10*I)/3)*Pi*G[{1, 0}, x] + 
      (7*Pi^2*G[{1, 0}, x])/6 - (221*G[{1, 1}, x])/9 - 
      ((10*I)/3)*Pi*G[{1, 1}, x] - (7*Pi^2*G[{1, 1}, x])/6 + 
      (28*G[{0, 0, 0}, x])/3 + I*Pi*G[{0, 0, 0}, x] - 
      (16*G[{0, 0, 1}, x])/3 + (5*I)*Pi*G[{0, 0, 1}, x] - 
      (16*G[{0, 1, 0}, x])/3 - (5*I)*Pi*G[{0, 1, 0}, x] + 
      (4*G[{0, 1, 1}, x])/3 - I*Pi*G[{0, 1, 1}, x] + (4*G[{1, 0, 0}, x])/3 - 
      I*Pi*G[{1, 0, 0}, x] - (16*G[{1, 0, 1}, x])/3 - 
      (5*I)*Pi*G[{1, 0, 1}, x] - (16*G[{1, 1, 0}, x])/3 + 
      (5*I)*Pi*G[{1, 1, 0}, x] + (28*G[{1, 1, 1}, x])/3 + 
      I*Pi*G[{1, 1, 1}, x] + G[{0, 0, 0, 0}, x] + 5*G[{0, 0, 1, 1}, x] - 
      5*G[{0, 1, 0, 0}, x] - G[{0, 1, 1, 1}, x] - G[{1, 0, 0, 0}, x] - 
      5*G[{1, 0, 1, 1}, x] + 5*G[{1, 1, 0, 0}, x] + G[{1, 1, 1, 1}, x] - 
      (20*Zeta[3])/3 - (14*I)*Pi*Zeta[3] - 5*G[{0}, x]*Zeta[3] + 
      5*G[{1}, x]*Zeta[3]) - (1265*Zeta[5])/(12*s) - 
    (((43*I)/2)*Pi*Zeta[5])/s + (63*G[{1}, x]*Zeta[5])/(2*s) + 
    FF[1/(s*(1 - x))]*(((-947*I)/324)*Pi^3 - (767*Pi^4)/540 + 
      ((7*I)/27)*Pi^5 - (29*Pi^6)/135 - ((854*I)/9)*Pi*G[{0}, x] + 
      (8173*Pi^2*G[{0}, x])/324 + ((541*I)/108)*Pi^3*G[{0}, x] - 
      (107*Pi^4*G[{0}, x])/270 - (854*G[{0, 0}, x])/9 - 
      ((1055*I)/54)*Pi*G[{0, 0}, x] + (1765*Pi^2*G[{0, 0}, x])/108 - 
      ((1921*I)/108)*Pi*G[{0, 1}, x] - (97*Pi^2*G[{0, 1}, x])/36 - 
      (8*I)*Pi^3*G[{0, 1}, x] + (13*Pi^4*G[{0, 1}, x])/90 - 
      (I/4)*Pi*G[{1, 0}, x] + (155*G[{0, 0, 0}, x])/12 - 
      ((455*I)/36)*Pi*G[{0, 0, 0}, x] - (4*Pi^2*G[{0, 0, 0}, x])/3 - 
      (1921*G[{0, 0, 1}, x])/108 + ((1949*I)/36)*Pi*G[{0, 0, 1}, x] + 
      (19*Pi^2*G[{0, 0, 1}, x])/9 + ((22*I)/3)*Pi^3*G[{0, 0, 1}, x] - 
      (1921*G[{0, 1, 0}, x])/108 - ((239*I)/6)*Pi*G[{0, 1, 0}, x] + 
      (38*Pi^2*G[{0, 1, 0}, x])/3 + ((10*I)/3)*Pi^3*G[{0, 1, 0}, x] - 
      ((71*I)/9)*Pi*G[{0, 1, 1}, x] + (64*Pi^2*G[{0, 1, 1}, x])/9 + 
      I*Pi^3*G[{0, 1, 1}, x] - G[{1, 0, 0}, x]/4 + 6*G[{0, 0, 0, 0}, x] + 
      ((4*I)/3)*Pi*G[{0, 0, 0, 0}, x] - (671*G[{0, 0, 0, 1}, x])/36 + 
      ((82*I)/3)*Pi*G[{0, 0, 0, 1}, x] - (Pi^2*G[{0, 0, 0, 1}, x])/3 - 
      (671*G[{0, 0, 1, 0}, x])/36 - ((92*I)/3)*Pi*G[{0, 0, 1, 0}, x] + 
      (37*Pi^2*G[{0, 0, 1, 0}, x])/3 + (211*G[{0, 0, 1, 1}, x])/3 - 
      (36*I)*Pi*G[{0, 0, 1, 1}, x] - (25*Pi^2*G[{0, 0, 1, 1}, x])/3 - 
      (619*G[{0, 1, 0, 0}, x])/18 - ((52*I)/3)*Pi*G[{0, 1, 0, 0}, x] + 
      (20*Pi^2*G[{0, 1, 0, 0}, x])/3 - (71*G[{0, 1, 0, 1}, x])/9 - 
      ((188*I)/3)*Pi*G[{0, 1, 0, 1}, x] - (2*Pi^2*G[{0, 1, 0, 1}, x])/3 - 
      (71*G[{0, 1, 1, 0}, x])/9 + (16*I)*Pi*G[{0, 1, 1, 0}, x] - 
      (23*Pi^2*G[{0, 1, 1, 0}, x])/3 + (4*G[{0, 0, 0, 0, 1}, x])/3 + 
      (4*G[{0, 0, 0, 1, 0}, x])/3 - (2*I)*Pi*G[{0, 0, 0, 1, 0}, x] + 
      26*G[{0, 0, 0, 1, 1}, x] + (4*I)*Pi*G[{0, 0, 0, 1, 1}, x] - 
      (8*G[{0, 0, 1, 0, 0}, x])/3 - (8*I)*Pi*G[{0, 0, 1, 0, 0}, x] - 
      28*G[{0, 0, 1, 0, 1}, x] - (12*I)*Pi*G[{0, 0, 1, 0, 1}, x] - 
      28*G[{0, 0, 1, 1, 0}, x] - (56*I)*Pi*G[{0, 0, 1, 1, 0}, x] - 
      (112*G[{0, 0, 1, 1, 1}, x])/3 + (12*I)*Pi*G[{0, 0, 1, 1, 1}, x] - 
      4*G[{0, 1, 0, 0, 0}, x] - (4*I)*Pi*G[{0, 1, 0, 0, 0}, x] - 
      (40*G[{0, 1, 0, 0, 1}, x])/3 - (8*I)*Pi*G[{0, 1, 0, 0, 1}, x] - 
      (40*G[{0, 1, 0, 1, 0}, x])/3 - (12*I)*Pi*G[{0, 1, 0, 1, 0}, x] - 
      (148*G[{0, 1, 0, 1, 1}, x])/3 - (6*I)*Pi*G[{0, 1, 0, 1, 1}, x] + 
      16*G[{0, 1, 1, 0, 0}, x] + (8*I)*Pi*G[{0, 1, 1, 0, 0}, x] + 
      (12*I)*Pi*G[{0, 1, 1, 0, 1}, x] + (2*I)*Pi*G[{0, 1, 1, 1, 0}, x] - 
      2*G[{0, 0, 0, 1, 0, 1}, x] - 2*G[{0, 0, 0, 1, 1, 0}, x] + 
      6*G[{0, 0, 0, 1, 1, 1}, x] - 8*G[{0, 0, 1, 0, 0, 1}, x] - 
      8*G[{0, 0, 1, 0, 1, 0}, x] - 4*G[{0, 0, 1, 0, 1, 1}, x] - 
      72*G[{0, 0, 1, 1, 0, 0}, x] + 16*G[{0, 0, 1, 1, 0, 1}, x] + 
      16*G[{0, 0, 1, 1, 1, 0}, x] - 4*G[{0, 0, 1, 1, 1, 1}, x] - 
      4*G[{0, 1, 0, 0, 0, 1}, x] - 4*G[{0, 1, 0, 0, 1, 0}, x] - 
      4*G[{0, 1, 0, 0, 1, 1}, x] - 20*G[{0, 1, 0, 1, 0, 0}, x] + 
      8*G[{0, 1, 0, 1, 0, 1}, x] + 8*G[{0, 1, 0, 1, 1, 0}, x] - 
      14*G[{0, 1, 0, 1, 1, 1}, x] + 8*G[{0, 1, 1, 0, 0, 1}, x] + 
      8*G[{0, 1, 1, 0, 1, 0}, x] + 4*G[{0, 1, 1, 0, 1, 1}, x] + 
      2*G[{0, 1, 1, 1, 0, 0}, x] + (947*Zeta[3])/54 + 
      ((5101*I)/36)*Pi*Zeta[3] - (91*Pi^2*Zeta[3])/3 + I*Pi^3*Zeta[3] + 
      (2089*G[{0}, x]*Zeta[3])/36 + ((8*I)/3)*Pi*G[{0}, x]*Zeta[3] + 
      4*G[{0, 0}, x]*Zeta[3] + 70*G[{0, 1}, x]*Zeta[3] + 
      (68*I)*Pi*G[{0, 1}, x]*Zeta[3] - 10*G[{0, 0, 1}, x]*Zeta[3] + 
      40*G[{0, 1, 0}, x]*Zeta[3] + 8*G[{0, 1, 1}, x]*Zeta[3] - 53*Zeta[3]^2 + 
      (202*Zeta[5])/3 + (43*I)*Pi*Zeta[5]) + 
    FF[1/(s*x)]*(((-4603*I)/54)*Pi + (5675*Pi^2)/162 - ((1183*I)/72)*Pi^3 + 
      (22*Pi^4)/45 - ((61*I)/90)*Pi^5 - ((1069*I)/108)*Pi*G[{0}, x] - 
      (353*Pi^2*G[{0}, x])/36 + ((52*I)/9)*Pi^3*G[{0}, x] - 
      (31*Pi^4*G[{0}, x])/180 - (4603*G[{1}, x])/54 + 
      ((19871*I)/108)*Pi*G[{1}, x] - (2729*Pi^2*G[{1}, x])/81 + 
      ((2579*I)/216)*Pi^3*G[{1}, x] + (11*Pi^4*G[{1}, x])/12 + 
      ((23*I)/24)*Pi^5*G[{1}, x] - ((71*I)/9)*Pi*G[{0, 0}, x] + 
      (64*Pi^2*G[{0, 0}, x])/9 - ((2*I)/3)*Pi^3*G[{0, 0}, x] - 
      (1069*G[{0, 1}, x])/108 - ((116*I)/3)*Pi*G[{0, 1}, x] + 
      (497*Pi^2*G[{0, 1}, x])/24 + ((67*I)/12)*Pi^3*G[{0, 1}, x] - 
      (1069*G[{1, 0}, x])/108 + ((14855*I)/108)*Pi*G[{1, 0}, x] + 
      (2537*Pi^2*G[{1, 0}, x])/216 - ((50*I)/9)*Pi^3*G[{1, 0}, x] + 
      (31*Pi^4*G[{1, 0}, x])/120 + 211*G[{1, 1}, x] + 
      ((2423*I)/108)*Pi*G[{1, 1}, x] - (3557*Pi^2*G[{1, 1}, x])/108 + 
      ((535*I)/36)*Pi^3*G[{1, 1}, x] - (133*Pi^4*G[{1, 1}, x])/60 - 
      (71*G[{0, 0, 1}, x])/9 + (15*I)*Pi*G[{0, 0, 1}, x] - 
      (23*Pi^2*G[{0, 0, 1}, x])/3 - (71*G[{0, 1, 0}, x])/9 - 
      ((887*I)/12)*Pi*G[{0, 1, 0}, x] + (5*Pi^2*G[{0, 1, 0}, x])/6 - 
      (299*G[{0, 1, 1}, x])/9 - ((337*I)/12)*Pi*G[{0, 1, 1}, x] + 
      (13*Pi^2*G[{0, 1, 1}, x])/2 + (371*G[{1, 0, 0}, x])/3 - 
      ((289*I)/18)*Pi*G[{1, 0, 0}, x] - (589*Pi^2*G[{1, 0, 0}, x])/36 + 
      I*Pi^3*G[{1, 0, 0}, x] + (1235*G[{1, 0, 1}, x])/108 + 
      ((157*I)/6)*Pi*G[{1, 0, 1}, x] - (31*Pi^2*G[{1, 0, 1}, x])/3 - 
      ((7*I)/2)*Pi^3*G[{1, 0, 1}, x] + (1235*G[{1, 1, 0}, x])/108 - 
      (87*I)*Pi*G[{1, 1, 0}, x] - (215*Pi^2*G[{1, 1, 0}, x])/36 - 
      (55*G[{1, 1, 1}, x])/3 + ((259*I)/9)*Pi*G[{1, 1, 1}, x] + 
      (8*Pi^2*G[{1, 1, 1}, x])/3 + (I/2)*Pi^3*G[{1, 1, 1}, x] + 
      (2*I)*Pi*G[{0, 0, 0, 1}, x] + (12*I)*Pi*G[{0, 0, 1, 0}, x] + 
      15*G[{0, 0, 1, 1}, x] + (8*I)*Pi*G[{0, 0, 1, 1}, x] - 
      (160*G[{0, 1, 0, 0}, x])/3 - (5*I)*Pi*G[{0, 1, 0, 0}, x] - 
      (247*G[{0, 1, 0, 1}, x])/12 - ((25*I)/2)*Pi*G[{0, 1, 0, 1}, x] - 
      (247*G[{0, 1, 1, 0}, x])/12 - (22*I)*Pi*G[{0, 1, 1, 0}, x] - 
      (15*G[{0, 1, 1, 1}, x])/2 - (3*I)*Pi*G[{0, 1, 1, 1}, x] - 
      (70*G[{1, 0, 0, 0}, x])/3 + ((23*I)/2)*Pi*G[{1, 0, 0, 0}, x] - 
      (397*G[{1, 0, 0, 1}, x])/18 - ((167*I)/2)*Pi*G[{1, 0, 0, 1}, x] + 
      (23*Pi^2*G[{1, 0, 0, 1}, x])/2 - (397*G[{1, 0, 1, 0}, x])/18 + 
      ((469*I)/6)*Pi*G[{1, 0, 1, 0}, x] + Pi^2*G[{1, 0, 1, 0}, x] + 
      (478*G[{1, 0, 1, 1}, x])/9 + ((68*I)/3)*Pi*G[{1, 0, 1, 1}, x] - 
      9*Pi^2*G[{1, 0, 1, 1}, x] - (1115*G[{1, 1, 0, 0}, x])/9 + 
      (56*I)*Pi*G[{1, 1, 0, 0}, x] + (25*Pi^2*G[{1, 1, 0, 0}, x])/2 + 
      (376*G[{1, 1, 0, 1}, x])/9 + ((299*I)/6)*Pi*G[{1, 1, 0, 1}, x] - 
      (33*Pi^2*G[{1, 1, 0, 1}, x])/2 + (376*G[{1, 1, 1, 0}, x])/9 - 
      ((233*I)/6)*Pi*G[{1, 1, 1, 0}, x] + (Pi^2*G[{1, 1, 1, 0}, x])/2 - 
      13*G[{1, 1, 1, 1}, x] - ((8*I)/3)*Pi*G[{1, 1, 1, 1}, x] + 
      2*G[{0, 0, 0, 1, 1}, x] + 4*G[{0, 0, 1, 0, 0}, x] + 
      8*G[{0, 0, 1, 0, 1}, x] + 8*G[{0, 0, 1, 1, 0}, x] - 
      14*G[{0, 1, 0, 0, 0}, x] + 9*G[{0, 1, 0, 0, 1}, x] + 
      9*G[{0, 1, 0, 1, 0}, x] - (43*G[{0, 1, 0, 1, 1}, x])/2 - 
      19*G[{0, 1, 1, 0, 0}, x] - 3*G[{0, 1, 1, 0, 1}, x] - 
      3*G[{0, 1, 1, 1, 0}, x] - 4*G[{1, 0, 0, 0, 0}, x] + 
      (31*G[{1, 0, 0, 0, 1}, x])/2 - (3*I)*Pi*G[{1, 0, 0, 0, 1}, x] + 
      (31*G[{1, 0, 0, 1, 0}, x])/2 - (18*I)*Pi*G[{1, 0, 0, 1, 0}, x] - 
      99*G[{1, 0, 0, 1, 1}, x] - (12*I)*Pi*G[{1, 0, 0, 1, 1}, x] + 
      61*G[{1, 0, 1, 0, 0}, x] + (9*I)*Pi*G[{1, 0, 1, 0, 0}, x] + 
      (103*G[{1, 0, 1, 0, 1}, x])/6 + (15*I)*Pi*G[{1, 0, 1, 0, 1}, x] + 
      (103*G[{1, 0, 1, 1, 0}, x])/6 + (12*I)*Pi*G[{1, 0, 1, 1, 0}, x] + 
      (11*G[{1, 0, 1, 1, 1}, x])/2 + (6*I)*Pi*G[{1, 0, 1, 1, 1}, x] + 
      (109*G[{1, 1, 0, 0, 0}, x])/2 - (18*I)*Pi*G[{1, 1, 0, 0, 0}, x] + 
      (91*G[{1, 1, 0, 0, 1}, x])/2 + (72*I)*Pi*G[{1, 1, 0, 0, 1}, x] + 
      (91*G[{1, 1, 0, 1, 0}, x])/2 + (18*I)*Pi*G[{1, 1, 0, 1, 0}, x] + 
      (13*G[{1, 1, 0, 1, 1}, x])/3 + (12*I)*Pi*G[{1, 1, 0, 1, 1}, x] - 
      (217*G[{1, 1, 1, 0, 0}, x])/6 - (6*I)*Pi*G[{1, 1, 1, 0, 0}, x] - 
      (8*G[{1, 1, 1, 0, 1}, x])/3 + (3*I)*Pi*G[{1, 1, 1, 0, 1}, x] - 
      (8*G[{1, 1, 1, 1, 0}, x])/3 - 3*G[{1, 0, 0, 0, 1, 1}, x] - 
      6*G[{1, 0, 0, 1, 0, 0}, x] - 12*G[{1, 0, 0, 1, 0, 1}, x] - 
      12*G[{1, 0, 0, 1, 1, 0}, x] + 21*G[{1, 0, 1, 0, 0, 0}, x] - 
      12*G[{1, 0, 1, 0, 0, 1}, x] - 12*G[{1, 0, 1, 0, 1, 0}, x] + 
      27*G[{1, 0, 1, 0, 1, 1}, x] + 6*G[{1, 0, 1, 1, 0, 0}, x] + 
      6*G[{1, 0, 1, 1, 0, 1}, x] + 6*G[{1, 0, 1, 1, 1, 0}, x] + 
      6*G[{1, 1, 0, 0, 0, 0}, x] - 24*G[{1, 1, 0, 0, 0, 1}, x] - 
      24*G[{1, 1, 0, 0, 1, 0}, x] + 96*G[{1, 1, 0, 0, 1, 1}, x] + 
      6*G[{1, 1, 0, 1, 0, 0}, x] + 12*G[{1, 1, 0, 1, 0, 1}, x] + 
      12*G[{1, 1, 0, 1, 1, 0}, x] - 9*G[{1, 1, 1, 0, 0, 0}, x] + 
      3*G[{1, 1, 1, 0, 0, 1}, x] + 3*G[{1, 1, 1, 0, 1, 0}, x] + 
      (536*Zeta[3])/3 + ((62*I)/3)*Pi*Zeta[3] + (11*Pi^2*Zeta[3])/3 - 
      (80*G[{0}, x]*Zeta[3])/3 + (16*I)*Pi*G[{0}, x]*Zeta[3] - 
      (1811*G[{1}, x]*Zeta[3])/9 - ((443*I)/6)*Pi*G[{1}, x]*Zeta[3] - 
      (5*Pi^2*G[{1}, x]*Zeta[3])/2 + 18*G[{0, 0}, x]*Zeta[3] + 
      (67*G[{0, 1}, x]*Zeta[3])/2 + (176*G[{1, 0}, x]*Zeta[3])/3 - 
      (24*I)*Pi*G[{1, 0}, x]*Zeta[3] - (571*G[{1, 1}, x]*Zeta[3])/6 + 
      (24*I)*Pi*G[{1, 1}, x]*Zeta[3] - 27*G[{1, 0, 0}, x]*Zeta[3] - 
      57*G[{1, 0, 1}, x]*Zeta[3] - 51*G[{1, 1, 0}, x]*Zeta[3] - 
      3*G[{1, 1, 1}, x]*Zeta[3] + 108*Zeta[5] - (279*G[{1}, x]*Zeta[5])/2) + 
    FF[1/(s*x^2)]*(((-854*I)/9)*Pi*G[{1}, x] + (8173*Pi^2*G[{1}, x])/324 - 
      ((767*I)/72)*Pi^3*G[{1}, x] + (19*Pi^4*G[{1}, x])/60 - 
      ((61*I)/90)*Pi^5*G[{1}, x] - (I/4)*Pi*G[{0, 1}, x] - 
      ((1921*I)/108)*Pi*G[{1, 0}, x] - (97*Pi^2*G[{1, 0}, x])/36 + 
      ((46*I)/9)*Pi^3*G[{1, 0}, x] - (31*Pi^4*G[{1, 0}, x])/180 - 
      (854*G[{1, 1}, x])/9 - ((1055*I)/54)*Pi*G[{1, 1}, x] + 
      (1765*Pi^2*G[{1, 1}, x])/108 - ((29*I)/3)*Pi^3*G[{1, 1}, x] + 
      (31*Pi^4*G[{1, 1}, x])/18 - G[{0, 1, 1}, x]/4 - 
      ((71*I)/9)*Pi*G[{1, 0, 0}, x] + (64*Pi^2*G[{1, 0, 0}, x])/9 - 
      ((2*I)/3)*Pi^3*G[{1, 0, 0}, x] - (1921*G[{1, 0, 1}, x])/108 - 
      ((239*I)/6)*Pi*G[{1, 0, 1}, x] + (38*Pi^2*G[{1, 0, 1}, x])/3 + 
      ((8*I)/3)*Pi^3*G[{1, 0, 1}, x] - (1921*G[{1, 1, 0}, x])/108 + 
      ((1949*I)/36)*Pi*G[{1, 1, 0}, x] + (19*Pi^2*G[{1, 1, 0}, x])/9 + 
      (155*G[{1, 1, 1}, x])/12 - ((455*I)/36)*Pi*G[{1, 1, 1}, x] - 
      (4*Pi^2*G[{1, 1, 1}, x])/3 - (I/3)*Pi^3*G[{1, 1, 1}, x] - 
      (71*G[{1, 0, 0, 1}, x])/9 + (16*I)*Pi*G[{1, 0, 0, 1}, x] - 
      (23*Pi^2*G[{1, 0, 0, 1}, x])/3 - (71*G[{1, 0, 1, 0}, x])/9 - 
      ((188*I)/3)*Pi*G[{1, 0, 1, 0}, x] - (2*Pi^2*G[{1, 0, 1, 0}, x])/3 - 
      (619*G[{1, 0, 1, 1}, x])/18 - ((52*I)/3)*Pi*G[{1, 0, 1, 1}, x] + 
      (20*Pi^2*G[{1, 0, 1, 1}, x])/3 + (211*G[{1, 1, 0, 0}, x])/3 - 
      (36*I)*Pi*G[{1, 1, 0, 0}, x] - (25*Pi^2*G[{1, 1, 0, 0}, x])/3 - 
      (671*G[{1, 1, 0, 1}, x])/36 - ((92*I)/3)*Pi*G[{1, 1, 0, 1}, x] + 
      (37*Pi^2*G[{1, 1, 0, 1}, x])/3 - (671*G[{1, 1, 1, 0}, x])/36 + 
      ((82*I)/3)*Pi*G[{1, 1, 1, 0}, x] - (Pi^2*G[{1, 1, 1, 0}, x])/3 + 
      6*G[{1, 1, 1, 1}, x] + ((4*I)/3)*Pi*G[{1, 1, 1, 1}, x] + 
      (2*I)*Pi*G[{1, 0, 0, 0, 1}, x] + (12*I)*Pi*G[{1, 0, 0, 1, 0}, x] + 
      16*G[{1, 0, 0, 1, 1}, x] + (8*I)*Pi*G[{1, 0, 0, 1, 1}, x] - 
      (148*G[{1, 0, 1, 0, 0}, x])/3 - (6*I)*Pi*G[{1, 0, 1, 0, 0}, x] - 
      (40*G[{1, 0, 1, 0, 1}, x])/3 - (12*I)*Pi*G[{1, 0, 1, 0, 1}, x] - 
      (40*G[{1, 0, 1, 1, 0}, x])/3 - (8*I)*Pi*G[{1, 0, 1, 1, 0}, x] - 
      4*G[{1, 0, 1, 1, 1}, x] - (4*I)*Pi*G[{1, 0, 1, 1, 1}, x] - 
      (112*G[{1, 1, 0, 0, 0}, x])/3 + (12*I)*Pi*G[{1, 1, 0, 0, 0}, x] - 
      28*G[{1, 1, 0, 0, 1}, x] - (56*I)*Pi*G[{1, 1, 0, 0, 1}, x] - 
      28*G[{1, 1, 0, 1, 0}, x] - (12*I)*Pi*G[{1, 1, 0, 1, 0}, x] - 
      (8*G[{1, 1, 0, 1, 1}, x])/3 - (8*I)*Pi*G[{1, 1, 0, 1, 1}, x] + 
      26*G[{1, 1, 1, 0, 0}, x] + (4*I)*Pi*G[{1, 1, 1, 0, 0}, x] + 
      (4*G[{1, 1, 1, 0, 1}, x])/3 - (2*I)*Pi*G[{1, 1, 1, 0, 1}, x] + 
      (4*G[{1, 1, 1, 1, 0}, x])/3 + 2*G[{1, 0, 0, 0, 1, 1}, x] + 
      4*G[{1, 0, 0, 1, 0, 0}, x] + 8*G[{1, 0, 0, 1, 0, 1}, x] + 
      8*G[{1, 0, 0, 1, 1, 0}, x] - 14*G[{1, 0, 1, 0, 0, 0}, x] + 
      8*G[{1, 0, 1, 0, 0, 1}, x] + 8*G[{1, 0, 1, 0, 1, 0}, x] - 
      20*G[{1, 0, 1, 0, 1, 1}, x] - 4*G[{1, 0, 1, 1, 0, 0}, x] - 
      4*G[{1, 0, 1, 1, 0, 1}, x] - 4*G[{1, 0, 1, 1, 1, 0}, x] - 
      4*G[{1, 1, 0, 0, 0, 0}, x] + 16*G[{1, 1, 0, 0, 0, 1}, x] + 
      16*G[{1, 1, 0, 0, 1, 0}, x] - 72*G[{1, 1, 0, 0, 1, 1}, x] - 
      4*G[{1, 1, 0, 1, 0, 0}, x] - 8*G[{1, 1, 0, 1, 0, 1}, x] - 
      8*G[{1, 1, 0, 1, 1, 0}, x] + 6*G[{1, 1, 1, 0, 0, 0}, x] - 
      2*G[{1, 1, 1, 0, 0, 1}, x] - 2*G[{1, 1, 1, 0, 1, 0}, x] + 
      152*G[{1}, x]*Zeta[3] + ((110*I)/3)*Pi*G[{1}, x]*Zeta[3] + 
      (11*Pi^2*G[{1}, x]*Zeta[3])/3 - (26*G[{1, 0}, x]*Zeta[3])/3 + 
      (16*I)*Pi*G[{1, 0}, x]*Zeta[3] + 62*G[{1, 1}, x]*Zeta[3] - 
      (24*I)*Pi*G[{1, 1}, x]*Zeta[3] + 18*G[{1, 0, 0}, x]*Zeta[3] + 
      44*G[{1, 0, 1}, x]*Zeta[3] + 34*G[{1, 1, 0}, x]*Zeta[3] + 
      2*G[{1, 1, 1}, x]*Zeta[3] + 108*G[{1}, x]*Zeta[5])) + 
  COLOR[CF^3]*((63*Pi^2)/(8*s) - (((4405*I)/144)*Pi^3)/s + (7*Pi^4)/(10*s) - 
    (((4153*I)/2160)*Pi^5)/s - (31*Pi^6)/(840*s) - 
    (11095*G[{0}, x])/(192*s) + (((515*I)/96)*Pi*G[{0}, x])/s + 
    (2251*Pi^2*G[{0}, x])/(288*s) + (((211*I)/18)*Pi^3*G[{0}, x])/s + 
    (2057*Pi^4*G[{0}, x])/(576*s) + (((41*I)/96)*Pi^5*G[{0}, x])/s + 
    (11095*G[{1}, x])/(192*s) - (((515*I)/96)*Pi*G[{1}, x])/s - 
    (1099*Pi^2*G[{1}, x])/(288*s) + (((137*I)/18)*Pi^3*G[{1}, x])/s - 
    (5159*Pi^4*G[{1}, x])/(960*s) - (((149*I)/480)*Pi^5*G[{1}, x])/s + 
    (2531*G[{0, 0}, x])/(96*s) - (((22*I)/3)*Pi*G[{0, 0}, x])/s - 
    (1741*Pi^2*G[{0, 0}, x])/(144*s) - (((45*I)/2)*Pi^3*G[{0, 0}, x])/s - 
    (1861*Pi^4*G[{0, 0}, x])/(1440*s) - (63*G[{0, 1}, x])/(4*s) + 
    (((1001*I)/8)*Pi*G[{0, 1}, x])/s + (163*Pi^2*G[{0, 1}, x])/(6*s) - 
    (((89*I)/72)*Pi^3*G[{0, 1}, x])/s + (17*Pi^4*G[{0, 1}, x])/(45*s) - 
    (63*G[{1, 0}, x])/(4*s) + (((701*I)/24)*Pi*G[{1, 0}, x])/s - 
    (149*Pi^2*G[{1, 0}, x])/(6*s) + (((931*I)/72)*Pi^3*G[{1, 0}, x])/s - 
    (41*Pi^4*G[{1, 0}, x])/(120*s) + (493*G[{1, 1}, x])/(96*s) - 
    ((147*I)*Pi*G[{1, 1}, x])/s + (1405*Pi^2*G[{1, 1}, x])/(144*s) + 
    (((53*I)/9)*Pi^3*G[{1, 1}, x])/s + (1937*Pi^4*G[{1, 1}, x])/(1440*s) + 
    (337*G[{0, 0, 0}, x])/(6*s) + (((515*I)/6)*Pi*G[{0, 0, 0}, x])/s + 
    (149*Pi^2*G[{0, 0, 0}, x])/(24*s) + (((59*I)/12)*Pi^3*G[{0, 0, 0}, x])/
     s - (233*G[{0, 0, 1}, x])/(4*s) + (((247*I)/6)*Pi*G[{0, 0, 1}, x])/s - 
    (425*Pi^2*G[{0, 0, 1}, x])/(18*s) - (((17*I)/6)*Pi^3*G[{0, 0, 1}, x])/s - 
    (233*G[{0, 1, 0}, x])/(4*s) - (((371*I)/6)*Pi*G[{0, 1, 0}, x])/s - 
    (221*Pi^2*G[{0, 1, 0}, x])/(18*s) - (((37*I)/12)*Pi^3*G[{0, 1, 0}, x])/
     s + (1407*G[{0, 1, 1}, x])/(8*s) - (((1103*I)/12)*Pi*G[{0, 1, 1}, x])/
     s + (167*Pi^2*G[{0, 1, 1}, x])/(72*s) - (I*Pi^3*G[{0, 1, 1}, x])/s - 
    (685*G[{1, 0, 0}, x])/(24*s) - (((325*I)/12)*Pi*G[{1, 0, 0}, x])/s - 
    (167*Pi^2*G[{1, 0, 0}, x])/(72*s) + (((19*I)/6)*Pi^3*G[{1, 0, 0}, x])/s + 
    (201*G[{1, 0, 1}, x])/(4*s) - (((223*I)/6)*Pi*G[{1, 0, 1}, x])/s + 
    (221*Pi^2*G[{1, 0, 1}, x])/(18*s) + (((25*I)/12)*Pi^3*G[{1, 0, 1}, x])/
     s + (201*G[{1, 1, 0}, x])/(4*s) + (((11*I)/6)*Pi*G[{1, 1, 0}, x])/s + 
    (425*Pi^2*G[{1, 1, 0}, x])/(18*s) + ((I/6)*Pi^3*G[{1, 1, 0}, x])/s - 
    (375*G[{1, 1, 1}, x])/(2*s) + (((535*I)/6)*Pi*G[{1, 1, 1}, x])/s - 
    (149*Pi^2*G[{1, 1, 1}, x])/(24*s) - (((19*I)/12)*Pi^3*G[{1, 1, 1}, x])/
     s + FF[1/(s*(1 - x)^2)]*(Pi^2*G[{0, 0}, x] - (3*I)*Pi*G[{0, 0, 0}, x] - 
      3*G[{0, 0, 0, 0}, x]) + (147*G[{0, 0, 0, 0}, x])/(4*s) - 
    ((103*I)*Pi*G[{0, 0, 0, 0}, x])/s + (7*Pi^2*G[{0, 0, 0, 0}, x])/(4*s) + 
    (118*G[{0, 0, 0, 1}, x])/(3*s) - ((16*I)*Pi*G[{0, 0, 0, 1}, x])/s + 
    (13*Pi^2*G[{0, 0, 0, 1}, x])/(3*s) + (118*G[{0, 0, 1, 0}, x])/(3*s) + 
    (((251*I)/3)*Pi*G[{0, 0, 1, 0}, x])/s + (Pi^2*G[{0, 0, 1, 0}, x])/(2*s) + 
    (37*G[{0, 0, 1, 1}, x])/(3*s) + (((341*I)/6)*Pi*G[{0, 0, 1, 1}, x])/s - 
    (7*Pi^2*G[{0, 0, 1, 1}, x])/(6*s) - (49*G[{0, 1, 0, 0}, x])/(2*s) + 
    ((74*I)*Pi*G[{0, 1, 0, 0}, x])/s - (5*Pi^2*G[{0, 1, 0, 0}, x])/(12*s) - 
    (161*G[{0, 1, 0, 1}, x])/(6*s) + (((77*I)/2)*Pi*G[{0, 1, 0, 1}, x])/s - 
    (13*Pi^2*G[{0, 1, 0, 1}, x])/(6*s) - (161*G[{0, 1, 1, 0}, x])/(6*s) - 
    (((95*I)/3)*Pi*G[{0, 1, 1, 0}, x])/s - (Pi^2*G[{0, 1, 1, 0}, x])/s - 
    (377*G[{0, 1, 1, 1}, x])/(6*s) - (((161*I)/6)*Pi*G[{0, 1, 1, 1}, x])/s - 
    (Pi^2*G[{0, 1, 1, 1}, x])/(3*s) - (757*G[{1, 0, 0, 0}, x])/(6*s) + 
    (((161*I)/6)*Pi*G[{1, 0, 0, 0}, x])/s + (Pi^2*G[{1, 0, 0, 0}, x])/(3*s) + 
    (581*G[{1, 0, 0, 1}, x])/(6*s) + (((95*I)/3)*Pi*G[{1, 0, 0, 1}, x])/s + 
    (Pi^2*G[{1, 0, 0, 1}, x])/s + (581*G[{1, 0, 1, 0}, x])/(6*s) - 
    (((77*I)/2)*Pi*G[{1, 0, 1, 0}, x])/s + (13*Pi^2*G[{1, 0, 1, 0}, x])/
     (6*s) - (289*G[{1, 0, 1, 1}, x])/(2*s) - ((74*I)*Pi*G[{1, 0, 1, 1}, x])/
     s + (5*Pi^2*G[{1, 0, 1, 1}, x])/(12*s) + (302*G[{1, 1, 0, 0}, x])/
     (3*s) - (((341*I)/6)*Pi*G[{1, 1, 0, 0}, x])/s + 
    (7*Pi^2*G[{1, 1, 0, 0}, x])/(6*s) - (328*G[{1, 1, 0, 1}, x])/(3*s) - 
    (((251*I)/3)*Pi*G[{1, 1, 0, 1}, x])/s - (Pi^2*G[{1, 1, 0, 1}, x])/(2*s) - 
    (328*G[{1, 1, 1, 0}, x])/(3*s) + ((16*I)*Pi*G[{1, 1, 1, 0}, x])/s - 
    (13*Pi^2*G[{1, 1, 1, 0}, x])/(3*s) + FF[1/(s*x^3)]*
     (Pi^2*G[{1, 1}, x] - (3*I)*Pi*G[{1, 1, 1}, x] - 3*G[{1, 1, 1, 1}, x]) + 
    (833*G[{1, 1, 1, 1}, x])/(4*s) + ((103*I)*Pi*G[{1, 1, 1, 1}, x])/s - 
    (7*Pi^2*G[{1, 1, 1, 1}, x])/(4*s) - (135*G[{0, 0, 0, 0, 0}, x])/(2*s) + 
    ((17*I)*Pi*G[{0, 0, 0, 0, 0}, x])/s - (37*G[{0, 0, 0, 0, 1}, x])/s + 
    ((6*I)*Pi*G[{0, 0, 0, 0, 1}, x])/s - (37*G[{0, 0, 0, 1, 0}, x])/s - 
    ((14*I)*Pi*G[{0, 0, 0, 1, 0}, x])/s + (18*G[{0, 0, 0, 1, 1}, x])/s - 
    ((31*I)*Pi*G[{0, 0, 0, 1, 1}, x])/s + (61*G[{0, 0, 1, 0, 0}, x])/(2*s) - 
    ((20*I)*Pi*G[{0, 0, 1, 0, 0}, x])/s + (301*G[{0, 0, 1, 0, 1}, x])/(6*s) - 
    ((3*I)*Pi*G[{0, 0, 1, 0, 1}, x])/s + (301*G[{0, 0, 1, 1, 0}, x])/(6*s) + 
    ((13*I)*Pi*G[{0, 0, 1, 1, 0}, x])/s + (11*G[{0, 0, 1, 1, 1}, x])/(3*s) - 
    ((12*I)*Pi*G[{0, 0, 1, 1, 1}, x])/s + (44*G[{0, 1, 0, 0, 0}, x])/s - 
    ((3*I)*Pi*G[{0, 1, 0, 0, 0}, x])/s + (63*G[{0, 1, 0, 0, 1}, x])/(2*s) - 
    ((4*I)*Pi*G[{0, 1, 0, 0, 1}, x])/s + (63*G[{0, 1, 0, 1, 0}, x])/(2*s) + 
    ((2*I)*Pi*G[{0, 1, 0, 1, 0}, x])/s + (7*G[{0, 1, 0, 1, 1}, x])/s + 
    ((11*I)*Pi*G[{0, 1, 0, 1, 1}, x])/s + (65*G[{0, 1, 1, 0, 0}, x])/(3*s) - 
    ((8*I)*Pi*G[{0, 1, 1, 0, 0}, x])/s - (160*G[{0, 1, 1, 0, 1}, x])/(3*s) + 
    ((16*I)*Pi*G[{0, 1, 1, 0, 1}, x])/s - (160*G[{0, 1, 1, 1, 0}, x])/(3*s) + 
    ((3*I)*Pi*G[{0, 1, 1, 1, 0}, x])/s + (53*G[{0, 1, 1, 1, 1}, x])/(2*s) - 
    ((8*I)*Pi*G[{0, 1, 1, 1, 1}, x])/s - (53*G[{1, 0, 0, 0, 0}, x])/(2*s) + 
    ((8*I)*Pi*G[{1, 0, 0, 0, 0}, x])/s + (160*G[{1, 0, 0, 0, 1}, x])/(3*s) - 
    ((3*I)*Pi*G[{1, 0, 0, 0, 1}, x])/s + (160*G[{1, 0, 0, 1, 0}, x])/(3*s) - 
    ((16*I)*Pi*G[{1, 0, 0, 1, 0}, x])/s - (65*G[{1, 0, 0, 1, 1}, x])/(3*s) + 
    ((8*I)*Pi*G[{1, 0, 0, 1, 1}, x])/s - (7*G[{1, 0, 1, 0, 0}, x])/s - 
    ((11*I)*Pi*G[{1, 0, 1, 0, 0}, x])/s - (63*G[{1, 0, 1, 0, 1}, x])/(2*s) - 
    ((2*I)*Pi*G[{1, 0, 1, 0, 1}, x])/s - (63*G[{1, 0, 1, 1, 0}, x])/(2*s) + 
    ((4*I)*Pi*G[{1, 0, 1, 1, 0}, x])/s - (44*G[{1, 0, 1, 1, 1}, x])/s + 
    ((3*I)*Pi*G[{1, 0, 1, 1, 1}, x])/s - (11*G[{1, 1, 0, 0, 0}, x])/(3*s) + 
    ((12*I)*Pi*G[{1, 1, 0, 0, 0}, x])/s - (301*G[{1, 1, 0, 0, 1}, x])/(6*s) - 
    ((13*I)*Pi*G[{1, 1, 0, 0, 1}, x])/s - (301*G[{1, 1, 0, 1, 0}, x])/(6*s) + 
    ((3*I)*Pi*G[{1, 1, 0, 1, 0}, x])/s - (61*G[{1, 1, 0, 1, 1}, x])/(2*s) + 
    ((20*I)*Pi*G[{1, 1, 0, 1, 1}, x])/s - (18*G[{1, 1, 1, 0, 0}, x])/s + 
    ((31*I)*Pi*G[{1, 1, 1, 0, 0}, x])/s + (37*G[{1, 1, 1, 0, 1}, x])/s + 
    ((14*I)*Pi*G[{1, 1, 1, 0, 1}, x])/s + (37*G[{1, 1, 1, 1, 0}, x])/s - 
    ((6*I)*Pi*G[{1, 1, 1, 1, 0}, x])/s + (135*G[{1, 1, 1, 1, 1}, x])/(2*s) - 
    ((17*I)*Pi*G[{1, 1, 1, 1, 1}, x])/s + (23*G[{0, 0, 0, 0, 0, 0}, x])/s - 
    (6*G[{0, 0, 0, 0, 0, 1}, x])/s - (6*G[{0, 0, 0, 0, 1, 0}, x])/s + 
    (12*G[{0, 0, 0, 0, 1, 1}, x])/s - (25*G[{0, 0, 0, 1, 0, 0}, x])/s + 
    (11*G[{0, 0, 0, 1, 0, 1}, x])/s + (11*G[{0, 0, 0, 1, 1, 0}, x])/s - 
    (42*G[{0, 0, 0, 1, 1, 1}, x])/s - (12*G[{0, 0, 1, 0, 0, 0}, x])/s - 
    (8*G[{0, 0, 1, 0, 0, 1}, x])/s - (8*G[{0, 0, 1, 0, 1, 0}, x])/s + 
    (5*G[{0, 0, 1, 0, 1, 1}, x])/s - (13*G[{0, 0, 1, 1, 0, 0}, x])/s + 
    (26*G[{0, 0, 1, 1, 0, 1}, x])/s + (26*G[{0, 0, 1, 1, 1, 0}, x])/s - 
    (38*G[{0, 0, 1, 1, 1, 1}, x])/s + (3*G[{0, 1, 0, 0, 0, 0}, x])/s - 
    (6*G[{0, 1, 0, 0, 0, 1}, x])/s - (6*G[{0, 1, 0, 0, 1, 0}, x])/s + 
    (2*G[{0, 1, 0, 0, 1, 1}, x])/s + G[{0, 1, 0, 1, 0, 0}, x]/s + 
    G[{0, 1, 0, 1, 0, 1}, x]/s + G[{0, 1, 0, 1, 1, 0}, x]/s + 
    (10*G[{0, 1, 0, 1, 1, 1}, x])/s - (22*G[{0, 1, 1, 0, 0, 0}, x])/s + 
    (14*G[{0, 1, 1, 0, 0, 1}, x])/s + (14*G[{0, 1, 1, 0, 1, 0}, x])/s + 
    (2*G[{0, 1, 1, 0, 1, 1}, x])/s + (11*G[{0, 1, 1, 1, 0, 0}, x])/s - 
    (8*G[{0, 1, 1, 1, 0, 1}, x])/s - (8*G[{0, 1, 1, 1, 1, 0}, x])/s + 
    (8*G[{1, 0, 0, 0, 0, 1}, x])/s + (8*G[{1, 0, 0, 0, 1, 0}, x])/s - 
    (11*G[{1, 0, 0, 0, 1, 1}, x])/s - (2*G[{1, 0, 0, 1, 0, 0}, x])/s - 
    (14*G[{1, 0, 0, 1, 0, 1}, x])/s - (14*G[{1, 0, 0, 1, 1, 0}, x])/s + 
    (22*G[{1, 0, 0, 1, 1, 1}, x])/s - (10*G[{1, 0, 1, 0, 0, 0}, x])/s - 
    G[{1, 0, 1, 0, 0, 1}, x]/s - G[{1, 0, 1, 0, 1, 0}, x]/s - 
    G[{1, 0, 1, 0, 1, 1}, x]/s - (2*G[{1, 0, 1, 1, 0, 0}, x])/s + 
    (6*G[{1, 0, 1, 1, 0, 1}, x])/s + (6*G[{1, 0, 1, 1, 1, 0}, x])/s - 
    (3*G[{1, 0, 1, 1, 1, 1}, x])/s + (38*G[{1, 1, 0, 0, 0, 0}, x])/s - 
    (26*G[{1, 1, 0, 0, 0, 1}, x])/s - (26*G[{1, 1, 0, 0, 1, 0}, x])/s + 
    (13*G[{1, 1, 0, 0, 1, 1}, x])/s - (5*G[{1, 1, 0, 1, 0, 0}, x])/s + 
    (8*G[{1, 1, 0, 1, 0, 1}, x])/s + (8*G[{1, 1, 0, 1, 1, 0}, x])/s + 
    (12*G[{1, 1, 0, 1, 1, 1}, x])/s + (42*G[{1, 1, 1, 0, 0, 0}, x])/s - 
    (11*G[{1, 1, 1, 0, 0, 1}, x])/s - (11*G[{1, 1, 1, 0, 1, 0}, x])/s + 
    (25*G[{1, 1, 1, 0, 1, 1}, x])/s - (12*G[{1, 1, 1, 1, 0, 0}, x])/s + 
    (6*G[{1, 1, 1, 1, 0, 1}, x])/s + (6*G[{1, 1, 1, 1, 1, 0}, x])/s - 
    (23*G[{1, 1, 1, 1, 1, 1}, x])/s - (1005*Zeta[3])/(8*s) + 
    (((63*I)/4)*Pi*Zeta[3])/s - (11*Pi^2*Zeta[3])/(8*s) + 
    (((23*I)/6)*Pi^3*Zeta[3])/s + (649*G[{0}, x]*Zeta[3])/(12*s) + 
    ((25*I)*Pi*G[{0}, x]*Zeta[3])/s + (25*Pi^2*G[{0}, x]*Zeta[3])/(6*s) - 
    (697*G[{1}, x]*Zeta[3])/(12*s) - (((165*I)/2)*Pi*G[{1}, x]*Zeta[3])/s - 
    (41*Pi^2*G[{1}, x]*Zeta[3])/(12*s) - (37*G[{0, 0}, x]*Zeta[3])/(2*s) - 
    ((19*I)*Pi*G[{0, 0}, x]*Zeta[3])/s - (85*G[{0, 1}, x]*Zeta[3])/(2*s) - 
    (I*Pi*G[{0, 1}, x]*Zeta[3])/s - (83*G[{1, 0}, x]*Zeta[3])/(3*s) + 
    ((3*I)*Pi*G[{1, 0}, x]*Zeta[3])/s + (709*G[{1, 1}, x]*Zeta[3])/(6*s) + 
    ((45*I)*Pi*G[{1, 1}, x]*Zeta[3])/s - (12*G[{0, 0, 0}, x]*Zeta[3])/s - 
    (5*G[{0, 0, 1}, x]*Zeta[3])/s - (10*G[{0, 1, 0}, x]*Zeta[3])/s - 
    (20*G[{0, 1, 1}, x]*Zeta[3])/s + (7*G[{1, 0, 0}, x]*Zeta[3])/s + 
    (16*G[{1, 0, 1}, x]*Zeta[3])/s + (21*G[{1, 1, 0}, x]*Zeta[3])/s - 
    (8*G[{1, 1, 1}, x]*Zeta[3])/s + (19*Zeta[3]^2)/s + 
    FF[x/s]*((-63*Pi^2)/8 + ((463*I)/12)*Pi^3 + (329*Pi^4)/80 - 
      2*Pi^2*G[{0}, x] - ((155*I)/12)*Pi^3*G[{0}, x] - 2*Pi^2*G[{1}, x] - 
      ((13*I)/12)*Pi^3*G[{1}, x] - (63*G[{0, 0}, x])/4 + 
      ((463*I)/6)*Pi*G[{0, 0}, x] + (7*Pi^2*G[{0, 0}, x])/6 + 
      (63*G[{0, 1}, x])/4 - ((463*I)/6)*Pi*G[{0, 1}, x] - 
      (7*Pi^2*G[{0, 1}, x])/6 + (63*G[{1, 0}, x])/4 - 
      ((463*I)/6)*Pi*G[{1, 0}, x] - (7*Pi^2*G[{1, 0}, x])/6 - 
      (63*G[{1, 1}, x])/4 + ((463*I)/6)*Pi*G[{1, 1}, x] + 
      (7*Pi^2*G[{1, 1}, x])/6 + (197*G[{0, 0, 0}, x])/3 - 
      ((175*I)/2)*Pi*G[{0, 0, 0}, x] + 4*G[{0, 0, 1}, x] - 
      ((43*I)/2)*Pi*G[{0, 0, 1}, x] + 4*G[{0, 1, 0}, x] + 
      ((99*I)/2)*Pi*G[{0, 1, 0}, x] - (221*G[{0, 1, 1}, x])/3 + 
      ((119*I)/2)*Pi*G[{0, 1, 1}, x] - (221*G[{1, 0, 0}, x])/3 + 
      ((119*I)/2)*Pi*G[{1, 0, 0}, x] + 4*G[{1, 0, 1}, x] + 
      ((99*I)/2)*Pi*G[{1, 0, 1}, x] + 4*G[{1, 1, 0}, x] - 
      ((43*I)/2)*Pi*G[{1, 1, 0}, x] + (197*G[{1, 1, 1}, x])/3 - 
      ((175*I)/2)*Pi*G[{1, 1, 1}, x] - (245*G[{0, 0, 0, 0}, x])/2 + 
      35*G[{0, 0, 0, 1}, x] + 35*G[{0, 0, 1, 0}, x] - 
      (113*G[{0, 0, 1, 1}, x])/2 + (169*G[{0, 1, 0, 0}, x])/2 - 
      35*G[{0, 1, 0, 1}, x] - 35*G[{0, 1, 1, 0}, x] + 
      (189*G[{0, 1, 1, 1}, x])/2 + (189*G[{1, 0, 0, 0}, x])/2 - 
      35*G[{1, 0, 0, 1}, x] - 35*G[{1, 0, 1, 0}, x] + 
      (169*G[{1, 0, 1, 1}, x])/2 - (113*G[{1, 1, 0, 0}, x])/2 + 
      35*G[{1, 1, 0, 1}, x] + 35*G[{1, 1, 1, 0}, x] - 
      (245*G[{1, 1, 1, 1}, x])/2 + (233*Zeta[3])/3 + (61*I)*Pi*Zeta[3] + 
      (43*G[{0}, x]*Zeta[3])/2 - (99*G[{1}, x]*Zeta[3])/2) + 
    (617*Zeta[5])/(12*s) + (((5*I)/2)*Pi*Zeta[5])/s + 
    (36*G[{0}, x]*Zeta[5])/s - (58*G[{1}, x]*Zeta[5])/s + 
    FF[1/(s*(1 - x))]*(((-757*I)/72)*Pi^3 + (89*Pi^4)/60 + 
      ((937*I)/432)*Pi^5 + (5263*Pi^6)/7560 - ((9121*I)/96)*Pi*G[{0}, x] + 
      (349*Pi^2*G[{0}, x])/72 - ((5803*I)/144)*Pi^3*G[{0}, x] - 
      (275*Pi^4*G[{0}, x])/144 - ((443*I)/480)*Pi^5*G[{0}, x] + 
      I*Pi^3*G[{1}, x] - (Pi^4*G[{1}, x])/10 - (9121*G[{0, 0}, x])/96 + 
      ((1681*I)/12)*Pi*G[{0, 0}, x] - (1079*Pi^2*G[{0, 0}, x])/144 + 
      ((449*I)/24)*Pi^3*G[{0, 0}, x] + (8267*Pi^4*G[{0, 0}, x])/1440 - 
      ((1099*I)/12)*Pi*G[{0, 1}, x] - (31*Pi^2*G[{0, 1}, x])/6 + 
      ((581*I)/36)*Pi^3*G[{0, 1}, x] - (121*Pi^4*G[{0, 1}, x])/180 - 
      ((57*I)/2)*Pi*G[{1, 0}, x] - Pi^2*G[{1, 0}, x] + 
      ((61*I)/36)*Pi^3*G[{1, 0}, x] + (1399*G[{0, 0, 0}, x])/6 - 
      ((317*I)/3)*Pi*G[{0, 0, 0}, x] - (49*Pi^2*G[{0, 0, 0}, x])/6 - 
      ((253*I)/12)*Pi^3*G[{0, 0, 0}, x] - (1099*G[{0, 0, 1}, x])/12 + 
      ((317*I)/6)*Pi*G[{0, 0, 1}, x] + (359*Pi^2*G[{0, 0, 1}, x])/36 - 
      ((11*I)/6)*Pi^3*G[{0, 0, 1}, x] - (1099*G[{0, 1, 0}, x])/12 + 
      ((269*I)/4)*Pi*G[{0, 1, 0}, x] + (119*Pi^2*G[{0, 1, 0}, x])/36 - 
      (I/12)*Pi^3*G[{0, 1, 0}, x] - ((50*I)/3)*Pi*G[{0, 1, 1}, x] + 
      (97*Pi^2*G[{0, 1, 1}, x])/6 - (15*I)*Pi^3*G[{0, 1, 1}, x] - 
      (57*G[{1, 0, 0}, x])/2 - (4*I)*Pi*G[{1, 0, 0}, x] - 
      (31*Pi^2*G[{1, 0, 0}, x])/36 + ((13*I)/2)*Pi*G[{1, 0, 1}, x] - 
      (4*Pi^2*G[{1, 0, 1}, x])/3 + (I/2)*Pi*G[{1, 1, 0}, x] - 
      Pi^2*G[{1, 1, 0}, x] - (243*G[{0, 0, 0, 0}, x])/2 + 
      ((119*I)/2)*Pi*G[{0, 0, 0, 0}, x] + (19*Pi^2*G[{0, 0, 0, 0}, x])/4 + 
      (95*G[{0, 0, 0, 1}, x])/6 - ((231*I)/2)*Pi*G[{0, 0, 0, 1}, x] - 
      (29*Pi^2*G[{0, 0, 0, 1}, x])/3 + (95*G[{0, 0, 1, 0}, x])/6 - 
      ((157*I)/3)*Pi*G[{0, 0, 1, 0}, x] - (49*Pi^2*G[{0, 0, 1, 0}, x])/2 + 
      (65*G[{0, 0, 1, 1}, x])/2 + ((136*I)/3)*Pi*G[{0, 0, 1, 1}, x] + 
      (35*Pi^2*G[{0, 0, 1, 1}, x])/6 + (953*G[{0, 1, 0, 0}, x])/12 + 
      ((19*I)/6)*Pi*G[{0, 1, 0, 0}, x] - (197*Pi^2*G[{0, 1, 0, 0}, x])/12 - 
      (50*G[{0, 1, 0, 1}, x])/3 + (19*I)*Pi*G[{0, 1, 0, 1}, x] + 
      (17*Pi^2*G[{0, 1, 0, 1}, x])/6 - (50*G[{0, 1, 1, 0}, x])/3 - 
      ((49*I)/2)*Pi*G[{0, 1, 1, 0}, x] + 17*Pi^2*G[{0, 1, 1, 0}, x] - 
      ((14*I)/3)*Pi*G[{0, 1, 1, 1}, x] - (7*Pi^2*G[{0, 1, 1, 1}, x])/3 - 
      9*G[{1, 0, 0, 0}, x] + ((41*I)/3)*Pi*G[{1, 0, 0, 0}, x] + 
      (13*G[{1, 0, 0, 1}, x])/2 + ((14*I)/3)*Pi*G[{1, 0, 0, 1}, x] + 
      (13*G[{1, 0, 1, 0}, x])/2 - (2*I)*Pi*G[{1, 0, 1, 0}, x] + 
      ((8*I)/3)*Pi*G[{1, 0, 1, 1}, x] + G[{1, 1, 0, 0}, x]/2 + 
      (3*I)*Pi*G[{1, 1, 0, 0}, x] - 21*G[{0, 0, 0, 0, 0}, x] - 
      (115*I)*Pi*G[{0, 0, 0, 0, 0}, x] + 61*G[{0, 0, 0, 0, 1}, x] - 
      (66*I)*Pi*G[{0, 0, 0, 0, 1}, x] + 61*G[{0, 0, 0, 1, 0}, x] + 
      (40*I)*Pi*G[{0, 0, 0, 1, 0}, x] - (323*G[{0, 0, 0, 1, 1}, x])/2 + 
      (119*I)*Pi*G[{0, 0, 0, 1, 1}, x] + 28*G[{0, 0, 1, 0, 0}, x] + 
      (40*I)*Pi*G[{0, 0, 1, 0, 0}, x] - (196*G[{0, 0, 1, 0, 1}, x])/3 + 
      (111*I)*Pi*G[{0, 0, 1, 0, 1}, x] - (196*G[{0, 0, 1, 1, 0}, x])/3 + 
      (7*I)*Pi*G[{0, 0, 1, 1, 0}, x] + (269*G[{0, 0, 1, 1, 1}, x])/3 - 
      (180*I)*Pi*G[{0, 0, 1, 1, 1}, x] + 13*G[{0, 1, 0, 0, 0}, x] - 
      (15*I)*Pi*G[{0, 1, 0, 0, 0}, x] - (25*G[{0, 1, 0, 0, 1}, x])/3 + 
      (50*I)*Pi*G[{0, 1, 0, 0, 1}, x] - (25*G[{0, 1, 0, 1, 0}, x])/3 + 
      (14*I)*Pi*G[{0, 1, 0, 1, 0}, x] + (82*G[{0, 1, 0, 1, 1}, x])/3 - 
      (43*I)*Pi*G[{0, 1, 0, 1, 1}, x] - (119*G[{0, 1, 1, 0, 0}, x])/6 + 
      (4*I)*Pi*G[{0, 1, 1, 0, 0}, x] - (14*G[{0, 1, 1, 0, 1}, x])/3 - 
      (8*I)*Pi*G[{0, 1, 1, 0, 1}, x] - (14*G[{0, 1, 1, 1, 0}, x])/3 + 
      (15*I)*Pi*G[{0, 1, 1, 1, 0}, x] - (8*I)*Pi*G[{0, 1, 1, 1, 1}, x] + 
      21*G[{1, 0, 0, 0, 0}, x] - (22*G[{1, 0, 0, 0, 1}, x])/3 - 
      (22*G[{1, 0, 0, 1, 0}, x])/3 + 12*G[{1, 0, 0, 1, 1}, x] - 
      (14*G[{1, 0, 1, 0, 0}, x])/3 + (8*G[{1, 0, 1, 0, 1}, x])/3 + 
      (8*G[{1, 0, 1, 1, 0}, x])/3 + 3*G[{1, 1, 0, 0, 0}, x] - 
      145*G[{0, 0, 0, 0, 0, 0}, x] + 30*G[{0, 0, 0, 0, 0, 1}, x] + 
      30*G[{0, 0, 0, 0, 1, 0}, x] - 96*G[{0, 0, 0, 0, 1, 1}, x] + 
      83*G[{0, 0, 0, 1, 0, 0}, x] - 43*G[{0, 0, 0, 1, 0, 1}, x] - 
      43*G[{0, 0, 0, 1, 1, 0}, x] + 162*G[{0, 0, 0, 1, 1, 1}, x] + 
      12*G[{0, 0, 1, 0, 0, 0}, x] + 28*G[{0, 0, 1, 0, 0, 1}, x] + 
      28*G[{0, 0, 1, 0, 1, 0}, x] + 83*G[{0, 0, 1, 0, 1, 1}, x] - 
      55*G[{0, 0, 1, 1, 0, 0}, x] + 62*G[{0, 0, 1, 1, 0, 1}, x] + 
      62*G[{0, 0, 1, 1, 1, 0}, x] - 242*G[{0, 0, 1, 1, 1, 1}, x] - 
      69*G[{0, 1, 0, 0, 0, 0}, x] + 54*G[{0, 1, 0, 0, 0, 1}, x] + 
      54*G[{0, 1, 0, 0, 1, 0}, x] - 4*G[{0, 1, 0, 0, 1, 1}, x] + 
      19*G[{0, 1, 0, 1, 0, 0}, x] - 5*G[{0, 1, 0, 1, 0, 1}, x] - 
      5*G[{0, 1, 0, 1, 1, 0}, x] - 38*G[{0, 1, 0, 1, 1, 1}, x] + 
      50*G[{0, 1, 1, 0, 0, 0}, x] - 46*G[{0, 1, 1, 0, 0, 1}, x] - 
      46*G[{0, 1, 1, 0, 1, 0}, x] + 38*G[{0, 1, 1, 0, 1, 1}, x] + 
      23*G[{0, 1, 1, 1, 0, 0}, x] - 8*G[{0, 1, 1, 1, 0, 1}, x] - 
      8*G[{0, 1, 1, 1, 1, 0}, x] + (757*Zeta[3])/12 - 
      ((113*I)/2)*Pi*Zeta[3] - (46*Pi^2*Zeta[3])/3 + 
      ((119*I)/6)*Pi^3*Zeta[3] - (737*G[{0}, x]*Zeta[3])/6 + 
      (10*I)*Pi*G[{0}, x]*Zeta[3] - (83*Pi^2*G[{0}, x]*Zeta[3])/6 - 
      6*G[{1}, x]*Zeta[3] + (9*I)*Pi*G[{1}, x]*Zeta[3] + 
      68*G[{0, 0}, x]*Zeta[3] + (11*I)*Pi*G[{0, 0}, x]*Zeta[3] - 
      20*G[{0, 1}, x]*Zeta[3] + (47*I)*Pi*G[{0, 1}, x]*Zeta[3] + 
      (7*G[{1, 0}, x]*Zeta[3])/3 - 59*G[{0, 0, 1}, x]*Zeta[3] + 
      32*G[{0, 1, 0}, x]*Zeta[3] - 44*G[{0, 1, 1}, x]*Zeta[3] - 
      59*Zeta[3]^2 - (697*Zeta[5])/12 + ((5*I)/2)*Pi*Zeta[5] - 
      114*G[{0}, x]*Zeta[5]) + FF[1/(s*x^2)]*(((-9121*I)/96)*Pi*G[{1}, x] + 
      (349*Pi^2*G[{1}, x])/72 - ((1819*I)/48)*Pi^3*G[{1}, x] - 
      (201*Pi^4*G[{1}, x])/80 + ((797*I)/480)*Pi^5*G[{1}, x] - 
      ((57*I)/2)*Pi*G[{0, 1}, x] - Pi^2*G[{0, 1}, x] + 
      ((7*I)/12)*Pi^3*G[{0, 1}, x] - ((1099*I)/12)*Pi*G[{1, 0}, x] - 
      (31*Pi^2*G[{1, 0}, x])/6 + ((80*I)/9)*Pi^3*G[{1, 0}, x] + 
      (35*Pi^4*G[{1, 0}, x])/8 - (9121*G[{1, 1}, x])/96 + 
      ((1681*I)/12)*Pi*G[{1, 1}, x] - (1223*Pi^2*G[{1, 1}, x])/144 + 
      ((2105*I)/72)*Pi^3*G[{1, 1}, x] + (1687*Pi^4*G[{1, 1}, x])/1440 + 
      (I/2)*Pi*G[{0, 0, 1}, x] - Pi^2*G[{0, 0, 1}, x] + 
      ((13*I)/2)*Pi*G[{0, 1, 0}, x] - (4*Pi^2*G[{0, 1, 0}, x])/3 - 
      (57*G[{0, 1, 1}, x])/2 - (4*I)*Pi*G[{0, 1, 1}, x] - 
      (31*Pi^2*G[{0, 1, 1}, x])/36 - ((50*I)/3)*Pi*G[{1, 0, 0}, x] + 
      (97*Pi^2*G[{1, 0, 0}, x])/6 - ((67*I)/6)*Pi^3*G[{1, 0, 0}, x] - 
      (1099*G[{1, 0, 1}, x])/12 + ((269*I)/4)*Pi*G[{1, 0, 1}, x] + 
      (119*Pi^2*G[{1, 0, 1}, x])/36 - ((73*I)/12)*Pi^3*G[{1, 0, 1}, x] - 
      (1099*G[{1, 1, 0}, x])/12 + ((317*I)/6)*Pi*G[{1, 1, 0}, x] + 
      (359*Pi^2*G[{1, 1, 0}, x])/36 - ((115*I)/6)*Pi^3*G[{1, 1, 0}, x] + 
      (1399*G[{1, 1, 1}, x])/6 - ((308*I)/3)*Pi*G[{1, 1, 1}, x] - 
      (49*Pi^2*G[{1, 1, 1}, x])/6 - ((41*I)/12)*Pi^3*G[{1, 1, 1}, x] + 
      G[{0, 0, 1, 1}, x]/2 + (3*I)*Pi*G[{0, 0, 1, 1}, x] + 
      ((8*I)/3)*Pi*G[{0, 1, 0, 0}, x] + (13*G[{0, 1, 0, 1}, x])/2 - 
      (2*I)*Pi*G[{0, 1, 0, 1}, x] + (13*G[{0, 1, 1, 0}, x])/2 + 
      ((14*I)/3)*Pi*G[{0, 1, 1, 0}, x] - 9*G[{0, 1, 1, 1}, x] + 
      ((41*I)/3)*Pi*G[{0, 1, 1, 1}, x] - ((14*I)/3)*Pi*G[{1, 0, 0, 0}, x] - 
      (7*Pi^2*G[{1, 0, 0, 0}, x])/3 - (50*G[{1, 0, 0, 1}, x])/3 - 
      ((49*I)/2)*Pi*G[{1, 0, 0, 1}, x] + 17*Pi^2*G[{1, 0, 0, 1}, x] - 
      (50*G[{1, 0, 1, 0}, x])/3 + (19*I)*Pi*G[{1, 0, 1, 0}, x] + 
      (17*Pi^2*G[{1, 0, 1, 0}, x])/6 + (953*G[{1, 0, 1, 1}, x])/12 + 
      ((19*I)/6)*Pi*G[{1, 0, 1, 1}, x] - (197*Pi^2*G[{1, 0, 1, 1}, x])/12 + 
      (65*G[{1, 1, 0, 0}, x])/2 + ((136*I)/3)*Pi*G[{1, 1, 0, 0}, x] + 
      (35*Pi^2*G[{1, 1, 0, 0}, x])/6 + (95*G[{1, 1, 0, 1}, x])/6 - 
      ((157*I)/3)*Pi*G[{1, 1, 0, 1}, x] - (49*Pi^2*G[{1, 1, 0, 1}, x])/2 + 
      (95*G[{1, 1, 1, 0}, x])/6 - ((231*I)/2)*Pi*G[{1, 1, 1, 0}, x] - 
      (29*Pi^2*G[{1, 1, 1, 0}, x])/3 - (237*G[{1, 1, 1, 1}, x])/2 + 
      ((119*I)/2)*Pi*G[{1, 1, 1, 1}, x] + (19*Pi^2*G[{1, 1, 1, 1}, x])/4 + 
      3*G[{0, 0, 1, 1, 1}, x] + (8*G[{0, 1, 0, 0, 1}, x])/3 + 
      (8*G[{0, 1, 0, 1, 0}, x])/3 - (14*G[{0, 1, 0, 1, 1}, x])/3 + 
      12*G[{0, 1, 1, 0, 0}, x] - (22*G[{0, 1, 1, 0, 1}, x])/3 - 
      (22*G[{0, 1, 1, 1, 0}, x])/3 + 21*G[{0, 1, 1, 1, 1}, x] - 
      (8*I)*Pi*G[{1, 0, 0, 0, 0}, x] - (14*G[{1, 0, 0, 0, 1}, x])/3 + 
      (15*I)*Pi*G[{1, 0, 0, 0, 1}, x] - (14*G[{1, 0, 0, 1, 0}, x])/3 - 
      (8*I)*Pi*G[{1, 0, 0, 1, 0}, x] - (119*G[{1, 0, 0, 1, 1}, x])/6 + 
      (4*I)*Pi*G[{1, 0, 0, 1, 1}, x] + (82*G[{1, 0, 1, 0, 0}, x])/3 - 
      (43*I)*Pi*G[{1, 0, 1, 0, 0}, x] - (25*G[{1, 0, 1, 0, 1}, x])/3 + 
      (14*I)*Pi*G[{1, 0, 1, 0, 1}, x] - (25*G[{1, 0, 1, 1, 0}, x])/3 + 
      (50*I)*Pi*G[{1, 0, 1, 1, 0}, x] + 13*G[{1, 0, 1, 1, 1}, x] - 
      (15*I)*Pi*G[{1, 0, 1, 1, 1}, x] + (269*G[{1, 1, 0, 0, 0}, x])/3 - 
      (180*I)*Pi*G[{1, 1, 0, 0, 0}, x] - (196*G[{1, 1, 0, 0, 1}, x])/3 + 
      (7*I)*Pi*G[{1, 1, 0, 0, 1}, x] - (196*G[{1, 1, 0, 1, 0}, x])/3 + 
      (111*I)*Pi*G[{1, 1, 0, 1, 0}, x] + 28*G[{1, 1, 0, 1, 1}, x] + 
      (40*I)*Pi*G[{1, 1, 0, 1, 1}, x] - (323*G[{1, 1, 1, 0, 0}, x])/2 + 
      (119*I)*Pi*G[{1, 1, 1, 0, 0}, x] + 61*G[{1, 1, 1, 0, 1}, x] + 
      (40*I)*Pi*G[{1, 1, 1, 0, 1}, x] + 61*G[{1, 1, 1, 1, 0}, x] - 
      (66*I)*Pi*G[{1, 1, 1, 1, 0}, x] - 21*G[{1, 1, 1, 1, 1}, x] - 
      (115*I)*Pi*G[{1, 1, 1, 1, 1}, x] - 8*G[{1, 0, 0, 0, 0, 1}, x] - 
      8*G[{1, 0, 0, 0, 1, 0}, x] + 23*G[{1, 0, 0, 0, 1, 1}, x] + 
      38*G[{1, 0, 0, 1, 0, 0}, x] - 46*G[{1, 0, 0, 1, 0, 1}, x] - 
      46*G[{1, 0, 0, 1, 1, 0}, x] + 50*G[{1, 0, 0, 1, 1, 1}, x] - 
      38*G[{1, 0, 1, 0, 0, 0}, x] - 5*G[{1, 0, 1, 0, 0, 1}, x] - 
      5*G[{1, 0, 1, 0, 1, 0}, x] + 19*G[{1, 0, 1, 0, 1, 1}, x] - 
      4*G[{1, 0, 1, 1, 0, 0}, x] + 54*G[{1, 0, 1, 1, 0, 1}, x] + 
      54*G[{1, 0, 1, 1, 1, 0}, x] - 69*G[{1, 0, 1, 1, 1, 1}, x] - 
      242*G[{1, 1, 0, 0, 0, 0}, x] + 62*G[{1, 1, 0, 0, 0, 1}, x] + 
      62*G[{1, 1, 0, 0, 1, 0}, x] - 55*G[{1, 1, 0, 0, 1, 1}, x] + 
      83*G[{1, 1, 0, 1, 0, 0}, x] + 28*G[{1, 1, 0, 1, 0, 1}, x] + 
      28*G[{1, 1, 0, 1, 1, 0}, x] + 12*G[{1, 1, 0, 1, 1, 1}, x] + 
      162*G[{1, 1, 1, 0, 0, 0}, x] - 43*G[{1, 1, 1, 0, 0, 1}, x] - 
      43*G[{1, 1, 1, 0, 1, 0}, x] + 83*G[{1, 1, 1, 0, 1, 1}, x] - 
      96*G[{1, 1, 1, 1, 0, 0}, x] + 30*G[{1, 1, 1, 1, 0, 1}, x] + 
      30*G[{1, 1, 1, 1, 1, 0}, x] - 145*G[{1, 1, 1, 1, 1, 1}, x] - 
      (549*G[{1}, x]*Zeta[3])/4 + (I/2)*Pi*G[{1}, x]*Zeta[3] - 
      (235*Pi^2*G[{1}, x]*Zeta[3])/12 + 9*G[{0, 1}, x]*Zeta[3] + 
      (47*G[{1, 0}, x]*Zeta[3])/2 + (9*I)*Pi*G[{1, 0}, x]*Zeta[3] + 
      (29*G[{1, 1}, x]*Zeta[3])/6 + (21*I)*Pi*G[{1, 1}, x]*Zeta[3] - 
      67*G[{1, 0, 0}, x]*Zeta[3] + 68*G[{1, 0, 1}, x]*Zeta[3] + 
      45*G[{1, 1, 0}, x]*Zeta[3] - 106*G[{1, 1, 1}, x]*Zeta[3] - 
      143*G[{1}, x]*Zeta[5]) + FF[1/(s*x)]*(967/64 - ((6401*I)/96)*Pi + 
      (42809*Pi^2)/1152 - ((10307*I)/144)*Pi^3 - (7351*Pi^4)/960 + 
      ((931*I)/480)*Pi^5 + (105569*Pi^6)/1088640 - (569*G[{0}, x])/64 - 
      ((8161*I)/96)*Pi*G[{0}, x] - (897*Pi^2*G[{0}, x])/32 + 
      ((1381*I)/72)*Pi^3*G[{0}, x] + (5203*Pi^4*G[{0}, x])/960 + 
      ((323*I)/1440)*Pi^5*G[{0}, x] - (6401*G[{1}, x])/96 + 
      ((1475*I)/96)*Pi*G[{1}, x] - (433*Pi^2*G[{1}, x])/16 + 
      ((10423*I)/144)*Pi^3*G[{1}, x] + (9427*Pi^4*G[{1}, x])/1440 - 
      ((173*I)/160)*Pi^5*G[{1}, x] + (37*G[{0, 0}, x])/32 - 
      ((55*I)/12)*Pi*G[{0, 0}, x] + (803*Pi^2*G[{0, 0}, x])/48 - 
      ((155*I)/12)*Pi^3*G[{0, 0}, x] + (91*Pi^4*G[{0, 0}, x])/160 - 
      (953*G[{0, 1}, x])/12 + ((99*I)/4)*Pi*G[{0, 1}, x] - 
      (1667*Pi^2*G[{0, 1}, x])/72 - ((23*I)/2)*Pi^3*G[{0, 1}, x] + 
      (61*Pi^4*G[{0, 1}, x])/90 - (953*G[{1, 0}, x])/12 + 
      ((3259*I)/24)*Pi*G[{1, 0}, x] + (505*Pi^2*G[{1, 0}, x])/72 - 
      ((839*I)/24)*Pi^3*G[{1, 0}, x] - (119*Pi^4*G[{1, 0}, x])/36 + 
      (3417*G[{1, 1}, x])/32 - ((449*I)/6)*Pi*G[{1, 1}, x] + 
      (1915*Pi^2*G[{1, 1}, x])/144 - ((359*I)/8)*Pi^3*G[{1, 1}, x] - 
      (1463*Pi^4*G[{1, 1}, x])/480 + (45*G[{0, 0, 0}, x])/4 + 
      ((85*I)/12)*Pi*G[{0, 0, 0}, x] + (25*Pi^2*G[{0, 0, 0}, x])/24 - 
      ((3*I)/4)*Pi^3*G[{0, 0, 0}, x] - (43*G[{0, 0, 1}, x])/3 - 
      (152*I)*Pi*G[{0, 0, 1}, x] + (67*Pi^2*G[{0, 0, 1}, x])/4 - 
      ((7*I)/6)*Pi^3*G[{0, 0, 1}, x] - (43*G[{0, 1, 0}, x])/3 - 
      (27*I)*Pi*G[{0, 1, 0}, x] - (14*Pi^2*G[{0, 1, 0}, x])/3 - 
      ((25*I)/12)*Pi^3*G[{0, 1, 0}, x] + (415*G[{0, 1, 1}, x])/12 + 
      ((1337*I)/12)*Pi*G[{0, 1, 1}, x] - (79*Pi^2*G[{0, 1, 1}, x])/12 - 
      ((11*I)/3)*Pi^3*G[{0, 1, 1}, x] + (2599*G[{1, 0, 0}, x])/24 + 
      ((275*I)/3)*Pi*G[{1, 0, 0}, x] - (511*Pi^2*G[{1, 0, 0}, x])/24 + 
      ((11*I)/3)*Pi^3*G[{1, 0, 0}, x] + 23*G[{1, 0, 1}, x] - 
      ((1201*I)/12)*Pi*G[{1, 0, 1}, x] - (259*Pi^2*G[{1, 0, 1}, x])/12 + 
      ((17*I)/12)*Pi^3*G[{1, 0, 1}, x] + 23*G[{1, 1, 0}, x] - 
      ((554*I)/3)*Pi*G[{1, 1, 0}, x] - (107*Pi^2*G[{1, 1, 0}, x])/6 + 
      ((35*I)/2)*Pi^3*G[{1, 1, 0}, x] - (1201*G[{1, 1, 1}, x])/12 + 
      ((1333*I)/12)*Pi*G[{1, 1, 1}, x] + (185*Pi^2*G[{1, 1, 1}, x])/12 + 
      ((73*I)/12)*Pi^3*G[{1, 1, 1}, x] - 3*G[{0, 0, 0, 0}, x] - 
      (26*I)*Pi*G[{0, 0, 0, 0}, x] + (17*Pi^2*G[{0, 0, 0, 0}, x])/4 + 
      (10*G[{0, 0, 0, 1}, x])/3 - (36*I)*Pi*G[{0, 0, 0, 1}, x] + 
      (8*Pi^2*G[{0, 0, 0, 1}, x])/3 + (10*G[{0, 0, 1, 0}, x])/3 - 
      (17*I)*Pi*G[{0, 0, 1, 0}, x] - (10*Pi^2*G[{0, 0, 1, 0}, x])/3 - 
      (466*G[{0, 0, 1, 1}, x])/3 + ((83*I)/2)*Pi*G[{0, 0, 1, 1}, x] + 
      (13*Pi^2*G[{0, 0, 1, 1}, x])/6 - (113*G[{0, 1, 0, 0}, x])/12 - 
      ((115*I)/2)*Pi*G[{0, 1, 0, 0}, x] - (11*Pi^2*G[{0, 1, 0, 0}, x])/4 - 
      (211*G[{0, 1, 0, 1}, x])/12 + ((153*I)/2)*Pi*G[{0, 1, 0, 1}, x] - 
      (2*Pi^2*G[{0, 1, 0, 1}, x])/3 - (211*G[{0, 1, 1, 0}, x])/12 + 
      ((113*I)/2)*Pi*G[{0, 1, 1, 0}, x] - (5*Pi^2*G[{0, 1, 1, 0}, x])/3 + 
      (213*G[{0, 1, 1, 1}, x])/2 - (178*I)*Pi*G[{0, 1, 1, 1}, x] - 
      Pi^2*G[{0, 1, 1, 1}, x] + (775*G[{1, 0, 0, 0}, x])/6 - 
      ((373*I)/2)*Pi*G[{1, 0, 0, 0}, x] + Pi^2*G[{1, 0, 0, 0}, x] - 
      (225*G[{1, 0, 0, 1}, x])/4 + (54*I)*Pi*G[{1, 0, 0, 1}, x] - 
      (59*Pi^2*G[{1, 0, 0, 1}, x])/3 - (225*G[{1, 0, 1, 0}, x])/4 + 
      (94*I)*Pi*G[{1, 0, 1, 0}, x] - (17*Pi^2*G[{1, 0, 1, 0}, x])/3 - 
      (173*G[{1, 0, 1, 1}, x])/6 + (16*I)*Pi*G[{1, 0, 1, 1}, x] + 
      (53*Pi^2*G[{1, 0, 1, 1}, x])/4 - (463*G[{1, 1, 0, 0}, x])/2 + 
      (56*I)*Pi*G[{1, 1, 0, 0}, x] - (29*Pi^2*G[{1, 1, 0, 0}, x])/6 + 
      (371*G[{1, 1, 0, 1}, x])/6 + (119*I)*Pi*G[{1, 1, 0, 1}, x] + 
      (65*Pi^2*G[{1, 1, 0, 1}, x])/3 + (371*G[{1, 1, 1, 0}, x])/6 + 
      ((127*I)/2)*Pi*G[{1, 1, 1, 0}, x] + (50*Pi^2*G[{1, 1, 1, 0}, x])/3 + 
      (131*G[{1, 1, 1, 1}, x])/4 - ((377*I)/2)*Pi*G[{1, 1, 1, 1}, x] + 
      (5*Pi^2*G[{1, 1, 1, 1}, x])/4 - (45*G[{0, 0, 0, 0, 0}, x])/2 - 
      (15*I)*Pi*G[{0, 0, 0, 0, 0}, x] - 8*G[{0, 0, 0, 0, 1}, x] - 
      (8*I)*Pi*G[{0, 0, 0, 0, 1}, x] - 8*G[{0, 0, 0, 1, 0}, x] + 
      (3*I)*Pi*G[{0, 0, 0, 1, 0}, x] - 28*G[{0, 0, 0, 1, 1}, x] - 
      (4*I)*Pi*G[{0, 0, 0, 1, 1}, x] + (85*G[{0, 0, 1, 0, 0}, x])/2 - 
      (2*I)*Pi*G[{0, 0, 1, 0, 0}, x] - (119*G[{0, 0, 1, 0, 1}, x])/2 + 
      (10*I)*Pi*G[{0, 0, 1, 0, 1}, x] - (119*G[{0, 0, 1, 1, 0}, x])/2 + 
      (8*I)*Pi*G[{0, 0, 1, 1, 0}, x] + 98*G[{0, 0, 1, 1, 1}, x] - 
      (30*I)*Pi*G[{0, 0, 1, 1, 1}, x] - 47*G[{0, 1, 0, 0, 0}, x] - 
      (3*I)*Pi*G[{0, 1, 0, 0, 0}, x] - 9*G[{0, 1, 0, 0, 1}, x] + 
      (4*I)*Pi*G[{0, 1, 0, 0, 1}, x] - 9*G[{0, 1, 0, 1, 0}, x] + 
      I*Pi*G[{0, 1, 0, 1, 0}, x] + (171*G[{0, 1, 0, 1, 1}, x])/2 + 
      (2*I)*Pi*G[{0, 1, 0, 1, 1}, x] - (173*G[{0, 1, 1, 0, 0}, x])/2 - 
      (2*I)*Pi*G[{0, 1, 1, 0, 0}, x] + 143*G[{0, 1, 1, 0, 1}, x] + 
      (14*I)*Pi*G[{0, 1, 1, 0, 1}, x] + 143*G[{0, 1, 1, 1, 0}, x] + 
      (10*I)*Pi*G[{0, 1, 1, 1, 0}, x] - 321*G[{0, 1, 1, 1, 1}, x] - 
      (8*I)*Pi*G[{0, 1, 1, 1, 1}, x] - (547*G[{1, 0, 0, 0, 0}, x])/2 - 
      (8*I)*Pi*G[{1, 0, 0, 0, 0}, x] + 87*G[{1, 0, 0, 0, 1}, x] - 
      (2*I)*Pi*G[{1, 0, 0, 0, 1}, x] + 87*G[{1, 0, 0, 1, 0}, x] + 
      (38*I)*Pi*G[{1, 0, 0, 1, 0}, x] - 33*G[{1, 0, 0, 1, 1}, x] - 
      (14*I)*Pi*G[{1, 0, 0, 1, 1}, x] + (121*G[{1, 0, 1, 0, 0}, x])/2 + 
      (56*I)*Pi*G[{1, 0, 1, 0, 0}, x] + (67*G[{1, 0, 1, 0, 1}, x])/2 - 
      (11*I)*Pi*G[{1, 0, 1, 0, 1}, x] + (67*G[{1, 0, 1, 1, 0}, x])/2 - 
      (50*I)*Pi*G[{1, 0, 1, 1, 0}, x] - 16*G[{1, 0, 1, 1, 1}, x] + 
      (9*I)*Pi*G[{1, 0, 1, 1, 1}, x] + 15*G[{1, 1, 0, 0, 0}, x] + 
      (138*I)*Pi*G[{1, 1, 0, 0, 0}, x] + 56*G[{1, 1, 0, 0, 1}, x] + 
      (14*I)*Pi*G[{1, 1, 0, 0, 1}, x] + 56*G[{1, 1, 0, 1, 0}, x] - 
      (104*I)*Pi*G[{1, 1, 0, 1, 0}, x] + 45*G[{1, 1, 0, 1, 1}, x] - 
      (62*I)*Pi*G[{1, 1, 0, 1, 1}, x] + (303*G[{1, 1, 1, 0, 0}, x])/2 - 
      (154*I)*Pi*G[{1, 1, 1, 0, 0}, x] - 106*G[{1, 1, 1, 0, 1}, x] - 
      (51*I)*Pi*G[{1, 1, 1, 0, 1}, x] - 106*G[{1, 1, 1, 1, 0}, x] + 
      (64*I)*Pi*G[{1, 1, 1, 1, 0}, x] - 69*G[{1, 1, 1, 1, 1}, x] + 
      (117*I)*Pi*G[{1, 1, 1, 1, 1}, x] - 15*G[{0, 0, 0, 0, 0, 0}, x] - 
      8*G[{0, 0, 0, 0, 1, 1}, x] + 3*G[{0, 0, 0, 1, 0, 0}, x] - 
      4*G[{0, 0, 0, 1, 1, 1}, x] - 2*G[{0, 0, 1, 0, 0, 1}, x] - 
      2*G[{0, 0, 1, 0, 1, 0}, x] + 12*G[{0, 0, 1, 0, 1, 1}, x] - 
      12*G[{0, 0, 1, 1, 0, 0}, x] + 20*G[{0, 0, 1, 1, 0, 1}, x] + 
      20*G[{0, 0, 1, 1, 1, 0}, x] - 50*G[{0, 0, 1, 1, 1, 1}, x] - 
      7*G[{0, 1, 0, 0, 0, 0}, x] + 4*G[{0, 1, 0, 0, 0, 1}, x] + 
      4*G[{0, 1, 0, 0, 1, 0}, x] + 3*G[{0, 1, 0, 1, 0, 0}, x] - 
      2*G[{0, 1, 0, 1, 0, 1}, x] - 2*G[{0, 1, 0, 1, 1, 0}, x] + 
      4*G[{0, 1, 0, 1, 1, 1}, x] - 10*G[{0, 1, 1, 0, 0, 0}, x] + 
      8*G[{0, 1, 1, 0, 0, 1}, x] + 8*G[{0, 1, 1, 0, 1, 0}, x] + 
      6*G[{0, 1, 1, 0, 1, 1}, x] + 18*G[{0, 1, 1, 1, 0, 0}, x] - 
      8*G[{0, 1, 1, 1, 0, 1}, x] - 8*G[{0, 1, 1, 1, 1, 0}, x] - 
      8*G[{1, 0, 0, 0, 0, 1}, x] - 8*G[{1, 0, 0, 0, 1, 0}, x] + 
      6*G[{1, 0, 0, 0, 1, 1}, x] - 30*G[{1, 0, 0, 1, 0, 0}, x] + 
      68*G[{1, 0, 0, 1, 0, 1}, x] + 68*G[{1, 0, 0, 1, 1, 0}, x] - 
      82*G[{1, 0, 0, 1, 1, 1}, x] + 52*G[{1, 0, 1, 0, 0, 0}, x] + 
      4*G[{1, 0, 1, 0, 0, 1}, x] + 4*G[{1, 0, 1, 0, 1, 0}, x] - 
      15*G[{1, 0, 1, 0, 1, 1}, x] + 6*G[{1, 0, 1, 1, 0, 0}, x] - 
      56*G[{1, 0, 1, 1, 0, 1}, x] - 56*G[{1, 0, 1, 1, 1, 0}, x] + 
      65*G[{1, 0, 1, 1, 1, 1}, x] + 154*G[{1, 1, 0, 0, 0, 0}, x] - 
      16*G[{1, 1, 0, 0, 0, 1}, x] - 16*G[{1, 1, 0, 0, 1, 0}, x] + 
      30*G[{1, 1, 0, 0, 1, 1}, x] - 66*G[{1, 1, 0, 1, 0, 0}, x] - 
      38*G[{1, 1, 0, 1, 0, 1}, x] - 38*G[{1, 1, 0, 1, 1, 0}, x] - 
      24*G[{1, 1, 0, 1, 1, 1}, x] - 208*G[{1, 1, 1, 0, 0, 0}, x] + 
      54*G[{1, 1, 1, 0, 0, 1}, x] + 54*G[{1, 1, 1, 0, 1, 0}, x] - 
      105*G[{1, 1, 1, 0, 1, 1}, x] + 100*G[{1, 1, 1, 1, 0, 0}, x] - 
      36*G[{1, 1, 1, 1, 0, 1}, x] - 36*G[{1, 1, 1, 1, 1, 0}, x] + 
      153*G[{1, 1, 1, 1, 1, 1}, x] - (737*Zeta[3])/4 - 
      ((97*I)/4)*Pi*Zeta[3] - (541*Pi^2*Zeta[3])/24 + 
      ((65*I)/6)*Pi^3*Zeta[3] + (425*G[{0}, x]*Zeta[3])/4 + 
      (12*I)*Pi*G[{0}, x]*Zeta[3] + (7*Pi^2*G[{0}, x]*Zeta[3])/6 + 
      (2641*G[{1}, x]*Zeta[3])/12 + ((215*I)/2)*Pi*G[{1}, x]*Zeta[3] + 
      (233*Pi^2*G[{1}, x]*Zeta[3])/12 - (125*G[{0, 0}, x]*Zeta[3])/2 - 
      (10*I)*Pi*G[{0, 0}, x]*Zeta[3] + (61*G[{0, 1}, x]*Zeta[3])/2 + 
      (12*I)*Pi*G[{0, 1}, x]*Zeta[3] + 57*G[{1, 0}, x]*Zeta[3] - 
      (16*I)*Pi*G[{1, 0}, x]*Zeta[3] - (409*G[{1, 1}, x]*Zeta[3])/2 - 
      (76*I)*Pi*G[{1, 1}, x]*Zeta[3] - 6*G[{0, 0, 0}, x]*Zeta[3] - 
      10*G[{0, 0, 1}, x]*Zeta[3] + 2*G[{0, 1, 0}, x]*Zeta[3] - 
      22*G[{0, 1, 1}, x]*Zeta[3] + 42*G[{1, 0, 0}, x]*Zeta[3] - 
      79*G[{1, 0, 1}, x]*Zeta[3] - 74*G[{1, 1, 0}, x]*Zeta[3] + 
      97*G[{1, 1, 1}, x]*Zeta[3] - 2*Zeta[3]^2 - 202*Zeta[5] - 
      (34*I)*Pi*Zeta[5] + 11*G[{0}, x]*Zeta[5] + (421*G[{1}, x]*Zeta[5])/2)), 
 COLOR[CF*Nf^2]*((25*G[{0}, x])/(324*s) + (((121*I)/81)*Pi*G[{0}, x])/s - 
    (22*Pi^2*G[{0}, x])/(81*s) - (25*G[{1}, x])/(324*s) - 
    (((121*I)/81)*Pi*G[{1}, x])/s + (22*Pi^2*G[{1}, x])/(81*s) + 
    (263*G[{0, 0}, x])/(162*s) - (((22*I)/27)*Pi*G[{0, 0}, x])/s + 
    (2*Pi^2*G[{0, 0}, x])/(27*s) - (263*G[{1, 1}, x])/(162*s) + 
    (((22*I)/27)*Pi*G[{1, 1}, x])/s - (2*Pi^2*G[{1, 1}, x])/(27*s) - 
    (47*G[{0, 0, 0}, x])/(27*s) + (((2*I)/9)*Pi*G[{0, 0, 0}, x])/s + 
    (47*G[{1, 1, 1}, x])/(27*s) - (((2*I)/9)*Pi*G[{1, 1, 1}, x])/s + 
    FF[1/(s*(1 - x))]*(((203*I)/162)*Pi*G[{0}, x] - (19*Pi^2*G[{0}, x])/81 + 
      (203*G[{0, 0}, x])/162 - ((19*I)/27)*Pi*G[{0, 0}, x] + 
      (2*Pi^2*G[{0, 0}, x])/27 - (38*G[{0, 0, 0}, x])/27 + 
      ((2*I)/9)*Pi*G[{0, 0, 0}, x] + (2*G[{0, 0, 0, 0}, x])/3) + 
    (2*G[{0, 0, 0, 0}, x])/(3*s) + FF[1/(s*x^2)]*
     (((203*I)/162)*Pi*G[{1}, x] - (19*Pi^2*G[{1}, x])/81 + 
      (203*G[{1, 1}, x])/162 - ((19*I)/27)*Pi*G[{1, 1}, x] + 
      (2*Pi^2*G[{1, 1}, x])/27 - (38*G[{1, 1, 1}, x])/27 + 
      ((2*I)/9)*Pi*G[{1, 1, 1}, x] + (2*G[{1, 1, 1, 1}, x])/3) - 
    (2*G[{1, 1, 1, 1}, x])/(3*s) + FF[1/(s*x)]*(-125159/104976 + 
      ((1595*I)/1458)*Pi - (131*Pi^2)/972 + (43*Pi^4)/9720 + 
      (127*G[{0}, x])/108 + ((25*I)/81)*Pi*G[{0}, x] - 
      (10*Pi^2*G[{0}, x])/81 + (203*G[{1}, x])/162 + 
      ((89*I)/162)*Pi*G[{1}, x] - (13*Pi^2*G[{1}, x])/81 - 
      (85*G[{0, 0}, x])/162 - ((10*I)/27)*Pi*G[{0, 0}, x] + 
      (2*Pi^2*G[{0, 0}, x])/27 - (25*G[{1, 1}, x])/162 - 
      ((13*I)/27)*Pi*G[{1, 1}, x] + (2*Pi^2*G[{1, 1}, x])/27 - 
      (11*G[{0, 0, 0}, x])/27 + ((2*I)/9)*Pi*G[{0, 0, 0}, x] - 
      (20*G[{1, 1, 1}, x])/27 + ((2*I)/9)*Pi*G[{1, 1, 1}, x] + 
      (2*G[{0, 0, 0, 0}, x])/3 + (2*G[{1, 1, 1, 1}, x])/3 - 
      (52*Zeta[3])/243 - ((2*I)/27)*Pi*Zeta[3])) + 
  COLOR[CF^2*Nf]*((223*Pi^2)/(36*s) + (((553*I)/216)*Pi^3)/s - 
    (79*Pi^4)/(1080*s) + (((19*I)/360)*Pi^5)/s + (32545*G[{0}, x])/(2592*s) - 
    (((19021*I)/1296)*Pi*G[{0}, x])/s - (73*Pi^2*G[{0}, x])/(12*s) - 
    (((209*I)/216)*Pi^3*G[{0}, x])/s + (Pi^4*G[{0}, x])/(54*s) - 
    (32545*G[{1}, x])/(2592*s) + (((19021*I)/1296)*Pi*G[{1}, x])/s + 
    (17*Pi^2*G[{1}, x])/(12*s) - (((23*I)/24)*Pi^3*G[{1}, x])/s + 
    (Pi^4*G[{1}, x])/(18*s) - (5437*G[{0, 0}, x])/(1296*s) + 
    (((155*I)/27)*Pi*G[{0, 0}, x])/s + (415*Pi^2*G[{0, 0}, x])/(108*s) + 
    (((5*I)/12)*Pi^3*G[{0, 0}, x])/s - (223*G[{0, 1}, x])/(18*s) + 
    (((553*I)/36)*Pi*G[{0, 1}, x])/s - (7*Pi^2*G[{0, 1}, x])/(6*s) + 
    (((5*I)/18)*Pi^3*G[{0, 1}, x])/s - (223*G[{1, 0}, x])/(18*s) - 
    (((553*I)/36)*Pi*G[{1, 0}, x])/s + (7*Pi^2*G[{1, 0}, x])/(6*s) - 
    ((I/9)*Pi^3*G[{1, 0}, x])/s + (37549*G[{1, 1}, x])/(1296*s) - 
    (((155*I)/27)*Pi*G[{1, 1}, x])/s - (415*Pi^2*G[{1, 1}, x])/(108*s) + 
    ((I/36)*Pi^3*G[{1, 1}, x])/s - (218*G[{0, 0, 0}, x])/(9*s) - 
    (((26*I)/3)*Pi*G[{0, 0, 0}, x])/s - (7*Pi^2*G[{0, 0, 0}, x])/(6*s) + 
    (455*G[{0, 0, 1}, x])/(18*s) - (((52*I)/9)*Pi*G[{0, 0, 1}, x])/s + 
    (5*Pi^2*G[{0, 0, 1}, x])/(9*s) + (455*G[{0, 1, 0}, x])/(18*s) + 
    (((52*I)/9)*Pi*G[{0, 1, 0}, x])/s - (Pi^2*G[{0, 1, 0}, x])/(3*s) - 
    (79*G[{0, 1, 1}, x])/(12*s) - (((13*I)/3)*Pi*G[{0, 1, 1}, x])/s - 
    (Pi^2*G[{0, 1, 1}, x])/(3*s) + (47*G[{1, 0, 0}, x])/(12*s) + 
    (((13*I)/3)*Pi*G[{1, 0, 0}, x])/s + (Pi^2*G[{1, 0, 0}, x])/(3*s) - 
    (287*G[{1, 0, 1}, x])/(18*s) - (((52*I)/9)*Pi*G[{1, 0, 1}, x])/s + 
    (Pi^2*G[{1, 0, 1}, x])/(3*s) - (287*G[{1, 1, 0}, x])/(18*s) + 
    (((52*I)/9)*Pi*G[{1, 1, 0}, x])/s - (5*Pi^2*G[{1, 1, 0}, x])/(9*s) + 
    (74*G[{1, 1, 1}, x])/(9*s) + (((26*I)/3)*Pi*G[{1, 1, 1}, x])/s + 
    (7*Pi^2*G[{1, 1, 1}, x])/(6*s) + (77*G[{0, 0, 0, 0}, x])/(9*s) + 
    (((14*I)/3)*Pi*G[{0, 0, 0, 0}, x])/s - (107*G[{0, 0, 0, 1}, x])/(9*s) + 
    (((4*I)/3)*Pi*G[{0, 0, 0, 1}, x])/s - (107*G[{0, 0, 1, 0}, x])/(9*s) - 
    (((4*I)/3)*Pi*G[{0, 0, 1, 0}, x])/s + (13*G[{0, 0, 1, 1}, x])/(9*s) + 
    (((4*I)/3)*Pi*G[{0, 0, 1, 1}, x])/s - (17*G[{0, 1, 0, 0}, x])/(9*s) - 
    (((4*I)/3)*Pi*G[{0, 1, 0, 0}, x])/s + (3*G[{0, 1, 0, 1}, x])/s + 
    (((5*I)/3)*Pi*G[{0, 1, 0, 1}, x])/s + (3*G[{0, 1, 1, 0}, x])/s + 
    (((2*I)/3)*Pi*G[{0, 1, 1, 0}, x])/s - (25*G[{0, 1, 1, 1}, x])/(3*s) + 
    (25*G[{1, 0, 0, 0}, x])/(3*s) - (3*G[{1, 0, 0, 1}, x])/s - 
    (((2*I)/3)*Pi*G[{1, 0, 0, 1}, x])/s - (3*G[{1, 0, 1, 0}, x])/s - 
    (((5*I)/3)*Pi*G[{1, 0, 1, 0}, x])/s + (17*G[{1, 0, 1, 1}, x])/(9*s) + 
    (((4*I)/3)*Pi*G[{1, 0, 1, 1}, x])/s - (13*G[{1, 1, 0, 0}, x])/(9*s) - 
    (((4*I)/3)*Pi*G[{1, 1, 0, 0}, x])/s + (107*G[{1, 1, 0, 1}, x])/(9*s) + 
    (((4*I)/3)*Pi*G[{1, 1, 0, 1}, x])/s + (107*G[{1, 1, 1, 0}, x])/(9*s) - 
    (((4*I)/3)*Pi*G[{1, 1, 1, 0}, x])/s - (77*G[{1, 1, 1, 1}, x])/(9*s) - 
    (((14*I)/3)*Pi*G[{1, 1, 1, 1}, x])/s + (2*G[{0, 0, 0, 0, 0}, x])/s + 
    (10*G[{0, 0, 0, 0, 1}, x])/(3*s) + (10*G[{0, 0, 0, 1, 0}, x])/(3*s) - 
    (2*G[{0, 0, 0, 1, 1}, x])/(3*s) + (8*G[{0, 0, 1, 1, 1}, x])/(3*s) - 
    (2*G[{0, 1, 0, 0, 0}, x])/s + (5*G[{0, 1, 0, 1, 1}, x])/(3*s) + 
    (2*G[{0, 1, 1, 0, 0}, x])/(3*s) - (2*G[{1, 0, 0, 1, 1}, x])/(3*s) - 
    (5*G[{1, 0, 1, 0, 0}, x])/(3*s) + (2*G[{1, 0, 1, 1, 1}, x])/s - 
    (8*G[{1, 1, 0, 0, 0}, x])/(3*s) + (2*G[{1, 1, 1, 0, 0}, x])/(3*s) - 
    (10*G[{1, 1, 1, 0, 1}, x])/(3*s) - (10*G[{1, 1, 1, 1, 0}, x])/(3*s) - 
    (2*G[{1, 1, 1, 1, 1}, x])/s + FF[x/s]*((-223*Pi^2)/36 + 
      (7*Pi^2*G[{0}, x])/3 + (7*Pi^2*G[{1}, x])/3 - (223*G[{0, 0}, x])/18 + 
      (223*G[{0, 1}, x])/18 + (223*G[{1, 0}, x])/18 - (223*G[{1, 1}, x])/18 + 
      8*G[{0, 0, 0}, x] - (14*G[{0, 0, 1}, x])/3 - (14*G[{0, 1, 0}, x])/3 + 
      (4*G[{0, 1, 1}, x])/3 + (4*G[{1, 0, 0}, x])/3 - 
      (14*G[{1, 0, 1}, x])/3 - (14*G[{1, 1, 0}, x])/3 + 8*G[{1, 1, 1}, x] - 
      6*Zeta[3]) - (337*Zeta[3])/(36*s) - ((13*I)*Pi*Zeta[3])/s + 
    (14*Pi^2*Zeta[3])/(9*s) - (725*G[{0}, x]*Zeta[3])/(36*s) + 
    (((37*I)/18)*Pi*G[{0}, x]*Zeta[3])/s + (1141*G[{1}, x]*Zeta[3])/(36*s) + 
    (((35*I)/18)*Pi*G[{1}, x]*Zeta[3])/s + (85*G[{0, 0}, x]*Zeta[3])/(18*s) - 
    (G[{0, 1}, x]*Zeta[3])/s - (133*G[{1, 1}, x]*Zeta[3])/(18*s) + 
    FF[1/(s*x^2)]*(((-5041*I)/1296)*Pi*G[{1}, x] + (305*Pi^2*G[{1}, x])/108 + 
      ((73*I)/36)*Pi^3*G[{1}, x] + (Pi^4*G[{1}, x])/9 + 
      ((41*I)/18)*Pi*G[{0, 1}, x] - (7*Pi^2*G[{0, 1}, x])/18 - 
      (8*I)*Pi*G[{1, 0}, x] - (25*Pi^2*G[{1, 0}, x])/18 + 
      (I/9)*Pi^3*G[{1, 0}, x] - (5041*G[{1, 1}, x])/1296 - 
      ((143*I)/54)*Pi*G[{1, 1}, x] - (277*Pi^2*G[{1, 1}, x])/54 - 
      (I/36)*Pi^3*G[{1, 1}, x] - (I/3)*Pi*G[{0, 0, 1}, x] + 
      (41*G[{0, 1, 1}, x])/18 + ((7*I)/3)*Pi*G[{1, 0, 0}, x] + 
      Pi^2*G[{1, 0, 0}, x] - 8*G[{1, 0, 1}, x] + ((83*I)/18)*Pi*
       G[{1, 0, 1}, x] + (11*Pi^2*G[{1, 0, 1}, x])/3 - 8*G[{1, 1, 0}, x] - 
      ((94*I)/9)*Pi*G[{1, 1, 0}, x] + (35*Pi^2*G[{1, 1, 0}, x])/9 + 
      (17*G[{1, 1, 1}, x])/6 - ((13*I)/3)*Pi*G[{1, 1, 1}, x] + 
      (25*Pi^2*G[{1, 1, 1}, x])/6 - G[{0, 0, 1, 1}, x]/3 - 
      (2*G[{0, 1, 1, 1}, x])/3 + (7*G[{1, 0, 0, 1}, x])/3 + 
      ((2*I)/3)*Pi*G[{1, 0, 0, 1}, x] + (7*G[{1, 0, 1, 0}, x])/3 + 
      ((5*I)/3)*Pi*G[{1, 0, 1, 0}, x] + (77*G[{1, 0, 1, 1}, x])/18 - 
      ((4*I)/3)*Pi*G[{1, 0, 1, 1}, x] - (251*G[{1, 1, 0, 0}, x])/9 + 
      ((4*I)/3)*Pi*G[{1, 1, 0, 0}, x] + (175*G[{1, 1, 0, 1}, x])/9 - 
      ((4*I)/3)*Pi*G[{1, 1, 0, 1}, x] + (175*G[{1, 1, 1, 0}, x])/9 + 
      ((4*I)/3)*Pi*G[{1, 1, 1, 0}, x] - (205*G[{1, 1, 1, 1}, x])/9 + 
      ((14*I)/3)*Pi*G[{1, 1, 1, 1}, x] + (2*G[{1, 0, 0, 1, 1}, x])/3 + 
      (29*G[{1, 0, 1, 0, 0}, x])/3 - 8*G[{1, 0, 1, 0, 1}, x] - 
      8*G[{1, 0, 1, 1, 0}, x] + 6*G[{1, 0, 1, 1, 1}, x] + 
      (32*G[{1, 1, 0, 0, 0}, x])/3 - 8*G[{1, 1, 0, 1, 1}, x] + 
      (34*G[{1, 1, 1, 0, 0}, x])/3 - (50*G[{1, 1, 1, 0, 1}, x])/3 - 
      (50*G[{1, 1, 1, 1, 0}, x])/3 + 30*G[{1, 1, 1, 1, 1}, x] - 
      (41*G[{1}, x]*Zeta[3])/6 - ((35*I)/18)*Pi*G[{1}, x]*Zeta[3] + 
      4*G[{1, 0}, x]*Zeta[3] - (299*G[{1, 1}, x]*Zeta[3])/18) + 
    FF[1/(s*(1 - x))]*(((-185*I)/108)*Pi^3 - (97*Pi^4)/270 + 
      ((19*I)/360)*Pi^5 - ((5041*I)/1296)*Pi*G[{0}, x] + 
      (305*Pi^2*G[{0}, x])/108 - ((13*I)/27)*Pi^3*G[{0}, x] - 
      (Pi^4*G[{0}, x])/270 + (I/18)*Pi^3*G[{1}, x] - 
      (5041*G[{0, 0}, x])/1296 - ((143*I)/54)*Pi*G[{0, 0}, x] - 
      (277*Pi^2*G[{0, 0}, x])/54 + ((5*I)/12)*Pi^3*G[{0, 0}, x] - 
      (8*I)*Pi*G[{0, 1}, x] - (25*Pi^2*G[{0, 1}, x])/18 + 
      ((5*I)/18)*Pi^3*G[{0, 1}, x] + ((41*I)/18)*Pi*G[{1, 0}, x] - 
      (7*Pi^2*G[{1, 0}, x])/18 + (17*G[{0, 0, 0}, x])/6 - 
      ((13*I)/3)*Pi*G[{0, 0, 0}, x] + (25*Pi^2*G[{0, 0, 0}, x])/6 - 
      8*G[{0, 0, 1}, x] - ((94*I)/9)*Pi*G[{0, 0, 1}, x] + 
      (35*Pi^2*G[{0, 0, 1}, x])/9 - 8*G[{0, 1, 0}, x] + 
      ((83*I)/18)*Pi*G[{0, 1, 0}, x] + (11*Pi^2*G[{0, 1, 0}, x])/3 + 
      ((7*I)/3)*Pi*G[{0, 1, 1}, x] + Pi^2*G[{0, 1, 1}, x] + 
      (41*G[{1, 0, 0}, x])/18 - (I/3)*Pi*G[{1, 1, 0}, x] - 
      (205*G[{0, 0, 0, 0}, x])/9 + ((14*I)/3)*Pi*G[{0, 0, 0, 0}, x] + 
      (175*G[{0, 0, 0, 1}, x])/9 + ((4*I)/3)*Pi*G[{0, 0, 0, 1}, x] + 
      (175*G[{0, 0, 1, 0}, x])/9 - ((4*I)/3)*Pi*G[{0, 0, 1, 0}, x] - 
      (251*G[{0, 0, 1, 1}, x])/9 + ((4*I)/3)*Pi*G[{0, 0, 1, 1}, x] + 
      (77*G[{0, 1, 0, 0}, x])/18 - ((4*I)/3)*Pi*G[{0, 1, 0, 0}, x] + 
      (7*G[{0, 1, 0, 1}, x])/3 + ((5*I)/3)*Pi*G[{0, 1, 0, 1}, x] + 
      (7*G[{0, 1, 1, 0}, x])/3 + ((2*I)/3)*Pi*G[{0, 1, 1, 0}, x] - 
      (2*G[{1, 0, 0, 0}, x])/3 - G[{1, 1, 0, 0}, x]/3 + 
      30*G[{0, 0, 0, 0, 0}, x] - (50*G[{0, 0, 0, 0, 1}, x])/3 - 
      (50*G[{0, 0, 0, 1, 0}, x])/3 + (34*G[{0, 0, 0, 1, 1}, x])/3 - 
      8*G[{0, 0, 1, 0, 0}, x] + (32*G[{0, 0, 1, 1, 1}, x])/3 + 
      6*G[{0, 1, 0, 0, 0}, x] - 8*G[{0, 1, 0, 0, 1}, x] - 
      8*G[{0, 1, 0, 1, 0}, x] + (29*G[{0, 1, 0, 1, 1}, x])/3 + 
      (2*G[{0, 1, 1, 0, 0}, x])/3 + (185*Zeta[3])/18 - 
      ((65*I)/3)*Pi*Zeta[3] - (40*Pi^2*Zeta[3])/9 + (74*G[{0}, x]*Zeta[3])/
       9 + ((37*I)/18)*Pi*G[{0}, x]*Zeta[3] - (G[{1}, x]*Zeta[3])/3 - 
      (347*G[{0, 0}, x]*Zeta[3])/18 + 3*G[{0, 1}, x]*Zeta[3] - 
      (145*Zeta[5])/6) + FF[1/(s*x)]*(33173/3888 + ((5843*I)/324)*Pi + 
      (83753*Pi^2)/15552 + ((233*I)/324)*Pi^3 + (4621*Pi^4)/38880 + 
      ((7*I)/270)*Pi^5 + (2879*G[{0}, x])/864 - ((12025*I)/1296)*Pi*
       G[{0}, x] - (389*Pi^2*G[{0}, x])/108 + ((43*I)/216)*Pi^3*G[{0}, x] + 
      (2*Pi^4*G[{0}, x])/135 + (20591*G[{1}, x])/1296 - 
      ((26005*I)/1296)*Pi*G[{1}, x] - (1099*Pi^2*G[{1}, x])/108 + 
      ((5*I)/27)*Pi^3*G[{1}, x] - (17*Pi^4*G[{1}, x])/135 - 
      (2881*G[{0, 0}, x])/1296 - ((107*I)/54)*Pi*G[{0, 0}, x] + 
      (197*Pi^2*G[{0, 0}, x])/108 + ((5*I)/12)*Pi^3*G[{0, 0}, x] - 
      (37*G[{0, 1}, x])/3 - ((193*I)/6)*Pi*G[{0, 1}, x] + 
      (241*Pi^2*G[{0, 1}, x])/27 + (I/9)*Pi^3*G[{0, 1}, x] - 
      (37*G[{1, 0}, x])/3 - ((235*I)/36)*Pi*G[{1, 0}, x] + 
      (473*Pi^2*G[{1, 0}, x])/54 + ((2*I)/9)*Pi^3*G[{1, 0}, x] - 
      (19333*G[{1, 1}, x])/1296 + ((173*I)/27)*Pi*G[{1, 1}, x] + 
      (583*Pi^2*G[{1, 1}, x])/54 - ((5*I)/36)*Pi^3*G[{1, 1}, x] - 
      (16*G[{0, 0, 0}, x])/3 - (I/3)*Pi*G[{0, 0, 0}, x] - 
      (5*Pi^2*G[{0, 0, 0}, x])/18 + (7*G[{0, 0, 1}, x])/3 - 
      ((20*I)/9)*Pi*G[{0, 0, 1}, x] + (5*Pi^2*G[{0, 0, 1}, x])/9 + 
      (7*G[{0, 1, 0}, x])/3 + ((34*I)/9)*Pi*G[{0, 1, 0}, x] + 
      (Pi^2*G[{0, 1, 0}, x])/3 - (65*G[{0, 1, 1}, x])/2 + 
      ((14*I)/3)*Pi*G[{0, 1, 1}, x] + (2*Pi^2*G[{0, 1, 1}, x])/9 - 
      (1277*G[{1, 0, 0}, x])/36 - (2*I)*Pi*G[{1, 0, 0}, x] - 
      (10*Pi^2*G[{1, 0, 0}, x])/9 + (557*G[{1, 0, 1}, x])/18 + 
      ((89*I)/18)*Pi*G[{1, 0, 1}, x] - (11*Pi^2*G[{1, 0, 1}, x])/3 + 
      (557*G[{1, 1, 0}, x])/18 + ((19*I)/9)*Pi*G[{1, 1, 0}, x] - 
      (25*Pi^2*G[{1, 1, 0}, x])/9 - (439*G[{1, 1, 1}, x])/18 - 
      ((14*I)/3)*Pi*G[{1, 1, 1}, x] - (101*Pi^2*G[{1, 1, 1}, x])/18 + 
      (11*G[{0, 0, 0, 0}, x])/3 + ((14*I)/3)*Pi*G[{0, 0, 0, 0}, x] + 
      (2*I)*Pi*G[{0, 0, 0, 1}, x] - ((4*I)/3)*Pi*G[{0, 0, 1, 0}, x] - 
      (20*G[{0, 0, 1, 1}, x])/9 + (88*G[{0, 1, 0, 0}, x])/9 - 
      ((4*I)/3)*Pi*G[{0, 1, 0, 0}, x] - 6*G[{0, 1, 0, 1}, x] - 
      6*G[{0, 1, 1, 0}, x] + ((2*I)/3)*Pi*G[{0, 1, 1, 0}, x] + 
      (62*G[{0, 1, 1, 1}, x])/3 + (35*G[{1, 0, 0, 0}, x])/3 - 
      (16*G[{1, 0, 0, 1}, x])/3 + ((2*I)/3)*Pi*G[{1, 0, 0, 1}, x] - 
      (16*G[{1, 0, 1, 0}, x])/3 + (65*G[{1, 0, 1, 1}, x])/18 - 
      ((4*I)/3)*Pi*G[{1, 0, 1, 1}, x] + (241*G[{1, 1, 0, 0}, x])/9 - 
      (94*G[{1, 1, 0, 1}, x])/3 - ((4*I)/3)*Pi*G[{1, 1, 0, 1}, x] - 
      (94*G[{1, 1, 1, 0}, x])/3 + (2*I)*Pi*G[{1, 1, 1, 0}, x] + 
      35*G[{1, 1, 1, 1}, x] + ((14*I)/3)*Pi*G[{1, 1, 1, 1}, x] + 
      (20*G[{0, 0, 0, 0, 0}, x])/3 + 2*G[{0, 0, 0, 1, 1}, x] - 
      (4*G[{0, 0, 1, 0, 0}, x])/3 + (4*G[{0, 0, 1, 1, 1}, x])/3 - 
      (2*G[{0, 1, 0, 0, 0}, x])/3 - (4*G[{0, 1, 0, 0, 1}, x])/3 - 
      (4*G[{0, 1, 0, 1, 0}, x])/3 + (4*G[{0, 1, 0, 1, 1}, x])/3 + 
      (2*G[{0, 1, 1, 0, 0}, x])/3 + (2*G[{1, 0, 0, 1, 1}, x])/3 - 
      (20*G[{1, 0, 1, 0, 0}, x])/3 + (20*G[{1, 0, 1, 0, 1}, x])/3 + 
      (20*G[{1, 0, 1, 1, 0}, x])/3 - (26*G[{1, 0, 1, 1, 1}, x])/3 - 
      (20*G[{1, 1, 0, 0, 0}, x])/3 + (20*G[{1, 1, 0, 1, 1}, x])/3 - 
      10*G[{1, 1, 1, 0, 0}, x] + 20*G[{1, 1, 1, 0, 1}, x] + 
      20*G[{1, 1, 1, 1, 0}, x] - (64*G[{1, 1, 1, 1, 1}, x])/3 + 
      (931*Zeta[3])/324 - ((35*I)/6)*Pi*Zeta[3] - (301*Pi^2*Zeta[3])/216 - 
      (221*G[{0}, x]*Zeta[3])/36 + ((37*I)/18)*Pi*G[{0}, x]*Zeta[3] - 
      (112*G[{1}, x]*Zeta[3])/3 - ((11*I)/18)*Pi*G[{1}, x]*Zeta[3] + 
      (13*G[{0, 0}, x]*Zeta[3])/18 + (4*G[{0, 1}, x]*Zeta[3])/3 - 
      (10*G[{1, 0}, x]*Zeta[3])/3 + (505*G[{1, 1}, x]*Zeta[3])/18 - 
      (97*Zeta[5])/9) - (25*Zeta[5])/(6*s)) + 
  COLOR[CA*CF*Nf]*((-223*Pi^2)/(72*s) - (((203*I)/108)*Pi^3)/s + 
    (1451*Pi^4)/(3240*s) - ((I/45)*Pi^5)/s - (803*G[{0}, x])/(324*s) - 
    (((4619*I)/324)*Pi*G[{0}, x])/s + (3259*Pi^2*G[{0}, x])/(648*s) - 
    (((43*I)/108)*Pi^3*G[{0}, x])/s + (803*G[{1}, x])/(324*s) + 
    (((4619*I)/324)*Pi*G[{1}, x])/s - (1747*Pi^2*G[{1}, x])/(648*s) + 
    (((119*I)/108)*Pi^3*G[{1}, x])/s - (Pi^4*G[{1}, x])/(27*s) - 
    (6917*G[{0, 0}, x])/(324*s) + (((146*I)/27)*Pi*G[{0, 0}, x])/s - 
    (17*Pi^2*G[{0, 0}, x])/(18*s) - ((I/9)*Pi^3*G[{0, 0}, x])/s + 
    (223*G[{0, 1}, x])/(36*s) - (((203*I)/18)*Pi*G[{0, 1}, x])/s + 
    (19*Pi^2*G[{0, 1}, x])/(54*s) + ((I/9)*Pi^3*G[{0, 1}, x])/s + 
    (223*G[{1, 0}, x])/(36*s) + (((203*I)/18)*Pi*G[{1, 0}, x])/s - 
    (41*Pi^2*G[{1, 0}, x])/(27*s) + ((I/9)*Pi^3*G[{1, 0}, x])/s + 
    (2903*G[{1, 1}, x])/(324*s) - (((146*I)/27)*Pi*G[{1, 1}, x])/s + 
    (19*Pi^2*G[{1, 1}, x])/(9*s) - (((5*I)/18)*Pi^3*G[{1, 1}, x])/s + 
    (3151*G[{0, 0, 0}, x])/(108*s) - (((107*I)/18)*Pi*G[{0, 0, 0}, x])/s + 
    (2*Pi^2*G[{0, 0, 0}, x])/(9*s) - (455*G[{0, 0, 1}, x])/(36*s) - 
    (((55*I)/18)*Pi*G[{0, 0, 1}, x])/s - (455*G[{0, 1, 0}, x])/(36*s) - 
    (((5*I)/18)*Pi*G[{0, 1, 0}, x])/s + (4*Pi^2*G[{0, 1, 0}, x])/(9*s) - 
    (11*G[{0, 1, 1}, x])/(36*s) + (((11*I)/2)*Pi*G[{0, 1, 1}, x])/s + 
    (59*G[{1, 0, 0}, x])/(36*s) + (((3*I)/2)*Pi*G[{1, 0, 0}, x])/s + 
    (287*G[{1, 0, 1}, x])/(36*s) + (((131*I)/18)*Pi*G[{1, 0, 1}, x])/s - 
    (4*Pi^2*G[{1, 0, 1}, x])/(9*s) + (287*G[{1, 1, 0}, x])/(36*s) - 
    (((71*I)/18)*Pi*G[{1, 1, 0}, x])/s - (2287*G[{1, 1, 1}, x])/(108*s) - 
    (((19*I)/18)*Pi*G[{1, 1, 1}, x])/s - (2*Pi^2*G[{1, 1, 1}, x])/(9*s) - 
    (172*G[{0, 0, 0, 0}, x])/(9*s) + (107*G[{0, 0, 0, 1}, x])/(18*s) - 
    (I*Pi*G[{0, 0, 0, 1}, x])/s + (107*G[{0, 0, 1, 0}, x])/(18*s) + 
    (((4*I)/3)*Pi*G[{0, 0, 1, 0}, x])/s - (20*G[{0, 0, 1, 1}, x])/(3*s) + 
    (32*G[{0, 1, 0, 0}, x])/(9*s) + (I*Pi*G[{0, 1, 0, 0}, x])/s - 
    (3*G[{0, 1, 0, 1}, x])/(2*s) - (3*G[{0, 1, 1, 0}, x])/(2*s) - 
    (((4*I)/3)*Pi*G[{0, 1, 1, 0}, x])/s + (22*G[{0, 1, 1, 1}, x])/(3*s) - 
    G[{1, 0, 0, 0}, x]/(3*s) + (3*G[{1, 0, 0, 1}, x])/(2*s) + 
    (((4*I)/3)*Pi*G[{1, 0, 0, 1}, x])/s + (3*G[{1, 0, 1, 0}, x])/(2*s) + 
    (31*G[{1, 0, 1, 1}, x])/(9*s) - (I*Pi*G[{1, 0, 1, 1}, x])/s - 
    G[{1, 1, 0, 0}, x]/(3*s) - (107*G[{1, 1, 0, 1}, x])/(18*s) - 
    (((4*I)/3)*Pi*G[{1, 1, 0, 1}, x])/s - (107*G[{1, 1, 1, 0}, x])/(18*s) + 
    (I*Pi*G[{1, 1, 1, 0}, x])/s + (109*G[{1, 1, 1, 1}, x])/(9*s) + 
    (7*G[{0, 0, 0, 0, 0}, x])/(3*s) - (5*G[{0, 0, 0, 0, 1}, x])/(3*s) - 
    (5*G[{0, 0, 0, 1, 0}, x])/(3*s) + (2*G[{0, 0, 1, 0, 0}, x])/(3*s) + 
    (5*G[{0, 1, 0, 0, 0}, x])/(3*s) - (4*G[{0, 1, 1, 0, 0}, x])/(3*s) + 
    (4*G[{1, 0, 0, 1, 1}, x])/(3*s) - (5*G[{1, 0, 1, 1, 1}, x])/(3*s) - 
    (2*G[{1, 1, 0, 1, 1}, x])/(3*s) + (5*G[{1, 1, 1, 0, 1}, x])/(3*s) + 
    (5*G[{1, 1, 1, 1, 0}, x])/(3*s) - (7*G[{1, 1, 1, 1, 1}, x])/(3*s) + 
    (149*Zeta[3])/(18*s) + ((13*I)*Pi*Zeta[3])/s - (8*Pi^2*Zeta[3])/(9*s) + 
    (97*G[{0}, x]*Zeta[3])/(6*s) - (((2*I)/3)*Pi*G[{0}, x]*Zeta[3])/s - 
    (367*G[{1}, x]*Zeta[3])/(18*s) - (((2*I)/3)*Pi*G[{1}, x]*Zeta[3])/s - 
    (8*G[{0, 0}, x]*Zeta[3])/(3*s) - (4*G[{0, 1}, x]*Zeta[3])/(3*s) + 
    (5*G[{1, 1}, x]*Zeta[3])/s + FF[x/s]*((223*Pi^2)/72 - (91*Pi^4)/240 - 
      (7*Pi^2*G[{0}, x])/6 + ((7*I)/12)*Pi^3*G[{0}, x] - 
      (7*Pi^2*G[{1}, x])/6 - ((7*I)/12)*Pi^3*G[{1}, x] + 
      (223*G[{0, 0}, x])/36 - (7*Pi^2*G[{0, 0}, x])/12 - 
      (223*G[{0, 1}, x])/36 + (7*Pi^2*G[{0, 1}, x])/12 - 
      (223*G[{1, 0}, x])/36 + (7*Pi^2*G[{1, 0}, x])/12 + 
      (223*G[{1, 1}, x])/36 - (7*Pi^2*G[{1, 1}, x])/12 - 4*G[{0, 0, 0}, x] + 
      ((7*I)/2)*Pi*G[{0, 0, 0}, x] + (7*G[{0, 0, 1}, x])/3 + 
      ((7*I)/2)*Pi*G[{0, 0, 1}, x] + (7*G[{0, 1, 0}, x])/3 - 
      ((7*I)/2)*Pi*G[{0, 1, 0}, x] - (2*G[{0, 1, 1}, x])/3 - 
      ((7*I)/2)*Pi*G[{0, 1, 1}, x] - (2*G[{1, 0, 0}, x])/3 - 
      ((7*I)/2)*Pi*G[{1, 0, 0}, x] + (7*G[{1, 0, 1}, x])/3 - 
      ((7*I)/2)*Pi*G[{1, 0, 1}, x] + (7*G[{1, 1, 0}, x])/3 + 
      ((7*I)/2)*Pi*G[{1, 1, 0}, x] - 4*G[{1, 1, 1}, x] + 
      ((7*I)/2)*Pi*G[{1, 1, 1}, x] + (7*G[{0, 0, 0, 0}, x])/2 + 
      (7*G[{0, 0, 1, 1}, x])/2 - (7*G[{0, 1, 0, 0}, x])/2 - 
      (7*G[{0, 1, 1, 1}, x])/2 - (7*G[{1, 0, 0, 0}, x])/2 - 
      (7*G[{1, 0, 1, 1}, x])/2 + (7*G[{1, 1, 0, 0}, x])/2 + 
      (7*G[{1, 1, 1, 1}, x])/2 + 3*Zeta[3] - (7*I)*Pi*Zeta[3] - 
      (7*G[{0}, x]*Zeta[3])/2 + (7*G[{1}, x]*Zeta[3])/2) + 
    FF[1/(s*x^2)]*(((-3815*I)/324)*Pi*G[{1}, x] + (505*Pi^2*G[{1}, x])/648 - 
      ((26*I)/27)*Pi^3*G[{1}, x] - (5*Pi^4*G[{1}, x])/108 + 
      ((43*I)/36)*Pi*G[{0, 1}, x] + (7*Pi^2*G[{0, 1}, x])/36 + 
      (4*I)*Pi*G[{1, 0}, x] + (113*Pi^2*G[{1, 0}, x])/108 - 
      (I/9)*Pi^3*G[{1, 0}, x] - (3815*G[{1, 1}, x])/324 + 
      ((623*I)/108)*Pi*G[{1, 1}, x] + (26*Pi^2*G[{1, 1}, x])/9 + 
      ((5*I)/18)*Pi^3*G[{1, 1}, x] + (I/6)*Pi*G[{0, 0, 1}, x] + 
      (43*G[{0, 1, 1}, x])/36 - ((7*I)/6)*Pi*G[{1, 0, 0}, x] - 
      (2*Pi^2*G[{1, 0, 0}, x])/3 + 4*G[{1, 0, 1}, x] - 
      ((47*I)/18)*Pi*G[{1, 0, 1}, x] - (14*Pi^2*G[{1, 0, 1}, x])/9 + 
      4*G[{1, 1, 0}, x] + ((28*I)/9)*Pi*G[{1, 1, 0}, x] - 
      (5*Pi^2*G[{1, 1, 0}, x])/3 + (985*G[{1, 1, 1}, x])/108 - 
      ((53*I)/18)*Pi*G[{1, 1, 1}, x] - (22*Pi^2*G[{1, 1, 1}, x])/9 + 
      G[{0, 0, 1, 1}, x]/6 + G[{0, 1, 1, 1}, x]/3 - (7*G[{1, 0, 0, 1}, x])/
       6 - ((4*I)/3)*Pi*G[{1, 0, 0, 1}, x] - (7*G[{1, 0, 1, 0}, x])/6 - 
      (22*G[{1, 0, 1, 1}, x])/9 + I*Pi*G[{1, 0, 1, 1}, x] + 
      (71*G[{1, 1, 0, 0}, x])/6 - (175*G[{1, 1, 0, 1}, x])/18 + 
      ((4*I)/3)*Pi*G[{1, 1, 0, 1}, x] - (175*G[{1, 1, 1, 0}, x])/18 - 
      I*Pi*G[{1, 1, 1, 0}, x] + (26*G[{1, 1, 1, 1}, x])/9 - 
      (4*G[{1, 0, 0, 1, 1}, x])/3 - 4*G[{1, 0, 1, 0, 0}, x] + 
      4*G[{1, 0, 1, 0, 1}, x] + 4*G[{1, 0, 1, 1, 0}, x] - 
      (7*G[{1, 0, 1, 1, 1}, x])/3 - 4*G[{1, 1, 0, 0, 0}, x] + 
      (14*G[{1, 1, 0, 1, 1}, x])/3 - 6*G[{1, 1, 1, 0, 0}, x] + 
      (25*G[{1, 1, 1, 0, 1}, x])/3 + (25*G[{1, 1, 1, 1, 0}, x])/3 - 
      (35*G[{1, 1, 1, 1, 1}, x])/3 + (20*G[{1}, x]*Zeta[3])/9 + 
      ((2*I)/3)*Pi*G[{1}, x]*Zeta[3] - 2*G[{1, 0}, x]*Zeta[3] + 
      7*G[{1, 1}, x]*Zeta[3]) + (5*Zeta[5])/(3*s) + 
    FF[1/(s*x)]*(1265039/52488 - ((81421*I)/5832)*Pi - (105143*Pi^2)/34992 - 
      ((101*I)/486)*Pi^3 - (653*Pi^4)/3888 - (I/72)*Pi^5 - 
      (455*G[{0}, x])/27 - ((53*I)/324)*Pi*G[{0}, x] + 
      (1133*Pi^2*G[{0}, x])/324 - ((7*I)/27)*Pi^3*G[{0}, x] + 
      (Pi^4*G[{0}, x])/540 - (6263*G[{1}, x])/324 - 
      ((857*I)/324)*Pi*G[{1}, x] + (533*Pi^2*G[{1}, x])/81 - 
      ((5*I)/108)*Pi^3*G[{1}, x] + (23*Pi^4*G[{1}, x])/216 + 
      (689*G[{0, 0}, x])/162 + ((113*I)/27)*Pi*G[{0, 0}, x] - 
      (35*Pi^2*G[{0, 0}, x])/27 - (I/9)*Pi^3*G[{0, 0}, x] + 
      (37*G[{0, 1}, x])/6 + ((487*I)/36)*Pi*G[{0, 1}, x] - 
      (199*Pi^2*G[{0, 1}, x])/54 + (I/9)*Pi^3*G[{0, 1}, x] + 
      (37*G[{1, 0}, x])/6 - ((5*I)/9)*Pi*G[{1, 0}, x] - 
      (389*Pi^2*G[{1, 0}, x])/108 - (I/9)*Pi^3*G[{1, 0}, x] + 
      (283*G[{1, 1}, x])/324 + ((413*I)/108)*Pi*G[{1, 1}, x] - 
      (617*Pi^2*G[{1, 1}, x])/108 + ((5*I)/18)*Pi^3*G[{1, 1}, x] + 
      (190*G[{0, 0, 0}, x])/27 - ((22*I)/9)*Pi*G[{0, 0, 0}, x] - 
      (2*Pi^2*G[{0, 0, 0}, x])/9 - (7*G[{0, 0, 1}, x])/6 + 
      (I/9)*Pi*G[{0, 0, 1}, x] - (5*Pi^2*G[{0, 0, 1}, x])/18 - 
      (7*G[{0, 1, 0}, x])/6 - ((10*I)/9)*Pi*G[{0, 1, 0}, x] + 
      (Pi^2*G[{0, 1, 0}, x])/9 + (493*G[{0, 1, 1}, x])/36 - 
      ((3*I)/2)*Pi*G[{0, 1, 1}, x] - (Pi^2*G[{0, 1, 1}, x])/9 + 
      (167*G[{1, 0, 0}, x])/12 + ((5*I)/3)*Pi*G[{1, 0, 0}, x] + 
      (5*Pi^2*G[{1, 0, 0}, x])/9 - (557*G[{1, 0, 1}, x])/36 - 
      ((41*I)/18)*Pi*G[{1, 0, 1}, x] + (19*Pi^2*G[{1, 0, 1}, x])/9 - 
      (557*G[{1, 1, 0}, x])/36 - ((43*I)/18)*Pi*G[{1, 1, 0}, x] + 
      (25*Pi^2*G[{1, 1, 0}, x])/18 + (1247*G[{1, 1, 1}, x])/54 - 
      ((35*I)/18)*Pi*G[{1, 1, 1}, x] + (22*Pi^2*G[{1, 1, 1}, x])/9 - 
      (22*G[{0, 0, 0, 0}, x])/3 - I*Pi*G[{0, 0, 0, 1}, x] + 
      ((4*I)/3)*Pi*G[{0, 0, 1, 0}, x] + G[{0, 0, 1, 1}, x]/9 - 
      (37*G[{0, 1, 0, 0}, x])/9 + I*Pi*G[{0, 1, 0, 0}, x] + 
      3*G[{0, 1, 0, 1}, x] + 3*G[{0, 1, 1, 0}, x] - 
      ((4*I)/3)*Pi*G[{0, 1, 1, 0}, x] - (49*G[{0, 1, 1, 1}, x])/6 - 
      4*G[{1, 0, 0, 0}, x] + (8*G[{1, 0, 0, 1}, x])/3 - 
      ((4*I)/3)*Pi*G[{1, 0, 0, 1}, x] + (8*G[{1, 0, 1, 0}, x])/3 - 
      (29*G[{1, 0, 1, 1}, x])/18 + I*Pi*G[{1, 0, 1, 1}, x] - 
      (265*G[{1, 1, 0, 0}, x])/18 + (47*G[{1, 1, 0, 1}, x])/3 + 
      ((4*I)/3)*Pi*G[{1, 1, 0, 1}, x] + (47*G[{1, 1, 1, 0}, x])/3 - 
      I*Pi*G[{1, 1, 1, 0}, x] - (155*G[{1, 1, 1, 1}, x])/6 - 
      G[{0, 0, 0, 1, 1}, x] + (4*G[{0, 0, 1, 0, 0}, x])/3 - 
      (2*G[{0, 0, 1, 1, 1}, x])/3 + G[{0, 1, 0, 0, 0}, x] + 
      (2*G[{0, 1, 0, 0, 1}, x])/3 + (2*G[{0, 1, 0, 1, 0}, x])/3 - 
      (2*G[{0, 1, 0, 1, 1}, x])/3 - (4*G[{0, 1, 1, 0, 0}, x])/3 - 
      (4*G[{1, 0, 0, 1, 1}, x])/3 + (10*G[{1, 0, 1, 0, 0}, x])/3 - 
      (10*G[{1, 0, 1, 0, 1}, x])/3 - (10*G[{1, 0, 1, 1, 0}, x])/3 + 
      5*G[{1, 0, 1, 1, 1}, x] + (10*G[{1, 1, 0, 0, 0}, x])/3 - 
      (8*G[{1, 1, 0, 1, 1}, x])/3 + 5*G[{1, 1, 1, 0, 0}, x] - 
      10*G[{1, 1, 1, 0, 1}, x] - 10*G[{1, 1, 1, 1, 0}, x] + 
      14*G[{1, 1, 1, 1, 1}, x] - (637*Zeta[3])/54 - ((37*I)/18)*Pi*Zeta[3] + 
      (23*Pi^2*Zeta[3])/36 + (29*G[{0}, x]*Zeta[3])/9 - 
      ((2*I)/3)*Pi*G[{0}, x]*Zeta[3] + (347*G[{1}, x]*Zeta[3])/18 + 
      ((2*I)/3)*Pi*G[{1}, x]*Zeta[3] - (2*G[{0, 0}, x]*Zeta[3])/3 - 
      (5*G[{0, 1}, x]*Zeta[3])/3 + (5*G[{1, 0}, x]*Zeta[3])/3 - 
      15*G[{1, 1}, x]*Zeta[3] + (19*Zeta[5])/6) + 
    FF[1/(s*(1 - x))]*(((101*I)/216)*Pi^3 + (379*Pi^4)/1620 - (I/45)*Pi^5 - 
      ((3815*I)/324)*Pi*G[{0}, x] + (505*Pi^2*G[{0}, x])/648 - 
      (I/108)*Pi^3*G[{0}, x] + (Pi^4*G[{0}, x])/90 - (I/36)*Pi^3*G[{1}, x] - 
      (3815*G[{0, 0}, x])/324 + ((623*I)/108)*Pi*G[{0, 0}, x] + 
      (26*Pi^2*G[{0, 0}, x])/9 - (I/9)*Pi^3*G[{0, 0}, x] + 
      (4*I)*Pi*G[{0, 1}, x] + (113*Pi^2*G[{0, 1}, x])/108 + 
      (I/9)*Pi^3*G[{0, 1}, x] + ((43*I)/36)*Pi*G[{1, 0}, x] + 
      (7*Pi^2*G[{1, 0}, x])/36 + (985*G[{0, 0, 0}, x])/108 - 
      ((53*I)/18)*Pi*G[{0, 0, 0}, x] - (22*Pi^2*G[{0, 0, 0}, x])/9 + 
      4*G[{0, 0, 1}, x] + ((28*I)/9)*Pi*G[{0, 0, 1}, x] - 
      (5*Pi^2*G[{0, 0, 1}, x])/3 + 4*G[{0, 1, 0}, x] - 
      ((47*I)/18)*Pi*G[{0, 1, 0}, x] - (14*Pi^2*G[{0, 1, 0}, x])/9 - 
      ((7*I)/6)*Pi*G[{0, 1, 1}, x] - (2*Pi^2*G[{0, 1, 1}, x])/3 + 
      (43*G[{1, 0, 0}, x])/36 + (I/6)*Pi*G[{1, 1, 0}, x] + 
      (26*G[{0, 0, 0, 0}, x])/9 - (175*G[{0, 0, 0, 1}, x])/18 - 
      I*Pi*G[{0, 0, 0, 1}, x] - (175*G[{0, 0, 1, 0}, x])/18 + 
      ((4*I)/3)*Pi*G[{0, 0, 1, 0}, x] + (71*G[{0, 0, 1, 1}, x])/6 - 
      (22*G[{0, 1, 0, 0}, x])/9 + I*Pi*G[{0, 1, 0, 0}, x] - 
      (7*G[{0, 1, 0, 1}, x])/6 - (7*G[{0, 1, 1, 0}, x])/6 - 
      ((4*I)/3)*Pi*G[{0, 1, 1, 0}, x] + G[{1, 0, 0, 0}, x]/3 + 
      G[{1, 1, 0, 0}, x]/6 - (35*G[{0, 0, 0, 0, 0}, x])/3 + 
      (25*G[{0, 0, 0, 0, 1}, x])/3 + (25*G[{0, 0, 0, 1, 0}, x])/3 - 
      6*G[{0, 0, 0, 1, 1}, x] + (14*G[{0, 0, 1, 0, 0}, x])/3 - 
      4*G[{0, 0, 1, 1, 1}, x] - (7*G[{0, 1, 0, 0, 0}, x])/3 + 
      4*G[{0, 1, 0, 0, 1}, x] + 4*G[{0, 1, 0, 1, 0}, x] - 
      4*G[{0, 1, 0, 1, 1}, x] - (4*G[{0, 1, 1, 0, 0}, x])/3 - 
      (101*Zeta[3])/36 + ((28*I)/3)*Pi*Zeta[3] + (19*Pi^2*Zeta[3])/9 - 
      (7*G[{0}, x]*Zeta[3])/2 - ((2*I)/3)*Pi*G[{0}, x]*Zeta[3] + 
      (G[{1}, x]*Zeta[3])/6 + (28*G[{0, 0}, x]*Zeta[3])/3 - 
      (10*G[{0, 1}, x]*Zeta[3])/3 + (35*Zeta[5])/3)) + 
  COLOR[CF*Nf*NfV2]*((53*Pi^2)/(18*s) + (((445*I)/162)*Pi^3)/s - 
    (11*Pi^4)/(27*s) + ((I/27)*Pi^5)/s - (275*G[{0}, x])/(27*s) + 
    (((14*I)/3)*Pi*G[{0}, x])/s + (223*Pi^2*G[{0}, x])/(162*s) + 
    ((I/3)*Pi^3*G[{0}, x])/s + (275*G[{1}, x])/(27*s) - 
    (((14*I)/3)*Pi*G[{1}, x])/s - (439*Pi^2*G[{1}, x])/(162*s) - 
    (((44*I)/27)*Pi^3*G[{1}, x])/s + (5*Pi^4*G[{1}, x])/(18*s) + 
    (41*G[{0, 0}, x])/(3*s) - (((11*I)/27)*Pi*G[{0, 0}, x])/s - 
    (23*Pi^2*G[{0, 0}, x])/(27*s) - (53*G[{0, 1}, x])/(9*s) + 
    (((301*I)/27)*Pi*G[{0, 1}, x])/s - (28*Pi^2*G[{0, 1}, x])/(9*s) + 
    (((4*I)/9)*Pi^3*G[{0, 1}, x])/s - (53*G[{1, 0}, x])/(9*s) - 
    (((373*I)/27)*Pi*G[{1, 0}, x])/s + (28*Pi^2*G[{1, 0}, x])/(9*s) - 
    (17*G[{1, 1}, x])/(9*s) + (((83*I)/27)*Pi*G[{1, 1}, x])/s + 
    (23*Pi^2*G[{1, 1}, x])/(27*s) - (((2*I)/9)*Pi^3*G[{1, 1}, x])/s - 
    (4*G[{0, 0, 0}, x])/s + (((4*I)/9)*Pi*G[{0, 0, 0}, x])/s - 
    (11*G[{0, 0, 1}, x])/(27*s) - (((8*I)/3)*Pi*G[{0, 0, 1}, x])/s + 
    (2*Pi^2*G[{0, 0, 1}, x])/s - (11*G[{0, 1, 0}, x])/(27*s) + 
    (((46*I)/9)*Pi*G[{0, 1, 0}, x])/s + (116*G[{0, 1, 1}, x])/(9*s) + 
    (((4*I)/9)*Pi*G[{0, 1, 1}, x])/s - (4*Pi^2*G[{0, 1, 1}, x])/(9*s) - 
    (140*G[{1, 0, 0}, x])/(9*s) - (((4*I)/9)*Pi*G[{1, 0, 0}, x])/s + 
    (4*Pi^2*G[{1, 0, 0}, x])/(9*s) + (83*G[{1, 0, 1}, x])/(27*s) - 
    (((46*I)/9)*Pi*G[{1, 0, 1}, x])/s + (83*G[{1, 1, 0}, x])/(27*s) + 
    (((8*I)/3)*Pi*G[{1, 1, 0}, x])/s - (2*Pi^2*G[{1, 1, 0}, x])/s + 
    (4*G[{1, 1, 1}, x])/(3*s) - (((4*I)/9)*Pi*G[{1, 1, 1}, x])/s + 
    (4*G[{0, 0, 0, 1}, x])/(9*s) - (((4*I)/3)*Pi*G[{0, 0, 0, 1}, x])/s + 
    (4*G[{0, 0, 1, 0}, x])/(9*s) - (8*G[{0, 0, 1, 1}, x])/(3*s) + 
    (46*G[{0, 1, 0, 0}, x])/(9*s) + (4*G[{0, 1, 0, 1}, x])/(9*s) + 
    (((8*I)/3)*Pi*G[{0, 1, 0, 1}, x])/s + (4*G[{0, 1, 1, 0}, x])/(9*s) - 
    (16*G[{0, 1, 1, 1}, x])/(3*s) + (16*G[{1, 0, 0, 0}, x])/(3*s) - 
    (4*G[{1, 0, 0, 1}, x])/(9*s) - (4*G[{1, 0, 1, 0}, x])/(9*s) - 
    (((8*I)/3)*Pi*G[{1, 0, 1, 0}, x])/s - (46*G[{1, 0, 1, 1}, x])/(9*s) + 
    (8*G[{1, 1, 0, 0}, x])/(3*s) - (4*G[{1, 1, 0, 1}, x])/(9*s) - 
    (4*G[{1, 1, 1, 0}, x])/(9*s) + (((4*I)/3)*Pi*G[{1, 1, 1, 0}, x])/s - 
    (4*G[{0, 0, 0, 1, 1}, x])/(3*s) + (8*G[{0, 0, 1, 1, 1}, x])/(3*s) + 
    (8*G[{0, 1, 0, 1, 1}, x])/(3*s) - (8*G[{1, 0, 1, 0, 0}, x])/(3*s) - 
    (8*G[{1, 1, 0, 0, 0}, x])/(3*s) + (4*G[{1, 1, 1, 0, 0}, x])/(3*s) + 
    FF[x/s]*((-53*Pi^2)/18 - ((2*I)/3)*Pi^3 + (2*Pi^2*G[{0}, x])/3 + 
      (2*Pi^2*G[{1}, x])/3 - (53*G[{0, 0}, x])/9 - 
      ((4*I)/3)*Pi*G[{0, 0}, x] + (53*G[{0, 1}, x])/9 + 
      ((4*I)/3)*Pi*G[{0, 1}, x] + (53*G[{1, 0}, x])/9 + 
      ((4*I)/3)*Pi*G[{1, 0}, x] - (53*G[{1, 1}, x])/9 - 
      ((4*I)/3)*Pi*G[{1, 1}, x] + (4*G[{0, 0, 0}, x])/3 - 
      (4*G[{0, 0, 1}, x])/3 - (4*G[{0, 1, 0}, x])/3 + (4*G[{0, 1, 1}, x])/3 + 
      (4*G[{1, 0, 0}, x])/3 - (4*G[{1, 0, 1}, x])/3 - (4*G[{1, 1, 0}, x])/3 + 
      (4*G[{1, 1, 1}, x])/3 - (8*Zeta[3])/3) - (265*Zeta[3])/(27*s) - 
    (((40*I)/3)*Pi*Zeta[3])/s + (22*Pi^2*Zeta[3])/(9*s) - 
    (20*G[{0}, x]*Zeta[3])/(9*s) + (10*G[{1}, x]*Zeta[3])/s + 
    ((4*I)*Pi*G[{1}, x]*Zeta[3])/s - (4*G[{0, 1}, x]*Zeta[3])/s + 
    (4*G[{1, 0}, x]*Zeta[3])/(3*s) + (4*G[{1, 1}, x]*Zeta[3])/(3*s) + 
    FF[1/(s*x)]*(((-275*I)/27)*Pi + (569*Pi^2)/162 - ((58*I)/27)*Pi^3 + 
      (5*Pi^4)/9 + ((50*I)/27)*Pi*G[{0}, x] - (74*Pi^2*G[{0}, x])/27 - 
      (275*G[{1}, x])/27 + ((374*I)/27)*Pi*G[{1}, x] - 
      (119*Pi^2*G[{1}, x])/81 + ((26*I)/9)*Pi^3*G[{1}, x] - 
      (5*Pi^4*G[{1}, x])/6 - ((4*I)/9)*Pi*G[{0, 0}, x] + 
      (8*Pi^2*G[{0, 0}, x])/9 + (50*G[{0, 1}, x])/27 + 
      ((29*I)/9)*Pi*G[{0, 1}, x] + (50*G[{1, 0}, x])/27 + 
      ((359*I)/27)*Pi*G[{1, 0}, x] - (34*Pi^2*G[{1, 0}, x])/27 + 
      (136*G[{1, 1}, x])/9 - ((97*I)/27)*Pi*G[{1, 1}, x] - 
      (Pi^2*G[{1, 1}, x])/27 + ((2*I)/3)*Pi^3*G[{1, 1}, x] - 
      (4*G[{0, 0, 1}, x])/9 - (4*G[{0, 1, 0}, x])/9 - 
      ((16*I)/3)*Pi*G[{0, 1, 0}, x] + (29*G[{0, 1, 1}, x])/9 + 
      (148*G[{1, 0, 0}, x])/9 + ((8*I)/9)*Pi*G[{1, 0, 0}, x] - 
      (4*Pi^2*G[{1, 0, 0}, x])/3 - (97*G[{1, 0, 1}, x])/27 + 
      ((2*I)/9)*Pi*G[{1, 0, 1}, x] - (97*G[{1, 1, 0}, x])/27 - 
      ((124*I)/9)*Pi*G[{1, 1, 0}, x] + 6*Pi^2*G[{1, 1, 0}, x] - 
      (16*G[{1, 1, 1}, x])/3 + ((8*I)/9)*Pi*G[{1, 1, 1}, x] - 
      (16*G[{0, 1, 0, 0}, x])/3 - (16*G[{1, 0, 0, 0}, x])/3 + 
      (8*G[{1, 0, 0, 1}, x])/9 + (8*G[{1, 0, 1, 0}, x])/9 + 
      (8*I)*Pi*G[{1, 0, 1, 0}, x] + (2*G[{1, 0, 1, 1}, x])/9 - 
      (124*G[{1, 1, 0, 0}, x])/9 + (8*G[{1, 1, 0, 1}, x])/9 + 
      (8*G[{1, 1, 1, 0}, x])/9 - (4*I)*Pi*G[{1, 1, 1, 0}, x] + 
      8*G[{1, 0, 1, 0, 0}, x] + 8*G[{1, 1, 0, 0, 0}, x] - 
      4*G[{1, 1, 1, 0, 0}, x] + (88*Zeta[3])/9 + (8*I)*Pi*Zeta[3] + 
      (8*G[{0}, x]*Zeta[3])/3 - (130*G[{1}, x]*Zeta[3])/9 - 
      (12*I)*Pi*G[{1}, x]*Zeta[3] - 4*G[{1, 0}, x]*Zeta[3] - 
      4*G[{1, 1}, x]*Zeta[3]) + FF[1/(s*x^2)]*(((-22*I)/3)*Pi*G[{1}, x] + 
      (125*Pi^2*G[{1}, x])/162 - ((58*I)/27)*Pi^3*G[{1}, x] + 
      (5*Pi^4*G[{1}, x])/9 - I*Pi*G[{0, 1}, x] + ((38*I)/27)*Pi*
       G[{1, 0}, x] - (50*Pi^2*G[{1, 0}, x])/27 - (22*G[{1, 1}, x])/3 + 
      ((38*I)/27)*Pi*G[{1, 1}, x] + (2*Pi^2*G[{1, 1}, x])/27 - 
      ((4*I)/9)*Pi^3*G[{1, 1}, x] - G[{0, 1, 1}, x] - 
      ((4*I)/9)*Pi*G[{1, 0, 0}, x] + (8*Pi^2*G[{1, 0, 0}, x])/9 + 
      (38*G[{1, 0, 1}, x])/27 - ((4*I)/9)*Pi*G[{1, 0, 1}, x] + 
      (38*G[{1, 1, 0}, x])/27 + ((100*I)/9)*Pi*G[{1, 1, 0}, x] - 
      4*Pi^2*G[{1, 1, 0}, x] + (8*G[{1, 1, 1}, x])/3 - 
      ((4*I)/9)*Pi*G[{1, 1, 1}, x] - (4*G[{1, 0, 0, 1}, x])/9 - 
      (4*G[{1, 0, 1, 0}, x])/9 - ((16*I)/3)*Pi*G[{1, 0, 1, 0}, x] - 
      (4*G[{1, 0, 1, 1}, x])/9 + (100*G[{1, 1, 0, 0}, x])/9 - 
      (4*G[{1, 1, 0, 1}, x])/9 - (4*G[{1, 1, 1, 0}, x])/9 + 
      ((8*I)/3)*Pi*G[{1, 1, 1, 0}, x] - (16*G[{1, 0, 1, 0, 0}, x])/3 - 
      (16*G[{1, 1, 0, 0, 0}, x])/3 + (8*G[{1, 1, 1, 0, 0}, x])/3 + 
      (112*G[{1}, x]*Zeta[3])/9 + (8*I)*Pi*G[{1}, x]*Zeta[3] + 
      (8*G[{1, 0}, x]*Zeta[3])/3 + (8*G[{1, 1}, x]*Zeta[3])/3) - 
    (20*Zeta[5])/(3*s) + FF[1/(s*(1 - x))]*(((65*I)/162)*Pi^3 - 
      (281*Pi^4)/810 - ((2*I)/27)*Pi^5 - ((22*I)/3)*Pi*G[{0}, x] + 
      (125*Pi^2*G[{0}, x])/162 - ((2*I)/9)*Pi^3*G[{0}, x] - 
      (22*G[{0, 0}, x])/3 + ((38*I)/27)*Pi*G[{0, 0}, x] + 
      (2*Pi^2*G[{0, 0}, x])/27 + ((38*I)/27)*Pi*G[{0, 1}, x] - 
      (50*Pi^2*G[{0, 1}, x])/27 - ((8*I)/9)*Pi^3*G[{0, 1}, x] - 
      I*Pi*G[{1, 0}, x] + (8*G[{0, 0, 0}, x])/3 - 
      ((4*I)/9)*Pi*G[{0, 0, 0}, x] + (38*G[{0, 0, 1}, x])/27 + 
      ((100*I)/9)*Pi*G[{0, 0, 1}, x] - 4*Pi^2*G[{0, 0, 1}, x] + 
      (38*G[{0, 1, 0}, x])/27 - ((4*I)/9)*Pi*G[{0, 1, 0}, x] - 
      ((4*I)/9)*Pi*G[{0, 1, 1}, x] + (8*Pi^2*G[{0, 1, 1}, x])/9 - 
      G[{1, 0, 0}, x] - (4*G[{0, 0, 0, 1}, x])/9 + 
      ((8*I)/3)*Pi*G[{0, 0, 0, 1}, x] - (4*G[{0, 0, 1, 0}, x])/9 + 
      (100*G[{0, 0, 1, 1}, x])/9 - (4*G[{0, 1, 0, 0}, x])/9 - 
      (4*G[{0, 1, 0, 1}, x])/9 - ((16*I)/3)*Pi*G[{0, 1, 0, 1}, x] - 
      (4*G[{0, 1, 1, 0}, x])/9 + (8*G[{0, 0, 0, 1, 1}, x])/3 - 
      (16*G[{0, 0, 1, 1, 1}, x])/3 - (16*G[{0, 1, 0, 1, 1}, x])/3 - 
      (65*Zeta[3])/27 + ((112*I)/9)*Pi*Zeta[3] - (44*Pi^2*Zeta[3])/9 + 
      (8*G[{0}, x]*Zeta[3])/9 + 8*G[{0, 1}, x]*Zeta[3] + (40*Zeta[5])/3)) + 
  COLOR[(NfV*d[a, b, c]^2)/Nc]*((-3*Pi^2)/(16*s) + (((35*I)/24)*Pi^3)/s + 
    (51*Pi^4)/(80*s) - ((I/90)*Pi^5)/s - (1147*Pi^6)/(45360*s) - 
    (25*G[{0}, x])/(8*s) + ((4*I)*Pi*G[{0}, x])/s + 
    (71*Pi^2*G[{0}, x])/(48*s) - (((2*I)/3)*Pi^3*G[{0}, x])/s - 
    (29*Pi^4*G[{0}, x])/(180*s) - ((I/72)*Pi^5*G[{0}, x])/s + 
    (25*G[{1}, x])/(8*s) - ((4*I)*Pi*G[{1}, x])/s - 
    (89*Pi^2*G[{1}, x])/(48*s) + (((2*I)/3)*Pi^3*G[{1}, x])/s - 
    (13*Pi^4*G[{1}, x])/(60*s) + (((7*I)/360)*Pi^5*G[{1}, x])/s + 
    (29*G[{0, 0}, x])/(8*s) + (((3*I)/4)*Pi*G[{0, 0}, x])/s + 
    (29*Pi^2*G[{0, 0}, x])/(24*s) + ((I/3)*Pi^3*G[{0, 0}, x])/s - 
    (11*Pi^4*G[{0, 0}, x])/(180*s) + (3*G[{0, 1}, x])/(8*s) - 
    (((29*I)/4)*Pi*G[{0, 1}, x])/s + (Pi^2*G[{0, 1}, x])/(4*s) + 
    (((4*I)/3)*Pi^3*G[{0, 1}, x])/s - (11*Pi^4*G[{0, 1}, x])/(180*s) + 
    (3*G[{1, 0}, x])/(8*s) - (((3*I)/4)*Pi*G[{1, 0}, x])/s - 
    (5*Pi^2*G[{1, 0}, x])/(4*s) + (I*Pi^3*G[{1, 0}, x])/s + 
    (17*Pi^4*G[{1, 0}, x])/(120*s) - (35*G[{1, 1}, x])/(8*s) + 
    (((29*I)/4)*Pi*G[{1, 1}, x])/s - (5*Pi^2*G[{1, 1}, x])/(24*s) - 
    (((8*I)/3)*Pi^3*G[{1, 1}, x])/s + (61*Pi^4*G[{1, 1}, x])/(360*s) + 
    (67*G[{0, 0, 0}, x])/(8*s) - ((4*I)*Pi*G[{0, 0, 0}, x])/s - 
    (61*G[{0, 0, 1}, x])/(8*s) - ((5*I)*Pi*G[{0, 0, 1}, x])/s - 
    (3*Pi^2*G[{0, 0, 1}, x])/s - ((I/3)*Pi^3*G[{0, 0, 1}, x])/s - 
    (61*G[{0, 1, 0}, x])/(8*s) + ((4*I)*Pi*G[{0, 1, 0}, x])/s - 
    (5*Pi^2*G[{0, 1, 0}, x])/(3*s) + (3*G[{0, 1, 1}, x])/(8*s) + 
    ((5*I)*Pi*G[{0, 1, 1}, x])/s + (4*Pi^2*G[{0, 1, 1}, x])/(3*s) + 
    ((I/3)*Pi^3*G[{0, 1, 1}, x])/s - (73*G[{1, 0, 0}, x])/(8*s) + 
    ((4*I)*Pi*G[{1, 0, 0}, x])/s - (4*Pi^2*G[{1, 0, 0}, x])/(3*s) - 
    ((I/6)*Pi^3*G[{1, 0, 0}, x])/s + (67*G[{1, 0, 1}, x])/(8*s) + 
    ((5*I)*Pi*G[{1, 0, 1}, x])/s + (5*Pi^2*G[{1, 0, 1}, x])/(3*s) - 
    ((I/3)*Pi^3*G[{1, 0, 1}, x])/s + (67*G[{1, 1, 0}, x])/(8*s) - 
    ((4*I)*Pi*G[{1, 1, 0}, x])/s + (3*Pi^2*G[{1, 1, 0}, x])/s - 
    ((I/2)*Pi^3*G[{1, 1, 0}, x])/s - (9*G[{1, 1, 1}, x])/(8*s) - 
    ((5*I)*Pi*G[{1, 1, 1}, x])/s + (I*Pi^3*G[{1, 1, 1}, x])/s - 
    (4*G[{0, 0, 0, 0}, x])/s - ((14*I)*Pi*G[{0, 0, 0, 1}, x])/s + 
    (Pi^2*G[{0, 0, 0, 1}, x])/s + (Pi^2*G[{0, 0, 1, 0}, x])/(2*s) - 
    (5*G[{0, 0, 1, 1}, x])/s + ((14*I)*Pi*G[{0, 0, 1, 1}, x])/s - 
    (2*Pi^2*G[{0, 0, 1, 1}, x])/(3*s) + (29*G[{0, 1, 0, 0}, x])/(4*s) + 
    ((6*I)*Pi*G[{0, 1, 0, 0}, x])/s - (13*G[{0, 1, 0, 1}, x])/(4*s) + 
    ((8*I)*Pi*G[{0, 1, 0, 1}, x])/s - (Pi^2*G[{0, 1, 0, 1}, x])/(3*s) - 
    (13*G[{0, 1, 1, 0}, x])/(4*s) - ((6*I)*Pi*G[{0, 1, 1, 0}, x])/s - 
    (Pi^2*G[{0, 1, 1, 0}, x])/(2*s) + (33*G[{0, 1, 1, 1}, x])/(4*s) - 
    ((8*I)*Pi*G[{0, 1, 1, 1}, x])/s + (15*G[{1, 0, 0, 0}, x])/(4*s) + 
    ((8*I)*Pi*G[{1, 0, 0, 0}, x])/s + G[{1, 0, 0, 1}, x]/(4*s) + 
    ((6*I)*Pi*G[{1, 0, 0, 1}, x])/s + (Pi^2*G[{1, 0, 0, 1}, x])/(2*s) + 
    G[{1, 0, 1, 0}, x]/(4*s) - ((8*I)*Pi*G[{1, 0, 1, 0}, x])/s + 
    (Pi^2*G[{1, 0, 1, 0}, x])/(3*s) + (19*G[{1, 0, 1, 1}, x])/(4*s) - 
    ((6*I)*Pi*G[{1, 0, 1, 1}, x])/s - (7*G[{1, 1, 0, 0}, x])/s - 
    ((14*I)*Pi*G[{1, 1, 0, 0}, x])/s + (2*Pi^2*G[{1, 1, 0, 0}, x])/(3*s) + 
    (3*G[{1, 1, 0, 1}, x])/s - (Pi^2*G[{1, 1, 0, 1}, x])/(2*s) + 
    (3*G[{1, 1, 1, 0}, x])/s + ((14*I)*Pi*G[{1, 1, 1, 0}, x])/s - 
    (Pi^2*G[{1, 1, 1, 0}, x])/s - (8*G[{1, 1, 1, 1}, x])/s + 
    ((6*I)*Pi*G[{0, 0, 0, 0, 1}, x])/s - (14*G[{0, 0, 0, 1, 1}, x])/s - 
    ((6*I)*Pi*G[{0, 0, 0, 1, 1}, x])/s - (2*G[{0, 0, 1, 0, 0}, x])/s - 
    (I*Pi*G[{0, 0, 1, 0, 0}, x])/s + (2*G[{0, 0, 1, 0, 1}, x])/s - 
    ((4*I)*Pi*G[{0, 0, 1, 0, 1}, x])/s + (2*G[{0, 0, 1, 1, 0}, x])/s + 
    (I*Pi*G[{0, 0, 1, 1, 0}, x])/s + (12*G[{0, 0, 1, 1, 1}, x])/s + 
    ((4*I)*Pi*G[{0, 0, 1, 1, 1}, x])/s + (4*G[{0, 1, 0, 0, 0}, x])/s + 
    (2*G[{0, 1, 0, 0, 1}, x])/s - ((2*I)*Pi*G[{0, 1, 0, 0, 1}, x])/s + 
    (2*G[{0, 1, 0, 1, 0}, x])/s + (6*G[{0, 1, 0, 1, 1}, x])/s + 
    ((2*I)*Pi*G[{0, 1, 0, 1, 1}, x])/s - (6*G[{0, 1, 1, 0, 0}, x])/s + 
    (I*Pi*G[{0, 1, 1, 0, 0}, x])/s - (I*Pi*G[{0, 1, 1, 1, 0}, x])/s - 
    (8*G[{0, 1, 1, 1, 1}, x])/s + (8*G[{1, 0, 0, 0, 0}, x])/s + 
    (I*Pi*G[{1, 0, 0, 0, 1}, x])/s + (6*G[{1, 0, 0, 1, 1}, x])/s - 
    (I*Pi*G[{1, 0, 0, 1, 1}, x])/s - (6*G[{1, 0, 1, 0, 0}, x])/s - 
    ((2*I)*Pi*G[{1, 0, 1, 0, 0}, x])/s - (2*G[{1, 0, 1, 0, 1}, x])/s - 
    (2*G[{1, 0, 1, 1, 0}, x])/s + ((2*I)*Pi*G[{1, 0, 1, 1, 0}, x])/s - 
    (4*G[{1, 0, 1, 1, 1}, x])/s - (12*G[{1, 1, 0, 0, 0}, x])/s - 
    ((4*I)*Pi*G[{1, 1, 0, 0, 0}, x])/s - (2*G[{1, 1, 0, 0, 1}, x])/s - 
    (I*Pi*G[{1, 1, 0, 0, 1}, x])/s - (2*G[{1, 1, 0, 1, 0}, x])/s + 
    ((4*I)*Pi*G[{1, 1, 0, 1, 0}, x])/s + (2*G[{1, 1, 0, 1, 1}, x])/s + 
    (I*Pi*G[{1, 1, 0, 1, 1}, x])/s + (14*G[{1, 1, 1, 0, 0}, x])/s + 
    ((6*I)*Pi*G[{1, 1, 1, 0, 0}, x])/s - ((6*I)*Pi*G[{1, 1, 1, 1, 0}, x])/s + 
    (6*G[{0, 0, 0, 0, 1, 1}, x])/s - (6*G[{0, 0, 0, 1, 1, 1}, x])/s - 
    G[{0, 0, 1, 0, 0, 1}, x]/s - G[{0, 0, 1, 0, 1, 0}, x]/s - 
    (3*G[{0, 0, 1, 0, 1, 1}, x])/s + G[{0, 0, 1, 1, 0, 0}, x]/s + 
    (4*G[{0, 0, 1, 1, 1, 1}, x])/s - (2*G[{0, 1, 0, 0, 1, 1}, x])/s + 
    (2*G[{0, 1, 0, 1, 1, 1}, x])/s + G[{0, 1, 1, 0, 0, 1}, x]/s + 
    G[{0, 1, 1, 0, 1, 0}, x]/s - G[{0, 1, 1, 0, 1, 1}, x]/s - 
    G[{0, 1, 1, 1, 0, 0}, x]/s + G[{1, 0, 0, 0, 1, 1}, x]/s + 
    G[{1, 0, 0, 1, 0, 0}, x]/s - G[{1, 0, 0, 1, 0, 1}, x]/s - 
    G[{1, 0, 0, 1, 1, 0}, x]/s - (2*G[{1, 0, 1, 0, 0, 0}, x])/s + 
    (2*G[{1, 0, 1, 1, 0, 0}, x])/s - (4*G[{1, 1, 0, 0, 0, 0}, x])/s - 
    G[{1, 1, 0, 0, 1, 1}, x]/s + (3*G[{1, 1, 0, 1, 0, 0}, x])/s + 
    G[{1, 1, 0, 1, 0, 1}, x]/s + G[{1, 1, 0, 1, 1, 0}, x]/s + 
    (6*G[{1, 1, 1, 0, 0, 0}, x])/s - (6*G[{1, 1, 1, 1, 0, 0}, x])/s + 
    (8*Zeta[3])/s + ((9*I)*Pi*Zeta[3])/s - (Pi^2*Zeta[3])/s - 
    (((2*I)/3)*Pi^3*Zeta[3])/s - (G[{0}, x]*Zeta[3])/(4*s) + 
    ((4*I)*Pi*G[{0}, x]*Zeta[3])/s + (Pi^2*G[{0}, x]*Zeta[3])/s + 
    (G[{1}, x]*Zeta[3])/(4*s) - ((4*I)*Pi*G[{1}, x]*Zeta[3])/s - 
    (Pi^2*G[{1}, x]*Zeta[3])/(2*s) + (6*G[{0, 0}, x]*Zeta[3])/s - 
    ((2*I)*Pi*G[{0, 0}, x]*Zeta[3])/s - ((2*I)*Pi*G[{0, 1}, x]*Zeta[3])/s - 
    (14*G[{1, 0}, x]*Zeta[3])/s + (8*G[{1, 1}, x]*Zeta[3])/s + 
    ((4*I)*Pi*G[{1, 1}, x]*Zeta[3])/s - (2*G[{0, 0, 1}, x]*Zeta[3])/s + 
    (2*G[{0, 1, 1}, x]*Zeta[3])/s - (3*G[{1, 0, 0}, x]*Zeta[3])/s + 
    (2*G[{1, 0, 1}, x]*Zeta[3])/s + (7*G[{1, 1, 0}, x]*Zeta[3])/s - 
    (6*G[{1, 1, 1}, x]*Zeta[3])/s - (2*Zeta[3]^2)/s + 
    FF[x/s]*((3*Pi^2)/16 - (2*I)*Pi^3 - (17*Pi^4)/40 + 
      (3*Pi^2*G[{0}, x])/16 + ((3*I)/4)*Pi^3*G[{0}, x] + 
      (3*Pi^2*G[{1}, x])/16 - ((3*I)/4)*Pi^3*G[{1}, x] + (3*G[{0, 0}, x])/8 - 
      (4*I)*Pi*G[{0, 0}, x] - (Pi^2*G[{0, 0}, x])/2 - (3*G[{0, 1}, x])/8 + 
      (4*I)*Pi*G[{0, 1}, x] + (Pi^2*G[{0, 1}, x])/2 - (3*G[{1, 0}, x])/8 + 
      (4*I)*Pi*G[{1, 0}, x] + (Pi^2*G[{1, 0}, x])/2 + (3*G[{1, 1}, x])/8 - 
      (4*I)*Pi*G[{1, 1}, x] - (Pi^2*G[{1, 1}, x])/2 - 
      (29*G[{0, 0, 0}, x])/8 + ((9*I)/2)*Pi*G[{0, 0, 0}, x] - 
      (3*G[{0, 0, 1}, x])/8 + ((9*I)/2)*Pi*G[{0, 0, 1}, x] - 
      (3*G[{0, 1, 0}, x])/8 - ((9*I)/2)*Pi*G[{0, 1, 0}, x] + 
      (35*G[{0, 1, 1}, x])/8 - ((9*I)/2)*Pi*G[{0, 1, 1}, x] + 
      (35*G[{1, 0, 0}, x])/8 - ((9*I)/2)*Pi*G[{1, 0, 0}, x] - 
      (3*G[{1, 0, 1}, x])/8 - ((9*I)/2)*Pi*G[{1, 0, 1}, x] - 
      (3*G[{1, 1, 0}, x])/8 + ((9*I)/2)*Pi*G[{1, 1, 0}, x] - 
      (29*G[{1, 1, 1}, x])/8 + ((9*I)/2)*Pi*G[{1, 1, 1}, x] + 
      6*G[{0, 0, 0, 0}, x] - (3*G[{0, 0, 0, 1}, x])/2 - 
      (3*G[{0, 0, 1, 0}, x])/2 + 6*G[{0, 0, 1, 1}, x] - 
      6*G[{0, 1, 0, 0}, x] + (3*G[{0, 1, 0, 1}, x])/2 + 
      (3*G[{0, 1, 1, 0}, x])/2 - 6*G[{0, 1, 1, 1}, x] - 
      6*G[{1, 0, 0, 0}, x] + (3*G[{1, 0, 0, 1}, x])/2 + 
      (3*G[{1, 0, 1, 0}, x])/2 - 6*G[{1, 0, 1, 1}, x] + 
      6*G[{1, 1, 0, 0}, x] - (3*G[{1, 1, 0, 1}, x])/2 - 
      (3*G[{1, 1, 1, 0}, x])/2 + 6*G[{1, 1, 1, 1}, x] - (19*Zeta[3])/4 - 
      (9*I)*Pi*Zeta[3] - (9*G[{0}, x]*Zeta[3])/2 + (9*G[{1}, x]*Zeta[3])/2) + 
    FF[1/(s*x^2)]*(((-11*I)/4)*Pi*G[{1}, x] - (7*Pi^2*G[{1}, x])/48 + 
      (2*Pi^4*G[{1}, x])/45 + ((7*I)/180)*Pi^5*G[{1}, x] - 
      ((7*I)/8)*Pi*G[{0, 1}, x] - (31*Pi^2*G[{1, 0}, x])/24 + 
      (17*Pi^4*G[{1, 0}, x])/60 - (11*G[{1, 1}, x])/4 + 
      ((7*I)/8)*Pi*G[{1, 1}, x] - (5*Pi^2*G[{1, 1}, x])/12 + 
      (61*Pi^4*G[{1, 1}, x])/180 + (Pi^2*G[{0, 1, 0}, x])/6 - 
      (7*G[{0, 1, 1}, x])/8 + (Pi^2*G[{0, 1, 1}, x])/3 + 
      ((13*I)/4)*Pi*G[{1, 0, 0}, x] - (I/3)*Pi^3*G[{1, 0, 0}, x] - 
      ((2*I)/3)*Pi^3*G[{1, 0, 1}, x] - ((13*I)/4)*Pi*G[{1, 1, 0}, x] - 
      (Pi^2*G[{1, 1, 0}, x])/3 - I*Pi^3*G[{1, 1, 0}, x] + 
      (7*G[{1, 1, 1}, x])/8 - (Pi^2*G[{1, 1, 1}, x])/6 + 
      (2*I)*Pi^3*G[{1, 1, 1}, x] + (13*G[{1, 0, 0, 1}, x])/4 + 
      Pi^2*G[{1, 0, 0, 1}, x] + (13*G[{1, 0, 1, 0}, x])/4 + 
      (2*Pi^2*G[{1, 0, 1, 0}, x])/3 - (13*G[{1, 0, 1, 1}, x])/4 - 
      (5*G[{1, 1, 0, 0}, x])/4 + (4*Pi^2*G[{1, 1, 0, 0}, x])/3 - 
      2*G[{1, 1, 0, 1}, x] - Pi^2*G[{1, 1, 0, 1}, x] - 2*G[{1, 1, 1, 0}, x] - 
      2*Pi^2*G[{1, 1, 1, 0}, x] + 2*G[{1, 1, 1, 1}, x] + 
      G[{0, 1, 1, 0, 0}, x] - G[{0, 1, 1, 0, 1}, x] - G[{0, 1, 1, 1, 0}, x] + 
      G[{0, 1, 1, 1, 1}, x] + (2*I)*Pi*G[{1, 0, 0, 0, 1}, x] - 
      (2*I)*Pi*G[{1, 0, 0, 1, 1}, x] - (4*I)*Pi*G[{1, 0, 1, 0, 0}, x] + 
      (4*I)*Pi*G[{1, 0, 1, 1, 0}, x] - G[{1, 1, 0, 0, 0}, x] - 
      (8*I)*Pi*G[{1, 1, 0, 0, 0}, x] + G[{1, 1, 0, 0, 1}, x] - 
      (2*I)*Pi*G[{1, 1, 0, 0, 1}, x] + G[{1, 1, 0, 1, 0}, x] + 
      (8*I)*Pi*G[{1, 1, 0, 1, 0}, x] - G[{1, 1, 0, 1, 1}, x] + 
      (2*I)*Pi*G[{1, 1, 0, 1, 1}, x] + (12*I)*Pi*G[{1, 1, 1, 0, 0}, x] - 
      (12*I)*Pi*G[{1, 1, 1, 1, 0}, x] + 2*G[{1, 0, 0, 0, 1, 1}, x] + 
      2*G[{1, 0, 0, 1, 0, 0}, x] - 2*G[{1, 0, 0, 1, 0, 1}, x] - 
      2*G[{1, 0, 0, 1, 1, 0}, x] - 4*G[{1, 0, 1, 0, 0, 0}, x] + 
      4*G[{1, 0, 1, 1, 0, 0}, x] - 8*G[{1, 1, 0, 0, 0, 0}, x] - 
      2*G[{1, 1, 0, 0, 1, 1}, x] + 6*G[{1, 1, 0, 1, 0, 0}, x] + 
      2*G[{1, 1, 0, 1, 0, 1}, x] + 2*G[{1, 1, 0, 1, 1, 0}, x] + 
      12*G[{1, 1, 1, 0, 0, 0}, x] - 12*G[{1, 1, 1, 1, 0, 0}, x] - 
      2*G[{1}, x]*Zeta[3] - Pi^2*G[{1}, x]*Zeta[3] - G[{0, 1}, x]*Zeta[3] + 
      G[{1, 0}, x]*Zeta[3] + (8*I)*Pi*G[{1, 1}, x]*Zeta[3] - 
      6*G[{1, 0, 0}, x]*Zeta[3] + 4*G[{1, 0, 1}, x]*Zeta[3] + 
      14*G[{1, 1, 0}, x]*Zeta[3] - 12*G[{1, 1, 1}, x]*Zeta[3]) + 
    FF[1/(s*x)]*(((-25*I)/8)*Pi + (25*Pi^2)/48 - (I/4)*Pi^3 - (55*Pi^4)/288 + 
      ((7*I)/180)*Pi^5 - ((13*I)/4)*Pi*G[{0}, x] - (9*Pi^2*G[{0}, x])/8 + 
      (I/3)*Pi^3*G[{0}, x] + (17*Pi^4*G[{0}, x])/60 - (25*G[{1}, x])/8 + 
      ((7*I)/2)*Pi*G[{1}, x] + (11*Pi^2*G[{1}, x])/16 + 
      ((13*I)/12)*Pi^3*G[{1}, x] + (53*Pi^4*G[{1}, x])/180 - 
      ((7*I)/120)*Pi^5*G[{1}, x] + ((13*I)/4)*Pi*G[{0, 0}, x] - 
      (I/3)*Pi^3*G[{0, 0}, x] - (13*G[{0, 1}, x])/4 + 
      ((7*I)/8)*Pi*G[{0, 1}, x] - (4*Pi^2*G[{0, 1}, x])/3 - 
      ((2*I)/3)*Pi^3*G[{0, 1}, x] - (13*G[{1, 0}, x])/4 - 
      ((13*I)/4)*Pi*G[{1, 0}, x] + (17*Pi^2*G[{1, 0}, x])/24 - 
      I*Pi^3*G[{1, 0}, x] - (17*Pi^4*G[{1, 0}, x])/40 + (27*G[{1, 1}, x])/4 - 
      ((7*I)/8)*Pi*G[{1, 1}, x] + (9*Pi^2*G[{1, 1}, x])/8 + 
      (2*I)*Pi^3*G[{1, 1}, x] - (61*Pi^4*G[{1, 1}, x])/120 + 
      (13*G[{0, 0, 1}, x])/4 - ((7*I)/2)*Pi*G[{0, 0, 1}, x] + 
      Pi^2*G[{0, 0, 1}, x] + (13*G[{0, 1, 0}, x])/4 + 
      (I/2)*Pi*G[{0, 1, 0}, x] + (Pi^2*G[{0, 1, 0}, x])/2 - 
      (19*G[{0, 1, 1}, x])/8 + (3*I)*Pi*G[{0, 1, 1}, x] - 
      (Pi^2*G[{0, 1, 1}, x])/3 + (3*G[{1, 0, 0}, x])/2 + 
      (I/4)*Pi*G[{1, 0, 0}, x] + (4*Pi^2*G[{1, 0, 0}, x])/3 + 
      (I/2)*Pi^3*G[{1, 0, 0}, x] - (19*G[{1, 0, 1}, x])/4 - 
      Pi^2*G[{1, 0, 1}, x] + I*Pi^3*G[{1, 0, 1}, x] - 
      (19*G[{1, 1, 0}, x])/4 - ((3*I)/4)*Pi*G[{1, 1, 0}, x] - 
      (5*Pi^2*G[{1, 1, 0}, x])/3 + ((3*I)/2)*Pi^3*G[{1, 1, 0}, x] + 
      (31*G[{1, 1, 1}, x])/8 + (I/2)*Pi*G[{1, 1, 1}, x] + 
      (Pi^2*G[{1, 1, 1}, x])/6 - (3*I)*Pi^3*G[{1, 1, 1}, x] + 
      (2*I)*Pi*G[{0, 0, 0, 1}, x] - (7*G[{0, 0, 1, 1}, x])/2 - 
      (2*I)*Pi*G[{0, 0, 1, 1}, x] - 2*G[{0, 1, 0, 0}, x] - 
      (4*I)*Pi*G[{0, 1, 0, 0}, x] + (5*G[{0, 1, 0, 1}, x])/2 + 
      (5*G[{0, 1, 1, 0}, x])/2 + (4*I)*Pi*G[{0, 1, 1, 0}, x] + 
      G[{0, 1, 1, 1}, x]/2 + (11*G[{1, 0, 0, 0}, x])/4 - 
      (8*I)*Pi*G[{1, 0, 0, 0}, x] - (5*G[{1, 0, 0, 1}, x])/2 - 
      (2*I)*Pi*G[{1, 0, 0, 1}, x] - (3*Pi^2*G[{1, 0, 0, 1}, x])/2 - 
      (5*G[{1, 0, 1, 0}, x])/2 + (8*I)*Pi*G[{1, 0, 1, 0}, x] - 
      Pi^2*G[{1, 0, 1, 0}, x] + (5*G[{1, 0, 1, 1}, x])/2 + 
      (2*I)*Pi*G[{1, 0, 1, 1}, x] - (5*G[{1, 1, 0, 0}, x])/4 + 
      (12*I)*Pi*G[{1, 1, 0, 0}, x] - 2*Pi^2*G[{1, 1, 0, 0}, x] + 
      G[{1, 1, 0, 1}, x]/2 + (3*Pi^2*G[{1, 1, 0, 1}, x])/2 + 
      G[{1, 1, 1, 0}, x]/2 - (12*I)*Pi*G[{1, 1, 1, 0}, x] + 
      3*Pi^2*G[{1, 1, 1, 0}, x] + 2*G[{0, 0, 0, 1, 1}, x] + 
      2*G[{0, 0, 1, 0, 0}, x] - 2*G[{0, 0, 1, 0, 1}, x] - 
      2*G[{0, 0, 1, 1, 0}, x] - 4*G[{0, 1, 0, 0, 0}, x] + 
      3*G[{0, 1, 1, 0, 0}, x] + G[{0, 1, 1, 0, 1}, x] + 
      G[{0, 1, 1, 1, 0}, x] - G[{0, 1, 1, 1, 1}, x] - 
      8*G[{1, 0, 0, 0, 0}, x] - (3*I)*Pi*G[{1, 0, 0, 0, 1}, x] - 
      2*G[{1, 0, 0, 1, 1}, x] + (3*I)*Pi*G[{1, 0, 0, 1, 1}, x] + 
      6*G[{1, 0, 1, 0, 0}, x] + (6*I)*Pi*G[{1, 0, 1, 0, 0}, x] + 
      2*G[{1, 0, 1, 0, 1}, x] + 2*G[{1, 0, 1, 1, 0}, x] - 
      (6*I)*Pi*G[{1, 0, 1, 1, 0}, x] + 13*G[{1, 1, 0, 0, 0}, x] + 
      (12*I)*Pi*G[{1, 1, 0, 0, 0}, x] - G[{1, 1, 0, 0, 1}, x] + 
      (3*I)*Pi*G[{1, 1, 0, 0, 1}, x] - G[{1, 1, 0, 1, 0}, x] - 
      (12*I)*Pi*G[{1, 1, 0, 1, 0}, x] + G[{1, 1, 0, 1, 1}, x] - 
      (3*I)*Pi*G[{1, 1, 0, 1, 1}, x] - 12*G[{1, 1, 1, 0, 0}, x] - 
      (18*I)*Pi*G[{1, 1, 1, 0, 0}, x] + (18*I)*Pi*G[{1, 1, 1, 1, 0}, x] - 
      3*G[{1, 0, 0, 0, 1, 1}, x] - 3*G[{1, 0, 0, 1, 0, 0}, x] + 
      3*G[{1, 0, 0, 1, 0, 1}, x] + 3*G[{1, 0, 0, 1, 1, 0}, x] + 
      6*G[{1, 0, 1, 0, 0, 0}, x] - 6*G[{1, 0, 1, 1, 0, 0}, x] + 
      12*G[{1, 1, 0, 0, 0, 0}, x] + 3*G[{1, 1, 0, 0, 1, 1}, x] - 
      9*G[{1, 1, 0, 1, 0, 0}, x] - 3*G[{1, 1, 0, 1, 0, 1}, x] - 
      3*G[{1, 1, 0, 1, 1, 0}, x] - 18*G[{1, 1, 1, 0, 0, 0}, x] + 
      18*G[{1, 1, 1, 1, 0, 0}, x] - (143*Zeta[3])/12 + I*Pi*Zeta[3] - 
      Pi^2*Zeta[3] + 7*G[{0}, x]*Zeta[3] + (G[{1}, x]*Zeta[3])/4 + 
      (8*I)*Pi*G[{1}, x]*Zeta[3] + (3*Pi^2*G[{1}, x]*Zeta[3])/2 - 
      6*G[{0, 0}, x]*Zeta[3] + 5*G[{0, 1}, x]*Zeta[3] + 
      13*G[{1, 0}, x]*Zeta[3] - 12*G[{1, 1}, x]*Zeta[3] - 
      (12*I)*Pi*G[{1, 1}, x]*Zeta[3] + 9*G[{1, 0, 0}, x]*Zeta[3] - 
      6*G[{1, 0, 1}, x]*Zeta[3] - 21*G[{1, 1, 0}, x]*Zeta[3] + 
      18*G[{1, 1, 1}, x]*Zeta[3] - (10*Zeta[5])/3) - (5*Zeta[5])/s + 
    (5*G[{0}, x]*Zeta[5])/(2*s) + FF[1/(s*(1 - x))]*
     (((7*I)/48)*Pi^3 - (371*Pi^4)/1440 + (1147*Pi^6)/22680 - 
      ((11*I)/4)*Pi*G[{0}, x] - (7*Pi^2*G[{0}, x])/48 - 
      ((13*I)/24)*Pi^3*G[{0}, x] - (Pi^4*G[{0}, x])/20 + 
      (I/36)*Pi^5*G[{0}, x] + (17*Pi^4*G[{1}, x])/360 - (11*G[{0, 0}, x])/4 + 
      ((7*I)/8)*Pi*G[{0, 0}, x] - (5*Pi^2*G[{0, 0}, x])/12 + 
      (11*Pi^4*G[{0, 0}, x])/90 - (31*Pi^2*G[{0, 1}, x])/24 + 
      (11*Pi^4*G[{0, 1}, x])/90 - ((7*I)/8)*Pi*G[{1, 0}, x] + 
      (7*G[{0, 0, 0}, x])/8 - (Pi^2*G[{0, 0, 0}, x])/6 - 
      ((13*I)/4)*Pi*G[{0, 0, 1}, x] - (Pi^2*G[{0, 0, 1}, x])/3 + 
      ((2*I)/3)*Pi^3*G[{0, 0, 1}, x] + ((13*I)/4)*Pi*G[{0, 1, 1}, x] - 
      ((2*I)/3)*Pi^3*G[{0, 1, 1}, x] - (7*G[{1, 0, 0}, x])/8 + 
      (Pi^2*G[{1, 0, 0}, x])/3 + (Pi^2*G[{1, 0, 1}, x])/6 + 
      2*G[{0, 0, 0, 0}, x] - 2*G[{0, 0, 0, 1}, x] - 
      2*Pi^2*G[{0, 0, 0, 1}, x] - 2*G[{0, 0, 1, 0}, x] - 
      Pi^2*G[{0, 0, 1, 0}, x] - (5*G[{0, 0, 1, 1}, x])/4 + 
      (4*Pi^2*G[{0, 0, 1, 1}, x])/3 - (13*G[{0, 1, 0, 0}, x])/4 + 
      (13*G[{0, 1, 0, 1}, x])/4 + (2*Pi^2*G[{0, 1, 0, 1}, x])/3 + 
      (13*G[{0, 1, 1, 0}, x])/4 + Pi^2*G[{0, 1, 1, 0}, x] - 
      (12*I)*Pi*G[{0, 0, 0, 0, 1}, x] + (12*I)*Pi*G[{0, 0, 0, 1, 1}, x] - 
      G[{0, 0, 1, 0, 0}, x] + (2*I)*Pi*G[{0, 0, 1, 0, 0}, x] + 
      G[{0, 0, 1, 0, 1}, x] + (8*I)*Pi*G[{0, 0, 1, 0, 1}, x] + 
      G[{0, 0, 1, 1, 0}, x] - (2*I)*Pi*G[{0, 0, 1, 1, 0}, x] - 
      G[{0, 0, 1, 1, 1}, x] - (8*I)*Pi*G[{0, 0, 1, 1, 1}, x] + 
      (4*I)*Pi*G[{0, 1, 0, 0, 1}, x] - (4*I)*Pi*G[{0, 1, 0, 1, 1}, x] - 
      (2*I)*Pi*G[{0, 1, 1, 0, 0}, x] + (2*I)*Pi*G[{0, 1, 1, 1, 0}, x] + 
      G[{1, 0, 0, 0, 0}, x] - G[{1, 0, 0, 0, 1}, x] - G[{1, 0, 0, 1, 0}, x] + 
      G[{1, 0, 0, 1, 1}, x] - 12*G[{0, 0, 0, 0, 1, 1}, x] + 
      12*G[{0, 0, 0, 1, 1, 1}, x] + 2*G[{0, 0, 1, 0, 0, 1}, x] + 
      2*G[{0, 0, 1, 0, 1, 0}, x] + 6*G[{0, 0, 1, 0, 1, 1}, x] - 
      2*G[{0, 0, 1, 1, 0, 0}, x] - 8*G[{0, 0, 1, 1, 1, 1}, x] + 
      4*G[{0, 1, 0, 0, 1, 1}, x] - 4*G[{0, 1, 0, 1, 1, 1}, x] - 
      2*G[{0, 1, 1, 0, 0, 1}, x] - 2*G[{0, 1, 1, 0, 1, 0}, x] + 
      2*G[{0, 1, 1, 0, 1, 1}, x] + 2*G[{0, 1, 1, 1, 0, 0}, x] - 
      (7*Zeta[3])/8 - ((13*I)/2)*Pi*Zeta[3] + (Pi^2*Zeta[3])/3 + 
      ((4*I)/3)*Pi^3*Zeta[3] + (5*G[{0}, x]*Zeta[3])/4 - 
      2*Pi^2*G[{0}, x]*Zeta[3] + (4*I)*Pi*G[{0, 0}, x]*Zeta[3] + 
      G[{0, 1}, x]*Zeta[3] + (4*I)*Pi*G[{0, 1}, x]*Zeta[3] - 
      G[{1, 0}, x]*Zeta[3] + 4*G[{0, 0, 1}, x]*Zeta[3] - 
      4*G[{0, 1, 1}, x]*Zeta[3] + 4*Zeta[3]^2 - 5*G[{0}, x]*Zeta[5])) + 
  COLOR[CF^2*NfV2]*((-95*Pi^2)/(12*s) + (((106*I)/9)*Pi^3)/s - 
    (10*Pi^4)/(9*s) + (((41*I)/60)*Pi^5)/s + (61*Pi^6)/(7560*s) - 
    (63*G[{0}, x])/(2*s) + (((143*I)/3)*Pi*G[{0}, x])/s + 
    (31*Pi^2*G[{0}, x])/(18*s) + (((9*I)/2)*Pi^3*G[{0}, x])/s + 
    (257*Pi^4*G[{0}, x])/(540*s) + (63*G[{1}, x])/(2*s) - 
    (((143*I)/3)*Pi*G[{1}, x])/s + (65*Pi^2*G[{1}, x])/(18*s) - 
    (((59*I)/6)*Pi^3*G[{1}, x])/s + (241*Pi^4*G[{1}, x])/(135*s) - 
    (((19*I)/90)*Pi^5*G[{1}, x])/s + (233*G[{0, 0}, x])/(6*s) + 
    (((82*I)/3)*Pi*G[{0, 0}, x])/s + (49*Pi^2*G[{0, 0}, x])/(6*s) - 
    ((I/2)*Pi^3*G[{0, 0}, x])/s + (95*G[{0, 1}, x])/(6*s) + 
    ((12*I)*Pi*G[{0, 1}, x])/s - (59*Pi^2*G[{0, 1}, x])/(6*s) - 
    (((25*I)/6)*Pi^3*G[{0, 1}, x])/s + (2*Pi^4*G[{0, 1}, x])/(5*s) + 
    (95*G[{1, 0}, x])/(6*s) - (((124*I)/3)*Pi*G[{1, 0}, x])/s + 
    (77*Pi^2*G[{1, 0}, x])/(6*s) - (((7*I)/6)*Pi^3*G[{1, 0}, x])/s - 
    (8*Pi^4*G[{1, 0}, x])/(45*s) - (141*G[{1, 1}, x])/(2*s) + 
    ((2*I)*Pi*G[{1, 1}, x])/s - (67*Pi^2*G[{1, 1}, x])/(6*s) + 
    (((11*I)/2)*Pi^3*G[{1, 1}, x])/s - (53*Pi^4*G[{1, 1}, x])/(90*s) + 
    (49*G[{0, 0, 0}, x])/s - ((23*I)*Pi*G[{0, 0, 0}, x])/s - 
    (2*Pi^2*G[{0, 0, 0}, x])/s - (92*G[{0, 0, 1}, x])/(3*s) - 
    ((24*I)*Pi*G[{0, 0, 1}, x])/s + (107*Pi^2*G[{0, 0, 1}, x])/(18*s) + 
    (((5*I)/3)*Pi^3*G[{0, 0, 1}, x])/s - (92*G[{0, 1, 0}, x])/(3*s) - 
    ((8*I)*Pi*G[{0, 1, 0}, x])/s - (115*Pi^2*G[{0, 1, 0}, x])/(18*s) + 
    (((2*I)/3)*Pi^3*G[{0, 1, 0}, x])/s + (137*G[{0, 1, 1}, x])/(3*s) + 
    ((40*I)*Pi*G[{0, 1, 1}, x])/s - (5*Pi^2*G[{0, 1, 1}, x])/(3*s) - 
    (((4*I)/3)*Pi^3*G[{0, 1, 1}, x])/s - (175*G[{1, 0, 0}, x])/(3*s) - 
    ((40*I)*Pi*G[{1, 0, 0}, x])/s + (5*Pi^2*G[{1, 0, 0}, x])/(3*s) + 
    (20*G[{1, 0, 1}, x])/s + ((24*I)*Pi*G[{1, 0, 1}, x])/s + 
    (115*Pi^2*G[{1, 0, 1}, x])/(18*s) + (((2*I)/3)*Pi^3*G[{1, 0, 1}, x])/s + 
    (20*G[{1, 1, 0}, x])/s + ((24*I)*Pi*G[{1, 1, 0}, x])/s - 
    (107*Pi^2*G[{1, 1, 0}, x])/(18*s) - (I*Pi^3*G[{1, 1, 0}, x])/s - 
    (15*G[{1, 1, 1}, x])/s + ((7*I)*Pi*G[{1, 1, 1}, x])/s + 
    (2*Pi^2*G[{1, 1, 1}, x])/s - (((2*I)/3)*Pi^3*G[{1, 1, 1}, x])/s - 
    (42*G[{0, 0, 0, 0}, x])/s + (((2*I)/3)*Pi*G[{0, 0, 0, 0}, x])/s + 
    (19*G[{0, 0, 0, 1}, x])/s + (((62*I)/3)*Pi*G[{0, 0, 0, 1}, x])/s + 
    (2*Pi^2*G[{0, 0, 0, 1}, x])/s + (19*G[{0, 0, 1, 0}, x])/s - 
    (((28*I)/3)*Pi*G[{0, 0, 1, 0}, x])/s + (8*Pi^2*G[{0, 0, 1, 0}, x])/
     (3*s) - (42*G[{0, 0, 1, 1}, x])/s - (((16*I)/3)*Pi*G[{0, 0, 1, 1}, x])/
     s + (7*Pi^2*G[{0, 0, 1, 1}, x])/(3*s) + (21*G[{0, 1, 0, 0}, x])/s + 
    (((68*I)/3)*Pi*G[{0, 1, 0, 0}, x])/s + (4*Pi^2*G[{0, 1, 0, 0}, x])/
     (3*s) - (28*G[{0, 1, 0, 1}, x])/s - (((64*I)/3)*Pi*G[{0, 1, 0, 1}, x])/
     s - (4*Pi^2*G[{0, 1, 0, 1}, x])/(3*s) - (28*G[{0, 1, 1, 0}, x])/s + 
    (((32*I)/3)*Pi*G[{0, 1, 1, 0}, x])/s + (56*G[{0, 1, 1, 1}, x])/s - 
    (((70*I)/3)*Pi*G[{0, 1, 1, 1}, x])/s - (2*Pi^2*G[{0, 1, 1, 1}, x])/
     (3*s) - (44*G[{1, 0, 0, 0}, x])/s + (((70*I)/3)*Pi*G[{1, 0, 0, 0}, x])/
     s + (2*Pi^2*G[{1, 0, 0, 0}, x])/(3*s) + (16*G[{1, 0, 0, 1}, x])/s - 
    (((32*I)/3)*Pi*G[{1, 0, 0, 1}, x])/s + (16*G[{1, 0, 1, 0}, x])/s + 
    (((64*I)/3)*Pi*G[{1, 0, 1, 0}, x])/s + (4*Pi^2*G[{1, 0, 1, 0}, x])/
     (3*s) + (7*G[{1, 0, 1, 1}, x])/s - (((68*I)/3)*Pi*G[{1, 0, 1, 1}, x])/
     s - (4*Pi^2*G[{1, 0, 1, 1}, x])/(3*s) + (30*G[{1, 1, 0, 0}, x])/s + 
    (((16*I)/3)*Pi*G[{1, 1, 0, 0}, x])/s - (7*Pi^2*G[{1, 1, 0, 0}, x])/
     (3*s) - (7*G[{1, 1, 0, 1}, x])/s + (((28*I)/3)*Pi*G[{1, 1, 0, 1}, x])/
     s - (8*Pi^2*G[{1, 1, 0, 1}, x])/(3*s) - (7*G[{1, 1, 1, 0}, x])/s - 
    (((62*I)/3)*Pi*G[{1, 1, 1, 0}, x])/s - (2*Pi^2*G[{1, 1, 1, 0}, x])/s + 
    (14*G[{1, 1, 1, 1}, x])/s - (((2*I)/3)*Pi*G[{1, 1, 1, 1}, x])/s + 
    (2*G[{0, 0, 0, 0, 1}, x])/(3*s) - ((4*I)*Pi*G[{0, 0, 0, 0, 1}, x])/s + 
    (2*G[{0, 0, 0, 1, 0}, x])/(3*s) + (20*G[{0, 0, 0, 1, 1}, x])/s - 
    ((4*I)*Pi*G[{0, 0, 0, 1, 1}, x])/s - (4*G[{0, 0, 1, 0, 0}, x])/s - 
    (16*G[{0, 0, 1, 0, 1}, x])/(3*s) + ((4*I)*Pi*G[{0, 0, 1, 0, 1}, x])/s - 
    (16*G[{0, 0, 1, 1, 0}, x])/(3*s) + (6*G[{0, 0, 1, 1, 1}, x])/s + 
    ((12*I)*Pi*G[{0, 0, 1, 1, 1}, x])/s + (42*G[{0, 1, 0, 0, 0}, x])/s - 
    (58*G[{0, 1, 0, 0, 1}, x])/(3*s) + ((4*I)*Pi*G[{0, 1, 0, 0, 1}, x])/s - 
    (58*G[{0, 1, 0, 1, 0}, x])/(3*s) - ((4*I)*Pi*G[{0, 1, 0, 1, 0}, x])/s - 
    (2*G[{0, 1, 0, 1, 1}, x])/s + ((12*I)*Pi*G[{0, 1, 0, 1, 1}, x])/s - 
    (22*G[{0, 1, 1, 0, 0}, x])/s + (98*G[{0, 1, 1, 0, 1}, x])/(3*s) - 
    ((4*I)*Pi*G[{0, 1, 1, 0, 1}, x])/s + (98*G[{0, 1, 1, 1, 0}, x])/(3*s) + 
    ((4*I)*Pi*G[{0, 1, 1, 1, 0}, x])/s - (56*G[{0, 1, 1, 1, 1}, x])/s + 
    (56*G[{1, 0, 0, 0, 0}, x])/s - (98*G[{1, 0, 0, 0, 1}, x])/(3*s) - 
    ((4*I)*Pi*G[{1, 0, 0, 0, 1}, x])/s - (98*G[{1, 0, 0, 1, 0}, x])/(3*s) + 
    ((4*I)*Pi*G[{1, 0, 0, 1, 0}, x])/s + (22*G[{1, 0, 0, 1, 1}, x])/s + 
    (2*G[{1, 0, 1, 0, 0}, x])/s - ((12*I)*Pi*G[{1, 0, 1, 0, 0}, x])/s + 
    (58*G[{1, 0, 1, 0, 1}, x])/(3*s) + ((4*I)*Pi*G[{1, 0, 1, 0, 1}, x])/s + 
    (58*G[{1, 0, 1, 1, 0}, x])/(3*s) - ((4*I)*Pi*G[{1, 0, 1, 1, 0}, x])/s - 
    (42*G[{1, 0, 1, 1, 1}, x])/s - (6*G[{1, 1, 0, 0, 0}, x])/s - 
    ((12*I)*Pi*G[{1, 1, 0, 0, 0}, x])/s + (16*G[{1, 1, 0, 0, 1}, x])/(3*s) + 
    (16*G[{1, 1, 0, 1, 0}, x])/(3*s) - ((4*I)*Pi*G[{1, 1, 0, 1, 0}, x])/s + 
    (4*G[{1, 1, 0, 1, 1}, x])/s - (20*G[{1, 1, 1, 0, 0}, x])/s + 
    ((4*I)*Pi*G[{1, 1, 1, 0, 0}, x])/s - (2*G[{1, 1, 1, 0, 1}, x])/(3*s) - 
    (2*G[{1, 1, 1, 1, 0}, x])/(3*s) + ((4*I)*Pi*G[{1, 1, 1, 1, 0}, x])/s - 
    (4*G[{0, 0, 0, 0, 1, 1}, x])/s - (4*G[{0, 0, 0, 1, 1, 1}, x])/s + 
    (4*G[{0, 0, 1, 0, 1, 1}, x])/s + (16*G[{0, 0, 1, 1, 0, 0}, x])/s - 
    (16*G[{0, 0, 1, 1, 0, 1}, x])/s - (16*G[{0, 0, 1, 1, 1, 0}, x])/s + 
    (28*G[{0, 0, 1, 1, 1, 1}, x])/s + (4*G[{0, 1, 0, 0, 1, 1}, x])/s + 
    (4*G[{0, 1, 0, 1, 0, 0}, x])/s - (8*G[{0, 1, 0, 1, 0, 1}, x])/s - 
    (8*G[{0, 1, 0, 1, 1, 0}, x])/s + (20*G[{0, 1, 0, 1, 1, 1}, x])/s - 
    (4*G[{0, 1, 1, 0, 1, 1}, x])/s + (4*G[{0, 1, 1, 1, 0, 0}, x])/s - 
    (4*G[{1, 0, 0, 0, 1, 1}, x])/s + (4*G[{1, 0, 0, 1, 0, 0}, x])/s - 
    (20*G[{1, 0, 1, 0, 0, 0}, x])/s + (8*G[{1, 0, 1, 0, 0, 1}, x])/s + 
    (8*G[{1, 0, 1, 0, 1, 0}, x])/s - (4*G[{1, 0, 1, 0, 1, 1}, x])/s - 
    (4*G[{1, 0, 1, 1, 0, 0}, x])/s - (28*G[{1, 1, 0, 0, 0, 0}, x])/s + 
    (16*G[{1, 1, 0, 0, 0, 1}, x])/s + (16*G[{1, 1, 0, 0, 1, 0}, x])/s - 
    (16*G[{1, 1, 0, 0, 1, 1}, x])/s - (4*G[{1, 1, 0, 1, 0, 0}, x])/s + 
    (4*G[{1, 1, 1, 0, 0, 0}, x])/s + (4*G[{1, 1, 1, 1, 0, 0}, x])/s - 
    (77*Zeta[3])/(3*s) - ((16*I)*Pi*Zeta[3])/s + (367*Pi^2*Zeta[3])/(18*s) + 
    (((5*I)/3)*Pi^3*Zeta[3])/s + (25*G[{0}, x]*Zeta[3])/s - 
    (((52*I)/3)*Pi*G[{0}, x]*Zeta[3])/s - (25*G[{1}, x]*Zeta[3])/s + 
    (((94*I)/3)*Pi*G[{1}, x]*Zeta[3])/s - (7*Pi^2*G[{1}, x]*Zeta[3])/s - 
    (18*G[{0, 0}, x]*Zeta[3])/s + (64*G[{0, 1}, x]*Zeta[3])/s - 
    ((20*I)*Pi*G[{0, 1}, x]*Zeta[3])/s - (32*G[{1, 0}, x]*Zeta[3])/s + 
    ((8*I)*Pi*G[{1, 0}, x]*Zeta[3])/s - (12*G[{1, 1}, x]*Zeta[3])/s + 
    ((8*I)*Pi*G[{1, 1}, x]*Zeta[3])/s - (28*G[{0, 0, 1}, x]*Zeta[3])/s - 
    (4*G[{0, 1, 0}, x]*Zeta[3])/s + (8*G[{1, 0, 0}, x]*Zeta[3])/s - 
    (4*G[{1, 0, 1}, x]*Zeta[3])/s + (24*G[{1, 1, 0}, x]*Zeta[3])/s + 
    (4*G[{1, 1, 1}, x]*Zeta[3])/s - (10*Zeta[3]^2)/s + 
    FF[x/s]*((95*Pi^2)/12 - ((22*I)/3)*Pi^3 - (3*Pi^4)/10 - 
      (8*Pi^2*G[{0}, x])/3 + ((8*I)/3)*Pi^3*G[{0}, x] - 
      (8*Pi^2*G[{1}, x])/3 + ((4*I)/3)*Pi^3*G[{1}, x] + (95*G[{0, 0}, x])/6 - 
      ((44*I)/3)*Pi*G[{0, 0}, x] + (3*Pi^2*G[{0, 0}, x])/2 - 
      (95*G[{0, 1}, x])/6 + ((44*I)/3)*Pi*G[{0, 1}, x] - 
      (3*Pi^2*G[{0, 1}, x])/2 - (95*G[{1, 0}, x])/6 + 
      ((44*I)/3)*Pi*G[{1, 0}, x] - (3*Pi^2*G[{1, 0}, x])/2 + 
      (95*G[{1, 1}, x])/6 - ((44*I)/3)*Pi*G[{1, 1}, x] + 
      (3*Pi^2*G[{1, 1}, x])/2 - 17*G[{0, 0, 0}, x] + 
      (8*I)*Pi*G[{0, 0, 0}, x] + (16*G[{0, 0, 1}, x])/3 + 
      (16*G[{0, 1, 0}, x])/3 - (8*I)*Pi*G[{0, 1, 0}, x] + 
      (19*G[{0, 1, 1}, x])/3 + (19*G[{1, 0, 0}, x])/3 + 
      (16*G[{1, 0, 1}, x])/3 - (8*I)*Pi*G[{1, 0, 1}, x] + 
      (16*G[{1, 1, 0}, x])/3 - 17*G[{1, 1, 1}, x] + 
      (8*I)*Pi*G[{1, 1, 1}, x] + 14*G[{0, 0, 0, 0}, x] - 
      6*G[{0, 0, 0, 1}, x] - 6*G[{0, 0, 1, 0}, x] + 6*G[{0, 0, 1, 1}, x] - 
      14*G[{0, 1, 0, 0}, x] + 6*G[{0, 1, 0, 1}, x] + 6*G[{0, 1, 1, 0}, x] - 
      6*G[{0, 1, 1, 1}, x] - 6*G[{1, 0, 0, 0}, x] + 6*G[{1, 0, 0, 1}, x] + 
      6*G[{1, 0, 1, 0}, x] - 14*G[{1, 0, 1, 1}, x] + 6*G[{1, 1, 0, 0}, x] - 
      6*G[{1, 1, 0, 1}, x] - 6*G[{1, 1, 1, 0}, x] + 14*G[{1, 1, 1, 1}, x] - 
      Zeta[3] - (16*I)*Pi*Zeta[3] + 8*G[{1}, x]*Zeta[3]) - 
    (70*Zeta[5])/(3*s) - ((56*I)*Pi*Zeta[5])/s + (14*G[{1}, x]*Zeta[5])/s + 
    FF[1/(s*(1 - x))]*(((-85*I)/36)*Pi^3 - (59*Pi^4)/18 - (I/2)*Pi^5 - 
      (61*Pi^6)/3780 - ((169*I)/3)*Pi*G[{0}, x] + (353*Pi^2*G[{0}, x])/36 - 
      ((8*I)/3)*Pi^3*G[{0}, x] - (161*Pi^4*G[{0}, x])/540 + 
      (I/2)*Pi^3*G[{1}, x] - (169*G[{0, 0}, x])/3 - 
      ((161*I)/6)*Pi*G[{0, 0}, x] - 9*Pi^2*G[{0, 0}, x] + 
      ((5*I)/6)*Pi^3*G[{0, 0}, x] + ((7*I)/6)*Pi*G[{0, 1}, x] - 
      (101*Pi^2*G[{0, 1}, x])/6 - ((5*I)/2)*Pi^3*G[{0, 1}, x] - 
      (4*Pi^4*G[{0, 1}, x])/5 + ((46*I)/3)*Pi*G[{1, 0}, x] + 
      (3*Pi^2*G[{1, 0}, x])/2 - 22*G[{0, 0, 0}, x] + 
      (14*I)*Pi*G[{0, 0, 0}, x] + Pi^2*G[{0, 0, 0}, x] + 
      (7*G[{0, 0, 1}, x])/6 + (46*I)*Pi*G[{0, 0, 1}, x] - 
      (287*Pi^2*G[{0, 0, 1}, x])/18 - ((10*I)/3)*Pi^3*G[{0, 0, 1}, x] + 
      (7*G[{0, 1, 0}, x])/6 + (7*I)*Pi*G[{0, 1, 0}, x] + 
      (25*Pi^2*G[{0, 1, 0}, x])/18 - ((4*I)/3)*Pi^3*G[{0, 1, 0}, x] + 
      (13*I)*Pi*G[{0, 1, 1}, x] - (Pi^2*G[{0, 1, 1}, x])/3 + 
      ((8*I)/3)*Pi^3*G[{0, 1, 1}, x] + (46*G[{1, 0, 0}, x])/3 - 
      (3*I)*Pi*G[{1, 0, 0}, x] - (3*I)*Pi*G[{1, 1, 0}, x] + 
      16*G[{0, 0, 0, 0}, x] - ((2*I)/3)*Pi*G[{0, 0, 0, 0}, x] - 
      2*G[{0, 0, 0, 1}, x] - ((2*I)/3)*Pi*G[{0, 0, 0, 1}, x] - 
      4*Pi^2*G[{0, 0, 0, 1}, x] - 2*G[{0, 0, 1, 0}, x] - 
      ((14*I)/3)*Pi*G[{0, 0, 1, 0}, x] - (16*Pi^2*G[{0, 0, 1, 0}, x])/3 + 
      47*G[{0, 0, 1, 1}, x] + ((70*I)/3)*Pi*G[{0, 0, 1, 1}, x] - 
      (14*Pi^2*G[{0, 0, 1, 1}, x])/3 - 7*G[{0, 1, 0, 0}, x] - 
      ((14*I)/3)*Pi*G[{0, 1, 0, 0}, x] - (8*Pi^2*G[{0, 1, 0, 0}, x])/3 + 
      13*G[{0, 1, 0, 1}, x] - ((2*I)/3)*Pi*G[{0, 1, 0, 1}, x] + 
      (8*Pi^2*G[{0, 1, 0, 1}, x])/3 + 13*G[{0, 1, 1, 0}, x] - 
      ((2*I)/3)*Pi*G[{0, 1, 1, 0}, x] - ((2*I)/3)*Pi*G[{0, 1, 1, 1}, x] + 
      (4*Pi^2*G[{0, 1, 1, 1}, x])/3 - 3*G[{1, 0, 0, 0}, x] - 
      3*G[{1, 1, 0, 0}, x] - (2*G[{0, 0, 0, 0, 1}, x])/3 + 
      (8*I)*Pi*G[{0, 0, 0, 0, 1}, x] - (2*G[{0, 0, 0, 1, 0}, x])/3 + 
      (8*I)*Pi*G[{0, 0, 0, 1, 1}, x] - 6*G[{0, 0, 1, 0, 0}, x] + 
      (4*G[{0, 0, 1, 0, 1}, x])/3 - (8*I)*Pi*G[{0, 0, 1, 0, 1}, x] + 
      (4*G[{0, 0, 1, 1, 0}, x])/3 + 10*G[{0, 0, 1, 1, 1}, x] - 
      (24*I)*Pi*G[{0, 0, 1, 1, 1}, x] - 6*G[{0, 1, 0, 0, 0}, x] + 
      (4*G[{0, 1, 0, 0, 1}, x])/3 - (8*I)*Pi*G[{0, 1, 0, 0, 1}, x] + 
      (4*G[{0, 1, 0, 1, 0}, x])/3 + (8*I)*Pi*G[{0, 1, 0, 1, 0}, x] - 
      2*G[{0, 1, 0, 1, 1}, x] - (24*I)*Pi*G[{0, 1, 0, 1, 1}, x] - 
      (2*G[{0, 1, 1, 0, 1}, x])/3 + (8*I)*Pi*G[{0, 1, 1, 0, 1}, x] - 
      (2*G[{0, 1, 1, 1, 0}, x])/3 - (8*I)*Pi*G[{0, 1, 1, 1, 0}, x] + 
      8*G[{0, 0, 0, 0, 1, 1}, x] + 8*G[{0, 0, 0, 1, 1, 1}, x] - 
      8*G[{0, 0, 1, 0, 1, 1}, x] - 32*G[{0, 0, 1, 1, 0, 0}, x] + 
      32*G[{0, 0, 1, 1, 0, 1}, x] + 32*G[{0, 0, 1, 1, 1, 0}, x] - 
      56*G[{0, 0, 1, 1, 1, 1}, x] - 8*G[{0, 1, 0, 0, 1, 1}, x] - 
      8*G[{0, 1, 0, 1, 0, 0}, x] + 16*G[{0, 1, 0, 1, 0, 1}, x] + 
      16*G[{0, 1, 0, 1, 1, 0}, x] - 40*G[{0, 1, 0, 1, 1, 1}, x] + 
      8*G[{0, 1, 1, 0, 1, 1}, x] - 8*G[{0, 1, 1, 1, 0, 0}, x] + 
      (85*Zeta[3])/6 + (19*I)*Pi*Zeta[3] - (331*Pi^2*Zeta[3])/18 - 
      ((10*I)/3)*Pi^3*Zeta[3] - G[{0}, x]*Zeta[3] + ((16*I)/3)*Pi*G[{0}, x]*
       Zeta[3] - 3*G[{1}, x]*Zeta[3] + 6*G[{0, 0}, x]*Zeta[3] + 
      14*G[{0, 1}, x]*Zeta[3] + (40*I)*Pi*G[{0, 1}, x]*Zeta[3] + 
      56*G[{0, 0, 1}, x]*Zeta[3] + 8*G[{0, 1, 0}, x]*Zeta[3] + 20*Zeta[3]^2 + 
      (58*Zeta[5])/3 + (112*I)*Pi*Zeta[5]) + 
    FF[1/(s*x)]*(((-63*I)/2)*Pi + (953*Pi^2)/36 - ((20*I)/3)*Pi^3 + 
      (1567*Pi^4)/540 - ((19*I)/45)*Pi^5 - ((25*I)/2)*Pi*G[{0}, x] - 
      (91*Pi^2*G[{0}, x])/6 - ((5*I)/2)*Pi^3*G[{0}, x] - 
      (16*Pi^4*G[{0}, x])/45 - (63*G[{1}, x])/2 + ((183*I)/2)*Pi*G[{1}, x] - 
      (311*Pi^2*G[{1}, x])/12 + ((65*I)/6)*Pi^3*G[{1}, x] - 
      (2771*Pi^4*G[{1}, x])/540 + ((19*I)/30)*Pi^5*G[{1}, x] + 
      ((41*I)/3)*Pi*G[{0, 0}, x] - (5*Pi^2*G[{0, 0}, x])/3 - 
      (25*G[{0, 1}, x])/2 + ((13*I)/3)*Pi*G[{0, 1}, x] - 
      (25*Pi^2*G[{0, 1}, x])/9 + ((4*I)/3)*Pi^3*G[{0, 1}, x] - 
      (25*G[{1, 0}, x])/2 + ((271*I)/6)*Pi*G[{1, 0}, x] + 
      (38*Pi^2*G[{1, 0}, x])/9 + ((7*I)/3)*Pi^3*G[{1, 0}, x] + 
      (8*Pi^4*G[{1, 0}, x])/15 + 111*G[{1, 1}, x] + 
      ((319*I)/6)*Pi*G[{1, 1}, x] + 17*Pi^2*G[{1, 1}, x] - 
      (3*I)*Pi^3*G[{1, 1}, x] + (53*Pi^4*G[{1, 1}, x])/30 - 
      ((2*I)/3)*Pi*G[{0, 0, 0}, x] + (4*Pi^2*G[{0, 0, 0}, x])/3 + 
      (41*G[{0, 0, 1}, x])/3 + ((58*I)/3)*Pi*G[{0, 0, 1}, x] + 
      (41*G[{0, 1, 0}, x])/3 - ((29*I)/3)*Pi*G[{0, 1, 0}, x] + 
      (8*Pi^2*G[{0, 1, 0}, x])/3 - (31*G[{0, 1, 1}, x])/3 + 
      ((10*I)/3)*Pi*G[{0, 1, 1}, x] - (8*Pi^2*G[{0, 1, 1}, x])/3 + 
      57*G[{1, 0, 0}, x] + ((82*I)/3)*Pi*G[{1, 0, 0}, x] - 
      4*Pi^2*G[{1, 0, 0}, x] - (77*G[{1, 0, 1}, x])/6 - 
      ((98*I)/3)*Pi*G[{1, 0, 1}, x] - (46*Pi^2*G[{1, 0, 1}, x])/9 - 
      (2*I)*Pi^3*G[{1, 0, 1}, x] - (77*G[{1, 1, 0}, x])/6 - 
      ((161*I)/3)*Pi*G[{1, 1, 0}, x] + (197*Pi^2*G[{1, 1, 0}, x])/9 + 
      (3*I)*Pi^3*G[{1, 1, 0}, x] + 54*G[{1, 1, 1}, x] - 
      ((89*I)/3)*Pi*G[{1, 1, 1}, x] - (5*Pi^2*G[{1, 1, 1}, x])/3 + 
      (2*I)*Pi^3*G[{1, 1, 1}, x] - (2*G[{0, 0, 0, 1}, x])/3 - 
      (8*I)*Pi*G[{0, 0, 0, 1}, x] - (2*G[{0, 0, 1, 0}, x])/3 + 
      (8*I)*Pi*G[{0, 0, 1, 0}, x] + 20*G[{0, 0, 1, 1}, x] - 
      10*G[{0, 1, 0, 0}, x] - (24*I)*Pi*G[{0, 1, 0, 0}, x] + 
      G[{0, 1, 0, 1}, x]/3 + (8*I)*Pi*G[{0, 1, 0, 1}, x] + 
      G[{0, 1, 1, 0}, x]/3 - (8*I)*Pi*G[{0, 1, 1, 0}, x] + 
      3*G[{0, 1, 1, 1}, x] + 50*G[{1, 0, 0, 0}, x] - 
      ((68*I)/3)*Pi*G[{1, 0, 0, 0}, x] - 2*Pi^2*G[{1, 0, 0, 0}, x] - 
      (104*G[{1, 0, 0, 1}, x])/3 + ((10*I)/3)*Pi*G[{1, 0, 0, 1}, x] - 
      (104*G[{1, 0, 1, 0}, x])/3 - ((38*I)/3)*Pi*G[{1, 0, 1, 0}, x] - 
      4*Pi^2*G[{1, 0, 1, 0}, x] + 4*G[{1, 0, 1, 1}, x] + 
      ((10*I)/3)*Pi*G[{1, 0, 1, 1}, x] + 4*Pi^2*G[{1, 0, 1, 1}, x] - 
      66*G[{1, 1, 0, 0}, x] - ((86*I)/3)*Pi*G[{1, 1, 0, 0}, x] + 
      7*Pi^2*G[{1, 1, 0, 0}, x] + (43*G[{1, 1, 0, 1}, x])/3 + 
      ((10*I)/3)*Pi*G[{1, 1, 0, 1}, x] + 8*Pi^2*G[{1, 1, 0, 1}, x] + 
      (43*G[{1, 1, 1, 0}, x])/3 + ((40*I)/3)*Pi*G[{1, 1, 1, 0}, x] + 
      6*Pi^2*G[{1, 1, 1, 0}, x] - 44*G[{1, 1, 1, 1}, x] + 
      ((4*I)/3)*Pi*G[{1, 1, 1, 1}, x] - 8*G[{0, 0, 0, 1, 1}, x] + 
      8*G[{0, 0, 1, 0, 0}, x] - 40*G[{0, 1, 0, 0, 0}, x] + 
      16*G[{0, 1, 0, 0, 1}, x] + 16*G[{0, 1, 0, 1, 0}, x] - 
      8*G[{0, 1, 0, 1, 1}, x] - 8*G[{0, 1, 1, 0, 0}, x] - 
      56*G[{1, 0, 0, 0, 0}, x] + (100*G[{1, 0, 0, 0, 1}, x])/3 + 
      (12*I)*Pi*G[{1, 0, 0, 0, 1}, x] + (100*G[{1, 0, 0, 1, 0}, x])/3 - 
      (12*I)*Pi*G[{1, 0, 0, 1, 0}, x] - 30*G[{1, 0, 0, 1, 1}, x] - 
      8*G[{1, 0, 1, 0, 0}, x] + (36*I)*Pi*G[{1, 0, 1, 0, 0}, x] - 
      (14*G[{1, 0, 1, 0, 1}, x])/3 - (12*I)*Pi*G[{1, 0, 1, 0, 1}, x] - 
      (14*G[{1, 0, 1, 1, 0}, x])/3 + (12*I)*Pi*G[{1, 0, 1, 1, 0}, x] + 
      8*G[{1, 0, 1, 1, 1}, x] - 4*G[{1, 1, 0, 0, 0}, x] + 
      (36*I)*Pi*G[{1, 1, 0, 0, 0}, x] - (20*G[{1, 1, 0, 0, 1}, x])/3 - 
      (20*G[{1, 1, 0, 1, 0}, x])/3 + (12*I)*Pi*G[{1, 1, 0, 1, 0}, x] + 
      10*G[{1, 1, 0, 1, 1}, x] + 12*G[{1, 1, 1, 0, 0}, x] - 
      (12*I)*Pi*G[{1, 1, 1, 0, 0}, x] + (4*G[{1, 1, 1, 0, 1}, x])/3 + 
      (4*G[{1, 1, 1, 1, 0}, x])/3 - (12*I)*Pi*G[{1, 1, 1, 1, 0}, x] + 
      12*G[{1, 0, 0, 0, 1, 1}, x] - 12*G[{1, 0, 0, 1, 0, 0}, x] + 
      60*G[{1, 0, 1, 0, 0, 0}, x] - 24*G[{1, 0, 1, 0, 0, 1}, x] - 
      24*G[{1, 0, 1, 0, 1, 0}, x] + 12*G[{1, 0, 1, 0, 1, 1}, x] + 
      12*G[{1, 0, 1, 1, 0, 0}, x] + 84*G[{1, 1, 0, 0, 0, 0}, x] - 
      48*G[{1, 1, 0, 0, 0, 1}, x] - 48*G[{1, 1, 0, 0, 1, 0}, x] + 
      48*G[{1, 1, 0, 0, 1, 1}, x] + 12*G[{1, 1, 0, 1, 0, 0}, x] - 
      12*G[{1, 1, 1, 0, 0, 0}, x] - 12*G[{1, 1, 1, 1, 0, 0}, x] + 
      40*Zeta[3] + ((28*I)/3)*Pi*Zeta[3] - 14*Pi^2*Zeta[3] - 
      2*G[{0}, x]*Zeta[3] + (16*I)*Pi*G[{0}, x]*Zeta[3] + 
      3*G[{1}, x]*Zeta[3] - ((50*I)/3)*Pi*G[{1}, x]*Zeta[3] + 
      21*Pi^2*G[{1}, x]*Zeta[3] + 16*G[{0, 0}, x]*Zeta[3] - 
      8*G[{0, 1}, x]*Zeta[3] + 26*G[{1, 0}, x]*Zeta[3] - 
      (24*I)*Pi*G[{1, 0}, x]*Zeta[3] + 2*G[{1, 1}, x]*Zeta[3] - 
      (24*I)*Pi*G[{1, 1}, x]*Zeta[3] - 24*G[{1, 0, 0}, x]*Zeta[3] + 
      12*G[{1, 0, 1}, x]*Zeta[3] - 72*G[{1, 1, 0}, x]*Zeta[3] - 
      12*G[{1, 1, 1}, x]*Zeta[3] + 28*Zeta[5] - 42*G[{1}, x]*Zeta[5]) + 
    FF[1/(s*x^2)]*(((-169*I)/3)*Pi*G[{1}, x] + (353*Pi^2*G[{1}, x])/36 - 
      ((55*I)/6)*Pi^3*G[{1}, x] + (275*Pi^4*G[{1}, x])/108 - 
      ((19*I)/45)*Pi^5*G[{1}, x] + ((46*I)/3)*Pi*G[{0, 1}, x] + 
      (3*Pi^2*G[{0, 1}, x])/2 + ((7*I)/6)*Pi*G[{1, 0}, x] - 
      (101*Pi^2*G[{1, 0}, x])/6 - ((5*I)/2)*Pi^3*G[{1, 0}, x] - 
      (16*Pi^4*G[{1, 0}, x])/45 - (169*G[{1, 1}, x])/3 - 
      ((161*I)/6)*Pi*G[{1, 1}, x] - 9*Pi^2*G[{1, 1}, x] + 
      (I/6)*Pi^3*G[{1, 1}, x] - (53*Pi^4*G[{1, 1}, x])/45 - 
      (3*I)*Pi*G[{0, 0, 1}, x] + (46*G[{0, 1, 1}, x])/3 - 
      (3*I)*Pi*G[{0, 1, 1}, x] + (13*I)*Pi*G[{1, 0, 0}, x] - 
      (Pi^2*G[{1, 0, 0}, x])/3 + (7*G[{1, 0, 1}, x])/6 + 
      (7*I)*Pi*G[{1, 0, 1}, x] + (25*Pi^2*G[{1, 0, 1}, x])/18 + 
      ((4*I)/3)*Pi^3*G[{1, 0, 1}, x] + (7*G[{1, 1, 0}, x])/6 + 
      (46*I)*Pi*G[{1, 1, 0}, x] - (287*Pi^2*G[{1, 1, 0}, x])/18 - 
      (2*I)*Pi^3*G[{1, 1, 0}, x] - 22*G[{1, 1, 1}, x] + 
      (14*I)*Pi*G[{1, 1, 1}, x] + Pi^2*G[{1, 1, 1}, x] - 
      ((4*I)/3)*Pi^3*G[{1, 1, 1}, x] - 3*G[{0, 0, 1, 1}, x] - 
      3*G[{0, 1, 1, 1}, x] - ((2*I)/3)*Pi*G[{1, 0, 0, 0}, x] + 
      (4*Pi^2*G[{1, 0, 0, 0}, x])/3 + 13*G[{1, 0, 0, 1}, x] - 
      ((2*I)/3)*Pi*G[{1, 0, 0, 1}, x] + 13*G[{1, 0, 1, 0}, x] - 
      ((2*I)/3)*Pi*G[{1, 0, 1, 0}, x] + (8*Pi^2*G[{1, 0, 1, 0}, x])/3 - 
      7*G[{1, 0, 1, 1}, x] - ((14*I)/3)*Pi*G[{1, 0, 1, 1}, x] - 
      (8*Pi^2*G[{1, 0, 1, 1}, x])/3 + 47*G[{1, 1, 0, 0}, x] + 
      ((70*I)/3)*Pi*G[{1, 1, 0, 0}, x] - (14*Pi^2*G[{1, 1, 0, 0}, x])/3 - 
      2*G[{1, 1, 0, 1}, x] - ((14*I)/3)*Pi*G[{1, 1, 0, 1}, x] - 
      (16*Pi^2*G[{1, 1, 0, 1}, x])/3 - 2*G[{1, 1, 1, 0}, x] - 
      ((2*I)/3)*Pi*G[{1, 1, 1, 0}, x] - 4*Pi^2*G[{1, 1, 1, 0}, x] + 
      16*G[{1, 1, 1, 1}, x] - ((2*I)/3)*Pi*G[{1, 1, 1, 1}, x] - 
      (2*G[{1, 0, 0, 0, 1}, x])/3 - (8*I)*Pi*G[{1, 0, 0, 0, 1}, x] - 
      (2*G[{1, 0, 0, 1, 0}, x])/3 + (8*I)*Pi*G[{1, 0, 0, 1, 0}, x] - 
      2*G[{1, 0, 1, 0, 0}, x] - (24*I)*Pi*G[{1, 0, 1, 0, 0}, x] + 
      (4*G[{1, 0, 1, 0, 1}, x])/3 + (8*I)*Pi*G[{1, 0, 1, 0, 1}, x] + 
      (4*G[{1, 0, 1, 1, 0}, x])/3 - (8*I)*Pi*G[{1, 0, 1, 1, 0}, x] - 
      6*G[{1, 0, 1, 1, 1}, x] + 10*G[{1, 1, 0, 0, 0}, x] - 
      (24*I)*Pi*G[{1, 1, 0, 0, 0}, x] + (4*G[{1, 1, 0, 0, 1}, x])/3 + 
      (4*G[{1, 1, 0, 1, 0}, x])/3 - (8*I)*Pi*G[{1, 1, 0, 1, 0}, x] - 
      6*G[{1, 1, 0, 1, 1}, x] + (8*I)*Pi*G[{1, 1, 1, 0, 0}, x] - 
      (2*G[{1, 1, 1, 0, 1}, x])/3 - (2*G[{1, 1, 1, 1, 0}, x])/3 + 
      (8*I)*Pi*G[{1, 1, 1, 1, 0}, x] - 8*G[{1, 0, 0, 0, 1, 1}, x] + 
      8*G[{1, 0, 0, 1, 0, 0}, x] - 40*G[{1, 0, 1, 0, 0, 0}, x] + 
      16*G[{1, 0, 1, 0, 0, 1}, x] + 16*G[{1, 0, 1, 0, 1, 0}, x] - 
      8*G[{1, 0, 1, 0, 1, 1}, x] - 8*G[{1, 0, 1, 1, 0, 0}, x] - 
      56*G[{1, 1, 0, 0, 0, 0}, x] + 32*G[{1, 1, 0, 0, 0, 1}, x] + 
      32*G[{1, 1, 0, 0, 1, 0}, x] - 32*G[{1, 1, 0, 0, 1, 1}, x] - 
      8*G[{1, 1, 0, 1, 0, 0}, x] + 8*G[{1, 1, 1, 0, 0, 0}, x] + 
      8*G[{1, 1, 1, 1, 0, 0}, x] + 38*G[{1}, x]*Zeta[3] + 
      ((76*I)/3)*Pi*G[{1}, x]*Zeta[3] - 14*Pi^2*G[{1}, x]*Zeta[3] + 
      14*G[{1, 0}, x]*Zeta[3] + (16*I)*Pi*G[{1, 0}, x]*Zeta[3] + 
      10*G[{1, 1}, x]*Zeta[3] + (16*I)*Pi*G[{1, 1}, x]*Zeta[3] + 
      16*G[{1, 0, 0}, x]*Zeta[3] - 8*G[{1, 0, 1}, x]*Zeta[3] + 
      48*G[{1, 1, 0}, x]*Zeta[3] + 8*G[{1, 1, 1}, x]*Zeta[3] + 
      28*G[{1}, x]*Zeta[5])) + COLOR[CA*CF^2]*((-4027*Pi^2)/(144*s) - 
    (((8311*I)/216)*Pi^3)/s - (8783*Pi^4)/(4320*s) - 
    (((1483*I)/540)*Pi^5)/s + (179*Pi^6)/(2016*s) - 
    (651419*G[{0}, x])/(5184*s) + (((276899*I)/2592)*Pi*G[{0}, x])/s + 
    (3767*Pi^2*G[{0}, x])/(144*s) + (((8869*I)/432)*Pi^3*G[{0}, x])/s + 
    (7439*Pi^4*G[{0}, x])/(2160*s) + (((281*I)/720)*Pi^5*G[{0}, x])/s + 
    (651419*G[{1}, x])/(5184*s) - (((276899*I)/2592)*Pi*G[{1}, x])/s + 
    (433*Pi^2*G[{1}, x])/(144*s) + (((157*I)/144)*Pi^3*G[{1}, x])/s - 
    (773*Pi^4*G[{1}, x])/(120*s) - (((247*I)/720)*Pi^5*G[{1}, x])/s + 
    (159587*G[{0, 0}, x])/(2592*s) - (((6877*I)/216)*Pi*G[{0, 0}, x])/s - 
    (877*Pi^2*G[{0, 0}, x])/(27*s) - (((637*I)/24)*Pi^3*G[{0, 0}, x])/s - 
    (73*Pi^4*G[{0, 0}, x])/(60*s) + (4027*G[{0, 1}, x])/(72*s) + 
    (((2441*I)/36)*Pi*G[{0, 1}, x])/s + (319*Pi^2*G[{0, 1}, x])/(12*s) - 
    (((829*I)/72)*Pi^3*G[{0, 1}, x])/s + (343*Pi^4*G[{0, 1}, x])/(360*s) + 
    (4027*G[{1, 0}, x])/(72*s) + (((2935*I)/36)*Pi*G[{1, 0}, x])/s - 
    (43*Pi^2*G[{1, 0}, x])/(3*s) + (((227*I)/12)*Pi^3*G[{1, 0}, x])/s - 
    (433*Pi^4*G[{1, 0}, x])/(720*s) - (449531*G[{1, 1}, x])/(2592*s) - 
    (((25379*I)/216)*Pi*G[{1, 1}, x])/s + (2185*Pi^2*G[{1, 1}, x])/(108*s) + 
    (((529*I)/36)*Pi^3*G[{1, 1}, x])/s + (227*Pi^4*G[{1, 1}, x])/(240*s) + 
    (11047*G[{0, 0, 0}, x])/(72*s) + (((581*I)/4)*Pi*G[{0, 0, 0}, x])/s + 
    (373*Pi^2*G[{0, 0, 0}, x])/(24*s) + (((11*I)/3)*Pi^3*G[{0, 0, 0}, x])/s - 
    (5593*G[{0, 0, 1}, x])/(36*s) + (((3097*I)/36)*Pi*G[{0, 0, 1}, x])/s - 
    (113*Pi^2*G[{0, 0, 1}, x])/(6*s) - ((4*I)*Pi^3*G[{0, 0, 1}, x])/s - 
    (5593*G[{0, 1, 0}, x])/(36*s) - (((3589*I)/36)*Pi*G[{0, 1, 0}, x])/s - 
    (85*Pi^2*G[{0, 1, 0}, x])/(36*s) - (((67*I)/12)*Pi^3*G[{0, 1, 0}, x])/s + 
    (2413*G[{0, 1, 1}, x])/(12*s) - (((817*I)/12)*Pi*G[{0, 1, 1}, x])/s + 
    (563*Pi^2*G[{0, 1, 1}, x])/(72*s) - (((37*I)/12)*Pi^3*G[{0, 1, 1}, x])/
     s - (451*G[{1, 0, 0}, x])/(12*s) - (((1127*I)/12)*Pi*G[{1, 0, 0}, x])/
     s - (563*Pi^2*G[{1, 0, 0}, x])/(72*s) + 
    (((19*I)/4)*Pi^3*G[{1, 0, 0}, x])/s + (3493*G[{1, 0, 1}, x])/(36*s) - 
    (((443*I)/36)*Pi*G[{1, 0, 1}, x])/s + (85*Pi^2*G[{1, 0, 1}, x])/(36*s) + 
    (((35*I)/6)*Pi^3*G[{1, 0, 1}, x])/s + (3493*G[{1, 1, 0}, x])/(36*s) - 
    (((73*I)/36)*Pi*G[{1, 1, 0}, x])/s + (113*Pi^2*G[{1, 1, 0}, x])/(6*s) + 
    (I*Pi^3*G[{1, 1, 0}, x])/s - (14419*G[{1, 1, 1}, x])/(72*s) + 
    (((179*I)/4)*Pi*G[{1, 1, 1}, x])/s - (373*Pi^2*G[{1, 1, 1}, x])/(24*s) - 
    (((25*I)/12)*Pi^3*G[{1, 1, 1}, x])/s + FF[1/(s*(1 - x)^2)]*
     (Pi^2*G[{0, 0}, x] - (3*I)*Pi*G[{0, 0, 0}, x] - 3*G[{0, 0, 0, 0}, x]) + 
    (595*G[{0, 0, 0, 0}, x])/(36*s) - (((422*I)/3)*Pi*G[{0, 0, 0, 0}, x])/s - 
    (15*Pi^2*G[{0, 0, 0, 0}, x])/(4*s) + (3389*G[{0, 0, 0, 1}, x])/(36*s) - 
    (((29*I)/6)*Pi*G[{0, 0, 0, 1}, x])/s + (5*Pi^2*G[{0, 0, 0, 1}, x])/
     (3*s) + (3389*G[{0, 0, 1, 0}, x])/(36*s) + 
    (((265*I)/4)*Pi*G[{0, 0, 1, 0}, x])/s - (Pi^2*G[{0, 0, 1, 0}, x])/
     (12*s) + (821*G[{0, 0, 1, 1}, x])/(36*s) + 
    (((185*I)/4)*Pi*G[{0, 0, 1, 1}, x])/s - (6*Pi^2*G[{0, 0, 1, 1}, x])/s - 
    (503*G[{0, 1, 0, 0}, x])/(18*s) + (((985*I)/12)*Pi*G[{0, 1, 0, 0}, x])/
     s - (3*Pi^2*G[{0, 1, 0, 0}, x])/(4*s) - (245*G[{0, 1, 0, 1}, x])/(6*s) + 
    (((199*I)/12)*Pi*G[{0, 1, 0, 1}, x])/s - (5*Pi^2*G[{0, 1, 0, 1}, x])/
     (12*s) - (245*G[{0, 1, 1, 0}, x])/(6*s) - 
    (((167*I)/6)*Pi*G[{0, 1, 1, 0}, x])/s + (Pi^2*G[{0, 1, 1, 0}, x])/(6*s) - 
    (21*G[{0, 1, 1, 1}, x])/s - (((175*I)/3)*Pi*G[{0, 1, 1, 1}, x])/s - 
    (Pi^2*G[{0, 1, 1, 1}, x])/(3*s) - (192*G[{1, 0, 0, 0}, x])/s + 
    (((175*I)/3)*Pi*G[{1, 0, 0, 0}, x])/s + (Pi^2*G[{1, 0, 0, 0}, x])/(3*s) + 
    (551*G[{1, 0, 0, 1}, x])/(6*s) + (((167*I)/6)*Pi*G[{1, 0, 0, 1}, x])/s - 
    (Pi^2*G[{1, 0, 0, 1}, x])/(6*s) + (551*G[{1, 0, 1, 0}, x])/(6*s) - 
    (((199*I)/12)*Pi*G[{1, 0, 1, 0}, x])/s + (5*Pi^2*G[{1, 0, 1, 0}, x])/
     (12*s) - (2431*G[{1, 0, 1, 1}, x])/(18*s) - 
    (((985*I)/12)*Pi*G[{1, 0, 1, 1}, x])/s + (3*Pi^2*G[{1, 0, 1, 1}, x])/
     (4*s) + (4039*G[{1, 1, 0, 0}, x])/(36*s) - 
    (((185*I)/4)*Pi*G[{1, 1, 0, 0}, x])/s + (6*Pi^2*G[{1, 1, 0, 0}, x])/s - 
    (5225*G[{1, 1, 0, 1}, x])/(36*s) - (((265*I)/4)*Pi*G[{1, 1, 0, 1}, x])/
     s + (Pi^2*G[{1, 1, 0, 1}, x])/(12*s) - (5225*G[{1, 1, 1, 0}, x])/
     (36*s) + (((29*I)/6)*Pi*G[{1, 1, 1, 0}, x])/s - 
    (5*Pi^2*G[{1, 1, 1, 0}, x])/(3*s) + FF[1/(s*x^3)]*
     (Pi^2*G[{1, 1}, x] - (3*I)*Pi*G[{1, 1, 1}, x] - 3*G[{1, 1, 1, 1}, x]) + 
    (8081*G[{1, 1, 1, 1}, x])/(36*s) + (((422*I)/3)*Pi*G[{1, 1, 1, 1}, x])/
     s + (15*Pi^2*G[{1, 1, 1, 1}, x])/(4*s) - (145*G[{0, 0, 0, 0, 0}, x])/
     (2*s) + ((28*I)*Pi*G[{0, 0, 0, 0, 0}, x])/s - 
    (211*G[{0, 0, 0, 0, 1}, x])/(3*s) + ((9*I)*Pi*G[{0, 0, 0, 0, 1}, x])/s - 
    (211*G[{0, 0, 0, 1, 0}, x])/(3*s) - ((I/2)*Pi*G[{0, 0, 0, 1, 0}, x])/s + 
    (170*G[{0, 0, 0, 1, 1}, x])/(3*s) - (((71*I)/2)*Pi*G[{0, 0, 0, 1, 1}, x])/
     s + (7*G[{0, 0, 1, 0, 0}, x])/(2*s) - ((23*I)*Pi*G[{0, 0, 1, 0, 0}, x])/
     s + (647*G[{0, 0, 1, 0, 1}, x])/(12*s) - 
    ((I/2)*Pi*G[{0, 0, 1, 0, 1}, x])/s + (647*G[{0, 0, 1, 1, 0}, x])/(12*s) + 
    (((35*I)/2)*Pi*G[{0, 0, 1, 1, 0}, x])/s - (15*G[{0, 0, 1, 1, 1}, x])/s + 
    (I*Pi*G[{0, 0, 1, 1, 1}, x])/s + (63*G[{0, 1, 0, 0, 0}, x])/s - 
    ((5*I)*Pi*G[{0, 1, 0, 0, 0}, x])/s + (97*G[{0, 1, 0, 0, 1}, x])/(4*s) - 
    ((2*I)*Pi*G[{0, 1, 0, 0, 1}, x])/s + (97*G[{0, 1, 0, 1, 0}, x])/(4*s) - 
    (((7*I)/2)*Pi*G[{0, 1, 0, 1, 0}, x])/s - (23*G[{0, 1, 0, 1, 1}, x])/
     (3*s) + (((29*I)/2)*Pi*G[{0, 1, 0, 1, 1}, x])/s + 
    (73*G[{0, 1, 1, 0, 0}, x])/(2*s) - ((13*I)*Pi*G[{0, 1, 1, 0, 0}, x])/s - 
    (193*G[{0, 1, 1, 0, 1}, x])/(3*s) + (((35*I)/2)*Pi*G[{0, 1, 1, 0, 1}, x])/
     s - (193*G[{0, 1, 1, 1, 0}, x])/(3*s) + 
    (((15*I)/2)*Pi*G[{0, 1, 1, 1, 0}, x])/s + (6*G[{0, 1, 1, 1, 1}, x])/s - 
    ((12*I)*Pi*G[{0, 1, 1, 1, 1}, x])/s - (6*G[{1, 0, 0, 0, 0}, x])/s + 
    ((12*I)*Pi*G[{1, 0, 0, 0, 0}, x])/s + (193*G[{1, 0, 0, 0, 1}, x])/(3*s) - 
    (((15*I)/2)*Pi*G[{1, 0, 0, 0, 1}, x])/s + (193*G[{1, 0, 0, 1, 0}, x])/
     (3*s) - (((35*I)/2)*Pi*G[{1, 0, 0, 1, 0}, x])/s - 
    (73*G[{1, 0, 0, 1, 1}, x])/(2*s) + ((13*I)*Pi*G[{1, 0, 0, 1, 1}, x])/s + 
    (23*G[{1, 0, 1, 0, 0}, x])/(3*s) - (((29*I)/2)*Pi*G[{1, 0, 1, 0, 0}, x])/
     s - (97*G[{1, 0, 1, 0, 1}, x])/(4*s) + 
    (((7*I)/2)*Pi*G[{1, 0, 1, 0, 1}, x])/s - (97*G[{1, 0, 1, 1, 0}, x])/
     (4*s) + ((2*I)*Pi*G[{1, 0, 1, 1, 0}, x])/s - (63*G[{1, 0, 1, 1, 1}, x])/
     s + ((5*I)*Pi*G[{1, 0, 1, 1, 1}, x])/s + (15*G[{1, 1, 0, 0, 0}, x])/s - 
    (I*Pi*G[{1, 1, 0, 0, 0}, x])/s - (647*G[{1, 1, 0, 0, 1}, x])/(12*s) - 
    (((35*I)/2)*Pi*G[{1, 1, 0, 0, 1}, x])/s - (647*G[{1, 1, 0, 1, 0}, x])/
     (12*s) + ((I/2)*Pi*G[{1, 1, 0, 1, 0}, x])/s - 
    (7*G[{1, 1, 0, 1, 1}, x])/(2*s) + ((23*I)*Pi*G[{1, 1, 0, 1, 1}, x])/s - 
    (170*G[{1, 1, 1, 0, 0}, x])/(3*s) + (((71*I)/2)*Pi*G[{1, 1, 1, 0, 0}, x])/
     s + (211*G[{1, 1, 1, 0, 1}, x])/(3*s) + ((I/2)*Pi*G[{1, 1, 1, 0, 1}, x])/
     s + (211*G[{1, 1, 1, 1, 0}, x])/(3*s) - ((9*I)*Pi*G[{1, 1, 1, 1, 0}, x])/
     s + (145*G[{1, 1, 1, 1, 1}, x])/(2*s) - 
    ((28*I)*Pi*G[{1, 1, 1, 1, 1}, x])/s + (29*G[{0, 0, 0, 0, 0, 0}, x])/s - 
    G[{0, 0, 0, 0, 0, 1}, x]/s - G[{0, 0, 0, 0, 1, 0}, x]/s + 
    (10*G[{0, 0, 0, 0, 1, 1}, x])/s - (15*G[{0, 0, 0, 1, 0, 0}, x])/s + 
    (29*G[{0, 0, 0, 1, 0, 1}, x])/(2*s) + (29*G[{0, 0, 0, 1, 1, 0}, x])/
     (2*s) - (50*G[{0, 0, 0, 1, 1, 1}, x])/s - (9*G[{0, 0, 1, 0, 0, 0}, x])/
     s - (14*G[{0, 0, 1, 0, 0, 1}, x])/s - (14*G[{0, 0, 1, 0, 1, 0}, x])/s + 
    (27*G[{0, 0, 1, 0, 1, 1}, x])/(2*s) - (31*G[{0, 0, 1, 1, 0, 0}, x])/
     (2*s) + (33*G[{0, 0, 1, 1, 0, 1}, x])/s + (33*G[{0, 0, 1, 1, 1, 0}, x])/
     s - (32*G[{0, 0, 1, 1, 1, 1}, x])/s + (4*G[{0, 1, 0, 0, 0, 0}, x])/s - 
    (9*G[{0, 1, 0, 0, 0, 1}, x])/s - (9*G[{0, 1, 0, 0, 1, 0}, x])/s + 
    (7*G[{0, 1, 0, 0, 1, 1}, x])/s + (2*G[{0, 1, 0, 1, 0, 0}, x])/s - 
    (11*G[{0, 1, 0, 1, 0, 1}, x])/(2*s) - (11*G[{0, 1, 0, 1, 1, 0}, x])/
     (2*s) + (20*G[{0, 1, 0, 1, 1, 1}, x])/s - (30*G[{0, 1, 1, 0, 0, 0}, x])/
     s + (17*G[{0, 1, 1, 0, 0, 1}, x])/s + (17*G[{0, 1, 1, 0, 1, 0}, x])/s + 
    G[{0, 1, 1, 0, 1, 1}, x]/(2*s) + (39*G[{0, 1, 1, 1, 0, 0}, x])/(2*s) - 
    (12*G[{0, 1, 1, 1, 0, 1}, x])/s - (12*G[{0, 1, 1, 1, 1, 0}, x])/s + 
    (12*G[{1, 0, 0, 0, 0, 1}, x])/s + (12*G[{1, 0, 0, 0, 1, 0}, x])/s - 
    (39*G[{1, 0, 0, 0, 1, 1}, x])/(2*s) - G[{1, 0, 0, 1, 0, 0}, x]/(2*s) - 
    (17*G[{1, 0, 0, 1, 0, 1}, x])/s - (17*G[{1, 0, 0, 1, 1, 0}, x])/s + 
    (30*G[{1, 0, 0, 1, 1, 1}, x])/s - (20*G[{1, 0, 1, 0, 0, 0}, x])/s + 
    (11*G[{1, 0, 1, 0, 0, 1}, x])/(2*s) + (11*G[{1, 0, 1, 0, 1, 0}, x])/
     (2*s) - (2*G[{1, 0, 1, 0, 1, 1}, x])/s - (7*G[{1, 0, 1, 1, 0, 0}, x])/
     s + (9*G[{1, 0, 1, 1, 0, 1}, x])/s + (9*G[{1, 0, 1, 1, 1, 0}, x])/s - 
    (4*G[{1, 0, 1, 1, 1, 1}, x])/s + (32*G[{1, 1, 0, 0, 0, 0}, x])/s - 
    (33*G[{1, 1, 0, 0, 0, 1}, x])/s - (33*G[{1, 1, 0, 0, 1, 0}, x])/s + 
    (31*G[{1, 1, 0, 0, 1, 1}, x])/(2*s) - (27*G[{1, 1, 0, 1, 0, 0}, x])/
     (2*s) + (14*G[{1, 1, 0, 1, 0, 1}, x])/s + (14*G[{1, 1, 0, 1, 1, 0}, x])/
     s + (9*G[{1, 1, 0, 1, 1, 1}, x])/s + (50*G[{1, 1, 1, 0, 0, 0}, x])/s - 
    (29*G[{1, 1, 1, 0, 0, 1}, x])/(2*s) - (29*G[{1, 1, 1, 0, 1, 0}, x])/
     (2*s) + (15*G[{1, 1, 1, 0, 1, 1}, x])/s - (10*G[{1, 1, 1, 1, 0, 0}, x])/
     s + G[{1, 1, 1, 1, 0, 1}, x]/s + G[{1, 1, 1, 1, 1, 0}, x]/s - 
    (29*G[{1, 1, 1, 1, 1, 1}, x])/s - (1873*Zeta[3])/(18*s) + 
    (((91*I)/2)*Pi*Zeta[3])/s - (1579*Pi^2*Zeta[3])/(72*s) + 
    (((29*I)/3)*Pi^3*Zeta[3])/s + (10129*G[{0}, x]*Zeta[3])/(72*s) + 
    (((709*I)/36)*Pi*G[{0}, x]*Zeta[3])/s + (3*Pi^2*G[{0}, x]*Zeta[3])/s - 
    (15437*G[{1}, x]*Zeta[3])/(72*s) - (((2167*I)/36)*Pi*G[{1}, x]*Zeta[3])/
     s + (37*Pi^2*G[{1}, x]*Zeta[3])/(12*s) - (2375*G[{0, 0}, x]*Zeta[3])/
     (36*s) - ((13*I)*Pi*G[{0, 0}, x]*Zeta[3])/s - 
    (47*G[{0, 1}, x]*Zeta[3])/(4*s) + (((27*I)/2)*Pi*G[{0, 1}, x]*Zeta[3])/
     s - (98*G[{1, 0}, x]*Zeta[3])/(3*s) - 
    (((17*I)/2)*Pi*G[{1, 0}, x]*Zeta[3])/s + (2467*G[{1, 1}, x]*Zeta[3])/
     (18*s) + ((17*I)*Pi*G[{1, 1}, x]*Zeta[3])/s - 
    (3*G[{0, 0, 0}, x]*Zeta[3])/s - (19*G[{0, 0, 1}, x]*Zeta[3])/(2*s) - 
    (12*G[{0, 1, 0}, x]*Zeta[3])/s - (25*G[{0, 1, 1}, x]*Zeta[3])/(2*s) + 
    (5*G[{1, 0, 0}, x]*Zeta[3])/(2*s) + (21*G[{1, 0, 1}, x]*Zeta[3])/(2*s) + 
    (55*G[{1, 1, 0}, x]*Zeta[3])/(2*s) - (13*G[{1, 1, 1}, x]*Zeta[3])/(2*s) + 
    (61*Zeta[3]^2)/(4*s) + FF[x/s]*((4027*Pi^2)/144 + ((112*I)/3)*Pi^3 + 
      (211*Pi^4)/40 - (175*Pi^2*G[{0}, x])/12 - ((35*I)/3)*Pi^3*G[{0}, x] - 
      (175*Pi^2*G[{1}, x])/12 + ((14*I)/3)*Pi^3*G[{1}, x] + 
      (4027*G[{0, 0}, x])/72 + ((224*I)/3)*Pi*G[{0, 0}, x] + 
      (49*Pi^2*G[{0, 0}, x])/8 - (4027*G[{0, 1}, x])/72 - 
      ((224*I)/3)*Pi*G[{0, 1}, x] - (49*Pi^2*G[{0, 1}, x])/8 - 
      (4027*G[{1, 0}, x])/72 - ((224*I)/3)*Pi*G[{1, 0}, x] - 
      (49*Pi^2*G[{1, 0}, x])/8 + (4027*G[{1, 1}, x])/72 + 
      ((224*I)/3)*Pi*G[{1, 1}, x] + (49*Pi^2*G[{1, 1}, x])/8 + 
      (281*G[{0, 0, 0}, x])/12 - (95*I)*Pi*G[{0, 0, 0}, x] + 
      (175*G[{0, 0, 1}, x])/6 - (42*I)*Pi*G[{0, 0, 1}, x] + 
      (175*G[{0, 1, 0}, x])/6 + (56*I)*Pi*G[{0, 1, 0}, x] - 
      (327*G[{0, 1, 1}, x])/4 + (81*I)*Pi*G[{0, 1, 1}, x] - 
      (327*G[{1, 0, 0}, x])/4 + (81*I)*Pi*G[{1, 0, 0}, x] + 
      (175*G[{1, 0, 1}, x])/6 + (56*I)*Pi*G[{1, 0, 1}, x] + 
      (175*G[{1, 1, 0}, x])/6 - (42*I)*Pi*G[{1, 1, 0}, x] + 
      (281*G[{1, 1, 1}, x])/12 - (95*I)*Pi*G[{1, 1, 1}, x] - 
      (241*G[{0, 0, 0, 0}, x])/2 + (51*G[{0, 0, 0, 1}, x])/2 + 
      (51*G[{0, 0, 1, 0}, x])/2 - (135*G[{0, 0, 1, 1}, x])/2 + 
      (163*G[{0, 1, 0, 0}, x])/2 - (51*G[{0, 1, 0, 1}, x])/2 - 
      (51*G[{0, 1, 1, 0}, x])/2 + (213*G[{0, 1, 1, 1}, x])/2 + 
      (213*G[{1, 0, 0, 0}, x])/2 - (51*G[{1, 0, 0, 1}, x])/2 - 
      (51*G[{1, 0, 1, 0}, x])/2 + (163*G[{1, 0, 1, 1}, x])/2 - 
      (135*G[{1, 1, 0, 0}, x])/2 + (51*G[{1, 1, 0, 1}, x])/2 + 
      (51*G[{1, 1, 1, 0}, x])/2 - (241*G[{1, 1, 1, 1}, x])/2 + 
      (1331*Zeta[3])/12 + (73*I)*Pi*Zeta[3] + 42*G[{0}, x]*Zeta[3] - 
      56*G[{1}, x]*Zeta[3]) - (949*Zeta[5])/(24*s) - ((30*I)*Pi*Zeta[5])/s + 
    (23*G[{0}, x]*Zeta[5])/s + (43*G[{1}, x]*Zeta[5])/(4*s) + 
    FF[1/(s*(1 - x))]*(((-2725*I)/432)*Pi^3 + (6679*Pi^4)/1080 + 
      ((2317*I)/1080)*Pi^5 + (4645*Pi^6)/6048 - ((216181*I)/2592)*Pi*
       G[{0}, x] - (275*Pi^2*G[{0}, x])/432 - ((5375*I)/108)*Pi^3*G[{0}, x] - 
      (11297*Pi^4*G[{0}, x])/4320 - ((769*I)/720)*Pi^5*G[{0}, x] + 
      ((31*I)/36)*Pi^3*G[{1}, x] - (5*Pi^4*G[{1}, x])/72 - 
      (216181*G[{0, 0}, x])/2592 + ((38477*I)/216)*Pi*G[{0, 0}, x] + 
      (3763*Pi^2*G[{0, 0}, x])/216 + ((83*I)/4)*Pi^3*G[{0, 0}, x] + 
      (217*Pi^4*G[{0, 0}, x])/60 - ((991*I)/12)*Pi*G[{0, 1}, x] + 
      (575*Pi^2*G[{0, 1}, x])/36 + ((667*I)/36)*Pi^3*G[{0, 1}, x] - 
      (61*Pi^4*G[{0, 1}, x])/180 - ((3221*I)/72)*Pi*G[{1, 0}, x] + 
      (17*Pi^2*G[{1, 0}, x])/36 + ((107*I)/72)*Pi^3*G[{1, 0}, x] - 
      (I/6)*Pi^3*G[{1, 1}, x] + (6617*G[{0, 0, 0}, x])/24 - 
      ((1327*I)/12)*Pi*G[{0, 0, 0}, x] - (701*Pi^2*G[{0, 0, 0}, x])/24 - 
      ((49*I)/3)*Pi^3*G[{0, 0, 0}, x] - (991*G[{0, 0, 1}, x])/12 + 
      ((4495*I)/36)*Pi*G[{0, 0, 1}, x] - (263*Pi^2*G[{0, 0, 1}, x])/24 + 
      ((5*I)/2)*Pi^3*G[{0, 0, 1}, x] - (991*G[{0, 1, 0}, x])/12 + 
      ((1523*I)/36)*Pi*G[{0, 1, 0}, x] - (1499*Pi^2*G[{0, 1, 0}, x])/72 + 
      ((83*I)/12)*Pi^3*G[{0, 1, 0}, x] - (55*I)*Pi*G[{0, 1, 1}, x] + 
      (109*Pi^2*G[{0, 1, 1}, x])/12 - ((205*I)/12)*Pi^3*G[{0, 1, 1}, x] - 
      (3221*G[{1, 0, 0}, x])/72 - ((3*I)/2)*Pi*G[{1, 0, 0}, x] - 
      (29*Pi^2*G[{1, 0, 0}, x])/72 + ((23*I)/4)*Pi*G[{1, 0, 1}, x] - 
      (2*Pi^2*G[{1, 0, 1}, x])/3 + ((7*I)/12)*Pi*G[{1, 1, 0}, x] - 
      (Pi^2*G[{1, 1, 0}, x])/2 - (1481*G[{0, 0, 0, 0}, x])/36 + 
      ((196*I)/3)*Pi*G[{0, 0, 0, 0}, x] + (3*Pi^2*G[{0, 0, 0, 0}, x])/4 - 
      (2617*G[{0, 0, 0, 1}, x])/36 - ((1717*I)/12)*Pi*G[{0, 0, 0, 1}, x] - 
      (55*Pi^2*G[{0, 0, 0, 1}, x])/3 - (2617*G[{0, 0, 1, 0}, x])/36 - 
      ((193*I)/4)*Pi*G[{0, 0, 1, 0}, x] - (307*Pi^2*G[{0, 0, 1, 0}, x])/12 + 
      (6635*G[{0, 0, 1, 1}, x])/36 + ((115*I)/2)*Pi*G[{0, 0, 1, 1}, x] + 
      (21*Pi^2*G[{0, 0, 1, 1}, x])/2 + (1513*G[{0, 1, 0, 0}, x])/18 + 
      ((15*I)/2)*Pi*G[{0, 1, 0, 0}, x] - (47*Pi^2*G[{0, 1, 0, 0}, x])/4 - 
      55*G[{0, 1, 0, 1}, x] + ((211*I)/12)*Pi*G[{0, 1, 0, 1}, x] + 
      (49*Pi^2*G[{0, 1, 0, 1}, x])/12 - 55*G[{0, 1, 1, 0}, x] - 
      ((401*I)/12)*Pi*G[{0, 1, 1, 0}, x] + (121*Pi^2*G[{0, 1, 1, 0}, x])/6 - 
      ((8*I)/3)*Pi*G[{0, 1, 1, 1}, x] - (4*Pi^2*G[{0, 1, 1, 1}, x])/3 - 
      (17*G[{1, 0, 0, 0}, x])/6 + ((73*I)/6)*Pi*G[{1, 0, 0, 0}, x] + 
      (23*G[{1, 0, 0, 1}, x])/4 + ((8*I)/3)*Pi*G[{1, 0, 0, 1}, x] + 
      (23*G[{1, 0, 1, 0}, x])/4 - ((5*I)/2)*Pi*G[{1, 0, 1, 0}, x] + 
      ((8*I)/3)*Pi*G[{1, 0, 1, 1}, x] + (7*G[{1, 1, 0, 0}, x])/12 + 
      (3*I)*Pi*G[{1, 1, 0, 0}, x] - I*Pi*G[{1, 1, 0, 1}, x] - 
      (243*G[{0, 0, 0, 0, 0}, x])/2 - (80*I)*Pi*G[{0, 0, 0, 0, 0}, x] + 
      (395*G[{0, 0, 0, 0, 1}, x])/3 - (81*I)*Pi*G[{0, 0, 0, 0, 1}, x] + 
      (395*G[{0, 0, 0, 1, 0}, x])/3 + ((17*I)/2)*Pi*G[{0, 0, 0, 1, 0}, x] - 
      (2767*G[{0, 0, 0, 1, 1}, x])/12 + ((307*I)/2)*Pi*
       G[{0, 0, 0, 1, 1}, x] + (227*G[{0, 0, 1, 0, 0}, x])/4 + 
      (37*I)*Pi*G[{0, 0, 1, 0, 0}, x] - (365*G[{0, 0, 1, 0, 1}, x])/6 + 
      ((233*I)/2)*Pi*G[{0, 0, 1, 0, 1}, x] - (365*G[{0, 0, 1, 1, 0}, x])/6 + 
      ((41*I)/2)*Pi*G[{0, 0, 1, 1, 0}, x] + 58*G[{0, 0, 1, 1, 1}, x] - 
      (179*I)*Pi*G[{0, 0, 1, 1, 1}, x] - 39*G[{0, 1, 0, 0, 0}, x] + 
      I*Pi*G[{0, 1, 0, 0, 0}, x] + (155*G[{0, 1, 0, 0, 1}, x])/3 + 
      (25*I)*Pi*G[{0, 1, 0, 0, 1}, x] + (155*G[{0, 1, 0, 1, 0}, x])/3 + 
      ((5*I)/2)*Pi*G[{0, 1, 0, 1, 0}, x] - (409*G[{0, 1, 0, 1, 1}, x])/12 - 
      ((49*I)/2)*Pi*G[{0, 1, 0, 1, 1}, x] - (123*G[{0, 1, 1, 0, 0}, x])/4 - 
      I*Pi*G[{0, 1, 1, 0, 0}, x] - (8*G[{0, 1, 1, 0, 1}, x])/3 - 
      ((13*I)/2)*Pi*G[{0, 1, 1, 0, 1}, x] - (8*G[{0, 1, 1, 1, 0}, x])/3 + 
      ((39*I)/2)*Pi*G[{0, 1, 1, 1, 0}, x] - (12*I)*Pi*G[{0, 1, 1, 1, 1}, x] + 
      (41*G[{1, 0, 0, 0, 0}, x])/2 - (25*G[{1, 0, 0, 0, 1}, x])/3 - 
      (25*G[{1, 0, 0, 1, 0}, x])/3 + 11*G[{1, 0, 0, 1, 1}, x] - 
      (31*G[{1, 0, 1, 0, 0}, x])/6 + (8*G[{1, 0, 1, 0, 1}, x])/3 + 
      (8*G[{1, 0, 1, 1, 0}, x])/3 + 4*G[{1, 1, 0, 0, 0}, x] - 
      G[{1, 1, 0, 0, 1}, x] - G[{1, 1, 0, 1, 0}, x] - 
      85*G[{0, 0, 0, 0, 0, 0}, x] + 5*G[{0, 0, 0, 0, 0, 1}, x] + 
      5*G[{0, 0, 0, 0, 1, 0}, x] - 86*G[{0, 0, 0, 0, 1, 1}, x] + 
      33*G[{0, 0, 0, 1, 0, 0}, x] - (49*G[{0, 0, 0, 1, 0, 1}, x])/2 - 
      (49*G[{0, 0, 0, 1, 1, 0}, x])/2 + 178*G[{0, 0, 0, 1, 1, 1}, x] - 
      3*G[{0, 0, 1, 0, 0, 0}, x] + 40*G[{0, 0, 1, 0, 0, 1}, x] + 
      40*G[{0, 0, 1, 0, 1, 0}, x] + (153*G[{0, 0, 1, 0, 1, 1}, x])/2 - 
      (61*G[{0, 0, 1, 1, 0, 0}, x])/2 + 51*G[{0, 0, 1, 1, 0, 1}, x] + 
      51*G[{0, 0, 1, 1, 1, 0}, x] - 230*G[{0, 0, 1, 1, 1, 1}, x] - 
      44*G[{0, 1, 0, 0, 0, 0}, x] + 45*G[{0, 1, 0, 0, 0, 1}, x] + 
      45*G[{0, 1, 0, 0, 1, 0}, x] - 20*G[{0, 1, 0, 0, 1, 1}, x] + 
      11*G[{0, 1, 0, 1, 0, 0}, x] - (17*G[{0, 1, 0, 1, 0, 1}, x])/2 - 
      (17*G[{0, 1, 0, 1, 1, 0}, x])/2 - 16*G[{0, 1, 0, 1, 1, 1}, x] + 
      48*G[{0, 1, 1, 0, 0, 0}, x] - 49*G[{0, 1, 1, 0, 0, 1}, x] - 
      49*G[{0, 1, 1, 0, 1, 0}, x] + (85*G[{0, 1, 1, 0, 1, 1}, x])/2 + 
      (63*G[{0, 1, 1, 1, 0, 0}, x])/2 - 12*G[{0, 1, 1, 1, 0, 1}, x] - 
      12*G[{0, 1, 1, 1, 1, 0}, x] + (2725*Zeta[3])/72 + 
      ((314*I)/3)*Pi*Zeta[3] + (733*Pi^2*Zeta[3])/36 + 
      ((32*I)/3)*Pi^3*Zeta[3] - (3199*G[{0}, x]*Zeta[3])/18 + 
      ((575*I)/18)*Pi*G[{0}, x]*Zeta[3] - 26*Pi^2*G[{0}, x]*Zeta[3] - 
      (31*G[{1}, x]*Zeta[3])/6 + (6*I)*Pi*G[{1}, x]*Zeta[3] + 
      (4127*G[{0, 0}, x]*Zeta[3])/18 - (10*I)*Pi*G[{0, 0}, x]*Zeta[3] - 
      (135*G[{0, 1}, x]*Zeta[3])/4 + ((63*I)/2)*Pi*G[{0, 1}, x]*Zeta[3] + 
      (4*G[{1, 0}, x]*Zeta[3])/3 + G[{1, 1}, x]*Zeta[3] - 
      45*G[{0, 0, 0}, x]*Zeta[3] + (11*G[{0, 0, 1}, x]*Zeta[3])/2 + 
      57*G[{0, 1, 0}, x]*Zeta[3] - (121*G[{0, 1, 1}, x]*Zeta[3])/2 - 
      (155*Zeta[3]^2)/4 + (481*Zeta[5])/3 + (30*I)*Pi*Zeta[5] - 
      70*G[{0}, x]*Zeta[5]) + FF[1/(s*x^2)]*
     (((-216181*I)/2592)*Pi*G[{1}, x] - (275*Pi^2*G[{1}, x])/432 - 
      ((2287*I)/36)*Pi^3*G[{1}, x] - (1529*Pi^4*G[{1}, x])/288 + 
      ((1477*I)/720)*Pi^5*G[{1}, x] - ((3221*I)/72)*Pi*G[{0, 1}, x] + 
      (17*Pi^2*G[{0, 1}, x])/36 + ((5*I)/8)*Pi^3*G[{0, 1}, x] - 
      ((991*I)/12)*Pi*G[{1, 0}, x] + (575*Pi^2*G[{1, 0}, x])/36 + 
      ((361*I)/36)*Pi^3*G[{1, 0}, x] + (3601*Pi^4*G[{1, 0}, x])/720 - 
      (216181*G[{1, 1}, x])/2592 + ((38477*I)/216)*Pi*G[{1, 1}, x] + 
      (3547*Pi^2*G[{1, 1}, x])/216 + ((329*I)/9)*Pi^3*G[{1, 1}, x] + 
      (247*Pi^4*G[{1, 1}, x])/240 + ((7*I)/12)*Pi*G[{0, 0, 1}, x] - 
      (Pi^2*G[{0, 0, 1}, x])/2 + ((23*I)/4)*Pi*G[{0, 1, 0}, x] - 
      (2*Pi^2*G[{0, 1, 0}, x])/3 - (3221*G[{0, 1, 1}, x])/72 - 
      ((3*I)/2)*Pi*G[{0, 1, 1}, x] - (29*Pi^2*G[{0, 1, 1}, x])/72 - 
      (55*I)*Pi*G[{1, 0, 0}, x] + (109*Pi^2*G[{1, 0, 0}, x])/12 - 
      ((51*I)/4)*Pi^3*G[{1, 0, 0}, x] - (991*G[{1, 0, 1}, x])/12 + 
      ((1523*I)/36)*Pi*G[{1, 0, 1}, x] - (1499*Pi^2*G[{1, 0, 1}, x])/72 + 
      ((19*I)/6)*Pi^3*G[{1, 0, 1}, x] - (991*G[{1, 1, 0}, x])/12 + 
      ((4495*I)/36)*Pi*G[{1, 1, 0}, x] - (263*Pi^2*G[{1, 1, 0}, x])/24 - 
      ((27*I)/2)*Pi^3*G[{1, 1, 0}, x] + (6617*G[{1, 1, 1}, x])/24 - 
      ((1291*I)/12)*Pi*G[{1, 1, 1}, x] - (701*Pi^2*G[{1, 1, 1}, x])/24 - 
      ((17*I)/12)*Pi^3*G[{1, 1, 1}, x] - I*Pi*G[{0, 0, 1, 0}, x] + 
      (7*G[{0, 0, 1, 1}, x])/12 + (3*I)*Pi*G[{0, 0, 1, 1}, x] + 
      ((8*I)/3)*Pi*G[{0, 1, 0, 0}, x] + (23*G[{0, 1, 0, 1}, x])/4 - 
      ((5*I)/2)*Pi*G[{0, 1, 0, 1}, x] + (23*G[{0, 1, 1, 0}, x])/4 + 
      ((8*I)/3)*Pi*G[{0, 1, 1, 0}, x] - (17*G[{0, 1, 1, 1}, x])/6 + 
      ((73*I)/6)*Pi*G[{0, 1, 1, 1}, x] - ((8*I)/3)*Pi*G[{1, 0, 0, 0}, x] - 
      (4*Pi^2*G[{1, 0, 0, 0}, x])/3 - 55*G[{1, 0, 0, 1}, x] - 
      ((401*I)/12)*Pi*G[{1, 0, 0, 1}, x] + (121*Pi^2*G[{1, 0, 0, 1}, x])/6 - 
      55*G[{1, 0, 1, 0}, x] + ((211*I)/12)*Pi*G[{1, 0, 1, 0}, x] + 
      (49*Pi^2*G[{1, 0, 1, 0}, x])/12 + (1513*G[{1, 0, 1, 1}, x])/18 + 
      ((15*I)/2)*Pi*G[{1, 0, 1, 1}, x] - (47*Pi^2*G[{1, 0, 1, 1}, x])/4 + 
      (6635*G[{1, 1, 0, 0}, x])/36 + ((115*I)/2)*Pi*G[{1, 1, 0, 0}, x] + 
      (21*Pi^2*G[{1, 1, 0, 0}, x])/2 - (2617*G[{1, 1, 0, 1}, x])/36 - 
      ((193*I)/4)*Pi*G[{1, 1, 0, 1}, x] - (307*Pi^2*G[{1, 1, 0, 1}, x])/12 - 
      (2617*G[{1, 1, 1, 0}, x])/36 - ((1717*I)/12)*Pi*G[{1, 1, 1, 0}, x] - 
      (55*Pi^2*G[{1, 1, 1, 0}, x])/3 - (1373*G[{1, 1, 1, 1}, x])/36 + 
      ((196*I)/3)*Pi*G[{1, 1, 1, 1}, x] + (3*Pi^2*G[{1, 1, 1, 1}, x])/4 - 
      G[{0, 0, 1, 0, 1}, x] - G[{0, 0, 1, 1, 0}, x] + 
      4*G[{0, 0, 1, 1, 1}, x] + (8*G[{0, 1, 0, 0, 1}, x])/3 + 
      (8*G[{0, 1, 0, 1, 0}, x])/3 - (31*G[{0, 1, 0, 1, 1}, x])/6 + 
      11*G[{0, 1, 1, 0, 0}, x] - (25*G[{0, 1, 1, 0, 1}, x])/3 - 
      (25*G[{0, 1, 1, 1, 0}, x])/3 + (41*G[{0, 1, 1, 1, 1}, x])/2 - 
      (12*I)*Pi*G[{1, 0, 0, 0, 0}, x] - (8*G[{1, 0, 0, 0, 1}, x])/3 + 
      ((39*I)/2)*Pi*G[{1, 0, 0, 0, 1}, x] - (8*G[{1, 0, 0, 1, 0}, x])/3 - 
      ((13*I)/2)*Pi*G[{1, 0, 0, 1, 0}, x] - (123*G[{1, 0, 0, 1, 1}, x])/4 - 
      I*Pi*G[{1, 0, 0, 1, 1}, x] - (409*G[{1, 0, 1, 0, 0}, x])/12 - 
      ((49*I)/2)*Pi*G[{1, 0, 1, 0, 0}, x] + (155*G[{1, 0, 1, 0, 1}, x])/3 + 
      ((5*I)/2)*Pi*G[{1, 0, 1, 0, 1}, x] + (155*G[{1, 0, 1, 1, 0}, x])/3 + 
      (25*I)*Pi*G[{1, 0, 1, 1, 0}, x] - 39*G[{1, 0, 1, 1, 1}, x] + 
      I*Pi*G[{1, 0, 1, 1, 1}, x] + 58*G[{1, 1, 0, 0, 0}, x] - 
      (179*I)*Pi*G[{1, 1, 0, 0, 0}, x] - (365*G[{1, 1, 0, 0, 1}, x])/6 + 
      ((41*I)/2)*Pi*G[{1, 1, 0, 0, 1}, x] - (365*G[{1, 1, 0, 1, 0}, x])/6 + 
      ((233*I)/2)*Pi*G[{1, 1, 0, 1, 0}, x] + (227*G[{1, 1, 0, 1, 1}, x])/4 + 
      (37*I)*Pi*G[{1, 1, 0, 1, 1}, x] - (2767*G[{1, 1, 1, 0, 0}, x])/12 + 
      ((307*I)/2)*Pi*G[{1, 1, 1, 0, 0}, x] + (395*G[{1, 1, 1, 0, 1}, x])/3 + 
      ((17*I)/2)*Pi*G[{1, 1, 1, 0, 1}, x] + (395*G[{1, 1, 1, 1, 0}, x])/3 - 
      (81*I)*Pi*G[{1, 1, 1, 1, 0}, x] - (243*G[{1, 1, 1, 1, 1}, x])/2 - 
      (80*I)*Pi*G[{1, 1, 1, 1, 1}, x] - 12*G[{1, 0, 0, 0, 0, 1}, x] - 
      12*G[{1, 0, 0, 0, 1, 0}, x] + (63*G[{1, 0, 0, 0, 1, 1}, x])/2 + 
      (85*G[{1, 0, 0, 1, 0, 0}, x])/2 - 49*G[{1, 0, 0, 1, 0, 1}, x] - 
      49*G[{1, 0, 0, 1, 1, 0}, x] + 48*G[{1, 0, 0, 1, 1, 1}, x] - 
      16*G[{1, 0, 1, 0, 0, 0}, x] - (17*G[{1, 0, 1, 0, 0, 1}, x])/2 - 
      (17*G[{1, 0, 1, 0, 1, 0}, x])/2 + 11*G[{1, 0, 1, 0, 1, 1}, x] - 
      20*G[{1, 0, 1, 1, 0, 0}, x] + 45*G[{1, 0, 1, 1, 0, 1}, x] + 
      45*G[{1, 0, 1, 1, 1, 0}, x] - 44*G[{1, 0, 1, 1, 1, 1}, x] - 
      230*G[{1, 1, 0, 0, 0, 0}, x] + 51*G[{1, 1, 0, 0, 0, 1}, x] + 
      51*G[{1, 1, 0, 0, 1, 0}, x] - (61*G[{1, 1, 0, 0, 1, 1}, x])/2 + 
      (153*G[{1, 1, 0, 1, 0, 0}, x])/2 + 40*G[{1, 1, 0, 1, 0, 1}, x] + 
      40*G[{1, 1, 0, 1, 1, 0}, x] - 3*G[{1, 1, 0, 1, 1, 1}, x] + 
      178*G[{1, 1, 1, 0, 0, 0}, x] - (49*G[{1, 1, 1, 0, 0, 1}, x])/2 - 
      (49*G[{1, 1, 1, 0, 1, 0}, x])/2 + 33*G[{1, 1, 1, 0, 1, 1}, x] - 
      86*G[{1, 1, 1, 1, 0, 0}, x] + 5*G[{1, 1, 1, 1, 0, 1}, x] + 
      5*G[{1, 1, 1, 1, 1, 0}, x] - 85*G[{1, 1, 1, 1, 1, 1}, x] - 
      (571*G[{1}, x]*Zeta[3])/6 + ((1079*I)/18)*Pi*G[{1}, x]*Zeta[3] - 
      (295*Pi^2*G[{1}, x]*Zeta[3])/12 + (13*G[{0, 1}, x]*Zeta[3])/2 + 
      (69*G[{1, 0}, x]*Zeta[3])/4 + ((41*I)/2)*Pi*G[{1, 0}, x]*Zeta[3] + 
      (1210*G[{1, 1}, x]*Zeta[3])/9 - (8*I)*Pi*G[{1, 1}, x]*Zeta[3] - 
      (173*G[{1, 0, 0}, x]*Zeta[3])/2 + (159*G[{1, 0, 1}, x]*Zeta[3])/2 + 
      (203*G[{1, 1, 0}, x]*Zeta[3])/2 - (269*G[{1, 1, 1}, x]*Zeta[3])/2 - 
      (265*G[{1}, x]*Zeta[5])/4) + FF[1/(s*x)]*
     (61987/1296 - ((404257*I)/2592)*Pi - (216163*Pi^2)/31104 - 
      ((123779*I)/1296)*Pi^3 - (858563*Pi^4)/77760 + ((8009*I)/4320)*Pi^5 + 
      (9257*Pi^6)/54432 - (74989*G[{0}, x])/1728 - ((144433*I)/2592)*Pi*
       G[{0}, x] + (4883*Pi^2*G[{0}, x])/432 + ((9481*I)/432)*Pi^3*
       G[{0}, x] + (2381*Pi^4*G[{0}, x])/432 + ((61*I)/360)*Pi^5*G[{0}, x] - 
      (438193*G[{1}, x])/2592 + ((348647*I)/2592)*Pi*G[{1}, x] + 
      (10159*Pi^2*G[{1}, x])/432 + ((41893*I)/432)*Pi^3*G[{1}, x] + 
      (10321*Pi^4*G[{1}, x])/1080 - ((257*I)/180)*Pi^5*G[{1}, x] - 
      (397*G[{0, 0}, x])/2592 - ((866*I)/27)*Pi*G[{0, 0}, x] + 
      (1259*Pi^2*G[{0, 0}, x])/216 - ((385*I)/24)*Pi^3*G[{0, 0}, x] + 
      (5*Pi^4*G[{0, 0}, x])/18 - (61*G[{0, 1}, x])/3 + 
      ((2273*I)/12)*Pi*G[{0, 1}, x] - (27415*Pi^2*G[{0, 1}, x])/432 - 
      ((41*I)/18)*Pi^3*G[{0, 1}, x] + (73*Pi^4*G[{0, 1}, x])/90 - 
      (61*G[{1, 0}, x])/3 + ((15869*I)/72)*Pi*G[{1, 0}, x] - 
      (25273*Pi^2*G[{1, 0}, x])/432 - ((2263*I)/72)*Pi^3*G[{1, 0}, x] - 
      (253*Pi^4*G[{1, 0}, x])/72 + (520343*G[{1, 1}, x])/2592 - 
      ((18077*I)/108)*Pi*G[{1, 1}, x] - (8197*Pi^2*G[{1, 1}, x])/216 - 
      ((1097*I)/18)*Pi^3*G[{1, 1}, x] - (93*Pi^4*G[{1, 1}, x])/40 + 
      (463*G[{0, 0, 0}, x])/12 + ((91*I)/6)*Pi*G[{0, 0, 0}, x] - 
      (5*Pi^2*G[{0, 0, 0}, x])/9 - I*Pi^3*G[{0, 0, 0}, x] - 
      (361*G[{0, 0, 1}, x])/6 - ((2621*I)/18)*Pi*G[{0, 0, 1}, x] + 
      (1205*Pi^2*G[{0, 0, 1}, x])/72 - (I/4)*Pi^3*G[{0, 0, 1}, x] - 
      (361*G[{0, 1, 0}, x])/6 - ((3401*I)/72)*Pi*G[{0, 1, 0}, x] - 
      (43*Pi^2*G[{0, 1, 0}, x])/6 - ((23*I)/12)*Pi^3*G[{0, 1, 0}, x] + 
      (709*G[{0, 1, 1}, x])/3 + ((601*I)/8)*Pi*G[{0, 1, 1}, x] - 
      (493*Pi^2*G[{0, 1, 1}, x])/72 - ((11*I)/2)*Pi^3*G[{0, 1, 1}, x] + 
      (22387*G[{1, 0, 0}, x])/72 + ((3397*I)/24)*Pi*G[{1, 0, 0}, x] - 
      (613*Pi^2*G[{1, 0, 0}, x])/72 + ((5*I)/2)*Pi^3*G[{1, 0, 0}, x] - 
      (934*G[{1, 0, 1}, x])/9 - ((9179*I)/72)*Pi*G[{1, 0, 1}, x] + 
      (85*Pi^2*G[{1, 0, 1}, x])/8 - ((49*I)/4)*Pi^3*G[{1, 0, 1}, x] - 
      (934*G[{1, 1, 0}, x])/9 - ((8131*I)/36)*Pi*G[{1, 1, 0}, x] + 
      (301*Pi^2*G[{1, 1, 0}, x])/36 + ((137*I)/12)*Pi^3*G[{1, 1, 0}, x] - 
      (1085*G[{1, 1, 1}, x])/18 + (176*I)*Pi*G[{1, 1, 1}, x] + 
      (1591*Pi^2*G[{1, 1, 1}, x])/36 + (5*I)*Pi^3*G[{1, 1, 1}, x] - 
      (97*G[{0, 0, 0, 0}, x])/6 - ((113*I)/3)*Pi*G[{0, 0, 0, 0}, x] - 
      Pi^2*G[{0, 0, 0, 0}, x] + (28*G[{0, 0, 0, 1}, x])/3 - 
      (44*I)*Pi*G[{0, 0, 0, 1}, x] - 2*Pi^2*G[{0, 0, 0, 1}, x] + 
      (28*G[{0, 0, 1, 0}, x])/3 - ((59*I)/12)*Pi*G[{0, 0, 1, 0}, x] - 
      (16*Pi^2*G[{0, 0, 1, 0}, x])/3 - (2789*G[{0, 0, 1, 1}, x])/18 + 
      ((149*I)/4)*Pi*G[{0, 0, 1, 1}, x] + (7*Pi^2*G[{0, 0, 1, 1}, x])/4 - 
      (2791*G[{0, 1, 0, 0}, x])/36 - ((113*I)/3)*Pi*G[{0, 1, 0, 0}, x] - 
      (37*Pi^2*G[{0, 1, 0, 0}, x])/12 + (727*G[{0, 1, 0, 1}, x])/24 + 
      ((247*I)/4)*Pi*G[{0, 1, 0, 1}, x] + (7*Pi^2*G[{0, 1, 0, 1}, x])/3 + 
      (727*G[{0, 1, 1, 0}, x])/24 + ((619*I)/12)*Pi*G[{0, 1, 1, 0}, x] + 
      (11*Pi^2*G[{0, 1, 1, 0}, x])/6 - (221*G[{0, 1, 1, 1}, x])/12 - 
      (138*I)*Pi*G[{0, 1, 1, 1}, x] - (Pi^2*G[{0, 1, 1, 1}, x])/2 + 
      (257*G[{1, 0, 0, 0}, x])/4 - ((363*I)/2)*Pi*G[{1, 0, 0, 0}, x] + 
      (Pi^2*G[{1, 0, 0, 0}, x])/2 + (593*G[{1, 0, 0, 1}, x])/24 + 
      ((359*I)/6)*Pi*G[{1, 0, 0, 1}, x] - (109*Pi^2*G[{1, 0, 0, 1}, x])/6 + 
      (593*G[{1, 0, 1, 0}, x])/24 + ((233*I)/4)*Pi*G[{1, 0, 1, 0}, x] - 
      (13*Pi^2*G[{1, 0, 1, 0}, x])/6 - (3889*G[{1, 0, 1, 1}, x])/36 + 
      ((475*I)/12)*Pi*G[{1, 0, 1, 1}, x] + (95*Pi^2*G[{1, 0, 1, 1}, x])/12 - 
      (13801*G[{1, 1, 0, 0}, x])/36 + (29*I)*Pi*G[{1, 1, 0, 0}, x] - 
      (59*Pi^2*G[{1, 1, 0, 0}, x])/4 + (605*G[{1, 1, 0, 1}, x])/3 + 
      ((1303*I)/12)*Pi*G[{1, 1, 0, 1}, x] + (121*Pi^2*G[{1, 1, 0, 1}, x])/6 + 
      (605*G[{1, 1, 1, 0}, x])/3 + ((377*I)/4)*Pi*G[{1, 1, 1, 0}, x] + 
      18*Pi^2*G[{1, 1, 1, 0}, x] - 79*G[{1, 1, 1, 1}, x] - 
      ((731*I)/3)*Pi*G[{1, 1, 1, 1}, x] - (11*Pi^2*G[{1, 1, 1, 1}, x])/2 - 
      (110*G[{0, 0, 0, 0, 0}, x])/3 - 12*G[{0, 0, 0, 0, 1}, x] - 
      (6*I)*Pi*G[{0, 0, 0, 0, 1}, x] - 12*G[{0, 0, 0, 1, 0}, x] + 
      (9*I)*Pi*G[{0, 0, 0, 1, 0}, x] - 32*G[{0, 0, 0, 1, 1}, x] + 
      (163*G[{0, 0, 1, 0, 0}, x])/3 - I*Pi*G[{0, 0, 1, 0, 0}, x] - 
      (237*G[{0, 0, 1, 0, 1}, x])/4 + (13*I)*Pi*G[{0, 0, 1, 0, 1}, x] - 
      (237*G[{0, 0, 1, 1, 0}, x])/4 + (8*I)*Pi*G[{0, 0, 1, 1, 0}, x] + 
      (263*G[{0, 0, 1, 1, 1}, x])/3 - (27*I)*Pi*G[{0, 0, 1, 1, 1}, x] - 
      (155*G[{0, 1, 0, 0, 0}, x])/6 - (20*G[{0, 1, 0, 0, 1}, x])/3 + 
      (2*I)*Pi*G[{0, 1, 0, 0, 1}, x] - (20*G[{0, 1, 0, 1, 0}, x])/3 - 
      (6*I)*Pi*G[{0, 1, 0, 1, 0}, x] + (821*G[{0, 1, 0, 1, 1}, x])/12 + 
      (3*I)*Pi*G[{0, 1, 0, 1, 1}, x] - (1019*G[{0, 1, 1, 0, 0}, x])/12 - 
      (9*I)*Pi*G[{0, 1, 1, 0, 0}, x] + (273*G[{0, 1, 1, 0, 1}, x])/2 + 
      (13*I)*Pi*G[{0, 1, 1, 0, 1}, x] + (273*G[{0, 1, 1, 1, 0}, x])/2 + 
      (13*I)*Pi*G[{0, 1, 1, 1, 0}, x] - (549*G[{0, 1, 1, 1, 1}, x])/2 - 
      (12*I)*Pi*G[{0, 1, 1, 1, 1}, x] - 248*G[{1, 0, 0, 0, 0}, x] - 
      (12*I)*Pi*G[{1, 0, 0, 0, 0}, x] + (133*G[{1, 0, 0, 0, 1}, x])/2 + 
      I*Pi*G[{1, 0, 0, 0, 1}, x] + (133*G[{1, 0, 0, 1, 0}, x])/2 + 
      (37*I)*Pi*G[{1, 0, 0, 1, 0}, x] - (20*G[{1, 0, 0, 1, 1}, x])/3 - 
      (21*I)*Pi*G[{1, 0, 0, 1, 1}, x] + (269*G[{1, 0, 1, 0, 0}, x])/3 + 
      (42*I)*Pi*G[{1, 0, 1, 0, 0}, x] - (377*G[{1, 0, 1, 0, 1}, x])/12 - 
      (12*I)*Pi*G[{1, 0, 1, 0, 1}, x] - (377*G[{1, 0, 1, 1, 0}, x])/12 - 
      (25*I)*Pi*G[{1, 0, 1, 1, 0}, x] + (457*G[{1, 0, 1, 1, 1}, x])/6 - 
      (6*I)*Pi*G[{1, 0, 1, 1, 1}, x] + (56*G[{1, 1, 0, 0, 0}, x])/3 + 
      (153*I)*Pi*G[{1, 1, 0, 0, 0}, x] + (109*G[{1, 1, 0, 0, 1}, x])/2 + 
      (5*I)*Pi*G[{1, 1, 0, 0, 1}, x] + (109*G[{1, 1, 0, 1, 0}, x])/2 - 
      (104*I)*Pi*G[{1, 1, 0, 1, 0}, x] + (13*G[{1, 1, 0, 1, 1}, x])/12 - 
      (61*I)*Pi*G[{1, 1, 0, 1, 1}, x] + (1021*G[{1, 1, 1, 0, 0}, x])/4 - 
      (189*I)*Pi*G[{1, 1, 1, 0, 0}, x] - 214*G[{1, 1, 1, 0, 1}, x] - 
      214*G[{1, 1, 1, 1, 0}, x] + (84*I)*Pi*G[{1, 1, 1, 1, 0}, x] + 
      (37*G[{1, 1, 1, 1, 1}, x])/3 + (108*I)*Pi*G[{1, 1, 1, 1, 1}, x] - 
      6*G[{0, 0, 0, 0, 1, 1}, x] + 3*G[{0, 0, 0, 1, 0, 0}, x] + 
      6*G[{0, 0, 0, 1, 0, 1}, x] + 6*G[{0, 0, 0, 1, 1, 0}, x] - 
      6*G[{0, 0, 0, 1, 1, 1}, x] - G[{0, 0, 1, 0, 0, 1}, x] - 
      G[{0, 0, 1, 0, 1, 0}, x] + 14*G[{0, 0, 1, 0, 1, 1}, x] - 
      14*G[{0, 0, 1, 1, 0, 0}, x] + 22*G[{0, 0, 1, 1, 0, 1}, x] + 
      22*G[{0, 0, 1, 1, 1, 0}, x] - 49*G[{0, 0, 1, 1, 1, 1}, x] - 
      2*G[{0, 1, 0, 0, 0, 0}, x] + 2*G[{0, 1, 0, 0, 0, 1}, x] + 
      2*G[{0, 1, 0, 0, 1, 0}, x] + G[{0, 1, 0, 1, 0, 0}, x] - 
      7*G[{0, 1, 0, 1, 0, 1}, x] - 7*G[{0, 1, 0, 1, 1, 0}, x] + 
      10*G[{0, 1, 0, 1, 1, 1}, x] - 17*G[{0, 1, 1, 0, 0, 0}, x] + 
      8*G[{0, 1, 1, 0, 0, 1}, x] + 8*G[{0, 1, 1, 0, 1, 0}, x] + 
      5*G[{0, 1, 1, 0, 1, 1}, x] + 25*G[{0, 1, 1, 1, 0, 0}, x] - 
      12*G[{0, 1, 1, 1, 0, 1}, x] - 12*G[{0, 1, 1, 1, 1, 0}, x] - 
      12*G[{1, 0, 0, 0, 0, 1}, x] - 12*G[{1, 0, 0, 0, 1, 0}, x] + 
      13*G[{1, 0, 0, 0, 1, 1}, x] - 37*G[{1, 0, 0, 1, 0, 0}, x] + 
      74*G[{1, 0, 0, 1, 0, 1}, x] + 74*G[{1, 0, 0, 1, 1, 0}, x] - 
      95*G[{1, 0, 0, 1, 1, 1}, x] + 46*G[{1, 0, 1, 0, 0, 0}, x] - 
      4*G[{1, 0, 1, 0, 0, 1}, x] - 4*G[{1, 0, 1, 0, 1, 0}, x] - 
      8*G[{1, 0, 1, 0, 1, 1}, x] + 27*G[{1, 0, 1, 1, 0, 0}, x] - 
      52*G[{1, 0, 1, 1, 0, 1}, x] - 52*G[{1, 0, 1, 1, 1, 0}, x] + 
      46*G[{1, 0, 1, 1, 1, 1}, x] + 149*G[{1, 1, 0, 0, 0, 0}, x] + 
      4*G[{1, 1, 0, 0, 0, 1}, x] + 4*G[{1, 1, 0, 0, 1, 0}, x] + 
      G[{1, 1, 0, 0, 1, 1}, x] - 49*G[{1, 1, 0, 1, 0, 0}, x] - 
      55*G[{1, 1, 0, 1, 0, 1}, x] - 55*G[{1, 1, 0, 1, 1, 0}, x] - 
      6*G[{1, 1, 0, 1, 1, 1}, x] - 234*G[{1, 1, 1, 0, 0, 0}, x] + 
      45*G[{1, 1, 1, 0, 0, 1}, x] + 45*G[{1, 1, 1, 0, 1, 0}, x] - 
      45*G[{1, 1, 1, 0, 1, 1}, x] + 90*G[{1, 1, 1, 1, 0, 0}, x] - 
      6*G[{1, 1, 1, 1, 0, 1}, x] - 6*G[{1, 1, 1, 1, 1, 0}, x] + 
      114*G[{1, 1, 1, 1, 1, 1}, x] - (14117*Zeta[3])/54 + 
      ((1849*I)/72)*Pi*Zeta[3] - (7111*Pi^2*Zeta[3])/432 + 
      ((317*I)/24)*Pi^3*Zeta[3] + (13585*G[{0}, x]*Zeta[3])/72 + 
      ((673*I)/36)*Pi*G[{0}, x]*Zeta[3] - (11*Pi^2*G[{0}, x]*Zeta[3])/6 + 
      (10817*G[{1}, x]*Zeta[3])/24 + ((559*I)/9)*Pi*G[{1}, x]*Zeta[3] + 
      13*Pi^2*G[{1}, x]*Zeta[3] - (2753*G[{0, 0}, x]*Zeta[3])/36 - 
      ((17*I)/2)*Pi*G[{0, 0}, x]*Zeta[3] + (869*G[{0, 1}, x]*Zeta[3])/12 + 
      (19*I)*Pi*G[{0, 1}, x]*Zeta[3] + (298*G[{1, 0}, x]*Zeta[3])/3 - 
      (8*I)*Pi*G[{1, 0}, x]*Zeta[3] - (6949*G[{1, 1}, x]*Zeta[3])/18 - 
      ((21*I)/2)*Pi*G[{1, 1}, x]*Zeta[3] - 6*G[{0, 0, 0}, x]*Zeta[3] - 
      7*G[{0, 0, 1}, x]*Zeta[3] + 6*G[{0, 1, 0}, x]*Zeta[3] - 
      21*G[{0, 1, 1}, x]*Zeta[3] + 63*G[{1, 0, 0}, x]*Zeta[3] - 
      76*G[{1, 0, 1}, x]*Zeta[3] - 131*G[{1, 1, 0}, x]*Zeta[3] + 
      120*G[{1, 1, 1}, x]*Zeta[3] + (34*Zeta[3]^2)/3 - (127*Zeta[5])/36 - 
      (28*I)*Pi*Zeta[5] + (15*G[{0}, x]*Zeta[5])/2 + 
      (79*G[{1}, x]*Zeta[5])/2)) + COLOR[CA^2*CF]*
   ((2297*Pi^2)/(144*s) + (((6023*I)/432)*Pi^3)/s - (11809*Pi^4)/(25920*s) + 
    (((383*I)/432)*Pi^5)/s - (2699*Pi^6)/(45360*s) + 
    (5537*G[{0}, x])/(162*s) + (((442*I)/81)*Pi*G[{0}, x])/s - 
    (30089*Pi^2*G[{0}, x])/(2592*s) - (((775*I)/216)*Pi^3*G[{0}, x])/s - 
    (667*Pi^4*G[{0}, x])/(720*s) - (((37*I)/720)*Pi^5*G[{0}, x])/s - 
    (5537*G[{1}, x])/(162*s) - (((442*I)/81)*Pi*G[{1}, x])/s - 
    (5119*Pi^2*G[{1}, x])/(2592*s) - (((283*I)/216)*Pi^3*G[{1}, x])/s + 
    (553*Pi^4*G[{1}, x])/(270*s) + (((17*I)/360)*Pi^5*G[{1}, x])/s + 
    (12151*G[{0, 0}, x])/(324*s) - (((2405*I)/216)*Pi*G[{0, 0}, x])/s + 
    (2977*Pi^2*G[{0, 0}, x])/(432*s) + (((545*I)/72)*Pi^3*G[{0, 0}, x])/s + 
    (247*Pi^4*G[{0, 0}, x])/(720*s) - (2297*G[{0, 1}, x])/(72*s) + 
    (((827*I)/72)*Pi*G[{0, 1}, x])/s - (2561*Pi^2*G[{0, 1}, x])/(432*s) + 
    (((33*I)/8)*Pi^3*G[{0, 1}, x])/s - (179*Pi^4*G[{0, 1}, x])/(360*s) - 
    (2297*G[{1, 0}, x])/(72*s) - (((3425*I)/72)*Pi*G[{1, 0}, x])/s + 
    (2147*Pi^2*G[{1, 0}, x])/(432*s) - (((20*I)/3)*Pi^3*G[{1, 0}, x])/s + 
    (Pi^4*G[{1, 0}, x])/(6*s) + (4261*G[{1, 1}, x])/(162*s) + 
    (((10199*I)/216)*Pi*G[{1, 1}, x])/s - (2563*Pi^2*G[{1, 1}, x])/(432*s) - 
    (((175*I)/36)*Pi^3*G[{1, 1}, x])/s - (13*Pi^4*G[{1, 1}, x])/(144*s) - 
    (45665*G[{0, 0, 0}, x])/(432*s) - (((319*I)/36)*Pi*G[{0, 0, 0}, x])/s - 
    (217*Pi^2*G[{0, 0, 0}, x])/(72*s) - (((11*I)/12)*Pi^3*G[{0, 0, 0}, x])/
     s + (9089*G[{0, 0, 1}, x])/(144*s) - (((76*I)/9)*Pi*G[{0, 0, 1}, x])/s + 
    (97*Pi^2*G[{0, 0, 1}, x])/(36*s) + (((5*I)/3)*Pi^3*G[{0, 0, 1}, x])/s + 
    (9089*G[{0, 1, 0}, x])/(144*s) + (((889*I)/36)*Pi*G[{0, 1, 0}, x])/s - 
    (19*Pi^2*G[{0, 1, 0}, x])/(6*s) + (((9*I)/4)*Pi^3*G[{0, 1, 0}, x])/s - 
    (6115*G[{0, 1, 1}, x])/(144*s) - (((4*I)/3)*Pi*G[{0, 1, 1}, x])/s - 
    (41*Pi^2*G[{0, 1, 1}, x])/(18*s) + (((4*I)/3)*Pi^3*G[{0, 1, 1}, x])/s - 
    (353*G[{1, 0, 0}, x])/(144*s) + (((301*I)/12)*Pi*G[{1, 0, 0}, x])/s + 
    (41*Pi^2*G[{1, 0, 0}, x])/(18*s) - (((3*I)/2)*Pi^3*G[{1, 0, 0}, x])/s - 
    (5177*G[{1, 0, 1}, x])/(144*s) - (((377*I)/18)*Pi*G[{1, 0, 1}, x])/s + 
    (19*Pi^2*G[{1, 0, 1}, x])/(6*s) - (((31*I)/12)*Pi^3*G[{1, 0, 1}, x])/s - 
    (5177*G[{1, 1, 0}, x])/(144*s) + (((169*I)/36)*Pi*G[{1, 1, 0}, x])/s - 
    (97*Pi^2*G[{1, 1, 0}, x])/(36*s) - (((7*I)/12)*Pi^3*G[{1, 1, 0}, x])/s + 
    (41597*G[{1, 1, 1}, x])/(432*s) - (((134*I)/9)*Pi*G[{1, 1, 1}, x])/s + 
    (217*Pi^2*G[{1, 1, 1}, x])/(72*s) + (((3*I)/4)*Pi^3*G[{1, 1, 1}, x])/s + 
    FF[1/(s*(1 - x)^2)]*(-(Pi^2*G[{0, 0}, x])/4 + 
      ((3*I)/4)*Pi*G[{0, 0, 0}, x] + (3*G[{0, 0, 0, 0}, x])/4) + 
    (3935*G[{0, 0, 0, 0}, x])/(72*s) + (((61*I)/2)*Pi*G[{0, 0, 0, 0}, x])/s + 
    (3*Pi^2*G[{0, 0, 0, 0}, x])/(4*s) - (2681*G[{0, 0, 0, 1}, x])/(72*s) + 
    (Pi^2*G[{0, 0, 0, 1}, x])/(2*s) - (2681*G[{0, 0, 1, 0}, x])/(72*s) - 
    (((65*I)/4)*Pi*G[{0, 0, 1, 0}, x])/s - (Pi^2*G[{0, 0, 1, 0}, x])/(3*s) + 
    (383*G[{0, 0, 1, 1}, x])/(24*s) - (((157*I)/12)*Pi*G[{0, 0, 1, 1}, x])/
     s + (2*Pi^2*G[{0, 0, 1, 1}, x])/s - (133*G[{0, 1, 0, 0}, x])/(72*s) - 
    (((49*I)/2)*Pi*G[{0, 1, 0, 0}, x])/s - (Pi^2*G[{0, 1, 0, 0}, x])/(12*s) + 
    (329*G[{0, 1, 0, 1}, x])/(24*s) - (((7*I)/2)*Pi*G[{0, 1, 0, 1}, x])/s - 
    (Pi^2*G[{0, 1, 0, 1}, x])/s + (329*G[{0, 1, 1, 0}, x])/(24*s) + 
    (((47*I)/4)*Pi*G[{0, 1, 1, 0}, x])/s + (Pi^2*G[{0, 1, 1, 0}, x])/(6*s) - 
    (135*G[{0, 1, 1, 1}, x])/(8*s) + (((265*I)/12)*Pi*G[{0, 1, 1, 1}, x])/s + 
    (389*G[{1, 0, 0, 0}, x])/(8*s) - (((265*I)/12)*Pi*G[{1, 0, 0, 0}, x])/s - 
    (521*G[{1, 0, 0, 1}, x])/(24*s) - (((47*I)/4)*Pi*G[{1, 0, 0, 1}, x])/s - 
    (Pi^2*G[{1, 0, 0, 1}, x])/(6*s) - (521*G[{1, 0, 1, 0}, x])/(24*s) + 
    (((7*I)/2)*Pi*G[{1, 0, 1, 0}, x])/s + (Pi^2*G[{1, 0, 1, 0}, x])/s + 
    (979*G[{1, 0, 1, 1}, x])/(72*s) + (((49*I)/2)*Pi*G[{1, 0, 1, 1}, x])/s + 
    (Pi^2*G[{1, 0, 1, 1}, x])/(12*s) - (665*G[{1, 1, 0, 0}, x])/(24*s) + 
    (((157*I)/12)*Pi*G[{1, 1, 0, 0}, x])/s - (2*Pi^2*G[{1, 1, 0, 0}, x])/s + 
    (3257*G[{1, 1, 0, 1}, x])/(72*s) + (((65*I)/4)*Pi*G[{1, 1, 0, 1}, x])/s + 
    (Pi^2*G[{1, 1, 0, 1}, x])/(3*s) + (3257*G[{1, 1, 1, 0}, x])/(72*s) - 
    (Pi^2*G[{1, 1, 1, 0}, x])/(2*s) + FF[1/(s*x^3)]*
     (-(Pi^2*G[{1, 1}, x])/4 + ((3*I)/4)*Pi*G[{1, 1, 1}, x] + 
      (3*G[{1, 1, 1, 1}, x])/4) - (6221*G[{1, 1, 1, 1}, x])/(72*s) - 
    (((61*I)/2)*Pi*G[{1, 1, 1, 1}, x])/s - (3*Pi^2*G[{1, 1, 1, 1}, x])/
     (4*s) + (11*G[{0, 0, 0, 0, 0}, x])/(12*s) - 
    ((6*I)*Pi*G[{0, 0, 0, 0, 0}, x])/s + (311*G[{0, 0, 0, 0, 1}, x])/(12*s) - 
    (((7*I)/2)*Pi*G[{0, 0, 0, 0, 1}, x])/s + (311*G[{0, 0, 0, 1, 0}, x])/
     (12*s) - (((5*I)/2)*Pi*G[{0, 0, 0, 1, 0}, x])/s - 
    (89*G[{0, 0, 0, 1, 1}, x])/(4*s) + (((19*I)/2)*Pi*G[{0, 0, 0, 1, 1}, x])/
     s + (11*G[{0, 0, 1, 0, 0}, x])/(6*s) + 
    (((17*I)/2)*Pi*G[{0, 0, 1, 0, 0}, x])/s - (173*G[{0, 0, 1, 0, 1}, x])/
     (12*s) - (173*G[{0, 0, 1, 1, 0}, x])/(12*s) - 
    (((13*I)/2)*Pi*G[{0, 0, 1, 1, 0}, x])/s + (4*G[{0, 0, 1, 1, 1}, x])/
     (3*s) - (I*Pi*G[{0, 0, 1, 1, 1}, x])/s - (287*G[{0, 1, 0, 0, 0}, x])/
     (12*s) + (((7*I)/2)*Pi*G[{0, 1, 0, 0, 0}, x])/s - 
    (17*G[{0, 1, 0, 0, 1}, x])/(4*s) - (17*G[{0, 1, 0, 1, 0}, x])/(4*s) + 
    ((2*I)*Pi*G[{0, 1, 0, 1, 0}, x])/s + (3*G[{0, 1, 0, 1, 1}, x])/(4*s) - 
    (((5*I)/2)*Pi*G[{0, 1, 0, 1, 1}, x])/s - (85*G[{0, 1, 1, 0, 0}, x])/
     (12*s) + (((7*I)/2)*Pi*G[{0, 1, 1, 0, 0}, x])/s + 
    (113*G[{0, 1, 1, 0, 1}, x])/(6*s) - ((5*I)*Pi*G[{0, 1, 1, 0, 1}, x])/s + 
    (113*G[{0, 1, 1, 1, 0}, x])/(6*s) - ((4*I)*Pi*G[{0, 1, 1, 1, 0}, x])/s + 
    (13*G[{0, 1, 1, 1, 1}, x])/(4*s) + ((4*I)*Pi*G[{0, 1, 1, 1, 1}, x])/s - 
    (13*G[{1, 0, 0, 0, 0}, x])/(4*s) - ((4*I)*Pi*G[{1, 0, 0, 0, 0}, x])/s - 
    (113*G[{1, 0, 0, 0, 1}, x])/(6*s) + ((4*I)*Pi*G[{1, 0, 0, 0, 1}, x])/s - 
    (113*G[{1, 0, 0, 1, 0}, x])/(6*s) + ((5*I)*Pi*G[{1, 0, 0, 1, 0}, x])/s + 
    (85*G[{1, 0, 0, 1, 1}, x])/(12*s) - (((7*I)/2)*Pi*G[{1, 0, 0, 1, 1}, x])/
     s - (3*G[{1, 0, 1, 0, 0}, x])/(4*s) + 
    (((5*I)/2)*Pi*G[{1, 0, 1, 0, 0}, x])/s + (17*G[{1, 0, 1, 0, 1}, x])/
     (4*s) - ((2*I)*Pi*G[{1, 0, 1, 0, 1}, x])/s + (17*G[{1, 0, 1, 1, 0}, x])/
     (4*s) + (287*G[{1, 0, 1, 1, 1}, x])/(12*s) - 
    (((7*I)/2)*Pi*G[{1, 0, 1, 1, 1}, x])/s - (4*G[{1, 1, 0, 0, 0}, x])/
     (3*s) + (I*Pi*G[{1, 1, 0, 0, 0}, x])/s + (173*G[{1, 1, 0, 0, 1}, x])/
     (12*s) + (((13*I)/2)*Pi*G[{1, 1, 0, 0, 1}, x])/s + 
    (173*G[{1, 1, 0, 1, 0}, x])/(12*s) - (11*G[{1, 1, 0, 1, 1}, x])/(6*s) - 
    (((17*I)/2)*Pi*G[{1, 1, 0, 1, 1}, x])/s + (89*G[{1, 1, 1, 0, 0}, x])/
     (4*s) - (((19*I)/2)*Pi*G[{1, 1, 1, 0, 0}, x])/s - 
    (311*G[{1, 1, 1, 0, 1}, x])/(12*s) + (((5*I)/2)*Pi*G[{1, 1, 1, 0, 1}, x])/
     s - (311*G[{1, 1, 1, 1, 0}, x])/(12*s) + 
    (((7*I)/2)*Pi*G[{1, 1, 1, 1, 0}, x])/s - (11*G[{1, 1, 1, 1, 1}, x])/
     (12*s) + ((6*I)*Pi*G[{1, 1, 1, 1, 1}, x])/s - 
    (5*G[{0, 0, 0, 0, 0, 0}, x])/s - G[{0, 0, 0, 0, 0, 1}, x]/s - 
    G[{0, 0, 0, 0, 1, 0}, x]/s - (5*G[{0, 0, 0, 0, 1, 1}, x])/(2*s) + 
    (2*G[{0, 0, 0, 1, 0, 0}, x])/s - (9*G[{0, 0, 0, 1, 0, 1}, x])/(2*s) - 
    (9*G[{0, 0, 0, 1, 1, 0}, x])/(2*s) + (14*G[{0, 0, 0, 1, 1, 1}, x])/s + 
    (7*G[{0, 0, 1, 0, 0, 0}, x])/(2*s) + (5*G[{0, 0, 1, 0, 0, 1}, x])/s + 
    (5*G[{0, 0, 1, 0, 1, 0}, x])/s - (5*G[{0, 0, 1, 0, 1, 1}, x])/s + 
    (7*G[{0, 0, 1, 1, 0, 0}, x])/(2*s) - (10*G[{0, 0, 1, 1, 0, 1}, x])/s - 
    (10*G[{0, 0, 1, 1, 1, 0}, x])/s + (9*G[{0, 0, 1, 1, 1, 1}, x])/s + 
    G[{0, 1, 0, 0, 0, 0}, x]/(2*s) + (3*G[{0, 1, 0, 0, 0, 1}, x])/s + 
    (3*G[{0, 1, 0, 0, 1, 0}, x])/s - (3*G[{0, 1, 0, 0, 1, 1}, x])/s - 
    G[{0, 1, 0, 1, 0, 0}, x]/s + (3*G[{0, 1, 0, 1, 0, 1}, x])/s + 
    (3*G[{0, 1, 0, 1, 1, 0}, x])/s - (11*G[{0, 1, 0, 1, 1, 1}, x])/(2*s) + 
    (17*G[{0, 1, 1, 0, 0, 0}, x])/(2*s) - (5*G[{0, 1, 1, 0, 0, 1}, x])/s - 
    (5*G[{0, 1, 1, 0, 1, 0}, x])/s - (8*G[{0, 1, 1, 1, 0, 0}, x])/s + 
    (4*G[{0, 1, 1, 1, 0, 1}, x])/s + (4*G[{0, 1, 1, 1, 1, 0}, x])/s - 
    (4*G[{1, 0, 0, 0, 0, 1}, x])/s - (4*G[{1, 0, 0, 0, 1, 0}, x])/s + 
    (8*G[{1, 0, 0, 0, 1, 1}, x])/s + (5*G[{1, 0, 0, 1, 0, 1}, x])/s + 
    (5*G[{1, 0, 0, 1, 1, 0}, x])/s - (17*G[{1, 0, 0, 1, 1, 1}, x])/(2*s) + 
    (11*G[{1, 0, 1, 0, 0, 0}, x])/(2*s) - (3*G[{1, 0, 1, 0, 0, 1}, x])/s - 
    (3*G[{1, 0, 1, 0, 1, 0}, x])/s + G[{1, 0, 1, 0, 1, 1}, x]/s + 
    (3*G[{1, 0, 1, 1, 0, 0}, x])/s - (3*G[{1, 0, 1, 1, 0, 1}, x])/s - 
    (3*G[{1, 0, 1, 1, 1, 0}, x])/s - G[{1, 0, 1, 1, 1, 1}, x]/(2*s) - 
    (9*G[{1, 1, 0, 0, 0, 0}, x])/s + (10*G[{1, 1, 0, 0, 0, 1}, x])/s + 
    (10*G[{1, 1, 0, 0, 1, 0}, x])/s - (7*G[{1, 1, 0, 0, 1, 1}, x])/(2*s) + 
    (5*G[{1, 1, 0, 1, 0, 0}, x])/s - (5*G[{1, 1, 0, 1, 0, 1}, x])/s - 
    (5*G[{1, 1, 0, 1, 1, 0}, x])/s - (7*G[{1, 1, 0, 1, 1, 1}, x])/(2*s) - 
    (14*G[{1, 1, 1, 0, 0, 0}, x])/s + (9*G[{1, 1, 1, 0, 0, 1}, x])/(2*s) + 
    (9*G[{1, 1, 1, 0, 1, 0}, x])/(2*s) - (2*G[{1, 1, 1, 0, 1, 1}, x])/s + 
    (5*G[{1, 1, 1, 1, 0, 0}, x])/(2*s) + G[{1, 1, 1, 1, 0, 1}, x]/s + 
    G[{1, 1, 1, 1, 1, 0}, x]/s + (5*G[{1, 1, 1, 1, 1, 1}, x])/s + 
    (469*Zeta[3])/(72*s) - (((181*I)/4)*Pi*Zeta[3])/s + 
    (407*Pi^2*Zeta[3])/(36*s) - ((4*I)*Pi^3*Zeta[3])/s - 
    (335*G[{0}, x]*Zeta[3])/(4*s) - (((47*I)/6)*Pi*G[{0}, x]*Zeta[3])/s - 
    (13*Pi^2*G[{0}, x]*Zeta[3])/(6*s) + (4073*G[{1}, x]*Zeta[3])/(36*s) + 
    (((61*I)/6)*Pi*G[{1}, x]*Zeta[3])/s - (11*Pi^2*G[{1}, x]*Zeta[3])/
     (12*s) + (335*G[{0, 0}, x]*Zeta[3])/(12*s) + 
    ((2*I)*Pi*G[{0, 0}, x]*Zeta[3])/s + (41*G[{0, 1}, x]*Zeta[3])/(6*s) - 
    (((17*I)/2)*Pi*G[{0, 1}, x]*Zeta[3])/s + (101*G[{1, 0}, x]*Zeta[3])/
     (12*s) + (((9*I)/2)*Pi*G[{1, 0}, x]*Zeta[3])/s - 
    (265*G[{1, 1}, x]*Zeta[3])/(6*s) + ((5*I)*Pi*G[{1, 1}, x]*Zeta[3])/s - 
    (3*G[{0, 0, 0}, x]*Zeta[3])/s + (G[{0, 0, 1}, x]*Zeta[3])/s + 
    (4*G[{0, 1, 0}, x]*Zeta[3])/s + (G[{0, 1, 1}, x]*Zeta[3])/s - 
    (2*G[{1, 0, 1}, x]*Zeta[3])/s - (15*G[{1, 1, 0}, x]*Zeta[3])/(2*s) + 
    (4*G[{1, 1, 1}, x]*Zeta[3])/s - (9*Zeta[3]^2)/(2*s) + 
    FF[x/s]*((-2297*Pi^2)/144 - ((433*I)/48)*Pi^3 - (23*Pi^4)/192 + 
      (163*Pi^2*G[{0}, x])/24 + ((5*I)/16)*Pi^3*G[{0}, x] + 
      (163*Pi^2*G[{1}, x])/24 - ((5*I)/16)*Pi^3*G[{1}, x] - 
      (2297*G[{0, 0}, x])/72 - ((433*I)/24)*Pi*G[{0, 0}, x] - 
      (23*Pi^2*G[{0, 0}, x])/48 + (2297*G[{0, 1}, x])/72 + 
      ((433*I)/24)*Pi*G[{0, 1}, x] + (23*Pi^2*G[{0, 1}, x])/48 + 
      (2297*G[{1, 0}, x])/72 + ((433*I)/24)*Pi*G[{1, 0}, x] + 
      (23*Pi^2*G[{1, 0}, x])/48 - (2297*G[{1, 1}, x])/72 - 
      ((433*I)/24)*Pi*G[{1, 1}, x] - (23*Pi^2*G[{1, 1}, x])/48 + 
      (113*G[{0, 0, 0}, x])/24 + ((95*I)/8)*Pi*G[{0, 0, 0}, x] - 
      (163*G[{0, 0, 1}, x])/12 + ((15*I)/8)*Pi*G[{0, 0, 1}, x] - 
      (163*G[{0, 1, 0}, x])/12 - ((15*I)/8)*Pi*G[{0, 1, 0}, x] + 
      (539*G[{0, 1, 1}, x])/24 - ((95*I)/8)*Pi*G[{0, 1, 1}, x] + 
      (539*G[{1, 0, 0}, x])/24 - ((95*I)/8)*Pi*G[{1, 0, 0}, x] - 
      (163*G[{1, 0, 1}, x])/12 - ((15*I)/8)*Pi*G[{1, 0, 1}, x] - 
      (163*G[{1, 1, 0}, x])/12 + ((15*I)/8)*Pi*G[{1, 1, 0}, x] + 
      (113*G[{1, 1, 1}, x])/24 + ((95*I)/8)*Pi*G[{1, 1, 1}, x] + 
      (127*G[{0, 0, 0, 0}, x])/8 - 4*G[{0, 0, 0, 1}, x] - 
      4*G[{0, 0, 1, 0}, x] + (47*G[{0, 0, 1, 1}, x])/8 - 
      (47*G[{0, 1, 0, 0}, x])/8 + 4*G[{0, 1, 0, 1}, x] + 
      4*G[{0, 1, 1, 0}, x] - (127*G[{0, 1, 1, 1}, x])/8 - 
      (127*G[{1, 0, 0, 0}, x])/8 + 4*G[{1, 0, 0, 1}, x] + 
      4*G[{1, 0, 1, 0}, x] - (47*G[{1, 0, 1, 1}, x])/8 + 
      (47*G[{1, 1, 0, 0}, x])/8 - 4*G[{1, 1, 0, 1}, x] - 
      4*G[{1, 1, 1, 0}, x] + (127*G[{1, 1, 1, 1}, x])/8 - (865*Zeta[3])/24 + 
      ((25*I)/4)*Pi*Zeta[3] - (15*G[{0}, x]*Zeta[3])/8 + 
      (15*G[{1}, x]*Zeta[3])/8) + (829*Zeta[5])/(24*s) + 
    (((65*I)/4)*Pi*Zeta[5])/s + (2*G[{0}, x]*Zeta[5])/s - 
    (95*G[{1}, x]*Zeta[5])/(4*s) + FF[1/(s*(1 - x))]*
     (((445*I)/216)*Pi^3 - (38777*Pi^4)/12960 - ((1187*I)/2160)*Pi^5 - 
      (9791*Pi^6)/45360 + ((58411*I)/1296)*Pi*G[{0}, x] - 
      (649*Pi^2*G[{0}, x])/324 + ((6949*I)/432)*Pi^3*G[{0}, x] + 
      (43*Pi^4*G[{0}, x])/60 + ((49*I)/144)*Pi^5*G[{0}, x] - 
      ((2*I)/9)*Pi^3*G[{1}, x] + (7*Pi^4*G[{1}, x])/720 + 
      (58411*G[{0, 0}, x])/1296 - ((6415*I)/108)*Pi*G[{0, 0}, x] - 
      (5723*Pi^2*G[{0, 0}, x])/432 - ((433*I)/72)*Pi^3*G[{0, 0}, x] - 
      (227*Pi^4*G[{0, 0}, x])/720 + ((883*I)/48)*Pi*G[{0, 1}, x] - 
      (2371*Pi^2*G[{0, 1}, x])/216 - ((155*I)/24)*Pi^3*G[{0, 1}, x] - 
      (41*Pi^4*G[{0, 1}, x])/360 + ((869*I)/144)*Pi*G[{1, 0}, x] - 
      (11*Pi^2*G[{1, 0}, x])/18 - ((23*I)/72)*Pi^3*G[{1, 0}, x] + 
      (I/12)*Pi^3*G[{1, 1}, x] - (41123*G[{0, 0, 0}, x])/432 + 
      ((3385*I)/72)*Pi*G[{0, 0, 0}, x] + (989*Pi^2*G[{0, 0, 0}, x])/72 + 
      ((31*I)/12)*Pi^3*G[{0, 0, 0}, x] + (883*G[{0, 0, 1}, x])/48 - 
      ((1405*I)/36)*Pi*G[{0, 0, 1}, x] + (229*Pi^2*G[{0, 0, 1}, x])/36 - 
      ((4*I)/3)*Pi^3*G[{0, 0, 1}, x] + (883*G[{0, 1, 0}, x])/48 - 
      ((265*I)/72)*Pi*G[{0, 1, 0}, x] + (239*Pi^2*G[{0, 1, 0}, x])/24 - 
      ((13*I)/4)*Pi^3*G[{0, 1, 0}, x] + ((70*I)/3)*Pi*G[{0, 1, 1}, x] + 
      (5*Pi^2*G[{0, 1, 1}, x])/24 + ((29*I)/6)*Pi^3*G[{0, 1, 1}, x] + 
      (869*G[{1, 0, 0}, x])/144 - (Pi^2*G[{1, 0, 0}, x])/72 - 
      ((5*I)/4)*Pi*G[{1, 0, 1}, x] + (I/12)*Pi*G[{1, 1, 0}, x] + 
      (1055*G[{0, 0, 0, 0}, x])/72 - ((53*I)/2)*Pi*G[{0, 0, 0, 0}, x] - 
      (3*Pi^2*G[{0, 0, 0, 0}, x])/4 + (1451*G[{0, 0, 0, 1}, x])/36 + 
      ((89*I)/2)*Pi*G[{0, 0, 0, 1}, x] + 7*Pi^2*G[{0, 0, 0, 1}, x] + 
      (1451*G[{0, 0, 1, 0}, x])/36 + ((31*I)/4)*Pi*G[{0, 0, 1, 0}, x] + 
      (37*Pi^2*G[{0, 0, 1, 0}, x])/6 - (443*G[{0, 0, 1, 1}, x])/6 - 
      ((58*I)/3)*Pi*G[{0, 0, 1, 1}, x] - (9*Pi^2*G[{0, 0, 1, 1}, x])/2 - 
      (1549*G[{0, 1, 0, 0}, x])/72 - ((53*I)/12)*Pi*G[{0, 1, 0, 0}, x] + 
      (17*Pi^2*G[{0, 1, 0, 0}, x])/12 + (70*G[{0, 1, 0, 1}, x])/3 - 
      (8*I)*Pi*G[{0, 1, 0, 1}, x] - 2*Pi^2*G[{0, 1, 0, 1}, x] + 
      (70*G[{0, 1, 1, 0}, x])/3 + ((46*I)/3)*Pi*G[{0, 1, 1, 0}, x] - 
      (16*Pi^2*G[{0, 1, 1, 0}, x])/3 + (I/6)*Pi*G[{0, 1, 1, 1}, x] - 
      (7*G[{1, 0, 0, 0}, x])/12 - ((8*I)/3)*Pi*G[{1, 0, 0, 0}, x] - 
      (5*G[{1, 0, 0, 1}, x])/4 - (I/6)*Pi*G[{1, 0, 0, 1}, x] - 
      (5*G[{1, 0, 1, 0}, x])/4 + ((3*I)/4)*Pi*G[{1, 0, 1, 0}, x] - 
      ((2*I)/3)*Pi*G[{1, 0, 1, 1}, x] + G[{1, 1, 0, 0}, x]/12 - 
      ((3*I)/4)*Pi*G[{1, 1, 0, 0}, x] + (I/2)*Pi*G[{1, 1, 0, 1}, x] + 
      (509*G[{0, 0, 0, 0, 0}, x])/12 + (15*I)*Pi*G[{0, 0, 0, 0, 0}, x] - 
      (607*G[{0, 0, 0, 0, 1}, x])/12 + ((47*I)/2)*Pi*G[{0, 0, 0, 0, 1}, x] - 
      (607*G[{0, 0, 0, 1, 0}, x])/12 + ((13*I)/2)*Pi*G[{0, 0, 0, 1, 0}, x] + 
      (307*G[{0, 0, 0, 1, 1}, x])/4 - ((95*I)/2)*Pi*G[{0, 0, 0, 1, 1}, x] - 
      (74*G[{0, 0, 1, 0, 0}, x])/3 - ((13*I)/2)*Pi*G[{0, 0, 1, 0, 0}, x] + 
      (169*G[{0, 0, 1, 0, 1}, x])/12 - (30*I)*Pi*G[{0, 0, 1, 0, 1}, x] + 
      (169*G[{0, 0, 1, 1, 0}, x])/12 - ((19*I)/2)*Pi*G[{0, 0, 1, 1, 0}, x] - 
      (137*G[{0, 0, 1, 1, 1}, x])/12 + (47*I)*Pi*G[{0, 0, 1, 1, 1}, x] + 
      (119*G[{0, 1, 0, 0, 0}, x])/6 - ((5*I)/2)*Pi*G[{0, 1, 0, 0, 0}, x] - 
      (335*G[{0, 1, 0, 0, 1}, x])/12 - (335*G[{0, 1, 0, 1, 0}, x])/12 + 
      (2*I)*Pi*G[{0, 1, 0, 1, 0}, x] + (239*G[{0, 1, 0, 1, 1}, x])/12 + 
      ((7*I)/2)*Pi*G[{0, 1, 0, 1, 1}, x] + (91*G[{0, 1, 1, 0, 0}, x])/6 + 
      (I/2)*Pi*G[{0, 1, 1, 0, 0}, x] + G[{0, 1, 1, 0, 1}, x]/6 + 
      I*Pi*G[{0, 1, 1, 0, 1}, x] + G[{0, 1, 1, 1, 0}, x]/6 - 
      (7*I)*Pi*G[{0, 1, 1, 1, 0}, x] + (4*I)*Pi*G[{0, 1, 1, 1, 1}, x] - 
      5*G[{1, 0, 0, 0, 0}, x] + (7*G[{1, 0, 0, 0, 1}, x])/3 + 
      (7*G[{1, 0, 0, 1, 0}, x])/3 - (5*G[{1, 0, 0, 1, 1}, x])/2 + 
      (17*G[{1, 0, 1, 0, 0}, x])/12 - (2*G[{1, 0, 1, 0, 1}, x])/3 - 
      (2*G[{1, 0, 1, 1, 0}, x])/3 - (5*G[{1, 1, 0, 0, 0}, x])/4 + 
      G[{1, 1, 0, 0, 1}, x]/2 + G[{1, 1, 0, 1, 0}, x]/2 + 
      10*G[{0, 0, 0, 0, 0, 0}, x] + 5*G[{0, 0, 0, 0, 0, 1}, x] + 
      5*G[{0, 0, 0, 0, 1, 0}, x] + (37*G[{0, 0, 0, 0, 1, 1}, x])/2 + 
      5*G[{0, 0, 0, 1, 0, 0}, x] + (3*G[{0, 0, 0, 1, 0, 1}, x])/2 + 
      (3*G[{0, 0, 0, 1, 1, 0}, x])/2 - 49*G[{0, 0, 0, 1, 1, 1}, x] + 
      (13*G[{0, 0, 1, 0, 0, 0}, x])/2 - 13*G[{0, 0, 1, 0, 0, 1}, x] - 
      13*G[{0, 0, 1, 0, 1, 0}, x] - 17*G[{0, 0, 1, 0, 1, 1}, x] + 
      G[{0, 0, 1, 1, 0, 0}, x]/2 - 10*G[{0, 0, 1, 1, 0, 1}, x] - 
      10*G[{0, 0, 1, 1, 1, 0}, x] + 57*G[{0, 0, 1, 1, 1, 1}, x] + 
      (13*G[{0, 1, 0, 0, 0, 0}, x])/2 - 9*G[{0, 1, 0, 0, 0, 1}, x] - 
      9*G[{0, 1, 0, 0, 1, 0}, x] + 9*G[{0, 1, 0, 0, 1, 1}, x] - 
      G[{0, 1, 0, 1, 0, 0}, x] + 3*G[{0, 1, 0, 1, 0, 1}, x] + 
      3*G[{0, 1, 0, 1, 1, 0}, x] + G[{0, 1, 0, 1, 1, 1}, x]/2 - 
      (25*G[{0, 1, 1, 0, 0, 0}, x])/2 + 13*G[{0, 1, 1, 0, 0, 1}, x] + 
      13*G[{0, 1, 1, 0, 1, 0}, x] - 12*G[{0, 1, 1, 0, 1, 1}, x] - 
      11*G[{0, 1, 1, 1, 0, 0}, x] + 4*G[{0, 1, 1, 1, 0, 1}, x] + 
      4*G[{0, 1, 1, 1, 1, 0}, x] - (445*Zeta[3])/36 - 
      ((691*I)/12)*Pi*Zeta[3] - (124*Pi^2*Zeta[3])/9 - (I/2)*Pi^3*Zeta[3] + 
      (341*G[{0}, x]*Zeta[3])/6 - ((55*I)/3)*Pi*G[{0}, x]*Zeta[3] + 
      (47*Pi^2*G[{0}, x]*Zeta[3])/6 + (4*G[{1}, x]*Zeta[3])/3 - 
      ((3*I)/4)*Pi*G[{1}, x]*Zeta[3] - (1195*G[{0, 0}, x]*Zeta[3])/12 + 
      (8*I)*Pi*G[{0, 0}, x]*Zeta[3] + (131*G[{0, 1}, x]*Zeta[3])/6 - 
      ((11*I)/2)*Pi*G[{0, 1}, x]*Zeta[3] - (G[{1, 0}, x]*Zeta[3])/12 - 
      (G[{1, 1}, x]*Zeta[3])/2 + 21*G[{0, 0, 0}, x]*Zeta[3] - 
      20*G[{0, 0, 1}, x]*Zeta[3] - 20*G[{0, 1, 0}, x]*Zeta[3] + 
      19*G[{0, 1, 1}, x]*Zeta[3] + 3*Zeta[3]^2 - (2207*Zeta[5])/24 - 
      ((55*I)/4)*Pi*Zeta[5] + 11*G[{0}, x]*Zeta[5]) + 
    FF[1/(s*x^2)]*(((58411*I)/1296)*Pi*G[{1}, x] - (649*Pi^2*G[{1}, x])/324 + 
      ((4747*I)/216)*Pi^3*G[{1}, x] + (1693*Pi^4*G[{1}, x])/864 - 
      ((203*I)/360)*Pi^5*G[{1}, x] + ((869*I)/144)*Pi*G[{0, 1}, x] - 
      (11*Pi^2*G[{0, 1}, x])/18 - (I/6)*Pi^3*G[{0, 1}, x] + 
      ((883*I)/48)*Pi*G[{1, 0}, x] - (2371*Pi^2*G[{1, 0}, x])/216 - 
      ((185*I)/72)*Pi^3*G[{1, 0}, x] - (163*Pi^4*G[{1, 0}, x])/120 + 
      (58411*G[{1, 1}, x])/1296 - ((6415*I)/108)*Pi*G[{1, 1}, x] - 
      (5615*Pi^2*G[{1, 1}, x])/432 - ((437*I)/36)*Pi^3*G[{1, 1}, x] - 
      (193*Pi^4*G[{1, 1}, x])/720 + (I/12)*Pi*G[{0, 0, 1}, x] - 
      ((5*I)/4)*Pi*G[{0, 1, 0}, x] + (869*G[{0, 1, 1}, x])/144 - 
      (Pi^2*G[{0, 1, 1}, x])/72 + ((70*I)/3)*Pi*G[{1, 0, 0}, x] + 
      (5*Pi^2*G[{1, 0, 0}, x])/24 + ((7*I)/2)*Pi^3*G[{1, 0, 0}, x] + 
      (883*G[{1, 0, 1}, x])/48 - ((265*I)/72)*Pi*G[{1, 0, 1}, x] + 
      (239*Pi^2*G[{1, 0, 1}, x])/24 - ((35*I)/12)*Pi^3*G[{1, 0, 1}, x] + 
      (883*G[{1, 1, 0}, x])/48 - ((1405*I)/36)*Pi*G[{1, 1, 0}, x] + 
      (229*Pi^2*G[{1, 1, 0}, x])/36 + ((25*I)/12)*Pi^3*G[{1, 1, 0}, x] - 
      (41123*G[{1, 1, 1}, x])/432 + ((3331*I)/72)*Pi*G[{1, 1, 1}, x] + 
      (989*Pi^2*G[{1, 1, 1}, x])/72 - (I/4)*Pi^3*G[{1, 1, 1}, x] + 
      (I/2)*Pi*G[{0, 0, 1, 0}, x] + G[{0, 0, 1, 1}, x]/12 - 
      ((3*I)/4)*Pi*G[{0, 0, 1, 1}, x] - ((2*I)/3)*Pi*G[{0, 1, 0, 0}, x] - 
      (5*G[{0, 1, 0, 1}, x])/4 + ((3*I)/4)*Pi*G[{0, 1, 0, 1}, x] - 
      (5*G[{0, 1, 1, 0}, x])/4 - (I/6)*Pi*G[{0, 1, 1, 0}, x] - 
      (7*G[{0, 1, 1, 1}, x])/12 - ((8*I)/3)*Pi*G[{0, 1, 1, 1}, x] + 
      (I/6)*Pi*G[{1, 0, 0, 0}, x] + (70*G[{1, 0, 0, 1}, x])/3 + 
      ((46*I)/3)*Pi*G[{1, 0, 0, 1}, x] - (16*Pi^2*G[{1, 0, 0, 1}, x])/3 + 
      (70*G[{1, 0, 1, 0}, x])/3 - (8*I)*Pi*G[{1, 0, 1, 0}, x] - 
      2*Pi^2*G[{1, 0, 1, 0}, x] - (1549*G[{1, 0, 1, 1}, x])/72 - 
      ((53*I)/12)*Pi*G[{1, 0, 1, 1}, x] + (17*Pi^2*G[{1, 0, 1, 1}, x])/12 - 
      (443*G[{1, 1, 0, 0}, x])/6 - ((58*I)/3)*Pi*G[{1, 1, 0, 0}, x] - 
      (9*Pi^2*G[{1, 1, 0, 0}, x])/2 + (1451*G[{1, 1, 0, 1}, x])/36 + 
      ((31*I)/4)*Pi*G[{1, 1, 0, 1}, x] + (37*Pi^2*G[{1, 1, 0, 1}, x])/6 + 
      (1451*G[{1, 1, 1, 0}, x])/36 + ((89*I)/2)*Pi*G[{1, 1, 1, 0}, x] + 
      7*Pi^2*G[{1, 1, 1, 0}, x] + (1001*G[{1, 1, 1, 1}, x])/72 - 
      ((53*I)/2)*Pi*G[{1, 1, 1, 1}, x] - (3*Pi^2*G[{1, 1, 1, 1}, x])/4 + 
      G[{0, 0, 1, 0, 1}, x]/2 + G[{0, 0, 1, 1, 0}, x]/2 - 
      (5*G[{0, 0, 1, 1, 1}, x])/4 - (2*G[{0, 1, 0, 0, 1}, x])/3 - 
      (2*G[{0, 1, 0, 1, 0}, x])/3 + (17*G[{0, 1, 0, 1, 1}, x])/12 - 
      (5*G[{0, 1, 1, 0, 0}, x])/2 + (7*G[{0, 1, 1, 0, 1}, x])/3 + 
      (7*G[{0, 1, 1, 1, 0}, x])/3 - 5*G[{0, 1, 1, 1, 1}, x] + 
      (4*I)*Pi*G[{1, 0, 0, 0, 0}, x] + G[{1, 0, 0, 0, 1}, x]/6 - 
      (7*I)*Pi*G[{1, 0, 0, 0, 1}, x] + G[{1, 0, 0, 1, 0}, x]/6 + 
      I*Pi*G[{1, 0, 0, 1, 0}, x] + (91*G[{1, 0, 0, 1, 1}, x])/6 + 
      (I/2)*Pi*G[{1, 0, 0, 1, 1}, x] + (239*G[{1, 0, 1, 0, 0}, x])/12 + 
      ((7*I)/2)*Pi*G[{1, 0, 1, 0, 0}, x] - (335*G[{1, 0, 1, 0, 1}, x])/12 + 
      (2*I)*Pi*G[{1, 0, 1, 0, 1}, x] - (335*G[{1, 0, 1, 1, 0}, x])/12 + 
      (119*G[{1, 0, 1, 1, 1}, x])/6 - ((5*I)/2)*Pi*G[{1, 0, 1, 1, 1}, x] - 
      (137*G[{1, 1, 0, 0, 0}, x])/12 + (47*I)*Pi*G[{1, 1, 0, 0, 0}, x] + 
      (169*G[{1, 1, 0, 0, 1}, x])/12 - ((19*I)/2)*Pi*G[{1, 1, 0, 0, 1}, x] + 
      (169*G[{1, 1, 0, 1, 0}, x])/12 - (30*I)*Pi*G[{1, 1, 0, 1, 0}, x] - 
      (74*G[{1, 1, 0, 1, 1}, x])/3 - ((13*I)/2)*Pi*G[{1, 1, 0, 1, 1}, x] + 
      (307*G[{1, 1, 1, 0, 0}, x])/4 - ((95*I)/2)*Pi*G[{1, 1, 1, 0, 0}, x] - 
      (607*G[{1, 1, 1, 0, 1}, x])/12 + ((13*I)/2)*Pi*G[{1, 1, 1, 0, 1}, x] - 
      (607*G[{1, 1, 1, 1, 0}, x])/12 + ((47*I)/2)*Pi*G[{1, 1, 1, 1, 0}, x] + 
      (509*G[{1, 1, 1, 1, 1}, x])/12 + (15*I)*Pi*G[{1, 1, 1, 1, 1}, x] + 
      4*G[{1, 0, 0, 0, 0, 1}, x] + 4*G[{1, 0, 0, 0, 1, 0}, x] - 
      11*G[{1, 0, 0, 0, 1, 1}, x] - 12*G[{1, 0, 0, 1, 0, 0}, x] + 
      13*G[{1, 0, 0, 1, 0, 1}, x] + 13*G[{1, 0, 0, 1, 1, 0}, x] - 
      (25*G[{1, 0, 0, 1, 1, 1}, x])/2 + G[{1, 0, 1, 0, 0, 0}, x]/2 + 
      3*G[{1, 0, 1, 0, 0, 1}, x] + 3*G[{1, 0, 1, 0, 1, 0}, x] - 
      G[{1, 0, 1, 0, 1, 1}, x] + 9*G[{1, 0, 1, 1, 0, 0}, x] - 
      9*G[{1, 0, 1, 1, 0, 1}, x] - 9*G[{1, 0, 1, 1, 1, 0}, x] + 
      (13*G[{1, 0, 1, 1, 1, 1}, x])/2 + 57*G[{1, 1, 0, 0, 0, 0}, x] - 
      10*G[{1, 1, 0, 0, 0, 1}, x] - 10*G[{1, 1, 0, 0, 1, 0}, x] + 
      G[{1, 1, 0, 0, 1, 1}, x]/2 - 17*G[{1, 1, 0, 1, 0, 0}, x] - 
      13*G[{1, 1, 0, 1, 0, 1}, x] - 13*G[{1, 1, 0, 1, 1, 0}, x] + 
      (13*G[{1, 1, 0, 1, 1, 1}, x])/2 - 49*G[{1, 1, 1, 0, 0, 0}, x] + 
      (3*G[{1, 1, 1, 0, 0, 1}, x])/2 + (3*G[{1, 1, 1, 0, 1, 0}, x])/2 + 
      5*G[{1, 1, 1, 0, 1, 1}, x] + (37*G[{1, 1, 1, 1, 0, 0}, x])/2 + 
      5*G[{1, 1, 1, 1, 0, 1}, x] + 5*G[{1, 1, 1, 1, 1, 0}, x] + 
      10*G[{1, 1, 1, 1, 1, 1}, x] + (1547*G[{1}, x]*Zeta[3])/72 - 
      ((371*I)/12)*Pi*G[{1}, x]*Zeta[3] + (71*Pi^2*G[{1}, x]*Zeta[3])/12 - 
      G[{0, 1}, x]*Zeta[3] - (3*G[{1, 0}, x]*Zeta[3])/2 - 
      ((15*I)/2)*Pi*G[{1, 0}, x]*Zeta[3] - (377*G[{1, 1}, x]*Zeta[3])/6 + 
      (7*I)*Pi*G[{1, 1}, x]*Zeta[3] + 27*G[{1, 0, 0}, x]*Zeta[3] - 
      22*G[{1, 0, 1}, x]*Zeta[3] - (81*G[{1, 1, 0}, x]*Zeta[3])/2 + 
      38*G[{1, 1, 1}, x]*Zeta[3] + (5*G[{1}, x]*Zeta[5])/4) + 
    FF[1/(s*x)]*(-40178141/419904 + ((706327*I)/11664)*Pi + 
      (560927*Pi^2)/34992 + ((112645*I)/3888)*Pi^3 + (61915*Pi^4)/15552 - 
      ((259*I)/720)*Pi^5 - (27967*Pi^6)/408240 + (5599*G[{0}, x])/108 + 
      ((18451*I)/1296)*Pi*G[{0}, x] - (5323*Pi^2*G[{0}, x])/324 - 
      ((569*I)/108)*Pi^3*G[{0}, x] - (2911*Pi^4*G[{0}, x])/2160 + 
      (I/120)*Pi^5*G[{0}, x] + (27871*G[{1}, x])/324 - 
      ((4111*I)/162)*Pi*G[{1}, x] - (49877*Pi^2*G[{1}, x])/2592 - 
      ((13045*I)/432)*Pi^3*G[{1}, x] - (7859*Pi^4*G[{1}, x])/2160 + 
      ((169*I)/360)*Pi^5*G[{1}, x] - (1045*G[{0, 0}, x])/162 + 
      ((541*I)/54)*Pi*G[{0, 0}, x] + (29*Pi^2*G[{0, 0}, x])/24 + 
      ((37*I)/9)*Pi^3*G[{0, 0}, x] + (11*Pi^4*G[{0, 0}, x])/180 - 
      (155*G[{0, 1}, x])/16 - ((10843*I)/144)*Pi*G[{0, 1}, x] + 
      (1225*Pi^2*G[{0, 1}, x])/54 - ((137*I)/72)*Pi^3*G[{0, 1}, x] - 
      (23*Pi^4*G[{0, 1}, x])/72 - (155*G[{1, 0}, x])/16 - 
      ((8371*I)/144)*Pi*G[{1, 0}, x] + (2981*Pi^2*G[{1, 0}, x])/108 + 
      ((137*I)/18)*Pi^3*G[{1, 0}, x] + (67*Pi^4*G[{1, 0}, x])/72 - 
      (59513*G[{1, 1}, x])/1296 + ((2173*I)/54)*Pi*G[{1, 1}, x] + 
      (3005*Pi^2*G[{1, 1}, x])/144 + ((167*I)/9)*Pi^3*G[{1, 1}, x] + 
      (3*Pi^4*G[{1, 1}, x])/8 - (2471*G[{0, 0, 0}, x])/108 + 
      ((26*I)/9)*Pi*G[{0, 0, 0}, x] + (11*Pi^2*G[{0, 0, 0}, x])/9 + 
      (53*G[{0, 0, 1}, x])/2 + ((2875*I)/72)*Pi*G[{0, 0, 1}, x] - 
      (119*Pi^2*G[{0, 0, 1}, x])/36 + (53*G[{0, 1, 0}, x])/2 + 
      ((995*I)/72)*Pi*G[{0, 1, 0}, x] - (11*Pi^2*G[{0, 1, 0}, x])/72 + 
      ((2*I)/3)*Pi^3*G[{0, 1, 0}, x] - (13867*G[{0, 1, 1}, x])/144 - 
      ((85*I)/6)*Pi*G[{0, 1, 1}, x] + (13*Pi^2*G[{0, 1, 1}, x])/36 + 
      (2*I)*Pi^3*G[{0, 1, 1}, x] - (5293*G[{1, 0, 0}, x])/48 - 
      ((1217*I)/24)*Pi*G[{1, 0, 0}, x] - (77*Pi^2*G[{1, 0, 0}, x])/36 - 
      (I/3)*Pi^3*G[{1, 0, 0}, x] + (2075*G[{1, 0, 1}, x])/36 + 
      ((2813*I)/72)*Pi*G[{1, 0, 1}, x] - (239*Pi^2*G[{1, 0, 1}, x])/18 + 
      ((20*I)/3)*Pi^3*G[{1, 0, 1}, x] + (2075*G[{1, 1, 0}, x])/36 + 
      ((2609*I)/36)*Pi*G[{1, 1, 0}, x] - (251*Pi^2*G[{1, 1, 0}, x])/36 - 
      ((4*I)/3)*Pi^3*G[{1, 1, 0}, x] - (1549*G[{1, 1, 1}, x])/54 - 
      ((370*I)/9)*Pi*G[{1, 1, 1}, x] - (559*Pi^2*G[{1, 1, 1}, x])/36 - 
      ((7*I)/6)*Pi^3*G[{1, 1, 1}, x] + (121*G[{0, 0, 0, 0}, x])/6 + 
      (4*I)*Pi*G[{0, 0, 0, 0}, x] - (23*G[{0, 0, 0, 1}, x])/6 + 
      ((45*I)/4)*Pi*G[{0, 0, 0, 1}, x] + (5*Pi^2*G[{0, 0, 0, 1}, x])/3 - 
      (23*G[{0, 0, 1, 0}, x])/6 - ((55*I)/12)*Pi*G[{0, 0, 1, 0}, x] + 
      (4*Pi^2*G[{0, 0, 1, 0}, x])/3 + (3151*G[{0, 0, 1, 1}, x])/72 - 
      (10*I)*Pi*G[{0, 0, 1, 1}, x] - (Pi^2*G[{0, 0, 1, 1}, x])/3 + 
      (1201*G[{0, 1, 0, 0}, x])/36 + ((29*I)/4)*Pi*G[{0, 1, 0, 0}, x] + 
      (Pi^2*G[{0, 1, 0, 0}, x])/2 - (469*G[{0, 1, 0, 1}, x])/24 - 
      ((45*I)/4)*Pi*G[{0, 1, 0, 1}, x] - (4*Pi^2*G[{0, 1, 0, 1}, x])/3 - 
      (469*G[{0, 1, 1, 0}, x])/24 - ((23*I)/3)*Pi*G[{0, 1, 1, 0}, x] - 
      (5*Pi^2*G[{0, 1, 1, 0}, x])/6 + (613*G[{0, 1, 1, 1}, x])/24 + 
      (30*I)*Pi*G[{0, 1, 1, 1}, x] - (187*G[{1, 0, 0, 0}, x])/24 + 
      ((197*I)/4)*Pi*G[{1, 0, 0, 0}, x] - (317*G[{1, 0, 0, 1}, x])/12 - 
      ((137*I)/12)*Pi*G[{1, 0, 0, 1}, x] + (14*Pi^2*G[{1, 0, 0, 1}, x])/3 - 
      (317*G[{1, 0, 1, 0}, x])/12 - (6*I)*Pi*G[{1, 0, 1, 0}, x] - 
      (Pi^2*G[{1, 0, 1, 0}, x])/3 + (3395*G[{1, 0, 1, 1}, x])/72 - 
      ((27*I)/2)*Pi*G[{1, 0, 1, 1}, x] - Pi^2*G[{1, 0, 1, 1}, x] + 
      (10045*G[{1, 1, 0, 0}, x])/72 - ((9*I)/2)*Pi*G[{1, 1, 0, 0}, x] + 
      (37*Pi^2*G[{1, 1, 0, 0}, x])/6 - (683*G[{1, 1, 0, 1}, x])/8 - 
      ((337*I)/12)*Pi*G[{1, 1, 0, 1}, x] - (31*Pi^2*G[{1, 1, 0, 1}, x])/6 - 
      (683*G[{1, 1, 1, 0}, x])/8 - ((133*I)/4)*Pi*G[{1, 1, 1, 0}, x] - 
      (29*Pi^2*G[{1, 1, 1, 0}, x])/6 + (1825*G[{1, 1, 1, 1}, x])/24 + 
      (61*I)*Pi*G[{1, 1, 1, 1}, x] + (3*Pi^2*G[{1, 1, 1, 1}, x])/2 + 
      4*G[{0, 0, 0, 0, 1}, x] + I*Pi*G[{0, 0, 0, 0, 1}, x] + 
      4*G[{0, 0, 0, 1, 0}, x] - (3*I)*Pi*G[{0, 0, 0, 1, 0}, x] + 
      (29*G[{0, 0, 0, 1, 1}, x])/4 - I*Pi*G[{0, 0, 0, 1, 1}, x] - 
      (58*G[{0, 0, 1, 0, 0}, x])/3 + (2*I)*Pi*G[{0, 0, 1, 0, 0}, x] + 
      (59*G[{0, 0, 1, 0, 1}, x])/4 - (4*I)*Pi*G[{0, 0, 1, 0, 1}, x] + 
      (59*G[{0, 0, 1, 1, 0}, x])/4 - (3*I)*Pi*G[{0, 0, 1, 1, 0}, x] - 
      (253*G[{0, 0, 1, 1, 1}, x])/12 + (6*I)*Pi*G[{0, 0, 1, 1, 1}, x] + 
      (5*G[{0, 1, 0, 0, 0}, x])/2 + I*Pi*G[{0, 1, 0, 0, 0}, x] + 
      (13*G[{0, 1, 0, 0, 1}, x])/12 + (13*G[{0, 1, 0, 1, 0}, x])/12 + 
      (3*I)*Pi*G[{0, 1, 0, 1, 0}, x] - (37*G[{0, 1, 0, 1, 1}, x])/3 - 
      I*Pi*G[{0, 1, 0, 1, 1}, x] + (149*G[{0, 1, 1, 0, 0}, x])/6 + 
      (3*I)*Pi*G[{0, 1, 1, 0, 0}, x] - (65*G[{0, 1, 1, 0, 1}, x])/2 - 
      (3*I)*Pi*G[{0, 1, 1, 0, 1}, x] - (65*G[{0, 1, 1, 1, 0}, x])/2 - 
      (5*I)*Pi*G[{0, 1, 1, 1, 0}, x] + (125*G[{0, 1, 1, 1, 1}, x])/2 + 
      (4*I)*Pi*G[{0, 1, 1, 1, 1}, x] + (243*G[{1, 0, 0, 0, 0}, x])/4 + 
      (4*I)*Pi*G[{1, 0, 0, 0, 0}, x] - (23*G[{1, 0, 0, 0, 1}, x])/2 - 
      (2*I)*Pi*G[{1, 0, 0, 0, 1}, x] - (23*G[{1, 0, 0, 1, 0}, x])/2 - 
      (9*I)*Pi*G[{1, 0, 0, 1, 0}, x] + G[{1, 0, 0, 1, 1}, x]/12 + 
      (6*I)*Pi*G[{1, 0, 0, 1, 1}, x] - (361*G[{1, 0, 1, 0, 0}, x])/12 - 
      (7*I)*Pi*G[{1, 0, 1, 0, 0}, x] + (289*G[{1, 0, 1, 0, 1}, x])/12 + 
      (3*I)*Pi*G[{1, 0, 1, 0, 1}, x] + (289*G[{1, 0, 1, 1, 0}, x])/12 - 
      (165*G[{1, 0, 1, 1, 1}, x])/4 + (7*I)*Pi*G[{1, 0, 1, 1, 1}, x] - 
      (115*G[{1, 1, 0, 0, 0}, x])/12 - (42*I)*Pi*G[{1, 1, 0, 0, 0}, x] - 
      (53*G[{1, 1, 0, 0, 1}, x])/4 - (53*G[{1, 1, 0, 1, 0}, x])/4 + 
      (26*I)*Pi*G[{1, 1, 0, 1, 0}, x] + (43*G[{1, 1, 0, 1, 1}, x])/6 + 
      (17*I)*Pi*G[{1, 1, 0, 1, 1}, x] - (367*G[{1, 1, 1, 0, 0}, x])/4 + 
      (56*I)*Pi*G[{1, 1, 1, 0, 0}, x] + (161*G[{1, 1, 1, 0, 1}, x])/2 - 
      (12*I)*Pi*G[{1, 1, 1, 0, 1}, x] + (161*G[{1, 1, 1, 1, 0}, x])/2 - 
      (26*I)*Pi*G[{1, 1, 1, 1, 0}, x] - (83*G[{1, 1, 1, 1, 1}, x])/2 - 
      (21*I)*Pi*G[{1, 1, 1, 1, 1}, x] + G[{0, 0, 0, 0, 1, 1}, x] - 
      3*G[{0, 0, 0, 1, 0, 1}, x] - 3*G[{0, 0, 0, 1, 1, 0}, x] + 
      2*G[{0, 0, 0, 1, 1, 1}, x] + 2*G[{0, 0, 1, 0, 0, 0}, x] - 
      4*G[{0, 0, 1, 0, 1, 1}, x] + 3*G[{0, 0, 1, 1, 0, 0}, x] - 
      6*G[{0, 0, 1, 1, 0, 1}, x] - 6*G[{0, 0, 1, 1, 1, 0}, x] + 
      12*G[{0, 0, 1, 1, 1, 1}, x] + G[{0, 1, 0, 0, 0, 0}, x] + 
      3*G[{0, 1, 0, 1, 0, 1}, x] + 3*G[{0, 1, 0, 1, 1, 0}, x] - 
      4*G[{0, 1, 0, 1, 1, 1}, x] + 5*G[{0, 1, 1, 0, 0, 0}, x] - 
      2*G[{0, 1, 1, 0, 0, 1}, x] - 2*G[{0, 1, 1, 0, 1, 0}, x] - 
      G[{0, 1, 1, 0, 1, 1}, x] - 9*G[{0, 1, 1, 1, 0, 0}, x] + 
      4*G[{0, 1, 1, 1, 0, 1}, x] + 4*G[{0, 1, 1, 1, 1, 0}, x] + 
      4*G[{1, 0, 0, 0, 0, 1}, x] + 4*G[{1, 0, 0, 0, 1, 0}, x] - 
      6*G[{1, 0, 0, 0, 1, 1}, x] + 11*G[{1, 0, 0, 1, 0, 0}, x] - 
      20*G[{1, 0, 0, 1, 0, 1}, x] - 20*G[{1, 0, 0, 1, 1, 0}, x] + 
      26*G[{1, 0, 0, 1, 1, 1}, x] - 10*G[{1, 0, 1, 0, 0, 0}, x] + 
      3*G[{1, 0, 1, 0, 0, 1}, x] + 3*G[{1, 0, 1, 0, 1, 0}, x] - 
      12*G[{1, 0, 1, 1, 0, 0}, x] + 12*G[{1, 0, 1, 1, 0, 1}, x] + 
      12*G[{1, 0, 1, 1, 1, 0}, x] - 5*G[{1, 0, 1, 1, 1, 1}, x] - 
      36*G[{1, 1, 0, 0, 0, 0}, x] - 6*G[{1, 1, 0, 0, 0, 1}, x] - 
      6*G[{1, 1, 0, 0, 1, 0}, x] + 6*G[{1, 1, 0, 0, 1, 1}, x] + 
      8*G[{1, 1, 0, 1, 0, 0}, x] + 18*G[{1, 1, 0, 1, 0, 1}, x] + 
      18*G[{1, 1, 0, 1, 1, 0}, x] - G[{1, 1, 0, 1, 1, 1}, x] + 
      65*G[{1, 1, 1, 0, 0, 0}, x] - 9*G[{1, 1, 1, 0, 0, 1}, x] - 
      9*G[{1, 1, 1, 0, 1, 0}, x] - 3*G[{1, 1, 1, 0, 1, 1}, x] - 
      20*G[{1, 1, 1, 1, 0, 0}, x] - 6*G[{1, 1, 1, 1, 0, 1}, x] - 
      6*G[{1, 1, 1, 1, 1, 0}, x] - 15*G[{1, 1, 1, 1, 1, 1}, x] + 
      (625237*Zeta[3])/3888 + ((185*I)/27)*Pi*Zeta[3] - 
      (67*Pi^2*Zeta[3])/72 - ((71*I)/18)*Pi^3*Zeta[3] - 
      (656*G[{0}, x]*Zeta[3])/9 - ((115*I)/12)*Pi*G[{0}, x]*Zeta[3] - 
      (Pi^2*G[{0}, x]*Zeta[3])/2 - (3275*G[{1}, x]*Zeta[3])/18 - 
      ((149*I)/12)*Pi*G[{1}, x]*Zeta[3] - (7*Pi^2*G[{1}, x]*Zeta[3])/2 + 
      (59*G[{0, 0}, x]*Zeta[3])/3 + (2*I)*Pi*G[{0, 0}, x]*Zeta[3] - 
      (313*G[{0, 1}, x]*Zeta[3])/12 - (6*I)*Pi*G[{0, 1}, x]*Zeta[3] - 
      (110*G[{1, 0}, x]*Zeta[3])/3 + 142*G[{1, 1}, x]*Zeta[3] - 
      (15*I)*Pi*G[{1, 1}, x]*Zeta[3] - 2*G[{0, 1, 0}, x]*Zeta[3] + 
      4*G[{0, 1, 1}, x]*Zeta[3] - 21*G[{1, 0, 0}, x]*Zeta[3] + 
      19*G[{1, 0, 1}, x]*Zeta[3] + 47*G[{1, 1, 0}, x]*Zeta[3] - 
      38*G[{1, 1, 1}, x]*Zeta[3] - (142*Zeta[3]^2)/9 - (424*Zeta[5])/9 - 
      (7*I)*Pi*Zeta[5] + (7*G[{0}, x]*Zeta[5])/2 + 41*G[{1}, x]*Zeta[5])) + 
  COLOR[CA*CF*NfV2]*((-221*Pi^2)/(18*s) - (((18217*I)/648)*Pi^3)/s - 
    (4853*Pi^4)/(6480*s) - (((1121*I)/2160)*Pi^5)/s - (11*Pi^6)/(189*s) + 
    (4603*G[{0}, x])/(54*s) - ((99*I)*Pi*G[{0}, x])/s + 
    (215*Pi^2*G[{0}, x])/(162*s) + (((1841*I)/216)*Pi^3*G[{0}, x])/s - 
    (997*Pi^4*G[{0}, x])/(2160*s) - (4603*G[{1}, x])/(54*s) + 
    ((99*I)*Pi*G[{1}, x])/s + (649*Pi^2*G[{1}, x])/(162*s) + 
    (((2051*I)/216)*Pi^3*G[{1}, x])/s + (311*Pi^4*G[{1}, x])/(360*s) + 
    (((101*I)/360)*Pi^5*G[{1}, x])/s - (422*G[{0, 0}, x])/(3*s) - 
    (((1525*I)/108)*Pi*G[{0, 0}, x])/s + (1217*Pi^2*G[{0, 0}, x])/(54*s) - 
    (((3*I)/4)*Pi^3*G[{0, 0}, x])/s + (221*G[{0, 1}, x])/(9*s) - 
    (((16777*I)/108)*Pi*G[{0, 1}, x])/s + (1385*Pi^2*G[{0, 1}, x])/(108*s) - 
    (((281*I)/36)*Pi^3*G[{0, 1}, x])/s + (31*Pi^4*G[{0, 1}, x])/(180*s) + 
    (221*G[{1, 0}, x])/(9*s) + (((17497*I)/108)*Pi*G[{1, 0}, x])/s - 
    (1133*Pi^2*G[{1, 0}, x])/(108*s) - (((40*I)/9)*Pi^3*G[{1, 0}, x])/s + 
    (31*Pi^4*G[{1, 0}, x])/(360*s) + (824*G[{1, 1}, x])/(9*s) + 
    (((805*I)/108)*Pi*G[{1, 1}, x])/s - (1343*Pi^2*G[{1, 1}, x])/(54*s) + 
    (((151*I)/36)*Pi^3*G[{1, 1}, x])/s - (89*Pi^4*G[{1, 1}, x])/(180*s) + 
    (59*G[{0, 0, 0}, x])/(4*s) - (((545*I)/36)*Pi*G[{0, 0, 0}, x])/s - 
    (4*Pi^2*G[{0, 0, 0}, x])/(3*s) - (371*G[{0, 0, 1}, x])/(54*s) + 
    (((1903*I)/36)*Pi*G[{0, 0, 1}, x])/s - (137*Pi^2*G[{0, 0, 1}, x])/
     (36*s) + (((5*I)/3)*Pi^3*G[{0, 0, 1}, x])/s - 
    (371*G[{0, 1, 0}, x])/(54*s) - (((261*I)/4)*Pi*G[{0, 1, 0}, x])/s - 
    (3*Pi^2*G[{0, 1, 0}, x])/(2*s) + (((2*I)/3)*Pi^3*G[{0, 1, 0}, x])/s - 
    (5609*G[{0, 1, 1}, x])/(36*s) - (((185*I)/36)*Pi*G[{0, 1, 1}, x])/s + 
    (63*Pi^2*G[{0, 1, 1}, x])/(4*s) + ((I/2)*Pi^3*G[{0, 1, 1}, x])/s + 
    (5705*G[{1, 0, 0}, x])/(36*s) + (((113*I)/36)*Pi*G[{1, 0, 0}, x])/s - 
    (63*Pi^2*G[{1, 0, 0}, x])/(4*s) + ((I/3)*Pi^3*G[{1, 0, 0}, x])/s - 
    (205*G[{1, 0, 1}, x])/(54*s) + (((221*I)/4)*Pi*G[{1, 0, 1}, x])/s + 
    (3*Pi^2*G[{1, 0, 1}, x])/(2*s) - (((5*I)/6)*Pi^3*G[{1, 0, 1}, x])/s - 
    (205*G[{1, 1, 0}, x])/(54*s) - (((1543*I)/36)*Pi*G[{1, 1, 0}, x])/s + 
    (137*Pi^2*G[{1, 1, 0}, x])/(36*s) + (47*G[{1, 1, 1}, x])/(12*s) + 
    (((617*I)/36)*Pi*G[{1, 1, 1}, x])/s + (4*Pi^2*G[{1, 1, 1}, x])/(3*s) + 
    ((I/6)*Pi^3*G[{1, 1, 1}, x])/s + (8*G[{0, 0, 0, 0}, x])/s + 
    (((4*I)/3)*Pi*G[{0, 0, 0, 0}, x])/s - (833*G[{0, 0, 0, 1}, x])/(36*s) + 
    (((27*I)/2)*Pi*G[{0, 0, 0, 1}, x])/s - (Pi^2*G[{0, 0, 0, 1}, x])/(6*s) - 
    (833*G[{0, 0, 1, 0}, x])/(36*s) - (((43*I)/6)*Pi*G[{0, 0, 1, 0}, x])/s + 
    (25*Pi^2*G[{0, 0, 1, 0}, x])/(6*s) + (662*G[{0, 0, 1, 1}, x])/(9*s) - 
    ((12*I)*Pi*G[{0, 0, 1, 1}, x])/s - (25*Pi^2*G[{0, 0, 1, 1}, x])/(6*s) - 
    (1387*G[{0, 1, 0, 0}, x])/(18*s) - (((31*I)/3)*Pi*G[{0, 1, 0, 0}, x])/s + 
    (7*Pi^2*G[{0, 1, 0, 0}, x])/(3*s) + (337*G[{0, 1, 0, 1}, x])/(36*s) - 
    ((28*I)*Pi*G[{0, 1, 0, 1}, x])/s - (Pi^2*G[{0, 1, 0, 1}, x])/(3*s) + 
    (337*G[{0, 1, 1, 0}, x])/(36*s) + (((91*I)/2)*Pi*G[{0, 1, 1, 0}, x])/s - 
    (23*Pi^2*G[{0, 1, 1, 0}, x])/(6*s) + (89*G[{0, 1, 1, 1}, x])/(6*s) - 
    (((29*I)/2)*Pi*G[{0, 1, 1, 1}, x])/s - (101*G[{1, 0, 0, 0}, x])/(6*s) + 
    (((29*I)/2)*Pi*G[{1, 0, 0, 0}, x])/s - (337*G[{1, 0, 0, 1}, x])/(36*s) - 
    (((91*I)/2)*Pi*G[{1, 0, 0, 1}, x])/s + (23*Pi^2*G[{1, 0, 0, 1}, x])/
     (6*s) - (337*G[{1, 0, 1, 0}, x])/(36*s) + ((28*I)*Pi*G[{1, 0, 1, 0}, x])/
     s + (Pi^2*G[{1, 0, 1, 0}, x])/(3*s) + (1207*G[{1, 0, 1, 1}, x])/(18*s) + 
    (((31*I)/3)*Pi*G[{1, 0, 1, 1}, x])/s - (7*Pi^2*G[{1, 0, 1, 1}, x])/
     (3*s) - (572*G[{1, 1, 0, 0}, x])/(9*s) + ((12*I)*Pi*G[{1, 1, 0, 0}, x])/
     s + (25*Pi^2*G[{1, 1, 0, 0}, x])/(6*s) + (833*G[{1, 1, 0, 1}, x])/
     (36*s) + (((43*I)/6)*Pi*G[{1, 1, 0, 1}, x])/s - 
    (25*Pi^2*G[{1, 1, 0, 1}, x])/(6*s) + (833*G[{1, 1, 1, 0}, x])/(36*s) - 
    (((27*I)/2)*Pi*G[{1, 1, 1, 0}, x])/s + (Pi^2*G[{1, 1, 1, 0}, x])/(6*s) - 
    (6*G[{1, 1, 1, 1}, x])/s - (((4*I)/3)*Pi*G[{1, 1, 1, 1}, x])/s + 
    (4*G[{0, 0, 0, 0, 1}, x])/(3*s) + (4*G[{0, 0, 0, 1, 0}, x])/(3*s) - 
    (I*Pi*G[{0, 0, 0, 1, 0}, x])/s + (73*G[{0, 0, 0, 1, 1}, x])/(6*s) + 
    ((2*I)*Pi*G[{0, 0, 0, 1, 1}, x])/s + (7*G[{0, 0, 1, 0, 0}, x])/(3*s) - 
    ((4*I)*Pi*G[{0, 0, 1, 0, 0}, x])/s - (19*G[{0, 0, 1, 0, 1}, x])/(2*s) - 
    ((6*I)*Pi*G[{0, 0, 1, 0, 1}, x])/s - (19*G[{0, 0, 1, 1, 0}, x])/(2*s) - 
    ((16*I)*Pi*G[{0, 0, 1, 1, 0}, x])/s - (103*G[{0, 0, 1, 1, 1}, x])/(6*s) + 
    ((6*I)*Pi*G[{0, 0, 1, 1, 1}, x])/s - (31*G[{0, 1, 0, 0, 0}, x])/(2*s) - 
    ((2*I)*Pi*G[{0, 1, 0, 0, 0}, x])/s + (31*G[{0, 1, 0, 0, 1}, x])/(6*s) - 
    ((4*I)*Pi*G[{0, 1, 0, 0, 1}, x])/s + (31*G[{0, 1, 0, 1, 0}, x])/(6*s) - 
    ((3*I)*Pi*G[{0, 1, 0, 1, 0}, x])/s - (199*G[{0, 1, 0, 1, 1}, x])/(6*s) - 
    ((3*I)*Pi*G[{0, 1, 0, 1, 1}, x])/s + (64*G[{0, 1, 1, 0, 0}, x])/s + 
    ((4*I)*Pi*G[{0, 1, 1, 0, 0}, x])/s - (37*G[{0, 1, 1, 0, 1}, x])/(2*s) + 
    ((6*I)*Pi*G[{0, 1, 1, 0, 1}, x])/s - (37*G[{0, 1, 1, 1, 0}, x])/(2*s) + 
    (I*Pi*G[{0, 1, 1, 1, 0}, x])/s + (4*G[{0, 1, 1, 1, 1}, x])/s - 
    (4*G[{1, 0, 0, 0, 0}, x])/s + (37*G[{1, 0, 0, 0, 1}, x])/(2*s) - 
    (I*Pi*G[{1, 0, 0, 0, 1}, x])/s + (37*G[{1, 0, 0, 1, 0}, x])/(2*s) - 
    ((6*I)*Pi*G[{1, 0, 0, 1, 0}, x])/s - (64*G[{1, 0, 0, 1, 1}, x])/s - 
    ((4*I)*Pi*G[{1, 0, 0, 1, 1}, x])/s + (199*G[{1, 0, 1, 0, 0}, x])/(6*s) + 
    ((3*I)*Pi*G[{1, 0, 1, 0, 0}, x])/s - (31*G[{1, 0, 1, 0, 1}, x])/(6*s) + 
    ((3*I)*Pi*G[{1, 0, 1, 0, 1}, x])/s - (31*G[{1, 0, 1, 1, 0}, x])/(6*s) + 
    ((4*I)*Pi*G[{1, 0, 1, 1, 0}, x])/s + (31*G[{1, 0, 1, 1, 1}, x])/(2*s) + 
    ((2*I)*Pi*G[{1, 0, 1, 1, 1}, x])/s + (103*G[{1, 1, 0, 0, 0}, x])/(6*s) - 
    ((6*I)*Pi*G[{1, 1, 0, 0, 0}, x])/s + (19*G[{1, 1, 0, 0, 1}, x])/(2*s) + 
    ((16*I)*Pi*G[{1, 1, 0, 0, 1}, x])/s + (19*G[{1, 1, 0, 1, 0}, x])/(2*s) + 
    ((6*I)*Pi*G[{1, 1, 0, 1, 0}, x])/s - (7*G[{1, 1, 0, 1, 1}, x])/(3*s) + 
    ((4*I)*Pi*G[{1, 1, 0, 1, 1}, x])/s - (73*G[{1, 1, 1, 0, 0}, x])/(6*s) - 
    ((2*I)*Pi*G[{1, 1, 1, 0, 0}, x])/s - (4*G[{1, 1, 1, 0, 1}, x])/(3*s) + 
    (I*Pi*G[{1, 1, 1, 0, 1}, x])/s - (4*G[{1, 1, 1, 1, 0}, x])/(3*s) - 
    G[{0, 0, 0, 1, 0, 1}, x]/s - G[{0, 0, 0, 1, 1, 0}, x]/s + 
    (3*G[{0, 0, 0, 1, 1, 1}, x])/s - (4*G[{0, 0, 1, 0, 0, 1}, x])/s - 
    (4*G[{0, 0, 1, 0, 1, 0}, x])/s - (2*G[{0, 0, 1, 0, 1, 1}, x])/s - 
    (24*G[{0, 0, 1, 1, 0, 0}, x])/s + (8*G[{0, 0, 1, 1, 0, 1}, x])/s + 
    (8*G[{0, 0, 1, 1, 1, 0}, x])/s - (2*G[{0, 0, 1, 1, 1, 1}, x])/s - 
    (2*G[{0, 1, 0, 0, 0, 1}, x])/s - (2*G[{0, 1, 0, 0, 1, 0}, x])/s - 
    (2*G[{0, 1, 0, 0, 1, 1}, x])/s - (7*G[{0, 1, 0, 1, 0, 0}, x])/s + 
    (4*G[{0, 1, 0, 1, 0, 1}, x])/s + (4*G[{0, 1, 0, 1, 1, 0}, x])/s - 
    (7*G[{0, 1, 0, 1, 1, 1}, x])/s + (4*G[{0, 1, 1, 0, 0, 1}, x])/s + 
    (4*G[{0, 1, 1, 0, 1, 0}, x])/s + (2*G[{0, 1, 1, 0, 1, 1}, x])/s + 
    G[{0, 1, 1, 1, 0, 0}, x]/s - G[{1, 0, 0, 0, 1, 1}, x]/s - 
    (2*G[{1, 0, 0, 1, 0, 0}, x])/s - (4*G[{1, 0, 0, 1, 0, 1}, x])/s - 
    (4*G[{1, 0, 0, 1, 1, 0}, x])/s + (7*G[{1, 0, 1, 0, 0, 0}, x])/s - 
    (4*G[{1, 0, 1, 0, 0, 1}, x])/s - (4*G[{1, 0, 1, 0, 1, 0}, x])/s + 
    (7*G[{1, 0, 1, 0, 1, 1}, x])/s + (2*G[{1, 0, 1, 1, 0, 0}, x])/s + 
    (2*G[{1, 0, 1, 1, 0, 1}, x])/s + (2*G[{1, 0, 1, 1, 1, 0}, x])/s + 
    (2*G[{1, 1, 0, 0, 0, 0}, x])/s - (8*G[{1, 1, 0, 0, 0, 1}, x])/s - 
    (8*G[{1, 1, 0, 0, 1, 0}, x])/s + (24*G[{1, 1, 0, 0, 1, 1}, x])/s + 
    (2*G[{1, 1, 0, 1, 0, 0}, x])/s + (4*G[{1, 1, 0, 1, 0, 1}, x])/s + 
    (4*G[{1, 1, 0, 1, 1, 0}, x])/s - (3*G[{1, 1, 1, 0, 0, 0}, x])/s + 
    G[{1, 1, 1, 0, 0, 1}, x]/s + G[{1, 1, 1, 0, 1, 0}, x]/s + 
    (16417*Zeta[3])/(108*s) + (((317*I)/2)*Pi*Zeta[3])/s - 
    (149*Pi^2*Zeta[3])/(9*s) + ((I/2)*Pi^3*Zeta[3])/s - 
    (59*G[{0}, x]*Zeta[3])/(36*s) + (((115*I)/6)*Pi*G[{0}, x]*Zeta[3])/s - 
    (3833*G[{1}, x]*Zeta[3])/(36*s) - (((547*I)/6)*Pi*G[{1}, x]*Zeta[3])/s + 
    (7*Pi^2*G[{1}, x]*Zeta[3])/(6*s) + (41*G[{0, 0}, x]*Zeta[3])/(2*s) + 
    (133*G[{0, 1}, x]*Zeta[3])/(2*s) + ((28*I)*Pi*G[{0, 1}, x]*Zeta[3])/s + 
    (7*G[{1, 0}, x]*Zeta[3])/s - ((8*I)*Pi*G[{1, 0}, x]*Zeta[3])/s - 
    (247*G[{1, 1}, x]*Zeta[3])/(6*s) + (7*G[{0, 0, 1}, x]*Zeta[3])/s + 
    (14*G[{0, 1, 0}, x]*Zeta[3])/s + (4*G[{0, 1, 1}, x]*Zeta[3])/s - 
    (9*G[{1, 0, 0}, x]*Zeta[3])/s - (13*G[{1, 0, 1}, x]*Zeta[3])/s - 
    (17*G[{1, 1, 0}, x]*Zeta[3])/s - (G[{1, 1, 1}, x]*Zeta[3])/s - 
    (29*Zeta[3]^2)/(2*s) + FF[x/s]*((221*Pi^2)/18 + ((5*I)/3)*Pi^3 + 
      (101*Pi^4)/120 - (8*Pi^2*G[{0}, x])/3 - ((5*I)/6)*Pi^3*G[{0}, x] - 
      (8*Pi^2*G[{1}, x])/3 + ((5*I)/6)*Pi^3*G[{1}, x] + 
      (221*G[{0, 0}, x])/9 + ((10*I)/3)*Pi*G[{0, 0}, x] + 
      (7*Pi^2*G[{0, 0}, x])/6 - (221*G[{0, 1}, x])/9 - 
      ((10*I)/3)*Pi*G[{0, 1}, x] - (7*Pi^2*G[{0, 1}, x])/6 - 
      (221*G[{1, 0}, x])/9 - ((10*I)/3)*Pi*G[{1, 0}, x] - 
      (7*Pi^2*G[{1, 0}, x])/6 + (221*G[{1, 1}, x])/9 + 
      ((10*I)/3)*Pi*G[{1, 1}, x] + (7*Pi^2*G[{1, 1}, x])/6 - 
      (28*G[{0, 0, 0}, x])/3 - I*Pi*G[{0, 0, 0}, x] + 
      (16*G[{0, 0, 1}, x])/3 - (5*I)*Pi*G[{0, 0, 1}, x] + 
      (16*G[{0, 1, 0}, x])/3 + (5*I)*Pi*G[{0, 1, 0}, x] - 
      (4*G[{0, 1, 1}, x])/3 + I*Pi*G[{0, 1, 1}, x] - (4*G[{1, 0, 0}, x])/3 + 
      I*Pi*G[{1, 0, 0}, x] + (16*G[{1, 0, 1}, x])/3 + 
      (5*I)*Pi*G[{1, 0, 1}, x] + (16*G[{1, 1, 0}, x])/3 - 
      (5*I)*Pi*G[{1, 1, 0}, x] - (28*G[{1, 1, 1}, x])/3 - 
      I*Pi*G[{1, 1, 1}, x] - G[{0, 0, 0, 0}, x] - 5*G[{0, 0, 1, 1}, x] + 
      5*G[{0, 1, 0, 0}, x] + G[{0, 1, 1, 1}, x] + G[{1, 0, 0, 0}, x] + 
      5*G[{1, 0, 1, 1}, x] - 5*G[{1, 1, 0, 0}, x] - G[{1, 1, 1, 1}, x] + 
      (20*Zeta[3])/3 + (14*I)*Pi*Zeta[3] + 5*G[{0}, x]*Zeta[3] - 
      5*G[{1}, x]*Zeta[3]) + (1265*Zeta[5])/(12*s) + 
    (((43*I)/2)*Pi*Zeta[5])/s - (63*G[{1}, x]*Zeta[5])/(2*s) + 
    FF[1/(s*(1 - x))]*(((947*I)/324)*Pi^3 + (767*Pi^4)/540 - 
      ((7*I)/27)*Pi^5 + (29*Pi^6)/135 + ((854*I)/9)*Pi*G[{0}, x] - 
      (8173*Pi^2*G[{0}, x])/324 - ((541*I)/108)*Pi^3*G[{0}, x] + 
      (107*Pi^4*G[{0}, x])/270 + (854*G[{0, 0}, x])/9 + 
      ((1055*I)/54)*Pi*G[{0, 0}, x] - (1765*Pi^2*G[{0, 0}, x])/108 + 
      ((1921*I)/108)*Pi*G[{0, 1}, x] + (97*Pi^2*G[{0, 1}, x])/36 + 
      (8*I)*Pi^3*G[{0, 1}, x] - (13*Pi^4*G[{0, 1}, x])/90 + 
      (I/4)*Pi*G[{1, 0}, x] - (155*G[{0, 0, 0}, x])/12 + 
      ((455*I)/36)*Pi*G[{0, 0, 0}, x] + (4*Pi^2*G[{0, 0, 0}, x])/3 + 
      (1921*G[{0, 0, 1}, x])/108 - ((1949*I)/36)*Pi*G[{0, 0, 1}, x] - 
      (19*Pi^2*G[{0, 0, 1}, x])/9 - ((22*I)/3)*Pi^3*G[{0, 0, 1}, x] + 
      (1921*G[{0, 1, 0}, x])/108 + ((239*I)/6)*Pi*G[{0, 1, 0}, x] - 
      (38*Pi^2*G[{0, 1, 0}, x])/3 - ((10*I)/3)*Pi^3*G[{0, 1, 0}, x] + 
      ((71*I)/9)*Pi*G[{0, 1, 1}, x] - (64*Pi^2*G[{0, 1, 1}, x])/9 - 
      I*Pi^3*G[{0, 1, 1}, x] + G[{1, 0, 0}, x]/4 - 6*G[{0, 0, 0, 0}, x] - 
      ((4*I)/3)*Pi*G[{0, 0, 0, 0}, x] + (671*G[{0, 0, 0, 1}, x])/36 - 
      ((82*I)/3)*Pi*G[{0, 0, 0, 1}, x] + (Pi^2*G[{0, 0, 0, 1}, x])/3 + 
      (671*G[{0, 0, 1, 0}, x])/36 + ((92*I)/3)*Pi*G[{0, 0, 1, 0}, x] - 
      (37*Pi^2*G[{0, 0, 1, 0}, x])/3 - (211*G[{0, 0, 1, 1}, x])/3 + 
      (36*I)*Pi*G[{0, 0, 1, 1}, x] + (25*Pi^2*G[{0, 0, 1, 1}, x])/3 + 
      (619*G[{0, 1, 0, 0}, x])/18 + ((52*I)/3)*Pi*G[{0, 1, 0, 0}, x] - 
      (20*Pi^2*G[{0, 1, 0, 0}, x])/3 + (71*G[{0, 1, 0, 1}, x])/9 + 
      ((188*I)/3)*Pi*G[{0, 1, 0, 1}, x] + (2*Pi^2*G[{0, 1, 0, 1}, x])/3 + 
      (71*G[{0, 1, 1, 0}, x])/9 - (16*I)*Pi*G[{0, 1, 1, 0}, x] + 
      (23*Pi^2*G[{0, 1, 1, 0}, x])/3 - (4*G[{0, 0, 0, 0, 1}, x])/3 - 
      (4*G[{0, 0, 0, 1, 0}, x])/3 + (2*I)*Pi*G[{0, 0, 0, 1, 0}, x] - 
      26*G[{0, 0, 0, 1, 1}, x] - (4*I)*Pi*G[{0, 0, 0, 1, 1}, x] + 
      (8*G[{0, 0, 1, 0, 0}, x])/3 + (8*I)*Pi*G[{0, 0, 1, 0, 0}, x] + 
      28*G[{0, 0, 1, 0, 1}, x] + (12*I)*Pi*G[{0, 0, 1, 0, 1}, x] + 
      28*G[{0, 0, 1, 1, 0}, x] + (56*I)*Pi*G[{0, 0, 1, 1, 0}, x] + 
      (112*G[{0, 0, 1, 1, 1}, x])/3 - (12*I)*Pi*G[{0, 0, 1, 1, 1}, x] + 
      4*G[{0, 1, 0, 0, 0}, x] + (4*I)*Pi*G[{0, 1, 0, 0, 0}, x] + 
      (40*G[{0, 1, 0, 0, 1}, x])/3 + (8*I)*Pi*G[{0, 1, 0, 0, 1}, x] + 
      (40*G[{0, 1, 0, 1, 0}, x])/3 + (12*I)*Pi*G[{0, 1, 0, 1, 0}, x] + 
      (148*G[{0, 1, 0, 1, 1}, x])/3 + (6*I)*Pi*G[{0, 1, 0, 1, 1}, x] - 
      16*G[{0, 1, 1, 0, 0}, x] - (8*I)*Pi*G[{0, 1, 1, 0, 0}, x] - 
      (12*I)*Pi*G[{0, 1, 1, 0, 1}, x] - (2*I)*Pi*G[{0, 1, 1, 1, 0}, x] + 
      2*G[{0, 0, 0, 1, 0, 1}, x] + 2*G[{0, 0, 0, 1, 1, 0}, x] - 
      6*G[{0, 0, 0, 1, 1, 1}, x] + 8*G[{0, 0, 1, 0, 0, 1}, x] + 
      8*G[{0, 0, 1, 0, 1, 0}, x] + 4*G[{0, 0, 1, 0, 1, 1}, x] + 
      72*G[{0, 0, 1, 1, 0, 0}, x] - 16*G[{0, 0, 1, 1, 0, 1}, x] - 
      16*G[{0, 0, 1, 1, 1, 0}, x] + 4*G[{0, 0, 1, 1, 1, 1}, x] + 
      4*G[{0, 1, 0, 0, 0, 1}, x] + 4*G[{0, 1, 0, 0, 1, 0}, x] + 
      4*G[{0, 1, 0, 0, 1, 1}, x] + 20*G[{0, 1, 0, 1, 0, 0}, x] - 
      8*G[{0, 1, 0, 1, 0, 1}, x] - 8*G[{0, 1, 0, 1, 1, 0}, x] + 
      14*G[{0, 1, 0, 1, 1, 1}, x] - 8*G[{0, 1, 1, 0, 0, 1}, x] - 
      8*G[{0, 1, 1, 0, 1, 0}, x] - 4*G[{0, 1, 1, 0, 1, 1}, x] - 
      2*G[{0, 1, 1, 1, 0, 0}, x] - (947*Zeta[3])/54 - 
      ((5101*I)/36)*Pi*Zeta[3] + (91*Pi^2*Zeta[3])/3 - I*Pi^3*Zeta[3] - 
      (2089*G[{0}, x]*Zeta[3])/36 - ((8*I)/3)*Pi*G[{0}, x]*Zeta[3] - 
      4*G[{0, 0}, x]*Zeta[3] - 70*G[{0, 1}, x]*Zeta[3] - 
      (68*I)*Pi*G[{0, 1}, x]*Zeta[3] + 10*G[{0, 0, 1}, x]*Zeta[3] - 
      40*G[{0, 1, 0}, x]*Zeta[3] - 8*G[{0, 1, 1}, x]*Zeta[3] + 53*Zeta[3]^2 - 
      (202*Zeta[5])/3 - (43*I)*Pi*Zeta[5]) + 
    FF[1/(s*x^2)]*(((854*I)/9)*Pi*G[{1}, x] - (8173*Pi^2*G[{1}, x])/324 + 
      ((767*I)/72)*Pi^3*G[{1}, x] - (19*Pi^4*G[{1}, x])/60 + 
      ((61*I)/90)*Pi^5*G[{1}, x] + (I/4)*Pi*G[{0, 1}, x] + 
      ((1921*I)/108)*Pi*G[{1, 0}, x] + (97*Pi^2*G[{1, 0}, x])/36 - 
      ((46*I)/9)*Pi^3*G[{1, 0}, x] + (31*Pi^4*G[{1, 0}, x])/180 + 
      (854*G[{1, 1}, x])/9 + ((1055*I)/54)*Pi*G[{1, 1}, x] - 
      (1765*Pi^2*G[{1, 1}, x])/108 + ((29*I)/3)*Pi^3*G[{1, 1}, x] - 
      (31*Pi^4*G[{1, 1}, x])/18 + G[{0, 1, 1}, x]/4 + 
      ((71*I)/9)*Pi*G[{1, 0, 0}, x] - (64*Pi^2*G[{1, 0, 0}, x])/9 + 
      ((2*I)/3)*Pi^3*G[{1, 0, 0}, x] + (1921*G[{1, 0, 1}, x])/108 + 
      ((239*I)/6)*Pi*G[{1, 0, 1}, x] - (38*Pi^2*G[{1, 0, 1}, x])/3 - 
      ((8*I)/3)*Pi^3*G[{1, 0, 1}, x] + (1921*G[{1, 1, 0}, x])/108 - 
      ((1949*I)/36)*Pi*G[{1, 1, 0}, x] - (19*Pi^2*G[{1, 1, 0}, x])/9 - 
      (155*G[{1, 1, 1}, x])/12 + ((455*I)/36)*Pi*G[{1, 1, 1}, x] + 
      (4*Pi^2*G[{1, 1, 1}, x])/3 + (I/3)*Pi^3*G[{1, 1, 1}, x] + 
      (71*G[{1, 0, 0, 1}, x])/9 - (16*I)*Pi*G[{1, 0, 0, 1}, x] + 
      (23*Pi^2*G[{1, 0, 0, 1}, x])/3 + (71*G[{1, 0, 1, 0}, x])/9 + 
      ((188*I)/3)*Pi*G[{1, 0, 1, 0}, x] + (2*Pi^2*G[{1, 0, 1, 0}, x])/3 + 
      (619*G[{1, 0, 1, 1}, x])/18 + ((52*I)/3)*Pi*G[{1, 0, 1, 1}, x] - 
      (20*Pi^2*G[{1, 0, 1, 1}, x])/3 - (211*G[{1, 1, 0, 0}, x])/3 + 
      (36*I)*Pi*G[{1, 1, 0, 0}, x] + (25*Pi^2*G[{1, 1, 0, 0}, x])/3 + 
      (671*G[{1, 1, 0, 1}, x])/36 + ((92*I)/3)*Pi*G[{1, 1, 0, 1}, x] - 
      (37*Pi^2*G[{1, 1, 0, 1}, x])/3 + (671*G[{1, 1, 1, 0}, x])/36 - 
      ((82*I)/3)*Pi*G[{1, 1, 1, 0}, x] + (Pi^2*G[{1, 1, 1, 0}, x])/3 - 
      6*G[{1, 1, 1, 1}, x] - ((4*I)/3)*Pi*G[{1, 1, 1, 1}, x] - 
      (2*I)*Pi*G[{1, 0, 0, 0, 1}, x] - (12*I)*Pi*G[{1, 0, 0, 1, 0}, x] - 
      16*G[{1, 0, 0, 1, 1}, x] - (8*I)*Pi*G[{1, 0, 0, 1, 1}, x] + 
      (148*G[{1, 0, 1, 0, 0}, x])/3 + (6*I)*Pi*G[{1, 0, 1, 0, 0}, x] + 
      (40*G[{1, 0, 1, 0, 1}, x])/3 + (12*I)*Pi*G[{1, 0, 1, 0, 1}, x] + 
      (40*G[{1, 0, 1, 1, 0}, x])/3 + (8*I)*Pi*G[{1, 0, 1, 1, 0}, x] + 
      4*G[{1, 0, 1, 1, 1}, x] + (4*I)*Pi*G[{1, 0, 1, 1, 1}, x] + 
      (112*G[{1, 1, 0, 0, 0}, x])/3 - (12*I)*Pi*G[{1, 1, 0, 0, 0}, x] + 
      28*G[{1, 1, 0, 0, 1}, x] + (56*I)*Pi*G[{1, 1, 0, 0, 1}, x] + 
      28*G[{1, 1, 0, 1, 0}, x] + (12*I)*Pi*G[{1, 1, 0, 1, 0}, x] + 
      (8*G[{1, 1, 0, 1, 1}, x])/3 + (8*I)*Pi*G[{1, 1, 0, 1, 1}, x] - 
      26*G[{1, 1, 1, 0, 0}, x] - (4*I)*Pi*G[{1, 1, 1, 0, 0}, x] - 
      (4*G[{1, 1, 1, 0, 1}, x])/3 + (2*I)*Pi*G[{1, 1, 1, 0, 1}, x] - 
      (4*G[{1, 1, 1, 1, 0}, x])/3 - 2*G[{1, 0, 0, 0, 1, 1}, x] - 
      4*G[{1, 0, 0, 1, 0, 0}, x] - 8*G[{1, 0, 0, 1, 0, 1}, x] - 
      8*G[{1, 0, 0, 1, 1, 0}, x] + 14*G[{1, 0, 1, 0, 0, 0}, x] - 
      8*G[{1, 0, 1, 0, 0, 1}, x] - 8*G[{1, 0, 1, 0, 1, 0}, x] + 
      20*G[{1, 0, 1, 0, 1, 1}, x] + 4*G[{1, 0, 1, 1, 0, 0}, x] + 
      4*G[{1, 0, 1, 1, 0, 1}, x] + 4*G[{1, 0, 1, 1, 1, 0}, x] + 
      4*G[{1, 1, 0, 0, 0, 0}, x] - 16*G[{1, 1, 0, 0, 0, 1}, x] - 
      16*G[{1, 1, 0, 0, 1, 0}, x] + 72*G[{1, 1, 0, 0, 1, 1}, x] + 
      4*G[{1, 1, 0, 1, 0, 0}, x] + 8*G[{1, 1, 0, 1, 0, 1}, x] + 
      8*G[{1, 1, 0, 1, 1, 0}, x] - 6*G[{1, 1, 1, 0, 0, 0}, x] + 
      2*G[{1, 1, 1, 0, 0, 1}, x] + 2*G[{1, 1, 1, 0, 1, 0}, x] - 
      152*G[{1}, x]*Zeta[3] - ((110*I)/3)*Pi*G[{1}, x]*Zeta[3] - 
      (11*Pi^2*G[{1}, x]*Zeta[3])/3 + (26*G[{1, 0}, x]*Zeta[3])/3 - 
      (16*I)*Pi*G[{1, 0}, x]*Zeta[3] - 62*G[{1, 1}, x]*Zeta[3] + 
      (24*I)*Pi*G[{1, 1}, x]*Zeta[3] - 18*G[{1, 0, 0}, x]*Zeta[3] - 
      44*G[{1, 0, 1}, x]*Zeta[3] - 34*G[{1, 1, 0}, x]*Zeta[3] - 
      2*G[{1, 1, 1}, x]*Zeta[3] - 108*G[{1}, x]*Zeta[5]) + 
    FF[1/(s*x)]*(((4603*I)/54)*Pi - (5675*Pi^2)/162 + ((1183*I)/72)*Pi^3 - 
      (22*Pi^4)/45 + ((61*I)/90)*Pi^5 + ((1069*I)/108)*Pi*G[{0}, x] + 
      (353*Pi^2*G[{0}, x])/36 - ((52*I)/9)*Pi^3*G[{0}, x] + 
      (31*Pi^4*G[{0}, x])/180 + (4603*G[{1}, x])/54 - 
      ((19871*I)/108)*Pi*G[{1}, x] + (2729*Pi^2*G[{1}, x])/81 - 
      ((2579*I)/216)*Pi^3*G[{1}, x] - (11*Pi^4*G[{1}, x])/12 - 
      ((23*I)/24)*Pi^5*G[{1}, x] + ((71*I)/9)*Pi*G[{0, 0}, x] - 
      (64*Pi^2*G[{0, 0}, x])/9 + ((2*I)/3)*Pi^3*G[{0, 0}, x] + 
      (1069*G[{0, 1}, x])/108 + ((116*I)/3)*Pi*G[{0, 1}, x] - 
      (497*Pi^2*G[{0, 1}, x])/24 - ((67*I)/12)*Pi^3*G[{0, 1}, x] + 
      (1069*G[{1, 0}, x])/108 - ((14855*I)/108)*Pi*G[{1, 0}, x] - 
      (2537*Pi^2*G[{1, 0}, x])/216 + ((50*I)/9)*Pi^3*G[{1, 0}, x] - 
      (31*Pi^4*G[{1, 0}, x])/120 - 211*G[{1, 1}, x] - 
      ((2423*I)/108)*Pi*G[{1, 1}, x] + (3557*Pi^2*G[{1, 1}, x])/108 - 
      ((535*I)/36)*Pi^3*G[{1, 1}, x] + (133*Pi^4*G[{1, 1}, x])/60 + 
      (71*G[{0, 0, 1}, x])/9 - (15*I)*Pi*G[{0, 0, 1}, x] + 
      (23*Pi^2*G[{0, 0, 1}, x])/3 + (71*G[{0, 1, 0}, x])/9 + 
      ((887*I)/12)*Pi*G[{0, 1, 0}, x] - (5*Pi^2*G[{0, 1, 0}, x])/6 + 
      (299*G[{0, 1, 1}, x])/9 + ((337*I)/12)*Pi*G[{0, 1, 1}, x] - 
      (13*Pi^2*G[{0, 1, 1}, x])/2 - (371*G[{1, 0, 0}, x])/3 + 
      ((289*I)/18)*Pi*G[{1, 0, 0}, x] + (589*Pi^2*G[{1, 0, 0}, x])/36 - 
      I*Pi^3*G[{1, 0, 0}, x] - (1235*G[{1, 0, 1}, x])/108 - 
      ((157*I)/6)*Pi*G[{1, 0, 1}, x] + (31*Pi^2*G[{1, 0, 1}, x])/3 + 
      ((7*I)/2)*Pi^3*G[{1, 0, 1}, x] - (1235*G[{1, 1, 0}, x])/108 + 
      (87*I)*Pi*G[{1, 1, 0}, x] + (215*Pi^2*G[{1, 1, 0}, x])/36 + 
      (55*G[{1, 1, 1}, x])/3 - ((259*I)/9)*Pi*G[{1, 1, 1}, x] - 
      (8*Pi^2*G[{1, 1, 1}, x])/3 - (I/2)*Pi^3*G[{1, 1, 1}, x] - 
      (2*I)*Pi*G[{0, 0, 0, 1}, x] - (12*I)*Pi*G[{0, 0, 1, 0}, x] - 
      15*G[{0, 0, 1, 1}, x] - (8*I)*Pi*G[{0, 0, 1, 1}, x] + 
      (160*G[{0, 1, 0, 0}, x])/3 + (5*I)*Pi*G[{0, 1, 0, 0}, x] + 
      (247*G[{0, 1, 0, 1}, x])/12 + ((25*I)/2)*Pi*G[{0, 1, 0, 1}, x] + 
      (247*G[{0, 1, 1, 0}, x])/12 + (22*I)*Pi*G[{0, 1, 1, 0}, x] + 
      (15*G[{0, 1, 1, 1}, x])/2 + (3*I)*Pi*G[{0, 1, 1, 1}, x] + 
      (70*G[{1, 0, 0, 0}, x])/3 - ((23*I)/2)*Pi*G[{1, 0, 0, 0}, x] + 
      (397*G[{1, 0, 0, 1}, x])/18 + ((167*I)/2)*Pi*G[{1, 0, 0, 1}, x] - 
      (23*Pi^2*G[{1, 0, 0, 1}, x])/2 + (397*G[{1, 0, 1, 0}, x])/18 - 
      ((469*I)/6)*Pi*G[{1, 0, 1, 0}, x] - Pi^2*G[{1, 0, 1, 0}, x] - 
      (478*G[{1, 0, 1, 1}, x])/9 - ((68*I)/3)*Pi*G[{1, 0, 1, 1}, x] + 
      9*Pi^2*G[{1, 0, 1, 1}, x] + (1115*G[{1, 1, 0, 0}, x])/9 - 
      (56*I)*Pi*G[{1, 1, 0, 0}, x] - (25*Pi^2*G[{1, 1, 0, 0}, x])/2 - 
      (376*G[{1, 1, 0, 1}, x])/9 - ((299*I)/6)*Pi*G[{1, 1, 0, 1}, x] + 
      (33*Pi^2*G[{1, 1, 0, 1}, x])/2 - (376*G[{1, 1, 1, 0}, x])/9 + 
      ((233*I)/6)*Pi*G[{1, 1, 1, 0}, x] - (Pi^2*G[{1, 1, 1, 0}, x])/2 + 
      13*G[{1, 1, 1, 1}, x] + ((8*I)/3)*Pi*G[{1, 1, 1, 1}, x] - 
      2*G[{0, 0, 0, 1, 1}, x] - 4*G[{0, 0, 1, 0, 0}, x] - 
      8*G[{0, 0, 1, 0, 1}, x] - 8*G[{0, 0, 1, 1, 0}, x] + 
      14*G[{0, 1, 0, 0, 0}, x] - 9*G[{0, 1, 0, 0, 1}, x] - 
      9*G[{0, 1, 0, 1, 0}, x] + (43*G[{0, 1, 0, 1, 1}, x])/2 + 
      19*G[{0, 1, 1, 0, 0}, x] + 3*G[{0, 1, 1, 0, 1}, x] + 
      3*G[{0, 1, 1, 1, 0}, x] + 4*G[{1, 0, 0, 0, 0}, x] - 
      (31*G[{1, 0, 0, 0, 1}, x])/2 + (3*I)*Pi*G[{1, 0, 0, 0, 1}, x] - 
      (31*G[{1, 0, 0, 1, 0}, x])/2 + (18*I)*Pi*G[{1, 0, 0, 1, 0}, x] + 
      99*G[{1, 0, 0, 1, 1}, x] + (12*I)*Pi*G[{1, 0, 0, 1, 1}, x] - 
      61*G[{1, 0, 1, 0, 0}, x] - (9*I)*Pi*G[{1, 0, 1, 0, 0}, x] - 
      (103*G[{1, 0, 1, 0, 1}, x])/6 - (15*I)*Pi*G[{1, 0, 1, 0, 1}, x] - 
      (103*G[{1, 0, 1, 1, 0}, x])/6 - (12*I)*Pi*G[{1, 0, 1, 1, 0}, x] - 
      (11*G[{1, 0, 1, 1, 1}, x])/2 - (6*I)*Pi*G[{1, 0, 1, 1, 1}, x] - 
      (109*G[{1, 1, 0, 0, 0}, x])/2 + (18*I)*Pi*G[{1, 1, 0, 0, 0}, x] - 
      (91*G[{1, 1, 0, 0, 1}, x])/2 - (72*I)*Pi*G[{1, 1, 0, 0, 1}, x] - 
      (91*G[{1, 1, 0, 1, 0}, x])/2 - (18*I)*Pi*G[{1, 1, 0, 1, 0}, x] - 
      (13*G[{1, 1, 0, 1, 1}, x])/3 - (12*I)*Pi*G[{1, 1, 0, 1, 1}, x] + 
      (217*G[{1, 1, 1, 0, 0}, x])/6 + (6*I)*Pi*G[{1, 1, 1, 0, 0}, x] + 
      (8*G[{1, 1, 1, 0, 1}, x])/3 - (3*I)*Pi*G[{1, 1, 1, 0, 1}, x] + 
      (8*G[{1, 1, 1, 1, 0}, x])/3 + 3*G[{1, 0, 0, 0, 1, 1}, x] + 
      6*G[{1, 0, 0, 1, 0, 0}, x] + 12*G[{1, 0, 0, 1, 0, 1}, x] + 
      12*G[{1, 0, 0, 1, 1, 0}, x] - 21*G[{1, 0, 1, 0, 0, 0}, x] + 
      12*G[{1, 0, 1, 0, 0, 1}, x] + 12*G[{1, 0, 1, 0, 1, 0}, x] - 
      27*G[{1, 0, 1, 0, 1, 1}, x] - 6*G[{1, 0, 1, 1, 0, 0}, x] - 
      6*G[{1, 0, 1, 1, 0, 1}, x] - 6*G[{1, 0, 1, 1, 1, 0}, x] - 
      6*G[{1, 1, 0, 0, 0, 0}, x] + 24*G[{1, 1, 0, 0, 0, 1}, x] + 
      24*G[{1, 1, 0, 0, 1, 0}, x] - 96*G[{1, 1, 0, 0, 1, 1}, x] - 
      6*G[{1, 1, 0, 1, 0, 0}, x] - 12*G[{1, 1, 0, 1, 0, 1}, x] - 
      12*G[{1, 1, 0, 1, 1, 0}, x] + 9*G[{1, 1, 1, 0, 0, 0}, x] - 
      3*G[{1, 1, 1, 0, 0, 1}, x] - 3*G[{1, 1, 1, 0, 1, 0}, x] - 
      (536*Zeta[3])/3 - ((62*I)/3)*Pi*Zeta[3] - (11*Pi^2*Zeta[3])/3 + 
      (80*G[{0}, x]*Zeta[3])/3 - (16*I)*Pi*G[{0}, x]*Zeta[3] + 
      (1811*G[{1}, x]*Zeta[3])/9 + ((443*I)/6)*Pi*G[{1}, x]*Zeta[3] + 
      (5*Pi^2*G[{1}, x]*Zeta[3])/2 - 18*G[{0, 0}, x]*Zeta[3] - 
      (67*G[{0, 1}, x]*Zeta[3])/2 - (176*G[{1, 0}, x]*Zeta[3])/3 + 
      (24*I)*Pi*G[{1, 0}, x]*Zeta[3] + (571*G[{1, 1}, x]*Zeta[3])/6 - 
      (24*I)*Pi*G[{1, 1}, x]*Zeta[3] + 27*G[{1, 0, 0}, x]*Zeta[3] + 
      57*G[{1, 0, 1}, x]*Zeta[3] + 51*G[{1, 1, 0}, x]*Zeta[3] + 
      3*G[{1, 1, 1}, x]*Zeta[3] - 108*Zeta[5] + (279*G[{1}, x]*Zeta[5])/2)) + 
  COLOR[CF^3]*((-63*Pi^2)/(8*s) + (((4405*I)/144)*Pi^3)/s - (7*Pi^4)/(10*s) + 
    (((4153*I)/2160)*Pi^5)/s + (31*Pi^6)/(840*s) + 
    (11095*G[{0}, x])/(192*s) - (((515*I)/96)*Pi*G[{0}, x])/s - 
    (2251*Pi^2*G[{0}, x])/(288*s) - (((211*I)/18)*Pi^3*G[{0}, x])/s - 
    (2057*Pi^4*G[{0}, x])/(576*s) - (((41*I)/96)*Pi^5*G[{0}, x])/s - 
    (11095*G[{1}, x])/(192*s) + (((515*I)/96)*Pi*G[{1}, x])/s + 
    (1099*Pi^2*G[{1}, x])/(288*s) - (((137*I)/18)*Pi^3*G[{1}, x])/s + 
    (5159*Pi^4*G[{1}, x])/(960*s) + (((149*I)/480)*Pi^5*G[{1}, x])/s - 
    (2531*G[{0, 0}, x])/(96*s) + (((22*I)/3)*Pi*G[{0, 0}, x])/s + 
    (1741*Pi^2*G[{0, 0}, x])/(144*s) + (((45*I)/2)*Pi^3*G[{0, 0}, x])/s + 
    (1861*Pi^4*G[{0, 0}, x])/(1440*s) + (63*G[{0, 1}, x])/(4*s) - 
    (((1001*I)/8)*Pi*G[{0, 1}, x])/s - (163*Pi^2*G[{0, 1}, x])/(6*s) + 
    (((89*I)/72)*Pi^3*G[{0, 1}, x])/s - (17*Pi^4*G[{0, 1}, x])/(45*s) + 
    (63*G[{1, 0}, x])/(4*s) - (((701*I)/24)*Pi*G[{1, 0}, x])/s + 
    (149*Pi^2*G[{1, 0}, x])/(6*s) - (((931*I)/72)*Pi^3*G[{1, 0}, x])/s + 
    (41*Pi^4*G[{1, 0}, x])/(120*s) - (493*G[{1, 1}, x])/(96*s) + 
    ((147*I)*Pi*G[{1, 1}, x])/s - (1405*Pi^2*G[{1, 1}, x])/(144*s) - 
    (((53*I)/9)*Pi^3*G[{1, 1}, x])/s - (1937*Pi^4*G[{1, 1}, x])/(1440*s) - 
    (337*G[{0, 0, 0}, x])/(6*s) - (((515*I)/6)*Pi*G[{0, 0, 0}, x])/s - 
    (149*Pi^2*G[{0, 0, 0}, x])/(24*s) - (((59*I)/12)*Pi^3*G[{0, 0, 0}, x])/
     s + (233*G[{0, 0, 1}, x])/(4*s) - (((247*I)/6)*Pi*G[{0, 0, 1}, x])/s + 
    (425*Pi^2*G[{0, 0, 1}, x])/(18*s) + (((17*I)/6)*Pi^3*G[{0, 0, 1}, x])/s + 
    (233*G[{0, 1, 0}, x])/(4*s) + (((371*I)/6)*Pi*G[{0, 1, 0}, x])/s + 
    (221*Pi^2*G[{0, 1, 0}, x])/(18*s) + (((37*I)/12)*Pi^3*G[{0, 1, 0}, x])/
     s - (1407*G[{0, 1, 1}, x])/(8*s) + (((1103*I)/12)*Pi*G[{0, 1, 1}, x])/
     s - (167*Pi^2*G[{0, 1, 1}, x])/(72*s) + (I*Pi^3*G[{0, 1, 1}, x])/s + 
    (685*G[{1, 0, 0}, x])/(24*s) + (((325*I)/12)*Pi*G[{1, 0, 0}, x])/s + 
    (167*Pi^2*G[{1, 0, 0}, x])/(72*s) - (((19*I)/6)*Pi^3*G[{1, 0, 0}, x])/s - 
    (201*G[{1, 0, 1}, x])/(4*s) + (((223*I)/6)*Pi*G[{1, 0, 1}, x])/s - 
    (221*Pi^2*G[{1, 0, 1}, x])/(18*s) - (((25*I)/12)*Pi^3*G[{1, 0, 1}, x])/
     s - (201*G[{1, 1, 0}, x])/(4*s) - (((11*I)/6)*Pi*G[{1, 1, 0}, x])/s - 
    (425*Pi^2*G[{1, 1, 0}, x])/(18*s) - ((I/6)*Pi^3*G[{1, 1, 0}, x])/s + 
    (375*G[{1, 1, 1}, x])/(2*s) - (((535*I)/6)*Pi*G[{1, 1, 1}, x])/s + 
    (149*Pi^2*G[{1, 1, 1}, x])/(24*s) + (((19*I)/12)*Pi^3*G[{1, 1, 1}, x])/
     s - (147*G[{0, 0, 0, 0}, x])/(4*s) + ((103*I)*Pi*G[{0, 0, 0, 0}, x])/s - 
    (7*Pi^2*G[{0, 0, 0, 0}, x])/(4*s) + FF[1/(s*(1 - x)^2)]*
     (-(Pi^2*G[{0, 0}, x]) + (3*I)*Pi*G[{0, 0, 0}, x] + 
      3*G[{0, 0, 0, 0}, x]) - (118*G[{0, 0, 0, 1}, x])/(3*s) + 
    ((16*I)*Pi*G[{0, 0, 0, 1}, x])/s - (13*Pi^2*G[{0, 0, 0, 1}, x])/(3*s) - 
    (118*G[{0, 0, 1, 0}, x])/(3*s) - (((251*I)/3)*Pi*G[{0, 0, 1, 0}, x])/s - 
    (Pi^2*G[{0, 0, 1, 0}, x])/(2*s) - (37*G[{0, 0, 1, 1}, x])/(3*s) - 
    (((341*I)/6)*Pi*G[{0, 0, 1, 1}, x])/s + (7*Pi^2*G[{0, 0, 1, 1}, x])/
     (6*s) + (49*G[{0, 1, 0, 0}, x])/(2*s) - ((74*I)*Pi*G[{0, 1, 0, 0}, x])/
     s + (5*Pi^2*G[{0, 1, 0, 0}, x])/(12*s) + (161*G[{0, 1, 0, 1}, x])/
     (6*s) - (((77*I)/2)*Pi*G[{0, 1, 0, 1}, x])/s + 
    (13*Pi^2*G[{0, 1, 0, 1}, x])/(6*s) + (161*G[{0, 1, 1, 0}, x])/(6*s) + 
    (((95*I)/3)*Pi*G[{0, 1, 1, 0}, x])/s + (Pi^2*G[{0, 1, 1, 0}, x])/s + 
    (377*G[{0, 1, 1, 1}, x])/(6*s) + (((161*I)/6)*Pi*G[{0, 1, 1, 1}, x])/s + 
    (Pi^2*G[{0, 1, 1, 1}, x])/(3*s) + (757*G[{1, 0, 0, 0}, x])/(6*s) - 
    (((161*I)/6)*Pi*G[{1, 0, 0, 0}, x])/s - (Pi^2*G[{1, 0, 0, 0}, x])/(3*s) - 
    (581*G[{1, 0, 0, 1}, x])/(6*s) - (((95*I)/3)*Pi*G[{1, 0, 0, 1}, x])/s - 
    (Pi^2*G[{1, 0, 0, 1}, x])/s - (581*G[{1, 0, 1, 0}, x])/(6*s) + 
    (((77*I)/2)*Pi*G[{1, 0, 1, 0}, x])/s - (13*Pi^2*G[{1, 0, 1, 0}, x])/
     (6*s) + (289*G[{1, 0, 1, 1}, x])/(2*s) + ((74*I)*Pi*G[{1, 0, 1, 1}, x])/
     s - (5*Pi^2*G[{1, 0, 1, 1}, x])/(12*s) - (302*G[{1, 1, 0, 0}, x])/
     (3*s) + (((341*I)/6)*Pi*G[{1, 1, 0, 0}, x])/s - 
    (7*Pi^2*G[{1, 1, 0, 0}, x])/(6*s) + (328*G[{1, 1, 0, 1}, x])/(3*s) + 
    (((251*I)/3)*Pi*G[{1, 1, 0, 1}, x])/s + (Pi^2*G[{1, 1, 0, 1}, x])/(2*s) + 
    (328*G[{1, 1, 1, 0}, x])/(3*s) - ((16*I)*Pi*G[{1, 1, 1, 0}, x])/s + 
    (13*Pi^2*G[{1, 1, 1, 0}, x])/(3*s) - (833*G[{1, 1, 1, 1}, x])/(4*s) - 
    ((103*I)*Pi*G[{1, 1, 1, 1}, x])/s + (7*Pi^2*G[{1, 1, 1, 1}, x])/(4*s) + 
    FF[1/(s*x^3)]*(-(Pi^2*G[{1, 1}, x]) + (3*I)*Pi*G[{1, 1, 1}, x] + 
      3*G[{1, 1, 1, 1}, x]) + (135*G[{0, 0, 0, 0, 0}, x])/(2*s) - 
    ((17*I)*Pi*G[{0, 0, 0, 0, 0}, x])/s + (37*G[{0, 0, 0, 0, 1}, x])/s - 
    ((6*I)*Pi*G[{0, 0, 0, 0, 1}, x])/s + (37*G[{0, 0, 0, 1, 0}, x])/s + 
    ((14*I)*Pi*G[{0, 0, 0, 1, 0}, x])/s - (18*G[{0, 0, 0, 1, 1}, x])/s + 
    ((31*I)*Pi*G[{0, 0, 0, 1, 1}, x])/s - (61*G[{0, 0, 1, 0, 0}, x])/(2*s) + 
    ((20*I)*Pi*G[{0, 0, 1, 0, 0}, x])/s - (301*G[{0, 0, 1, 0, 1}, x])/(6*s) + 
    ((3*I)*Pi*G[{0, 0, 1, 0, 1}, x])/s - (301*G[{0, 0, 1, 1, 0}, x])/(6*s) - 
    ((13*I)*Pi*G[{0, 0, 1, 1, 0}, x])/s - (11*G[{0, 0, 1, 1, 1}, x])/(3*s) + 
    ((12*I)*Pi*G[{0, 0, 1, 1, 1}, x])/s - (44*G[{0, 1, 0, 0, 0}, x])/s + 
    ((3*I)*Pi*G[{0, 1, 0, 0, 0}, x])/s - (63*G[{0, 1, 0, 0, 1}, x])/(2*s) + 
    ((4*I)*Pi*G[{0, 1, 0, 0, 1}, x])/s - (63*G[{0, 1, 0, 1, 0}, x])/(2*s) - 
    ((2*I)*Pi*G[{0, 1, 0, 1, 0}, x])/s - (7*G[{0, 1, 0, 1, 1}, x])/s - 
    ((11*I)*Pi*G[{0, 1, 0, 1, 1}, x])/s - (65*G[{0, 1, 1, 0, 0}, x])/(3*s) + 
    ((8*I)*Pi*G[{0, 1, 1, 0, 0}, x])/s + (160*G[{0, 1, 1, 0, 1}, x])/(3*s) - 
    ((16*I)*Pi*G[{0, 1, 1, 0, 1}, x])/s + (160*G[{0, 1, 1, 1, 0}, x])/(3*s) - 
    ((3*I)*Pi*G[{0, 1, 1, 1, 0}, x])/s - (53*G[{0, 1, 1, 1, 1}, x])/(2*s) + 
    ((8*I)*Pi*G[{0, 1, 1, 1, 1}, x])/s + (53*G[{1, 0, 0, 0, 0}, x])/(2*s) - 
    ((8*I)*Pi*G[{1, 0, 0, 0, 0}, x])/s - (160*G[{1, 0, 0, 0, 1}, x])/(3*s) + 
    ((3*I)*Pi*G[{1, 0, 0, 0, 1}, x])/s - (160*G[{1, 0, 0, 1, 0}, x])/(3*s) + 
    ((16*I)*Pi*G[{1, 0, 0, 1, 0}, x])/s + (65*G[{1, 0, 0, 1, 1}, x])/(3*s) - 
    ((8*I)*Pi*G[{1, 0, 0, 1, 1}, x])/s + (7*G[{1, 0, 1, 0, 0}, x])/s + 
    ((11*I)*Pi*G[{1, 0, 1, 0, 0}, x])/s + (63*G[{1, 0, 1, 0, 1}, x])/(2*s) + 
    ((2*I)*Pi*G[{1, 0, 1, 0, 1}, x])/s + (63*G[{1, 0, 1, 1, 0}, x])/(2*s) - 
    ((4*I)*Pi*G[{1, 0, 1, 1, 0}, x])/s + (44*G[{1, 0, 1, 1, 1}, x])/s - 
    ((3*I)*Pi*G[{1, 0, 1, 1, 1}, x])/s + (11*G[{1, 1, 0, 0, 0}, x])/(3*s) - 
    ((12*I)*Pi*G[{1, 1, 0, 0, 0}, x])/s + (301*G[{1, 1, 0, 0, 1}, x])/(6*s) + 
    ((13*I)*Pi*G[{1, 1, 0, 0, 1}, x])/s + (301*G[{1, 1, 0, 1, 0}, x])/(6*s) - 
    ((3*I)*Pi*G[{1, 1, 0, 1, 0}, x])/s + (61*G[{1, 1, 0, 1, 1}, x])/(2*s) - 
    ((20*I)*Pi*G[{1, 1, 0, 1, 1}, x])/s + (18*G[{1, 1, 1, 0, 0}, x])/s - 
    ((31*I)*Pi*G[{1, 1, 1, 0, 0}, x])/s - (37*G[{1, 1, 1, 0, 1}, x])/s - 
    ((14*I)*Pi*G[{1, 1, 1, 0, 1}, x])/s - (37*G[{1, 1, 1, 1, 0}, x])/s + 
    ((6*I)*Pi*G[{1, 1, 1, 1, 0}, x])/s - (135*G[{1, 1, 1, 1, 1}, x])/(2*s) + 
    ((17*I)*Pi*G[{1, 1, 1, 1, 1}, x])/s - (23*G[{0, 0, 0, 0, 0, 0}, x])/s + 
    (6*G[{0, 0, 0, 0, 0, 1}, x])/s + (6*G[{0, 0, 0, 0, 1, 0}, x])/s - 
    (12*G[{0, 0, 0, 0, 1, 1}, x])/s + (25*G[{0, 0, 0, 1, 0, 0}, x])/s - 
    (11*G[{0, 0, 0, 1, 0, 1}, x])/s - (11*G[{0, 0, 0, 1, 1, 0}, x])/s + 
    (42*G[{0, 0, 0, 1, 1, 1}, x])/s + (12*G[{0, 0, 1, 0, 0, 0}, x])/s + 
    (8*G[{0, 0, 1, 0, 0, 1}, x])/s + (8*G[{0, 0, 1, 0, 1, 0}, x])/s - 
    (5*G[{0, 0, 1, 0, 1, 1}, x])/s + (13*G[{0, 0, 1, 1, 0, 0}, x])/s - 
    (26*G[{0, 0, 1, 1, 0, 1}, x])/s - (26*G[{0, 0, 1, 1, 1, 0}, x])/s + 
    (38*G[{0, 0, 1, 1, 1, 1}, x])/s - (3*G[{0, 1, 0, 0, 0, 0}, x])/s + 
    (6*G[{0, 1, 0, 0, 0, 1}, x])/s + (6*G[{0, 1, 0, 0, 1, 0}, x])/s - 
    (2*G[{0, 1, 0, 0, 1, 1}, x])/s - G[{0, 1, 0, 1, 0, 0}, x]/s - 
    G[{0, 1, 0, 1, 0, 1}, x]/s - G[{0, 1, 0, 1, 1, 0}, x]/s - 
    (10*G[{0, 1, 0, 1, 1, 1}, x])/s + (22*G[{0, 1, 1, 0, 0, 0}, x])/s - 
    (14*G[{0, 1, 1, 0, 0, 1}, x])/s - (14*G[{0, 1, 1, 0, 1, 0}, x])/s - 
    (2*G[{0, 1, 1, 0, 1, 1}, x])/s - (11*G[{0, 1, 1, 1, 0, 0}, x])/s + 
    (8*G[{0, 1, 1, 1, 0, 1}, x])/s + (8*G[{0, 1, 1, 1, 1, 0}, x])/s - 
    (8*G[{1, 0, 0, 0, 0, 1}, x])/s - (8*G[{1, 0, 0, 0, 1, 0}, x])/s + 
    (11*G[{1, 0, 0, 0, 1, 1}, x])/s + (2*G[{1, 0, 0, 1, 0, 0}, x])/s + 
    (14*G[{1, 0, 0, 1, 0, 1}, x])/s + (14*G[{1, 0, 0, 1, 1, 0}, x])/s - 
    (22*G[{1, 0, 0, 1, 1, 1}, x])/s + (10*G[{1, 0, 1, 0, 0, 0}, x])/s + 
    G[{1, 0, 1, 0, 0, 1}, x]/s + G[{1, 0, 1, 0, 1, 0}, x]/s + 
    G[{1, 0, 1, 0, 1, 1}, x]/s + (2*G[{1, 0, 1, 1, 0, 0}, x])/s - 
    (6*G[{1, 0, 1, 1, 0, 1}, x])/s - (6*G[{1, 0, 1, 1, 1, 0}, x])/s + 
    (3*G[{1, 0, 1, 1, 1, 1}, x])/s - (38*G[{1, 1, 0, 0, 0, 0}, x])/s + 
    (26*G[{1, 1, 0, 0, 0, 1}, x])/s + (26*G[{1, 1, 0, 0, 1, 0}, x])/s - 
    (13*G[{1, 1, 0, 0, 1, 1}, x])/s + (5*G[{1, 1, 0, 1, 0, 0}, x])/s - 
    (8*G[{1, 1, 0, 1, 0, 1}, x])/s - (8*G[{1, 1, 0, 1, 1, 0}, x])/s - 
    (12*G[{1, 1, 0, 1, 1, 1}, x])/s - (42*G[{1, 1, 1, 0, 0, 0}, x])/s + 
    (11*G[{1, 1, 1, 0, 0, 1}, x])/s + (11*G[{1, 1, 1, 0, 1, 0}, x])/s - 
    (25*G[{1, 1, 1, 0, 1, 1}, x])/s + (12*G[{1, 1, 1, 1, 0, 0}, x])/s - 
    (6*G[{1, 1, 1, 1, 0, 1}, x])/s - (6*G[{1, 1, 1, 1, 1, 0}, x])/s + 
    (23*G[{1, 1, 1, 1, 1, 1}, x])/s + (1005*Zeta[3])/(8*s) - 
    (((63*I)/4)*Pi*Zeta[3])/s + (11*Pi^2*Zeta[3])/(8*s) - 
    (((23*I)/6)*Pi^3*Zeta[3])/s - (649*G[{0}, x]*Zeta[3])/(12*s) - 
    ((25*I)*Pi*G[{0}, x]*Zeta[3])/s - (25*Pi^2*G[{0}, x]*Zeta[3])/(6*s) + 
    (697*G[{1}, x]*Zeta[3])/(12*s) + (((165*I)/2)*Pi*G[{1}, x]*Zeta[3])/s + 
    (41*Pi^2*G[{1}, x]*Zeta[3])/(12*s) + (37*G[{0, 0}, x]*Zeta[3])/(2*s) + 
    ((19*I)*Pi*G[{0, 0}, x]*Zeta[3])/s + (85*G[{0, 1}, x]*Zeta[3])/(2*s) + 
    (I*Pi*G[{0, 1}, x]*Zeta[3])/s + (83*G[{1, 0}, x]*Zeta[3])/(3*s) - 
    ((3*I)*Pi*G[{1, 0}, x]*Zeta[3])/s - (709*G[{1, 1}, x]*Zeta[3])/(6*s) - 
    ((45*I)*Pi*G[{1, 1}, x]*Zeta[3])/s + (12*G[{0, 0, 0}, x]*Zeta[3])/s + 
    (5*G[{0, 0, 1}, x]*Zeta[3])/s + (10*G[{0, 1, 0}, x]*Zeta[3])/s + 
    (20*G[{0, 1, 1}, x]*Zeta[3])/s - (7*G[{1, 0, 0}, x]*Zeta[3])/s - 
    (16*G[{1, 0, 1}, x]*Zeta[3])/s - (21*G[{1, 1, 0}, x]*Zeta[3])/s + 
    (8*G[{1, 1, 1}, x]*Zeta[3])/s - (19*Zeta[3]^2)/s + 
    FF[x/s]*((63*Pi^2)/8 - ((463*I)/12)*Pi^3 - (329*Pi^4)/80 + 
      2*Pi^2*G[{0}, x] + ((155*I)/12)*Pi^3*G[{0}, x] + 2*Pi^2*G[{1}, x] + 
      ((13*I)/12)*Pi^3*G[{1}, x] + (63*G[{0, 0}, x])/4 - 
      ((463*I)/6)*Pi*G[{0, 0}, x] - (7*Pi^2*G[{0, 0}, x])/6 - 
      (63*G[{0, 1}, x])/4 + ((463*I)/6)*Pi*G[{0, 1}, x] + 
      (7*Pi^2*G[{0, 1}, x])/6 - (63*G[{1, 0}, x])/4 + 
      ((463*I)/6)*Pi*G[{1, 0}, x] + (7*Pi^2*G[{1, 0}, x])/6 + 
      (63*G[{1, 1}, x])/4 - ((463*I)/6)*Pi*G[{1, 1}, x] - 
      (7*Pi^2*G[{1, 1}, x])/6 - (197*G[{0, 0, 0}, x])/3 + 
      ((175*I)/2)*Pi*G[{0, 0, 0}, x] - 4*G[{0, 0, 1}, x] + 
      ((43*I)/2)*Pi*G[{0, 0, 1}, x] - 4*G[{0, 1, 0}, x] - 
      ((99*I)/2)*Pi*G[{0, 1, 0}, x] + (221*G[{0, 1, 1}, x])/3 - 
      ((119*I)/2)*Pi*G[{0, 1, 1}, x] + (221*G[{1, 0, 0}, x])/3 - 
      ((119*I)/2)*Pi*G[{1, 0, 0}, x] - 4*G[{1, 0, 1}, x] - 
      ((99*I)/2)*Pi*G[{1, 0, 1}, x] - 4*G[{1, 1, 0}, x] + 
      ((43*I)/2)*Pi*G[{1, 1, 0}, x] - (197*G[{1, 1, 1}, x])/3 + 
      ((175*I)/2)*Pi*G[{1, 1, 1}, x] + (245*G[{0, 0, 0, 0}, x])/2 - 
      35*G[{0, 0, 0, 1}, x] - 35*G[{0, 0, 1, 0}, x] + 
      (113*G[{0, 0, 1, 1}, x])/2 - (169*G[{0, 1, 0, 0}, x])/2 + 
      35*G[{0, 1, 0, 1}, x] + 35*G[{0, 1, 1, 0}, x] - 
      (189*G[{0, 1, 1, 1}, x])/2 - (189*G[{1, 0, 0, 0}, x])/2 + 
      35*G[{1, 0, 0, 1}, x] + 35*G[{1, 0, 1, 0}, x] - 
      (169*G[{1, 0, 1, 1}, x])/2 + (113*G[{1, 1, 0, 0}, x])/2 - 
      35*G[{1, 1, 0, 1}, x] - 35*G[{1, 1, 1, 0}, x] + 
      (245*G[{1, 1, 1, 1}, x])/2 - (233*Zeta[3])/3 - (61*I)*Pi*Zeta[3] - 
      (43*G[{0}, x]*Zeta[3])/2 + (99*G[{1}, x]*Zeta[3])/2) - 
    (617*Zeta[5])/(12*s) - (((5*I)/2)*Pi*Zeta[5])/s - 
    (36*G[{0}, x]*Zeta[5])/s + (58*G[{1}, x]*Zeta[5])/s + 
    FF[1/(s*(1 - x))]*(((757*I)/72)*Pi^3 - (89*Pi^4)/60 - 
      ((937*I)/432)*Pi^5 - (5263*Pi^6)/7560 + ((9121*I)/96)*Pi*G[{0}, x] - 
      (349*Pi^2*G[{0}, x])/72 + ((5803*I)/144)*Pi^3*G[{0}, x] + 
      (275*Pi^4*G[{0}, x])/144 + ((443*I)/480)*Pi^5*G[{0}, x] - 
      I*Pi^3*G[{1}, x] + (Pi^4*G[{1}, x])/10 + (9121*G[{0, 0}, x])/96 - 
      ((1681*I)/12)*Pi*G[{0, 0}, x] + (1079*Pi^2*G[{0, 0}, x])/144 - 
      ((449*I)/24)*Pi^3*G[{0, 0}, x] - (8267*Pi^4*G[{0, 0}, x])/1440 + 
      ((1099*I)/12)*Pi*G[{0, 1}, x] + (31*Pi^2*G[{0, 1}, x])/6 - 
      ((581*I)/36)*Pi^3*G[{0, 1}, x] + (121*Pi^4*G[{0, 1}, x])/180 + 
      ((57*I)/2)*Pi*G[{1, 0}, x] + Pi^2*G[{1, 0}, x] - 
      ((61*I)/36)*Pi^3*G[{1, 0}, x] - (1399*G[{0, 0, 0}, x])/6 + 
      ((317*I)/3)*Pi*G[{0, 0, 0}, x] + (49*Pi^2*G[{0, 0, 0}, x])/6 + 
      ((253*I)/12)*Pi^3*G[{0, 0, 0}, x] + (1099*G[{0, 0, 1}, x])/12 - 
      ((317*I)/6)*Pi*G[{0, 0, 1}, x] - (359*Pi^2*G[{0, 0, 1}, x])/36 + 
      ((11*I)/6)*Pi^3*G[{0, 0, 1}, x] + (1099*G[{0, 1, 0}, x])/12 - 
      ((269*I)/4)*Pi*G[{0, 1, 0}, x] - (119*Pi^2*G[{0, 1, 0}, x])/36 + 
      (I/12)*Pi^3*G[{0, 1, 0}, x] + ((50*I)/3)*Pi*G[{0, 1, 1}, x] - 
      (97*Pi^2*G[{0, 1, 1}, x])/6 + (15*I)*Pi^3*G[{0, 1, 1}, x] + 
      (57*G[{1, 0, 0}, x])/2 + (4*I)*Pi*G[{1, 0, 0}, x] + 
      (31*Pi^2*G[{1, 0, 0}, x])/36 - ((13*I)/2)*Pi*G[{1, 0, 1}, x] + 
      (4*Pi^2*G[{1, 0, 1}, x])/3 - (I/2)*Pi*G[{1, 1, 0}, x] + 
      Pi^2*G[{1, 1, 0}, x] + (243*G[{0, 0, 0, 0}, x])/2 - 
      ((119*I)/2)*Pi*G[{0, 0, 0, 0}, x] - (19*Pi^2*G[{0, 0, 0, 0}, x])/4 - 
      (95*G[{0, 0, 0, 1}, x])/6 + ((231*I)/2)*Pi*G[{0, 0, 0, 1}, x] + 
      (29*Pi^2*G[{0, 0, 0, 1}, x])/3 - (95*G[{0, 0, 1, 0}, x])/6 + 
      ((157*I)/3)*Pi*G[{0, 0, 1, 0}, x] + (49*Pi^2*G[{0, 0, 1, 0}, x])/2 - 
      (65*G[{0, 0, 1, 1}, x])/2 - ((136*I)/3)*Pi*G[{0, 0, 1, 1}, x] - 
      (35*Pi^2*G[{0, 0, 1, 1}, x])/6 - (953*G[{0, 1, 0, 0}, x])/12 - 
      ((19*I)/6)*Pi*G[{0, 1, 0, 0}, x] + (197*Pi^2*G[{0, 1, 0, 0}, x])/12 + 
      (50*G[{0, 1, 0, 1}, x])/3 - (19*I)*Pi*G[{0, 1, 0, 1}, x] - 
      (17*Pi^2*G[{0, 1, 0, 1}, x])/6 + (50*G[{0, 1, 1, 0}, x])/3 + 
      ((49*I)/2)*Pi*G[{0, 1, 1, 0}, x] - 17*Pi^2*G[{0, 1, 1, 0}, x] + 
      ((14*I)/3)*Pi*G[{0, 1, 1, 1}, x] + (7*Pi^2*G[{0, 1, 1, 1}, x])/3 + 
      9*G[{1, 0, 0, 0}, x] - ((41*I)/3)*Pi*G[{1, 0, 0, 0}, x] - 
      (13*G[{1, 0, 0, 1}, x])/2 - ((14*I)/3)*Pi*G[{1, 0, 0, 1}, x] - 
      (13*G[{1, 0, 1, 0}, x])/2 + (2*I)*Pi*G[{1, 0, 1, 0}, x] - 
      ((8*I)/3)*Pi*G[{1, 0, 1, 1}, x] - G[{1, 1, 0, 0}, x]/2 - 
      (3*I)*Pi*G[{1, 1, 0, 0}, x] + 21*G[{0, 0, 0, 0, 0}, x] + 
      (115*I)*Pi*G[{0, 0, 0, 0, 0}, x] - 61*G[{0, 0, 0, 0, 1}, x] + 
      (66*I)*Pi*G[{0, 0, 0, 0, 1}, x] - 61*G[{0, 0, 0, 1, 0}, x] - 
      (40*I)*Pi*G[{0, 0, 0, 1, 0}, x] + (323*G[{0, 0, 0, 1, 1}, x])/2 - 
      (119*I)*Pi*G[{0, 0, 0, 1, 1}, x] - 28*G[{0, 0, 1, 0, 0}, x] - 
      (40*I)*Pi*G[{0, 0, 1, 0, 0}, x] + (196*G[{0, 0, 1, 0, 1}, x])/3 - 
      (111*I)*Pi*G[{0, 0, 1, 0, 1}, x] + (196*G[{0, 0, 1, 1, 0}, x])/3 - 
      (7*I)*Pi*G[{0, 0, 1, 1, 0}, x] - (269*G[{0, 0, 1, 1, 1}, x])/3 + 
      (180*I)*Pi*G[{0, 0, 1, 1, 1}, x] - 13*G[{0, 1, 0, 0, 0}, x] + 
      (15*I)*Pi*G[{0, 1, 0, 0, 0}, x] + (25*G[{0, 1, 0, 0, 1}, x])/3 - 
      (50*I)*Pi*G[{0, 1, 0, 0, 1}, x] + (25*G[{0, 1, 0, 1, 0}, x])/3 - 
      (14*I)*Pi*G[{0, 1, 0, 1, 0}, x] - (82*G[{0, 1, 0, 1, 1}, x])/3 + 
      (43*I)*Pi*G[{0, 1, 0, 1, 1}, x] + (119*G[{0, 1, 1, 0, 0}, x])/6 - 
      (4*I)*Pi*G[{0, 1, 1, 0, 0}, x] + (14*G[{0, 1, 1, 0, 1}, x])/3 + 
      (8*I)*Pi*G[{0, 1, 1, 0, 1}, x] + (14*G[{0, 1, 1, 1, 0}, x])/3 - 
      (15*I)*Pi*G[{0, 1, 1, 1, 0}, x] + (8*I)*Pi*G[{0, 1, 1, 1, 1}, x] - 
      21*G[{1, 0, 0, 0, 0}, x] + (22*G[{1, 0, 0, 0, 1}, x])/3 + 
      (22*G[{1, 0, 0, 1, 0}, x])/3 - 12*G[{1, 0, 0, 1, 1}, x] + 
      (14*G[{1, 0, 1, 0, 0}, x])/3 - (8*G[{1, 0, 1, 0, 1}, x])/3 - 
      (8*G[{1, 0, 1, 1, 0}, x])/3 - 3*G[{1, 1, 0, 0, 0}, x] + 
      145*G[{0, 0, 0, 0, 0, 0}, x] - 30*G[{0, 0, 0, 0, 0, 1}, x] - 
      30*G[{0, 0, 0, 0, 1, 0}, x] + 96*G[{0, 0, 0, 0, 1, 1}, x] - 
      83*G[{0, 0, 0, 1, 0, 0}, x] + 43*G[{0, 0, 0, 1, 0, 1}, x] + 
      43*G[{0, 0, 0, 1, 1, 0}, x] - 162*G[{0, 0, 0, 1, 1, 1}, x] - 
      12*G[{0, 0, 1, 0, 0, 0}, x] - 28*G[{0, 0, 1, 0, 0, 1}, x] - 
      28*G[{0, 0, 1, 0, 1, 0}, x] - 83*G[{0, 0, 1, 0, 1, 1}, x] + 
      55*G[{0, 0, 1, 1, 0, 0}, x] - 62*G[{0, 0, 1, 1, 0, 1}, x] - 
      62*G[{0, 0, 1, 1, 1, 0}, x] + 242*G[{0, 0, 1, 1, 1, 1}, x] + 
      69*G[{0, 1, 0, 0, 0, 0}, x] - 54*G[{0, 1, 0, 0, 0, 1}, x] - 
      54*G[{0, 1, 0, 0, 1, 0}, x] + 4*G[{0, 1, 0, 0, 1, 1}, x] - 
      19*G[{0, 1, 0, 1, 0, 0}, x] + 5*G[{0, 1, 0, 1, 0, 1}, x] + 
      5*G[{0, 1, 0, 1, 1, 0}, x] + 38*G[{0, 1, 0, 1, 1, 1}, x] - 
      50*G[{0, 1, 1, 0, 0, 0}, x] + 46*G[{0, 1, 1, 0, 0, 1}, x] + 
      46*G[{0, 1, 1, 0, 1, 0}, x] - 38*G[{0, 1, 1, 0, 1, 1}, x] - 
      23*G[{0, 1, 1, 1, 0, 0}, x] + 8*G[{0, 1, 1, 1, 0, 1}, x] + 
      8*G[{0, 1, 1, 1, 1, 0}, x] - (757*Zeta[3])/12 + 
      ((113*I)/2)*Pi*Zeta[3] + (46*Pi^2*Zeta[3])/3 - 
      ((119*I)/6)*Pi^3*Zeta[3] + (737*G[{0}, x]*Zeta[3])/6 - 
      (10*I)*Pi*G[{0}, x]*Zeta[3] + (83*Pi^2*G[{0}, x]*Zeta[3])/6 + 
      6*G[{1}, x]*Zeta[3] - (9*I)*Pi*G[{1}, x]*Zeta[3] - 
      68*G[{0, 0}, x]*Zeta[3] - (11*I)*Pi*G[{0, 0}, x]*Zeta[3] + 
      20*G[{0, 1}, x]*Zeta[3] - (47*I)*Pi*G[{0, 1}, x]*Zeta[3] - 
      (7*G[{1, 0}, x]*Zeta[3])/3 + 59*G[{0, 0, 1}, x]*Zeta[3] - 
      32*G[{0, 1, 0}, x]*Zeta[3] + 44*G[{0, 1, 1}, x]*Zeta[3] + 
      59*Zeta[3]^2 + (697*Zeta[5])/12 - ((5*I)/2)*Pi*Zeta[5] + 
      114*G[{0}, x]*Zeta[5]) + FF[1/(s*x)]*(-967/64 + ((6401*I)/96)*Pi - 
      (42809*Pi^2)/1152 + ((10307*I)/144)*Pi^3 + (7351*Pi^4)/960 - 
      ((931*I)/480)*Pi^5 - (105569*Pi^6)/1088640 + (569*G[{0}, x])/64 + 
      ((8161*I)/96)*Pi*G[{0}, x] + (897*Pi^2*G[{0}, x])/32 - 
      ((1381*I)/72)*Pi^3*G[{0}, x] - (5203*Pi^4*G[{0}, x])/960 - 
      ((323*I)/1440)*Pi^5*G[{0}, x] + (6401*G[{1}, x])/96 - 
      ((1475*I)/96)*Pi*G[{1}, x] + (433*Pi^2*G[{1}, x])/16 - 
      ((10423*I)/144)*Pi^3*G[{1}, x] - (9427*Pi^4*G[{1}, x])/1440 + 
      ((173*I)/160)*Pi^5*G[{1}, x] - (37*G[{0, 0}, x])/32 + 
      ((55*I)/12)*Pi*G[{0, 0}, x] - (803*Pi^2*G[{0, 0}, x])/48 + 
      ((155*I)/12)*Pi^3*G[{0, 0}, x] - (91*Pi^4*G[{0, 0}, x])/160 + 
      (953*G[{0, 1}, x])/12 - ((99*I)/4)*Pi*G[{0, 1}, x] + 
      (1667*Pi^2*G[{0, 1}, x])/72 + ((23*I)/2)*Pi^3*G[{0, 1}, x] - 
      (61*Pi^4*G[{0, 1}, x])/90 + (953*G[{1, 0}, x])/12 - 
      ((3259*I)/24)*Pi*G[{1, 0}, x] - (505*Pi^2*G[{1, 0}, x])/72 + 
      ((839*I)/24)*Pi^3*G[{1, 0}, x] + (119*Pi^4*G[{1, 0}, x])/36 - 
      (3417*G[{1, 1}, x])/32 + ((449*I)/6)*Pi*G[{1, 1}, x] - 
      (1915*Pi^2*G[{1, 1}, x])/144 + ((359*I)/8)*Pi^3*G[{1, 1}, x] + 
      (1463*Pi^4*G[{1, 1}, x])/480 - (45*G[{0, 0, 0}, x])/4 - 
      ((85*I)/12)*Pi*G[{0, 0, 0}, x] - (25*Pi^2*G[{0, 0, 0}, x])/24 + 
      ((3*I)/4)*Pi^3*G[{0, 0, 0}, x] + (43*G[{0, 0, 1}, x])/3 + 
      (152*I)*Pi*G[{0, 0, 1}, x] - (67*Pi^2*G[{0, 0, 1}, x])/4 + 
      ((7*I)/6)*Pi^3*G[{0, 0, 1}, x] + (43*G[{0, 1, 0}, x])/3 + 
      (27*I)*Pi*G[{0, 1, 0}, x] + (14*Pi^2*G[{0, 1, 0}, x])/3 + 
      ((25*I)/12)*Pi^3*G[{0, 1, 0}, x] - (415*G[{0, 1, 1}, x])/12 - 
      ((1337*I)/12)*Pi*G[{0, 1, 1}, x] + (79*Pi^2*G[{0, 1, 1}, x])/12 + 
      ((11*I)/3)*Pi^3*G[{0, 1, 1}, x] - (2599*G[{1, 0, 0}, x])/24 - 
      ((275*I)/3)*Pi*G[{1, 0, 0}, x] + (511*Pi^2*G[{1, 0, 0}, x])/24 - 
      ((11*I)/3)*Pi^3*G[{1, 0, 0}, x] - 23*G[{1, 0, 1}, x] + 
      ((1201*I)/12)*Pi*G[{1, 0, 1}, x] + (259*Pi^2*G[{1, 0, 1}, x])/12 - 
      ((17*I)/12)*Pi^3*G[{1, 0, 1}, x] - 23*G[{1, 1, 0}, x] + 
      ((554*I)/3)*Pi*G[{1, 1, 0}, x] + (107*Pi^2*G[{1, 1, 0}, x])/6 - 
      ((35*I)/2)*Pi^3*G[{1, 1, 0}, x] + (1201*G[{1, 1, 1}, x])/12 - 
      ((1333*I)/12)*Pi*G[{1, 1, 1}, x] - (185*Pi^2*G[{1, 1, 1}, x])/12 - 
      ((73*I)/12)*Pi^3*G[{1, 1, 1}, x] + 3*G[{0, 0, 0, 0}, x] + 
      (26*I)*Pi*G[{0, 0, 0, 0}, x] - (17*Pi^2*G[{0, 0, 0, 0}, x])/4 - 
      (10*G[{0, 0, 0, 1}, x])/3 + (36*I)*Pi*G[{0, 0, 0, 1}, x] - 
      (8*Pi^2*G[{0, 0, 0, 1}, x])/3 - (10*G[{0, 0, 1, 0}, x])/3 + 
      (17*I)*Pi*G[{0, 0, 1, 0}, x] + (10*Pi^2*G[{0, 0, 1, 0}, x])/3 + 
      (466*G[{0, 0, 1, 1}, x])/3 - ((83*I)/2)*Pi*G[{0, 0, 1, 1}, x] - 
      (13*Pi^2*G[{0, 0, 1, 1}, x])/6 + (113*G[{0, 1, 0, 0}, x])/12 + 
      ((115*I)/2)*Pi*G[{0, 1, 0, 0}, x] + (11*Pi^2*G[{0, 1, 0, 0}, x])/4 + 
      (211*G[{0, 1, 0, 1}, x])/12 - ((153*I)/2)*Pi*G[{0, 1, 0, 1}, x] + 
      (2*Pi^2*G[{0, 1, 0, 1}, x])/3 + (211*G[{0, 1, 1, 0}, x])/12 - 
      ((113*I)/2)*Pi*G[{0, 1, 1, 0}, x] + (5*Pi^2*G[{0, 1, 1, 0}, x])/3 - 
      (213*G[{0, 1, 1, 1}, x])/2 + (178*I)*Pi*G[{0, 1, 1, 1}, x] + 
      Pi^2*G[{0, 1, 1, 1}, x] - (775*G[{1, 0, 0, 0}, x])/6 + 
      ((373*I)/2)*Pi*G[{1, 0, 0, 0}, x] - Pi^2*G[{1, 0, 0, 0}, x] + 
      (225*G[{1, 0, 0, 1}, x])/4 - (54*I)*Pi*G[{1, 0, 0, 1}, x] + 
      (59*Pi^2*G[{1, 0, 0, 1}, x])/3 + (225*G[{1, 0, 1, 0}, x])/4 - 
      (94*I)*Pi*G[{1, 0, 1, 0}, x] + (17*Pi^2*G[{1, 0, 1, 0}, x])/3 + 
      (173*G[{1, 0, 1, 1}, x])/6 - (16*I)*Pi*G[{1, 0, 1, 1}, x] - 
      (53*Pi^2*G[{1, 0, 1, 1}, x])/4 + (463*G[{1, 1, 0, 0}, x])/2 - 
      (56*I)*Pi*G[{1, 1, 0, 0}, x] + (29*Pi^2*G[{1, 1, 0, 0}, x])/6 - 
      (371*G[{1, 1, 0, 1}, x])/6 - (119*I)*Pi*G[{1, 1, 0, 1}, x] - 
      (65*Pi^2*G[{1, 1, 0, 1}, x])/3 - (371*G[{1, 1, 1, 0}, x])/6 - 
      ((127*I)/2)*Pi*G[{1, 1, 1, 0}, x] - (50*Pi^2*G[{1, 1, 1, 0}, x])/3 - 
      (131*G[{1, 1, 1, 1}, x])/4 + ((377*I)/2)*Pi*G[{1, 1, 1, 1}, x] - 
      (5*Pi^2*G[{1, 1, 1, 1}, x])/4 + (45*G[{0, 0, 0, 0, 0}, x])/2 + 
      (15*I)*Pi*G[{0, 0, 0, 0, 0}, x] + 8*G[{0, 0, 0, 0, 1}, x] + 
      (8*I)*Pi*G[{0, 0, 0, 0, 1}, x] + 8*G[{0, 0, 0, 1, 0}, x] - 
      (3*I)*Pi*G[{0, 0, 0, 1, 0}, x] + 28*G[{0, 0, 0, 1, 1}, x] + 
      (4*I)*Pi*G[{0, 0, 0, 1, 1}, x] - (85*G[{0, 0, 1, 0, 0}, x])/2 + 
      (2*I)*Pi*G[{0, 0, 1, 0, 0}, x] + (119*G[{0, 0, 1, 0, 1}, x])/2 - 
      (10*I)*Pi*G[{0, 0, 1, 0, 1}, x] + (119*G[{0, 0, 1, 1, 0}, x])/2 - 
      (8*I)*Pi*G[{0, 0, 1, 1, 0}, x] - 98*G[{0, 0, 1, 1, 1}, x] + 
      (30*I)*Pi*G[{0, 0, 1, 1, 1}, x] + 47*G[{0, 1, 0, 0, 0}, x] + 
      (3*I)*Pi*G[{0, 1, 0, 0, 0}, x] + 9*G[{0, 1, 0, 0, 1}, x] - 
      (4*I)*Pi*G[{0, 1, 0, 0, 1}, x] + 9*G[{0, 1, 0, 1, 0}, x] - 
      I*Pi*G[{0, 1, 0, 1, 0}, x] - (171*G[{0, 1, 0, 1, 1}, x])/2 - 
      (2*I)*Pi*G[{0, 1, 0, 1, 1}, x] + (173*G[{0, 1, 1, 0, 0}, x])/2 + 
      (2*I)*Pi*G[{0, 1, 1, 0, 0}, x] - 143*G[{0, 1, 1, 0, 1}, x] - 
      (14*I)*Pi*G[{0, 1, 1, 0, 1}, x] - 143*G[{0, 1, 1, 1, 0}, x] - 
      (10*I)*Pi*G[{0, 1, 1, 1, 0}, x] + 321*G[{0, 1, 1, 1, 1}, x] + 
      (8*I)*Pi*G[{0, 1, 1, 1, 1}, x] + (547*G[{1, 0, 0, 0, 0}, x])/2 + 
      (8*I)*Pi*G[{1, 0, 0, 0, 0}, x] - 87*G[{1, 0, 0, 0, 1}, x] + 
      (2*I)*Pi*G[{1, 0, 0, 0, 1}, x] - 87*G[{1, 0, 0, 1, 0}, x] - 
      (38*I)*Pi*G[{1, 0, 0, 1, 0}, x] + 33*G[{1, 0, 0, 1, 1}, x] + 
      (14*I)*Pi*G[{1, 0, 0, 1, 1}, x] - (121*G[{1, 0, 1, 0, 0}, x])/2 - 
      (56*I)*Pi*G[{1, 0, 1, 0, 0}, x] - (67*G[{1, 0, 1, 0, 1}, x])/2 + 
      (11*I)*Pi*G[{1, 0, 1, 0, 1}, x] - (67*G[{1, 0, 1, 1, 0}, x])/2 + 
      (50*I)*Pi*G[{1, 0, 1, 1, 0}, x] + 16*G[{1, 0, 1, 1, 1}, x] - 
      (9*I)*Pi*G[{1, 0, 1, 1, 1}, x] - 15*G[{1, 1, 0, 0, 0}, x] - 
      (138*I)*Pi*G[{1, 1, 0, 0, 0}, x] - 56*G[{1, 1, 0, 0, 1}, x] - 
      (14*I)*Pi*G[{1, 1, 0, 0, 1}, x] - 56*G[{1, 1, 0, 1, 0}, x] + 
      (104*I)*Pi*G[{1, 1, 0, 1, 0}, x] - 45*G[{1, 1, 0, 1, 1}, x] + 
      (62*I)*Pi*G[{1, 1, 0, 1, 1}, x] - (303*G[{1, 1, 1, 0, 0}, x])/2 + 
      (154*I)*Pi*G[{1, 1, 1, 0, 0}, x] + 106*G[{1, 1, 1, 0, 1}, x] + 
      (51*I)*Pi*G[{1, 1, 1, 0, 1}, x] + 106*G[{1, 1, 1, 1, 0}, x] - 
      (64*I)*Pi*G[{1, 1, 1, 1, 0}, x] + 69*G[{1, 1, 1, 1, 1}, x] - 
      (117*I)*Pi*G[{1, 1, 1, 1, 1}, x] + 15*G[{0, 0, 0, 0, 0, 0}, x] + 
      8*G[{0, 0, 0, 0, 1, 1}, x] - 3*G[{0, 0, 0, 1, 0, 0}, x] + 
      4*G[{0, 0, 0, 1, 1, 1}, x] + 2*G[{0, 0, 1, 0, 0, 1}, x] + 
      2*G[{0, 0, 1, 0, 1, 0}, x] - 12*G[{0, 0, 1, 0, 1, 1}, x] + 
      12*G[{0, 0, 1, 1, 0, 0}, x] - 20*G[{0, 0, 1, 1, 0, 1}, x] - 
      20*G[{0, 0, 1, 1, 1, 0}, x] + 50*G[{0, 0, 1, 1, 1, 1}, x] + 
      7*G[{0, 1, 0, 0, 0, 0}, x] - 4*G[{0, 1, 0, 0, 0, 1}, x] - 
      4*G[{0, 1, 0, 0, 1, 0}, x] - 3*G[{0, 1, 0, 1, 0, 0}, x] + 
      2*G[{0, 1, 0, 1, 0, 1}, x] + 2*G[{0, 1, 0, 1, 1, 0}, x] - 
      4*G[{0, 1, 0, 1, 1, 1}, x] + 10*G[{0, 1, 1, 0, 0, 0}, x] - 
      8*G[{0, 1, 1, 0, 0, 1}, x] - 8*G[{0, 1, 1, 0, 1, 0}, x] - 
      6*G[{0, 1, 1, 0, 1, 1}, x] - 18*G[{0, 1, 1, 1, 0, 0}, x] + 
      8*G[{0, 1, 1, 1, 0, 1}, x] + 8*G[{0, 1, 1, 1, 1, 0}, x] + 
      8*G[{1, 0, 0, 0, 0, 1}, x] + 8*G[{1, 0, 0, 0, 1, 0}, x] - 
      6*G[{1, 0, 0, 0, 1, 1}, x] + 30*G[{1, 0, 0, 1, 0, 0}, x] - 
      68*G[{1, 0, 0, 1, 0, 1}, x] - 68*G[{1, 0, 0, 1, 1, 0}, x] + 
      82*G[{1, 0, 0, 1, 1, 1}, x] - 52*G[{1, 0, 1, 0, 0, 0}, x] - 
      4*G[{1, 0, 1, 0, 0, 1}, x] - 4*G[{1, 0, 1, 0, 1, 0}, x] + 
      15*G[{1, 0, 1, 0, 1, 1}, x] - 6*G[{1, 0, 1, 1, 0, 0}, x] + 
      56*G[{1, 0, 1, 1, 0, 1}, x] + 56*G[{1, 0, 1, 1, 1, 0}, x] - 
      65*G[{1, 0, 1, 1, 1, 1}, x] - 154*G[{1, 1, 0, 0, 0, 0}, x] + 
      16*G[{1, 1, 0, 0, 0, 1}, x] + 16*G[{1, 1, 0, 0, 1, 0}, x] - 
      30*G[{1, 1, 0, 0, 1, 1}, x] + 66*G[{1, 1, 0, 1, 0, 0}, x] + 
      38*G[{1, 1, 0, 1, 0, 1}, x] + 38*G[{1, 1, 0, 1, 1, 0}, x] + 
      24*G[{1, 1, 0, 1, 1, 1}, x] + 208*G[{1, 1, 1, 0, 0, 0}, x] - 
      54*G[{1, 1, 1, 0, 0, 1}, x] - 54*G[{1, 1, 1, 0, 1, 0}, x] + 
      105*G[{1, 1, 1, 0, 1, 1}, x] - 100*G[{1, 1, 1, 1, 0, 0}, x] + 
      36*G[{1, 1, 1, 1, 0, 1}, x] + 36*G[{1, 1, 1, 1, 1, 0}, x] - 
      153*G[{1, 1, 1, 1, 1, 1}, x] + (737*Zeta[3])/4 + 
      ((97*I)/4)*Pi*Zeta[3] + (541*Pi^2*Zeta[3])/24 - 
      ((65*I)/6)*Pi^3*Zeta[3] - (425*G[{0}, x]*Zeta[3])/4 - 
      (12*I)*Pi*G[{0}, x]*Zeta[3] - (7*Pi^2*G[{0}, x]*Zeta[3])/6 - 
      (2641*G[{1}, x]*Zeta[3])/12 - ((215*I)/2)*Pi*G[{1}, x]*Zeta[3] - 
      (233*Pi^2*G[{1}, x]*Zeta[3])/12 + (125*G[{0, 0}, x]*Zeta[3])/2 + 
      (10*I)*Pi*G[{0, 0}, x]*Zeta[3] - (61*G[{0, 1}, x]*Zeta[3])/2 - 
      (12*I)*Pi*G[{0, 1}, x]*Zeta[3] - 57*G[{1, 0}, x]*Zeta[3] + 
      (16*I)*Pi*G[{1, 0}, x]*Zeta[3] + (409*G[{1, 1}, x]*Zeta[3])/2 + 
      (76*I)*Pi*G[{1, 1}, x]*Zeta[3] + 6*G[{0, 0, 0}, x]*Zeta[3] + 
      10*G[{0, 0, 1}, x]*Zeta[3] - 2*G[{0, 1, 0}, x]*Zeta[3] + 
      22*G[{0, 1, 1}, x]*Zeta[3] - 42*G[{1, 0, 0}, x]*Zeta[3] + 
      79*G[{1, 0, 1}, x]*Zeta[3] + 74*G[{1, 1, 0}, x]*Zeta[3] - 
      97*G[{1, 1, 1}, x]*Zeta[3] + 2*Zeta[3]^2 + 202*Zeta[5] + 
      (34*I)*Pi*Zeta[5] - 11*G[{0}, x]*Zeta[5] - (421*G[{1}, x]*Zeta[5])/2) + 
    FF[1/(s*x^2)]*(((9121*I)/96)*Pi*G[{1}, x] - (349*Pi^2*G[{1}, x])/72 + 
      ((1819*I)/48)*Pi^3*G[{1}, x] + (201*Pi^4*G[{1}, x])/80 - 
      ((797*I)/480)*Pi^5*G[{1}, x] + ((57*I)/2)*Pi*G[{0, 1}, x] + 
      Pi^2*G[{0, 1}, x] - ((7*I)/12)*Pi^3*G[{0, 1}, x] + 
      ((1099*I)/12)*Pi*G[{1, 0}, x] + (31*Pi^2*G[{1, 0}, x])/6 - 
      ((80*I)/9)*Pi^3*G[{1, 0}, x] - (35*Pi^4*G[{1, 0}, x])/8 + 
      (9121*G[{1, 1}, x])/96 - ((1681*I)/12)*Pi*G[{1, 1}, x] + 
      (1223*Pi^2*G[{1, 1}, x])/144 - ((2105*I)/72)*Pi^3*G[{1, 1}, x] - 
      (1687*Pi^4*G[{1, 1}, x])/1440 - (I/2)*Pi*G[{0, 0, 1}, x] + 
      Pi^2*G[{0, 0, 1}, x] - ((13*I)/2)*Pi*G[{0, 1, 0}, x] + 
      (4*Pi^2*G[{0, 1, 0}, x])/3 + (57*G[{0, 1, 1}, x])/2 + 
      (4*I)*Pi*G[{0, 1, 1}, x] + (31*Pi^2*G[{0, 1, 1}, x])/36 + 
      ((50*I)/3)*Pi*G[{1, 0, 0}, x] - (97*Pi^2*G[{1, 0, 0}, x])/6 + 
      ((67*I)/6)*Pi^3*G[{1, 0, 0}, x] + (1099*G[{1, 0, 1}, x])/12 - 
      ((269*I)/4)*Pi*G[{1, 0, 1}, x] - (119*Pi^2*G[{1, 0, 1}, x])/36 + 
      ((73*I)/12)*Pi^3*G[{1, 0, 1}, x] + (1099*G[{1, 1, 0}, x])/12 - 
      ((317*I)/6)*Pi*G[{1, 1, 0}, x] - (359*Pi^2*G[{1, 1, 0}, x])/36 + 
      ((115*I)/6)*Pi^3*G[{1, 1, 0}, x] - (1399*G[{1, 1, 1}, x])/6 + 
      ((308*I)/3)*Pi*G[{1, 1, 1}, x] + (49*Pi^2*G[{1, 1, 1}, x])/6 + 
      ((41*I)/12)*Pi^3*G[{1, 1, 1}, x] - G[{0, 0, 1, 1}, x]/2 - 
      (3*I)*Pi*G[{0, 0, 1, 1}, x] - ((8*I)/3)*Pi*G[{0, 1, 0, 0}, x] - 
      (13*G[{0, 1, 0, 1}, x])/2 + (2*I)*Pi*G[{0, 1, 0, 1}, x] - 
      (13*G[{0, 1, 1, 0}, x])/2 - ((14*I)/3)*Pi*G[{0, 1, 1, 0}, x] + 
      9*G[{0, 1, 1, 1}, x] - ((41*I)/3)*Pi*G[{0, 1, 1, 1}, x] + 
      ((14*I)/3)*Pi*G[{1, 0, 0, 0}, x] + (7*Pi^2*G[{1, 0, 0, 0}, x])/3 + 
      (50*G[{1, 0, 0, 1}, x])/3 + ((49*I)/2)*Pi*G[{1, 0, 0, 1}, x] - 
      17*Pi^2*G[{1, 0, 0, 1}, x] + (50*G[{1, 0, 1, 0}, x])/3 - 
      (19*I)*Pi*G[{1, 0, 1, 0}, x] - (17*Pi^2*G[{1, 0, 1, 0}, x])/6 - 
      (953*G[{1, 0, 1, 1}, x])/12 - ((19*I)/6)*Pi*G[{1, 0, 1, 1}, x] + 
      (197*Pi^2*G[{1, 0, 1, 1}, x])/12 - (65*G[{1, 1, 0, 0}, x])/2 - 
      ((136*I)/3)*Pi*G[{1, 1, 0, 0}, x] - (35*Pi^2*G[{1, 1, 0, 0}, x])/6 - 
      (95*G[{1, 1, 0, 1}, x])/6 + ((157*I)/3)*Pi*G[{1, 1, 0, 1}, x] + 
      (49*Pi^2*G[{1, 1, 0, 1}, x])/2 - (95*G[{1, 1, 1, 0}, x])/6 + 
      ((231*I)/2)*Pi*G[{1, 1, 1, 0}, x] + (29*Pi^2*G[{1, 1, 1, 0}, x])/3 + 
      (237*G[{1, 1, 1, 1}, x])/2 - ((119*I)/2)*Pi*G[{1, 1, 1, 1}, x] - 
      (19*Pi^2*G[{1, 1, 1, 1}, x])/4 - 3*G[{0, 0, 1, 1, 1}, x] - 
      (8*G[{0, 1, 0, 0, 1}, x])/3 - (8*G[{0, 1, 0, 1, 0}, x])/3 + 
      (14*G[{0, 1, 0, 1, 1}, x])/3 - 12*G[{0, 1, 1, 0, 0}, x] + 
      (22*G[{0, 1, 1, 0, 1}, x])/3 + (22*G[{0, 1, 1, 1, 0}, x])/3 - 
      21*G[{0, 1, 1, 1, 1}, x] + (8*I)*Pi*G[{1, 0, 0, 0, 0}, x] + 
      (14*G[{1, 0, 0, 0, 1}, x])/3 - (15*I)*Pi*G[{1, 0, 0, 0, 1}, x] + 
      (14*G[{1, 0, 0, 1, 0}, x])/3 + (8*I)*Pi*G[{1, 0, 0, 1, 0}, x] + 
      (119*G[{1, 0, 0, 1, 1}, x])/6 - (4*I)*Pi*G[{1, 0, 0, 1, 1}, x] - 
      (82*G[{1, 0, 1, 0, 0}, x])/3 + (43*I)*Pi*G[{1, 0, 1, 0, 0}, x] + 
      (25*G[{1, 0, 1, 0, 1}, x])/3 - (14*I)*Pi*G[{1, 0, 1, 0, 1}, x] + 
      (25*G[{1, 0, 1, 1, 0}, x])/3 - (50*I)*Pi*G[{1, 0, 1, 1, 0}, x] - 
      13*G[{1, 0, 1, 1, 1}, x] + (15*I)*Pi*G[{1, 0, 1, 1, 1}, x] - 
      (269*G[{1, 1, 0, 0, 0}, x])/3 + (180*I)*Pi*G[{1, 1, 0, 0, 0}, x] + 
      (196*G[{1, 1, 0, 0, 1}, x])/3 - (7*I)*Pi*G[{1, 1, 0, 0, 1}, x] + 
      (196*G[{1, 1, 0, 1, 0}, x])/3 - (111*I)*Pi*G[{1, 1, 0, 1, 0}, x] - 
      28*G[{1, 1, 0, 1, 1}, x] - (40*I)*Pi*G[{1, 1, 0, 1, 1}, x] + 
      (323*G[{1, 1, 1, 0, 0}, x])/2 - (119*I)*Pi*G[{1, 1, 1, 0, 0}, x] - 
      61*G[{1, 1, 1, 0, 1}, x] - (40*I)*Pi*G[{1, 1, 1, 0, 1}, x] - 
      61*G[{1, 1, 1, 1, 0}, x] + (66*I)*Pi*G[{1, 1, 1, 1, 0}, x] + 
      21*G[{1, 1, 1, 1, 1}, x] + (115*I)*Pi*G[{1, 1, 1, 1, 1}, x] + 
      8*G[{1, 0, 0, 0, 0, 1}, x] + 8*G[{1, 0, 0, 0, 1, 0}, x] - 
      23*G[{1, 0, 0, 0, 1, 1}, x] - 38*G[{1, 0, 0, 1, 0, 0}, x] + 
      46*G[{1, 0, 0, 1, 0, 1}, x] + 46*G[{1, 0, 0, 1, 1, 0}, x] - 
      50*G[{1, 0, 0, 1, 1, 1}, x] + 38*G[{1, 0, 1, 0, 0, 0}, x] + 
      5*G[{1, 0, 1, 0, 0, 1}, x] + 5*G[{1, 0, 1, 0, 1, 0}, x] - 
      19*G[{1, 0, 1, 0, 1, 1}, x] + 4*G[{1, 0, 1, 1, 0, 0}, x] - 
      54*G[{1, 0, 1, 1, 0, 1}, x] - 54*G[{1, 0, 1, 1, 1, 0}, x] + 
      69*G[{1, 0, 1, 1, 1, 1}, x] + 242*G[{1, 1, 0, 0, 0, 0}, x] - 
      62*G[{1, 1, 0, 0, 0, 1}, x] - 62*G[{1, 1, 0, 0, 1, 0}, x] + 
      55*G[{1, 1, 0, 0, 1, 1}, x] - 83*G[{1, 1, 0, 1, 0, 0}, x] - 
      28*G[{1, 1, 0, 1, 0, 1}, x] - 28*G[{1, 1, 0, 1, 1, 0}, x] - 
      12*G[{1, 1, 0, 1, 1, 1}, x] - 162*G[{1, 1, 1, 0, 0, 0}, x] + 
      43*G[{1, 1, 1, 0, 0, 1}, x] + 43*G[{1, 1, 1, 0, 1, 0}, x] - 
      83*G[{1, 1, 1, 0, 1, 1}, x] + 96*G[{1, 1, 1, 1, 0, 0}, x] - 
      30*G[{1, 1, 1, 1, 0, 1}, x] - 30*G[{1, 1, 1, 1, 1, 0}, x] + 
      145*G[{1, 1, 1, 1, 1, 1}, x] + (549*G[{1}, x]*Zeta[3])/4 - 
      (I/2)*Pi*G[{1}, x]*Zeta[3] + (235*Pi^2*G[{1}, x]*Zeta[3])/12 - 
      9*G[{0, 1}, x]*Zeta[3] - (47*G[{1, 0}, x]*Zeta[3])/2 - 
      (9*I)*Pi*G[{1, 0}, x]*Zeta[3] - (29*G[{1, 1}, x]*Zeta[3])/6 - 
      (21*I)*Pi*G[{1, 1}, x]*Zeta[3] + 67*G[{1, 0, 0}, x]*Zeta[3] - 
      68*G[{1, 0, 1}, x]*Zeta[3] - 45*G[{1, 1, 0}, x]*Zeta[3] + 
      106*G[{1, 1, 1}, x]*Zeta[3] + 143*G[{1}, x]*Zeta[5])), 
 COLOR[CF*Nf^2]*(FF[1/(s^2*(1 - x)^2)]*(((203*I)/81)*Pi*G[{0}, x] - 
      (38*Pi^2*G[{0}, x])/81 + (203*G[{0, 0}, x])/81 - 
      ((38*I)/27)*Pi*G[{0, 0}, x] + (4*Pi^2*G[{0, 0}, x])/27 - 
      (76*G[{0, 0, 0}, x])/27 + ((4*I)/9)*Pi*G[{0, 0, 0}, x] + 
      (4*G[{0, 0, 0, 0}, x])/3) + FF[1/(s^2*x^3)]*
     (((-406*I)/81)*Pi*G[{1}, x] + (76*Pi^2*G[{1}, x])/81 - 
      (406*G[{1, 1}, x])/81 + ((76*I)/27)*Pi*G[{1, 1}, x] - 
      (8*Pi^2*G[{1, 1}, x])/27 + (152*G[{1, 1, 1}, x])/27 - 
      ((8*I)/9)*Pi*G[{1, 1, 1}, x] - (8*G[{1, 1, 1, 1}, x])/3) + 
    FF[1/(s^2*x^2)]*(((-406*I)/81)*Pi + (76*Pi^2)/81 - (406*G[{1}, x])/81 + 
      ((25*I)/81)*Pi*G[{1}, x] + (14*Pi^2*G[{1}, x])/81 + 
      (253*G[{1, 1}, x])/81 + ((14*I)/27)*Pi*G[{1, 1}, x] - 
      (4*Pi^2*G[{1, 1}, x])/27 + (4*G[{1, 1, 1}, x])/27 - 
      ((4*I)/9)*Pi*G[{1, 1, 1}, x] - (4*G[{1, 1, 1, 1}, x])/3) + 
    FF[1/(s^2*x)]*(-6385/52488 + ((2059*I)/729)*Pi - (325*Pi^2)/486 - 
      (43*Pi^4)/4860 + (203*G[{0}, x])/54 - ((356*I)/81)*Pi*G[{0}, x] + 
      (56*Pi^2*G[{0}, x])/81 - (178*G[{1}, x])/81 + 
      ((64*I)/27)*Pi*G[{1}, x] - (8*Pi^2*G[{1}, x])/27 - 
      (527*G[{0, 0}, x])/81 + ((56*I)/27)*Pi*G[{0, 0}, x] - 
      (4*Pi^2*G[{0, 0}, x])/27 + (116*G[{1, 1}, x])/27 - 
      ((8*I)/9)*Pi*G[{1, 1}, x] + (130*G[{0, 0, 0}, x])/27 - 
      ((4*I)/9)*Pi*G[{0, 0, 0}, x] - (8*G[{1, 1, 1}, x])/3 - 
      (4*G[{0, 0, 0, 0}, x])/3 + (104*Zeta[3])/243 + ((4*I)/27)*Pi*Zeta[3]) + 
    FF[1/(s^2*(1 - x))]*(256703/52488 + ((2059*I)/729)*Pi - (325*Pi^2)/486 - 
      (43*Pi^4)/4860 + (203*G[{0}, x])/81 - ((38*I)/27)*Pi*G[{0}, x] + 
      (4*Pi^2*G[{0}, x])/27 - (203*G[{1}, x])/54 - ((50*I)/81)*Pi*G[{1}, x] + 
      (20*Pi^2*G[{1}, x])/81 - (76*G[{0, 0}, x])/27 + 
      ((4*I)/9)*Pi*G[{0, 0}, x] + (121*G[{1, 1}, x])/81 + 
      ((20*I)/27)*Pi*G[{1, 1}, x] - (4*Pi^2*G[{1, 1}, x])/27 + 
      (4*G[{0, 0, 0}, x])/3 + (22*G[{1, 1, 1}, x])/27 - 
      ((4*I)/9)*Pi*G[{1, 1, 1}, x] - (4*G[{1, 1, 1, 1}, x])/3 + 
      (104*Zeta[3])/243 + ((4*I)/27)*Pi*Zeta[3])) + 
  COLOR[CF^2*Nf]*(FF[s^(-2)]*((-89*Pi^2)/18 - (164*G[{0}, x])/3 + 
      (40*Pi^2*G[{0}, x])/9 + (164*G[{1}, x])/3 + (20*Pi^2*G[{1}, x])/9 + 
      (55*G[{0, 0}, x])/9 + (89*G[{0, 1}, x])/9 + (89*G[{1, 0}, x])/9 - 
      (233*G[{1, 1}, x])/9 + (68*G[{0, 0, 0}, x])/3 - 
      (40*G[{0, 0, 1}, x])/3 - (40*G[{0, 1, 0}, x])/3 + 4*G[{0, 1, 1}, x] - 
      (28*G[{1, 0, 0}, x])/3 + (28*G[{1, 1, 1}, x])/3 - 4*Zeta[3]) + 
    FF[x/s^2]*((58*Pi^2)/3 - 8*Pi^2*G[{0}, x] - 8*Pi^2*G[{1}, x] + 
      (116*G[{0, 0}, x])/3 - (116*G[{0, 1}, x])/3 - (116*G[{1, 0}, x])/3 + 
      (116*G[{1, 1}, x])/3 - 32*G[{0, 0, 0}, x] + 16*G[{0, 0, 1}, x] + 
      16*G[{0, 1, 0}, x] + 16*G[{1, 0, 1}, x] + 16*G[{1, 1, 0}, x] - 
      32*G[{1, 1, 1}, x] + 16*Zeta[3]) + FF[1/(s^2*x^2)]*
     (-19/9 - ((16775*I)/324)*Pi - (461*Pi^2)/27 - ((23*I)/3)*Pi^3 - 
      (4*Pi^4)/9 + (2*G[{0}, x])/3 + ((124*I)/3)*Pi*G[{0}, x] + 
      (86*Pi^2*G[{0}, x])/9 - ((4*I)/9)*Pi^3*G[{0}, x] - 
      (16775*G[{1}, x])/324 + ((18385*I)/648)*Pi*G[{1}, x] + 
      (1793*Pi^2*G[{1}, x])/54 - ((43*I)/18)*Pi^3*G[{1}, x] + 
      (4*Pi^4*G[{1}, x])/9 - ((28*I)/3)*Pi*G[{0, 0}, x] - 
      4*Pi^2*G[{0, 0}, x] + (124*G[{0, 1}, x])/3 + 
      ((163*I)/9)*Pi*G[{0, 1}, x] - (181*Pi^2*G[{0, 1}, x])/9 + 
      (124*G[{1, 0}, x])/3 + ((532*I)/9)*Pi*G[{1, 0}, x] - 
      (211*Pi^2*G[{1, 0}, x])/9 - ((2*I)/9)*Pi^3*G[{1, 0}, x] + 
      (8497*G[{1, 1}, x])/648 + ((11*I)/27)*Pi*G[{1, 1}, x] - 
      (737*Pi^2*G[{1, 1}, x])/27 + (I/18)*Pi^3*G[{1, 1}, x] - 
      (28*G[{0, 0, 1}, x])/3 - ((22*I)/3)*Pi*G[{0, 0, 1}, x] - 
      (28*G[{0, 1, 0}, x])/3 - ((20*I)/3)*Pi*G[{0, 1, 0}, x] + 
      (175*G[{0, 1, 1}, x])/9 + ((16*I)/3)*Pi*G[{0, 1, 1}, x] + 
      (1352*G[{1, 0, 0}, x])/9 - ((14*I)/3)*Pi*G[{1, 0, 0}, x] + 
      (10*Pi^2*G[{1, 0, 0}, x])/3 - (892*G[{1, 0, 1}, x])/9 - 
      ((23*I)/9)*Pi*G[{1, 0, 1}, x] + (26*Pi^2*G[{1, 0, 1}, x])/3 - 
      (892*G[{1, 1, 0}, x])/9 - ((4*I)/9)*Pi*G[{1, 1, 0}, x] + 
      (50*Pi^2*G[{1, 1, 0}, x])/9 + (905*G[{1, 1, 1}, x])/9 - 
      (2*I)*Pi*G[{1, 1, 1}, x] + 13*Pi^2*G[{1, 1, 1}, x] - 
      (22*G[{0, 0, 1, 1}, x])/3 - (116*G[{0, 1, 0, 0}, x])/3 + 
      32*G[{0, 1, 0, 1}, x] + 32*G[{0, 1, 1, 0}, x] - 
      (100*G[{0, 1, 1, 1}, x])/3 - (128*G[{1, 0, 0, 0}, x])/3 + 
      (2*G[{1, 0, 0, 1}, x])/3 - ((4*I)/3)*Pi*G[{1, 0, 0, 1}, x] + 
      (2*G[{1, 0, 1, 0}, x])/3 - ((10*I)/3)*Pi*G[{1, 0, 1, 0}, x] + 
      (175*G[{1, 0, 1, 1}, x])/9 + ((8*I)/3)*Pi*G[{1, 0, 1, 1}, x] - 
      (578*G[{1, 1, 0, 0}, x])/9 - ((8*I)/3)*Pi*G[{1, 1, 0, 0}, x] + 
      (778*G[{1, 1, 0, 1}, x])/9 + ((8*I)/3)*Pi*G[{1, 1, 0, 1}, x] + 
      (778*G[{1, 1, 1, 0}, x])/9 - ((8*I)/3)*Pi*G[{1, 1, 1, 0}, x] - 
      (1078*G[{1, 1, 1, 1}, x])/9 - ((28*I)/3)*Pi*G[{1, 1, 1, 1}, x] - 
      (4*G[{1, 0, 0, 1, 1}, x])/3 + (38*G[{1, 0, 1, 0, 0}, x])/3 - 
      16*G[{1, 0, 1, 0, 1}, x] - 16*G[{1, 0, 1, 1, 0}, x] + 
      20*G[{1, 0, 1, 1, 1}, x] + (32*G[{1, 1, 0, 0, 0}, x])/3 - 
      16*G[{1, 1, 0, 1, 1}, x] + (76*G[{1, 1, 1, 0, 0}, x])/3 - 
      (140*G[{1, 1, 1, 0, 1}, x])/3 - (140*G[{1, 1, 1, 1, 0}, x])/3 + 
      52*G[{1, 1, 1, 1, 1}, x] + (130*Zeta[3])/3 + ((70*I)/9)*Pi*Zeta[3] - 
      16*G[{0}, x]*Zeta[3] + (1069*G[{1}, x]*Zeta[3])/9 + 
      ((35*I)/9)*Pi*G[{1}, x]*Zeta[3] + 8*G[{1, 0}, x]*Zeta[3] - 
      (565*G[{1, 1}, x]*Zeta[3])/9) + FF[1/(s^2*x^3)]*
     ((I/324)*Pi*G[{1}, x] - (245*Pi^2*G[{1}, x])/27 - 
      ((73*I)/9)*Pi^3*G[{1}, x] - (4*Pi^4*G[{1}, x])/9 - 
      ((106*I)/9)*Pi*G[{0, 1}, x] + (14*Pi^2*G[{0, 1}, x])/9 + 
      (32*I)*Pi*G[{1, 0}, x] + (50*Pi^2*G[{1, 0}, x])/9 - 
      ((4*I)/9)*Pi^3*G[{1, 0}, x] + G[{1, 1}, x]/324 + 
      ((430*I)/27)*Pi*G[{1, 1}, x] + (554*Pi^2*G[{1, 1}, x])/27 + 
      (I/9)*Pi^3*G[{1, 1}, x] + ((4*I)/3)*Pi*G[{0, 0, 1}, x] - 
      (106*G[{0, 1, 1}, x])/9 - ((28*I)/3)*Pi*G[{1, 0, 0}, x] - 
      4*Pi^2*G[{1, 0, 0}, x] + 32*G[{1, 0, 1}, x] - 
      ((166*I)/9)*Pi*G[{1, 0, 1}, x] - (44*Pi^2*G[{1, 0, 1}, x])/3 + 
      32*G[{1, 1, 0}, x] + ((376*I)/9)*Pi*G[{1, 1, 0}, x] - 
      (140*Pi^2*G[{1, 1, 0}, x])/9 - (2*G[{1, 1, 1}, x])/3 + 
      ((52*I)/3)*Pi*G[{1, 1, 1}, x] - (50*Pi^2*G[{1, 1, 1}, x])/3 + 
      (4*G[{0, 0, 1, 1}, x])/3 + (8*G[{0, 1, 1, 1}, x])/3 - 
      (28*G[{1, 0, 0, 1}, x])/3 - ((8*I)/3)*Pi*G[{1, 0, 0, 1}, x] - 
      (28*G[{1, 0, 1, 0}, x])/3 - ((20*I)/3)*Pi*G[{1, 0, 1, 0}, x] - 
      (154*G[{1, 0, 1, 1}, x])/9 + ((16*I)/3)*Pi*G[{1, 0, 1, 1}, x] + 
      (1004*G[{1, 1, 0, 0}, x])/9 - ((16*I)/3)*Pi*G[{1, 1, 0, 0}, x] - 
      (700*G[{1, 1, 0, 1}, x])/9 + ((16*I)/3)*Pi*G[{1, 1, 0, 1}, x] - 
      (700*G[{1, 1, 1, 0}, x])/9 - ((16*I)/3)*Pi*G[{1, 1, 1, 0}, x] + 
      (820*G[{1, 1, 1, 1}, x])/9 - ((56*I)/3)*Pi*G[{1, 1, 1, 1}, x] - 
      (8*G[{1, 0, 0, 1, 1}, x])/3 - (116*G[{1, 0, 1, 0, 0}, x])/3 + 
      32*G[{1, 0, 1, 0, 1}, x] + 32*G[{1, 0, 1, 1, 0}, x] - 
      24*G[{1, 0, 1, 1, 1}, x] - (128*G[{1, 1, 0, 0, 0}, x])/3 + 
      32*G[{1, 1, 0, 1, 1}, x] - (136*G[{1, 1, 1, 0, 0}, x])/3 + 
      (200*G[{1, 1, 1, 0, 1}, x])/3 + (200*G[{1, 1, 1, 1, 0}, x])/3 - 
      120*G[{1, 1, 1, 1, 1}, x] + (82*G[{1}, x]*Zeta[3])/3 + 
      ((70*I)/9)*Pi*G[{1}, x]*Zeta[3] - 16*G[{1, 0}, x]*Zeta[3] + 
      (598*G[{1, 1}, x]*Zeta[3])/9) + FF[1/(s^2*(1 - x)^2)]*
     (((-191*I)/54)*Pi^3 - (97*Pi^4)/135 + ((19*I)/180)*Pi^5 + 
      ((3815*I)/648)*Pi*G[{0}, x] + (203*Pi^2*G[{0}, x])/54 - 
      ((26*I)/27)*Pi^3*G[{0}, x] - (Pi^4*G[{0}, x])/135 + 
      (I/9)*Pi^3*G[{1}, x] + (3815*G[{0, 0}, x])/648 - 
      ((215*I)/27)*Pi*G[{0, 0}, x] - (277*Pi^2*G[{0, 0}, x])/27 + 
      ((5*I)/6)*Pi^3*G[{0, 0}, x] - (16*I)*Pi*G[{0, 1}, x] - 
      (25*Pi^2*G[{0, 1}, x])/9 + ((5*I)/9)*Pi^3*G[{0, 1}, x] + 
      ((47*I)/9)*Pi*G[{1, 0}, x] - (7*Pi^2*G[{1, 0}, x])/9 - 
      G[{0, 0, 0}, x] - ((26*I)/3)*Pi*G[{0, 0, 0}, x] + 
      (25*Pi^2*G[{0, 0, 0}, x])/3 - 16*G[{0, 0, 1}, x] - 
      ((188*I)/9)*Pi*G[{0, 0, 1}, x] + (70*Pi^2*G[{0, 0, 1}, x])/9 - 
      16*G[{0, 1, 0}, x] + ((83*I)/9)*Pi*G[{0, 1, 0}, x] + 
      (22*Pi^2*G[{0, 1, 0}, x])/3 + ((14*I)/3)*Pi*G[{0, 1, 1}, x] + 
      2*Pi^2*G[{0, 1, 1}, x] + (47*G[{1, 0, 0}, x])/9 - 
      ((2*I)/3)*Pi*G[{1, 1, 0}, x] - (410*G[{0, 0, 0, 0}, x])/9 + 
      ((28*I)/3)*Pi*G[{0, 0, 0, 0}, x] + (350*G[{0, 0, 0, 1}, x])/9 + 
      ((8*I)/3)*Pi*G[{0, 0, 0, 1}, x] + (350*G[{0, 0, 1, 0}, x])/9 - 
      ((8*I)/3)*Pi*G[{0, 0, 1, 0}, x] - (502*G[{0, 0, 1, 1}, x])/9 + 
      ((8*I)/3)*Pi*G[{0, 0, 1, 1}, x] + (77*G[{0, 1, 0, 0}, x])/9 - 
      ((8*I)/3)*Pi*G[{0, 1, 0, 0}, x] + (14*G[{0, 1, 0, 1}, x])/3 + 
      ((10*I)/3)*Pi*G[{0, 1, 0, 1}, x] + (14*G[{0, 1, 1, 0}, x])/3 + 
      ((4*I)/3)*Pi*G[{0, 1, 1, 0}, x] - (4*G[{1, 0, 0, 0}, x])/3 - 
      (2*G[{1, 1, 0, 0}, x])/3 + 60*G[{0, 0, 0, 0, 0}, x] - 
      (100*G[{0, 0, 0, 0, 1}, x])/3 - (100*G[{0, 0, 0, 1, 0}, x])/3 + 
      (68*G[{0, 0, 0, 1, 1}, x])/3 - 16*G[{0, 0, 1, 0, 0}, x] + 
      (64*G[{0, 0, 1, 1, 1}, x])/3 + 12*G[{0, 1, 0, 0, 0}, x] - 
      16*G[{0, 1, 0, 0, 1}, x] - 16*G[{0, 1, 0, 1, 0}, x] + 
      (58*G[{0, 1, 0, 1, 1}, x])/3 + (4*G[{0, 1, 1, 0, 0}, x])/3 + 
      (191*Zeta[3])/9 - ((130*I)/3)*Pi*Zeta[3] - (80*Pi^2*Zeta[3])/9 + 
      (148*G[{0}, x]*Zeta[3])/9 + ((37*I)/9)*Pi*G[{0}, x]*Zeta[3] - 
      (2*G[{1}, x]*Zeta[3])/3 - (347*G[{0, 0}, x]*Zeta[3])/9 + 
      6*G[{0, 1}, x]*Zeta[3] - (145*Zeta[5])/3) + 
    FF[1/(s^2*(1 - x))]*(-988/243 + ((7549*I)/324)*Pi + (37207*Pi^2)/7776 - 
      ((3541*I)/324)*Pi^3 + (5711*Pi^4)/19440 + ((29*I)/540)*Pi^5 + 
      (17207*G[{0}, x])/648 + ((1649*I)/54)*Pi*G[{0}, x] - 
      (395*Pi^2*G[{0}, x])/27 + ((47*I)/18)*Pi^3*G[{0}, x] + 
      (Pi^4*G[{0}, x])/135 - (6623*G[{1}, x])/432 - ((18575*I)/648)*Pi*
       G[{1}, x] - (47*Pi^2*G[{1}, x])/27 - ((223*I)/108)*Pi^3*G[{1}, x] - 
      (11*Pi^4*G[{1}, x])/135 + (221*G[{0, 0}, x])/6 - 
      ((227*I)/9)*Pi*G[{0, 0}, x] + (154*Pi^2*G[{0, 0}, x])/27 - 
      (58*G[{0, 1}, x])/3 - ((841*I)/18)*Pi*G[{0, 1}, x] + 
      (160*Pi^2*G[{0, 1}, x])/27 + (I/3)*Pi^3*G[{0, 1}, x] - 
      (58*G[{1, 0}, x])/3 + ((494*I)/9)*Pi*G[{1, 0}, x] + 
      (61*Pi^2*G[{1, 0}, x])/27 - ((4*I)/9)*Pi^3*G[{1, 0}, x] + 
      (2737*G[{1, 1}, x])/648 + ((413*I)/27)*Pi*G[{1, 1}, x] + 
      (19*Pi^2*G[{1, 1}, x])/54 + ((5*I)/18)*Pi^3*G[{1, 1}, x] - 
      (628*G[{0, 0, 0}, x])/9 + ((34*I)/3)*Pi*G[{0, 0, 0}, x] - 
      (16*Pi^2*G[{0, 0, 0}, x])/9 + (329*G[{0, 0, 1}, x])/9 - 
      ((34*I)/9)*Pi*G[{0, 0, 1}, x] + (329*G[{0, 1, 0}, x])/9 - 
      ((22*I)/3)*Pi*G[{0, 1, 0}, x] - (4*Pi^2*G[{0, 1, 0}, x])/3 - 
      (1427*G[{0, 1, 1}, x])/18 + ((26*I)/3)*Pi*G[{0, 1, 1}, x] - 
      (10*Pi^2*G[{0, 1, 1}, x])/9 + (488*G[{1, 0, 0}, x])/9 - 
      ((44*I)/3)*Pi*G[{1, 0, 0}, x] - (4*Pi^2*G[{1, 0, 0}, x])/9 + 
      (14*G[{1, 0, 1}, x])/3 - ((8*I)/9)*Pi*G[{1, 0, 1}, x] - 
      (2*Pi^2*G[{1, 0, 1}, x])/3 + (14*G[{1, 1, 0}, x])/3 + 
      ((106*I)/9)*Pi*G[{1, 1, 0}, x] - (10*Pi^2*G[{1, 1, 0}, x])/9 + 
      14*G[{1, 1, 1}, x] + ((2*I)/3)*Pi*G[{1, 1, 1}, x] + 
      (5*Pi^2*G[{1, 1, 1}, x])/9 + (448*G[{0, 0, 0, 0}, x])/9 - 
      (214*G[{0, 0, 0, 1}, x])/9 - ((4*I)/3)*Pi*G[{0, 0, 0, 1}, x] - 
      (214*G[{0, 0, 1, 0}, x])/9 + (32*G[{0, 0, 1, 1}, x])/3 + 
      ((8*I)/3)*Pi*G[{0, 0, 1, 1}, x] - (80*G[{0, 1, 0, 0}, x])/3 + 
      10*G[{0, 1, 0, 1}, x] + ((10*I)/3)*Pi*G[{0, 1, 0, 1}, x] + 
      10*G[{0, 1, 1, 0}, x] + (58*G[{0, 1, 1, 1}, x])/3 - 
      8*G[{1, 0, 0, 0}, x] - 20*G[{1, 0, 0, 1}, x] - 
      ((4*I)/3)*Pi*G[{1, 0, 0, 1}, x] - 20*G[{1, 0, 1, 0}, x] + 
      (172*G[{1, 0, 1, 1}, x])/9 + ((8*I)/3)*Pi*G[{1, 0, 1, 1}, x] + 
      (106*G[{1, 1, 0, 0}, x])/9 + ((8*I)/3)*Pi*G[{1, 1, 0, 1}, x] - 
      (4*I)*Pi*G[{1, 1, 1, 0}, x] - (22*G[{1, 1, 1, 1}, x])/3 - 
      ((28*I)/3)*Pi*G[{1, 1, 1, 1}, x] - (28*G[{0, 0, 0, 0, 0}, x])/3 + 
      (20*G[{0, 0, 0, 0, 1}, x])/3 + (20*G[{0, 0, 0, 1, 0}, x])/3 - 
      (16*G[{0, 0, 0, 1, 1}, x])/3 + (8*G[{0, 0, 1, 0, 0}, x])/3 + 
      (8*G[{0, 0, 1, 1, 1}, x])/3 - (8*G[{0, 1, 0, 0, 0}, x])/3 + 
      (8*G[{0, 1, 0, 0, 1}, x])/3 + (8*G[{0, 1, 0, 1, 0}, x])/3 + 
      (2*G[{0, 1, 0, 1, 1}, x])/3 - (4*G[{1, 0, 0, 1, 1}, x])/3 - 
      (8*G[{1, 0, 1, 0, 0}, x])/3 + (8*G[{1, 0, 1, 0, 1}, x])/3 + 
      (8*G[{1, 0, 1, 1, 0}, x])/3 + (4*G[{1, 0, 1, 1, 1}, x])/3 - 
      (8*G[{1, 1, 0, 0, 0}, x])/3 + (8*G[{1, 1, 0, 1, 1}, x])/3 - 
      4*G[{1, 1, 1, 0, 0}, x] - (40*G[{1, 1, 1, 1, 1}, x])/3 + 
      (4210*Zeta[3])/81 - ((199*I)/9)*Pi*Zeta[3] + (637*Pi^2*Zeta[3])/108 - 
      (143*G[{0}, x]*Zeta[3])/3 + (737*G[{1}, x]*Zeta[3])/18 + 
      ((11*I)/9)*Pi*G[{1}, x]*Zeta[3] + 8*G[{0, 0}, x]*Zeta[3] - 
      (14*G[{0, 1}, x]*Zeta[3])/3 - (4*G[{1, 0}, x]*Zeta[3])/3 - 
      (73*G[{1, 1}, x]*Zeta[3])/9 + (119*Zeta[5])/9) + 
    FF[1/(s^2*x)]*(-25117/972 + ((2629*I)/324)*Pi - (5705*Pi^2)/7776 - 
      ((1201*I)/81)*Pi^3 + (1711*Pi^4)/3888 - ((7*I)/135)*Pi^5 + 
      (11327*G[{0}, x])/432 + ((41761*I)/648)*Pi*G[{0}, x] - 
      (146*Pi^2*G[{0}, x])/27 + ((491*I)/108)*Pi^3*G[{0}, x] - 
      (4*Pi^4*G[{0}, x])/135 - (3923*G[{1}, x])/324 - 
      ((2887*I)/54)*Pi*G[{1}, x] - (227*Pi^2*G[{1}, x])/27 - 
      ((4*I)/27)*Pi^3*G[{1}, x] - (26*Pi^4*G[{1}, x])/135 + 
      (27505*G[{0, 0}, x])/648 - ((937*I)/27)*Pi*G[{0, 0}, x] - 
      (107*Pi^2*G[{0, 0}, x])/54 - ((5*I)/6)*Pi^3*G[{0, 0}, x] + 
      (28*G[{0, 1}, x])/9 - ((727*I)/9)*Pi*G[{0, 1}, x] + 
      (223*Pi^2*G[{0, 1}, x])/27 - ((2*I)/9)*Pi^3*G[{0, 1}, x] + 
      (28*G[{1, 0}, x])/9 + ((1481*I)/18)*Pi*G[{1, 0}, x] - 
      (2*Pi^2*G[{1, 0}, x])/27 - ((2*I)/9)*Pi^3*G[{1, 0}, x] - 
      (81*G[{1, 1}, x])/2 + ((259*I)/9)*Pi*G[{1, 1}, x] + 
      (217*Pi^2*G[{1, 1}, x])/27 + ((2*I)/9)*Pi^3*G[{1, 1}, x] - 
      (80*G[{0, 0, 0}, x])/3 + ((86*I)/3)*Pi*G[{0, 0, 0}, x] + 
      (5*Pi^2*G[{0, 0, 0}, x])/9 - 12*G[{0, 0, 1}, x] + 
      ((70*I)/9)*Pi*G[{0, 0, 1}, x] - (10*Pi^2*G[{0, 0, 1}, x])/9 - 
      12*G[{0, 1, 0}, x] - ((170*I)/9)*Pi*G[{0, 1, 0}, x] - 
      (2*Pi^2*G[{0, 1, 0}, x])/3 - (607*G[{0, 1, 1}, x])/9 + 
      ((52*I)/3)*Pi*G[{0, 1, 1}, x] - (4*Pi^2*G[{0, 1, 1}, x])/9 + 
      (715*G[{1, 0, 0}, x])/18 - ((70*I)/3)*Pi*G[{1, 0, 0}, x] - 
      (10*Pi^2*G[{1, 0, 0}, x])/9 + (395*G[{1, 0, 1}, x])/9 + 
      ((32*I)/3)*Pi*G[{1, 0, 1}, x] - (4*Pi^2*G[{1, 0, 1}, x])/3 + 
      (395*G[{1, 1, 0}, x])/9 + ((2*I)/9)*Pi*G[{1, 1, 0}, x] - 
      (118*G[{1, 1, 1}, x])/9 - ((50*I)/3)*Pi*G[{1, 1, 1}, x] - 
      (16*Pi^2*G[{1, 1, 1}, x])/9 + (98*G[{0, 0, 0, 0}, x])/3 - 
      ((28*I)/3)*Pi*G[{0, 0, 0, 0}, x] - (4*I)*Pi*G[{0, 0, 0, 1}, x] + 
      ((8*I)/3)*Pi*G[{0, 0, 1, 0}, x] + (70*G[{0, 0, 1, 1}, x])/9 - 
      (206*G[{0, 1, 0, 0}, x])/9 + ((8*I)/3)*Pi*G[{0, 1, 0, 0}, x] + 
      4*G[{0, 1, 0, 1}, x] + 4*G[{0, 1, 1, 0}, x] - 
      ((4*I)/3)*Pi*G[{0, 1, 1, 0}, x] + 36*G[{0, 1, 1, 1}, x] - 
      (74*G[{1, 0, 0, 0}, x])/3 - 14*G[{1, 0, 0, 1}, x] - 
      14*G[{1, 0, 1, 0}, x] + ((10*I)/3)*Pi*G[{1, 0, 1, 0}, x] + 
      (46*G[{1, 0, 1, 1}, x])/3 + (44*G[{1, 1, 0, 0}, x])/3 + 
      ((8*I)/3)*Pi*G[{1, 1, 0, 0}, x] - (214*G[{1, 1, 0, 1}, x])/9 - 
      (214*G[{1, 1, 1, 0}, x])/9 - ((4*I)/3)*Pi*G[{1, 1, 1, 0}, x] + 
      (88*G[{1, 1, 1, 1}, x])/9 - (40*G[{0, 0, 0, 0, 0}, x])/3 - 
      4*G[{0, 0, 0, 1, 1}, x] + (8*G[{0, 0, 1, 0, 0}, x])/3 - 
      (8*G[{0, 0, 1, 1, 1}, x])/3 + (4*G[{0, 1, 0, 0, 0}, x])/3 + 
      (8*G[{0, 1, 0, 0, 1}, x])/3 + (8*G[{0, 1, 0, 1, 0}, x])/3 - 
      (8*G[{0, 1, 0, 1, 1}, x])/3 - (4*G[{0, 1, 1, 0, 0}, x])/3 + 
      (2*G[{1, 0, 1, 0, 0}, x])/3 + (8*G[{1, 0, 1, 0, 1}, x])/3 + 
      (8*G[{1, 0, 1, 1, 0}, x])/3 - (8*G[{1, 0, 1, 1, 1}, x])/3 + 
      (8*G[{1, 1, 0, 0, 0}, x])/3 + (8*G[{1, 1, 0, 1, 1}, x])/3 - 
      (16*G[{1, 1, 1, 0, 0}, x])/3 + (20*G[{1, 1, 1, 0, 1}, x])/3 + 
      (20*G[{1, 1, 1, 1, 0}, x])/3 - (28*G[{1, 1, 1, 1, 1}, x])/3 + 
      (11525*Zeta[3])/162 + ((35*I)/9)*Pi*Zeta[3] + (301*Pi^2*Zeta[3])/108 - 
      (133*G[{0}, x]*Zeta[3])/18 - ((37*I)/9)*Pi*G[{0}, x]*Zeta[3] - 
      (202*G[{1}, x]*Zeta[3])/9 - ((8*I)/3)*Pi*G[{1}, x]*Zeta[3] - 
      (13*G[{0, 0}, x]*Zeta[3])/9 - (8*G[{0, 1}, x]*Zeta[3])/3 - 
      (4*G[{1, 0}, x]*Zeta[3])/3 + (20*G[{1, 1}, x]*Zeta[3])/3 + 
      (194*Zeta[5])/9)) + COLOR[CA*CF*Nf]*
   (FF[x/s^2]*((-29*Pi^2)/3 + (13*Pi^4)/6 + 4*Pi^2*G[{0}, x] - 
      ((10*I)/3)*Pi^3*G[{0}, x] + 4*Pi^2*G[{1}, x] + 
      ((10*I)/3)*Pi^3*G[{1}, x] - (58*G[{0, 0}, x])/3 + 
      (10*Pi^2*G[{0, 0}, x])/3 + (58*G[{0, 1}, x])/3 - 
      (10*Pi^2*G[{0, 1}, x])/3 + (58*G[{1, 0}, x])/3 - 
      (10*Pi^2*G[{1, 0}, x])/3 - (58*G[{1, 1}, x])/3 + 
      (10*Pi^2*G[{1, 1}, x])/3 + 16*G[{0, 0, 0}, x] - 
      (20*I)*Pi*G[{0, 0, 0}, x] - 8*G[{0, 0, 1}, x] - 
      (20*I)*Pi*G[{0, 0, 1}, x] - 8*G[{0, 1, 0}, x] + 
      (20*I)*Pi*G[{0, 1, 0}, x] + (20*I)*Pi*G[{0, 1, 1}, x] + 
      (20*I)*Pi*G[{1, 0, 0}, x] - 8*G[{1, 0, 1}, x] + 
      (20*I)*Pi*G[{1, 0, 1}, x] - 8*G[{1, 1, 0}, x] - 
      (20*I)*Pi*G[{1, 1, 0}, x] + 16*G[{1, 1, 1}, x] - 
      (20*I)*Pi*G[{1, 1, 1}, x] - 20*G[{0, 0, 0, 0}, x] - 
      20*G[{0, 0, 1, 1}, x] + 20*G[{0, 1, 0, 0}, x] + 20*G[{0, 1, 1, 1}, x] + 
      20*G[{1, 0, 0, 0}, x] + 20*G[{1, 0, 1, 1}, x] - 20*G[{1, 1, 0, 0}, x] - 
      20*G[{1, 1, 1, 1}, x] - 8*Zeta[3] + (40*I)*Pi*Zeta[3] + 
      20*G[{0}, x]*Zeta[3] - 20*G[{1}, x]*Zeta[3]) + 
    FF[s^(-2)]*((89*Pi^2)/36 + ((10*I)/3)*Pi^3 - (1283*Pi^4)/1080 + 
      (82*G[{0}, x])/3 - (50*Pi^2*G[{0}, x])/9 + ((25*I)/18)*Pi^3*G[{0}, x] - 
      (82*G[{1}, x])/3 + (20*Pi^2*G[{1}, x])/9 - ((25*I)/18)*Pi^3*G[{1}, x] - 
      (55*G[{0, 0}, x])/18 + (20*I)*Pi*G[{0, 0}, x] - 
      (25*Pi^2*G[{0, 0}, x])/18 - (89*G[{0, 1}, x])/18 + 
      (20*I)*Pi*G[{0, 1}, x] + (53*Pi^2*G[{0, 1}, x])/18 - 
      (89*G[{1, 0}, x])/18 - (20*I)*Pi*G[{1, 0}, x] + 
      (25*Pi^2*G[{1, 0}, x])/18 + (233*G[{1, 1}, x])/18 - 
      (20*I)*Pi*G[{1, 1}, x] - (53*Pi^2*G[{1, 1}, x])/18 + 
      (26*G[{0, 0, 0}, x])/3 + ((25*I)/3)*Pi*G[{0, 0, 0}, x] + 
      (20*G[{0, 0, 1}, x])/3 + ((53*I)/3)*Pi*G[{0, 0, 1}, x] + 
      (20*G[{0, 1, 0}, x])/3 - ((25*I)/3)*Pi*G[{0, 1, 0}, x] + 
      18*G[{0, 1, 1}, x] - ((53*I)/3)*Pi*G[{0, 1, 1}, x] - 
      (46*G[{1, 0, 0}, x])/3 - ((25*I)/3)*Pi*G[{1, 0, 0}, x] - 
      ((53*I)/3)*Pi*G[{1, 0, 1}, x] + ((25*I)/3)*Pi*G[{1, 1, 0}, x] - 
      (74*G[{1, 1, 1}, x])/3 + ((53*I)/3)*Pi*G[{1, 1, 1}, x] + 
      (25*G[{0, 0, 0, 0}, x])/3 + (53*G[{0, 0, 1, 1}, x])/3 - 
      (25*G[{0, 1, 0, 0}, x])/3 - (53*G[{0, 1, 1, 1}, x])/3 - 
      (25*G[{1, 0, 0, 0}, x])/3 - (53*G[{1, 0, 1, 1}, x])/3 + 
      (25*G[{1, 1, 0, 0}, x])/3 + (53*G[{1, 1, 1, 1}, x])/3 - 18*Zeta[3] - 
      (26*I)*Pi*Zeta[3] - (25*G[{0}, x]*Zeta[3])/3 + 
      (25*G[{1}, x]*Zeta[3])/3) + FF[1/(s^2*x^3)]*
     (((5300*I)/81)*Pi*G[{1}, x] - (721*Pi^2*G[{1}, x])/162 + 
      ((104*I)/27)*Pi^3*G[{1}, x] + (5*Pi^4*G[{1}, x])/27 - 
      ((7*I)/9)*Pi*G[{0, 1}, x] - (7*Pi^2*G[{0, 1}, x])/9 - 
      (16*I)*Pi*G[{1, 0}, x] - (113*Pi^2*G[{1, 0}, x])/27 + 
      ((4*I)/9)*Pi^3*G[{1, 0}, x] + (5300*G[{1, 1}, x])/81 - 
      ((785*I)/27)*Pi*G[{1, 1}, x] - (104*Pi^2*G[{1, 1}, x])/9 - 
      ((10*I)/9)*Pi^3*G[{1, 1}, x] - ((2*I)/3)*Pi*G[{0, 0, 1}, x] - 
      (7*G[{0, 1, 1}, x])/9 + ((14*I)/3)*Pi*G[{1, 0, 0}, x] + 
      (8*Pi^2*G[{1, 0, 0}, x])/3 - 16*G[{1, 0, 1}, x] + 
      ((94*I)/9)*Pi*G[{1, 0, 1}, x] + (56*Pi^2*G[{1, 0, 1}, x])/9 - 
      16*G[{1, 1, 0}, x] - ((112*I)/9)*Pi*G[{1, 1, 0}, x] + 
      (20*Pi^2*G[{1, 1, 0}, x])/3 - (1255*G[{1, 1, 1}, x])/27 + 
      ((106*I)/9)*Pi*G[{1, 1, 1}, x] + (88*Pi^2*G[{1, 1, 1}, x])/9 - 
      (2*G[{0, 0, 1, 1}, x])/3 - (4*G[{0, 1, 1, 1}, x])/3 + 
      (14*G[{1, 0, 0, 1}, x])/3 + ((16*I)/3)*Pi*G[{1, 0, 0, 1}, x] + 
      (14*G[{1, 0, 1, 0}, x])/3 + (88*G[{1, 0, 1, 1}, x])/9 - 
      (4*I)*Pi*G[{1, 0, 1, 1}, x] - (142*G[{1, 1, 0, 0}, x])/3 + 
      (350*G[{1, 1, 0, 1}, x])/9 - ((16*I)/3)*Pi*G[{1, 1, 0, 1}, x] + 
      (350*G[{1, 1, 1, 0}, x])/9 + (4*I)*Pi*G[{1, 1, 1, 0}, x] - 
      (104*G[{1, 1, 1, 1}, x])/9 + (16*G[{1, 0, 0, 1, 1}, x])/3 + 
      16*G[{1, 0, 1, 0, 0}, x] - 16*G[{1, 0, 1, 0, 1}, x] - 
      16*G[{1, 0, 1, 1, 0}, x] + (28*G[{1, 0, 1, 1, 1}, x])/3 + 
      16*G[{1, 1, 0, 0, 0}, x] - (56*G[{1, 1, 0, 1, 1}, x])/3 + 
      24*G[{1, 1, 1, 0, 0}, x] - (100*G[{1, 1, 1, 0, 1}, x])/3 - 
      (100*G[{1, 1, 1, 1, 0}, x])/3 + (140*G[{1, 1, 1, 1, 1}, x])/3 - 
      (80*G[{1}, x]*Zeta[3])/9 - ((8*I)/3)*Pi*G[{1}, x]*Zeta[3] + 
      8*G[{1, 0}, x]*Zeta[3] - 28*G[{1, 1}, x]*Zeta[3]) + 
    FF[1/(s^2*x^2)]*(((6857*I)/81)*Pi + (263*Pi^2)/162 + ((92*I)/27)*Pi^3 + 
      (5*Pi^4)/27 - ((62*I)/3)*Pi*G[{0}, x] - (185*Pi^2*G[{0}, x])/27 + 
      ((4*I)/9)*Pi^3*G[{0}, x] + (6857*G[{1}, x])/81 - 
      ((2083*I)/162)*Pi*G[{1}, x] - (6055*Pi^2*G[{1}, x])/324 + 
      ((10*I)/27)*Pi^3*G[{1}, x] - (13*Pi^4*G[{1}, x])/54 + 
      ((14*I)/3)*Pi*G[{0, 0}, x] + (8*Pi^2*G[{0, 0}, x])/3 - 
      (62*G[{0, 1}, x])/3 - ((67*I)/6)*Pi*G[{0, 1}, x] + 
      (161*Pi^2*G[{0, 1}, x])/18 - (62*G[{1, 0}, x])/3 - 
      ((160*I)/9)*Pi*G[{1, 0}, x] + (535*Pi^2*G[{1, 0}, x])/54 + 
      ((2*I)/9)*Pi^3*G[{1, 0}, x] - (5011*G[{1, 1}, x])/162 - 
      ((5*I)/54)*Pi*G[{1, 1}, x] + (128*Pi^2*G[{1, 1}, x])/9 - 
      ((5*I)/9)*Pi^3*G[{1, 1}, x] + (14*G[{0, 0, 1}, x])/3 + 
      ((23*I)/3)*Pi*G[{0, 0, 1}, x] + (14*G[{0, 1, 0}, x])/3 - 
      (71*G[{0, 1, 1}, x])/6 - (4*I)*Pi*G[{0, 1, 1}, x] - 
      (190*G[{1, 0, 0}, x])/3 - (I/3)*Pi*G[{1, 0, 0}, x] - 
      (4*Pi^2*G[{1, 0, 0}, x])/3 + (446*G[{1, 0, 1}, x])/9 - 
      (I/9)*Pi*G[{1, 0, 1}, x] - (44*Pi^2*G[{1, 0, 1}, x])/9 + 
      (446*G[{1, 1, 0}, x])/9 + ((52*I)/9)*Pi*G[{1, 1, 0}, x] - 
      (10*Pi^2*G[{1, 1, 0}, x])/3 - (2635*G[{1, 1, 1}, x])/54 + 
      ((53*I)/9)*Pi*G[{1, 1, 1}, x] - (52*Pi^2*G[{1, 1, 1}, x])/9 + 
      (23*G[{0, 0, 1, 1}, x])/3 + 16*G[{0, 1, 0, 0}, x] - 
      16*G[{0, 1, 0, 1}, x] - 16*G[{0, 1, 1, 0}, x] + 14*G[{0, 1, 1, 1}, x] + 
      16*G[{1, 0, 0, 0}, x] - G[{1, 0, 0, 1}, x]/3 + 
      ((8*I)/3)*Pi*G[{1, 0, 0, 1}, x] - G[{1, 0, 1, 0}, x]/3 - 
      (100*G[{1, 0, 1, 1}, x])/9 - (2*I)*Pi*G[{1, 0, 1, 1}, x] + 
      (113*G[{1, 1, 0, 0}, x])/3 - (389*G[{1, 1, 0, 1}, x])/9 - 
      ((8*I)/3)*Pi*G[{1, 1, 0, 1}, x] - (389*G[{1, 1, 1, 0}, x])/9 + 
      (2*I)*Pi*G[{1, 1, 1, 0}, x] + (632*G[{1, 1, 1, 1}, x])/9 + 
      (8*G[{1, 0, 0, 1, 1}, x])/3 - 8*G[{1, 0, 1, 0, 0}, x] + 
      8*G[{1, 0, 1, 0, 1}, x] + 8*G[{1, 0, 1, 1, 0}, x] - 
      (34*G[{1, 0, 1, 1, 1}, x])/3 - 8*G[{1, 1, 0, 0, 0}, x] + 
      (20*G[{1, 1, 0, 1, 1}, x])/3 - 12*G[{1, 1, 1, 0, 0}, x] + 
      (70*G[{1, 1, 1, 0, 1}, x])/3 + (70*G[{1, 1, 1, 1, 0}, x])/3 - 
      (98*G[{1, 1, 1, 1, 1}, x])/3 - (152*Zeta[3])/9 - ((8*I)/3)*Pi*Zeta[3] + 
      8*G[{0}, x]*Zeta[3] - (484*G[{1}, x]*Zeta[3])/9 - 
      ((4*I)/3)*Pi*G[{1}, x]*Zeta[3] - 4*G[{1, 0}, x]*Zeta[3] + 
      34*G[{1, 1}, x]*Zeta[3]) + FF[1/(s^2*x)]*(-394775/26244 - 
      ((180011*I)/2916)*Pi + (157415*Pi^2)/17496 + ((2839*I)/486)*Pi^3 - 
      (1127*Pi^4)/9720 + (I/36)*Pi^5 - (1892*G[{0}, x])/27 + 
      ((3095*I)/162)*Pi*G[{0}, x] - (77*Pi^2*G[{0}, x])/162 - 
      ((34*I)/27)*Pi^3*G[{0}, x] - (Pi^4*G[{0}, x])/270 + 
      (5737*G[{1}, x])/162 - ((437*I)/27)*Pi*G[{1}, x] + 
      (163*Pi^2*G[{1}, x])/36 + ((7*I)/18)*Pi^3*G[{1}, x] + 
      (Pi^4*G[{1}, x])/36 + (4108*G[{0, 0}, x])/81 - 
      ((523*I)/27)*Pi*G[{0, 0}, x] - (2*Pi^2*G[{0, 0}, x])/27 + 
      ((2*I)/9)*Pi^3*G[{0, 0}, x] - (14*G[{0, 1}, x])/9 + 
      ((265*I)/9)*Pi*G[{0, 1}, x] - (229*Pi^2*G[{0, 1}, x])/54 - 
      ((2*I)/9)*Pi^3*G[{0, 1}, x] - (14*G[{1, 0}, x])/9 - 
      ((313*I)/9)*Pi*G[{1, 0}, x] + (17*Pi^2*G[{1, 0}, x])/27 - 
      (1123*G[{1, 1}, x])/27 + ((88*I)/9)*Pi*G[{1, 1}, x] - 
      (187*Pi^2*G[{1, 1}, x])/54 - (1316*G[{0, 0, 0}, x])/27 + 
      ((44*I)/9)*Pi*G[{0, 0, 0}, x] + (4*Pi^2*G[{0, 0, 0}, x])/9 + 
      6*G[{0, 0, 1}, x] + (I/9)*Pi*G[{0, 0, 1}, x] + (5*Pi^2*G[{0, 0, 1}, x])/
       9 + 6*G[{0, 1, 0}, x] + ((92*I)/9)*Pi*G[{0, 1, 0}, x] - 
      (2*Pi^2*G[{0, 1, 0}, x])/9 + (205*G[{0, 1, 1}, x])/9 - 
      (9*I)*Pi*G[{0, 1, 1}, x] + (2*Pi^2*G[{0, 1, 1}, x])/9 - 
      (27*G[{1, 0, 0}, x])/2 + (9*I)*Pi*G[{1, 0, 0}, x] + 
      (2*Pi^2*G[{1, 0, 0}, x])/9 - (395*G[{1, 0, 1}, x])/18 - 
      ((22*I)/3)*Pi*G[{1, 0, 1}, x] + (2*Pi^2*G[{1, 0, 1}, x])/3 - 
      (395*G[{1, 1, 0}, x])/18 - (5*I)*Pi*G[{1, 1, 0}, x] + 
      (5*Pi^2*G[{1, 1, 0}, x])/9 + (827*G[{1, 1, 1}, x])/18 + 
      (2*I)*Pi*G[{1, 1, 1}, x] + (8*Pi^2*G[{1, 1, 1}, x])/9 + 
      (44*G[{0, 0, 0, 0}, x])/3 + (2*I)*Pi*G[{0, 0, 0, 1}, x] - 
      ((8*I)/3)*Pi*G[{0, 0, 1, 0}, x] + G[{0, 0, 1, 1}, x]/9 + 
      (110*G[{0, 1, 0, 0}, x])/9 - (2*I)*Pi*G[{0, 1, 0, 0}, x] - 
      2*G[{0, 1, 0, 1}, x] - 2*G[{0, 1, 1, 0}, x] + 
      ((8*I)/3)*Pi*G[{0, 1, 1, 0}, x] - (53*G[{0, 1, 1, 1}, x])/3 + 
      8*G[{1, 0, 0, 0}, x] + 7*G[{1, 0, 0, 1}, x] + 7*G[{1, 0, 1, 0}, x] - 
      (29*G[{1, 0, 1, 1}, x])/3 - (110*G[{1, 1, 0, 0}, x])/9 + 
      (107*G[{1, 1, 0, 1}, x])/9 + (107*G[{1, 1, 1, 0}, x])/9 - 
      (131*G[{1, 1, 1, 1}, x])/9 + 2*G[{0, 0, 0, 1, 1}, x] - 
      (8*G[{0, 0, 1, 0, 0}, x])/3 + (4*G[{0, 0, 1, 1, 1}, x])/3 - 
      2*G[{0, 1, 0, 0, 0}, x] - (4*G[{0, 1, 0, 0, 1}, x])/3 - 
      (4*G[{0, 1, 0, 1, 0}, x])/3 + (4*G[{0, 1, 0, 1, 1}, x])/3 + 
      (8*G[{0, 1, 1, 0, 0}, x])/3 + (4*G[{1, 0, 1, 0, 0}, x])/3 - 
      (4*G[{1, 0, 1, 0, 1}, x])/3 - (4*G[{1, 0, 1, 1, 0}, x])/3 + 
      (4*G[{1, 0, 1, 1, 1}, x])/3 + (4*G[{1, 1, 0, 0, 0}, x])/3 - 
      (4*G[{1, 1, 0, 1, 1}, x])/3 + 2*G[{1, 1, 1, 0, 0}, x] - 
      (10*G[{1, 1, 1, 0, 1}, x])/3 - (10*G[{1, 1, 1, 1, 0}, x])/3 + 
      (14*G[{1, 1, 1, 1, 1}, x])/3 - (221*Zeta[3])/27 + 
      ((25*I)/9)*Pi*Zeta[3] - (23*Pi^2*Zeta[3])/18 - 
      (58*G[{0}, x]*Zeta[3])/9 + ((4*I)/3)*Pi*G[{0}, x]*Zeta[3] + 
      (101*G[{1}, x]*Zeta[3])/9 + (4*G[{0, 0}, x]*Zeta[3])/3 + 
      (10*G[{0, 1}, x]*Zeta[3])/3 + (2*G[{1, 0}, x]*Zeta[3])/3 - 
      4*G[{1, 1}, x]*Zeta[3] - (19*Zeta[5])/3) + FF[1/(s^2*(1 - x))]*
     (-2135303/26244 - ((150851*I)/2916)*Pi + (70907*Pi^2)/17496 + 
      ((884*I)/243)*Pi^3 + (1157*Pi^4)/4860 - (I/60)*Pi^5 - 
      (6641*G[{0}, x])/162 + ((16*I)/27)*Pi*G[{0}, x] + 
      (89*Pi^2*G[{0}, x])/12 - ((11*I)/9)*Pi^3*G[{0}, x] - 
      (Pi^4*G[{0}, x])/270 + (1379*G[{1}, x])/27 + ((3617*I)/162)*Pi*
       G[{1}, x] - (23*Pi^2*G[{1}, x])/162 + ((95*I)/54)*Pi^3*G[{1}, x] - 
      (5*Pi^4*G[{1}, x])/108 + (278*G[{0, 0}, x])/27 - 
      ((5*I)/9)*Pi*G[{0, 0}, x] - (151*Pi^2*G[{0, 0}, x])/54 + 
      (29*G[{0, 1}, x])/3 + ((170*I)/9)*Pi*G[{0, 1}, x] - 
      (73*Pi^2*G[{0, 1}, x])/27 + (29*G[{1, 0}, x])/3 - 
      ((182*I)/9)*Pi*G[{1, 0}, x] - (85*Pi^2*G[{1, 0}, x])/54 + 
      ((2*I)/9)*Pi^3*G[{1, 0}, x] - (1085*G[{1, 1}, x])/81 - 
      ((352*I)/27)*Pi*G[{1, 1}, x] - (2*Pi^2*G[{1, 1}, x])/27 - 
      ((5*I)/9)*Pi^3*G[{1, 1}, x] + (263*G[{0, 0, 0}, x])/18 - 
      (2*I)*Pi*G[{0, 0, 0}, x] + (8*Pi^2*G[{0, 0, 0}, x])/9 - 
      (329*G[{0, 0, 1}, x])/18 - I*Pi*G[{0, 0, 1}, x] + 
      (5*Pi^2*G[{0, 0, 1}, x])/9 - (329*G[{0, 1, 0}, x])/18 + 
      ((14*I)/3)*Pi*G[{0, 1, 0}, x] + (2*Pi^2*G[{0, 1, 0}, x])/3 + 
      (211*G[{0, 1, 1}, x])/6 - (3*I)*Pi*G[{0, 1, 1}, x] + 
      (2*Pi^2*G[{0, 1, 1}, x])/9 - (179*G[{1, 0, 0}, x])/9 + 
      (7*I)*Pi*G[{1, 0, 0}, x] + (2*Pi^2*G[{1, 0, 0}, x])/9 - 
      (7*G[{1, 0, 1}, x])/3 + ((20*I)/9)*Pi*G[{1, 0, 1}, x] - 
      (2*Pi^2*G[{1, 0, 1}, x])/9 - (7*G[{1, 1, 0}, x])/3 - 
      ((71*I)/9)*Pi*G[{1, 1, 0}, x] + (5*Pi^2*G[{1, 1, 0}, x])/9 - 
      (380*G[{1, 1, 1}, x])/27 + ((44*I)/9)*Pi*G[{1, 1, 1}, x] + 
      (4*Pi^2*G[{1, 1, 1}, x])/9 - (167*G[{0, 0, 0, 0}, x])/9 + 
      (107*G[{0, 0, 0, 1}, x])/9 + (107*G[{0, 0, 1, 0}, x])/9 - 
      (74*G[{0, 0, 1, 1}, x])/9 + (43*G[{0, 1, 0, 0}, x])/3 - 
      5*G[{0, 1, 0, 1}, x] - 5*G[{0, 1, 1, 0}, x] - 8*G[{0, 1, 1, 1}, x] + 
      (7*G[{1, 0, 0, 0}, x])/3 + 10*G[{1, 0, 0, 1}, x] + 
      ((8*I)/3)*Pi*G[{1, 0, 0, 1}, x] + 10*G[{1, 0, 1, 0}, x] - 
      (70*G[{1, 0, 1, 1}, x])/9 - (2*I)*Pi*G[{1, 0, 1, 1}, x] - 
      (71*G[{1, 1, 0, 0}, x])/9 - ((8*I)/3)*Pi*G[{1, 1, 0, 1}, x] + 
      (2*I)*Pi*G[{1, 1, 1, 0}, x] + (44*G[{1, 1, 1, 1}, x])/3 + 
      (14*G[{0, 0, 0, 0, 0}, x])/3 - (10*G[{0, 0, 0, 0, 1}, x])/3 - 
      (10*G[{0, 0, 0, 1, 0}, x])/3 + 2*G[{0, 0, 0, 1, 1}, x] - 
      (4*G[{0, 0, 1, 0, 0}, x])/3 + (4*G[{0, 0, 1, 1, 1}, x])/3 + 
      (4*G[{0, 1, 0, 0, 0}, x])/3 - (4*G[{0, 1, 0, 0, 1}, x])/3 - 
      (4*G[{0, 1, 0, 1, 0}, x])/3 + (4*G[{0, 1, 0, 1, 1}, x])/3 + 
      (8*G[{1, 0, 0, 1, 1}, x])/3 + (4*G[{1, 0, 1, 0, 0}, x])/3 - 
      (4*G[{1, 0, 1, 0, 1}, x])/3 - (4*G[{1, 0, 1, 1, 0}, x])/3 - 
      2*G[{1, 0, 1, 1, 1}, x] + (4*G[{1, 1, 0, 0, 0}, x])/3 - 
      (8*G[{1, 1, 0, 1, 1}, x])/3 + 2*G[{1, 1, 1, 0, 0}, x] + 
      (10*Zeta[3])/27 + ((169*I)/9)*Pi*Zeta[3] - (55*Pi^2*Zeta[3])/18 + 
      (188*G[{0}, x]*Zeta[3])/9 - (221*G[{1}, x]*Zeta[3])/9 - 
      ((4*I)/3)*Pi*G[{1}, x]*Zeta[3] - 4*G[{0, 0}, x]*Zeta[3] + 
      (2*G[{0, 1}, x]*Zeta[3])/3 + (2*G[{1, 0}, x]*Zeta[3])/3 + 
      6*G[{1, 1}, x]*Zeta[3] - 3*Zeta[5]) + FF[1/(s^2*(1 - x)^2)]*
     (((131*I)/108)*Pi^3 + (379*Pi^4)/810 - ((2*I)/45)*Pi^5 - 
      ((5507*I)/162)*Pi*G[{0}, x] + (847*Pi^2*G[{0}, x])/324 - 
      (I/54)*Pi^3*G[{0}, x] + (Pi^4*G[{0}, x])/45 - (I/18)*Pi^3*G[{1}, x] - 
      (5507*G[{0, 0}, x])/162 + ((785*I)/54)*Pi*G[{0, 0}, x] + 
      (52*Pi^2*G[{0, 0}, x])/9 - ((2*I)/9)*Pi^3*G[{0, 0}, x] + 
      (8*I)*Pi*G[{0, 1}, x] + (113*Pi^2*G[{0, 1}, x])/54 + 
      ((2*I)/9)*Pi^3*G[{0, 1}, x] + ((13*I)/18)*Pi*G[{1, 0}, x] + 
      (7*Pi^2*G[{1, 0}, x])/18 + (1291*G[{0, 0, 0}, x])/54 - 
      ((53*I)/9)*Pi*G[{0, 0, 0}, x] - (44*Pi^2*G[{0, 0, 0}, x])/9 + 
      8*G[{0, 0, 1}, x] + ((56*I)/9)*Pi*G[{0, 0, 1}, x] - 
      (10*Pi^2*G[{0, 0, 1}, x])/3 + 8*G[{0, 1, 0}, x] - 
      ((47*I)/9)*Pi*G[{0, 1, 0}, x] - (28*Pi^2*G[{0, 1, 0}, x])/9 - 
      ((7*I)/3)*Pi*G[{0, 1, 1}, x] - (4*Pi^2*G[{0, 1, 1}, x])/3 + 
      (13*G[{1, 0, 0}, x])/18 + (I/3)*Pi*G[{1, 1, 0}, x] + 
      (52*G[{0, 0, 0, 0}, x])/9 - (175*G[{0, 0, 0, 1}, x])/9 - 
      (2*I)*Pi*G[{0, 0, 0, 1}, x] - (175*G[{0, 0, 1, 0}, x])/9 + 
      ((8*I)/3)*Pi*G[{0, 0, 1, 0}, x] + (71*G[{0, 0, 1, 1}, x])/3 - 
      (44*G[{0, 1, 0, 0}, x])/9 + (2*I)*Pi*G[{0, 1, 0, 0}, x] - 
      (7*G[{0, 1, 0, 1}, x])/3 - (7*G[{0, 1, 1, 0}, x])/3 - 
      ((8*I)/3)*Pi*G[{0, 1, 1, 0}, x] + (2*G[{1, 0, 0, 0}, x])/3 + 
      G[{1, 1, 0, 0}, x]/3 - (70*G[{0, 0, 0, 0, 0}, x])/3 + 
      (50*G[{0, 0, 0, 0, 1}, x])/3 + (50*G[{0, 0, 0, 1, 0}, x])/3 - 
      12*G[{0, 0, 0, 1, 1}, x] + (28*G[{0, 0, 1, 0, 0}, x])/3 - 
      8*G[{0, 0, 1, 1, 1}, x] - (14*G[{0, 1, 0, 0, 0}, x])/3 + 
      8*G[{0, 1, 0, 0, 1}, x] + 8*G[{0, 1, 0, 1, 0}, x] - 
      8*G[{0, 1, 0, 1, 1}, x] - (8*G[{0, 1, 1, 0, 0}, x])/3 - 
      (131*Zeta[3])/18 + ((56*I)/3)*Pi*Zeta[3] + (38*Pi^2*Zeta[3])/9 - 
      7*G[{0}, x]*Zeta[3] - ((4*I)/3)*Pi*G[{0}, x]*Zeta[3] + 
      (G[{1}, x]*Zeta[3])/3 + (56*G[{0, 0}, x]*Zeta[3])/3 - 
      (20*G[{0, 1}, x]*Zeta[3])/3 + (70*Zeta[5])/3)) + 
  COLOR[CF*Nf*NfV2]*(FF[s^(-2)]*((20*Pi^2)/3 + ((14*I)/9)*Pi^3 + 
      (76*G[{0}, x])/3 + ((16*I)/3)*Pi*G[{0}, x] - (22*Pi^2*G[{0}, x])/9 - 
      (76*G[{1}, x])/3 - ((16*I)/3)*Pi*G[{1}, x] - (2*Pi^2*G[{1}, x])/9 + 
      (32*G[{0, 0}, x])/3 + (4*I)*Pi*G[{0, 0}, x] - (40*G[{0, 1}, x])/3 - 
      ((4*I)/3)*Pi*G[{0, 1}, x] - (40*G[{1, 0}, x])/3 - 
      (4*I)*Pi*G[{1, 0}, x] + 16*G[{1, 1}, x] + ((4*I)/3)*Pi*G[{1, 1}, x] - 
      4*G[{0, 0, 0}, x] + 4*G[{0, 0, 1}, x] + 4*G[{0, 1, 0}, x] - 
      (4*G[{0, 1, 1}, x])/3 - (4*G[{1, 0, 0}, x])/3 + (4*G[{1, 0, 1}, x])/3 + 
      (4*G[{1, 1, 0}, x])/3 - 4*G[{1, 1, 1}, x] + (8*Zeta[3])/3) + 
    FF[x/s^2]*((-26*Pi^2)/9 - (52*G[{0, 0}, x])/9 + (52*G[{0, 1}, x])/9 + 
      (52*G[{1, 0}, x])/9 - (52*G[{1, 1}, x])/9 + (8*G[{0, 0, 0}, x])/3 - 
      (8*G[{0, 1, 1}, x])/3 - (8*G[{1, 0, 0}, x])/3 + (8*G[{1, 1, 1}, x])/3 + 
      (8*Zeta[3])/3) + FF[1/(s^2*x^3)]*((8*I)*Pi*G[{1}, x] + 
      (236*Pi^2*G[{1}, x])/81 + ((232*I)/27)*Pi^3*G[{1}, x] - 
      (20*Pi^4*G[{1}, x])/9 - ((152*I)/27)*Pi*G[{1, 0}, x] + 
      (200*Pi^2*G[{1, 0}, x])/27 + 8*G[{1, 1}, x] - 
      ((152*I)/27)*Pi*G[{1, 1}, x] - (8*Pi^2*G[{1, 1}, x])/27 + 
      ((16*I)/9)*Pi^3*G[{1, 1}, x] + ((16*I)/9)*Pi*G[{1, 0, 0}, x] - 
      (32*Pi^2*G[{1, 0, 0}, x])/9 - (152*G[{1, 0, 1}, x])/27 + 
      ((16*I)/9)*Pi*G[{1, 0, 1}, x] - (152*G[{1, 1, 0}, x])/27 - 
      ((400*I)/9)*Pi*G[{1, 1, 0}, x] + 16*Pi^2*G[{1, 1, 0}, x] - 
      (8*G[{1, 1, 1}, x])/3 + ((16*I)/9)*Pi*G[{1, 1, 1}, x] + 
      (16*G[{1, 0, 0, 1}, x])/9 + (16*G[{1, 0, 1, 0}, x])/9 + 
      ((64*I)/3)*Pi*G[{1, 0, 1, 0}, x] + (16*G[{1, 0, 1, 1}, x])/9 - 
      (400*G[{1, 1, 0, 0}, x])/9 + (16*G[{1, 1, 0, 1}, x])/9 + 
      (16*G[{1, 1, 1, 0}, x])/9 - ((32*I)/3)*Pi*G[{1, 1, 1, 0}, x] + 
      (64*G[{1, 0, 1, 0, 0}, x])/3 + (64*G[{1, 1, 0, 0, 0}, x])/3 - 
      (32*G[{1, 1, 1, 0, 0}, x])/3 - (448*G[{1}, x]*Zeta[3])/9 - 
      (32*I)*Pi*G[{1}, x]*Zeta[3] - (32*G[{1, 0}, x]*Zeta[3])/3 - 
      (32*G[{1, 1}, x]*Zeta[3])/3) + FF[1/(s^2*x)]*
     (((476*I)/27)*Pi - (610*Pi^2)/81 - ((128*I)/27)*Pi^3 + (10*Pi^4)/9 + 
      (416*G[{0}, x])/27 - ((512*I)/27)*Pi*G[{0}, x] + 
      (56*Pi^2*G[{0}, x])/27 + (20*G[{1}, x])/9 + ((328*I)/27)*Pi*G[{1}, x] + 
      (104*Pi^2*G[{1}, x])/27 + ((64*I)/27)*Pi^3*G[{1}, x] - 
      (5*Pi^4*G[{1}, x])/9 - (344*G[{0, 0}, x])/9 - 
      ((32*I)/9)*Pi*G[{0, 0}, x] + (16*Pi^2*G[{0, 0}, x])/9 + 
      (400*G[{0, 1}, x])/27 + ((52*I)/9)*Pi*G[{0, 1}, x] + 
      (400*G[{1, 0}, x])/27 + ((220*I)/9)*Pi*G[{1, 0}, x] - 
      (176*Pi^2*G[{1, 0}, x])/27 - 4*G[{1, 1}, x] - 
      ((28*I)/3)*Pi*G[{1, 1}, x] - (2*Pi^2*G[{1, 1}, x])/9 + 
      ((4*I)/9)*Pi^3*G[{1, 1}, x] + (32*G[{0, 0, 0}, x])/3 - 
      (32*G[{0, 0, 1}, x])/9 - (32*G[{0, 1, 0}, x])/9 - 
      ((32*I)/3)*Pi*G[{0, 1, 0}, x] + (52*G[{0, 1, 1}, x])/9 + 
      (272*G[{1, 0, 0}, x])/9 + ((8*I)/3)*Pi*G[{1, 0, 0}, x] - 
      (8*Pi^2*G[{1, 0, 0}, x])/9 - (28*G[{1, 0, 1}, x])/3 + 
      ((4*I)/3)*Pi*G[{1, 0, 1}, x] - (28*G[{1, 1, 0}, x])/3 - 
      ((32*I)/9)*Pi*G[{1, 1, 0}, x] + 4*Pi^2*G[{1, 1, 0}, x] + 
      ((8*I)/3)*Pi*G[{1, 1, 1}, x] - (32*G[{0, 1, 0, 0}, x])/3 - 
      (32*G[{1, 0, 0, 0}, x])/3 + (8*G[{1, 0, 0, 1}, x])/3 + 
      (8*G[{1, 0, 1, 0}, x])/3 + ((16*I)/3)*Pi*G[{1, 0, 1, 0}, x] + 
      (4*G[{1, 0, 1, 1}, x])/3 - (32*G[{1, 1, 0, 0}, x])/9 + 
      (8*G[{1, 1, 0, 1}, x])/3 + (8*G[{1, 1, 1, 0}, x])/3 - 
      ((8*I)/3)*Pi*G[{1, 1, 1, 0}, x] + (16*G[{1, 0, 1, 0, 0}, x])/3 + 
      (16*G[{1, 1, 0, 0, 0}, x])/3 - (8*G[{1, 1, 1, 0, 0}, x])/3 + 
      (80*Zeta[3])/9 + (16*I)*Pi*Zeta[3] + (16*G[{0}, x]*Zeta[3])/3 - 
      (68*G[{1}, x]*Zeta[3])/9 - (8*I)*Pi*G[{1}, x]*Zeta[3] - 
      (8*G[{1, 0}, x]*Zeta[3])/3 - (8*G[{1, 1}, x]*Zeta[3])/3) + 
    FF[1/(s^2*x^2)]*(((416*I)/27)*Pi - (652*Pi^2)/81 + ((232*I)/27)*Pi^3 - 
      (20*Pi^4)/9 - ((200*I)/27)*Pi*G[{0}, x] + (296*Pi^2*G[{0}, x])/27 + 
      (416*G[{1}, x])/27 + ((280*I)/27)*Pi*G[{1}, x] - 
      (1082*Pi^2*G[{1}, x])/81 - ((220*I)/27)*Pi^3*G[{1}, x] + 
      (20*Pi^4*G[{1}, x])/9 + ((16*I)/9)*Pi*G[{0, 0}, x] - 
      (32*Pi^2*G[{0, 0}, x])/9 - (200*G[{0, 1}, x])/27 + 
      ((4*I)/9)*Pi*G[{0, 1}, x] - (200*G[{1, 0}, x])/27 - 
      ((1432*I)/27)*Pi*G[{1, 0}, x] + (244*Pi^2*G[{1, 0}, x])/27 + 
      (40*G[{1, 1}, x])/3 + ((392*I)/27)*Pi*G[{1, 1}, x] + 
      (8*Pi^2*G[{1, 1}, x])/27 - ((16*I)/9)*Pi^3*G[{1, 1}, x] + 
      (16*G[{0, 0, 1}, x])/9 + (16*G[{0, 1, 0}, x])/9 + 
      ((64*I)/3)*Pi*G[{0, 1, 0}, x] + (4*G[{0, 1, 1}, x])/9 - 
      (592*G[{1, 0, 0}, x])/9 - ((40*I)/9)*Pi*G[{1, 0, 0}, x] + 
      (32*Pi^2*G[{1, 0, 0}, x])/9 + (392*G[{1, 0, 1}, x])/27 - 
      ((16*I)/9)*Pi*G[{1, 0, 1}, x] + (392*G[{1, 1, 0}, x])/27 + 
      ((280*I)/9)*Pi*G[{1, 1, 0}, x] - 16*Pi^2*G[{1, 1, 0}, x] - 
      4*G[{1, 1, 1}, x] - ((40*I)/9)*Pi*G[{1, 1, 1}, x] + 
      (64*G[{0, 1, 0, 0}, x])/3 + (64*G[{1, 0, 0, 0}, x])/3 - 
      (40*G[{1, 0, 0, 1}, x])/9 - (40*G[{1, 0, 1, 0}, x])/9 - 
      ((64*I)/3)*Pi*G[{1, 0, 1, 0}, x] - (16*G[{1, 0, 1, 1}, x])/9 + 
      (280*G[{1, 1, 0, 0}, x])/9 - (40*G[{1, 1, 0, 1}, x])/9 - 
      (40*G[{1, 1, 1, 0}, x])/9 + ((32*I)/3)*Pi*G[{1, 1, 1, 0}, x] - 
      (64*G[{1, 0, 1, 0, 0}, x])/3 - (64*G[{1, 1, 0, 0, 0}, x])/3 + 
      (32*G[{1, 1, 1, 0, 0}, x])/3 - (352*Zeta[3])/9 - (32*I)*Pi*Zeta[3] - 
      (32*G[{0}, x]*Zeta[3])/3 + (328*G[{1}, x]*Zeta[3])/9 + 
      (32*I)*Pi*G[{1}, x]*Zeta[3] + (32*G[{1, 0}, x]*Zeta[3])/3 + 
      (32*G[{1, 1}, x]*Zeta[3])/3) + FF[1/(s^2*(1 - x))]*
     (((-208*I)/27)*Pi + (326*Pi^2)/81 - ((2*I)/27)*Pi^3 + (22*Pi^4)/81 + 
      ((2*I)/27)*Pi^5 - (208*G[{0}, x])/27 - ((44*I)/27)*Pi*G[{0}, x] + 
      (158*Pi^2*G[{0}, x])/27 + ((14*I)/9)*Pi^3*G[{0}, x] + 
      ((100*I)/27)*Pi*G[{1}, x] - (148*Pi^2*G[{1}, x])/27 - 
      ((16*I)/9)*Pi^3*G[{1}, x] - (28*G[{0, 0}, x])/9 - 
      (8*I)*Pi*G[{0, 0}, x] - (2*Pi^2*G[{0, 0}, x])/9 + 
      (100*G[{0, 1}, x])/27 + ((232*I)/9)*Pi*G[{0, 1}, x] - 
      (176*Pi^2*G[{0, 1}, x])/27 + ((8*I)/9)*Pi^3*G[{0, 1}, x] + 
      (100*G[{1, 0}, x])/27 + ((4*I)/9)*Pi*G[{1, 0}, x] - 
      ((8*I)/9)*Pi*G[{1, 1}, x] + (16*Pi^2*G[{1, 1}, x])/9 + 
      ((8*I)/3)*Pi*G[{0, 0, 0}, x] - 8*G[{0, 0, 1}, x] - 
      ((32*I)/9)*Pi*G[{0, 0, 1}, x] + 4*Pi^2*G[{0, 0, 1}, x] - 
      8*G[{0, 1, 0}, x] + ((4*I)/3)*Pi*G[{0, 1, 0}, x] + 
      (296*G[{0, 1, 1}, x])/9 + ((8*I)/3)*Pi*G[{0, 1, 1}, x] - 
      (8*Pi^2*G[{0, 1, 1}, x])/9 + (4*G[{1, 0, 0}, x])/9 - 
      (8*G[{1, 0, 1}, x])/9 - ((32*I)/3)*Pi*G[{1, 0, 1}, x] - 
      (8*G[{1, 1, 0}, x])/9 + (8*G[{0, 0, 0, 1}, x])/3 - 
      ((8*I)/3)*Pi*G[{0, 0, 0, 1}, x] + (8*G[{0, 0, 1, 0}, x])/3 - 
      (32*G[{0, 0, 1, 1}, x])/9 + (4*G[{0, 1, 0, 0}, x])/3 + 
      (8*G[{0, 1, 0, 1}, x])/3 + ((16*I)/3)*Pi*G[{0, 1, 0, 1}, x] + 
      (8*G[{0, 1, 1, 0}, x])/3 - (32*G[{0, 1, 1, 1}, x])/3 - 
      (32*G[{1, 0, 1, 1}, x])/3 - (8*G[{0, 0, 0, 1, 1}, x])/3 + 
      (16*G[{0, 0, 1, 1, 1}, x])/3 + (16*G[{0, 1, 0, 1, 1}, x])/3 - 
      (52*Zeta[3])/9 - ((128*I)/9)*Pi*Zeta[3] + (44*Pi^2*Zeta[3])/9 - 
      (8*G[{0}, x]*Zeta[3])/3 + 16*G[{1}, x]*Zeta[3] - 
      8*G[{0, 1}, x]*Zeta[3] - (40*Zeta[5])/3) + FF[1/(s^2*(1 - x)^2)]*
     (((38*I)/81)*Pi^3 - (281*Pi^4)/405 - ((4*I)/27)*Pi^5 - 
      (4*I)*Pi*G[{0}, x] - (118*Pi^2*G[{0}, x])/81 - 
      ((4*I)/9)*Pi^3*G[{0}, x] - 4*G[{0, 0}, x] + 
      ((76*I)/27)*Pi*G[{0, 0}, x] + (4*Pi^2*G[{0, 0}, x])/27 + 
      ((76*I)/27)*Pi*G[{0, 1}, x] - (100*Pi^2*G[{0, 1}, x])/27 - 
      ((16*I)/9)*Pi^3*G[{0, 1}, x] + (4*G[{0, 0, 0}, x])/3 - 
      ((8*I)/9)*Pi*G[{0, 0, 0}, x] + (76*G[{0, 0, 1}, x])/27 + 
      ((200*I)/9)*Pi*G[{0, 0, 1}, x] - 8*Pi^2*G[{0, 0, 1}, x] + 
      (76*G[{0, 1, 0}, x])/27 - ((8*I)/9)*Pi*G[{0, 1, 0}, x] - 
      ((8*I)/9)*Pi*G[{0, 1, 1}, x] + (16*Pi^2*G[{0, 1, 1}, x])/9 - 
      (8*G[{0, 0, 0, 1}, x])/9 + ((16*I)/3)*Pi*G[{0, 0, 0, 1}, x] - 
      (8*G[{0, 0, 1, 0}, x])/9 + (200*G[{0, 0, 1, 1}, x])/9 - 
      (8*G[{0, 1, 0, 0}, x])/9 - (8*G[{0, 1, 0, 1}, x])/9 - 
      ((32*I)/3)*Pi*G[{0, 1, 0, 1}, x] - (8*G[{0, 1, 1, 0}, x])/9 + 
      (16*G[{0, 0, 0, 1, 1}, x])/3 - (32*G[{0, 0, 1, 1, 1}, x])/3 - 
      (32*G[{0, 1, 0, 1, 1}, x])/3 - (76*Zeta[3])/27 + 
      ((224*I)/9)*Pi*Zeta[3] - (88*Pi^2*Zeta[3])/9 + 
      (16*G[{0}, x]*Zeta[3])/9 + 16*G[{0, 1}, x]*Zeta[3] + (80*Zeta[5])/3)) + 
  COLOR[(NfV*d[a, b, c]^2)/Nc]*
   (FF[x/s^2]*(-13*Pi^2 + (10*I)*Pi^3 - Pi^4/6 - 26*G[{0, 0}, x] + 
      (20*I)*Pi*G[{0, 0}, x] - (2*Pi^2*G[{0, 0}, x])/3 + 26*G[{0, 1}, x] - 
      (20*I)*Pi*G[{0, 1}, x] + (2*Pi^2*G[{0, 1}, x])/3 + 26*G[{1, 0}, x] - 
      (20*I)*Pi*G[{1, 0}, x] + (2*Pi^2*G[{1, 0}, x])/3 - 26*G[{1, 1}, x] + 
      (20*I)*Pi*G[{1, 1}, x] - (2*Pi^2*G[{1, 1}, x])/3 + 20*G[{0, 0, 0}, x] - 
      20*G[{0, 1, 1}, x] - 20*G[{1, 0, 0}, x] + 20*G[{1, 1, 1}, x] - 
      4*G[{0, 0, 0, 0}, x] + 4*G[{0, 0, 0, 1}, x] + 4*G[{0, 0, 1, 0}, x] - 
      4*G[{0, 0, 1, 1}, x] + 4*G[{0, 1, 0, 0}, x] - 4*G[{0, 1, 0, 1}, x] - 
      4*G[{0, 1, 1, 0}, x] + 4*G[{0, 1, 1, 1}, x] + 4*G[{1, 0, 0, 0}, x] - 
      4*G[{1, 0, 0, 1}, x] - 4*G[{1, 0, 1, 0}, x] + 4*G[{1, 0, 1, 1}, x] - 
      4*G[{1, 1, 0, 0}, x] + 4*G[{1, 1, 0, 1}, x] + 4*G[{1, 1, 1, 0}, x] - 
      4*G[{1, 1, 1, 1}, x] + 20*Zeta[3]) + 
    FF[s^(-2)]*((101*Pi^2)/8 - (6*I)*Pi^3 + (83*Pi^4)/90 + 6*G[{0}, x] - 
      (20*I)*Pi*G[{0}, x] - (Pi^2*G[{0}, x])/24 - ((13*I)/6)*Pi^3*G[{0}, x] - 
      6*G[{1}, x] + (20*I)*Pi*G[{1}, x] - (17*Pi^2*G[{1}, x])/24 + 
      ((13*I)/6)*Pi^3*G[{1}, x] + (21*G[{0, 0}, x])/4 - 
      (12*I)*Pi*G[{0, 0}, x] - (Pi^2*G[{0, 0}, x])/6 - (101*G[{0, 1}, x])/4 + 
      (12*I)*Pi*G[{0, 1}, x] - 2*Pi^2*G[{0, 1}, x] - (101*G[{1, 0}, x])/4 + 
      (12*I)*Pi*G[{1, 0}, x] - (4*Pi^2*G[{1, 0}, x])/3 + 
      (181*G[{1, 1}, x])/4 - (12*I)*Pi*G[{1, 1}, x] + 
      (7*Pi^2*G[{1, 1}, x])/2 - (43*G[{0, 0, 0}, x])/4 - 
      (13*I)*Pi*G[{0, 0, 0}, x] - (5*G[{0, 0, 1}, x])/4 - 
      (5*I)*Pi*G[{0, 0, 1}, x] - (5*G[{0, 1, 0}, x])/4 + 
      (13*I)*Pi*G[{0, 1, 0}, x] + (53*G[{0, 1, 1}, x])/4 + 
      (5*I)*Pi*G[{0, 1, 1}, x] + (37*G[{1, 0, 0}, x])/4 + 
      (13*I)*Pi*G[{1, 0, 0}, x] + (11*G[{1, 0, 1}, x])/4 + 
      (5*I)*Pi*G[{1, 0, 1}, x] + (11*G[{1, 1, 0}, x])/4 - 
      (13*I)*Pi*G[{1, 1, 0}, x] - (59*G[{1, 1, 1}, x])/4 - 
      (5*I)*Pi*G[{1, 1, 1}, x] - 20*G[{0, 0, 0, 0}, x] + 
      7*G[{0, 0, 0, 1}, x] + 7*G[{0, 0, 1, 0}, x] - 12*G[{0, 0, 1, 1}, x] + 
      13*G[{0, 1, 0, 0}, x] + 5*G[{0, 1, 1, 1}, x] + 11*G[{1, 0, 0, 0}, x] + 
      2*G[{1, 0, 0, 1}, x] + 2*G[{1, 0, 1, 0}, x] + 3*G[{1, 0, 1, 1}, x] - 
      4*G[{1, 1, 0, 0}, x] - 9*G[{1, 1, 0, 1}, x] - 9*G[{1, 1, 1, 0}, x] + 
      4*G[{1, 1, 1, 1}, x] - (21*Zeta[3])/2 + (18*I)*Pi*Zeta[3] + 
      8*G[{0}, x]*Zeta[3] - 8*G[{1}, x]*Zeta[3]) + 
    FF[1/(s^2*x^2)]*(((15*I)/4)*Pi - (47*Pi^2)/12 + ((4*I)/3)*Pi^3 + 
      (43*Pi^4)/45 - ((7*I)/45)*Pi^5 + ((25*I)/2)*Pi*G[{0}, x] + 
      (31*Pi^2*G[{0}, x])/6 - ((4*I)/3)*Pi^3*G[{0}, x] - 
      (17*Pi^4*G[{0}, x])/15 + (15*G[{1}, x])/4 - ((49*I)/4)*Pi*G[{1}, x] - 
      (67*Pi^2*G[{1}, x])/24 - ((7*I)/2)*Pi^3*G[{1}, x] - 
      (19*Pi^4*G[{1}, x])/15 + ((7*I)/45)*Pi^5*G[{1}, x] - 
      (13*I)*Pi*G[{0, 0}, x] + ((4*I)/3)*Pi^3*G[{0, 0}, x] + 
      (25*G[{0, 1}, x])/2 - ((25*I)/2)*Pi*G[{0, 1}, x] + 
      (25*Pi^2*G[{0, 1}, x])/6 + ((8*I)/3)*Pi^3*G[{0, 1}, x] + 
      (25*G[{1, 0}, x])/2 + ((45*I)/4)*Pi*G[{1, 0}, x] - 
      (37*Pi^2*G[{1, 0}, x])/12 + (4*I)*Pi^3*G[{1, 0}, x] + 
      (17*Pi^4*G[{1, 0}, x])/15 - (99*G[{1, 1}, x])/4 + 
      ((57*I)/4)*Pi*G[{1, 1}, x] - (16*Pi^2*G[{1, 1}, x])/3 - 
      (8*I)*Pi^3*G[{1, 1}, x] + (61*Pi^4*G[{1, 1}, x])/45 - 
      13*G[{0, 0, 1}, x] + (7*I)*Pi*G[{0, 0, 1}, x] - 
      4*Pi^2*G[{0, 0, 1}, x] - 13*G[{0, 1, 0}, x] - 
      (2*I)*Pi*G[{0, 1, 0}, x] - (7*Pi^2*G[{0, 1, 0}, x])/3 + 
      G[{0, 1, 1}, x]/2 - (5*I)*Pi*G[{0, 1, 1}, x] + (2*Pi^2*G[{0, 1, 1}, x])/
       3 - 3*G[{1, 0, 0}, x] - ((9*I)/2)*Pi*G[{1, 0, 0}, x] - 
      (16*Pi^2*G[{1, 0, 0}, x])/3 - ((4*I)/3)*Pi^3*G[{1, 0, 0}, x] + 
      (57*G[{1, 0, 1}, x])/4 + (4*I)*Pi*G[{1, 0, 1}, x] + 
      4*Pi^2*G[{1, 0, 1}, x] - ((8*I)/3)*Pi^3*G[{1, 0, 1}, x] + 
      (57*G[{1, 1, 0}, x])/4 + ((13*I)/2)*Pi*G[{1, 1, 0}, x] + 
      (22*Pi^2*G[{1, 1, 0}, x])/3 - (4*I)*Pi^3*G[{1, 1, 0}, x] - 
      (6*I)*Pi*G[{1, 1, 1}, x] - (Pi^2*G[{1, 1, 1}, x])/3 + 
      (8*I)*Pi^3*G[{1, 1, 1}, x] - (8*I)*Pi*G[{0, 0, 0, 1}, x] + 
      7*G[{0, 0, 1, 1}, x] + (8*I)*Pi*G[{0, 0, 1, 1}, x] + 
      8*G[{0, 1, 0, 0}, x] + (16*I)*Pi*G[{0, 1, 0, 0}, x] - 
      10*G[{0, 1, 0, 1}, x] - 10*G[{0, 1, 1, 0}, x] - 
      (16*I)*Pi*G[{0, 1, 1, 0}, x] + 5*G[{0, 1, 1, 1}, x] - 
      12*G[{1, 0, 0, 0}, x] + (32*I)*Pi*G[{1, 0, 0, 0}, x] + 
      (15*G[{1, 0, 0, 1}, x])/2 + (8*I)*Pi*G[{1, 0, 0, 1}, x] + 
      4*Pi^2*G[{1, 0, 0, 1}, x] + (15*G[{1, 0, 1, 0}, x])/2 - 
      (32*I)*Pi*G[{1, 0, 1, 0}, x] + (8*Pi^2*G[{1, 0, 1, 0}, x])/3 - 
      (7*G[{1, 0, 1, 1}, x])/2 - (8*I)*Pi*G[{1, 0, 1, 1}, x] - 
      (3*G[{1, 1, 0, 0}, x])/2 - (48*I)*Pi*G[{1, 1, 0, 0}, x] + 
      (16*Pi^2*G[{1, 1, 0, 0}, x])/3 + 8*G[{1, 1, 0, 1}, x] - 
      4*Pi^2*G[{1, 1, 0, 1}, x] + 8*G[{1, 1, 1, 0}, x] + 
      (48*I)*Pi*G[{1, 1, 1, 0}, x] - 8*Pi^2*G[{1, 1, 1, 0}, x] - 
      14*G[{1, 1, 1, 1}, x] - 8*G[{0, 0, 0, 1, 1}, x] - 
      8*G[{0, 0, 1, 0, 0}, x] + 8*G[{0, 0, 1, 0, 1}, x] + 
      8*G[{0, 0, 1, 1, 0}, x] + 16*G[{0, 1, 0, 0, 0}, x] - 
      14*G[{0, 1, 1, 0, 0}, x] - 2*G[{0, 1, 1, 0, 1}, x] - 
      2*G[{0, 1, 1, 1, 0}, x] + 2*G[{0, 1, 1, 1, 1}, x] + 
      32*G[{1, 0, 0, 0, 0}, x] + (8*I)*Pi*G[{1, 0, 0, 0, 1}, x] + 
      8*G[{1, 0, 0, 1, 1}, x] - (8*I)*Pi*G[{1, 0, 0, 1, 1}, x] - 
      24*G[{1, 0, 1, 0, 0}, x] - (16*I)*Pi*G[{1, 0, 1, 0, 0}, x] - 
      8*G[{1, 0, 1, 0, 1}, x] - 8*G[{1, 0, 1, 1, 0}, x] + 
      (16*I)*Pi*G[{1, 0, 1, 1, 0}, x] - 50*G[{1, 1, 0, 0, 0}, x] - 
      (32*I)*Pi*G[{1, 1, 0, 0, 0}, x] + 2*G[{1, 1, 0, 0, 1}, x] - 
      (8*I)*Pi*G[{1, 1, 0, 0, 1}, x] + 2*G[{1, 1, 0, 1, 0}, x] + 
      (32*I)*Pi*G[{1, 1, 0, 1, 0}, x] - 2*G[{1, 1, 0, 1, 1}, x] + 
      (8*I)*Pi*G[{1, 1, 0, 1, 1}, x] + 48*G[{1, 1, 1, 0, 0}, x] + 
      (48*I)*Pi*G[{1, 1, 1, 0, 0}, x] - (48*I)*Pi*G[{1, 1, 1, 1, 0}, x] + 
      8*G[{1, 0, 0, 0, 1, 1}, x] + 8*G[{1, 0, 0, 1, 0, 0}, x] - 
      8*G[{1, 0, 0, 1, 0, 1}, x] - 8*G[{1, 0, 0, 1, 1, 0}, x] - 
      16*G[{1, 0, 1, 0, 0, 0}, x] + 16*G[{1, 0, 1, 1, 0, 0}, x] - 
      32*G[{1, 1, 0, 0, 0, 0}, x] - 8*G[{1, 1, 0, 0, 1, 1}, x] + 
      24*G[{1, 1, 0, 1, 0, 0}, x] + 8*G[{1, 1, 0, 1, 0, 1}, x] + 
      8*G[{1, 1, 0, 1, 1, 0}, x] + 48*G[{1, 1, 1, 0, 0, 0}, x] - 
      48*G[{1, 1, 1, 1, 0, 0}, x] + 36*Zeta[3] + 4*Pi^2*Zeta[3] - 
      28*G[{0}, x]*Zeta[3] + 16*G[{1}, x]*Zeta[3] - (32*I)*Pi*G[{1}, x]*
       Zeta[3] - 4*Pi^2*G[{1}, x]*Zeta[3] + 24*G[{0, 0}, x]*Zeta[3] - 
      18*G[{0, 1}, x]*Zeta[3] - 54*G[{1, 0}, x]*Zeta[3] + 
      48*G[{1, 1}, x]*Zeta[3] + (32*I)*Pi*G[{1, 1}, x]*Zeta[3] - 
      24*G[{1, 0, 0}, x]*Zeta[3] + 16*G[{1, 0, 1}, x]*Zeta[3] + 
      56*G[{1, 1, 0}, x]*Zeta[3] - 48*G[{1, 1, 1}, x]*Zeta[3]) + 
    FF[1/(s^2*x^3)]*(((53*I)/4)*Pi*G[{1}, x] + (7*Pi^2*G[{1}, x])/12 - 
      (8*Pi^4*G[{1}, x])/45 - ((7*I)/45)*Pi^5*G[{1}, x] + 
      (3*I)*Pi*G[{0, 1}, x] - (I/2)*Pi*G[{1, 0}, x] + 
      (35*Pi^2*G[{1, 0}, x])/6 - (17*Pi^4*G[{1, 0}, x])/15 + 
      (53*G[{1, 1}, x])/4 - ((5*I)/2)*Pi*G[{1, 1}, x] + 3*Pi^2*G[{1, 1}, x] - 
      (61*Pi^4*G[{1, 1}, x])/45 - (2*Pi^2*G[{0, 1, 0}, x])/3 + 
      3*G[{0, 1, 1}, x] - (4*Pi^2*G[{0, 1, 1}, x])/3 - 
      (13*I)*Pi*G[{1, 0, 0}, x] + ((4*I)/3)*Pi^3*G[{1, 0, 0}, x] - 
      G[{1, 0, 1}, x]/2 + ((8*I)/3)*Pi^3*G[{1, 0, 1}, x] - 
      G[{1, 1, 0}, x]/2 + (13*I)*Pi*G[{1, 1, 0}, x] + 
      (4*Pi^2*G[{1, 1, 0}, x])/3 + (4*I)*Pi^3*G[{1, 1, 0}, x] - 
      2*G[{1, 1, 1}, x] + (2*Pi^2*G[{1, 1, 1}, x])/3 - 
      (8*I)*Pi^3*G[{1, 1, 1}, x] - 13*G[{1, 0, 0, 1}, x] - 
      4*Pi^2*G[{1, 0, 0, 1}, x] - 13*G[{1, 0, 1, 0}, x] - 
      (8*Pi^2*G[{1, 0, 1, 0}, x])/3 + 13*G[{1, 0, 1, 1}, x] + 
      9*G[{1, 1, 0, 0}, x] - (16*Pi^2*G[{1, 1, 0, 0}, x])/3 + 
      4*G[{1, 1, 0, 1}, x] + 4*Pi^2*G[{1, 1, 0, 1}, x] + 
      4*G[{1, 1, 1, 0}, x] + 8*Pi^2*G[{1, 1, 1, 0}, x] - 
      4*G[{1, 1, 1, 1}, x] - 4*G[{0, 1, 1, 0, 0}, x] + 
      4*G[{0, 1, 1, 0, 1}, x] + 4*G[{0, 1, 1, 1, 0}, x] - 
      4*G[{0, 1, 1, 1, 1}, x] - (8*I)*Pi*G[{1, 0, 0, 0, 1}, x] + 
      (8*I)*Pi*G[{1, 0, 0, 1, 1}, x] + (16*I)*Pi*G[{1, 0, 1, 0, 0}, x] - 
      (16*I)*Pi*G[{1, 0, 1, 1, 0}, x] + 4*G[{1, 1, 0, 0, 0}, x] + 
      (32*I)*Pi*G[{1, 1, 0, 0, 0}, x] - 4*G[{1, 1, 0, 0, 1}, x] + 
      (8*I)*Pi*G[{1, 1, 0, 0, 1}, x] - 4*G[{1, 1, 0, 1, 0}, x] - 
      (32*I)*Pi*G[{1, 1, 0, 1, 0}, x] + 4*G[{1, 1, 0, 1, 1}, x] - 
      (8*I)*Pi*G[{1, 1, 0, 1, 1}, x] - (48*I)*Pi*G[{1, 1, 1, 0, 0}, x] + 
      (48*I)*Pi*G[{1, 1, 1, 1, 0}, x] - 8*G[{1, 0, 0, 0, 1, 1}, x] - 
      8*G[{1, 0, 0, 1, 0, 0}, x] + 8*G[{1, 0, 0, 1, 0, 1}, x] + 
      8*G[{1, 0, 0, 1, 1, 0}, x] + 16*G[{1, 0, 1, 0, 0, 0}, x] - 
      16*G[{1, 0, 1, 1, 0, 0}, x] + 32*G[{1, 1, 0, 0, 0, 0}, x] + 
      8*G[{1, 1, 0, 0, 1, 1}, x] - 24*G[{1, 1, 0, 1, 0, 0}, x] - 
      8*G[{1, 1, 0, 1, 0, 1}, x] - 8*G[{1, 1, 0, 1, 1, 0}, x] - 
      48*G[{1, 1, 1, 0, 0, 0}, x] + 48*G[{1, 1, 1, 1, 0, 0}, x] + 
      4*G[{1}, x]*Zeta[3] + 4*Pi^2*G[{1}, x]*Zeta[3] + 
      4*G[{0, 1}, x]*Zeta[3] - 4*G[{1, 0}, x]*Zeta[3] - 
      (32*I)*Pi*G[{1, 1}, x]*Zeta[3] + 24*G[{1, 0, 0}, x]*Zeta[3] - 
      16*G[{1, 0, 1}, x]*Zeta[3] - 56*G[{1, 1, 0}, x]*Zeta[3] + 
      48*G[{1, 1, 1}, x]*Zeta[3]) + FF[1/(s^2*x)]*(1 + ((15*I)/2)*Pi + 
      (17*Pi^2)/24 - ((47*I)/12)*Pi^3 - (553*Pi^4)/360 + ((7*I)/90)*Pi^5 + 
      (23*G[{0}, x])/4 + (6*I)*Pi*G[{0}, x] - (11*Pi^2*G[{0}, x])/12 + 
      (3*I)*Pi^3*G[{0}, x] + (17*Pi^4*G[{0}, x])/30 + (7*G[{1}, x])/4 - 
      ((33*I)/4)*Pi*G[{1}, x] - (9*Pi^2*G[{1}, x])/8 - 
      ((7*I)/4)*Pi^3*G[{1}, x] + (61*Pi^4*G[{1}, x])/90 - 
      ((7*I)/180)*Pi^5*G[{1}, x] + 6*G[{0, 0}, x] - 
      ((21*I)/2)*Pi*G[{0, 0}, x] - (8*Pi^2*G[{0, 0}, x])/3 - 
      ((2*I)/3)*Pi^3*G[{0, 0}, x] + (7*I)*Pi*G[{0, 1}, x] - 
      (Pi^2*G[{0, 1}, x])/6 - ((4*I)/3)*Pi^3*G[{0, 1}, x] + 
      ((11*I)/2)*Pi*G[{1, 0}, x] + (5*Pi^2*G[{1, 0}, x])/3 - 
      (2*I)*Pi^3*G[{1, 0}, x] - (17*Pi^4*G[{1, 0}, x])/60 - 
      (33*G[{1, 1}, x])/4 - (2*I)*Pi*G[{1, 1}, x] - (Pi^2*G[{1, 1}, x])/12 + 
      (4*I)*Pi^3*G[{1, 1}, x] - (61*Pi^4*G[{1, 1}, x])/180 - 
      14*G[{0, 0, 0}, x] + (16*I)*Pi*G[{0, 0, 0}, x] + 
      (7*G[{0, 0, 1}, x])/2 + ((5*I)/2)*Pi*G[{0, 0, 1}, x] + 
      2*Pi^2*G[{0, 0, 1}, x] + (7*G[{0, 1, 0}, x])/2 - 
      ((33*I)/2)*Pi*G[{0, 1, 0}, x] + (4*Pi^2*G[{0, 1, 0}, x])/3 + 
      (7*G[{0, 1, 1}, x])/2 - (2*I)*Pi*G[{0, 1, 1}, x] + 
      (27*G[{1, 0, 0}, x])/4 - ((27*I)/2)*Pi*G[{1, 0, 0}, x] + 
      (8*Pi^2*G[{1, 0, 0}, x])/3 + (I/3)*Pi^3*G[{1, 0, 0}, x] - 
      (5*G[{1, 0, 1}, x])/4 - (5*I)*Pi*G[{1, 0, 1}, x] - 
      2*Pi^2*G[{1, 0, 1}, x] + ((2*I)/3)*Pi^3*G[{1, 0, 1}, x] - 
      (5*G[{1, 1, 0}, x])/4 + (14*I)*Pi*G[{1, 1, 0}, x] - 
      4*Pi^2*G[{1, 1, 0}, x] + I*Pi^3*G[{1, 1, 0}, x] - 
      (3*G[{1, 1, 1}, x])/4 + ((9*I)/2)*Pi*G[{1, 1, 1}, x] - 
      (2*I)*Pi^3*G[{1, 1, 1}, x] + 16*G[{0, 0, 0, 0}, x] + 
      (4*I)*Pi*G[{0, 0, 0, 1}, x] + (5*G[{0, 0, 1, 1}, x])/2 - 
      (4*I)*Pi*G[{0, 0, 1, 1}, x] - 18*G[{0, 1, 0, 0}, x] - 
      (8*I)*Pi*G[{0, 1, 0, 0}, x] + (3*G[{0, 1, 0, 1}, x])/2 + 
      (3*G[{0, 1, 1, 0}, x])/2 + (8*I)*Pi*G[{0, 1, 1, 0}, x] - 
      (7*G[{0, 1, 1, 1}, x])/2 - 16*G[{1, 0, 0, 0}, x] - 
      (16*I)*Pi*G[{1, 0, 0, 0}, x] + (5*G[{1, 0, 0, 1}, x])/2 - 
      (4*I)*Pi*G[{1, 0, 0, 1}, x] - Pi^2*G[{1, 0, 0, 1}, x] + 
      (5*G[{1, 0, 1, 0}, x])/2 + (16*I)*Pi*G[{1, 0, 1, 0}, x] - 
      (2*Pi^2*G[{1, 0, 1, 0}, x])/3 - (15*G[{1, 0, 1, 1}, x])/2 + 
      (4*I)*Pi*G[{1, 0, 1, 1}, x] + (31*G[{1, 1, 0, 0}, x])/2 + 
      (24*I)*Pi*G[{1, 1, 0, 0}, x] - (4*Pi^2*G[{1, 1, 0, 0}, x])/3 - 
      (3*G[{1, 1, 0, 1}, x])/2 + Pi^2*G[{1, 1, 0, 1}, x] - 
      (3*G[{1, 1, 1, 0}, x])/2 - (24*I)*Pi*G[{1, 1, 1, 0}, x] + 
      2*Pi^2*G[{1, 1, 1, 0}, x] + 6*G[{1, 1, 1, 1}, x] + 
      4*G[{0, 0, 0, 1, 1}, x] + 4*G[{0, 0, 1, 0, 0}, x] - 
      4*G[{0, 0, 1, 0, 1}, x] - 4*G[{0, 0, 1, 1, 0}, x] - 
      8*G[{0, 1, 0, 0, 0}, x] + 8*G[{0, 1, 1, 0, 0}, x] - 
      16*G[{1, 0, 0, 0, 0}, x] - (2*I)*Pi*G[{1, 0, 0, 0, 1}, x] - 
      4*G[{1, 0, 0, 1, 1}, x] + (2*I)*Pi*G[{1, 0, 0, 1, 1}, x] + 
      12*G[{1, 0, 1, 0, 0}, x] + (4*I)*Pi*G[{1, 0, 1, 0, 0}, x] + 
      4*G[{1, 0, 1, 0, 1}, x] + 4*G[{1, 0, 1, 1, 0}, x] - 
      (4*I)*Pi*G[{1, 0, 1, 1, 0}, x] + 24*G[{1, 1, 0, 0, 0}, x] + 
      (8*I)*Pi*G[{1, 1, 0, 0, 0}, x] + (2*I)*Pi*G[{1, 1, 0, 0, 1}, x] - 
      (8*I)*Pi*G[{1, 1, 0, 1, 0}, x] - (2*I)*Pi*G[{1, 1, 0, 1, 1}, x] - 
      24*G[{1, 1, 1, 0, 0}, x] - (12*I)*Pi*G[{1, 1, 1, 0, 0}, x] + 
      (12*I)*Pi*G[{1, 1, 1, 1, 0}, x] - 2*G[{1, 0, 0, 0, 1, 1}, x] - 
      2*G[{1, 0, 0, 1, 0, 0}, x] + 2*G[{1, 0, 0, 1, 0, 1}, x] + 
      2*G[{1, 0, 0, 1, 1, 0}, x] + 4*G[{1, 0, 1, 0, 0, 0}, x] - 
      4*G[{1, 0, 1, 1, 0, 0}, x] + 8*G[{1, 1, 0, 0, 0, 0}, x] + 
      2*G[{1, 1, 0, 0, 1, 1}, x] - 6*G[{1, 1, 0, 1, 0, 0}, x] - 
      2*G[{1, 1, 0, 1, 0, 1}, x] - 2*G[{1, 1, 0, 1, 1, 0}, x] - 
      12*G[{1, 1, 1, 0, 0, 0}, x] + 12*G[{1, 1, 1, 1, 0, 0}, x] - 
      (71*Zeta[3])/12 - (22*I)*Pi*Zeta[3] - 2*Pi^2*Zeta[3] - 
      10*G[{0}, x]*Zeta[3] + 15*G[{1}, x]*Zeta[3] + (16*I)*Pi*G[{1}, x]*
       Zeta[3] + Pi^2*G[{1}, x]*Zeta[3] - 12*G[{0, 0}, x]*Zeta[3] + 
      8*G[{0, 1}, x]*Zeta[3] + 28*G[{1, 0}, x]*Zeta[3] - 
      24*G[{1, 1}, x]*Zeta[3] - (8*I)*Pi*G[{1, 1}, x]*Zeta[3] + 
      6*G[{1, 0, 0}, x]*Zeta[3] - 4*G[{1, 0, 1}, x]*Zeta[3] - 
      14*G[{1, 1, 0}, x]*Zeta[3] + 12*G[{1, 1, 1}, x]*Zeta[3] + 
      (20*Zeta[5])/3) + FF[1/(s^2*(1 - x)^2)]*(((7*I)/24)*Pi^3 - 
      (371*Pi^4)/720 + (1147*Pi^6)/11340 - ((17*I)/2)*Pi*G[{0}, x] - 
      (7*Pi^2*G[{0}, x])/24 - ((13*I)/12)*Pi^3*G[{0}, x] - 
      (Pi^4*G[{0}, x])/10 + (I/18)*Pi^5*G[{0}, x] + (17*Pi^4*G[{1}, x])/180 - 
      (17*G[{0, 0}, x])/2 + ((5*I)/4)*Pi*G[{0, 0}, x] - 
      (5*Pi^2*G[{0, 0}, x])/6 + (11*Pi^4*G[{0, 0}, x])/45 + 
      (I/4)*Pi*G[{0, 1}, x] - (31*Pi^2*G[{0, 1}, x])/12 + 
      (11*Pi^4*G[{0, 1}, x])/45 - ((3*I)/2)*Pi*G[{1, 0}, x] + 
      G[{0, 0, 0}, x] - (Pi^2*G[{0, 0, 0}, x])/3 + G[{0, 0, 1}, x]/4 - 
      ((13*I)/2)*Pi*G[{0, 0, 1}, x] - (2*Pi^2*G[{0, 0, 1}, x])/3 + 
      ((4*I)/3)*Pi^3*G[{0, 0, 1}, x] + G[{0, 1, 0}, x]/4 + 
      ((13*I)/2)*Pi*G[{0, 1, 1}, x] - ((4*I)/3)*Pi^3*G[{0, 1, 1}, x] - 
      (3*G[{1, 0, 0}, x])/2 + (2*Pi^2*G[{1, 0, 0}, x])/3 + 
      (Pi^2*G[{1, 0, 1}, x])/3 + 4*G[{0, 0, 0, 0}, x] - 
      4*G[{0, 0, 0, 1}, x] - 4*Pi^2*G[{0, 0, 0, 1}, x] - 
      4*G[{0, 0, 1, 0}, x] - 2*Pi^2*G[{0, 0, 1, 0}, x] - 
      (5*G[{0, 0, 1, 1}, x])/2 + (8*Pi^2*G[{0, 0, 1, 1}, x])/3 - 
      (13*G[{0, 1, 0, 0}, x])/2 + (13*G[{0, 1, 0, 1}, x])/2 + 
      (4*Pi^2*G[{0, 1, 0, 1}, x])/3 + (13*G[{0, 1, 1, 0}, x])/2 + 
      2*Pi^2*G[{0, 1, 1, 0}, x] - (24*I)*Pi*G[{0, 0, 0, 0, 1}, x] + 
      (24*I)*Pi*G[{0, 0, 0, 1, 1}, x] - 2*G[{0, 0, 1, 0, 0}, x] + 
      (4*I)*Pi*G[{0, 0, 1, 0, 0}, x] + 2*G[{0, 0, 1, 0, 1}, x] + 
      (16*I)*Pi*G[{0, 0, 1, 0, 1}, x] + 2*G[{0, 0, 1, 1, 0}, x] - 
      (4*I)*Pi*G[{0, 0, 1, 1, 0}, x] - 2*G[{0, 0, 1, 1, 1}, x] - 
      (16*I)*Pi*G[{0, 0, 1, 1, 1}, x] + (8*I)*Pi*G[{0, 1, 0, 0, 1}, x] - 
      (8*I)*Pi*G[{0, 1, 0, 1, 1}, x] - (4*I)*Pi*G[{0, 1, 1, 0, 0}, x] + 
      (4*I)*Pi*G[{0, 1, 1, 1, 0}, x] + 2*G[{1, 0, 0, 0, 0}, x] - 
      2*G[{1, 0, 0, 0, 1}, x] - 2*G[{1, 0, 0, 1, 0}, x] + 
      2*G[{1, 0, 0, 1, 1}, x] - 24*G[{0, 0, 0, 0, 1, 1}, x] + 
      24*G[{0, 0, 0, 1, 1, 1}, x] + 4*G[{0, 0, 1, 0, 0, 1}, x] + 
      4*G[{0, 0, 1, 0, 1, 0}, x] + 12*G[{0, 0, 1, 0, 1, 1}, x] - 
      4*G[{0, 0, 1, 1, 0, 0}, x] - 16*G[{0, 0, 1, 1, 1, 1}, x] + 
      8*G[{0, 1, 0, 0, 1, 1}, x] - 8*G[{0, 1, 0, 1, 1, 1}, x] - 
      4*G[{0, 1, 1, 0, 0, 1}, x] - 4*G[{0, 1, 1, 0, 1, 0}, x] + 
      4*G[{0, 1, 1, 0, 1, 1}, x] + 4*G[{0, 1, 1, 1, 0, 0}, x] - 
      (7*Zeta[3])/4 - (13*I)*Pi*Zeta[3] + (2*Pi^2*Zeta[3])/3 + 
      ((8*I)/3)*Pi^3*Zeta[3] + (5*G[{0}, x]*Zeta[3])/2 - 
      4*Pi^2*G[{0}, x]*Zeta[3] + (8*I)*Pi*G[{0, 0}, x]*Zeta[3] + 
      2*G[{0, 1}, x]*Zeta[3] + (8*I)*Pi*G[{0, 1}, x]*Zeta[3] - 
      2*G[{1, 0}, x]*Zeta[3] + 8*G[{0, 0, 1}, x]*Zeta[3] - 
      8*G[{0, 1, 1}, x]*Zeta[3] + 8*Zeta[3]^2 - 10*G[{0}, x]*Zeta[5]) + 
    FF[1/(s^2*(1 - x))]*(-1 - ((5*I)/2)*Pi + (13*Pi^2)/6 - ((8*I)/3)*Pi^3 + 
      (23*Pi^4)/360 + (I/18)*Pi^5 - (1147*Pi^6)/22680 - (5*G[{0}, x])/2 + 
      (4*I)*Pi*G[{0}, x] + (49*Pi^2*G[{0}, x])/24 + 
      ((19*I)/12)*Pi^3*G[{0}, x] + (11*Pi^4*G[{0}, x])/45 - 
      (I/36)*Pi^5*G[{0}, x] - ((25*I)/4)*Pi*G[{1}, x] - 
      (9*Pi^2*G[{1}, x])/4 + ((7*I)/6)*Pi^3*G[{1}, x] + 
      (11*Pi^4*G[{1}, x])/45 + (41*G[{0, 0}, x])/4 - (15*I)*Pi*G[{0, 0}, x] + 
      (5*Pi^2*G[{0, 0}, x])/4 - (11*Pi^4*G[{0, 0}, x])/90 - 
      (25*G[{0, 1}, x])/4 - ((3*I)/2)*Pi*G[{0, 1}, x] + 
      (Pi^2*G[{0, 1}, x])/3 + ((4*I)/3)*Pi^3*G[{0, 1}, x] - 
      (11*Pi^4*G[{0, 1}, x])/90 - (25*G[{1, 0}, x])/4 + 
      (10*I)*Pi*G[{1, 0}, x] - (11*Pi^2*G[{1, 0}, x])/6 + 
      ((13*I)/2)*Pi*G[{1, 1}, x] - ((4*I)/3)*Pi^3*G[{1, 1}, x] - 
      (39*G[{0, 0, 0}, x])/4 + ((15*I)/2)*Pi*G[{0, 0, 0}, x] - 
      (21*G[{0, 0, 1}, x])/4 - (8*I)*Pi*G[{0, 0, 1}, x] - 
      4*Pi^2*G[{0, 0, 1}, x] - ((2*I)/3)*Pi^3*G[{0, 0, 1}, x] - 
      (21*G[{0, 1, 0}, x])/4 - (5*I)*Pi*G[{0, 1, 0}, x] - 
      2*Pi^2*G[{0, 1, 0}, x] + (15*G[{0, 1, 1}, x])/4 + 
      ((11*I)/2)*Pi*G[{0, 1, 1}, x] + (8*Pi^2*G[{0, 1, 1}, x])/3 + 
      ((2*I)/3)*Pi^3*G[{0, 1, 1}, x] + (7*G[{1, 0, 0}, x])/2 - 
      (2*I)*Pi*G[{1, 0, 0}, x] + (13*G[{1, 0, 1}, x])/2 + 
      ((5*I)/2)*Pi*G[{1, 0, 1}, x] + (4*Pi^2*G[{1, 0, 1}, x])/3 + 
      (13*G[{1, 1, 0}, x])/2 - (I/2)*Pi*G[{1, 1, 0}, x] + 
      2*Pi^2*G[{1, 1, 0}, x] + 12*G[{0, 0, 0, 0}, x] - 
      (9*G[{0, 0, 0, 1}, x])/2 - (24*I)*Pi*G[{0, 0, 0, 1}, x] + 
      2*Pi^2*G[{0, 0, 0, 1}, x] - (9*G[{0, 0, 1, 0}, x])/2 + 
      Pi^2*G[{0, 0, 1, 0}, x] - (7*G[{0, 0, 1, 1}, x])/2 + 
      (24*I)*Pi*G[{0, 0, 1, 1}, x] - (4*Pi^2*G[{0, 0, 1, 1}, x])/3 - 
      (7*G[{0, 1, 0, 0}, x])/2 + (4*I)*Pi*G[{0, 1, 0, 0}, x] - 
      (3*G[{0, 1, 0, 1}, x])/2 + (16*I)*Pi*G[{0, 1, 0, 1}, x] - 
      (2*Pi^2*G[{0, 1, 0, 1}, x])/3 - (3*G[{0, 1, 1, 0}, x])/2 - 
      (4*I)*Pi*G[{0, 1, 1, 0}, x] - Pi^2*G[{0, 1, 1, 0}, x] + 
      7*G[{0, 1, 1, 1}, x] - (16*I)*Pi*G[{0, 1, 1, 1}, x] - 
      (17*G[{1, 0, 0, 0}, x])/2 + (13*G[{1, 0, 0, 1}, x])/2 + 
      (8*I)*Pi*G[{1, 0, 0, 1}, x] + (13*G[{1, 0, 1, 0}, x])/2 - 
      4*G[{1, 0, 1, 1}, x] - (8*I)*Pi*G[{1, 0, 1, 1}, x] - 
      G[{1, 1, 0, 0}, x]/2 - (4*I)*Pi*G[{1, 1, 0, 0}, x] + 
      (4*I)*Pi*G[{1, 1, 1, 0}, x] + (12*I)*Pi*G[{0, 0, 0, 0, 1}, x] - 
      24*G[{0, 0, 0, 1, 1}, x] - (12*I)*Pi*G[{0, 0, 0, 1, 1}, x] - 
      (2*I)*Pi*G[{0, 0, 1, 0, 0}, x] - (8*I)*Pi*G[{0, 0, 1, 0, 1}, x] + 
      (2*I)*Pi*G[{0, 0, 1, 1, 0}, x] + 24*G[{0, 0, 1, 1, 1}, x] + 
      (8*I)*Pi*G[{0, 0, 1, 1, 1}, x] + 4*G[{0, 1, 0, 0, 1}, x] - 
      (4*I)*Pi*G[{0, 1, 0, 0, 1}, x] + 4*G[{0, 1, 0, 1, 0}, x] + 
      12*G[{0, 1, 0, 1, 1}, x] + (4*I)*Pi*G[{0, 1, 0, 1, 1}, x] - 
      4*G[{0, 1, 1, 0, 0}, x] + (2*I)*Pi*G[{0, 1, 1, 0, 0}, x] - 
      (2*I)*Pi*G[{0, 1, 1, 1, 0}, x] - 16*G[{0, 1, 1, 1, 1}, x] + 
      8*G[{1, 0, 0, 1, 1}, x] - 8*G[{1, 0, 1, 1, 1}, x] - 
      4*G[{1, 1, 0, 0, 1}, x] - 4*G[{1, 1, 0, 1, 0}, x] + 
      4*G[{1, 1, 0, 1, 1}, x] + 4*G[{1, 1, 1, 0, 0}, x] + 
      12*G[{0, 0, 0, 0, 1, 1}, x] - 12*G[{0, 0, 0, 1, 1, 1}, x] - 
      2*G[{0, 0, 1, 0, 0, 1}, x] - 2*G[{0, 0, 1, 0, 1, 0}, x] - 
      6*G[{0, 0, 1, 0, 1, 1}, x] + 2*G[{0, 0, 1, 1, 0, 0}, x] + 
      8*G[{0, 0, 1, 1, 1, 1}, x] - 4*G[{0, 1, 0, 0, 1, 1}, x] + 
      4*G[{0, 1, 0, 1, 1, 1}, x] + 2*G[{0, 1, 1, 0, 0, 1}, x] + 
      2*G[{0, 1, 1, 0, 1, 0}, x] - 2*G[{0, 1, 1, 0, 1, 1}, x] - 
      2*G[{0, 1, 1, 1, 0, 0}, x] - (29*Zeta[3])/12 - 4*Pi^2*Zeta[3] - 
      ((4*I)/3)*Pi^3*Zeta[3] - 5*G[{0}, x]*Zeta[3] + 
      (8*I)*Pi*G[{0}, x]*Zeta[3] + 2*Pi^2*G[{0}, x]*Zeta[3] + 
      11*G[{1}, x]*Zeta[3] + (8*I)*Pi*G[{1}, x]*Zeta[3] - 
      (4*I)*Pi*G[{0, 0}, x]*Zeta[3] + 8*G[{0, 1}, x]*Zeta[3] - 
      (4*I)*Pi*G[{0, 1}, x]*Zeta[3] - 8*G[{1, 1}, x]*Zeta[3] - 
      4*G[{0, 0, 1}, x]*Zeta[3] + 4*G[{0, 1, 1}, x]*Zeta[3] - 4*Zeta[3]^2 - 
      (10*Zeta[5])/3 + 5*G[{0}, x]*Zeta[5])) + 
  COLOR[CA^2*CF]*(FF[1/(s^2*(1 - x)^3)]*(-(Pi^2*G[{0, 0}, x])/2 + 
      ((3*I)/2)*Pi*G[{0, 0, 0}, x] + (3*G[{0, 0, 0, 0}, x])/2) + 
    FF[x/s^2]*((343*Pi^2)/6 + ((203*I)/6)*Pi^3 + (391*Pi^4)/40 - 
      22*Pi^2*G[{0}, x] - ((89*I)/6)*Pi^3*G[{0}, x] - 22*Pi^2*G[{1}, x] + 
      ((89*I)/6)*Pi^3*G[{1}, x] + (343*G[{0, 0}, x])/3 + 
      ((203*I)/3)*Pi*G[{0, 0}, x] + (97*Pi^2*G[{0, 0}, x])/6 - 
      (343*G[{0, 1}, x])/3 - ((203*I)/3)*Pi*G[{0, 1}, x] - 
      (97*Pi^2*G[{0, 1}, x])/6 - (343*G[{1, 0}, x])/3 - 
      ((203*I)/3)*Pi*G[{1, 0}, x] - (97*Pi^2*G[{1, 0}, x])/6 + 
      (343*G[{1, 1}, x])/3 + ((203*I)/3)*Pi*G[{1, 1}, x] + 
      (97*Pi^2*G[{1, 1}, x])/6 - (61*G[{0, 0, 0}, x])/3 - 
      (105*I)*Pi*G[{0, 0, 0}, x] + 44*G[{0, 0, 1}, x] - 
      (89*I)*Pi*G[{0, 0, 1}, x] + 44*G[{0, 1, 0}, x] + 
      (89*I)*Pi*G[{0, 1, 0}, x] - (203*G[{0, 1, 1}, x])/3 + 
      (105*I)*Pi*G[{0, 1, 1}, x] - (203*G[{1, 0, 0}, x])/3 + 
      (105*I)*Pi*G[{1, 0, 0}, x] + 44*G[{1, 0, 1}, x] + 
      (89*I)*Pi*G[{1, 0, 1}, x] + 44*G[{1, 1, 0}, x] - 
      (89*I)*Pi*G[{1, 1, 0}, x] - (61*G[{1, 1, 1}, x])/3 - 
      (105*I)*Pi*G[{1, 1, 1}, x] - 105*G[{0, 0, 0, 0}, x] - 
      89*G[{0, 0, 1, 1}, x] + 89*G[{0, 1, 0, 0}, x] + 
      105*G[{0, 1, 1, 1}, x] + 105*G[{1, 0, 0, 0}, x] + 
      89*G[{1, 0, 1, 1}, x] - 89*G[{1, 1, 0, 0}, x] - 
      105*G[{1, 1, 1, 1}, x] + (335*Zeta[3])/3 + (162*I)*Pi*Zeta[3] + 
      89*G[{0}, x]*Zeta[3] - 89*G[{1}, x]*Zeta[3]) + 
    FF[s^(-2)]*((-1423*Pi^2)/72 - ((23*I)/24)*Pi^3 - (31639*Pi^4)/4320 - 
      210*G[{0}, x] - ((155*I)/3)*Pi*G[{0}, x] - (21*Pi^2*G[{0}, x])/4 + 
      ((263*I)/72)*Pi^3*G[{0}, x] + 210*G[{1}, x] + 
      ((155*I)/3)*Pi*G[{1}, x] + (265*Pi^2*G[{1}, x])/12 - 
      ((263*I)/72)*Pi^3*G[{1}, x] - (1699*G[{0, 0}, x])/36 + 
      ((881*I)/12)*Pi*G[{0, 0}, x] - (1001*Pi^2*G[{0, 0}, x])/72 + 
      (1423*G[{0, 1}, x])/36 + ((1447*I)/12)*Pi*G[{0, 1}, x] + 
      (1657*Pi^2*G[{0, 1}, x])/72 + (1423*G[{1, 0}, x])/36 - 
      ((689*I)/12)*Pi*G[{1, 0}, x] + (533*Pi^2*G[{1, 0}, x])/72 - 
      (1147*G[{1, 1}, x])/36 - ((1639*I)/12)*Pi*G[{1, 1}, x] - 
      (1189*Pi^2*G[{1, 1}, x])/72 + (1571*G[{0, 0, 0}, x])/12 + 
      ((215*I)/12)*Pi*G[{0, 0, 0}, x] - (191*G[{0, 0, 1}, x])/6 + 
      ((1783*I)/12)*Pi*G[{0, 0, 1}, x] - (191*G[{0, 1, 0}, x])/6 - 
      ((263*I)/12)*Pi*G[{0, 1, 0}, x] + (507*G[{0, 1, 1}, x])/4 - 
      ((1735*I)/12)*Pi*G[{0, 1, 1}, x] - (325*G[{1, 0, 0}, x])/4 - 
      ((215*I)/12)*Pi*G[{1, 0, 0}, x] - (11*G[{1, 0, 1}, x])/6 - 
      ((1783*I)/12)*Pi*G[{1, 0, 1}, x] - (11*G[{1, 1, 0}, x])/6 + 
      ((263*I)/12)*Pi*G[{1, 1, 0}, x] - (1309*G[{1, 1, 1}, x])/12 + 
      ((1735*I)/12)*Pi*G[{1, 1, 1}, x] - (259*G[{0, 0, 0, 0}, x])/12 + 
      (79*G[{0, 0, 0, 1}, x])/2 + (79*G[{0, 0, 1, 0}, x])/2 + 
      (1309*G[{0, 0, 1, 1}, x])/12 - (77*G[{0, 1, 0, 0}, x])/12 - 
      (31*G[{0, 1, 0, 1}, x])/2 - (31*G[{0, 1, 1, 0}, x])/2 - 
      (1549*G[{0, 1, 1, 1}, x])/12 - (209*G[{1, 0, 0, 0}, x])/12 - 
      G[{1, 0, 0, 1}, x]/2 - G[{1, 0, 1, 0}, x]/2 - (1777*G[{1, 0, 1, 1}, x])/
       12 + (545*G[{1, 1, 0, 0}, x])/12 - (47*G[{1, 1, 0, 1}, x])/2 - 
      (47*G[{1, 1, 1, 0}, x])/2 + (2017*G[{1, 1, 1, 1}, x])/12 - 
      (1543*Zeta[3])/12 - ((349*I)/2)*Pi*Zeta[3] - (371*G[{0}, x]*Zeta[3])/
       12 + (371*G[{1}, x]*Zeta[3])/12) + FF[1/(s^2*(1 - x)^2)]*
     (((-5*I)/27)*Pi^3 - (2666*Pi^4)/405 - ((1187*I)/1080)*Pi^5 - 
      (9791*Pi^6)/22680 + ((82891*I)/648)*Pi*G[{0}, x] - 
      (1253*Pi^2*G[{0}, x])/324 + ((7111*I)/216)*Pi^3*G[{0}, x] + 
      (43*Pi^4*G[{0}, x])/30 + ((49*I)/72)*Pi^5*G[{0}, x] - 
      ((5*I)/18)*Pi^3*G[{1}, x] + (7*Pi^4*G[{1}, x])/360 + 
      (82891*G[{0, 0}, x])/648 - ((3230*I)/27)*Pi*G[{0, 0}, x] - 
      (5795*Pi^2*G[{0, 0}, x])/216 - ((433*I)/36)*Pi^3*G[{0, 0}, x] - 
      (227*Pi^4*G[{0, 0}, x])/360 + ((127*I)/8)*Pi*G[{0, 1}, x] - 
      (1271*Pi^2*G[{0, 1}, x])/54 - ((155*I)/12)*Pi^3*G[{0, 1}, x] - 
      (41*Pi^4*G[{0, 1}, x])/180 + ((1223*I)/72)*Pi*G[{1, 0}, x] - 
      (11*Pi^2*G[{1, 0}, x])/9 - ((23*I)/36)*Pi^3*G[{1, 0}, x] + 
      (I/6)*Pi^3*G[{1, 1}, x] - (39953*G[{0, 0, 0}, x])/216 + 
      ((2863*I)/36)*Pi*G[{0, 0, 0}, x] + (989*Pi^2*G[{0, 0, 0}, x])/36 + 
      ((31*I)/6)*Pi^3*G[{0, 0, 0}, x] + (127*G[{0, 0, 1}, x])/8 - 
      ((1675*I)/18)*Pi*G[{0, 0, 1}, x] + (229*Pi^2*G[{0, 0, 1}, x])/18 - 
      ((8*I)/3)*Pi^3*G[{0, 0, 1}, x] + (127*G[{0, 1, 0}, x])/8 - 
      ((283*I)/36)*Pi*G[{0, 1, 0}, x] + (239*Pi^2*G[{0, 1, 0}, x])/12 - 
      ((13*I)/2)*Pi^3*G[{0, 1, 0}, x] + ((289*I)/6)*Pi*G[{0, 1, 1}, x] + 
      (5*Pi^2*G[{0, 1, 1}, x])/12 + ((29*I)/3)*Pi^3*G[{0, 1, 1}, x] + 
      (1223*G[{1, 0, 0}, x])/72 - ((3*I)/2)*Pi*G[{1, 0, 0}, x] - 
      (Pi^2*G[{1, 0, 0}, x])/36 - ((3*I)/2)*Pi*G[{1, 0, 1}, x] + 
      (I/6)*Pi*G[{1, 1, 0}, x] - (97*G[{0, 0, 0, 0}, x])/36 - 
      (53*I)*Pi*G[{0, 0, 0, 0}, x] - (3*Pi^2*G[{0, 0, 0, 0}, x])/2 + 
      (883*G[{0, 0, 0, 1}, x])/9 + (89*I)*Pi*G[{0, 0, 0, 1}, x] + 
      14*Pi^2*G[{0, 0, 0, 1}, x] + (883*G[{0, 0, 1, 0}, x])/9 + 
      ((31*I)/2)*Pi*G[{0, 0, 1, 0}, x] + (37*Pi^2*G[{0, 0, 1, 0}, x])/3 - 
      (1081*G[{0, 0, 1, 1}, x])/6 - ((116*I)/3)*Pi*G[{0, 0, 1, 1}, x] - 
      9*Pi^2*G[{0, 0, 1, 1}, x] - (1621*G[{0, 1, 0, 0}, x])/36 - 
      ((53*I)/6)*Pi*G[{0, 1, 0, 0}, x] + (17*Pi^2*G[{0, 1, 0, 0}, x])/6 + 
      (289*G[{0, 1, 0, 1}, x])/6 - (16*I)*Pi*G[{0, 1, 0, 1}, x] - 
      4*Pi^2*G[{0, 1, 0, 1}, x] + (289*G[{0, 1, 1, 0}, x])/6 + 
      ((92*I)/3)*Pi*G[{0, 1, 1, 0}, x] - (32*Pi^2*G[{0, 1, 1, 0}, x])/3 + 
      (I/3)*Pi*G[{0, 1, 1, 1}, x] - (11*G[{1, 0, 0, 0}, x])/3 - 
      ((16*I)/3)*Pi*G[{1, 0, 0, 0}, x] - (3*G[{1, 0, 0, 1}, x])/2 - 
      (I/3)*Pi*G[{1, 0, 0, 1}, x] - (3*G[{1, 0, 1, 0}, x])/2 + 
      ((3*I)/2)*Pi*G[{1, 0, 1, 0}, x] - ((4*I)/3)*Pi*G[{1, 0, 1, 1}, x] + 
      G[{1, 1, 0, 0}, x]/6 - ((3*I)/2)*Pi*G[{1, 1, 0, 0}, x] + 
      I*Pi*G[{1, 1, 0, 1}, x] + (509*G[{0, 0, 0, 0, 0}, x])/6 + 
      (30*I)*Pi*G[{0, 0, 0, 0, 0}, x] - (607*G[{0, 0, 0, 0, 1}, x])/6 + 
      (47*I)*Pi*G[{0, 0, 0, 0, 1}, x] - (607*G[{0, 0, 0, 1, 0}, x])/6 + 
      (13*I)*Pi*G[{0, 0, 0, 1, 0}, x] + (307*G[{0, 0, 0, 1, 1}, x])/2 - 
      (95*I)*Pi*G[{0, 0, 0, 1, 1}, x] - (148*G[{0, 0, 1, 0, 0}, x])/3 - 
      (13*I)*Pi*G[{0, 0, 1, 0, 0}, x] + (169*G[{0, 0, 1, 0, 1}, x])/6 - 
      (60*I)*Pi*G[{0, 0, 1, 0, 1}, x] + (169*G[{0, 0, 1, 1, 0}, x])/6 - 
      (19*I)*Pi*G[{0, 0, 1, 1, 0}, x] - (137*G[{0, 0, 1, 1, 1}, x])/6 + 
      (94*I)*Pi*G[{0, 0, 1, 1, 1}, x] + (119*G[{0, 1, 0, 0, 0}, x])/3 - 
      (5*I)*Pi*G[{0, 1, 0, 0, 0}, x] - (335*G[{0, 1, 0, 0, 1}, x])/6 - 
      (335*G[{0, 1, 0, 1, 0}, x])/6 + (4*I)*Pi*G[{0, 1, 0, 1, 0}, x] + 
      (239*G[{0, 1, 0, 1, 1}, x])/6 + (7*I)*Pi*G[{0, 1, 0, 1, 1}, x] + 
      (91*G[{0, 1, 1, 0, 0}, x])/3 + I*Pi*G[{0, 1, 1, 0, 0}, x] + 
      G[{0, 1, 1, 0, 1}, x]/3 + (2*I)*Pi*G[{0, 1, 1, 0, 1}, x] + 
      G[{0, 1, 1, 1, 0}, x]/3 - (14*I)*Pi*G[{0, 1, 1, 1, 0}, x] + 
      (8*I)*Pi*G[{0, 1, 1, 1, 1}, x] - 10*G[{1, 0, 0, 0, 0}, x] + 
      (14*G[{1, 0, 0, 0, 1}, x])/3 + (14*G[{1, 0, 0, 1, 0}, x])/3 - 
      5*G[{1, 0, 0, 1, 1}, x] + (17*G[{1, 0, 1, 0, 0}, x])/6 - 
      (4*G[{1, 0, 1, 0, 1}, x])/3 - (4*G[{1, 0, 1, 1, 0}, x])/3 - 
      (5*G[{1, 1, 0, 0, 0}, x])/2 + G[{1, 1, 0, 0, 1}, x] + 
      G[{1, 1, 0, 1, 0}, x] + 20*G[{0, 0, 0, 0, 0, 0}, x] + 
      10*G[{0, 0, 0, 0, 0, 1}, x] + 10*G[{0, 0, 0, 0, 1, 0}, x] + 
      37*G[{0, 0, 0, 0, 1, 1}, x] + 10*G[{0, 0, 0, 1, 0, 0}, x] + 
      3*G[{0, 0, 0, 1, 0, 1}, x] + 3*G[{0, 0, 0, 1, 1, 0}, x] - 
      98*G[{0, 0, 0, 1, 1, 1}, x] + 13*G[{0, 0, 1, 0, 0, 0}, x] - 
      26*G[{0, 0, 1, 0, 0, 1}, x] - 26*G[{0, 0, 1, 0, 1, 0}, x] - 
      34*G[{0, 0, 1, 0, 1, 1}, x] + G[{0, 0, 1, 1, 0, 0}, x] - 
      20*G[{0, 0, 1, 1, 0, 1}, x] - 20*G[{0, 0, 1, 1, 1, 0}, x] + 
      114*G[{0, 0, 1, 1, 1, 1}, x] + 13*G[{0, 1, 0, 0, 0, 0}, x] - 
      18*G[{0, 1, 0, 0, 0, 1}, x] - 18*G[{0, 1, 0, 0, 1, 0}, x] + 
      18*G[{0, 1, 0, 0, 1, 1}, x] - 2*G[{0, 1, 0, 1, 0, 0}, x] + 
      6*G[{0, 1, 0, 1, 0, 1}, x] + 6*G[{0, 1, 0, 1, 1, 0}, x] + 
      G[{0, 1, 0, 1, 1, 1}, x] - 25*G[{0, 1, 1, 0, 0, 0}, x] + 
      26*G[{0, 1, 1, 0, 0, 1}, x] + 26*G[{0, 1, 1, 0, 1, 0}, x] - 
      24*G[{0, 1, 1, 0, 1, 1}, x] - 22*G[{0, 1, 1, 1, 0, 0}, x] + 
      8*G[{0, 1, 1, 1, 0, 1}, x] + 8*G[{0, 1, 1, 1, 1, 0}, x] + 
      (10*Zeta[3])/9 - ((781*I)/6)*Pi*Zeta[3] - (248*Pi^2*Zeta[3])/9 - 
      I*Pi^3*Zeta[3] + (799*G[{0}, x]*Zeta[3])/6 - ((110*I)/3)*Pi*G[{0}, x]*
       Zeta[3] + (47*Pi^2*G[{0}, x]*Zeta[3])/3 + (5*G[{1}, x]*Zeta[3])/3 - 
      ((3*I)/2)*Pi*G[{1}, x]*Zeta[3] - (1195*G[{0, 0}, x]*Zeta[3])/6 + 
      (16*I)*Pi*G[{0, 0}, x]*Zeta[3] + (131*G[{0, 1}, x]*Zeta[3])/3 - 
      (11*I)*Pi*G[{0, 1}, x]*Zeta[3] - (G[{1, 0}, x]*Zeta[3])/6 - 
      G[{1, 1}, x]*Zeta[3] + 42*G[{0, 0, 0}, x]*Zeta[3] - 
      40*G[{0, 0, 1}, x]*Zeta[3] - 40*G[{0, 1, 0}, x]*Zeta[3] + 
      38*G[{0, 1, 1}, x]*Zeta[3] + 6*Zeta[3]^2 - (2207*Zeta[5])/12 - 
      ((55*I)/2)*Pi*Zeta[5] + 22*G[{0}, x]*Zeta[5]) + 
    FF[1/(s^2*x^2)]*(((-52259*I)/162)*Pi - (6211*Pi^2)/162 - 
      ((3167*I)/27)*Pi^3 - (14333*Pi^4)/1080 + ((203*I)/90)*Pi^5 + 
      ((883*I)/12)*Pi*G[{0}, x] + (1271*Pi^2*G[{0}, x])/27 + 
      ((437*I)/18)*Pi^3*G[{0}, x] + (163*Pi^4*G[{0}, x])/30 - 
      (52259*G[{1}, x])/162 + ((70601*I)/648)*Pi*G[{1}, x] + 
      (15271*Pi^2*G[{1}, x])/162 + ((9005*I)/108)*Pi^3*G[{1}, x] + 
      (16543*Pi^4*G[{1}, x])/2160 - ((169*I)/180)*Pi^5*G[{1}, x] - 
      (110*I)*Pi*G[{0, 0}, x] - (5*Pi^2*G[{0, 0}, x])/6 - 
      (14*I)*Pi^3*G[{0, 0}, x] + (883*G[{0, 1}, x])/12 + 
      ((3943*I)/24)*Pi*G[{0, 1}, x] - (1327*Pi^2*G[{0, 1}, x])/18 + 
      (8*I)*Pi^3*G[{0, 1}, x] + (883*G[{1, 0}, x])/12 + 
      ((17969*I)/72)*Pi*G[{1, 0}, x] - (1748*Pi^2*G[{1, 0}, x])/27 - 
      ((751*I)/36)*Pi^3*G[{1, 0}, x] - (41*Pi^4*G[{1, 0}, x])/20 + 
      (101279*G[{1, 1}, x])/648 - ((10823*I)/54)*Pi*G[{1, 1}, x] - 
      (14881*Pi^2*G[{1, 1}, x])/216 - ((721*I)/18)*Pi^3*G[{1, 1}, x] - 
      (323*Pi^4*G[{1, 1}, x])/360 + ((46*I)/3)*Pi*G[{0, 0, 0}, x] - 
      110*G[{0, 0, 1}, x] - ((643*I)/6)*Pi*G[{0, 0, 1}, x] + 
      (64*Pi^2*G[{0, 0, 1}, x])/3 - 110*G[{0, 1, 0}, x] + 
      ((29*I)/2)*Pi*G[{0, 1, 0}, x] + (11*Pi^2*G[{0, 1, 0}, x])/3 + 
      (6055*G[{0, 1, 1}, x])/24 + ((283*I)/6)*Pi*G[{0, 1, 1}, x] - 
      (215*Pi^2*G[{0, 1, 1}, x])/36 + (1453*G[{1, 0, 0}, x])/3 + 
      ((811*I)/6)*Pi*G[{1, 0, 0}, x] + (151*Pi^2*G[{1, 0, 0}, x])/12 + 
      I*Pi^3*G[{1, 0, 0}, x] - (18487*G[{1, 0, 1}, x])/72 - 
      ((4037*I)/36)*Pi*G[{1, 0, 1}, x] + (71*Pi^2*G[{1, 0, 1}, x])/4 - 
      ((97*I)/6)*Pi^3*G[{1, 0, 1}, x] - (18487*G[{1, 1, 0}, x])/72 - 
      ((4979*I)/18)*Pi*G[{1, 1, 0}, x] + (95*Pi^2*G[{1, 1, 0}, x])/18 + 
      ((11*I)/6)*Pi^3*G[{1, 1, 0}, x] + (12821*G[{1, 1, 1}, x])/216 + 
      ((6149*I)/36)*Pi*G[{1, 1, 1}, x] + (1423*Pi^2*G[{1, 1, 1}, x])/36 + 
      ((5*I)/2)*Pi^3*G[{1, 1, 1}, x] - (16*I)*Pi*G[{0, 0, 0, 0}, x] + 
      (46*G[{0, 0, 0, 1}, x])/3 + (28*I)*Pi*G[{0, 0, 0, 1}, x] + 
      (46*G[{0, 0, 1, 0}, x])/3 + (3*I)*Pi*G[{0, 0, 1, 0}, x] - 
      (245*G[{0, 0, 1, 1}, x])/2 - ((25*I)/2)*Pi*G[{0, 0, 1, 1}, x] - 
      (383*G[{0, 1, 0, 0}, x])/3 - ((68*I)/3)*Pi*G[{0, 1, 0, 0}, x] + 
      (853*G[{0, 1, 0, 1}, x])/6 + ((9*I)/2)*Pi*G[{0, 1, 0, 1}, x] + 
      (853*G[{0, 1, 1, 0}, x])/6 + ((55*I)/3)*Pi*G[{0, 1, 1, 0}, x] - 
      106*G[{0, 1, 1, 1}, x] - ((74*I)/3)*Pi*G[{0, 1, 1, 1}, x] + 
      (143*G[{1, 0, 0, 0}, x])/3 - ((565*I)/3)*Pi*G[{1, 0, 0, 0}, x] - 
      G[{1, 0, 0, 1}, x]/2 + ((124*I)/3)*Pi*G[{1, 0, 0, 1}, x] - 
      (34*Pi^2*G[{1, 0, 0, 1}, x])/3 - G[{1, 0, 1, 0}, x]/2 + 
      (58*I)*Pi*G[{1, 0, 1, 0}, x] - (1775*G[{1, 0, 1, 1}, x])/36 + 
      ((245*I)/6)*Pi*G[{1, 0, 1, 1}, x] + (19*Pi^2*G[{1, 0, 1, 1}, x])/6 - 
      (2749*G[{1, 1, 0, 0}, x])/6 + ((224*I)/3)*Pi*G[{1, 1, 0, 0}, x] - 
      17*Pi^2*G[{1, 1, 0, 0}, x] + (2195*G[{1, 1, 0, 1}, x])/9 + 
      ((117*I)/2)*Pi*G[{1, 1, 0, 1}, x] + (41*Pi^2*G[{1, 1, 0, 1}, x])/3 + 
      (2195*G[{1, 1, 1, 0}, x])/9 + (39*I)*Pi*G[{1, 1, 1, 0}, x] + 
      12*Pi^2*G[{1, 1, 1, 0}, x] - (5843*G[{1, 1, 1, 1}, x])/36 - 
      (167*I)*Pi*G[{1, 1, 1, 1}, x] - (9*Pi^2*G[{1, 1, 1, 1}, x])/2 - 
      16*G[{0, 0, 0, 0, 1}, x] - 16*G[{0, 0, 0, 1, 0}, x] + 
      44*G[{0, 0, 0, 1, 1}, x] + 48*G[{0, 0, 1, 0, 0}, x] - 
      45*G[{0, 0, 1, 0, 1}, x] - 45*G[{0, 0, 1, 1, 0}, x] + 
      (65*G[{0, 0, 1, 1, 1}, x])/2 - 2*G[{0, 1, 0, 0, 0}, x] - 
      (62*G[{0, 1, 0, 0, 1}, x])/3 - (62*G[{0, 1, 0, 1, 0}, x])/3 + 
      (151*G[{0, 1, 0, 1, 1}, x])/6 - 53*G[{0, 1, 1, 0, 0}, x] + 
      (214*G[{0, 1, 1, 0, 1}, x])/3 + (214*G[{0, 1, 1, 1, 0}, x])/3 - 
      96*G[{0, 1, 1, 1, 1}, x] - 228*G[{1, 0, 0, 0, 0}, x] - 
      (8*I)*Pi*G[{1, 0, 0, 0, 0}, x] + (119*G[{1, 0, 0, 0, 1}, x])/3 + 
      (2*I)*Pi*G[{1, 0, 0, 0, 1}, x] + (119*G[{1, 0, 0, 1, 0}, x])/3 + 
      (22*I)*Pi*G[{1, 0, 0, 1, 0}, x] + (5*G[{1, 0, 0, 1, 1}, x])/3 - 
      (13*I)*Pi*G[{1, 0, 0, 1, 1}, x] + (517*G[{1, 0, 1, 0, 0}, x])/6 + 
      (17*I)*Pi*G[{1, 0, 1, 0, 0}, x] - (169*G[{1, 0, 1, 0, 1}, x])/6 - 
      (4*I)*Pi*G[{1, 0, 1, 0, 1}, x] - (169*G[{1, 0, 1, 1, 0}, x])/6 + 
      (229*G[{1, 0, 1, 1, 1}, x])/3 - (19*I)*Pi*G[{1, 0, 1, 1, 1}, x] + 
      (473*G[{1, 1, 0, 0, 0}, x])/6 + (98*I)*Pi*G[{1, 1, 0, 0, 0}, x] + 
      (239*G[{1, 1, 0, 0, 1}, x])/6 + (7*I)*Pi*G[{1, 1, 0, 0, 1}, x] + 
      (239*G[{1, 1, 0, 1, 0}, x])/6 - (60*I)*Pi*G[{1, 1, 0, 1, 0}, x] - 
      (98*G[{1, 1, 0, 1, 1}, x])/3 - (47*I)*Pi*G[{1, 1, 0, 1, 1}, x] + 
      (369*G[{1, 1, 1, 0, 0}, x])/2 - (133*I)*Pi*G[{1, 1, 1, 0, 0}, x] - 
      (1181*G[{1, 1, 1, 0, 1}, x])/6 + (23*I)*Pi*G[{1, 1, 1, 0, 1}, x] - 
      (1181*G[{1, 1, 1, 1, 0}, x])/6 + (61*I)*Pi*G[{1, 1, 1, 1, 0}, x] + 
      (487*G[{1, 1, 1, 1, 1}, x])/6 + (54*I)*Pi*G[{1, 1, 1, 1, 1}, x] - 
      8*G[{1, 0, 0, 0, 0, 1}, x] - 8*G[{1, 0, 0, 0, 1, 0}, x] + 
      10*G[{1, 0, 0, 0, 1, 1}, x] - 24*G[{1, 0, 0, 1, 0, 0}, x] + 
      46*G[{1, 0, 0, 1, 0, 1}, x] + 46*G[{1, 0, 0, 1, 1, 0}, x] - 
      59*G[{1, 0, 0, 1, 1, 1}, x] + 23*G[{1, 0, 1, 0, 0, 0}, x] - 
      6*G[{1, 0, 1, 0, 0, 1}, x] - 6*G[{1, 0, 1, 0, 1, 0}, x] + 
      2*G[{1, 0, 1, 0, 1, 1}, x] + 30*G[{1, 0, 1, 1, 0, 0}, x] - 
      30*G[{1, 0, 1, 1, 0, 1}, x] - 30*G[{1, 0, 1, 1, 1, 0}, x] + 
      11*G[{1, 0, 1, 1, 1, 1}, x] + 78*G[{1, 1, 0, 0, 0, 0}, x] + 
      20*G[{1, 1, 0, 0, 0, 1}, x] + 20*G[{1, 1, 0, 0, 1, 0}, x] - 
      13*G[{1, 1, 0, 0, 1, 1}, x] - 14*G[{1, 1, 0, 1, 0, 0}, x] - 
      46*G[{1, 1, 0, 1, 0, 1}, x] - 46*G[{1, 1, 0, 1, 1, 0}, x] - 
      G[{1, 1, 0, 1, 1, 1}, x] - 154*G[{1, 1, 1, 0, 0, 0}, x] + 
      21*G[{1, 1, 1, 0, 0, 1}, x] + 21*G[{1, 1, 1, 0, 1, 0}, x] + 
      2*G[{1, 1, 1, 0, 1, 1}, x] + 47*G[{1, 1, 1, 1, 0, 0}, x] + 
      14*G[{1, 1, 1, 1, 0, 1}, x] + 14*G[{1, 1, 1, 1, 1, 0}, x] + 
      40*G[{1, 1, 1, 1, 1, 1}, x] - (3779*Zeta[3])/18 + 
      ((281*I)/3)*Pi*Zeta[3] - (71*Pi^2*Zeta[3])/3 + 114*G[{0}, x]*Zeta[3] + 
      (30*I)*Pi*G[{0}, x]*Zeta[3] + (17053*G[{1}, x]*Zeta[3])/36 + 
      ((47*I)/6)*Pi*G[{1}, x]*Zeta[3] + (49*Pi^2*G[{1}, x]*Zeta[3])/6 - 
      108*G[{0, 0}, x]*Zeta[3] + 92*G[{0, 1}, x]*Zeta[3] + 
      139*G[{1, 0}, x]*Zeta[3] + (3*I)*Pi*G[{1, 0}, x]*Zeta[3] - 
      (1153*G[{1, 1}, x]*Zeta[3])/3 + (34*I)*Pi*G[{1, 1}, x]*Zeta[3] + 
      54*G[{1, 0, 0}, x]*Zeta[3] - 52*G[{1, 0, 1}, x]*Zeta[3] - 
      111*G[{1, 1, 0}, x]*Zeta[3] + 92*G[{1, 1, 1}, x]*Zeta[3] - 5*Zeta[5] - 
      (185*G[{1}, x]*Zeta[5])/2) + FF[1/(s^2*(1 - x))]*
     (61987229/209952 + ((1241093*I)/5832)*Pi - (88*Pi^2)/2187 + 
      ((42767*I)/1944)*Pi^3 - (50171*Pi^4)/38880 + ((469*I)/270)*Pi^5 + 
      (919*Pi^6)/51030 + (13112*G[{0}, x])/81 + ((3803*I)/216)*Pi*G[{0}, x] - 
      (17407*Pi^2*G[{0}, x])/432 - ((47*I)/24)*Pi^3*G[{0}, x] - 
      (427*Pi^4*G[{0}, x])/540 - ((43*I)/360)*Pi^5*G[{0}, x] - 
      (4135*G[{1}, x])/27 - ((55063*I)/648)*Pi*G[{1}, x] - 
      (4363*Pi^2*G[{1}, x])/324 - ((1385*I)/54)*Pi^3*G[{1}, x] - 
      (1139*Pi^4*G[{1}, x])/2160 + ((17*I)/180)*Pi^5*G[{1}, x] - 
      (619*G[{0, 0}, x])/108 + ((580*I)/9)*Pi*G[{0, 0}, x] + 
      (1129*Pi^2*G[{0, 0}, x])/54 + ((95*I)/12)*Pi^3*G[{0, 0}, x] + 
      (203*Pi^4*G[{0, 0}, x])/360 - (297*G[{0, 1}, x])/8 - 
      ((1481*I)/9)*Pi*G[{0, 1}, x] + (751*Pi^2*G[{0, 1}, x])/108 + 
      ((19*I)/18)*Pi^3*G[{0, 1}, x] - (16*Pi^4*G[{0, 1}, x])/45 - 
      (297*G[{1, 0}, x])/8 + ((727*I)/18)*Pi*G[{1, 0}, x] + 
      (1459*Pi^2*G[{1, 0}, x])/54 - ((277*I)/36)*Pi^3*G[{1, 0}, x] + 
      (47*Pi^4*G[{1, 0}, x])/90 + (2134*G[{1, 1}, x])/81 + 
      ((4723*I)/54)*Pi*G[{1, 1}, x] - (19*Pi^2*G[{1, 1}, x])/12 + 
      ((137*I)/9)*Pi^3*G[{1, 1}, x] - (Pi^4*G[{1, 1}, x])/30 - 
      (2303*G[{0, 0, 0}, x])/72 - ((805*I)/12)*Pi*G[{0, 0, 0}, x] - 
      (305*Pi^2*G[{0, 0, 0}, x])/36 - ((11*I)/6)*Pi^3*G[{0, 0, 0}, x] + 
      (6239*G[{0, 0, 1}, x])/72 + ((242*I)/3)*Pi*G[{0, 0, 1}, x] + 
      (26*Pi^2*G[{0, 0, 1}, x])/3 + ((10*I)/3)*Pi^3*G[{0, 0, 1}, x] + 
      (6239*G[{0, 1, 0}, x])/72 + ((27*I)/2)*Pi*G[{0, 1, 0}, x] + 
      (317*Pi^2*G[{0, 1, 0}, x])/36 + ((19*I)/6)*Pi^3*G[{0, 1, 0}, x] - 
      (5765*G[{0, 1, 1}, x])/24 - ((85*I)/4)*Pi*G[{0, 1, 1}, x] - 
      (299*Pi^2*G[{0, 1, 1}, x])/36 - ((4*I)/3)*Pi^3*G[{0, 1, 1}, x] - 
      (28*G[{1, 0, 0}, x])/9 - ((67*I)/3)*Pi*G[{1, 0, 0}, x] + 
      (21*Pi^2*G[{1, 0, 0}, x])/4 - ((10*I)/3)*Pi^3*G[{1, 0, 0}, x] + 
      (109*G[{1, 0, 1}, x])/2 - ((1373*I)/36)*Pi*G[{1, 0, 1}, x] - 
      (121*Pi^2*G[{1, 0, 1}, x])/36 - ((7*I)/3)*Pi^3*G[{1, 0, 1}, x] + 
      (109*G[{1, 1, 0}, x])/2 + ((1127*I)/36)*Pi*G[{1, 1, 0}, x] - 
      (265*Pi^2*G[{1, 1, 0}, x])/18 - (I/3)*Pi^3*G[{1, 1, 0}, x] + 
      (2471*G[{1, 1, 1}, x])/54 - ((190*I)/9)*Pi*G[{1, 1, 1}, x] - 
      (22*Pi^2*G[{1, 1, 1}, x])/9 + ((4*I)/3)*Pi^3*G[{1, 1, 1}, x] + 
      (227*G[{0, 0, 0, 0}, x])/9 + (45*I)*Pi*G[{0, 0, 0, 0}, x] + 
      (3*Pi^2*G[{0, 0, 0, 0}, x])/2 - (2399*G[{0, 0, 0, 1}, x])/36 + 
      ((55*I)/2)*Pi*G[{0, 0, 0, 1}, x] - (7*Pi^2*G[{0, 0, 0, 1}, x])/3 - 
      (2399*G[{0, 0, 1, 0}, x])/36 - ((7*I)/3)*Pi*G[{0, 0, 1, 0}, x] - 
      (10*Pi^2*G[{0, 0, 1, 0}, x])/3 + (4379*G[{0, 0, 1, 1}, x])/36 - 
      ((197*I)/3)*Pi*G[{0, 0, 1, 1}, x] + (14*Pi^2*G[{0, 0, 1, 1}, x])/3 - 
      (161*G[{0, 1, 0, 0}, x])/2 - ((83*I)/6)*Pi*G[{0, 1, 0, 0}, x] - 
      (7*Pi^2*G[{0, 1, 0, 0}, x])/6 + (205*G[{0, 1, 0, 1}, x])/3 - 
      (46*I)*Pi*G[{0, 1, 0, 1}, x] + (2*Pi^2*G[{0, 1, 0, 1}, x])/3 + 
      (205*G[{0, 1, 1, 0}, x])/3 - ((37*I)/2)*Pi*G[{0, 1, 1, 0}, x] + 
      2*Pi^2*G[{0, 1, 1, 0}, x] - (415*G[{0, 1, 1, 1}, x])/12 + 
      ((539*I)/6)*Pi*G[{0, 1, 1, 1}, x] + (581*G[{1, 0, 0, 0}, x])/12 - 
      ((106*I)/3)*Pi*G[{1, 0, 0, 0}, x] - (1201*G[{1, 0, 0, 1}, x])/12 - 
      (3*I)*Pi*G[{1, 0, 0, 1}, x] + (5*Pi^2*G[{1, 0, 0, 1}, x])/3 - 
      (1201*G[{1, 0, 1, 0}, x])/12 + (18*I)*Pi*G[{1, 0, 1, 0}, x] + 
      (8*Pi^2*G[{1, 0, 1, 0}, x])/3 + (1115*G[{1, 0, 1, 1}, x])/18 + 
      ((49*I)/6)*Pi*G[{1, 0, 1, 1}, x] - Pi^2*G[{1, 0, 1, 1}, x] + 
      (1403*G[{1, 1, 0, 0}, x])/36 + ((65*I)/2)*Pi*G[{1, 1, 0, 0}, x] + 
      (2*Pi^2*G[{1, 1, 0, 0}, x])/3 - (23*G[{1, 1, 0, 1}, x])/3 + 
      ((37*I)/6)*Pi*G[{1, 1, 0, 1}, x] - (8*Pi^2*G[{1, 1, 0, 1}, x])/3 - 
      (23*G[{1, 1, 1, 0}, x])/3 - ((101*I)/2)*Pi*G[{1, 1, 1, 0}, x] - 
      (10*Pi^2*G[{1, 1, 1, 0}, x])/3 - (121*G[{1, 1, 1, 1}, x])/3 + 
      (8*I)*Pi*G[{1, 1, 1, 1}, x] + (11*G[{0, 0, 0, 0, 0}, x])/6 - 
      (12*I)*Pi*G[{0, 0, 0, 0, 0}, x] + (215*G[{0, 0, 0, 0, 1}, x])/6 - 
      (9*I)*Pi*G[{0, 0, 0, 0, 1}, x] + (215*G[{0, 0, 0, 1, 0}, x])/6 + 
      I*Pi*G[{0, 0, 0, 1, 0}, x] - G[{0, 0, 0, 1, 1}, x] + 
      (21*I)*Pi*G[{0, 0, 0, 1, 1}, x] + (55*G[{0, 0, 1, 0, 0}, x])/3 + 
      (13*I)*Pi*G[{0, 0, 1, 0, 0}, x] - (40*G[{0, 0, 1, 0, 1}, x])/3 + 
      (8*I)*Pi*G[{0, 0, 1, 0, 1}, x] - (40*G[{0, 0, 1, 1, 0}, x])/3 - 
      (7*I)*Pi*G[{0, 0, 1, 1, 0}, x] - (179*G[{0, 0, 1, 1, 1}, x])/3 - 
      (14*I)*Pi*G[{0, 0, 1, 1, 1}, x] + (37*G[{0, 1, 0, 0, 0}, x])/6 + 
      (5*I)*Pi*G[{0, 1, 0, 0, 0}, x] - 20*G[{0, 1, 0, 0, 1}, x] - 
      20*G[{0, 1, 0, 1, 0}, x] - (2*I)*Pi*G[{0, 1, 0, 1, 0}, x] - 
      26*G[{0, 1, 0, 1, 1}, x] - (3*I)*Pi*G[{0, 1, 0, 1, 1}, x] - 
      (11*G[{0, 1, 1, 0, 0}, x])/6 + I*Pi*G[{0, 1, 1, 0, 0}, x] - 
      (50*G[{0, 1, 1, 0, 1}, x])/3 - (4*I)*Pi*G[{0, 1, 1, 0, 1}, x] - 
      (50*G[{0, 1, 1, 1, 0}, x])/3 + (2*I)*Pi*G[{0, 1, 1, 1, 0}, x] + 
      (213*G[{0, 1, 1, 1, 1}, x])/2 - 29*G[{1, 0, 0, 0, 0}, x] - 
      (8*I)*Pi*G[{1, 0, 0, 0, 0}, x] - (19*G[{1, 0, 0, 0, 1}, x])/3 + 
      (10*I)*Pi*G[{1, 0, 0, 0, 1}, x] - (19*G[{1, 0, 0, 1, 0}, x])/3 + 
      (6*I)*Pi*G[{1, 0, 0, 1, 0}, x] + (10*G[{1, 0, 0, 1, 1}, x])/3 - 
      (6*I)*Pi*G[{1, 0, 0, 1, 1}, x] - G[{1, 0, 1, 0, 0}, x]/2 + 
      (2*I)*Pi*G[{1, 0, 1, 0, 0}, x] + (37*G[{1, 0, 1, 0, 1}, x])/2 - 
      (6*I)*Pi*G[{1, 0, 1, 0, 1}, x] + (37*G[{1, 0, 1, 1, 0}, x])/2 - 
      3*G[{1, 0, 1, 1, 1}, x] - (2*I)*Pi*G[{1, 0, 1, 1, 1}, x] + 
      (29*G[{1, 1, 0, 0, 0}, x])/3 - (12*I)*Pi*G[{1, 1, 0, 0, 0}, x] + 
      (31*G[{1, 1, 0, 0, 1}, x])/2 + (6*I)*Pi*G[{1, 1, 0, 0, 1}, x] + 
      (31*G[{1, 1, 0, 1, 0}, x])/2 + (8*I)*Pi*G[{1, 1, 0, 1, 0}, x] - 
      (28*G[{1, 1, 0, 1, 1}, x])/3 - (4*I)*Pi*G[{1, 1, 0, 1, 1}, x] - 
      (117*G[{1, 1, 1, 0, 0}, x])/2 + (2*I)*Pi*G[{1, 1, 1, 0, 0}, x] + 
      8*G[{1, 1, 1, 0, 1}, x] + (6*I)*Pi*G[{1, 1, 1, 0, 1}, x] + 
      8*G[{1, 1, 1, 1, 0}, x] - (2*I)*Pi*G[{1, 1, 1, 1, 0}, x] - 
      10*G[{0, 0, 0, 0, 0, 0}, x] - 2*G[{0, 0, 0, 0, 0, 1}, x] - 
      2*G[{0, 0, 0, 0, 1, 0}, x] - 7*G[{0, 0, 0, 0, 1, 1}, x] + 
      4*G[{0, 0, 0, 1, 0, 0}, x] - 3*G[{0, 0, 0, 1, 0, 1}, x] - 
      3*G[{0, 0, 0, 1, 1, 0}, x] + 24*G[{0, 0, 0, 1, 1, 1}, x] + 
      3*G[{0, 0, 1, 0, 0, 0}, x] + 10*G[{0, 0, 1, 0, 0, 1}, x] + 
      10*G[{0, 0, 1, 0, 1, 0}, x] - 2*G[{0, 0, 1, 0, 1, 1}, x] + 
      G[{0, 0, 1, 1, 0, 0}, x] - 8*G[{0, 0, 1, 1, 0, 1}, x] - 
      8*G[{0, 0, 1, 1, 1, 0}, x] - 6*G[{0, 0, 1, 1, 1, 1}, x] - 
      G[{0, 1, 0, 0, 0, 0}, x] + 6*G[{0, 1, 0, 0, 0, 1}, x] + 
      6*G[{0, 1, 0, 0, 1, 0}, x] - 6*G[{0, 1, 0, 0, 1, 1}, x] - 
      2*G[{0, 1, 0, 1, 0, 0}, x] - 3*G[{0, 1, 0, 1, 1, 1}, x] + 
      7*G[{0, 1, 1, 0, 0, 0}, x] - 6*G[{0, 1, 1, 0, 0, 1}, x] - 
      6*G[{0, 1, 1, 0, 1, 0}, x] + 2*G[{0, 1, 1, 0, 1, 1}, x] + 
      2*G[{0, 1, 1, 1, 0, 0}, x] - 8*G[{1, 0, 0, 0, 0, 1}, x] - 
      8*G[{1, 0, 0, 0, 1, 0}, x] + 18*G[{1, 0, 0, 0, 1, 1}, x] + 
      2*G[{1, 0, 0, 1, 0, 0}, x] + 4*G[{1, 0, 0, 1, 0, 1}, x] + 
      4*G[{1, 0, 0, 1, 1, 0}, x] - 10*G[{1, 0, 0, 1, 1, 1}, x] + 
      8*G[{1, 0, 1, 0, 0, 0}, x] - 6*G[{1, 0, 1, 0, 0, 1}, x] - 
      6*G[{1, 0, 1, 0, 1, 0}, x] - 2*G[{1, 0, 1, 1, 1, 1}, x] - 
      24*G[{1, 1, 0, 0, 0, 0}, x] + 12*G[{1, 1, 0, 0, 0, 1}, x] + 
      12*G[{1, 1, 0, 0, 1, 0}, x] - 6*G[{1, 1, 0, 0, 1, 1}, x] + 
      8*G[{1, 1, 0, 1, 0, 0}, x] - 4*G[{1, 1, 0, 1, 1, 1}, x] - 
      4*G[{1, 1, 1, 0, 0, 0}, x] + 6*G[{1, 1, 1, 0, 0, 1}, x] + 
      6*G[{1, 1, 1, 0, 1, 0}, x] - 2*G[{1, 1, 1, 1, 0, 0}, x] + 
      (150689*Zeta[3])/1944 - ((4573*I)/27)*Pi*Zeta[3] + 
      (1373*Pi^2*Zeta[3])/36 - (I/9)*Pi^3*Zeta[3] - (5633*G[{0}, x]*Zeta[3])/
       36 + ((55*I)/2)*Pi*G[{0}, x]*Zeta[3] - (10*Pi^2*G[{0}, x]*Zeta[3])/3 + 
      (911*G[{1}, x]*Zeta[3])/9 + ((112*I)/3)*Pi*G[{1}, x]*Zeta[3] - 
      3*Pi^2*G[{1}, x]*Zeta[3] + (141*G[{0, 0}, x]*Zeta[3])/2 - 
      (229*G[{0, 1}, x]*Zeta[3])/6 - (5*I)*Pi*G[{0, 1}, x]*Zeta[3] - 
      (113*G[{1, 0}, x]*Zeta[3])/6 + (6*I)*Pi*G[{1, 0}, x]*Zeta[3] + 
      12*G[{1, 1}, x]*Zeta[3] + (6*I)*Pi*G[{1, 1}, x]*Zeta[3] - 
      6*G[{0, 0, 0}, x]*Zeta[3] + 2*G[{0, 0, 1}, x]*Zeta[3] + 
      12*G[{0, 1, 0}, x]*Zeta[3] - 6*G[{0, 1, 1}, x]*Zeta[3] - 
      12*G[{1, 0, 0}, x]*Zeta[3] + 10*G[{1, 0, 1}, x]*Zeta[3] + 
      2*G[{1, 1, 0}, x]*Zeta[3] - 8*G[{1, 1, 1}, x]*Zeta[3] + 
      (203*Zeta[3]^2)/9 - (1609*Zeta[5])/36 + ((93*I)/2)*Pi*Zeta[5] - 
      3*G[{0}, x]*Zeta[5] - 37*G[{1}, x]*Zeta[5]) + 
    FF[1/(s^2*x^3)]*(((-35861*I)/162)*Pi*G[{1}, x] + 
      (1019*Pi^2*G[{1}, x])/162 - ((5035*I)/54)*Pi^3*G[{1}, x] - 
      (1693*Pi^4*G[{1}, x])/216 + ((203*I)/90)*Pi^5*G[{1}, x] - 
      ((1211*I)/36)*Pi*G[{0, 1}, x] + (22*Pi^2*G[{0, 1}, x])/9 + 
      ((2*I)/3)*Pi^3*G[{0, 1}, x] - ((147*I)/4)*Pi*G[{1, 0}, x] + 
      (2497*Pi^2*G[{1, 0}, x])/54 + ((185*I)/18)*Pi^3*G[{1, 0}, x] + 
      (163*Pi^4*G[{1, 0}, x])/30 - (35861*G[{1, 1}, x])/162 + 
      ((6379*I)/27)*Pi*G[{1, 1}, x] + (6461*Pi^2*G[{1, 1}, x])/108 + 
      ((437*I)/9)*Pi^3*G[{1, 1}, x] + (193*Pi^4*G[{1, 1}, x])/180 - 
      (I/3)*Pi*G[{0, 0, 1}, x] + (5*I)*Pi*G[{0, 1, 0}, x] - 
      (1211*G[{0, 1, 1}, x])/36 + (Pi^2*G[{0, 1, 1}, x])/18 - 
      ((292*I)/3)*Pi*G[{1, 0, 0}, x] - (5*Pi^2*G[{1, 0, 0}, x])/6 - 
      (14*I)*Pi^3*G[{1, 0, 0}, x] - (147*G[{1, 0, 1}, x])/4 + 
      ((337*I)/18)*Pi*G[{1, 0, 1}, x] - (239*Pi^2*G[{1, 0, 1}, x])/6 + 
      ((35*I)/3)*Pi^3*G[{1, 0, 1}, x] - (147*G[{1, 1, 0}, x])/4 + 
      ((1639*I)/9)*Pi*G[{1, 1, 0}, x] - (229*Pi^2*G[{1, 1, 0}, x])/9 - 
      ((25*I)/3)*Pi^3*G[{1, 1, 0}, x] + (39377*G[{1, 1, 1}, x])/108 - 
      ((1688*I)/9)*Pi*G[{1, 1, 1}, x] - (989*Pi^2*G[{1, 1, 1}, x])/18 + 
      I*Pi^3*G[{1, 1, 1}, x] - (2*I)*Pi*G[{0, 0, 1, 0}, x] - 
      G[{0, 0, 1, 1}, x]/3 + (3*I)*Pi*G[{0, 0, 1, 1}, x] + 
      ((8*I)/3)*Pi*G[{0, 1, 0, 0}, x] + 5*G[{0, 1, 0, 1}, x] - 
      (3*I)*Pi*G[{0, 1, 0, 1}, x] + 5*G[{0, 1, 1, 0}, x] + 
      ((2*I)/3)*Pi*G[{0, 1, 1, 0}, x] + (7*G[{0, 1, 1, 1}, x])/3 + 
      ((32*I)/3)*Pi*G[{0, 1, 1, 1}, x] - ((2*I)/3)*Pi*G[{1, 0, 0, 0}, x] - 
      (292*G[{1, 0, 0, 1}, x])/3 - ((184*I)/3)*Pi*G[{1, 0, 0, 1}, x] + 
      (64*Pi^2*G[{1, 0, 0, 1}, x])/3 - (292*G[{1, 0, 1, 0}, x])/3 + 
      (32*I)*Pi*G[{1, 0, 1, 0}, x] + 8*Pi^2*G[{1, 0, 1, 0}, x] + 
      (1693*G[{1, 0, 1, 1}, x])/18 + ((53*I)/3)*Pi*G[{1, 0, 1, 1}, x] - 
      (17*Pi^2*G[{1, 0, 1, 1}, x])/3 + (1036*G[{1, 1, 0, 0}, x])/3 + 
      ((232*I)/3)*Pi*G[{1, 1, 0, 0}, x] + 18*Pi^2*G[{1, 1, 0, 0}, x] - 
      (1667*G[{1, 1, 0, 1}, x])/9 - (31*I)*Pi*G[{1, 1, 0, 1}, x] - 
      (74*Pi^2*G[{1, 1, 0, 1}, x])/3 - (1667*G[{1, 1, 1, 0}, x])/9 - 
      (178*I)*Pi*G[{1, 1, 1, 0}, x] - 28*Pi^2*G[{1, 1, 1, 0}, x] - 
      (307*G[{1, 1, 1, 1}, x])/9 + (106*I)*Pi*G[{1, 1, 1, 1}, x] + 
      3*Pi^2*G[{1, 1, 1, 1}, x] - 2*G[{0, 0, 1, 0, 1}, x] - 
      2*G[{0, 0, 1, 1, 0}, x] + 5*G[{0, 0, 1, 1, 1}, x] + 
      (8*G[{0, 1, 0, 0, 1}, x])/3 + (8*G[{0, 1, 0, 1, 0}, x])/3 - 
      (17*G[{0, 1, 0, 1, 1}, x])/3 + 10*G[{0, 1, 1, 0, 0}, x] - 
      (28*G[{0, 1, 1, 0, 1}, x])/3 - (28*G[{0, 1, 1, 1, 0}, x])/3 + 
      20*G[{0, 1, 1, 1, 1}, x] - (16*I)*Pi*G[{1, 0, 0, 0, 0}, x] - 
      (2*G[{1, 0, 0, 0, 1}, x])/3 + (28*I)*Pi*G[{1, 0, 0, 0, 1}, x] - 
      (2*G[{1, 0, 0, 1, 0}, x])/3 - (4*I)*Pi*G[{1, 0, 0, 1, 0}, x] - 
      (182*G[{1, 0, 0, 1, 1}, x])/3 - (2*I)*Pi*G[{1, 0, 0, 1, 1}, x] - 
      (239*G[{1, 0, 1, 0, 0}, x])/3 - (14*I)*Pi*G[{1, 0, 1, 0, 0}, x] + 
      (335*G[{1, 0, 1, 0, 1}, x])/3 - (8*I)*Pi*G[{1, 0, 1, 0, 1}, x] + 
      (335*G[{1, 0, 1, 1, 0}, x])/3 - (238*G[{1, 0, 1, 1, 1}, x])/3 + 
      (10*I)*Pi*G[{1, 0, 1, 1, 1}, x] + (137*G[{1, 1, 0, 0, 0}, x])/3 - 
      (188*I)*Pi*G[{1, 1, 0, 0, 0}, x] - (169*G[{1, 1, 0, 0, 1}, x])/3 + 
      (38*I)*Pi*G[{1, 1, 0, 0, 1}, x] - (169*G[{1, 1, 0, 1, 0}, x])/3 + 
      (120*I)*Pi*G[{1, 1, 0, 1, 0}, x] + (296*G[{1, 1, 0, 1, 1}, x])/3 + 
      (26*I)*Pi*G[{1, 1, 0, 1, 1}, x] - 307*G[{1, 1, 1, 0, 0}, x] + 
      (190*I)*Pi*G[{1, 1, 1, 0, 0}, x] + (607*G[{1, 1, 1, 0, 1}, x])/3 - 
      (26*I)*Pi*G[{1, 1, 1, 0, 1}, x] + (607*G[{1, 1, 1, 1, 0}, x])/3 - 
      (94*I)*Pi*G[{1, 1, 1, 1, 0}, x] - (509*G[{1, 1, 1, 1, 1}, x])/3 - 
      (60*I)*Pi*G[{1, 1, 1, 1, 1}, x] - 16*G[{1, 0, 0, 0, 0, 1}, x] - 
      16*G[{1, 0, 0, 0, 1, 0}, x] + 44*G[{1, 0, 0, 0, 1, 1}, x] + 
      48*G[{1, 0, 0, 1, 0, 0}, x] - 52*G[{1, 0, 0, 1, 0, 1}, x] - 
      52*G[{1, 0, 0, 1, 1, 0}, x] + 50*G[{1, 0, 0, 1, 1, 1}, x] - 
      2*G[{1, 0, 1, 0, 0, 0}, x] - 12*G[{1, 0, 1, 0, 0, 1}, x] - 
      12*G[{1, 0, 1, 0, 1, 0}, x] + 4*G[{1, 0, 1, 0, 1, 1}, x] - 
      36*G[{1, 0, 1, 1, 0, 0}, x] + 36*G[{1, 0, 1, 1, 0, 1}, x] + 
      36*G[{1, 0, 1, 1, 1, 0}, x] - 26*G[{1, 0, 1, 1, 1, 1}, x] - 
      228*G[{1, 1, 0, 0, 0, 0}, x] + 40*G[{1, 1, 0, 0, 0, 1}, x] + 
      40*G[{1, 1, 0, 0, 1, 0}, x] - 2*G[{1, 1, 0, 0, 1, 1}, x] + 
      68*G[{1, 1, 0, 1, 0, 0}, x] + 52*G[{1, 1, 0, 1, 0, 1}, x] + 
      52*G[{1, 1, 0, 1, 1, 0}, x] - 26*G[{1, 1, 0, 1, 1, 1}, x] + 
      196*G[{1, 1, 1, 0, 0, 0}, x] - 6*G[{1, 1, 1, 0, 0, 1}, x] - 
      6*G[{1, 1, 1, 0, 1, 0}, x] - 20*G[{1, 1, 1, 0, 1, 1}, x] - 
      74*G[{1, 1, 1, 1, 0, 0}, x] - 20*G[{1, 1, 1, 1, 0, 1}, x] - 
      20*G[{1, 1, 1, 1, 1, 0}, x] - 40*G[{1, 1, 1, 1, 1, 1}, x] - 
      (1799*G[{1}, x]*Zeta[3])/18 + ((371*I)/3)*Pi*G[{1}, x]*Zeta[3] - 
      (71*Pi^2*G[{1}, x]*Zeta[3])/3 + 4*G[{0, 1}, x]*Zeta[3] + 
      6*G[{1, 0}, x]*Zeta[3] + (30*I)*Pi*G[{1, 0}, x]*Zeta[3] + 
      (754*G[{1, 1}, x]*Zeta[3])/3 - (28*I)*Pi*G[{1, 1}, x]*Zeta[3] - 
      108*G[{1, 0, 0}, x]*Zeta[3] + 88*G[{1, 0, 1}, x]*Zeta[3] + 
      162*G[{1, 1, 0}, x]*Zeta[3] - 152*G[{1, 1, 1}, x]*Zeta[3] - 
      5*G[{1}, x]*Zeta[5]) + FF[1/(s^2*x)]*(18369053/209952 + 
      ((1108901*I)/5832)*Pi - (33953*Pi^2)/4374 + ((8999*I)/1944)*Pi^3 + 
      (10373*Pi^4)/7776 - ((13*I)/360)*Pi^5 + (27967*Pi^6)/204120 + 
      (12185*G[{0}, x])/54 - ((10351*I)/648)*Pi*G[{0}, x] - 
      (12641*Pi^2*G[{0}, x])/648 - ((125*I)/108)*Pi^3*G[{0}, x] + 
      (1147*Pi^4*G[{0}, x])/1080 - (I/60)*Pi^5*G[{0}, x] - 
      (22787*G[{1}, x])/162 - ((32053*I)/216)*Pi*G[{1}, x] - 
      (18985*Pi^2*G[{1}, x])/432 - ((1487*I)/72)*Pi^3*G[{1}, x] - 
      (3329*Pi^4*G[{1}, x])/720 - (13219*G[{0, 0}, x])/162 + 
      ((3041*I)/27)*Pi*G[{0, 0}, x] + (95*Pi^2*G[{0, 0}, x])/12 - 
      ((65*I)/9)*Pi^3*G[{0, 0}, x] - (11*Pi^4*G[{0, 0}, x])/90 - 
      (2201*G[{0, 1}, x])/72 - ((2794*I)/9)*Pi*G[{0, 1}, x] + 
      (1775*Pi^2*G[{0, 1}, x])/108 - ((259*I)/36)*Pi^3*G[{0, 1}, x] + 
      (23*Pi^4*G[{0, 1}, x])/36 - (2201*G[{1, 0}, x])/72 + 
      ((1829*I)/18)*Pi*G[{1, 0}, x] + (352*Pi^2*G[{1, 0}, x])/27 + 
      ((203*I)/36)*Pi^3*G[{1, 0}, x] + (17*Pi^4*G[{1, 0}, x])/90 - 
      (3757*G[{1, 1}, x])/108 + ((2231*I)/18)*Pi*G[{1, 1}, x] + 
      (254*Pi^2*G[{1, 1}, x])/27 + ((449*I)/18)*Pi^3*G[{1, 1}, x] + 
      (53*Pi^4*G[{1, 1}, x])/360 + (6109*G[{0, 0, 0}, x])/27 - 
      ((1757*I)/18)*Pi*G[{0, 0, 0}, x] - (22*Pi^2*G[{0, 0, 0}, x])/9 - 
      (143*G[{0, 0, 1}, x])/2 + ((3251*I)/36)*Pi*G[{0, 0, 1}, x] + 
      (59*Pi^2*G[{0, 0, 1}, x])/18 - (143*G[{0, 1, 0}, x])/2 - 
      ((23*I)/36)*Pi*G[{0, 1, 0}, x] + (545*Pi^2*G[{0, 1, 0}, x])/36 - 
      ((4*I)/3)*Pi^3*G[{0, 1, 0}, x] - (4235*G[{0, 1, 1}, x])/18 + 
      ((5*I)/3)*Pi*G[{0, 1, 1}, x] - (15*Pi^2*G[{0, 1, 1}, x])/4 - 
      (4*I)*Pi^3*G[{0, 1, 1}, x] - (2021*G[{1, 0, 0}, x])/24 - 
      ((169*I)/4)*Pi*G[{1, 0, 0}, x] + (25*Pi^2*G[{1, 0, 0}, x])/36 - 
      (I/3)*Pi^3*G[{1, 0, 0}, x] + (13643*G[{1, 0, 1}, x])/72 + 
      (29*I)*Pi*G[{1, 0, 1}, x] - (349*Pi^2*G[{1, 0, 1}, x])/36 + 
      ((17*I)/6)*Pi^3*G[{1, 0, 1}, x] + (13643*G[{1, 1, 0}, x])/72 + 
      ((14*I)/3)*Pi*G[{1, 1, 0}, x] - (28*Pi^2*G[{1, 1, 0}, x])/3 + 
      ((5*I)/6)*Pi^3*G[{1, 1, 0}, x] - (6479*G[{1, 1, 1}, x])/72 - 
      ((355*I)/12)*Pi*G[{1, 1, 1}, x] - (305*Pi^2*G[{1, 1, 1}, x])/36 - 
      (I/6)*Pi^3*G[{1, 1, 1}, x] - (469*G[{0, 0, 0, 0}, x])/3 - 
      (16*I)*Pi*G[{0, 0, 0, 0}, x] + (191*G[{0, 0, 0, 1}, x])/6 + 
      ((55*I)/2)*Pi*G[{0, 0, 0, 1}, x] - (10*Pi^2*G[{0, 0, 0, 1}, x])/3 + 
      (191*G[{0, 0, 1, 0}, x])/6 + ((181*I)/6)*Pi*G[{0, 0, 1, 0}, x] - 
      (8*Pi^2*G[{0, 0, 1, 0}, x])/3 + (2105*G[{0, 0, 1, 1}, x])/36 - 
      ((79*I)/2)*Pi*G[{0, 0, 1, 1}, x] + (2*Pi^2*G[{0, 0, 1, 1}, x])/3 - 
      (523*G[{0, 1, 0, 0}, x])/18 + ((211*I)/6)*Pi*G[{0, 1, 0, 0}, x] - 
      Pi^2*G[{0, 1, 0, 0}, x] + (341*G[{0, 1, 0, 1}, x])/12 - 
      (39*I)*Pi*G[{0, 1, 0, 1}, x] + (8*Pi^2*G[{0, 1, 0, 1}, x])/3 + 
      (341*G[{0, 1, 1, 0}, x])/12 - (42*I)*Pi*G[{0, 1, 1, 0}, x] + 
      (5*Pi^2*G[{0, 1, 1, 0}, x])/3 + (383*G[{0, 1, 1, 1}, x])/12 + 
      ((137*I)/3)*Pi*G[{0, 1, 1, 1}, x] - (73*G[{1, 0, 0, 0}, x])/12 + 
      ((53*I)/6)*Pi*G[{1, 0, 0, 0}, x] - (415*G[{1, 0, 0, 1}, x])/6 + 
      ((41*I)/2)*Pi*G[{1, 0, 0, 1}, x] + 2*Pi^2*G[{1, 0, 0, 1}, x] - 
      (415*G[{1, 0, 1, 0}, x])/6 + (11*I)*Pi*G[{1, 0, 1, 0}, x] + 
      (2*Pi^2*G[{1, 0, 1, 0}, x])/3 + (145*G[{1, 0, 1, 1}, x])/2 - 
      ((245*I)/6)*Pi*G[{1, 0, 1, 1}, x] - (7*Pi^2*G[{1, 0, 1, 1}, x])/6 + 
      (1913*G[{1, 1, 0, 0}, x])/36 + ((19*I)/3)*Pi*G[{1, 1, 0, 0}, x] + 
      (14*Pi^2*G[{1, 1, 0, 0}, x])/3 - (2669*G[{1, 1, 0, 1}, x])/36 - 
      ((79*I)/3)*Pi*G[{1, 1, 0, 1}, x] - (10*Pi^2*G[{1, 1, 0, 1}, x])/3 - 
      (2669*G[{1, 1, 1, 0}, x])/36 - ((101*I)/2)*Pi*G[{1, 1, 1, 0}, x] - 
      (7*Pi^2*G[{1, 1, 1, 0}, x])/3 + (632*G[{1, 1, 1, 1}, x])/9 + 
      (69*I)*Pi*G[{1, 1, 1, 1}, x] + (3*Pi^2*G[{1, 1, 1, 1}, x])/2 - 
      16*G[{0, 0, 0, 0, 1}, x] - (2*I)*Pi*G[{0, 0, 0, 0, 1}, x] - 
      16*G[{0, 0, 0, 1, 0}, x] + (6*I)*Pi*G[{0, 0, 0, 1, 0}, x] + 
      (87*G[{0, 0, 0, 1, 1}, x])/2 + (2*I)*Pi*G[{0, 0, 0, 1, 1}, x] + 
      (44*G[{0, 0, 1, 0, 0}, x])/3 - (4*I)*Pi*G[{0, 0, 1, 0, 0}, x] + 
      (31*G[{0, 0, 1, 0, 1}, x])/2 + (8*I)*Pi*G[{0, 0, 1, 0, 1}, x] + 
      (31*G[{0, 0, 1, 1, 0}, x])/2 + (6*I)*Pi*G[{0, 0, 1, 1, 0}, x] - 
      (187*G[{0, 0, 1, 1, 1}, x])/3 - (12*I)*Pi*G[{0, 0, 1, 1, 1}, x] + 
      54*G[{0, 1, 0, 0, 0}, x] - (2*I)*Pi*G[{0, 1, 0, 0, 0}, x] - 
      (23*G[{0, 1, 0, 0, 1}, x])/2 - (23*G[{0, 1, 0, 1, 0}, x])/2 - 
      (6*I)*Pi*G[{0, 1, 0, 1, 0}, x] - (55*G[{0, 1, 0, 1, 1}, x])/2 + 
      (2*I)*Pi*G[{0, 1, 0, 1, 1}, x] + (37*G[{0, 1, 1, 0, 0}, x])/3 - 
      (6*I)*Pi*G[{0, 1, 1, 0, 0}, x] - (163*G[{0, 1, 1, 0, 1}, x])/3 + 
      (6*I)*Pi*G[{0, 1, 1, 0, 1}, x] - (163*G[{0, 1, 1, 1, 0}, x])/3 + 
      (10*I)*Pi*G[{0, 1, 1, 1, 0}, x] + 100*G[{0, 1, 1, 1, 1}, x] - 
      (8*I)*Pi*G[{0, 1, 1, 1, 1}, x] - (45*G[{1, 0, 0, 0, 0}, x])/2 + 
      (94*G[{1, 0, 0, 0, 1}, x])/3 + (2*I)*Pi*G[{1, 0, 0, 0, 1}, x] + 
      (94*G[{1, 0, 0, 1, 0}, x])/3 - (4*I)*Pi*G[{1, 0, 0, 1, 0}, x] - 
      (65*G[{1, 0, 0, 1, 1}, x])/6 + I*Pi*G[{1, 0, 0, 1, 1}, x] + 
      G[{1, 0, 1, 0, 0}, x] - (3*I)*Pi*G[{1, 0, 1, 0, 0}, x] + 
      10*G[{1, 0, 1, 0, 1}, x] - (2*I)*Pi*G[{1, 0, 1, 0, 1}, x] + 
      10*G[{1, 0, 1, 1, 0}, x] - (305*G[{1, 0, 1, 1, 1}, x])/6 + 
      (5*I)*Pi*G[{1, 0, 1, 1, 1}, x] + (37*G[{1, 1, 0, 0, 0}, x])/3 - 
      (14*I)*Pi*G[{1, 1, 0, 0, 0}, x] - (40*G[{1, 1, 0, 0, 1}, x])/3 - 
      (7*I)*Pi*G[{1, 1, 0, 0, 1}, x] - (40*G[{1, 1, 0, 1, 0}, x])/3 + 
      (8*I)*Pi*G[{1, 1, 0, 1, 0}, x] - (17*G[{1, 1, 0, 1, 1}, x])/3 + 
      (13*I)*Pi*G[{1, 1, 0, 1, 1}, x] - 103*G[{1, 1, 1, 0, 0}, x] + 
      (21*I)*Pi*G[{1, 1, 1, 0, 0}, x] + (359*G[{1, 1, 1, 0, 1}, x])/6 + 
      I*Pi*G[{1, 1, 1, 0, 1}, x] + (359*G[{1, 1, 1, 1, 0}, x])/6 - 
      (9*I)*Pi*G[{1, 1, 1, 1, 0}, x] + (11*G[{1, 1, 1, 1, 1}, x])/6 - 
      (12*I)*Pi*G[{1, 1, 1, 1, 1}, x] - 2*G[{0, 0, 0, 0, 1, 1}, x] + 
      6*G[{0, 0, 0, 1, 0, 1}, x] + 6*G[{0, 0, 0, 1, 1, 0}, x] - 
      4*G[{0, 0, 0, 1, 1, 1}, x] - 4*G[{0, 0, 1, 0, 0, 0}, x] + 
      8*G[{0, 0, 1, 0, 1, 1}, x] - 6*G[{0, 0, 1, 1, 0, 0}, x] + 
      12*G[{0, 0, 1, 1, 0, 1}, x] + 12*G[{0, 0, 1, 1, 1, 0}, x] - 
      24*G[{0, 0, 1, 1, 1, 1}, x] - 2*G[{0, 1, 0, 0, 0, 0}, x] - 
      6*G[{0, 1, 0, 1, 0, 1}, x] - 6*G[{0, 1, 0, 1, 1, 0}, x] + 
      8*G[{0, 1, 0, 1, 1, 1}, x] - 10*G[{0, 1, 1, 0, 0, 0}, x] + 
      4*G[{0, 1, 1, 0, 0, 1}, x] + 4*G[{0, 1, 1, 0, 1, 0}, x] + 
      2*G[{0, 1, 1, 0, 1, 1}, x] + 18*G[{0, 1, 1, 1, 0, 0}, x] - 
      8*G[{0, 1, 1, 1, 0, 1}, x] - 8*G[{0, 1, 1, 1, 1, 0}, x] + 
      2*G[{1, 0, 0, 0, 1, 1}, x] + 2*G[{1, 0, 0, 1, 0, 0}, x] - 
      6*G[{1, 0, 0, 1, 0, 1}, x] - 6*G[{1, 0, 0, 1, 1, 0}, x] + 
      7*G[{1, 0, 0, 1, 1, 1}, x] - 3*G[{1, 0, 1, 0, 0, 0}, x] - 
      2*G[{1, 0, 1, 0, 1, 1}, x] - 6*G[{1, 0, 1, 1, 0, 0}, x] + 
      6*G[{1, 0, 1, 1, 0, 1}, x] + 6*G[{1, 0, 1, 1, 1, 0}, x] - 
      G[{1, 0, 1, 1, 1, 1}, x] - 6*G[{1, 1, 0, 0, 0, 0}, x] - 
      8*G[{1, 1, 0, 0, 0, 1}, x] - 8*G[{1, 1, 0, 0, 1, 0}, x] + 
      G[{1, 1, 0, 0, 1, 1}, x] - 2*G[{1, 1, 0, 1, 0, 0}, x] + 
      10*G[{1, 1, 0, 1, 0, 1}, x] + 10*G[{1, 1, 0, 1, 1, 0}, x] + 
      3*G[{1, 1, 0, 1, 1, 1}, x] + 24*G[{1, 1, 1, 0, 0, 0}, x] - 
      3*G[{1, 1, 1, 0, 0, 1}, x] - 3*G[{1, 1, 1, 0, 1, 0}, x] + 
      4*G[{1, 1, 1, 0, 1, 1}, x] - 7*G[{1, 1, 1, 1, 0, 0}, x] - 
      2*G[{1, 1, 1, 1, 0, 1}, x] - 2*G[{1, 1, 1, 1, 1, 0}, x] - 
      10*G[{1, 1, 1, 1, 1, 1}, x] + (291413*Zeta[3])/1944 - 
      ((847*I)/27)*Pi*Zeta[3] + (559*Pi^2*Zeta[3])/36 + 
      ((71*I)/9)*Pi^3*Zeta[3] + (358*G[{0}, x]*Zeta[3])/9 + 
      ((259*I)/6)*Pi*G[{0}, x]*Zeta[3] + Pi^2*G[{0}, x]*Zeta[3] - 
      (5357*G[{1}, x]*Zeta[3])/36 + (17*I)*Pi*G[{1}, x]*Zeta[3] - 
      (7*Pi^2*G[{1}, x]*Zeta[3])/6 + (44*G[{0, 0}, x]*Zeta[3])/3 - 
      (4*I)*Pi*G[{0, 0}, x]*Zeta[3] - (311*G[{0, 1}, x]*Zeta[3])/6 + 
      (12*I)*Pi*G[{0, 1}, x]*Zeta[3] - (107*G[{1, 0}, x]*Zeta[3])/3 - 
      (3*I)*Pi*G[{1, 0}, x]*Zeta[3] + (301*G[{1, 1}, x]*Zeta[3])/3 - 
      (4*I)*Pi*G[{1, 1}, x]*Zeta[3] + 4*G[{0, 1, 0}, x]*Zeta[3] - 
      8*G[{0, 1, 1}, x]*Zeta[3] - 12*G[{1, 0, 0}, x]*Zeta[3] + 
      14*G[{1, 0, 1}, x]*Zeta[3] + 17*G[{1, 1, 0}, x]*Zeta[3] - 
      16*G[{1, 1, 1}, x]*Zeta[3] + (284*Zeta[3]^2)/9 - (1024*Zeta[5])/9 + 
      (14*I)*Pi*Zeta[5] - 7*G[{0}, x]*Zeta[5] + (21*G[{1}, x]*Zeta[5])/2)) + 
  COLOR[CF^2*NfV2]*(FF[x/s^2]*((-26*Pi^2)/3 - ((7*I)/3)*Pi^3 + (23*Pi^4)/15 - 
      (8*Pi^2*G[{0}, x])/3 - (4*I)*Pi^3*G[{0}, x] - (8*Pi^2*G[{1}, x])/3 + 
      (4*I)*Pi^3*G[{1}, x] - (52*G[{0, 0}, x])/3 - 
      ((14*I)/3)*Pi*G[{0, 0}, x] + (5*Pi^2*G[{0, 0}, x])/3 + 
      (52*G[{0, 1}, x])/3 + ((14*I)/3)*Pi*G[{0, 1}, x] - 
      (5*Pi^2*G[{0, 1}, x])/3 + (52*G[{1, 0}, x])/3 + 
      ((14*I)/3)*Pi*G[{1, 0}, x] - (5*Pi^2*G[{1, 0}, x])/3 - 
      (52*G[{1, 1}, x])/3 - ((14*I)/3)*Pi*G[{1, 1}, x] + 
      (5*Pi^2*G[{1, 1}, x])/3 - 4*G[{0, 0, 0}, x] - 
      (16*I)*Pi*G[{0, 0, 0}, x] + (16*G[{0, 0, 1}, x])/3 - 
      (24*I)*Pi*G[{0, 0, 1}, x] + (16*G[{0, 1, 0}, x])/3 + 
      (24*I)*Pi*G[{0, 1, 0}, x] - (20*G[{0, 1, 1}, x])/3 + 
      (16*I)*Pi*G[{0, 1, 1}, x] - (20*G[{1, 0, 0}, x])/3 + 
      (16*I)*Pi*G[{1, 0, 0}, x] + (16*G[{1, 0, 1}, x])/3 + 
      (24*I)*Pi*G[{1, 0, 1}, x] + (16*G[{1, 1, 0}, x])/3 - 
      (24*I)*Pi*G[{1, 1, 0}, x] - 4*G[{1, 1, 1}, x] - 
      (16*I)*Pi*G[{1, 1, 1}, x] - 12*G[{0, 0, 0, 0}, x] - 
      4*G[{0, 0, 0, 1}, x] - 4*G[{0, 0, 1, 0}, x] - 20*G[{0, 0, 1, 1}, x] + 
      20*G[{0, 1, 0, 0}, x] + 4*G[{0, 1, 0, 1}, x] + 4*G[{0, 1, 1, 0}, x] + 
      12*G[{0, 1, 1, 1}, x] + 12*G[{1, 0, 0, 0}, x] + 4*G[{1, 0, 0, 1}, x] + 
      4*G[{1, 0, 1, 0}, x] + 20*G[{1, 0, 1, 1}, x] - 20*G[{1, 1, 0, 0}, x] - 
      4*G[{1, 1, 0, 1}, x] - 4*G[{1, 1, 1, 0}, x] - 12*G[{1, 1, 1, 1}, x] + 
      12*Zeta[3] + (56*I)*Pi*Zeta[3] + 24*G[{0}, x]*Zeta[3] - 
      24*G[{1}, x]*Zeta[3]) + FF[s^(-2)]*((-25*Pi^2)/2 + ((107*I)/6)*Pi^3 - 
      (37*Pi^4)/18 + (184*G[{0}, x])/3 + ((26*I)/3)*Pi*G[{0}, x] + 
      Pi^2*G[{0}, x] - ((8*I)/3)*Pi^3*G[{0}, x] - (184*G[{1}, x])/3 - 
      ((26*I)/3)*Pi*G[{1}, x] + 15*Pi^2*G[{1}, x] - 
      ((16*I)/3)*Pi^3*G[{1}, x] - (103*G[{0, 0}, x])/3 + 
      (49*I)*Pi*G[{0, 0}, x] - (47*Pi^2*G[{0, 0}, x])/6 + 25*G[{0, 1}, x] + 
      (7*I)*Pi*G[{0, 1}, x] + (23*Pi^2*G[{0, 1}, x])/6 + 25*G[{1, 0}, x] - 
      (57*I)*Pi*G[{1, 0}, x] + (55*Pi^2*G[{1, 0}, x])/6 - 
      (47*G[{1, 1}, x])/3 + I*Pi*G[{1, 1}, x] - (31*Pi^2*G[{1, 1}, x])/6 + 
      48*G[{0, 0, 0}, x] + (8*I)*Pi*G[{0, 0, 0}, x] - 8*G[{0, 0, 1}, x] + 
      (40*I)*Pi*G[{0, 0, 1}, x] - 8*G[{0, 1, 0}, x] + 24*G[{0, 1, 1}, x] - 
      (24*I)*Pi*G[{0, 1, 1}, x] - 24*G[{1, 0, 0}, x] - 
      (24*I)*Pi*G[{1, 0, 0}, x] - 24*G[{1, 0, 1}, x] - 
      (24*I)*Pi*G[{1, 0, 1}, x] - 24*G[{1, 1, 0}, x] + 
      (16*I)*Pi*G[{1, 1, 0}, x] + 16*G[{1, 1, 1}, x] + 
      (8*I)*Pi*G[{1, 1, 1}, x] - 2*G[{0, 0, 0, 0}, x] + 
      10*G[{0, 0, 0, 1}, x] + 10*G[{0, 0, 1, 0}, x] + 30*G[{0, 0, 1, 1}, x] + 
      10*G[{0, 1, 0, 0}, x] - 10*G[{0, 1, 0, 1}, x] - 10*G[{0, 1, 1, 0}, x] - 
      14*G[{0, 1, 1, 1}, x] - 6*G[{1, 0, 0, 0}, x] - 18*G[{1, 0, 0, 1}, x] - 
      18*G[{1, 0, 1, 0}, x] - 6*G[{1, 0, 1, 1}, x] - 2*G[{1, 1, 0, 0}, x] + 
      18*G[{1, 1, 0, 1}, x] + 18*G[{1, 1, 1, 0}, x] - 10*G[{1, 1, 1, 1}, x] - 
      48*Zeta[3] - (40*I)*Pi*Zeta[3] - 40*G[{0}, x]*Zeta[3] + 
      24*G[{1}, x]*Zeta[3]) + FF[1/(s^2*(1 - x))]*
     ((-19*I)*Pi + (325*Pi^2)/9 + ((43*I)/6)*Pi^3 + (3821*Pi^4)/540 + 
      ((3*I)/10)*Pi^5 + (61*Pi^6)/3780 - 19*G[{0}, x] + (37*I)*Pi*G[{0}, x] - 
      (23*Pi^2*G[{0}, x])/18 + ((34*I)/3)*Pi^3*G[{0}, x] + 
      (43*Pi^4*G[{0}, x])/30 - (28*I)*Pi*G[{1}, x] - 33*Pi^2*G[{1}, x] - 
      ((19*I)/3)*Pi^3*G[{1}, x] - (8*Pi^4*G[{1}, x])/5 + 70*G[{0, 0}, x] - 
      (16*I)*Pi*G[{0, 0}, x] + (103*Pi^2*G[{0, 0}, x])/3 - 
      ((13*I)/3)*Pi^3*G[{0, 0}, x] - 28*G[{0, 1}, x] + 
      (102*I)*Pi*G[{0, 1}, x] - (146*Pi^2*G[{0, 1}, x])/9 - 
      ((19*I)/3)*Pi^3*G[{0, 1}, x] + (4*Pi^4*G[{0, 1}, x])/5 - 
      28*G[{1, 0}, x] - (36*I)*Pi*G[{1, 0}, x] - (71*Pi^2*G[{1, 0}, x])/9 - 
      ((8*I)/3)*Pi^3*G[{1, 0}, x] + ((82*I)/3)*Pi*G[{1, 1}, x] - 
      (10*Pi^2*G[{1, 1}, x])/3 + ((16*I)/3)*Pi^3*G[{1, 1}, x] - 
      18*G[{0, 0, 0}, x] - ((88*I)/3)*Pi*G[{0, 0, 0}, x] - 
      (16*Pi^2*G[{0, 0, 0}, x])/3 + 2*G[{0, 0, 1}, x] - 
      ((88*I)/3)*Pi*G[{0, 0, 1}, x] + (19*Pi^2*G[{0, 0, 1}, x])/3 + 
      ((10*I)/3)*Pi^3*G[{0, 0, 1}, x] + 2*G[{0, 1, 0}, x] - 
      ((64*I)/3)*Pi*G[{0, 1, 0}, x] - 13*Pi^2*G[{0, 1, 0}, x] + 
      ((4*I)/3)*Pi^3*G[{0, 1, 0}, x] + 98*G[{0, 1, 1}, x] + 
      ((254*I)/3)*Pi*G[{0, 1, 1}, x] - (38*Pi^2*G[{0, 1, 1}, x])/3 - 
      ((8*I)/3)*Pi^3*G[{0, 1, 1}, x] - (196*G[{1, 0, 0}, x])/3 + 
      ((56*I)/3)*Pi*G[{1, 0, 0}, x] - (16*Pi^2*G[{1, 0, 0}, x])/3 + 
      (82*G[{1, 0, 1}, x])/3 - ((28*I)/3)*Pi*G[{1, 0, 1}, x] + 
      (16*Pi^2*G[{1, 0, 1}, x])/3 + (82*G[{1, 1, 0}, x])/3 - 
      ((4*I)/3)*Pi*G[{1, 1, 0}, x] - ((4*I)/3)*Pi*G[{1, 1, 1}, x] + 
      (8*Pi^2*G[{1, 1, 1}, x])/3 - 8*G[{0, 0, 0, 0}, x] + 
      (4*I)*Pi*G[{0, 0, 0, 0}, x] - (64*G[{0, 0, 0, 1}, x])/3 + 
      (28*I)*Pi*G[{0, 0, 0, 1}, x] + 4*Pi^2*G[{0, 0, 0, 1}, x] - 
      (64*G[{0, 0, 1, 0}, x])/3 + (16*I)*Pi*G[{0, 0, 1, 0}, x] + 
      (16*Pi^2*G[{0, 0, 1, 0}, x])/3 - 2*G[{0, 0, 1, 1}, x] + 
      (8*I)*Pi*G[{0, 0, 1, 1}, x] + (14*Pi^2*G[{0, 0, 1, 1}, x])/3 + 
      24*G[{0, 1, 0, 0}, x] + (16*I)*Pi*G[{0, 1, 0, 0}, x] + 
      (8*Pi^2*G[{0, 1, 0, 0}, x])/3 - (118*G[{0, 1, 0, 1}, x])/3 - 
      (8*I)*Pi*G[{0, 1, 0, 1}, x] - (8*Pi^2*G[{0, 1, 0, 1}, x])/3 - 
      (118*G[{0, 1, 1, 0}, x])/3 + (8*I)*Pi*G[{0, 1, 1, 0}, x] + 
      100*G[{0, 1, 1, 1}, x] - (44*I)*Pi*G[{0, 1, 1, 1}, x] - 
      (4*Pi^2*G[{0, 1, 1, 1}, x])/3 + 8*G[{1, 0, 0, 0}, x] + 
      (32*G[{1, 0, 0, 1}, x])/3 - (16*I)*Pi*G[{1, 0, 0, 1}, x] + 
      (32*G[{1, 0, 1, 0}, x])/3 + (16*I)*Pi*G[{1, 0, 1, 0}, x] - 
      20*G[{1, 0, 1, 1}, x] - (48*I)*Pi*G[{1, 0, 1, 1}, x] - 
      (4*G[{1, 1, 0, 1}, x])/3 + (16*I)*Pi*G[{1, 1, 0, 1}, x] - 
      (4*G[{1, 1, 1, 0}, x])/3 - (16*I)*Pi*G[{1, 1, 1, 0}, x] + 
      4*G[{0, 0, 0, 0, 1}, x] - (8*I)*Pi*G[{0, 0, 0, 0, 1}, x] + 
      4*G[{0, 0, 0, 1, 0}, x] + 24*G[{0, 0, 0, 1, 1}, x] - 
      (8*I)*Pi*G[{0, 0, 0, 1, 1}, x] + 32*G[{0, 0, 1, 0, 0}, x] - 
      16*G[{0, 0, 1, 0, 1}, x] + (8*I)*Pi*G[{0, 0, 1, 0, 1}, x] - 
      16*G[{0, 0, 1, 1, 0}, x] + 36*G[{0, 0, 1, 1, 1}, x] + 
      (24*I)*Pi*G[{0, 0, 1, 1, 1}, x] + 28*G[{0, 1, 0, 0, 0}, x] - 
      12*G[{0, 1, 0, 0, 1}, x] + (8*I)*Pi*G[{0, 1, 0, 0, 1}, x] - 
      12*G[{0, 1, 0, 1, 0}, x] - (8*I)*Pi*G[{0, 1, 0, 1, 0}, x] + 
      4*G[{0, 1, 0, 1, 1}, x] + (24*I)*Pi*G[{0, 1, 0, 1, 1}, x] - 
      60*G[{0, 1, 1, 0, 0}, x] + 68*G[{0, 1, 1, 0, 1}, x] - 
      (8*I)*Pi*G[{0, 1, 1, 0, 1}, x] + 68*G[{0, 1, 1, 1, 0}, x] + 
      (8*I)*Pi*G[{0, 1, 1, 1, 0}, x] - 112*G[{0, 1, 1, 1, 1}, x] - 
      16*G[{1, 0, 0, 1, 1}, x] - 16*G[{1, 0, 1, 0, 0}, x] + 
      32*G[{1, 0, 1, 0, 1}, x] + 32*G[{1, 0, 1, 1, 0}, x] - 
      80*G[{1, 0, 1, 1, 1}, x] + 16*G[{1, 1, 0, 1, 1}, x] - 
      16*G[{1, 1, 1, 0, 0}, x] - 8*G[{0, 0, 0, 0, 1, 1}, x] - 
      8*G[{0, 0, 0, 1, 1, 1}, x] + 8*G[{0, 0, 1, 0, 1, 1}, x] + 
      32*G[{0, 0, 1, 1, 0, 0}, x] - 32*G[{0, 0, 1, 1, 0, 1}, x] - 
      32*G[{0, 0, 1, 1, 1, 0}, x] + 56*G[{0, 0, 1, 1, 1, 1}, x] + 
      8*G[{0, 1, 0, 0, 1, 1}, x] + 8*G[{0, 1, 0, 1, 0, 0}, x] - 
      16*G[{0, 1, 0, 1, 0, 1}, x] - 16*G[{0, 1, 0, 1, 1, 0}, x] + 
      40*G[{0, 1, 0, 1, 1, 1}, x] - 8*G[{0, 1, 1, 0, 1, 1}, x] + 
      8*G[{0, 1, 1, 1, 0, 0}, x] - 24*Zeta[3] - ((154*I)/3)*Pi*Zeta[3] + 
      (67*Pi^2*Zeta[3])/3 + ((10*I)/3)*Pi^3*Zeta[3] - 2*G[{0}, x]*Zeta[3] - 
      (24*I)*Pi*G[{0}, x]*Zeta[3] + 4*G[{1}, x]*Zeta[3] + 
      (80*I)*Pi*G[{1}, x]*Zeta[3] - 28*G[{0, 0}, x]*Zeta[3] + 
      72*G[{0, 1}, x]*Zeta[3] - (40*I)*Pi*G[{0, 1}, x]*Zeta[3] + 
      16*G[{1, 0}, x]*Zeta[3] - 56*G[{0, 0, 1}, x]*Zeta[3] - 
      8*G[{0, 1, 0}, x]*Zeta[3] - 20*Zeta[3]^2 - 28*Zeta[5] - 
      (112*I)*Pi*Zeta[5]) + FF[1/(s^2*(1 - x)^2)]*(((-41*I)/9)*Pi^3 - 
      (1271*Pi^4)/180 - I*Pi^5 - (61*Pi^6)/1890 - ((221*I)/3)*Pi*G[{0}, x] + 
      (28*Pi^2*G[{0}, x])/9 - ((41*I)/6)*Pi^3*G[{0}, x] - 
      (161*Pi^4*G[{0}, x])/270 - (221*G[{0, 0}, x])/3 - 
      ((47*I)/3)*Pi*G[{0, 0}, x] - (43*Pi^2*G[{0, 0}, x])/2 + 
      ((5*I)/3)*Pi^3*G[{0, 0}, x] - ((2*I)/3)*Pi*G[{0, 1}, x] - 
      (109*Pi^2*G[{0, 1}, x])/3 - (5*I)*Pi^3*G[{0, 1}, x] - 
      (8*Pi^4*G[{0, 1}, x])/5 + ((80*I)/3)*Pi*G[{1, 0}, x] - 
      12*G[{0, 0, 0}, x] + (18*I)*Pi*G[{0, 0, 0}, x] + 
      2*Pi^2*G[{0, 0, 0}, x] - (2*G[{0, 0, 1}, x])/3 + 
      (92*I)*Pi*G[{0, 0, 1}, x] - (287*Pi^2*G[{0, 0, 1}, x])/9 - 
      ((20*I)/3)*Pi^3*G[{0, 0, 1}, x] - (2*G[{0, 1, 0}, x])/3 + 
      (8*I)*Pi*G[{0, 1, 0}, x] + (25*Pi^2*G[{0, 1, 0}, x])/9 - 
      ((8*I)/3)*Pi^3*G[{0, 1, 0}, x] + (26*I)*Pi*G[{0, 1, 1}, x] - 
      (2*Pi^2*G[{0, 1, 1}, x])/3 + ((16*I)/3)*Pi^3*G[{0, 1, 1}, x] + 
      (80*G[{1, 0, 0}, x])/3 + 6*G[{0, 0, 0, 0}, x] - 
      ((4*I)/3)*Pi*G[{0, 0, 0, 0}, x] + 12*G[{0, 0, 0, 1}, x] - 
      ((4*I)/3)*Pi*G[{0, 0, 0, 1}, x] - 8*Pi^2*G[{0, 0, 0, 1}, x] + 
      12*G[{0, 0, 1, 0}, x] - ((28*I)/3)*Pi*G[{0, 0, 1, 0}, x] - 
      (32*Pi^2*G[{0, 0, 1, 0}, x])/3 + 78*G[{0, 0, 1, 1}, x] + 
      ((140*I)/3)*Pi*G[{0, 0, 1, 1}, x] - (28*Pi^2*G[{0, 0, 1, 1}, x])/3 - 
      20*G[{0, 1, 0, 0}, x] - ((28*I)/3)*Pi*G[{0, 1, 0, 0}, x] - 
      (16*Pi^2*G[{0, 1, 0, 0}, x])/3 + 26*G[{0, 1, 0, 1}, x] - 
      ((4*I)/3)*Pi*G[{0, 1, 0, 1}, x] + (16*Pi^2*G[{0, 1, 0, 1}, x])/3 + 
      26*G[{0, 1, 1, 0}, x] - ((4*I)/3)*Pi*G[{0, 1, 1, 0}, x] - 
      ((4*I)/3)*Pi*G[{0, 1, 1, 1}, x] + (8*Pi^2*G[{0, 1, 1, 1}, x])/3 - 
      (4*G[{0, 0, 0, 0, 1}, x])/3 + (16*I)*Pi*G[{0, 0, 0, 0, 1}, x] - 
      (4*G[{0, 0, 0, 1, 0}, x])/3 + (16*I)*Pi*G[{0, 0, 0, 1, 1}, x] - 
      12*G[{0, 0, 1, 0, 0}, x] + (8*G[{0, 0, 1, 0, 1}, x])/3 - 
      (16*I)*Pi*G[{0, 0, 1, 0, 1}, x] + (8*G[{0, 0, 1, 1, 0}, x])/3 + 
      20*G[{0, 0, 1, 1, 1}, x] - (48*I)*Pi*G[{0, 0, 1, 1, 1}, x] - 
      12*G[{0, 1, 0, 0, 0}, x] + (8*G[{0, 1, 0, 0, 1}, x])/3 - 
      (16*I)*Pi*G[{0, 1, 0, 0, 1}, x] + (8*G[{0, 1, 0, 1, 0}, x])/3 + 
      (16*I)*Pi*G[{0, 1, 0, 1, 0}, x] - 4*G[{0, 1, 0, 1, 1}, x] - 
      (48*I)*Pi*G[{0, 1, 0, 1, 1}, x] - (4*G[{0, 1, 1, 0, 1}, x])/3 + 
      (16*I)*Pi*G[{0, 1, 1, 0, 1}, x] - (4*G[{0, 1, 1, 1, 0}, x])/3 - 
      (16*I)*Pi*G[{0, 1, 1, 1, 0}, x] + 16*G[{0, 0, 0, 0, 1, 1}, x] + 
      16*G[{0, 0, 0, 1, 1, 1}, x] - 16*G[{0, 0, 1, 0, 1, 1}, x] - 
      64*G[{0, 0, 1, 1, 0, 0}, x] + 64*G[{0, 0, 1, 1, 0, 1}, x] + 
      64*G[{0, 0, 1, 1, 1, 0}, x] - 112*G[{0, 0, 1, 1, 1, 1}, x] - 
      16*G[{0, 1, 0, 0, 1, 1}, x] - 16*G[{0, 1, 0, 1, 0, 0}, x] + 
      32*G[{0, 1, 0, 1, 0, 1}, x] + 32*G[{0, 1, 0, 1, 1, 0}, x] - 
      80*G[{0, 1, 0, 1, 1, 1}, x] + 16*G[{0, 1, 1, 0, 1, 1}, x] - 
      16*G[{0, 1, 1, 1, 0, 0}, x] + (82*Zeta[3])/3 + (50*I)*Pi*Zeta[3] - 
      (331*Pi^2*Zeta[3])/9 - ((20*I)/3)*Pi^3*Zeta[3] + 26*G[{0}, x]*Zeta[3] + 
      ((32*I)/3)*Pi*G[{0}, x]*Zeta[3] + 12*G[{0, 0}, x]*Zeta[3] + 
      28*G[{0, 1}, x]*Zeta[3] + (80*I)*Pi*G[{0, 1}, x]*Zeta[3] + 
      112*G[{0, 0, 1}, x]*Zeta[3] + 16*G[{0, 1, 0}, x]*Zeta[3] + 
      40*Zeta[3]^2 + (116*Zeta[5])/3 + (224*I)*Pi*Zeta[5]) + 
    FF[1/(s^2*x^3)]*((174*I)*Pi*G[{1}, x] - (56*Pi^2*G[{1}, x])/9 + 
      ((125*I)/3)*Pi^3*G[{1}, x] - (275*Pi^4*G[{1}, x])/27 + 
      ((76*I)/45)*Pi^5*G[{1}, x] - ((160*I)/3)*Pi*G[{0, 1}, x] + 
      ((4*I)/3)*Pi*G[{1, 0}, x] + (218*Pi^2*G[{1, 0}, x])/3 + 
      (10*I)*Pi^3*G[{1, 0}, x] + (64*Pi^4*G[{1, 0}, x])/45 + 
      174*G[{1, 1}, x] + ((94*I)/3)*Pi*G[{1, 1}, x] + 43*Pi^2*G[{1, 1}, x] - 
      ((2*I)/3)*Pi^3*G[{1, 1}, x] + (212*Pi^4*G[{1, 1}, x])/45 - 
      (160*G[{0, 1, 1}, x])/3 - (52*I)*Pi*G[{1, 0, 0}, x] + 
      (4*Pi^2*G[{1, 0, 0}, x])/3 + (4*G[{1, 0, 1}, x])/3 - 
      (16*I)*Pi*G[{1, 0, 1}, x] - (50*Pi^2*G[{1, 0, 1}, x])/9 - 
      ((16*I)/3)*Pi^3*G[{1, 0, 1}, x] + (4*G[{1, 1, 0}, x])/3 - 
      (184*I)*Pi*G[{1, 1, 0}, x] + (574*Pi^2*G[{1, 1, 0}, x])/9 + 
      (8*I)*Pi^3*G[{1, 1, 0}, x] + 24*G[{1, 1, 1}, x] - 
      (36*I)*Pi*G[{1, 1, 1}, x] - 4*Pi^2*G[{1, 1, 1}, x] + 
      ((16*I)/3)*Pi^3*G[{1, 1, 1}, x] + ((8*I)/3)*Pi*G[{1, 0, 0, 0}, x] - 
      (16*Pi^2*G[{1, 0, 0, 0}, x])/3 - 52*G[{1, 0, 0, 1}, x] + 
      ((8*I)/3)*Pi*G[{1, 0, 0, 1}, x] - 52*G[{1, 0, 1, 0}, x] + 
      ((8*I)/3)*Pi*G[{1, 0, 1, 0}, x] - (32*Pi^2*G[{1, 0, 1, 0}, x])/3 + 
      40*G[{1, 0, 1, 1}, x] + ((56*I)/3)*Pi*G[{1, 0, 1, 1}, x] + 
      (32*Pi^2*G[{1, 0, 1, 1}, x])/3 - 156*G[{1, 1, 0, 0}, x] - 
      ((280*I)/3)*Pi*G[{1, 1, 0, 0}, x] + (56*Pi^2*G[{1, 1, 0, 0}, x])/3 - 
      24*G[{1, 1, 0, 1}, x] + ((56*I)/3)*Pi*G[{1, 1, 0, 1}, x] + 
      (64*Pi^2*G[{1, 1, 0, 1}, x])/3 - 24*G[{1, 1, 1, 0}, x] + 
      ((8*I)/3)*Pi*G[{1, 1, 1, 0}, x] + 16*Pi^2*G[{1, 1, 1, 0}, x] - 
      12*G[{1, 1, 1, 1}, x] + ((8*I)/3)*Pi*G[{1, 1, 1, 1}, x] + 
      (8*G[{1, 0, 0, 0, 1}, x])/3 + (32*I)*Pi*G[{1, 0, 0, 0, 1}, x] + 
      (8*G[{1, 0, 0, 1, 0}, x])/3 - (32*I)*Pi*G[{1, 0, 0, 1, 0}, x] + 
      8*G[{1, 0, 1, 0, 0}, x] + (96*I)*Pi*G[{1, 0, 1, 0, 0}, x] - 
      (16*G[{1, 0, 1, 0, 1}, x])/3 - (32*I)*Pi*G[{1, 0, 1, 0, 1}, x] - 
      (16*G[{1, 0, 1, 1, 0}, x])/3 + (32*I)*Pi*G[{1, 0, 1, 1, 0}, x] + 
      24*G[{1, 0, 1, 1, 1}, x] - 40*G[{1, 1, 0, 0, 0}, x] + 
      (96*I)*Pi*G[{1, 1, 0, 0, 0}, x] - (16*G[{1, 1, 0, 0, 1}, x])/3 - 
      (16*G[{1, 1, 0, 1, 0}, x])/3 + (32*I)*Pi*G[{1, 1, 0, 1, 0}, x] + 
      24*G[{1, 1, 0, 1, 1}, x] - (32*I)*Pi*G[{1, 1, 1, 0, 0}, x] + 
      (8*G[{1, 1, 1, 0, 1}, x])/3 + (8*G[{1, 1, 1, 1, 0}, x])/3 - 
      (32*I)*Pi*G[{1, 1, 1, 1, 0}, x] + 32*G[{1, 0, 0, 0, 1, 1}, x] - 
      32*G[{1, 0, 0, 1, 0, 0}, x] + 160*G[{1, 0, 1, 0, 0, 0}, x] - 
      64*G[{1, 0, 1, 0, 0, 1}, x] - 64*G[{1, 0, 1, 0, 1, 0}, x] + 
      32*G[{1, 0, 1, 0, 1, 1}, x] + 32*G[{1, 0, 1, 1, 0, 0}, x] + 
      224*G[{1, 1, 0, 0, 0, 0}, x] - 128*G[{1, 1, 0, 0, 0, 1}, x] - 
      128*G[{1, 1, 0, 0, 1, 0}, x] + 128*G[{1, 1, 0, 0, 1, 1}, x] + 
      32*G[{1, 1, 0, 1, 0, 0}, x] - 32*G[{1, 1, 1, 0, 0, 0}, x] - 
      32*G[{1, 1, 1, 1, 0, 0}, x] - 220*G[{1}, x]*Zeta[3] - 
      ((304*I)/3)*Pi*G[{1}, x]*Zeta[3] + 56*Pi^2*G[{1}, x]*Zeta[3] - 
      56*G[{1, 0}, x]*Zeta[3] - (64*I)*Pi*G[{1, 0}, x]*Zeta[3] - 
      40*G[{1, 1}, x]*Zeta[3] - (64*I)*Pi*G[{1, 1}, x]*Zeta[3] - 
      64*G[{1, 0, 0}, x]*Zeta[3] + 32*G[{1, 0, 1}, x]*Zeta[3] - 
      192*G[{1, 1, 0}, x]*Zeta[3] - 32*G[{1, 1, 1}, x]*Zeta[3] - 
      112*G[{1}, x]*Zeta[5]) + FF[1/(s^2*x)]*(((47*I)/3)*Pi + (169*Pi^2)/9 - 
      ((115*I)/6)*Pi^3 + (1061*Pi^4)/135 - ((38*I)/45)*Pi^5 + 38*G[{0}, x] - 
      ((230*I)/3)*Pi*G[{0}, x] - (52*Pi^2*G[{0}, x])/9 - 
      (32*Pi^4*G[{0}, x])/45 - (67*G[{1}, x])/3 + ((155*I)/3)*Pi*G[{1}, x] - 
      (79*Pi^2*G[{1}, x])/2 + ((49*I)/3)*Pi^3*G[{1}, x] - 
      (179*Pi^4*G[{1}, x])/45 + ((19*I)/45)*Pi^5*G[{1}, x] - 
      20*G[{0, 0}, x] - ((266*I)/3)*Pi*G[{0, 0}, x] + 8*Pi^2*G[{0, 0}, x] - 
      (200*G[{0, 1}, x])/3 + ((110*I)/3)*Pi*G[{0, 1}, x] - 
      (32*Pi^2*G[{0, 1}, x])/9 + ((8*I)/3)*Pi^3*G[{0, 1}, x] - 
      (200*G[{1, 0}, x])/3 + ((104*I)/3)*Pi*G[{1, 0}, x] - 
      (149*Pi^2*G[{1, 0}, x])/9 - ((11*I)/3)*Pi^3*G[{1, 0}, x] + 
      (16*Pi^4*G[{1, 0}, x])/45 + (346*G[{1, 1}, x])/3 + 
      ((104*I)/3)*Pi*G[{1, 1}, x] + 33*Pi^2*G[{1, 1}, x] - 
      ((19*I)/3)*Pi^3*G[{1, 1}, x] + (53*Pi^4*G[{1, 1}, x])/45 - 
      156*G[{0, 0, 0}, x] + ((128*I)/3)*Pi*G[{0, 0, 0}, x] + 
      (8*Pi^2*G[{0, 0, 0}, x])/3 + (274*G[{0, 0, 1}, x])/3 + 
      ((44*I)/3)*Pi*G[{0, 0, 1}, x] + (274*G[{0, 1, 0}, x])/3 - 
      ((4*I)/3)*Pi*G[{0, 1, 0}, x] + (16*Pi^2*G[{0, 1, 0}, x])/3 - 
      (188*G[{0, 1, 1}, x])/3 + ((56*I)/3)*Pi*G[{0, 1, 1}, x] - 
      (16*Pi^2*G[{0, 1, 1}, x])/3 + 38*G[{1, 0, 0}, x] + 
      ((242*I)/3)*Pi*G[{1, 0, 0}, x] - (38*Pi^2*G[{1, 0, 0}, x])/3 - 
      (34*G[{1, 0, 1}, x])/3 - ((136*I)/3)*Pi*G[{1, 0, 1}, x] - 
      13*Pi^2*G[{1, 0, 1}, x] - ((4*I)/3)*Pi^3*G[{1, 0, 1}, x] - 
      (34*G[{1, 1, 0}, x])/3 - ((136*I)/3)*Pi*G[{1, 1, 0}, x] + 
      (19*Pi^2*G[{1, 1, 0}, x])/3 + (2*I)*Pi^3*G[{1, 1, 0}, x] + 
      46*G[{1, 1, 1}, x] - ((64*I)/3)*Pi*G[{1, 1, 1}, x] - 
      (16*Pi^2*G[{1, 1, 1}, x])/3 + ((4*I)/3)*Pi^3*G[{1, 1, 1}, x] + 
      112*G[{0, 0, 0, 0}, x] - (208*G[{0, 0, 0, 1}, x])/3 - 
      (16*I)*Pi*G[{0, 0, 0, 1}, x] - (208*G[{0, 0, 1, 0}, x])/3 + 
      (16*I)*Pi*G[{0, 0, 1, 0}, x] + 84*G[{0, 0, 1, 1}, x] - 
      24*G[{0, 1, 0, 0}, x] - (48*I)*Pi*G[{0, 1, 0, 0}, x] + 
      (68*G[{0, 1, 0, 1}, x])/3 + (16*I)*Pi*G[{0, 1, 0, 1}, x] + 
      (68*G[{0, 1, 1, 0}, x])/3 - (16*I)*Pi*G[{0, 1, 1, 0}, x] - 
      4*G[{0, 1, 1, 1}, x] + 88*G[{1, 0, 0, 0}, x] - 
      (44*I)*Pi*G[{1, 0, 0, 0}, x] - (4*Pi^2*G[{1, 0, 0, 0}, x])/3 - 
      (94*G[{1, 0, 0, 1}, x])/3 + (8*I)*Pi*G[{1, 0, 0, 1}, x] - 
      (94*G[{1, 0, 1, 0}, x])/3 - (8*I)*Pi*G[{1, 0, 1, 0}, x] - 
      (8*Pi^2*G[{1, 0, 1, 0}, x])/3 - 8*G[{1, 0, 1, 1}, x] + 
      (16*I)*Pi*G[{1, 0, 1, 1}, x] + (8*Pi^2*G[{1, 0, 1, 1}, x])/3 - 
      26*G[{1, 1, 0, 0}, x] + (8*I)*Pi*G[{1, 1, 0, 0}, x] + 
      (14*Pi^2*G[{1, 1, 0, 0}, x])/3 - (40*G[{1, 1, 0, 1}, x])/3 + 
      (16*I)*Pi*G[{1, 1, 0, 1}, x] + (16*Pi^2*G[{1, 1, 0, 1}, x])/3 - 
      (40*G[{1, 1, 1, 0}, x])/3 + (28*I)*Pi*G[{1, 1, 1, 0}, x] + 
      4*Pi^2*G[{1, 1, 1, 0}, x] - 8*G[{1, 1, 1, 1}, x] + 
      (4*I)*Pi*G[{1, 1, 1, 1}, x] - 16*G[{0, 0, 0, 1, 1}, x] + 
      16*G[{0, 0, 1, 0, 0}, x] - 80*G[{0, 1, 0, 0, 0}, x] + 
      32*G[{0, 1, 0, 0, 1}, x] + 32*G[{0, 1, 0, 1, 0}, x] - 
      16*G[{0, 1, 0, 1, 1}, x] - 16*G[{0, 1, 1, 0, 0}, x] - 
      112*G[{1, 0, 0, 0, 0}, x] + 68*G[{1, 0, 0, 0, 1}, x] + 
      (8*I)*Pi*G[{1, 0, 0, 0, 1}, x] + 68*G[{1, 0, 0, 1, 0}, x] - 
      (8*I)*Pi*G[{1, 0, 0, 1, 0}, x] - 60*G[{1, 0, 0, 1, 1}, x] + 
      4*G[{1, 0, 1, 0, 0}, x] + (24*I)*Pi*G[{1, 0, 1, 0, 0}, x] - 
      12*G[{1, 0, 1, 0, 1}, x] - (8*I)*Pi*G[{1, 0, 1, 0, 1}, x] - 
      12*G[{1, 0, 1, 1, 0}, x] + (8*I)*Pi*G[{1, 0, 1, 1, 0}, x] + 
      28*G[{1, 0, 1, 1, 1}, x] + 36*G[{1, 1, 0, 0, 0}, x] + 
      (24*I)*Pi*G[{1, 1, 0, 0, 0}, x] - 16*G[{1, 1, 0, 0, 1}, x] - 
      16*G[{1, 1, 0, 1, 0}, x] + (8*I)*Pi*G[{1, 1, 0, 1, 0}, x] + 
      32*G[{1, 1, 0, 1, 1}, x] + 24*G[{1, 1, 1, 0, 0}, x] - 
      (8*I)*Pi*G[{1, 1, 1, 0, 0}, x] + 4*G[{1, 1, 1, 0, 1}, x] + 
      4*G[{1, 1, 1, 1, 0}, x] - (8*I)*Pi*G[{1, 1, 1, 1, 0}, x] + 
      8*G[{1, 0, 0, 0, 1, 1}, x] - 8*G[{1, 0, 0, 1, 0, 0}, x] + 
      40*G[{1, 0, 1, 0, 0, 0}, x] - 16*G[{1, 0, 1, 0, 0, 1}, x] - 
      16*G[{1, 0, 1, 0, 1, 0}, x] + 8*G[{1, 0, 1, 0, 1, 1}, x] + 
      8*G[{1, 0, 1, 1, 0, 0}, x] + 56*G[{1, 1, 0, 0, 0, 0}, x] - 
      32*G[{1, 1, 0, 0, 0, 1}, x] - 32*G[{1, 1, 0, 0, 1, 0}, x] + 
      32*G[{1, 1, 0, 0, 1, 1}, x] + 8*G[{1, 1, 0, 1, 0, 0}, x] - 
      8*G[{1, 1, 1, 0, 0, 0}, x] - 8*G[{1, 1, 1, 1, 0, 0}, x] + 98*Zeta[3] - 
      ((88*I)/3)*Pi*Zeta[3] - 28*Pi^2*Zeta[3] - 88*G[{0}, x]*Zeta[3] + 
      (32*I)*Pi*G[{0}, x]*Zeta[3] + 26*G[{1}, x]*Zeta[3] - 
      (4*I)*Pi*G[{1}, x]*Zeta[3] + 14*Pi^2*G[{1}, x]*Zeta[3] + 
      32*G[{0, 0}, x]*Zeta[3] - 16*G[{0, 1}, x]*Zeta[3] + 
      56*G[{1, 0}, x]*Zeta[3] - (16*I)*Pi*G[{1, 0}, x]*Zeta[3] - 
      16*G[{1, 1}, x]*Zeta[3] - (16*I)*Pi*G[{1, 1}, x]*Zeta[3] - 
      16*G[{1, 0, 0}, x]*Zeta[3] + 8*G[{1, 0, 1}, x]*Zeta[3] - 
      48*G[{1, 1, 0}, x]*Zeta[3] - 8*G[{1, 1, 1}, x]*Zeta[3] + 56*Zeta[5] - 
      28*G[{1}, x]*Zeta[5]) + FF[1/(s^2*x^2)]*(((194*I)/3)*Pi - 
      (650*Pi^2)/9 + ((95*I)/3)*Pi^3 - (1567*Pi^4)/135 + ((76*I)/45)*Pi^5 + 
      (56*I)*Pi*G[{0}, x] + 66*Pi^2*G[{0}, x] + (10*I)*Pi^3*G[{0}, x] + 
      (64*Pi^4*G[{0}, x])/45 + (194*G[{1}, x])/3 - ((427*I)/3)*Pi*G[{1}, x] + 
      (4*Pi^2*G[{1}, x])/9 - ((253*I)/6)*Pi^3*G[{1}, x] + 
      (769*Pi^4*G[{1}, x])/54 - ((76*I)/45)*Pi^5*G[{1}, x] - 
      ((164*I)/3)*Pi*G[{0, 0}, x] + (20*Pi^2*G[{0, 0}, x])/3 + 
      56*G[{0, 1}, x] + (36*I)*Pi*G[{0, 1}, x] + (4*Pi^2*G[{0, 1}, x])/9 - 
      ((16*I)/3)*Pi^3*G[{0, 1}, x] + 56*G[{1, 0}, x] - 
      ((596*I)/3)*Pi*G[{1, 0}, x] - (23*Pi^2*G[{1, 0}, x])/9 - 
      I*Pi^3*G[{1, 0}, x] - (64*Pi^4*G[{1, 0}, x])/45 - 
      (625*G[{1, 1}, x])/3 + ((91*I)/3)*Pi*G[{1, 1}, x] - 
      (159*Pi^2*G[{1, 1}, x])/2 + ((37*I)/3)*Pi^3*G[{1, 1}, x] - 
      (212*Pi^4*G[{1, 1}, x])/45 + ((8*I)/3)*Pi*G[{0, 0, 0}, x] - 
      (16*Pi^2*G[{0, 0, 0}, x])/3 - (164*G[{0, 0, 1}, x])/3 - 
      ((64*I)/3)*Pi*G[{0, 0, 1}, x] - (164*G[{0, 1, 0}, x])/3 + 
      ((92*I)/3)*Pi*G[{0, 1, 0}, x] - (32*Pi^2*G[{0, 1, 0}, x])/3 + 
      (284*G[{0, 1, 1}, x])/3 + ((8*I)/3)*Pi*G[{0, 1, 1}, x] + 
      (32*Pi^2*G[{0, 1, 1}, x])/3 - 196*G[{1, 0, 0}, x] - 
      ((418*I)/3)*Pi*G[{1, 0, 0}, x] + (62*Pi^2*G[{1, 0, 0}, x])/3 + 
      (4*G[{1, 0, 1}, x])/3 + ((200*I)/3)*Pi*G[{1, 0, 1}, x] + 
      (209*Pi^2*G[{1, 0, 1}, x])/9 + ((16*I)/3)*Pi^3*G[{1, 0, 1}, x] + 
      (4*G[{1, 1, 0}, x])/3 + ((392*I)/3)*Pi*G[{1, 1, 0}, x] - 
      (451*Pi^2*G[{1, 1, 0}, x])/9 - (8*I)*Pi^3*G[{1, 1, 0}, x] + 
      20*G[{1, 1, 1}, x] + ((122*I)/3)*Pi*G[{1, 1, 1}, x] + 
      (26*Pi^2*G[{1, 1, 1}, x])/3 - ((16*I)/3)*Pi^3*G[{1, 1, 1}, x] + 
      (8*G[{0, 0, 0, 1}, x])/3 + (32*I)*Pi*G[{0, 0, 0, 1}, x] + 
      (8*G[{0, 0, 1, 0}, x])/3 - (32*I)*Pi*G[{0, 0, 1, 0}, x] - 
      24*G[{0, 0, 1, 1}, x] + 40*G[{0, 1, 0, 0}, x] + 
      (96*I)*Pi*G[{0, 1, 0, 0}, x] - (28*G[{0, 1, 0, 1}, x])/3 - 
      (32*I)*Pi*G[{0, 1, 0, 1}, x] - (28*G[{0, 1, 1, 0}, x])/3 + 
      (32*I)*Pi*G[{0, 1, 1, 0}, x] + 12*G[{0, 1, 1, 1}, x] - 
      200*G[{1, 0, 0, 0}, x] + ((268*I)/3)*Pi*G[{1, 0, 0, 0}, x] + 
      (16*Pi^2*G[{1, 0, 0, 0}, x])/3 + (326*G[{1, 0, 0, 1}, x])/3 - 
      ((44*I)/3)*Pi*G[{1, 0, 0, 1}, x] + (326*G[{1, 0, 1, 0}, x])/3 + 
      ((100*I)/3)*Pi*G[{1, 0, 1, 0}, x] + (32*Pi^2*G[{1, 0, 1, 0}, x])/3 - 
      52*G[{1, 0, 1, 1}, x] - ((68*I)/3)*Pi*G[{1, 0, 1, 1}, x] - 
      (32*Pi^2*G[{1, 0, 1, 1}, x])/3 + 62*G[{1, 1, 0, 0}, x] + 
      ((148*I)/3)*Pi*G[{1, 1, 0, 0}, x] - (56*Pi^2*G[{1, 1, 0, 0}, x])/3 + 
      (176*G[{1, 1, 0, 1}, x])/3 - ((68*I)/3)*Pi*G[{1, 1, 0, 1}, x] - 
      (64*Pi^2*G[{1, 1, 0, 1}, x])/3 + (176*G[{1, 1, 1, 0}, x])/3 - 
      ((164*I)/3)*Pi*G[{1, 1, 1, 0}, x] - 16*Pi^2*G[{1, 1, 1, 0}, x] - 
      18*G[{1, 1, 1, 1}, x] - ((20*I)/3)*Pi*G[{1, 1, 1, 1}, x] + 
      32*G[{0, 0, 0, 1, 1}, x] - 32*G[{0, 0, 1, 0, 0}, x] + 
      160*G[{0, 1, 0, 0, 0}, x] - 64*G[{0, 1, 0, 0, 1}, x] - 
      64*G[{0, 1, 0, 1, 0}, x] + 32*G[{0, 1, 0, 1, 1}, x] + 
      32*G[{0, 1, 1, 0, 0}, x] + 224*G[{1, 0, 0, 0, 0}, x] - 
      (404*G[{1, 0, 0, 0, 1}, x])/3 - (32*I)*Pi*G[{1, 0, 0, 0, 1}, x] - 
      (404*G[{1, 0, 0, 1, 0}, x])/3 + (32*I)*Pi*G[{1, 0, 0, 1, 0}, x] + 
      120*G[{1, 0, 0, 1, 1}, x] + 12*G[{1, 0, 1, 0, 0}, x] - 
      (96*I)*Pi*G[{1, 0, 1, 0, 0}, x] + (64*G[{1, 0, 1, 0, 1}, x])/3 + 
      (32*I)*Pi*G[{1, 0, 1, 0, 1}, x] + (64*G[{1, 0, 1, 1, 0}, x])/3 - 
      (32*I)*Pi*G[{1, 0, 1, 1, 0}, x] - 44*G[{1, 0, 1, 1, 1}, x] - 
      28*G[{1, 1, 0, 0, 0}, x] - (96*I)*Pi*G[{1, 1, 0, 0, 0}, x] + 
      (88*G[{1, 1, 0, 0, 1}, x])/3 + (88*G[{1, 1, 0, 1, 0}, x])/3 - 
      (32*I)*Pi*G[{1, 1, 0, 1, 0}, x] - 52*G[{1, 1, 0, 1, 1}, x] - 
      48*G[{1, 1, 1, 0, 0}, x] + (32*I)*Pi*G[{1, 1, 1, 0, 0}, x] - 
      (20*G[{1, 1, 1, 0, 1}, x])/3 - (20*G[{1, 1, 1, 1, 0}, x])/3 + 
      (32*I)*Pi*G[{1, 1, 1, 1, 0}, x] - 32*G[{1, 0, 0, 0, 1, 1}, x] + 
      32*G[{1, 0, 0, 1, 0, 0}, x] - 160*G[{1, 0, 1, 0, 0, 0}, x] + 
      64*G[{1, 0, 1, 0, 0, 1}, x] + 64*G[{1, 0, 1, 0, 1, 0}, x] - 
      32*G[{1, 0, 1, 0, 1, 1}, x] - 32*G[{1, 0, 1, 1, 0, 0}, x] - 
      224*G[{1, 1, 0, 0, 0, 0}, x] + 128*G[{1, 1, 0, 0, 0, 1}, x] + 
      128*G[{1, 1, 0, 0, 1, 0}, x] - 128*G[{1, 1, 0, 0, 1, 1}, x] - 
      32*G[{1, 1, 0, 1, 0, 0}, x] + 32*G[{1, 1, 1, 0, 0, 0}, x] + 
      32*G[{1, 1, 1, 1, 0, 0}, x] - 228*Zeta[3] - ((112*I)/3)*Pi*Zeta[3] + 
      56*Pi^2*Zeta[3] + 8*G[{0}, x]*Zeta[3] - (64*I)*Pi*G[{0}, x]*Zeta[3] + 
      138*G[{1}, x]*Zeta[3] + ((112*I)/3)*Pi*G[{1}, x]*Zeta[3] - 
      56*Pi^2*G[{1}, x]*Zeta[3] - 64*G[{0, 0}, x]*Zeta[3] + 
      32*G[{0, 1}, x]*Zeta[3] - 108*G[{1, 0}, x]*Zeta[3] + 
      (64*I)*Pi*G[{1, 0}, x]*Zeta[3] + 12*G[{1, 1}, x]*Zeta[3] + 
      (64*I)*Pi*G[{1, 1}, x]*Zeta[3] + 64*G[{1, 0, 0}, x]*Zeta[3] - 
      32*G[{1, 0, 1}, x]*Zeta[3] + 192*G[{1, 1, 0}, x]*Zeta[3] + 
      32*G[{1, 1, 1}, x]*Zeta[3] - 112*Zeta[5] + 112*G[{1}, x]*Zeta[5])) + 
  COLOR[CA*CF^2]*(FF[1/(s^2*(1 - x)^3)]*(2*Pi^2*G[{0, 0}, x] - 
      (6*I)*Pi*G[{0, 0, 0}, x] - 6*G[{0, 0, 0, 0}, x]) + 
    FF[s^(-2)]*((2681*Pi^2)/72 - ((137*I)/3)*Pi^3 + (189*Pi^4)/5 + 
      (1511*G[{0}, x])/3 + ((640*I)/3)*Pi*G[{0}, x] + 
      (269*Pi^2*G[{0}, x])/4 - ((91*I)/3)*Pi^3*G[{0}, x] - 
      (1511*G[{1}, x])/3 - ((640*I)/3)*Pi*G[{1}, x] - 
      (971*Pi^2*G[{1}, x])/12 + ((61*I)/3)*Pi^3*G[{1}, x] + 
      (6545*G[{0, 0}, x])/36 - (510*I)*Pi*G[{0, 0}, x] + 
      (773*Pi^2*G[{0, 0}, x])/12 - (2681*G[{0, 1}, x])/36 - 
      (602*I)*Pi*G[{0, 1}, x] - (1205*Pi^2*G[{0, 1}, x])/12 - 
      (2681*G[{1, 0}, x])/36 + (438*I)*Pi*G[{1, 0}, x] - 
      (461*Pi^2*G[{1, 0}, x])/12 - (1183*G[{1, 1}, x])/36 + 
      (674*I)*Pi*G[{1, 1}, x] + (893*Pi^2*G[{1, 1}, x])/12 - 
      667*G[{0, 0, 0}, x] - (156*I)*Pi*G[{0, 0, 0}, x] + 
      (571*G[{0, 0, 1}, x])/6 - (682*I)*Pi*G[{0, 0, 1}, x] + 
      (571*G[{0, 1, 0}, x])/6 + (162*I)*Pi*G[{0, 1, 0}, x] - 
      (1906*G[{0, 1, 1}, x])/3 + (676*I)*Pi*G[{0, 1, 1}, x] + 
      (1703*G[{1, 0, 0}, x])/3 + (136*I)*Pi*G[{1, 0, 0}, x] - 
      (407*G[{1, 0, 1}, x])/6 + (702*I)*Pi*G[{1, 0, 1}, x] - 
      (407*G[{1, 1, 0}, x])/6 - (142*I)*Pi*G[{1, 1, 0}, x] + 
      680*G[{1, 1, 1}, x] - (696*I)*Pi*G[{1, 1, 1}, x] - 
      9*G[{0, 0, 0, 0}, x] - 147*G[{0, 0, 0, 1}, x] - 
      147*G[{0, 0, 1, 0}, x] - 535*G[{0, 0, 1, 1}, x] + 
      123*G[{0, 1, 0, 0}, x] + 39*G[{0, 1, 0, 1}, x] + 
      39*G[{0, 1, 1, 0}, x] + 637*G[{0, 1, 1, 1}, x] + 
      145*G[{1, 0, 0, 0}, x] - 9*G[{1, 0, 0, 1}, x] - 9*G[{1, 0, 1, 0}, x] + 
      711*G[{1, 0, 1, 1}, x] - 259*G[{1, 1, 0, 0}, x] + 
      117*G[{1, 1, 0, 1}, x] + 117*G[{1, 1, 1, 0}, x] - 
      813*G[{1, 1, 1, 1}, x] + (1135*Zeta[3])/2 + (870*I)*Pi*Zeta[3] + 
      202*G[{0}, x]*Zeta[3] - 222*G[{1}, x]*Zeta[3]) + 
    FF[x/s^2]*((-613*Pi^2)/6 - ((356*I)/3)*Pi^3 - (857*Pi^4)/15 + 
      36*Pi^2*G[{0}, x] + ((296*I)/3)*Pi^3*G[{0}, x] + 36*Pi^2*G[{1}, x] - 
      ((224*I)/3)*Pi^3*G[{1}, x] - (613*G[{0, 0}, x])/3 - 
      ((712*I)/3)*Pi*G[{0, 0}, x] - (245*Pi^2*G[{0, 0}, x])/3 + 
      (613*G[{0, 1}, x])/3 + ((712*I)/3)*Pi*G[{0, 1}, x] + 
      (245*Pi^2*G[{0, 1}, x])/3 + (613*G[{1, 0}, x])/3 + 
      ((712*I)/3)*Pi*G[{1, 0}, x] + (245*Pi^2*G[{1, 0}, x])/3 - 
      (613*G[{1, 1}, x])/3 - ((712*I)/3)*Pi*G[{1, 1}, x] - 
      (245*Pi^2*G[{1, 1}, x])/3 - (178*G[{0, 0, 0}, x])/3 + 
      (616*I)*Pi*G[{0, 0, 0}, x] - 72*G[{0, 0, 1}, x] + 
      (496*I)*Pi*G[{0, 0, 1}, x] - 72*G[{0, 1, 0}, x] - 
      (544*I)*Pi*G[{0, 1, 0}, x] + (610*G[{0, 1, 1}, x])/3 - 
      (568*I)*Pi*G[{0, 1, 1}, x] + (610*G[{1, 0, 0}, x])/3 - 
      (568*I)*Pi*G[{1, 0, 0}, x] - 72*G[{1, 0, 1}, x] - 
      (544*I)*Pi*G[{1, 0, 1}, x] - 72*G[{1, 1, 0}, x] + 
      (496*I)*Pi*G[{1, 1, 0}, x] - (178*G[{1, 1, 1}, x])/3 + 
      (616*I)*Pi*G[{1, 1, 1}, x] + 652*G[{0, 0, 0, 0}, x] - 
      36*G[{0, 0, 0, 1}, x] - 36*G[{0, 0, 1, 0}, x] + 
      532*G[{0, 0, 1, 1}, x] - 580*G[{0, 1, 0, 0}, x] + 
      36*G[{0, 1, 0, 1}, x] + 36*G[{0, 1, 1, 0}, x] - 
      604*G[{0, 1, 1, 1}, x] - 604*G[{1, 0, 0, 0}, x] + 
      36*G[{1, 0, 0, 1}, x] + 36*G[{1, 0, 1, 0}, x] - 
      580*G[{1, 0, 1, 1}, x] + 532*G[{1, 1, 0, 0}, x] - 
      36*G[{1, 1, 0, 1}, x] - 36*G[{1, 1, 1, 0}, x] + 
      652*G[{1, 1, 1, 1}, x] - (826*Zeta[3])/3 - (1016*I)*Pi*Zeta[3] - 
      496*G[{0}, x]*Zeta[3] + 544*G[{1}, x]*Zeta[3]) + 
    FF[1/(s^2*(1 - x)^2)]*(((-583*I)/216)*Pi^3 + (3989*Pi^4)/270 + 
      ((2317*I)/540)*Pi^5 + (4645*Pi^6)/3024 - ((252685*I)/1296)*Pi*
       G[{0}, x] - (833*Pi^2*G[{0}, x])/216 - ((5357*I)/54)*Pi^3*G[{0}, x] - 
      (11297*Pi^4*G[{0}, x])/2160 - ((769*I)/360)*Pi^5*G[{0}, x] + 
      ((17*I)/9)*Pi^3*G[{1}, x] - (5*Pi^4*G[{1}, x])/36 - 
      (252685*G[{0, 0}, x])/1296 + ((34607*I)/108)*Pi*G[{0, 0}, x] + 
      (3709*Pi^2*G[{0, 0}, x])/108 + ((83*I)/2)*Pi^3*G[{0, 0}, x] + 
      (217*Pi^4*G[{0, 0}, x])/30 - ((201*I)/2)*Pi*G[{0, 1}, x] + 
      (352*Pi^2*G[{0, 1}, x])/9 + ((667*I)/18)*Pi^3*G[{0, 1}, x] - 
      (61*Pi^4*G[{0, 1}, x])/90 - ((3035*I)/36)*Pi*G[{1, 0}, x] + 
      (13*Pi^2*G[{1, 0}, x])/9 + ((107*I)/36)*Pi^3*G[{1, 0}, x] - 
      (I/3)*Pi^3*G[{1, 1}, x] + (5747*G[{0, 0, 0}, x])/12 - 
      ((877*I)/6)*Pi*G[{0, 0, 0}, x] - (701*Pi^2*G[{0, 0, 0}, x])/12 - 
      ((98*I)/3)*Pi^3*G[{0, 0, 0}, x] - (201*G[{0, 0, 1}, x])/2 + 
      ((5143*I)/18)*Pi*G[{0, 0, 1}, x] - (263*Pi^2*G[{0, 0, 1}, x])/12 + 
      (5*I)*Pi^3*G[{0, 0, 1}, x] - (201*G[{0, 1, 0}, x])/2 + 
      ((1523*I)/18)*Pi*G[{0, 1, 0}, x] - (1499*Pi^2*G[{0, 1, 0}, x])/36 + 
      ((83*I)/6)*Pi^3*G[{0, 1, 0}, x] - (111*I)*Pi*G[{0, 1, 1}, x] + 
      (109*Pi^2*G[{0, 1, 1}, x])/6 - ((205*I)/6)*Pi^3*G[{0, 1, 1}, x] - 
      (3035*G[{1, 0, 0}, x])/36 - (29*Pi^2*G[{1, 0, 0}, x])/36 + 
      ((19*I)/2)*Pi*G[{1, 0, 1}, x] - (4*Pi^2*G[{1, 0, 1}, x])/3 - 
      ((11*I)/6)*Pi*G[{1, 1, 0}, x] - Pi^2*G[{1, 1, 0}, x] + 
      (1183*G[{0, 0, 0, 0}, x])/18 + ((392*I)/3)*Pi*G[{0, 0, 0, 0}, x] + 
      (3*Pi^2*G[{0, 0, 0, 0}, x])/2 - (3931*G[{0, 0, 0, 1}, x])/18 - 
      ((1717*I)/6)*Pi*G[{0, 0, 0, 1}, x] - (110*Pi^2*G[{0, 0, 0, 1}, x])/3 - 
      (3931*G[{0, 0, 1, 0}, x])/18 - ((193*I)/2)*Pi*G[{0, 0, 1, 0}, x] - 
      (307*Pi^2*G[{0, 0, 1, 0}, x])/6 + (8597*G[{0, 0, 1, 1}, x])/18 + 
      (115*I)*Pi*G[{0, 0, 1, 1}, x] + 21*Pi^2*G[{0, 0, 1, 1}, x] + 
      (1522*G[{0, 1, 0, 0}, x])/9 + (15*I)*Pi*G[{0, 1, 0, 0}, x] - 
      (47*Pi^2*G[{0, 1, 0, 0}, x])/2 - 111*G[{0, 1, 0, 1}, x] + 
      ((211*I)/6)*Pi*G[{0, 1, 0, 1}, x] + (49*Pi^2*G[{0, 1, 0, 1}, x])/6 - 
      111*G[{0, 1, 1, 0}, x] - ((401*I)/6)*Pi*G[{0, 1, 1, 0}, x] + 
      (121*Pi^2*G[{0, 1, 1, 0}, x])/3 - ((16*I)/3)*Pi*G[{0, 1, 1, 1}, x] - 
      (8*Pi^2*G[{0, 1, 1, 1}, x])/3 - (2*G[{1, 0, 0, 0}, x])/3 + 
      ((73*I)/3)*Pi*G[{1, 0, 0, 0}, x] + (19*G[{1, 0, 0, 1}, x])/2 + 
      ((16*I)/3)*Pi*G[{1, 0, 0, 1}, x] + (19*G[{1, 0, 1, 0}, x])/2 - 
      (5*I)*Pi*G[{1, 0, 1, 0}, x] + ((16*I)/3)*Pi*G[{1, 0, 1, 1}, x] - 
      (11*G[{1, 1, 0, 0}, x])/6 + (6*I)*Pi*G[{1, 1, 0, 0}, x] - 
      (2*I)*Pi*G[{1, 1, 0, 1}, x] - 243*G[{0, 0, 0, 0, 0}, x] - 
      (160*I)*Pi*G[{0, 0, 0, 0, 0}, x] + (790*G[{0, 0, 0, 0, 1}, x])/3 - 
      (162*I)*Pi*G[{0, 0, 0, 0, 1}, x] + (790*G[{0, 0, 0, 1, 0}, x])/3 + 
      (17*I)*Pi*G[{0, 0, 0, 1, 0}, x] - (2767*G[{0, 0, 0, 1, 1}, x])/6 + 
      (307*I)*Pi*G[{0, 0, 0, 1, 1}, x] + (227*G[{0, 0, 1, 0, 0}, x])/2 + 
      (74*I)*Pi*G[{0, 0, 1, 0, 0}, x] - (365*G[{0, 0, 1, 0, 1}, x])/3 + 
      (233*I)*Pi*G[{0, 0, 1, 0, 1}, x] - (365*G[{0, 0, 1, 1, 0}, x])/3 + 
      (41*I)*Pi*G[{0, 0, 1, 1, 0}, x] + 116*G[{0, 0, 1, 1, 1}, x] - 
      (358*I)*Pi*G[{0, 0, 1, 1, 1}, x] - 78*G[{0, 1, 0, 0, 0}, x] + 
      (2*I)*Pi*G[{0, 1, 0, 0, 0}, x] + (310*G[{0, 1, 0, 0, 1}, x])/3 + 
      (50*I)*Pi*G[{0, 1, 0, 0, 1}, x] + (310*G[{0, 1, 0, 1, 0}, x])/3 + 
      (5*I)*Pi*G[{0, 1, 0, 1, 0}, x] - (409*G[{0, 1, 0, 1, 1}, x])/6 - 
      (49*I)*Pi*G[{0, 1, 0, 1, 1}, x] - (123*G[{0, 1, 1, 0, 0}, x])/2 - 
      (2*I)*Pi*G[{0, 1, 1, 0, 0}, x] - (16*G[{0, 1, 1, 0, 1}, x])/3 - 
      (13*I)*Pi*G[{0, 1, 1, 0, 1}, x] - (16*G[{0, 1, 1, 1, 0}, x])/3 + 
      (39*I)*Pi*G[{0, 1, 1, 1, 0}, x] - (24*I)*Pi*G[{0, 1, 1, 1, 1}, x] + 
      41*G[{1, 0, 0, 0, 0}, x] - (50*G[{1, 0, 0, 0, 1}, x])/3 - 
      (50*G[{1, 0, 0, 1, 0}, x])/3 + 22*G[{1, 0, 0, 1, 1}, x] - 
      (31*G[{1, 0, 1, 0, 0}, x])/3 + (16*G[{1, 0, 1, 0, 1}, x])/3 + 
      (16*G[{1, 0, 1, 1, 0}, x])/3 + 8*G[{1, 1, 0, 0, 0}, x] - 
      2*G[{1, 1, 0, 0, 1}, x] - 2*G[{1, 1, 0, 1, 0}, x] - 
      170*G[{0, 0, 0, 0, 0, 0}, x] + 10*G[{0, 0, 0, 0, 0, 1}, x] + 
      10*G[{0, 0, 0, 0, 1, 0}, x] - 172*G[{0, 0, 0, 0, 1, 1}, x] + 
      66*G[{0, 0, 0, 1, 0, 0}, x] - 49*G[{0, 0, 0, 1, 0, 1}, x] - 
      49*G[{0, 0, 0, 1, 1, 0}, x] + 356*G[{0, 0, 0, 1, 1, 1}, x] - 
      6*G[{0, 0, 1, 0, 0, 0}, x] + 80*G[{0, 0, 1, 0, 0, 1}, x] + 
      80*G[{0, 0, 1, 0, 1, 0}, x] + 153*G[{0, 0, 1, 0, 1, 1}, x] - 
      61*G[{0, 0, 1, 1, 0, 0}, x] + 102*G[{0, 0, 1, 1, 0, 1}, x] + 
      102*G[{0, 0, 1, 1, 1, 0}, x] - 460*G[{0, 0, 1, 1, 1, 1}, x] - 
      88*G[{0, 1, 0, 0, 0, 0}, x] + 90*G[{0, 1, 0, 0, 0, 1}, x] + 
      90*G[{0, 1, 0, 0, 1, 0}, x] - 40*G[{0, 1, 0, 0, 1, 1}, x] + 
      22*G[{0, 1, 0, 1, 0, 0}, x] - 17*G[{0, 1, 0, 1, 0, 1}, x] - 
      17*G[{0, 1, 0, 1, 1, 0}, x] - 32*G[{0, 1, 0, 1, 1, 1}, x] + 
      96*G[{0, 1, 1, 0, 0, 0}, x] - 98*G[{0, 1, 1, 0, 0, 1}, x] - 
      98*G[{0, 1, 1, 0, 1, 0}, x] + 85*G[{0, 1, 1, 0, 1, 1}, x] + 
      63*G[{0, 1, 1, 1, 0, 0}, x] - 24*G[{0, 1, 1, 1, 0, 1}, x] - 
      24*G[{0, 1, 1, 1, 1, 0}, x] + (583*Zeta[3])/36 + 
      ((745*I)/3)*Pi*Zeta[3] + (733*Pi^2*Zeta[3])/18 + 
      ((64*I)/3)*Pi^3*Zeta[3] - (3829*G[{0}, x]*Zeta[3])/9 + 
      ((575*I)/9)*Pi*G[{0}, x]*Zeta[3] - 52*Pi^2*G[{0}, x]*Zeta[3] - 
      (34*G[{1}, x]*Zeta[3])/3 + (12*I)*Pi*G[{1}, x]*Zeta[3] + 
      (4127*G[{0, 0}, x]*Zeta[3])/9 - (20*I)*Pi*G[{0, 0}, x]*Zeta[3] - 
      (135*G[{0, 1}, x]*Zeta[3])/2 + (63*I)*Pi*G[{0, 1}, x]*Zeta[3] + 
      (8*G[{1, 0}, x]*Zeta[3])/3 + 2*G[{1, 1}, x]*Zeta[3] - 
      90*G[{0, 0, 0}, x]*Zeta[3] + 11*G[{0, 0, 1}, x]*Zeta[3] + 
      114*G[{0, 1, 0}, x]*Zeta[3] - 121*G[{0, 1, 1}, x]*Zeta[3] - 
      (155*Zeta[3]^2)/2 + (962*Zeta[5])/3 + (60*I)*Pi*Zeta[5] - 
      140*G[{0}, x]*Zeta[5]) + FF[1/(s^2*x^2)]*
     (215/18 + ((302041*I)/648)*Pi + (4133*Pi^2)/108 + ((1057*I)/3)*Pi^3 + 
      (4949*Pi^4)/120 - ((1477*I)/180)*Pi^5 - (11*G[{0}, x])/3 - 
      (39*I)*Pi*G[{0}, x] - (308*Pi^2*G[{0}, x])/9 - 
      ((820*I)/9)*Pi^3*G[{0}, x] - (3601*Pi^4*G[{0}, x])/180 + 
      (302041*G[{1}, x])/648 - ((336179*I)/1296)*Pi*G[{1}, x] - 
      (42425*Pi^2*G[{1}, x])/216 - ((4669*I)/18)*Pi^3*G[{1}, x] - 
      (1947*Pi^4*G[{1}, x])/80 + ((983*I)/360)*Pi^5*G[{1}, x] + 
      ((764*I)/3)*Pi*G[{0, 0}, x] - (125*Pi^2*G[{0, 0}, x])/3 + 
      (51*I)*Pi^3*G[{0, 0}, x] - 39*G[{0, 1}, x] - ((18637*I)/36)*Pi*
       G[{0, 1}, x] + (3433*Pi^2*G[{0, 1}, x])/18 + 
      ((17*I)/12)*Pi^3*G[{0, 1}, x] - 39*G[{1, 0}, x] - 
      ((6643*I)/9)*Pi*G[{1, 0}, x] + (1292*Pi^2*G[{1, 0}, x])/9 + 
      ((1661*I)/18)*Pi^3*G[{1, 0}, x] + (547*Pi^4*G[{1, 0}, x])/72 - 
      (504611*G[{1, 1}, x])/1296 + ((63751*I)/108)*Pi*G[{1, 1}, x] + 
      (17633*Pi^2*G[{1, 1}, x])/108 + ((1136*I)/9)*Pi^3*G[{1, 1}, x] + 
      (701*Pi^4*G[{1, 1}, x])/120 - ((112*I)/3)*Pi*G[{0, 0, 0}, x] + 
      (16*Pi^2*G[{0, 0, 0}, x])/3 + (764*G[{0, 0, 1}, x])/3 + 
      ((1589*I)/6)*Pi*G[{0, 0, 1}, x] - (263*Pi^2*G[{0, 0, 1}, x])/3 + 
      (764*G[{0, 1, 0}, x])/3 - ((47*I)/6)*Pi*G[{0, 1, 0}, x] - 
      (25*Pi^2*G[{0, 1, 0}, x])/3 - (25897*G[{0, 1, 1}, x])/36 - 
      (150*I)*Pi*G[{0, 1, 1}, x] + (1505*Pi^2*G[{0, 1, 1}, x])/36 - 
      (11240*G[{1, 0, 0}, x])/9 - ((1250*I)/3)*Pi*G[{1, 0, 0}, x] - 
      (31*Pi^2*G[{1, 0, 0}, x])/2 - ((13*I)/2)*Pi^3*G[{1, 0, 0}, x] + 
      (5074*G[{1, 0, 1}, x])/9 + ((8299*I)/18)*Pi*G[{1, 0, 1}, x] + 
      (839*Pi^2*G[{1, 0, 1}, x])/36 + ((89*I)/3)*Pi^3*G[{1, 0, 1}, x] + 
      (5074*G[{1, 1, 0}, x])/9 + ((15053*I)/18)*Pi*G[{1, 1, 0}, x] + 
      (117*Pi^2*G[{1, 1, 0}, x])/4 - (23*I)*Pi^3*G[{1, 1, 0}, x] + 
      (343*G[{1, 1, 1}, x])/36 - ((1297*I)/2)*Pi*G[{1, 1, 1}, x] - 
      (453*Pi^2*G[{1, 1, 1}, x])/4 - ((67*I)/6)*Pi^3*G[{1, 1, 1}, x] + 
      (48*I)*Pi*G[{0, 0, 0, 0}, x] - (112*G[{0, 0, 0, 1}, x])/3 - 
      (78*I)*Pi*G[{0, 0, 0, 1}, x] - (112*G[{0, 0, 1, 0}, x])/3 + 
      (12*I)*Pi*G[{0, 0, 1, 0}, x] + (1813*G[{0, 0, 1, 1}, x])/6 + 
      (46*I)*Pi*G[{0, 0, 1, 1}, x] + (919*G[{0, 1, 0, 0}, x])/3 + 
      ((398*I)/3)*Pi*G[{0, 1, 0, 0}, x] - (1885*G[{0, 1, 0, 1}, x])/6 - 
      (53*I)*Pi*G[{0, 1, 0, 1}, x] - (1885*G[{0, 1, 1, 0}, x])/6 - 
      ((436*I)/3)*Pi*G[{0, 1, 1, 0}, x] + (616*G[{0, 1, 1, 1}, x])/3 + 
      ((467*I)/3)*Pi*G[{0, 1, 1, 1}, x] - 296*G[{1, 0, 0, 0}, x] + 
      ((2140*I)/3)*Pi*G[{1, 0, 0, 0}, x] - (4*Pi^2*G[{1, 0, 0, 0}, x])/3 + 
      (362*G[{1, 0, 0, 1}, x])/3 - ((727*I)/6)*Pi*G[{1, 0, 0, 1}, x] + 
      (119*Pi^2*G[{1, 0, 0, 1}, x])/3 + (362*G[{1, 0, 1, 0}, x])/3 - 
      ((1771*I)/6)*Pi*G[{1, 0, 1, 0}, x] + (59*Pi^2*G[{1, 0, 1, 0}, x])/6 + 
      (1712*G[{1, 0, 1, 1}, x])/9 - (171*I)*Pi*G[{1, 0, 1, 1}, x] - 
      (41*Pi^2*G[{1, 0, 1, 1}, x])/2 + (23371*G[{1, 1, 0, 0}, x])/18 - 
      (285*I)*Pi*G[{1, 1, 0, 0}, x] + 45*Pi^2*G[{1, 1, 0, 0}, x] - 
      (11021*G[{1, 1, 0, 1}, x])/18 - ((575*I)/2)*Pi*G[{1, 1, 0, 1}, x] - 
      (305*Pi^2*G[{1, 1, 0, 1}, x])/6 - (11021*G[{1, 1, 1, 0}, x])/18 - 
      ((431*I)/6)*Pi*G[{1, 1, 1, 0}, x] - (130*Pi^2*G[{1, 1, 1, 0}, x])/3 + 
      (2909*G[{1, 1, 1, 1}, x])/18 + ((2008*I)/3)*Pi*G[{1, 1, 1, 1}, x] + 
      (33*Pi^2*G[{1, 1, 1, 1}, x])/2 + 48*G[{0, 0, 0, 0, 1}, x] + 
      48*G[{0, 0, 0, 1, 0}, x] - 126*G[{0, 0, 0, 1, 1}, x] - 
      170*G[{0, 0, 1, 0, 0}, x] + 182*G[{0, 0, 1, 0, 1}, x] + 
      182*G[{0, 0, 1, 1, 0}, x] - 136*G[{0, 0, 1, 1, 1}, x] + 
      64*G[{0, 1, 0, 0, 0}, x] + (206*G[{0, 1, 0, 0, 1}, x])/3 + 
      (206*G[{0, 1, 0, 1, 0}, x])/3 - (365*G[{0, 1, 0, 1, 1}, x])/3 + 
      162*G[{0, 1, 1, 0, 0}, x] - (922*G[{0, 1, 1, 0, 1}, x])/3 - 
      (922*G[{0, 1, 1, 1, 0}, x])/3 + 463*G[{0, 1, 1, 1, 1}, x] + 
      920*G[{1, 0, 0, 0, 0}, x] + (24*I)*Pi*G[{1, 0, 0, 0, 0}, x] - 
      (620*G[{1, 0, 0, 0, 1}, x])/3 + (9*I)*Pi*G[{1, 0, 0, 0, 1}, x] - 
      (620*G[{1, 0, 0, 1, 0}, x])/3 - (83*I)*Pi*G[{1, 0, 0, 1, 0}, x] + 
      (171*G[{1, 0, 0, 1, 1}, x])/2 + (50*I)*Pi*G[{1, 0, 0, 1, 1}, x] - 
      (1703*G[{1, 0, 1, 0, 0}, x])/6 - (107*I)*Pi*G[{1, 0, 1, 0, 0}, x] - 
      (34*G[{1, 0, 1, 0, 1}, x])/3 + (19*I)*Pi*G[{1, 0, 1, 0, 1}, x] - 
      (34*G[{1, 0, 1, 1, 0}, x])/3 + (58*I)*Pi*G[{1, 0, 1, 1, 0}, x] - 
      170*G[{1, 0, 1, 1, 1}, x] + (22*I)*Pi*G[{1, 0, 1, 1, 1}, x] - 
      220*G[{1, 1, 0, 0, 0}, x] - (362*I)*Pi*G[{1, 1, 0, 0, 0}, x] - 
      (469*G[{1, 1, 0, 0, 1}, x])/3 - (29*I)*Pi*G[{1, 1, 0, 0, 1}, x] - 
      (469*G[{1, 1, 0, 1, 0}, x])/3 + (235*I)*Pi*G[{1, 1, 0, 1, 0}, x] - 
      (15*G[{1, 1, 0, 1, 1}, x])/2 + (166*I)*Pi*G[{1, 1, 0, 1, 1}, x] - 
      (2813*G[{1, 1, 1, 0, 0}, x])/6 + (449*I)*Pi*G[{1, 1, 1, 0, 0}, x] + 
      (1562*G[{1, 1, 1, 0, 1}, x])/3 + (19*I)*Pi*G[{1, 1, 1, 0, 1}, x] + 
      (1562*G[{1, 1, 1, 1, 0}, x])/3 - (198*I)*Pi*G[{1, 1, 1, 1, 0}, x] + 
      47*G[{1, 1, 1, 1, 1}, x] - (272*I)*Pi*G[{1, 1, 1, 1, 1}, x] + 
      24*G[{1, 0, 0, 0, 0, 1}, x] + 24*G[{1, 0, 0, 0, 1, 0}, x] - 
      15*G[{1, 0, 0, 0, 1, 1}, x] + 83*G[{1, 0, 0, 1, 0, 0}, x] - 
      166*G[{1, 0, 0, 1, 0, 1}, x] - 166*G[{1, 0, 0, 1, 1, 0}, x] + 
      216*G[{1, 0, 0, 1, 1, 1}, x] - 112*G[{1, 0, 1, 0, 0, 0}, x] + 
      5*G[{1, 0, 1, 0, 0, 1}, x] + 5*G[{1, 0, 1, 0, 1, 0}, x] + 
      14*G[{1, 0, 1, 0, 1, 1}, x] - 68*G[{1, 0, 1, 1, 0, 0}, x] + 
      126*G[{1, 0, 1, 1, 0, 1}, x] + 126*G[{1, 0, 1, 1, 1, 0}, x] - 
      104*G[{1, 0, 1, 1, 1, 1}, x] - 332*G[{1, 1, 0, 0, 0, 0}, x] - 
      30*G[{1, 1, 0, 0, 0, 1}, x] - 30*G[{1, 1, 0, 0, 1, 0}, x] + 
      G[{1, 1, 0, 0, 1, 1}, x] + 99*G[{1, 1, 0, 1, 0, 0}, x] + 
      136*G[{1, 1, 0, 1, 0, 1}, x] + 136*G[{1, 1, 0, 1, 1, 0}, x] + 
      30*G[{1, 1, 0, 1, 1, 1}, x] + 556*G[{1, 1, 1, 0, 0, 0}, x] - 
      107*G[{1, 1, 1, 0, 0, 1}, x] - 107*G[{1, 1, 1, 0, 1, 0}, x] + 
      126*G[{1, 1, 1, 0, 1, 1}, x] - 212*G[{1, 1, 1, 1, 0, 0}, x] + 
      14*G[{1, 1, 1, 1, 0, 1}, x] + 14*G[{1, 1, 1, 1, 1, 0}, x] - 
      286*G[{1, 1, 1, 1, 1, 1}, x] + (2591*Zeta[3])/3 - 
      ((1420*I)/9)*Pi*Zeta[3] + (295*Pi^2*Zeta[3])/3 - 
      415*G[{0}, x]*Zeta[3] - (82*I)*Pi*G[{0}, x]*Zeta[3] - 
      (11305*G[{1}, x]*Zeta[3])/9 - ((1097*I)/9)*Pi*G[{1}, x]*Zeta[3] - 
      (221*Pi^2*G[{1}, x]*Zeta[3])/6 + 346*G[{0, 0}, x]*Zeta[3] - 
      299*G[{0, 1}, x]*Zeta[3] - (797*G[{1, 0}, x]*Zeta[3])/2 + 
      (7*I)*Pi*G[{1, 0}, x]*Zeta[3] + (10072*G[{1, 1}, x]*Zeta[3])/9 + 
      (52*I)*Pi*G[{1, 1}, x]*Zeta[3] - 163*G[{1, 0, 0}, x]*Zeta[3] + 
      201*G[{1, 0, 1}, x]*Zeta[3] + 313*G[{1, 1, 0}, x]*Zeta[3] - 
      295*G[{1, 1, 1}, x]*Zeta[3] + 265*Zeta[5] - (179*G[{1}, x]*Zeta[5])/
       2) + FF[1/(s^2*x)]*(12143/1296 - ((25681*I)/1296)*Pi - 
      (393101*Pi^2)/15552 - ((17593*I)/648)*Pi^3 - (456769*Pi^4)/38880 + 
      ((139*I)/2160)*Pi^5 - (9257*Pi^6)/27216 - (133933*G[{0}, x])/864 - 
      ((182231*I)/1296)*Pi*G[{0}, x] + (7465*Pi^2*G[{0}, x])/216 + 
      ((3809*I)/216)*Pi^3*G[{0}, x] + (49*Pi^4*G[{0}, x])/540 - 
      ((61*I)/180)*Pi^5*G[{0}, x] + (125623*G[{1}, x])/648 + 
      ((73163*I)/108)*Pi*G[{1}, x] + (13703*Pi^2*G[{1}, x])/108 + 
      ((10769*I)/216)*Pi^3*G[{1}, x] + (29411*Pi^4*G[{1}, x])/2160 + 
      (I/8)*Pi^5*G[{1}, x] - (101339*G[{0, 0}, x])/1296 - 
      ((2899*I)/54)*Pi*G[{0, 0}, x] - (539*Pi^2*G[{0, 0}, x])/108 + 
      ((211*I)/12)*Pi^3*G[{0, 0}, x] - (5*Pi^4*G[{0, 0}, x])/9 + 
      (566*G[{0, 1}, x])/9 + ((28897*I)/36)*Pi*G[{0, 1}, x] - 
      (9929*Pi^2*G[{0, 1}, x])/216 + ((833*I)/36)*Pi^3*G[{0, 1}, x] - 
      (73*Pi^4*G[{0, 1}, x])/45 + (566*G[{1, 0}, x])/9 - 
      ((5257*I)/36)*Pi*G[{1, 0}, x] - (371*Pi^2*G[{1, 0}, x])/216 - 
      ((191*I)/12)*Pi^3*G[{1, 0}, x] - (41*Pi^4*G[{1, 0}, x])/72 + 
      (6061*G[{1, 1}, x])/12 - ((19231*I)/36)*Pi*G[{1, 1}, x] - 
      (533*Pi^2*G[{1, 1}, x])/54 - ((229*I)/3)*Pi^3*G[{1, 1}, x] - 
      (143*Pi^4*G[{1, 1}, x])/120 - (1621*G[{0, 0, 0}, x])/6 + 
      (193*I)*Pi*G[{0, 0, 0}, x] - (56*Pi^2*G[{0, 0, 0}, x])/9 + 
      (2*I)*Pi^3*G[{0, 0, 0}, x] + (499*G[{0, 0, 1}, x])/2 - 
      ((6311*I)/18)*Pi*G[{0, 0, 1}, x] - (299*Pi^2*G[{0, 0, 1}, x])/36 + 
      (I/2)*Pi^3*G[{0, 0, 1}, x] + (499*G[{0, 1, 0}, x])/2 - 
      ((4237*I)/36)*Pi*G[{0, 1, 0}, x] - (239*Pi^2*G[{0, 1, 0}, x])/6 + 
      ((23*I)/6)*Pi^3*G[{0, 1, 0}, x] + (19597*G[{0, 1, 1}, x])/36 + 
      ((415*I)/4)*Pi*G[{0, 1, 1}, x] + (152*Pi^2*G[{0, 1, 1}, x])/9 + 
      (11*I)*Pi^3*G[{0, 1, 1}, x] + (13159*G[{1, 0, 0}, x])/36 + 
      ((463*I)/12)*Pi*G[{1, 0, 0}, x] - (449*Pi^2*G[{1, 0, 0}, x])/36 + 
      ((3*I)/2)*Pi^3*G[{1, 0, 0}, x] - (9367*G[{1, 0, 1}, x])/18 - 
      ((541*I)/12)*Pi*G[{1, 0, 1}, x] + (323*Pi^2*G[{1, 0, 1}, x])/18 - 
      ((31*I)/6)*Pi^3*G[{1, 0, 1}, x] - (9367*G[{1, 1, 0}, x])/18 + 
      ((868*I)/9)*Pi*G[{1, 1, 0}, x] + (595*Pi^2*G[{1, 1, 0}, x])/36 + 
      (I/6)*Pi^3*G[{1, 1, 0}, x] - (1325*G[{1, 1, 1}, x])/36 + 
      ((249*I)/2)*Pi*G[{1, 1, 1}, x] + (967*Pi^2*G[{1, 1, 1}, x])/36 + 
      ((7*I)/6)*Pi^3*G[{1, 1, 1}, x] + (895*G[{0, 0, 0, 0}, x])/3 + 
      ((298*I)/3)*Pi*G[{0, 0, 0, 0}, x] + 2*Pi^2*G[{0, 0, 0, 0}, x] - 
      (382*G[{0, 0, 0, 1}, x])/3 - (107*I)*Pi*G[{0, 0, 0, 1}, x] + 
      4*Pi^2*G[{0, 0, 0, 1}, x] - (382*G[{0, 0, 1, 0}, x])/3 - 
      ((373*I)/6)*Pi*G[{0, 0, 1, 0}, x] + (32*Pi^2*G[{0, 0, 1, 0}, x])/3 - 
      (4019*G[{0, 0, 1, 1}, x])/18 + ((269*I)/2)*Pi*G[{0, 0, 1, 1}, x] - 
      (7*Pi^2*G[{0, 0, 1, 1}, x])/2 - (689*G[{0, 1, 0, 0}, x])/18 - 
      ((217*I)/3)*Pi*G[{0, 1, 0, 0}, x] + (37*Pi^2*G[{0, 1, 0, 0}, x])/6 - 
      (953*G[{0, 1, 0, 1}, x])/12 + ((291*I)/2)*Pi*G[{0, 1, 0, 1}, x] - 
      (14*Pi^2*G[{0, 1, 0, 1}, x])/3 - (953*G[{0, 1, 1, 0}, x])/12 + 
      ((343*I)/6)*Pi*G[{0, 1, 1, 0}, x] - (11*Pi^2*G[{0, 1, 1, 0}, x])/3 + 
      (69*G[{0, 1, 1, 1}, x])/2 - ((701*I)/3)*Pi*G[{0, 1, 1, 1}, x] + 
      Pi^2*G[{0, 1, 1, 1}, x] + (47*G[{1, 0, 0, 0}, x])/2 + 
      ((11*I)/3)*Pi*G[{1, 0, 0, 0}, x] + (Pi^2*G[{1, 0, 0, 0}, x])/3 + 
      (1355*G[{1, 0, 0, 1}, x])/12 - ((27*I)/2)*Pi*G[{1, 0, 0, 1}, x] - 
      (10*Pi^2*G[{1, 0, 0, 1}, x])/3 + (1355*G[{1, 0, 1, 0}, x])/12 - 
      ((112*I)/3)*Pi*G[{1, 0, 1, 0}, x] - (11*Pi^2*G[{1, 0, 1, 0}, x])/2 - 
      (577*G[{1, 0, 1, 1}, x])/6 + ((641*I)/6)*Pi*G[{1, 0, 1, 1}, x] + 
      (14*Pi^2*G[{1, 0, 1, 1}, x])/3 - (128*G[{1, 1, 0, 0}, x])/3 - 
      (28*I)*Pi*G[{1, 1, 0, 0}, x] - (31*Pi^2*G[{1, 1, 0, 0}, x])/2 + 
      (3617*G[{1, 1, 0, 1}, x])/18 + ((391*I)/3)*Pi*G[{1, 1, 0, 1}, x] + 
      (21*Pi^2*G[{1, 1, 0, 1}, x])/2 + (3617*G[{1, 1, 1, 0}, x])/18 + 
      ((469*I)/3)*Pi*G[{1, 1, 1, 0}, x] + (22*Pi^2*G[{1, 1, 1, 0}, x])/3 - 
      (1829*G[{1, 1, 1, 1}, x])/18 - (254*I)*Pi*G[{1, 1, 1, 1}, x] - 
      (11*Pi^2*G[{1, 1, 1, 1}, x])/2 + (220*G[{0, 0, 0, 0, 0}, x])/3 + 
      48*G[{0, 0, 0, 0, 1}, x] + (12*I)*Pi*G[{0, 0, 0, 0, 1}, x] + 
      48*G[{0, 0, 0, 1, 0}, x] - (18*I)*Pi*G[{0, 0, 0, 1, 0}, x] - 
      155*G[{0, 0, 0, 1, 1}, x] - (5*G[{0, 0, 1, 0, 0}, x])/3 + 
      (2*I)*Pi*G[{0, 0, 1, 0, 0}, x] - (121*G[{0, 0, 1, 0, 1}, x])/2 - 
      (26*I)*Pi*G[{0, 0, 1, 0, 1}, x] - (121*G[{0, 0, 1, 1, 0}, x])/2 - 
      (16*I)*Pi*G[{0, 0, 1, 1, 0}, x] + (638*G[{0, 0, 1, 1, 1}, x])/3 + 
      (54*I)*Pi*G[{0, 0, 1, 1, 1}, x] - (325*G[{0, 1, 0, 0, 0}, x])/3 + 
      (77*G[{0, 1, 0, 0, 1}, x])/3 - (4*I)*Pi*G[{0, 1, 0, 0, 1}, x] + 
      (77*G[{0, 1, 0, 1, 0}, x])/3 + (12*I)*Pi*G[{0, 1, 0, 1, 0}, x] + 
      (719*G[{0, 1, 0, 1, 1}, x])/6 - (6*I)*Pi*G[{0, 1, 0, 1, 1}, x] - 
      (871*G[{0, 1, 1, 0, 0}, x])/6 + (18*I)*Pi*G[{0, 1, 1, 0, 0}, x] + 
      (607*G[{0, 1, 1, 0, 1}, x])/3 - (26*I)*Pi*G[{0, 1, 1, 0, 1}, x] + 
      (607*G[{0, 1, 1, 1, 0}, x])/3 - (26*I)*Pi*G[{0, 1, 1, 1, 0}, x] - 
      436*G[{0, 1, 1, 1, 1}, x] + (24*I)*Pi*G[{0, 1, 1, 1, 1}, x] + 
      98*G[{1, 0, 0, 0, 0}, x] - (283*G[{1, 0, 0, 0, 1}, x])/3 - 
      (11*I)*Pi*G[{1, 0, 0, 0, 1}, x] - (283*G[{1, 0, 0, 1, 0}, x])/3 + 
      (9*I)*Pi*G[{1, 0, 0, 1, 0}, x] + (485*G[{1, 0, 0, 1, 1}, x])/6 - 
      (8*I)*Pi*G[{1, 0, 0, 1, 1}, x] - (61*G[{1, 0, 1, 0, 0}, x])/2 + 
      (23*I)*Pi*G[{1, 0, 1, 0, 0}, x] - (41*G[{1, 0, 1, 0, 1}, x])/6 + 
      (5*I)*Pi*G[{1, 0, 1, 0, 1}, x] - (41*G[{1, 0, 1, 1, 0}, x])/6 - 
      (8*I)*Pi*G[{1, 0, 1, 1, 0}, x] + (341*G[{1, 0, 1, 1, 1}, x])/3 - 
      (10*I)*Pi*G[{1, 0, 1, 1, 1}, x] - (208*G[{1, 1, 0, 0, 0}, x])/3 + 
      (56*I)*Pi*G[{1, 1, 0, 0, 0}, x] + (133*G[{1, 1, 0, 0, 1}, x])/3 + 
      (19*I)*Pi*G[{1, 1, 0, 0, 1}, x] + (133*G[{1, 1, 0, 1, 0}, x])/3 - 
      (27*I)*Pi*G[{1, 1, 0, 1, 0}, x] + (205*G[{1, 1, 0, 1, 1}, x])/3 - 
      (44*I)*Pi*G[{1, 1, 0, 1, 1}, x] + (910*G[{1, 1, 1, 0, 0}, x])/3 - 
      (71*I)*Pi*G[{1, 1, 1, 0, 0}, x] - (494*G[{1, 1, 1, 0, 1}, x])/3 - 
      (19*I)*Pi*G[{1, 1, 1, 0, 1}, x] - (494*G[{1, 1, 1, 1, 0}, x])/3 + 
      (30*I)*Pi*G[{1, 1, 1, 1, 0}, x] - (215*G[{1, 1, 1, 1, 1}, x])/3 + 
      (56*I)*Pi*G[{1, 1, 1, 1, 1}, x] + 12*G[{0, 0, 0, 0, 1, 1}, x] - 
      6*G[{0, 0, 0, 1, 0, 0}, x] - 12*G[{0, 0, 0, 1, 0, 1}, x] - 
      12*G[{0, 0, 0, 1, 1, 0}, x] + 12*G[{0, 0, 0, 1, 1, 1}, x] + 
      2*G[{0, 0, 1, 0, 0, 1}, x] + 2*G[{0, 0, 1, 0, 1, 0}, x] - 
      28*G[{0, 0, 1, 0, 1, 1}, x] + 28*G[{0, 0, 1, 1, 0, 0}, x] - 
      44*G[{0, 0, 1, 1, 0, 1}, x] - 44*G[{0, 0, 1, 1, 1, 0}, x] + 
      98*G[{0, 0, 1, 1, 1, 1}, x] + 4*G[{0, 1, 0, 0, 0, 0}, x] - 
      4*G[{0, 1, 0, 0, 0, 1}, x] - 4*G[{0, 1, 0, 0, 1, 0}, x] - 
      2*G[{0, 1, 0, 1, 0, 0}, x] + 14*G[{0, 1, 0, 1, 0, 1}, x] + 
      14*G[{0, 1, 0, 1, 1, 0}, x] - 20*G[{0, 1, 0, 1, 1, 1}, x] + 
      34*G[{0, 1, 1, 0, 0, 0}, x] - 16*G[{0, 1, 1, 0, 0, 1}, x] - 
      16*G[{0, 1, 1, 0, 1, 0}, x] - 10*G[{0, 1, 1, 0, 1, 1}, x] - 
      50*G[{0, 1, 1, 1, 0, 0}, x] + 24*G[{0, 1, 1, 1, 0, 1}, x] + 
      24*G[{0, 1, 1, 1, 1, 0}, x] - 11*G[{1, 0, 0, 0, 1, 1}, x] - 
      9*G[{1, 0, 0, 1, 0, 0}, x] + 18*G[{1, 0, 0, 1, 0, 1}, x] + 
      18*G[{1, 0, 0, 1, 1, 0}, x] - 26*G[{1, 0, 0, 1, 1, 1}, x] + 
      20*G[{1, 0, 1, 0, 0, 0}, x] + 3*G[{1, 0, 1, 0, 0, 1}, x] + 
      3*G[{1, 0, 1, 0, 1, 0}, x] + 2*G[{1, 0, 1, 0, 1, 1}, x] + 
      14*G[{1, 0, 1, 1, 0, 0}, x] - 22*G[{1, 0, 1, 1, 0, 1}, x] - 
      22*G[{1, 0, 1, 1, 1, 0}, x] + 12*G[{1, 0, 1, 1, 1, 1}, x] + 
      34*G[{1, 1, 0, 0, 0, 0}, x] + 22*G[{1, 1, 0, 0, 0, 1}, x] + 
      22*G[{1, 1, 0, 0, 1, 0}, x] - 3*G[{1, 1, 0, 0, 1, 1}, x] - 
      G[{1, 1, 0, 1, 0, 0}, x] - 26*G[{1, 1, 0, 1, 0, 1}, x] - 
      26*G[{1, 1, 0, 1, 1, 0}, x] - 18*G[{1, 1, 0, 1, 1, 1}, x] - 
      88*G[{1, 1, 1, 0, 0, 0}, x] + 17*G[{1, 1, 1, 0, 0, 1}, x] + 
      17*G[{1, 1, 1, 0, 1, 0}, x] - 36*G[{1, 1, 1, 0, 1, 1}, x] + 
      32*G[{1, 1, 1, 1, 0, 0}, x] - 2*G[{1, 1, 1, 1, 0, 1}, x] - 
      2*G[{1, 1, 1, 1, 1, 0}, x] + 58*G[{1, 1, 1, 1, 1, 1}, x] - 
      (43859*Zeta[3])/54 - ((1783*I)/12)*Pi*Zeta[3] - 
      (10349*Pi^2*Zeta[3])/216 - ((317*I)/12)*Pi^3*Zeta[3] - 
      (2815*G[{0}, x]*Zeta[3])/36 - ((1411*I)/18)*Pi*G[{0}, x]*Zeta[3] + 
      (11*Pi^2*G[{0}, x]*Zeta[3])/3 + (18127*G[{1}, x]*Zeta[3])/36 + 
      ((344*I)/3)*Pi*G[{1}, x]*Zeta[3] + (65*Pi^2*G[{1}, x]*Zeta[3])/6 - 
      (505*G[{0, 0}, x]*Zeta[3])/18 + (17*I)*Pi*G[{0, 0}, x]*Zeta[3] + 
      (277*G[{0, 1}, x]*Zeta[3])/6 - (38*I)*Pi*G[{0, 1}, x]*Zeta[3] + 
      (641*G[{1, 0}, x]*Zeta[3])/6 + (9*I)*Pi*G[{1, 0}, x]*Zeta[3] - 
      299*G[{1, 1}, x]*Zeta[3] - (31*I)*Pi*G[{1, 1}, x]*Zeta[3] + 
      12*G[{0, 0, 0}, x]*Zeta[3] + 14*G[{0, 0, 1}, x]*Zeta[3] - 
      12*G[{0, 1, 0}, x]*Zeta[3] + 42*G[{0, 1, 1}, x]*Zeta[3] + 
      37*G[{1, 0, 0}, x]*Zeta[3] - 49*G[{1, 0, 1}, x]*Zeta[3] - 
      51*G[{1, 1, 0}, x]*Zeta[3] + 55*G[{1, 1, 1}, x]*Zeta[3] - 
      (68*Zeta[3]^2)/3 + (1553*Zeta[5])/9 + (56*I)*Pi*Zeta[5] - 
      15*G[{0}, x]*Zeta[5] + (21*G[{1}, x]*Zeta[5])/2) + 
    FF[1/(s^2*(1 - x))]*(-32339/144 - ((373969*I)/1296)*Pi + 
      (177715*Pi^2)/15552 - ((58243*I)/648)*Pi^3 - (35363*Pi^4)/7776 - 
      ((2345*I)/432)*Pi^5 - (79*Pi^6)/486 - (330337*G[{0}, x])/1296 - 
      ((7837*I)/108)*Pi*G[{0}, x] + (2657*Pi^2*G[{0}, x])/27 + 
      ((859*I)/36)*Pi^3*G[{0}, x] + (7537*Pi^4*G[{0}, x])/1080 + 
      ((53*I)/120)*Pi^5*G[{0}, x] + (121789*G[{1}, x])/864 + 
      ((151417*I)/1296)*Pi*G[{1}, x] - (269*Pi^2*G[{1}, x])/216 + 
      ((3503*I)/54)*Pi^3*G[{1}, x] + (1583*Pi^4*G[{1}, x])/2160 - 
      ((101*I)/180)*Pi^5*G[{1}, x] - (59*G[{0, 0}, x])/4 - 
      ((4777*I)/36)*Pi*G[{0, 0}, x] - (3611*Pi^2*G[{0, 0}, x])/54 - 
      ((71*I)/2)*Pi^3*G[{0, 0}, x] - (269*Pi^4*G[{0, 0}, x])/90 + 
      (80*G[{0, 1}, x])/3 + ((14051*I)/36)*Pi*G[{0, 1}, x] - 
      (2135*Pi^2*G[{0, 1}, x])/216 + (I/9)*Pi^3*G[{0, 1}, x] + 
      (17*Pi^4*G[{0, 1}, x])/60 + (80*G[{1, 0}, x])/3 - 
      ((395*I)/36)*Pi*G[{1, 0}, x] - (11117*Pi^2*G[{1, 0}, x])/216 + 
      ((263*I)/12)*Pi^3*G[{1, 0}, x] - (319*Pi^4*G[{1, 0}, x])/180 + 
      (4141*G[{1, 1}, x])/1296 - ((5198*I)/27)*Pi*G[{1, 1}, x] + 
      (3205*Pi^2*G[{1, 1}, x])/108 - ((845*I)/18)*Pi^3*G[{1, 1}, x] + 
      (7*Pi^4*G[{1, 1}, x])/10 + (4843*G[{0, 0, 0}, x])/36 + 
      ((505*I)/2)*Pi*G[{0, 0, 0}, x] + (895*Pi^2*G[{0, 0, 0}, x])/36 + 
      ((28*I)/3)*Pi^3*G[{0, 0, 0}, x] - (1874*G[{0, 0, 1}, x])/9 - 
      ((2336*I)/9)*Pi*G[{0, 0, 1}, x] - (1655*Pi^2*G[{0, 0, 1}, x])/36 - 
      ((15*I)/2)*Pi^3*G[{0, 0, 1}, x] - (1874*G[{0, 1, 0}, x])/9 - 
      ((1633*I)/12)*Pi*G[{0, 1, 0}, x] - (401*Pi^2*G[{0, 1, 0}, x])/9 - 
      ((22*I)/3)*Pi^3*G[{0, 1, 0}, x] + (20593*G[{0, 1, 1}, x])/36 + 
      ((1183*I)/12)*Pi*G[{0, 1, 1}, x] + (1171*Pi^2*G[{0, 1, 1}, x])/36 + 
      ((29*I)/6)*Pi^3*G[{0, 1, 1}, x] + (3163*G[{1, 0, 0}, x])/36 + 
      ((23*I)/4)*Pi*G[{1, 0, 0}, x] - (253*Pi^2*G[{1, 0, 0}, x])/9 + 
      (11*I)*Pi^3*G[{1, 0, 0}, x] - (376*G[{1, 0, 1}, x])/3 + 
      ((3143*I)/36)*Pi*G[{1, 0, 1}, x] + (68*Pi^2*G[{1, 0, 1}, x])/3 + 
      ((13*I)/2)*Pi^3*G[{1, 0, 1}, x] - (376*G[{1, 1, 0}, x])/3 - 
      ((227*I)/18)*Pi*G[{1, 1, 0}, x] + (1951*Pi^2*G[{1, 1, 0}, x])/36 + 
      ((13*I)/6)*Pi^3*G[{1, 1, 0}, x] - (191*G[{1, 1, 1}, x])/2 + 
      (7*I)*Pi*G[{1, 1, 1}, x] - (38*Pi^2*G[{1, 1, 1}, x])/9 - 
      (3*I)*Pi^3*G[{1, 1, 1}, x] - (137*G[{0, 0, 0, 0}, x])/18 - 
      (182*I)*Pi*G[{0, 0, 0, 0}, x] - (11*Pi^2*G[{0, 0, 0, 0}, x])/2 + 
      (3041*G[{0, 0, 0, 1}, x])/18 - ((350*I)/3)*Pi*G[{0, 0, 0, 1}, x] + 
      (22*Pi^2*G[{0, 0, 0, 1}, x])/3 + (3041*G[{0, 0, 1, 0}, x])/18 + 
      ((211*I)/3)*Pi*G[{0, 0, 1, 0}, x] + (21*Pi^2*G[{0, 0, 1, 0}, x])/2 - 
      (1100*G[{0, 0, 1, 1}, x])/3 + (227*I)*Pi*G[{0, 0, 1, 1}, x] - 
      (31*Pi^2*G[{0, 0, 1, 1}, x])/2 + (857*G[{0, 1, 0, 0}, x])/6 + 
      ((551*I)/6)*Pi*G[{0, 1, 0, 0}, x] + (14*Pi^2*G[{0, 1, 0, 0}, x])/3 - 
      (2605*G[{0, 1, 0, 1}, x])/12 + ((536*I)/3)*Pi*G[{0, 1, 0, 1}, x] - 
      (11*Pi^2*G[{0, 1, 0, 1}, x])/2 - (2605*G[{0, 1, 1, 0}, x])/12 + 
      ((3*I)/2)*Pi*G[{0, 1, 1, 0}, x] - (10*Pi^2*G[{0, 1, 1, 0}, x])/3 + 
      (359*G[{0, 1, 1, 1}, x])/2 - ((1051*I)/3)*Pi*G[{0, 1, 1, 1}, x] + 
      (Pi^2*G[{0, 1, 1, 1}, x])/3 - (299*G[{1, 0, 0, 0}, x])/2 + 
      ((361*I)/3)*Pi*G[{1, 0, 0, 0}, x] + Pi^2*G[{1, 0, 0, 0}, x] + 
      (2887*G[{1, 0, 0, 1}, x])/12 + ((253*I)/6)*Pi*G[{1, 0, 0, 1}, x] - 
      (11*Pi^2*G[{1, 0, 0, 1}, x])/3 + (2887*G[{1, 0, 1, 0}, x])/12 - 
      ((141*I)/2)*Pi*G[{1, 0, 1, 0}, x] - (14*Pi^2*G[{1, 0, 1, 0}, x])/3 - 
      (2759*G[{1, 0, 1, 1}, x])/18 - ((172*I)/3)*Pi*G[{1, 0, 1, 1}, x] + 
      (37*Pi^2*G[{1, 0, 1, 1}, x])/6 - (563*G[{1, 1, 0, 0}, x])/18 - 
      ((241*I)/2)*Pi*G[{1, 1, 0, 0}, x] - (7*Pi^2*G[{1, 1, 0, 0}, x])/2 + 
      (56*G[{1, 1, 0, 1}, x])/3 - ((13*I)/6)*Pi*G[{1, 1, 0, 1}, x] + 
      (32*Pi^2*G[{1, 1, 0, 1}, x])/3 + (56*G[{1, 1, 1, 0}, x])/3 + 
      (166*I)*Pi*G[{1, 1, 1, 0}, x] + 4*Pi^2*G[{1, 1, 1, 0}, x] + 
      (97*G[{1, 1, 1, 1}, x])/3 + ((82*I)/3)*Pi*G[{1, 1, 1, 1}, x] + 
      2*Pi^2*G[{1, 1, 1, 1}, x] - (215*G[{0, 0, 0, 0, 0}, x])/3 + 
      (56*I)*Pi*G[{0, 0, 0, 0, 0}, x] - (278*G[{0, 0, 0, 0, 1}, x])/3 + 
      (30*I)*Pi*G[{0, 0, 0, 0, 1}, x] - (278*G[{0, 0, 0, 1, 0}, x])/3 - 
      (19*I)*Pi*G[{0, 0, 0, 1, 0}, x] - (125*G[{0, 0, 0, 1, 1}, x])/3 - 
      (71*I)*Pi*G[{0, 0, 0, 1, 1}, x] + (16*G[{0, 0, 1, 0, 0}, x])/3 - 
      (44*I)*Pi*G[{0, 0, 1, 0, 0}, x] + (142*G[{0, 0, 1, 0, 1}, x])/3 - 
      (27*I)*Pi*G[{0, 0, 1, 0, 1}, x] + (142*G[{0, 0, 1, 1, 0}, x])/3 + 
      (19*I)*Pi*G[{0, 0, 1, 1, 0}, x] + (548*G[{0, 0, 1, 1, 1}, x])/3 + 
      (56*I)*Pi*G[{0, 0, 1, 1, 1}, x] + (53*G[{0, 1, 0, 0, 0}, x])/3 - 
      (10*I)*Pi*G[{0, 1, 0, 0, 0}, x] + (445*G[{0, 1, 0, 0, 1}, x])/6 - 
      (8*I)*Pi*G[{0, 1, 0, 0, 1}, x] + (445*G[{0, 1, 0, 1, 0}, x])/6 + 
      (5*I)*Pi*G[{0, 1, 0, 1, 0}, x] + (209*G[{0, 1, 0, 1, 1}, x])/2 + 
      (23*I)*Pi*G[{0, 1, 0, 1, 1}, x] - (433*G[{0, 1, 1, 0, 0}, x])/6 - 
      (8*I)*Pi*G[{0, 1, 1, 0, 0}, x] + (221*G[{0, 1, 1, 0, 1}, x])/3 + 
      (9*I)*Pi*G[{0, 1, 1, 0, 1}, x] + (221*G[{0, 1, 1, 1, 0}, x])/3 - 
      (11*I)*Pi*G[{0, 1, 1, 1, 0}, x] - 424*G[{0, 1, 1, 1, 1}, x] + 
      86*G[{1, 0, 0, 0, 0}, x] + (24*I)*Pi*G[{1, 0, 0, 0, 0}, x] + 
      (103*G[{1, 0, 0, 0, 1}, x])/3 - (26*I)*Pi*G[{1, 0, 0, 0, 1}, x] + 
      (103*G[{1, 0, 0, 1, 0}, x])/3 - (26*I)*Pi*G[{1, 0, 0, 1, 0}, x] + 
      (47*G[{1, 0, 0, 1, 1}, x])/6 + (18*I)*Pi*G[{1, 0, 0, 1, 1}, x] - 
      (91*G[{1, 0, 1, 0, 0}, x])/6 - (6*I)*Pi*G[{1, 0, 1, 0, 0}, x] - 
      (166*G[{1, 0, 1, 0, 1}, x])/3 + (12*I)*Pi*G[{1, 0, 1, 0, 1}, x] - 
      (166*G[{1, 0, 1, 1, 0}, x])/3 - (4*I)*Pi*G[{1, 0, 1, 1, 0}, x] - 
      (37*G[{1, 0, 1, 1, 1}, x])/3 - (118*G[{1, 1, 0, 0, 0}, x])/3 + 
      (54*I)*Pi*G[{1, 1, 0, 0, 0}, x] - (127*G[{1, 1, 0, 0, 1}, x])/2 - 
      (16*I)*Pi*G[{1, 1, 0, 0, 1}, x] - (127*G[{1, 1, 0, 1, 0}, x])/2 - 
      (26*I)*Pi*G[{1, 1, 0, 1, 0}, x] + (184*G[{1, 1, 0, 1, 1}, x])/3 + 
      (2*I)*Pi*G[{1, 1, 0, 1, 1}, x] + 190*G[{1, 1, 1, 0, 0}, x] - 
      24*G[{1, 1, 1, 0, 1}, x] - (18*I)*Pi*G[{1, 1, 1, 0, 1}, x] - 
      24*G[{1, 1, 1, 1, 0}, x] + (12*I)*Pi*G[{1, 1, 1, 1, 0}, x] + 
      (220*G[{1, 1, 1, 1, 1}, x])/3 + 58*G[{0, 0, 0, 0, 0, 0}, x] - 
      2*G[{0, 0, 0, 0, 0, 1}, x] - 2*G[{0, 0, 0, 0, 1, 0}, x] + 
      32*G[{0, 0, 0, 0, 1, 1}, x] - 36*G[{0, 0, 0, 1, 0, 0}, x] + 
      17*G[{0, 0, 0, 1, 0, 1}, x] + 17*G[{0, 0, 0, 1, 1, 0}, x] - 
      88*G[{0, 0, 0, 1, 1, 1}, x] - 18*G[{0, 0, 1, 0, 0, 0}, x] - 
      26*G[{0, 0, 1, 0, 0, 1}, x] - 26*G[{0, 0, 1, 0, 1, 0}, x] - 
      G[{0, 0, 1, 0, 1, 1}, x] - 3*G[{0, 0, 1, 1, 0, 0}, x] + 
      22*G[{0, 0, 1, 1, 0, 1}, x] + 22*G[{0, 0, 1, 1, 1, 0}, x] + 
      34*G[{0, 0, 1, 1, 1, 1}, x] + 12*G[{0, 1, 0, 0, 0, 0}, x] - 
      22*G[{0, 1, 0, 0, 0, 1}, x] - 22*G[{0, 1, 0, 0, 1, 0}, x] + 
      14*G[{0, 1, 0, 0, 1, 1}, x] + 2*G[{0, 1, 0, 1, 0, 0}, x] + 
      3*G[{0, 1, 0, 1, 0, 1}, x] + 3*G[{0, 1, 0, 1, 1, 0}, x] + 
      20*G[{0, 1, 0, 1, 1, 1}, x] - 26*G[{0, 1, 1, 0, 0, 0}, x] + 
      18*G[{0, 1, 1, 0, 0, 1}, x] + 18*G[{0, 1, 1, 0, 1, 0}, x] - 
      9*G[{0, 1, 1, 0, 1, 1}, x] - 11*G[{0, 1, 1, 1, 0, 0}, x] + 
      24*G[{1, 0, 0, 0, 0, 1}, x] + 24*G[{1, 0, 0, 0, 1, 0}, x] - 
      50*G[{1, 0, 0, 0, 1, 1}, x] - 10*G[{1, 0, 0, 1, 0, 0}, x] - 
      16*G[{1, 0, 0, 1, 0, 1}, x] - 16*G[{1, 0, 0, 1, 1, 0}, x] + 
      34*G[{1, 0, 0, 1, 1, 1}, x] - 20*G[{1, 0, 1, 0, 0, 0}, x] + 
      14*G[{1, 0, 1, 0, 0, 1}, x] + 14*G[{1, 0, 1, 0, 1, 0}, x] - 
      2*G[{1, 0, 1, 0, 1, 1}, x] - 4*G[{1, 0, 1, 1, 0, 1}, x] - 
      4*G[{1, 0, 1, 1, 1, 0}, x] + 4*G[{1, 0, 1, 1, 1, 1}, x] + 
      98*G[{1, 1, 0, 0, 0, 0}, x] - 44*G[{1, 1, 0, 0, 0, 1}, x] - 
      44*G[{1, 1, 0, 0, 1, 0}, x] + 28*G[{1, 1, 0, 0, 1, 1}, x] - 
      28*G[{1, 1, 0, 1, 0, 0}, x] + 2*G[{1, 1, 0, 1, 0, 1}, x] + 
      2*G[{1, 1, 0, 1, 1, 0}, x] + 12*G[{1, 1, 1, 0, 0, 0}, x] - 
      12*G[{1, 1, 1, 0, 0, 1}, x] - 12*G[{1, 1, 1, 0, 1, 0}, x] - 
      6*G[{1, 1, 1, 0, 1, 1}, x] + 12*G[{1, 1, 1, 1, 0, 0}, x] - 
      (18037*Zeta[3])/27 + ((2789*I)/12)*Pi*Zeta[3] - 
      (19823*Pi^2*Zeta[3])/216 - ((85*I)/12)*Pi^3*Zeta[3] + 
      (2089*G[{0}, x]*Zeta[3])/6 - (39*I)*Pi*G[{0}, x]*Zeta[3] + 
      (29*Pi^2*G[{0}, x]*Zeta[3])/3 - (1193*G[{1}, x]*Zeta[3])/18 - 
      ((103*I)/18)*Pi*G[{1}, x]*Zeta[3] + 17*Pi^2*G[{1}, x]*Zeta[3] - 
      160*G[{0, 0}, x]*Zeta[3] - (9*I)*Pi*G[{0, 0}, x]*Zeta[3] + 
      (68*G[{0, 1}, x]*Zeta[3])/3 - (11*I)*Pi*G[{0, 1}, x]*Zeta[3] + 
      (83*G[{1, 0}, x]*Zeta[3])/2 - (8*I)*Pi*G[{1, 0}, x]*Zeta[3] - 
      (224*G[{1, 1}, x]*Zeta[3])/9 + (3*I)*Pi*G[{1, 1}, x]*Zeta[3] + 
      6*G[{0, 0, 0}, x]*Zeta[3] - 5*G[{0, 0, 1}, x]*Zeta[3] - 
      36*G[{0, 1, 0}, x]*Zeta[3] + 17*G[{0, 1, 1}, x]*Zeta[3] + 
      42*G[{1, 0, 0}, x]*Zeta[3] - 28*G[{1, 0, 1}, x]*Zeta[3] + 
      4*G[{1, 1, 0}, x]*Zeta[3] + 42*G[{1, 1, 1}, x]*Zeta[3] + 
      (47*Zeta[3]^2)/6 + (3365*Zeta[5])/36 - (4*I)*Pi*Zeta[5] + 
      31*G[{0}, x]*Zeta[5] + 32*G[{1}, x]*Zeta[5]) + 
    FF[1/(s^2*x^3)]*(((176797*I)/648)*Pi*G[{1}, x] + 
      (1037*Pi^2*G[{1}, x])/108 + ((4715*I)/18)*Pi^3*G[{1}, x] + 
      (1529*Pi^4*G[{1}, x])/72 - ((1477*I)/180)*Pi^5*G[{1}, x] + 
      ((2933*I)/18)*Pi*G[{0, 1}, x] - (44*Pi^2*G[{0, 1}, x])/9 - 
      ((5*I)/2)*Pi^3*G[{0, 1}, x] + (224*I)*Pi*G[{1, 0}, x] - 
      (707*Pi^2*G[{1, 0}, x])/9 - ((361*I)/9)*Pi^3*G[{1, 0}, x] - 
      (3601*Pi^4*G[{1, 0}, x])/180 + (176797*G[{1, 1}, x])/648 - 
      ((34715*I)/54)*Pi*G[{1, 1}, x] - (2570*Pi^2*G[{1, 1}, x])/27 - 
      ((1316*I)/9)*Pi^3*G[{1, 1}, x] - (247*Pi^4*G[{1, 1}, x])/60 + 
      ((11*I)/3)*Pi*G[{0, 0, 1}, x] + 2*Pi^2*G[{0, 0, 1}, x] - 
      (23*I)*Pi*G[{0, 1, 0}, x] + (8*Pi^2*G[{0, 1, 0}, x])/3 + 
      (2933*G[{0, 1, 1}, x])/18 + (12*I)*Pi*G[{0, 1, 1}, x] + 
      (29*Pi^2*G[{0, 1, 1}, x])/18 + (228*I)*Pi*G[{1, 0, 0}, x] - 
      (109*Pi^2*G[{1, 0, 0}, x])/3 + (51*I)*Pi^3*G[{1, 0, 0}, x] + 
      224*G[{1, 0, 1}, x] - ((1613*I)/9)*Pi*G[{1, 0, 1}, x] + 
      (1499*Pi^2*G[{1, 0, 1}, x])/18 - ((38*I)/3)*Pi^3*G[{1, 0, 1}, x] + 
      224*G[{1, 1, 0}, x] - ((4945*I)/9)*Pi*G[{1, 1, 0}, x] + 
      (263*Pi^2*G[{1, 1, 0}, x])/6 + (54*I)*Pi^3*G[{1, 1, 0}, x] - 
      (5791*G[{1, 1, 1}, x])/6 + ((1237*I)/3)*Pi*G[{1, 1, 1}, x] + 
      (701*Pi^2*G[{1, 1, 1}, x])/6 + ((17*I)/3)*Pi^3*G[{1, 1, 1}, x] + 
      (4*I)*Pi*G[{0, 0, 1, 0}, x] + (11*G[{0, 0, 1, 1}, x])/3 - 
      (12*I)*Pi*G[{0, 0, 1, 1}, x] - ((32*I)/3)*Pi*G[{0, 1, 0, 0}, x] - 
      23*G[{0, 1, 0, 1}, x] + (10*I)*Pi*G[{0, 1, 0, 1}, x] - 
      23*G[{0, 1, 1, 0}, x] - ((32*I)/3)*Pi*G[{0, 1, 1, 0}, x] + 
      (52*G[{0, 1, 1, 1}, x])/3 - ((146*I)/3)*Pi*G[{0, 1, 1, 1}, x] + 
      ((32*I)/3)*Pi*G[{1, 0, 0, 0}, x] + (16*Pi^2*G[{1, 0, 0, 0}, x])/3 + 
      228*G[{1, 0, 0, 1}, x] + ((401*I)/3)*Pi*G[{1, 0, 0, 1}, x] - 
      (242*Pi^2*G[{1, 0, 0, 1}, x])/3 + 228*G[{1, 0, 1, 0}, x] - 
      ((211*I)/3)*Pi*G[{1, 0, 1, 0}, x] - (49*Pi^2*G[{1, 0, 1, 0}, x])/3 - 
      (3188*G[{1, 0, 1, 1}, x])/9 - (30*I)*Pi*G[{1, 0, 1, 1}, x] + 
      47*Pi^2*G[{1, 0, 1, 1}, x] - (8039*G[{1, 1, 0, 0}, x])/9 - 
      (230*I)*Pi*G[{1, 1, 0, 0}, x] - 42*Pi^2*G[{1, 1, 0, 0}, x] + 
      (3571*G[{1, 1, 0, 1}, x])/9 + (193*I)*Pi*G[{1, 1, 0, 1}, x] + 
      (307*Pi^2*G[{1, 1, 0, 1}, x])/3 + (3571*G[{1, 1, 1, 0}, x])/9 + 
      ((1717*I)/3)*Pi*G[{1, 1, 1, 0}, x] + (220*Pi^2*G[{1, 1, 1, 0}, x])/3 + 
      (257*G[{1, 1, 1, 1}, x])/9 - ((784*I)/3)*Pi*G[{1, 1, 1, 1}, x] - 
      3*Pi^2*G[{1, 1, 1, 1}, x] + 4*G[{0, 0, 1, 0, 1}, x] + 
      4*G[{0, 0, 1, 1, 0}, x] - 16*G[{0, 0, 1, 1, 1}, x] - 
      (32*G[{0, 1, 0, 0, 1}, x])/3 - (32*G[{0, 1, 0, 1, 0}, x])/3 + 
      (62*G[{0, 1, 0, 1, 1}, x])/3 - 44*G[{0, 1, 1, 0, 0}, x] + 
      (100*G[{0, 1, 1, 0, 1}, x])/3 + (100*G[{0, 1, 1, 1, 0}, x])/3 - 
      82*G[{0, 1, 1, 1, 1}, x] + (48*I)*Pi*G[{1, 0, 0, 0, 0}, x] + 
      (32*G[{1, 0, 0, 0, 1}, x])/3 - (78*I)*Pi*G[{1, 0, 0, 0, 1}, x] + 
      (32*G[{1, 0, 0, 1, 0}, x])/3 + (26*I)*Pi*G[{1, 0, 0, 1, 0}, x] + 
      123*G[{1, 0, 0, 1, 1}, x] + (4*I)*Pi*G[{1, 0, 0, 1, 1}, x] + 
      (409*G[{1, 0, 1, 0, 0}, x])/3 + (98*I)*Pi*G[{1, 0, 1, 0, 0}, x] - 
      (620*G[{1, 0, 1, 0, 1}, x])/3 - (10*I)*Pi*G[{1, 0, 1, 0, 1}, x] - 
      (620*G[{1, 0, 1, 1, 0}, x])/3 - (100*I)*Pi*G[{1, 0, 1, 1, 0}, x] + 
      156*G[{1, 0, 1, 1, 1}, x] - (4*I)*Pi*G[{1, 0, 1, 1, 1}, x] - 
      232*G[{1, 1, 0, 0, 0}, x] + (716*I)*Pi*G[{1, 1, 0, 0, 0}, x] + 
      (730*G[{1, 1, 0, 0, 1}, x])/3 - (82*I)*Pi*G[{1, 1, 0, 0, 1}, x] + 
      (730*G[{1, 1, 0, 1, 0}, x])/3 - (466*I)*Pi*G[{1, 1, 0, 1, 0}, x] - 
      227*G[{1, 1, 0, 1, 1}, x] - (148*I)*Pi*G[{1, 1, 0, 1, 1}, x] + 
      (2767*G[{1, 1, 1, 0, 0}, x])/3 - (614*I)*Pi*G[{1, 1, 1, 0, 0}, x] - 
      (1580*G[{1, 1, 1, 0, 1}, x])/3 - (34*I)*Pi*G[{1, 1, 1, 0, 1}, x] - 
      (1580*G[{1, 1, 1, 1, 0}, x])/3 + (324*I)*Pi*G[{1, 1, 1, 1, 0}, x] + 
      486*G[{1, 1, 1, 1, 1}, x] + (320*I)*Pi*G[{1, 1, 1, 1, 1}, x] + 
      48*G[{1, 0, 0, 0, 0, 1}, x] + 48*G[{1, 0, 0, 0, 1, 0}, x] - 
      126*G[{1, 0, 0, 0, 1, 1}, x] - 170*G[{1, 0, 0, 1, 0, 0}, x] + 
      196*G[{1, 0, 0, 1, 0, 1}, x] + 196*G[{1, 0, 0, 1, 1, 0}, x] - 
      192*G[{1, 0, 0, 1, 1, 1}, x] + 64*G[{1, 0, 1, 0, 0, 0}, x] + 
      34*G[{1, 0, 1, 0, 0, 1}, x] + 34*G[{1, 0, 1, 0, 1, 0}, x] - 
      44*G[{1, 0, 1, 0, 1, 1}, x] + 80*G[{1, 0, 1, 1, 0, 0}, x] - 
      180*G[{1, 0, 1, 1, 0, 1}, x] - 180*G[{1, 0, 1, 1, 1, 0}, x] + 
      176*G[{1, 0, 1, 1, 1, 1}, x] + 920*G[{1, 1, 0, 0, 0, 0}, x] - 
      204*G[{1, 1, 0, 0, 0, 1}, x] - 204*G[{1, 1, 0, 0, 1, 0}, x] + 
      122*G[{1, 1, 0, 0, 1, 1}, x] - 306*G[{1, 1, 0, 1, 0, 0}, x] - 
      160*G[{1, 1, 0, 1, 0, 1}, x] - 160*G[{1, 1, 0, 1, 1, 0}, x] + 
      12*G[{1, 1, 0, 1, 1, 1}, x] - 712*G[{1, 1, 1, 0, 0, 0}, x] + 
      98*G[{1, 1, 1, 0, 0, 1}, x] + 98*G[{1, 1, 1, 0, 1, 0}, x] - 
      132*G[{1, 1, 1, 0, 1, 1}, x] + 344*G[{1, 1, 1, 1, 0, 0}, x] - 
      20*G[{1, 1, 1, 1, 0, 1}, x] - 20*G[{1, 1, 1, 1, 1, 0}, x] + 
      340*G[{1, 1, 1, 1, 1, 1}, x] + (1424*G[{1}, x]*Zeta[3])/3 - 
      ((2158*I)/9)*Pi*G[{1}, x]*Zeta[3] + (295*Pi^2*G[{1}, x]*Zeta[3])/3 - 
      26*G[{0, 1}, x]*Zeta[3] - 69*G[{1, 0}, x]*Zeta[3] - 
      (82*I)*Pi*G[{1, 0}, x]*Zeta[3] - (4840*G[{1, 1}, x]*Zeta[3])/9 + 
      (32*I)*Pi*G[{1, 1}, x]*Zeta[3] + 346*G[{1, 0, 0}, x]*Zeta[3] - 
      318*G[{1, 0, 1}, x]*Zeta[3] - 406*G[{1, 1, 0}, x]*Zeta[3] + 
      538*G[{1, 1, 1}, x]*Zeta[3] + 265*G[{1}, x]*Zeta[5])) + 
  COLOR[CA*CF*NfV2]*(FF[s^(-2)]*((-473*Pi^2)/12 - ((109*I)/18)*Pi^3 + 
      (17*Pi^4)/40 - 197*G[{0}, x] + (32*I)*Pi*G[{0}, x] + 
      (337*Pi^2*G[{0}, x])/18 - (2*I)*Pi^3*G[{0}, x] + 197*G[{1}, x] - 
      (32*I)*Pi*G[{1}, x] - (91*Pi^2*G[{1}, x])/18 + 
      ((2*I)/3)*Pi^3*G[{1}, x] - (17*G[{0, 0}, x])/6 - 
      ((101*I)/3)*Pi*G[{0, 0}, x] - (5*Pi^2*G[{0, 0}, x])/6 + 
      (473*G[{0, 1}, x])/6 - (39*I)*Pi*G[{0, 1}, x] + 
      (41*Pi^2*G[{0, 1}, x])/6 + (473*G[{1, 0}, x])/6 + 
      ((113*I)/3)*Pi*G[{1, 0}, x] - (25*Pi^2*G[{1, 0}, x])/6 - 
      (929*G[{1, 1}, x])/6 + (35*I)*Pi*G[{1, 1}, x] - 
      (11*Pi^2*G[{1, 1}, x])/6 + 24*G[{0, 0, 0}, x] - 
      (12*I)*Pi*G[{0, 0, 0}, x] - (107*G[{0, 0, 1}, x])/3 - 
      (8*I)*Pi*G[{0, 0, 1}, x] - (107*G[{0, 1, 0}, x])/3 - 
      (4*I)*Pi*G[{0, 1, 0}, x] - (76*G[{0, 1, 1}, x])/3 + 
      (4*I)*Pi*G[{0, 1, 1}, x] + (22*G[{1, 0, 0}, x])/3 + 
      (12*I)*Pi*G[{1, 0, 0}, x] + (25*G[{1, 0, 1}, x])/3 + 
      (16*I)*Pi*G[{1, 0, 1}, x] + (25*G[{1, 1, 0}, x])/3 + 
      (4*I)*Pi*G[{1, 1, 0}, x] + (146*G[{1, 1, 1}, x])/3 - 
      (12*I)*Pi*G[{1, 1, 1}, x] - 13*G[{0, 0, 0, 0}, x] + 
      G[{0, 0, 0, 1}, x] + G[{0, 0, 1, 0}, x] - 9*G[{0, 0, 1, 1}, x] + 
      5*G[{0, 1, 0, 0}, x] - 9*G[{0, 1, 0, 1}, x] - 9*G[{0, 1, 1, 0}, x] + 
      13*G[{0, 1, 1, 1}, x] - G[{1, 0, 0, 0}, x] + 13*G[{1, 0, 0, 1}, x] + 
      13*G[{1, 0, 1, 0}, x] + 3*G[{1, 0, 1, 1}, x] + 9*G[{1, 1, 0, 0}, x] - 
      5*G[{1, 1, 0, 1}, x] - 5*G[{1, 1, 1, 0}, x] - 7*G[{1, 1, 1, 1}, x] + 
      (101*Zeta[3])/3 + (24*I)*Pi*Zeta[3] + 2*G[{0}, x]*Zeta[3] - 
      10*G[{1}, x]*Zeta[3]) + FF[x/s^2]*((703*Pi^2)/18 - ((14*I)/3)*Pi^3 - 
      (19*Pi^4)/30 - 3*Pi^2*G[{0}, x] + (4*I)*Pi^3*G[{0}, x] - 
      3*Pi^2*G[{1}, x] + (703*G[{0, 0}, x])/9 - ((28*I)/3)*Pi*G[{0, 0}, x] + 
      (2*Pi^2*G[{0, 0}, x])/3 - (703*G[{0, 1}, x])/9 + 
      ((28*I)/3)*Pi*G[{0, 1}, x] - (2*Pi^2*G[{0, 1}, x])/3 - 
      (703*G[{1, 0}, x])/9 + ((28*I)/3)*Pi*G[{1, 0}, x] - 
      (2*Pi^2*G[{1, 0}, x])/3 + (703*G[{1, 1}, x])/9 - 
      ((28*I)/3)*Pi*G[{1, 1}, x] + (2*Pi^2*G[{1, 1}, x])/3 - 
      30*G[{0, 0, 0}, x] + (12*I)*Pi*G[{0, 0, 0}, x] + 6*G[{0, 0, 1}, x] + 
      (8*I)*Pi*G[{0, 0, 1}, x] + 6*G[{0, 1, 0}, x] - 
      (16*I)*Pi*G[{0, 1, 0}, x] + 18*G[{0, 1, 1}, x] - 
      (4*I)*Pi*G[{0, 1, 1}, x] + 18*G[{1, 0, 0}, x] - 
      (4*I)*Pi*G[{1, 0, 0}, x] + 6*G[{1, 0, 1}, x] - 
      (16*I)*Pi*G[{1, 0, 1}, x] + 6*G[{1, 1, 0}, x] + 
      (8*I)*Pi*G[{1, 1, 0}, x] - 30*G[{1, 1, 1}, x] + 
      (12*I)*Pi*G[{1, 1, 1}, x] + 8*G[{0, 0, 0, 0}, x] + 
      4*G[{0, 0, 0, 1}, x] + 4*G[{0, 0, 1, 0}, x] + 4*G[{0, 0, 1, 1}, x] - 
      12*G[{0, 1, 0, 0}, x] - 4*G[{0, 1, 0, 1}, x] - 4*G[{0, 1, 1, 0}, x] - 
      4*G[{1, 0, 0, 1}, x] - 4*G[{1, 0, 1, 0}, x] - 12*G[{1, 0, 1, 1}, x] + 
      4*G[{1, 1, 0, 0}, x] + 4*G[{1, 1, 0, 1}, x] + 4*G[{1, 1, 1, 0}, x] + 
      8*G[{1, 1, 1, 1}, x] - 12*Zeta[3] - (36*I)*Pi*Zeta[3] - 
      8*G[{0}, x]*Zeta[3] + 16*G[{1}, x]*Zeta[3]) + 
    FF[1/(s^2*(1 - x))]*(((3455*I)/54)*Pi - (4451*Pi^2)/81 - 
      ((599*I)/18)*Pi^3 + (1229*Pi^4)/810 + ((43*I)/1080)*Pi^5 - 
      (22*Pi^6)/189 + (3455*G[{0}, x])/54 - ((1771*I)/27)*Pi*G[{0}, x] + 
      (61*Pi^2*G[{0}, x])/18 + ((131*I)/18)*Pi^3*G[{0}, x] - 
      (779*Pi^4*G[{0}, x])/360 + ((854*I)/27)*Pi*G[{1}, x] + 
      (79*Pi^2*G[{1}, x])/9 + ((50*I)/3)*Pi^3*G[{1}, x] + 
      (131*Pi^4*G[{1}, x])/180 - (985*G[{0, 0}, x])/9 - 
      ((217*I)/9)*Pi*G[{0, 0}, x] + (667*Pi^2*G[{0, 0}, x])/18 - 
      (I/6)*Pi^3*G[{0, 0}, x] + (854*G[{0, 1}, x])/27 - 
      (191*I)*Pi*G[{0, 1}, x] + (194*Pi^2*G[{0, 1}, x])/27 - 
      ((215*I)/9)*Pi^3*G[{0, 1}, x] + (31*Pi^4*G[{0, 1}, x])/90 + 
      (854*G[{1, 0}, x])/27 + ((448*I)/3)*Pi*G[{1, 0}, x] - 
      (107*Pi^2*G[{1, 0}, x])/3 - (8*I)*Pi^3*G[{1, 0}, x] + 
      ((178*I)/9)*Pi*G[{1, 1}, x] - (128*Pi^2*G[{1, 1}, x])/9 - 
      (2*I)*Pi^3*G[{1, 1}, x] - (28*G[{0, 0, 0}, x])/3 - 
      ((88*I)/3)*Pi*G[{0, 0, 0}, x] - 8*Pi^2*G[{0, 0, 0}, x] - 
      (133*G[{0, 0, 1}, x])/9 - ((640*I)/9)*Pi*G[{0, 0, 1}, x] - 
      (7*Pi^2*G[{0, 0, 1}, x])/6 + ((10*I)/3)*Pi^3*G[{0, 0, 1}, x] - 
      (133*G[{0, 1, 0}, x])/9 - (23*I)*Pi*G[{0, 1, 0}, x] - 
      (22*Pi^2*G[{0, 1, 0}, x])/3 + ((4*I)/3)*Pi^3*G[{0, 1, 0}, x] - 
      (514*G[{0, 1, 1}, x])/3 + ((100*I)/3)*Pi*G[{0, 1, 1}, x] + 
      (421*Pi^2*G[{0, 1, 1}, x])/18 + I*Pi^3*G[{0, 1, 1}, x] + 
      (1210*G[{1, 0, 0}, x])/9 + ((119*I)/3)*Pi*G[{1, 0, 0}, x] - 
      13*Pi^2*G[{1, 0, 0}, x] + (178*G[{1, 0, 1}, x])/9 + 
      ((436*I)/3)*Pi*G[{1, 0, 1}, x] + (19*Pi^2*G[{1, 0, 1}, x])/3 + 
      (178*G[{1, 1, 0}, x])/9 - (24*I)*Pi*G[{1, 1, 0}, x] + 
      (46*Pi^2*G[{1, 1, 0}, x])/3 + 20*G[{0, 0, 0, 0}, x] + 
      (8*I)*Pi*G[{0, 0, 0, 0}, x] - (148*G[{0, 0, 0, 1}, x])/3 + 
      ((101*I)/3)*Pi*G[{0, 0, 0, 1}, x] - (Pi^2*G[{0, 0, 0, 1}, x])/3 - 
      (148*G[{0, 0, 1, 0}, x])/3 - (33*I)*Pi*G[{0, 0, 1, 0}, x] + 
      (25*Pi^2*G[{0, 0, 1, 0}, x])/3 - (328*G[{0, 0, 1, 1}, x])/9 - 
      (40*I)*Pi*G[{0, 0, 1, 1}, x] - (25*Pi^2*G[{0, 0, 1, 1}, x])/3 - 
      83*G[{0, 1, 0, 0}, x] - (16*I)*Pi*G[{0, 1, 0, 0}, x] + 
      (14*Pi^2*G[{0, 1, 0, 0}, x])/3 + (136*G[{0, 1, 0, 1}, x])/3 - 
      ((145*I)/3)*Pi*G[{0, 1, 0, 1}, x] - (2*Pi^2*G[{0, 1, 0, 1}, x])/3 + 
      (136*G[{0, 1, 1, 0}, x])/3 + (135*I)*Pi*G[{0, 1, 1, 0}, x] - 
      (23*Pi^2*G[{0, 1, 1, 0}, x])/3 + (140*G[{0, 1, 1, 1}, x])/3 - 
      (23*I)*Pi*G[{0, 1, 1, 1}, x] + G[{1, 0, 0, 0}, x] + 
      (6*I)*Pi*G[{1, 0, 0, 0}, x] + (116*G[{1, 0, 0, 1}, x])/3 - 
      (4*I)*Pi*G[{1, 0, 0, 1}, x] + (116*G[{1, 0, 1, 0}, x])/3 + 
      (25*I)*Pi*G[{1, 0, 1, 0}, x] + (320*G[{1, 0, 1, 1}, x])/3 + 
      (10*I)*Pi*G[{1, 0, 1, 1}, x] - 24*G[{1, 1, 0, 0}, x] - 
      (16*I)*Pi*G[{1, 1, 0, 0}, x] - (24*I)*Pi*G[{1, 1, 0, 1}, x] - 
      (4*I)*Pi*G[{1, 1, 1, 0}, x] + 8*G[{0, 0, 0, 0, 1}, x] + 
      8*G[{0, 0, 0, 1, 0}, x] - (2*I)*Pi*G[{0, 0, 0, 1, 0}, x] + 
      (77*G[{0, 0, 0, 1, 1}, x])/3 + (4*I)*Pi*G[{0, 0, 0, 1, 1}, x] - 
      14*G[{0, 0, 1, 0, 0}, x] - (8*I)*Pi*G[{0, 0, 1, 0, 0}, x] - 
      19*G[{0, 0, 1, 0, 1}, x] - (12*I)*Pi*G[{0, 0, 1, 0, 1}, x] - 
      19*G[{0, 0, 1, 1, 0}, x] - (32*I)*Pi*G[{0, 0, 1, 1, 0}, x] - 
      (151*G[{0, 0, 1, 1, 1}, x])/3 + (12*I)*Pi*G[{0, 0, 1, 1, 1}, x] - 
      19*G[{0, 1, 0, 0, 0}, x] - (4*I)*Pi*G[{0, 1, 0, 0, 0}, x] + 
      3*G[{0, 1, 0, 0, 1}, x] - (8*I)*Pi*G[{0, 1, 0, 0, 1}, x] + 
      3*G[{0, 1, 0, 1, 0}, x] - (6*I)*Pi*G[{0, 1, 0, 1, 0}, x] - 
      (154*G[{0, 1, 0, 1, 1}, x])/3 - (6*I)*Pi*G[{0, 1, 0, 1, 1}, x] + 
      166*G[{0, 1, 1, 0, 0}, x] + (8*I)*Pi*G[{0, 1, 1, 0, 0}, x] - 
      31*G[{0, 1, 1, 0, 1}, x] + (12*I)*Pi*G[{0, 1, 1, 0, 1}, x] - 
      31*G[{0, 1, 1, 1, 0}, x] + (2*I)*Pi*G[{0, 1, 1, 1, 0}, x] + 
      8*G[{0, 1, 1, 1, 1}, x] + 6*G[{1, 0, 0, 0, 1}, x] + 
      6*G[{1, 0, 0, 1, 0}, x] - 10*G[{1, 0, 0, 1, 1}, x] + 
      43*G[{1, 0, 1, 0, 0}, x] - 18*G[{1, 0, 1, 0, 1}, x] - 
      18*G[{1, 0, 1, 1, 0}, x] + 28*G[{1, 0, 1, 1, 1}, x] - 
      16*G[{1, 1, 0, 0, 1}, x] - 16*G[{1, 1, 0, 1, 0}, x] - 
      8*G[{1, 1, 0, 1, 1}, x] - 4*G[{1, 1, 1, 0, 0}, x] - 
      2*G[{0, 0, 0, 1, 0, 1}, x] - 2*G[{0, 0, 0, 1, 1, 0}, x] + 
      6*G[{0, 0, 0, 1, 1, 1}, x] - 8*G[{0, 0, 1, 0, 0, 1}, x] - 
      8*G[{0, 0, 1, 0, 1, 0}, x] - 4*G[{0, 0, 1, 0, 1, 1}, x] - 
      48*G[{0, 0, 1, 1, 0, 0}, x] + 16*G[{0, 0, 1, 1, 0, 1}, x] + 
      16*G[{0, 0, 1, 1, 1, 0}, x] - 4*G[{0, 0, 1, 1, 1, 1}, x] - 
      4*G[{0, 1, 0, 0, 0, 1}, x] - 4*G[{0, 1, 0, 0, 1, 0}, x] - 
      4*G[{0, 1, 0, 0, 1, 1}, x] - 14*G[{0, 1, 0, 1, 0, 0}, x] + 
      8*G[{0, 1, 0, 1, 0, 1}, x] + 8*G[{0, 1, 0, 1, 1, 0}, x] - 
      14*G[{0, 1, 0, 1, 1, 1}, x] + 8*G[{0, 1, 1, 0, 0, 1}, x] + 
      8*G[{0, 1, 1, 0, 1, 0}, x] + 4*G[{0, 1, 1, 0, 1, 1}, x] + 
      2*G[{0, 1, 1, 1, 0, 0}, x] + 12*Zeta[3] + ((2291*I)/9)*Pi*Zeta[3] - 
      (296*Pi^2*Zeta[3])/9 + I*Pi^3*Zeta[3] + (413*G[{0}, x]*Zeta[3])/3 + 
      (17*I)*Pi*G[{0}, x]*Zeta[3] - 116*G[{1}, x]*Zeta[3] - 
      (156*I)*Pi*G[{1}, x]*Zeta[3] + 21*G[{0, 0}, x]*Zeta[3] + 
      134*G[{0, 1}, x]*Zeta[3] + (56*I)*Pi*G[{0, 1}, x]*Zeta[3] - 
      86*G[{1, 0}, x]*Zeta[3] - 16*G[{1, 1}, x]*Zeta[3] + 
      14*G[{0, 0, 1}, x]*Zeta[3] + 28*G[{0, 1, 0}, x]*Zeta[3] + 
      8*G[{0, 1, 1}, x]*Zeta[3] - 29*Zeta[3]^2 + (845*Zeta[5])/6 + 
      (43*I)*Pi*Zeta[5]) + FF[1/(s^2*(1 - x)^2)]*(((910*I)/81)*Pi^3 + 
      (691*Pi^4)/540 - ((14*I)/27)*Pi^5 + (58*Pi^6)/135 + 
      ((2009*I)/18)*Pi*G[{0}, x] - (3740*Pi^2*G[{0}, x])/81 - 
      ((559*I)/54)*Pi^3*G[{0}, x] + (107*Pi^4*G[{0}, x])/135 + 
      (2009*G[{0, 0}, x])/18 + ((1478*I)/27)*Pi*G[{0, 0}, x] - 
      (1423*Pi^2*G[{0, 0}, x])/54 + ((1388*I)/27)*Pi*G[{0, 1}, x] - 
      (49*Pi^2*G[{0, 1}, x])/9 + (16*I)*Pi^3*G[{0, 1}, x] - 
      (13*Pi^4*G[{0, 1}, x])/45 - (16*I)*Pi*G[{1, 0}, x] - 
      4*G[{0, 0, 0}, x] + ((151*I)/9)*Pi*G[{0, 0, 0}, x] + 
      (8*Pi^2*G[{0, 0, 0}, x])/3 + (1388*G[{0, 0, 1}, x])/27 - 
      ((412*I)/9)*Pi*G[{0, 0, 1}, x] - (38*Pi^2*G[{0, 0, 1}, x])/9 - 
      ((44*I)/3)*Pi^3*G[{0, 0, 1}, x] + (1388*G[{0, 1, 0}, x])/27 + 
      ((263*I)/3)*Pi*G[{0, 1, 0}, x] - (76*Pi^2*G[{0, 1, 0}, x])/3 - 
      ((20*I)/3)*Pi^3*G[{0, 1, 0}, x] + ((178*I)/9)*Pi*G[{0, 1, 1}, x] - 
      (128*Pi^2*G[{0, 1, 1}, x])/9 - (2*I)*Pi^3*G[{0, 1, 1}, x] - 
      16*G[{1, 0, 0}, x] - 7*G[{0, 0, 0, 0}, x] - 
      ((8*I)/3)*Pi*G[{0, 0, 0, 0}, x] + (214*G[{0, 0, 0, 1}, x])/9 - 
      ((164*I)/3)*Pi*G[{0, 0, 0, 1}, x] + (2*Pi^2*G[{0, 0, 0, 1}, x])/3 + 
      (214*G[{0, 0, 1, 0}, x])/9 + ((184*I)/3)*Pi*G[{0, 0, 1, 0}, x] - 
      (74*Pi^2*G[{0, 0, 1, 0}, x])/3 - (194*G[{0, 0, 1, 1}, x])/3 + 
      (72*I)*Pi*G[{0, 0, 1, 1}, x] + (50*Pi^2*G[{0, 0, 1, 1}, x])/3 + 
      (655*G[{0, 1, 0, 0}, x])/9 + ((104*I)/3)*Pi*G[{0, 1, 0, 0}, x] - 
      (40*Pi^2*G[{0, 1, 0, 0}, x])/3 + (178*G[{0, 1, 0, 1}, x])/9 + 
      ((376*I)/3)*Pi*G[{0, 1, 0, 1}, x] + (4*Pi^2*G[{0, 1, 0, 1}, x])/3 + 
      (178*G[{0, 1, 1, 0}, x])/9 - (32*I)*Pi*G[{0, 1, 1, 0}, x] + 
      (46*Pi^2*G[{0, 1, 1, 0}, x])/3 - (8*G[{0, 0, 0, 0, 1}, x])/3 - 
      (8*G[{0, 0, 0, 1, 0}, x])/3 + (4*I)*Pi*G[{0, 0, 0, 1, 0}, x] - 
      52*G[{0, 0, 0, 1, 1}, x] - (8*I)*Pi*G[{0, 0, 0, 1, 1}, x] + 
      (16*G[{0, 0, 1, 0, 0}, x])/3 + (16*I)*Pi*G[{0, 0, 1, 0, 0}, x] + 
      56*G[{0, 0, 1, 0, 1}, x] + (24*I)*Pi*G[{0, 0, 1, 0, 1}, x] + 
      56*G[{0, 0, 1, 1, 0}, x] + (112*I)*Pi*G[{0, 0, 1, 1, 0}, x] + 
      (224*G[{0, 0, 1, 1, 1}, x])/3 - (24*I)*Pi*G[{0, 0, 1, 1, 1}, x] + 
      8*G[{0, 1, 0, 0, 0}, x] + (8*I)*Pi*G[{0, 1, 0, 0, 0}, x] + 
      (80*G[{0, 1, 0, 0, 1}, x])/3 + (16*I)*Pi*G[{0, 1, 0, 0, 1}, x] + 
      (80*G[{0, 1, 0, 1, 0}, x])/3 + (24*I)*Pi*G[{0, 1, 0, 1, 0}, x] + 
      (296*G[{0, 1, 0, 1, 1}, x])/3 + (12*I)*Pi*G[{0, 1, 0, 1, 1}, x] - 
      32*G[{0, 1, 1, 0, 0}, x] - (16*I)*Pi*G[{0, 1, 1, 0, 0}, x] - 
      (24*I)*Pi*G[{0, 1, 1, 0, 1}, x] - (4*I)*Pi*G[{0, 1, 1, 1, 0}, x] + 
      4*G[{0, 0, 0, 1, 0, 1}, x] + 4*G[{0, 0, 0, 1, 1, 0}, x] - 
      12*G[{0, 0, 0, 1, 1, 1}, x] + 16*G[{0, 0, 1, 0, 0, 1}, x] + 
      16*G[{0, 0, 1, 0, 1, 0}, x] + 8*G[{0, 0, 1, 0, 1, 1}, x] + 
      144*G[{0, 0, 1, 1, 0, 0}, x] - 32*G[{0, 0, 1, 1, 0, 1}, x] - 
      32*G[{0, 0, 1, 1, 1, 0}, x] + 8*G[{0, 0, 1, 1, 1, 1}, x] + 
      8*G[{0, 1, 0, 0, 0, 1}, x] + 8*G[{0, 1, 0, 0, 1, 0}, x] + 
      8*G[{0, 1, 0, 0, 1, 1}, x] + 40*G[{0, 1, 0, 1, 0, 0}, x] - 
      16*G[{0, 1, 0, 1, 0, 1}, x] - 16*G[{0, 1, 0, 1, 1, 0}, x] + 
      28*G[{0, 1, 0, 1, 1, 1}, x] - 16*G[{0, 1, 1, 0, 0, 1}, x] - 
      16*G[{0, 1, 1, 0, 1, 0}, x] - 8*G[{0, 1, 1, 0, 1, 1}, x] - 
      4*G[{0, 1, 1, 1, 0, 0}, x] - (1820*Zeta[3])/27 - 
      ((2168*I)/9)*Pi*Zeta[3] + (182*Pi^2*Zeta[3])/3 - (2*I)*Pi^3*Zeta[3] - 
      (1274*G[{0}, x]*Zeta[3])/9 - ((16*I)/3)*Pi*G[{0}, x]*Zeta[3] - 
      8*G[{0, 0}, x]*Zeta[3] - 140*G[{0, 1}, x]*Zeta[3] - 
      (136*I)*Pi*G[{0, 1}, x]*Zeta[3] + 20*G[{0, 0, 1}, x]*Zeta[3] - 
      80*G[{0, 1, 0}, x]*Zeta[3] - 16*G[{0, 1, 1}, x]*Zeta[3] + 
      106*Zeta[3]^2 - (404*Zeta[5])/3 - (86*I)*Pi*Zeta[5]) + 
    FF[1/(s^2*x^2)]*(((-3887*I)/27)*Pi + (8902*Pi^2)/81 - ((422*I)/9)*Pi^3 + 
      (88*Pi^4)/45 - ((122*I)/45)*Pi^5 - ((1708*I)/27)*Pi*G[{0}, x] - 
      (158*Pi^2*G[{0}, x])/9 + ((208*I)/9)*Pi^3*G[{0}, x] - 
      (31*Pi^4*G[{0}, x])/45 - (3887*G[{1}, x])/27 + 
      ((10645*I)/54)*Pi*G[{1}, x] - (11123*Pi^2*G[{1}, x])/162 - 
      ((115*I)/6)*Pi^3*G[{1}, x] + (479*Pi^4*G[{1}, x])/90 + 
      ((223*I)/90)*Pi^5*G[{1}, x] - ((356*I)/9)*Pi*G[{0, 0}, x] + 
      (256*Pi^2*G[{0, 0}, x])/9 - ((8*I)/3)*Pi^3*G[{0, 0}, x] - 
      (1708*G[{0, 1}, x])/27 - (284*I)*Pi*G[{0, 1}, x] + 
      (479*Pi^2*G[{0, 1}, x])/6 + ((43*I)/3)*Pi^3*G[{0, 1}, x] - 
      (1708*G[{1, 0}, x])/27 + ((12535*I)/27)*Pi*G[{1, 0}, x] - 
      (377*Pi^2*G[{1, 0}, x])/18 - ((160*I)/9)*Pi^3*G[{1, 0}, x] + 
      (31*Pi^4*G[{1, 0}, x])/45 + (1709*G[{1, 1}, x])/6 + 
      ((3973*I)/27)*Pi*G[{1, 1}, x] - (4307*Pi^2*G[{1, 1}, x])/54 + 
      (41*I)*Pi^3*G[{1, 1}, x] - (244*Pi^4*G[{1, 1}, x])/45 - 
      (356*G[{0, 0, 1}, x])/9 + (52*I)*Pi*G[{0, 0, 1}, x] - 
      (92*Pi^2*G[{0, 0, 1}, x])/3 - (356*G[{0, 1, 0}, x])/9 - 
      ((893*I)/3)*Pi*G[{0, 1, 0}, x] - (14*Pi^2*G[{0, 1, 0}, x])/3 - 
      (2288*G[{0, 1, 1}, x])/9 - ((289*I)/3)*Pi*G[{0, 1, 1}, x] + 
      26*Pi^2*G[{0, 1, 1}, x] + (1028*G[{1, 0, 0}, x])/3 - 
      ((400*I)/9)*Pi*G[{1, 0, 0}, x] - (505*Pi^2*G[{1, 0, 0}, x])/9 + 
      ((8*I)/3)*Pi^3*G[{1, 0, 0}, x] + (3019*G[{1, 0, 1}, x])/27 + 
      ((313*I)/3)*Pi*G[{1, 0, 1}, x] - (40*Pi^2*G[{1, 0, 1}, x])/3 - 
      ((26*I)/3)*Pi^3*G[{1, 0, 1}, x] + (3019*G[{1, 1, 0}, x])/27 + 
      ((856*I)/9)*Pi*G[{1, 1, 0}, x] - (97*Pi^2*G[{1, 1, 0}, x])/9 + 
      (172*G[{1, 1, 1}, x])/3 + ((539*I)/9)*Pi*G[{1, 1, 1}, x] + 
      (40*Pi^2*G[{1, 1, 1}, x])/3 + ((4*I)/3)*Pi^3*G[{1, 1, 1}, x] + 
      (8*I)*Pi*G[{0, 0, 0, 1}, x] + (48*I)*Pi*G[{0, 0, 1, 0}, x] + 
      52*G[{0, 0, 1, 1}, x] + (32*I)*Pi*G[{0, 0, 1, 1}, x] - 
      (640*G[{0, 1, 0, 0}, x])/3 - (20*I)*Pi*G[{0, 1, 0, 0}, x] - 
      (253*G[{0, 1, 0, 1}, x])/3 - (50*I)*Pi*G[{0, 1, 0, 1}, x] - 
      (253*G[{0, 1, 1, 0}, x])/3 - (40*I)*Pi*G[{0, 1, 1, 0}, x] - 
      12*G[{0, 1, 1, 1}, x] - (12*I)*Pi*G[{0, 1, 1, 1}, x] - 
      (280*G[{1, 0, 0, 0}, x])/3 + (46*I)*Pi*G[{1, 0, 0, 0}, x] - 
      (616*G[{1, 0, 0, 1}, x])/9 - (302*I)*Pi*G[{1, 0, 0, 1}, x] + 
      (92*Pi^2*G[{1, 0, 0, 1}, x])/3 - (616*G[{1, 0, 1, 0}, x])/9 + 
      ((614*I)/3)*Pi*G[{1, 0, 1, 0}, x] + (8*Pi^2*G[{1, 0, 1, 0}, x])/3 + 
      (1775*G[{1, 0, 1, 1}, x])/9 + ((184*I)/3)*Pi*G[{1, 0, 1, 1}, x] - 
      (68*Pi^2*G[{1, 0, 1, 1}, x])/3 + (122*G[{1, 1, 0, 0}, x])/3 + 
      (152*I)*Pi*G[{1, 1, 0, 0}, x] + (100*Pi^2*G[{1, 1, 0, 0}, x])/3 + 
      (710*G[{1, 1, 0, 1}, x])/9 + ((398*I)/3)*Pi*G[{1, 1, 0, 1}, x] - 
      (124*Pi^2*G[{1, 1, 0, 1}, x])/3 + (710*G[{1, 1, 1, 0}, x])/9 - 
      ((334*I)/3)*Pi*G[{1, 1, 1, 0}, x] + (4*Pi^2*G[{1, 1, 1, 0}, x])/3 - 
      19*G[{1, 1, 1, 1}, x] - ((40*I)/3)*Pi*G[{1, 1, 1, 1}, x] + 
      8*G[{0, 0, 0, 1, 1}, x] + 16*G[{0, 0, 1, 0, 0}, x] + 
      32*G[{0, 0, 1, 0, 1}, x] + 32*G[{0, 0, 1, 1, 0}, x] - 
      56*G[{0, 1, 0, 0, 0}, x] + 36*G[{0, 1, 0, 0, 1}, x] + 
      36*G[{0, 1, 0, 1, 0}, x] - 86*G[{0, 1, 0, 1, 1}, x] - 
      28*G[{0, 1, 1, 0, 0}, x] - 12*G[{0, 1, 1, 0, 1}, x] - 
      12*G[{0, 1, 1, 1, 0}, x] - 16*G[{1, 0, 0, 0, 0}, x] + 
      62*G[{1, 0, 0, 0, 1}, x] - (8*I)*Pi*G[{1, 0, 0, 0, 1}, x] + 
      62*G[{1, 0, 0, 1, 0}, x] - (48*I)*Pi*G[{1, 0, 0, 1, 0}, x] - 
      364*G[{1, 0, 0, 1, 1}, x] - (32*I)*Pi*G[{1, 0, 0, 1, 1}, x] + 
      (520*G[{1, 0, 1, 0, 0}, x])/3 + (24*I)*Pi*G[{1, 0, 1, 0, 0}, x] + 
      (94*G[{1, 0, 1, 0, 1}, x])/3 + (36*I)*Pi*G[{1, 0, 1, 0, 1}, x] + 
      (94*G[{1, 0, 1, 1, 0}, x])/3 + (32*I)*Pi*G[{1, 0, 1, 1, 0}, x] + 
      30*G[{1, 0, 1, 1, 1}, x] + (16*I)*Pi*G[{1, 0, 1, 1, 1}, x] + 
      (478*G[{1, 1, 0, 0, 0}, x])/3 - (48*I)*Pi*G[{1, 1, 0, 0, 0}, x] + 
      110*G[{1, 1, 0, 0, 1}, x] + (176*I)*Pi*G[{1, 1, 0, 0, 1}, x] + 
      110*G[{1, 1, 0, 1, 0}, x] + (48*I)*Pi*G[{1, 1, 0, 1, 0}, x] + 
      (68*G[{1, 1, 0, 1, 1}, x])/3 + (32*I)*Pi*G[{1, 1, 0, 1, 1}, x] - 
      98*G[{1, 1, 1, 0, 0}, x] - (16*I)*Pi*G[{1, 1, 1, 0, 0}, x] - 
      (40*G[{1, 1, 1, 0, 1}, x])/3 + (8*I)*Pi*G[{1, 1, 1, 0, 1}, x] - 
      (40*G[{1, 1, 1, 1, 0}, x])/3 - 8*G[{1, 0, 0, 0, 1, 1}, x] - 
      16*G[{1, 0, 0, 1, 0, 0}, x] - 32*G[{1, 0, 0, 1, 0, 1}, x] - 
      32*G[{1, 0, 0, 1, 1, 0}, x] + 56*G[{1, 0, 1, 0, 0, 0}, x] - 
      32*G[{1, 0, 1, 0, 0, 1}, x] - 32*G[{1, 0, 1, 0, 1, 0}, x] + 
      68*G[{1, 0, 1, 0, 1, 1}, x] + 16*G[{1, 0, 1, 1, 0, 0}, x] + 
      16*G[{1, 0, 1, 1, 0, 1}, x] + 16*G[{1, 0, 1, 1, 1, 0}, x] + 
      16*G[{1, 1, 0, 0, 0, 0}, x] - 64*G[{1, 1, 0, 0, 0, 1}, x] - 
      64*G[{1, 1, 0, 0, 1, 0}, x] + 240*G[{1, 1, 0, 0, 1, 1}, x] + 
      16*G[{1, 1, 0, 1, 0, 0}, x] + 32*G[{1, 1, 0, 1, 0, 1}, x] + 
      32*G[{1, 1, 0, 1, 1, 0}, x] - 24*G[{1, 1, 1, 0, 0, 0}, x] + 
      8*G[{1, 1, 1, 0, 0, 1}, x] + 8*G[{1, 1, 1, 0, 1, 0}, x] + 
      (1970*Zeta[3])/3 + ((248*I)/3)*Pi*Zeta[3] + (44*Pi^2*Zeta[3])/3 - 
      (320*G[{0}, x]*Zeta[3])/3 + (64*I)*Pi*G[{0}, x]*Zeta[3] - 
      417*G[{1}, x]*Zeta[3] - ((818*I)/3)*Pi*G[{1}, x]*Zeta[3] - 
      (8*Pi^2*G[{1}, x]*Zeta[3])/3 + 72*G[{0, 0}, x]*Zeta[3] + 
      182*G[{0, 1}, x]*Zeta[3] + (500*G[{1, 0}, x]*Zeta[3])/3 - 
      (64*I)*Pi*G[{1, 0}, x]*Zeta[3] - 278*G[{1, 1}, x]*Zeta[3] + 
      (48*I)*Pi*G[{1, 1}, x]*Zeta[3] - 72*G[{1, 0, 0}, x]*Zeta[3] - 
      140*G[{1, 0, 1}, x]*Zeta[3] - 136*G[{1, 1, 0}, x]*Zeta[3] - 
      8*G[{1, 1, 1}, x]*Zeta[3] + 432*Zeta[5] - 342*G[{1}, x]*Zeta[5]) + 
    FF[1/(s^2*x)]*(((-6319*I)/54)*Pi - (203*Pi^2)/81 + ((229*I)/18)*Pi^3 + 
      (359*Pi^4)/180 + ((101*I)/90)*Pi^5 - (3455*G[{0}, x])/27 + 
      ((4835*I)/27)*Pi*G[{0}, x] + (17*Pi^2*G[{0}, x])/18 - 
      ((86*I)/9)*Pi^3*G[{0}, x] + (31*Pi^4*G[{0}, x])/90 + 
      (197*G[{1}, x])/18 - ((3280*I)/27)*Pi*G[{1}, x] + (Pi^2*G[{1}, x])/3 - 
      ((109*I)/27)*Pi^3*G[{1}, x] - (73*Pi^4*G[{1}, x])/45 - 
      ((101*I)/180)*Pi^5*G[{1}, x] + (578*G[{0, 0}, x])/3 - 
      ((92*I)/9)*Pi*G[{0, 0}, x] - (227*Pi^2*G[{0, 0}, x])/9 + 
      ((4*I)/3)*Pi^3*G[{0, 0}, x] + (293*G[{0, 1}, x])/27 + 
      ((577*I)/3)*Pi*G[{0, 1}, x] - (169*Pi^2*G[{0, 1}, x])/6 - 
      ((55*I)/6)*Pi^3*G[{0, 1}, x] + (293*G[{1, 0}, x])/27 - 
      ((391*I)/3)*Pi*G[{1, 0}, x] + (19*Pi^2*G[{1, 0}, x])/54 + 
      ((8*I)/3)*Pi^3*G[{1, 0}, x] - (31*Pi^4*G[{1, 0}, x])/180 - 
      125*G[{1, 1}, x] - ((340*I)/9)*Pi*G[{1, 1}, x] + 
      (775*Pi^2*G[{1, 1}, x])/18 - ((203*I)/18)*Pi^3*G[{1, 1}, x] + 
      (89*Pi^4*G[{1, 1}, x])/90 - (128*G[{0, 0, 0}, x])/3 + 
      (22*I)*Pi*G[{0, 0, 0}, x] - (236*G[{0, 0, 1}, x])/9 - 
      (148*I)*Pi*G[{0, 0, 1}, x] + (46*Pi^2*G[{0, 0, 1}, x])/3 - 
      (236*G[{0, 1, 0}, x])/9 + ((409*I)/3)*Pi*G[{0, 1, 0}, x] - 
      (5*Pi^2*G[{0, 1, 0}, x])/3 + (2143*G[{0, 1, 1}, x])/9 + 
      ((140*I)/3)*Pi*G[{0, 1, 1}, x] - 9*Pi^2*G[{0, 1, 1}, x] - 
      118*G[{1, 0, 0}, x] + ((16*I)/3)*Pi*G[{1, 0, 0}, x] + 
      (349*Pi^2*G[{1, 0, 0}, x])/18 - ((2*I)/3)*Pi^3*G[{1, 0, 0}, x] + 
      (65*G[{1, 0, 1}, x])/9 - (3*I)*Pi*G[{1, 0, 1}, x] + 
      (2*Pi^2*G[{1, 0, 1}, x])/3 + ((5*I)/3)*Pi^3*G[{1, 0, 1}, x] + 
      (65*G[{1, 1, 0}, x])/9 + ((215*I)/9)*Pi*G[{1, 1, 0}, x] - 
      (7*Pi^2*G[{1, 1, 0}, x])/6 - 45*G[{1, 1, 1}, x] - 
      ((133*I)/3)*Pi*G[{1, 1, 1}, x] - 8*Pi^2*G[{1, 1, 1}, x] - 
      (I/3)*Pi^3*G[{1, 1, 1}, x] - 8*G[{0, 0, 0, 0}, x] + 
      30*G[{0, 0, 0, 1}, x] - (4*I)*Pi*G[{0, 0, 0, 1}, x] + 
      30*G[{0, 0, 1, 0}, x] - (24*I)*Pi*G[{0, 0, 1, 0}, x] - 
      178*G[{0, 0, 1, 1}, x] - (16*I)*Pi*G[{0, 0, 1, 1}, x] + 
      (284*G[{0, 1, 0, 0}, x])/3 + (10*I)*Pi*G[{0, 1, 0, 0}, x] + 
      (125*G[{0, 1, 0, 1}, x])/3 + (13*I)*Pi*G[{0, 1, 0, 1}, x] + 
      (125*G[{0, 1, 1, 0}, x])/3 + (44*I)*Pi*G[{0, 1, 1, 0}, x] + 
      5*G[{0, 1, 1, 1}, x] + (6*I)*Pi*G[{0, 1, 1, 1}, x] + 
      (92*G[{1, 0, 0, 0}, x])/3 - (23*I)*Pi*G[{1, 0, 0, 0}, x] + 
      (100*G[{1, 0, 0, 1}, x])/3 + (87*I)*Pi*G[{1, 0, 0, 1}, x] - 
      (23*Pi^2*G[{1, 0, 0, 1}, x])/3 + (100*G[{1, 0, 1, 0}, x])/3 - 
      ((109*I)/3)*Pi*G[{1, 0, 1, 0}, x] - (2*Pi^2*G[{1, 0, 1, 0}, x])/3 - 
      51*G[{1, 0, 1, 1}, x] - (16*I)*Pi*G[{1, 0, 1, 1}, x] + 
      (14*Pi^2*G[{1, 0, 1, 1}, x])/3 + (554*G[{1, 1, 0, 0}, x])/9 - 
      (40*I)*Pi*G[{1, 1, 0, 0}, x] - (25*Pi^2*G[{1, 1, 0, 0}, x])/3 - 
      (157*G[{1, 1, 0, 1}, x])/3 - (33*I)*Pi*G[{1, 1, 0, 1}, x] + 
      (25*Pi^2*G[{1, 1, 0, 1}, x])/3 - (157*G[{1, 1, 1, 0}, x])/3 + 
      ((101*I)/3)*Pi*G[{1, 1, 1, 0}, x] - (Pi^2*G[{1, 1, 1, 0}, x])/3 + 
      8*G[{1, 1, 1, 1}, x] + (8*I)*Pi*G[{1, 1, 1, 1}, x] - 
      4*G[{0, 0, 0, 1, 1}, x] - 8*G[{0, 0, 1, 0, 0}, x] - 
      16*G[{0, 0, 1, 0, 1}, x] - 16*G[{0, 0, 1, 1, 0}, x] + 
      28*G[{0, 1, 0, 0, 0}, x] - 18*G[{0, 1, 0, 0, 1}, x] - 
      18*G[{0, 1, 0, 1, 0}, x] + 31*G[{0, 1, 0, 1, 1}, x] + 
      38*G[{0, 1, 1, 0, 0}, x] + 6*G[{0, 1, 1, 0, 1}, x] + 
      6*G[{0, 1, 1, 1, 0}, x] + 8*G[{1, 0, 0, 0, 0}, x] - 
      31*G[{1, 0, 0, 0, 1}, x] + (2*I)*Pi*G[{1, 0, 0, 0, 1}, x] - 
      31*G[{1, 0, 0, 1, 0}, x] + (12*I)*Pi*G[{1, 0, 0, 1, 0}, x] + 
      118*G[{1, 0, 0, 1, 1}, x] + (8*I)*Pi*G[{1, 0, 0, 1, 1}, x] - 
      (118*G[{1, 0, 1, 0, 0}, x])/3 - (6*I)*Pi*G[{1, 0, 1, 0, 0}, x] + 
      3*G[{1, 0, 1, 0, 1}, x] - (6*I)*Pi*G[{1, 0, 1, 0, 1}, x] + 
      3*G[{1, 0, 1, 1, 0}, x] - (8*I)*Pi*G[{1, 0, 1, 1, 0}, x] - 
      19*G[{1, 0, 1, 1, 1}, x] - (4*I)*Pi*G[{1, 0, 1, 1, 1}, x] - 
      (151*G[{1, 1, 0, 0, 0}, x])/3 + (12*I)*Pi*G[{1, 1, 0, 0, 0}, x] - 
      19*G[{1, 1, 0, 0, 1}, x] - (32*I)*Pi*G[{1, 1, 0, 0, 1}, x] - 
      19*G[{1, 1, 0, 1, 0}, x] - (12*I)*Pi*G[{1, 1, 0, 1, 0}, x] - 
      14*G[{1, 1, 0, 1, 1}, x] - (8*I)*Pi*G[{1, 1, 0, 1, 1}, x] + 
      (77*G[{1, 1, 1, 0, 0}, x])/3 + (4*I)*Pi*G[{1, 1, 1, 0, 0}, x] + 
      8*G[{1, 1, 1, 0, 1}, x] - (2*I)*Pi*G[{1, 1, 1, 0, 1}, x] + 
      8*G[{1, 1, 1, 1, 0}, x] + 2*G[{1, 0, 0, 0, 1, 1}, x] + 
      4*G[{1, 0, 0, 1, 0, 0}, x] + 8*G[{1, 0, 0, 1, 0, 1}, x] + 
      8*G[{1, 0, 0, 1, 1, 0}, x] - 14*G[{1, 0, 1, 0, 0, 0}, x] + 
      8*G[{1, 0, 1, 0, 0, 1}, x] + 8*G[{1, 0, 1, 0, 1, 0}, x] - 
      14*G[{1, 0, 1, 0, 1, 1}, x] - 4*G[{1, 0, 1, 1, 0, 0}, x] - 
      4*G[{1, 0, 1, 1, 0, 1}, x] - 4*G[{1, 0, 1, 1, 1, 0}, x] - 
      4*G[{1, 1, 0, 0, 0, 0}, x] + 16*G[{1, 1, 0, 0, 0, 1}, x] + 
      16*G[{1, 1, 0, 0, 1, 0}, x] - 48*G[{1, 1, 0, 0, 1, 1}, x] - 
      4*G[{1, 1, 0, 1, 0, 0}, x] - 8*G[{1, 1, 0, 1, 0, 1}, x] - 
      8*G[{1, 1, 0, 1, 1, 0}, x] + 6*G[{1, 1, 1, 0, 0, 0}, x] - 
      2*G[{1, 1, 1, 0, 0, 1}, x] - 2*G[{1, 1, 1, 0, 1, 0}, x] - 291*Zeta[3] - 
      ((310*I)/3)*Pi*Zeta[3] + (14*Pi^2*Zeta[3])/3 + 
      (406*G[{0}, x]*Zeta[3])/3 - (32*I)*Pi*G[{0}, x]*Zeta[3] + 
      (1166*G[{1}, x]*Zeta[3])/9 + (53*I)*Pi*G[{1}, x]*Zeta[3] - 
      (7*Pi^2*G[{1}, x]*Zeta[3])/3 - 36*G[{0, 0}, x]*Zeta[3] - 
      31*G[{0, 1}, x]*Zeta[3] - (220*G[{1, 0}, x]*Zeta[3])/3 + 
      (16*I)*Pi*G[{1, 0}, x]*Zeta[3] + (263*G[{1, 1}, x]*Zeta[3])/3 + 
      18*G[{1, 0, 0}, x]*Zeta[3] + 26*G[{1, 0, 1}, x]*Zeta[3] + 
      34*G[{1, 1, 0}, x]*Zeta[3] + 2*G[{1, 1, 1}, x]*Zeta[3] - 126*Zeta[5] + 
      63*G[{1}, x]*Zeta[5]) + FF[1/(s^2*x^3)]*(((-2153*I)/9)*Pi*G[{1}, x] + 
      (7480*Pi^2*G[{1}, x])/81 - ((214*I)/9)*Pi^3*G[{1}, x] + 
      (19*Pi^4*G[{1}, x])/15 - ((122*I)/45)*Pi^5*G[{1}, x] + 
      (32*I)*Pi*G[{0, 1}, x] - ((2776*I)/27)*Pi*G[{1, 0}, x] + 
      (98*Pi^2*G[{1, 0}, x])/9 + ((184*I)/9)*Pi^3*G[{1, 0}, x] - 
      (31*Pi^4*G[{1, 0}, x])/45 - (2153*G[{1, 1}, x])/9 - 
      ((2956*I)/27)*Pi*G[{1, 1}, x] + (1423*Pi^2*G[{1, 1}, x])/27 - 
      ((116*I)/3)*Pi^3*G[{1, 1}, x] + (62*Pi^4*G[{1, 1}, x])/9 + 
      32*G[{0, 1, 1}, x] - ((356*I)/9)*Pi*G[{1, 0, 0}, x] + 
      (256*Pi^2*G[{1, 0, 0}, x])/9 - ((8*I)/3)*Pi^3*G[{1, 0, 0}, x] - 
      (2776*G[{1, 0, 1}, x])/27 - ((526*I)/3)*Pi*G[{1, 0, 1}, x] + 
      (152*Pi^2*G[{1, 0, 1}, x])/3 + ((32*I)/3)*Pi^3*G[{1, 0, 1}, x] - 
      (2776*G[{1, 1, 0}, x])/27 + ((824*I)/9)*Pi*G[{1, 1, 0}, x] + 
      (76*Pi^2*G[{1, 1, 0}, x])/9 + 8*G[{1, 1, 1}, x] - 
      ((302*I)/9)*Pi*G[{1, 1, 1}, x] - (16*Pi^2*G[{1, 1, 1}, x])/3 - 
      ((4*I)/3)*Pi^3*G[{1, 1, 1}, x] - (356*G[{1, 0, 0, 1}, x])/9 + 
      (64*I)*Pi*G[{1, 0, 0, 1}, x] - (92*Pi^2*G[{1, 0, 0, 1}, x])/3 - 
      (356*G[{1, 0, 1, 0}, x])/9 - ((752*I)/3)*Pi*G[{1, 0, 1, 0}, x] - 
      (8*Pi^2*G[{1, 0, 1, 0}, x])/3 - (1310*G[{1, 0, 1, 1}, x])/9 - 
      ((208*I)/3)*Pi*G[{1, 0, 1, 1}, x] + (80*Pi^2*G[{1, 0, 1, 1}, x])/3 + 
      (388*G[{1, 1, 0, 0}, x])/3 - (144*I)*Pi*G[{1, 1, 0, 0}, x] - 
      (100*Pi^2*G[{1, 1, 0, 0}, x])/3 - (428*G[{1, 1, 0, 1}, x])/9 - 
      ((368*I)/3)*Pi*G[{1, 1, 0, 1}, x] + (148*Pi^2*G[{1, 1, 0, 1}, x])/3 - 
      (428*G[{1, 1, 1, 0}, x])/9 + ((328*I)/3)*Pi*G[{1, 1, 1, 0}, x] - 
      (4*Pi^2*G[{1, 1, 1, 0}, x])/3 + 14*G[{1, 1, 1, 1}, x] + 
      ((16*I)/3)*Pi*G[{1, 1, 1, 1}, x] + (8*I)*Pi*G[{1, 0, 0, 0, 1}, x] + 
      (48*I)*Pi*G[{1, 0, 0, 1, 0}, x] + 64*G[{1, 0, 0, 1, 1}, x] + 
      (32*I)*Pi*G[{1, 0, 0, 1, 1}, x] - (592*G[{1, 0, 1, 0, 0}, x])/3 - 
      (24*I)*Pi*G[{1, 0, 1, 0, 0}, x] - (160*G[{1, 0, 1, 0, 1}, x])/3 - 
      (48*I)*Pi*G[{1, 0, 1, 0, 1}, x] - (160*G[{1, 0, 1, 1, 0}, x])/3 - 
      (32*I)*Pi*G[{1, 0, 1, 1, 0}, x] - 16*G[{1, 0, 1, 1, 1}, x] - 
      (16*I)*Pi*G[{1, 0, 1, 1, 1}, x] - (448*G[{1, 1, 0, 0, 0}, x])/3 + 
      (48*I)*Pi*G[{1, 1, 0, 0, 0}, x] - 112*G[{1, 1, 0, 0, 1}, x] - 
      (224*I)*Pi*G[{1, 1, 0, 0, 1}, x] - 112*G[{1, 1, 0, 1, 0}, x] - 
      (48*I)*Pi*G[{1, 1, 0, 1, 0}, x] - (32*G[{1, 1, 0, 1, 1}, x])/3 - 
      (32*I)*Pi*G[{1, 1, 0, 1, 1}, x] + 104*G[{1, 1, 1, 0, 0}, x] + 
      (16*I)*Pi*G[{1, 1, 1, 0, 0}, x] + (16*G[{1, 1, 1, 0, 1}, x])/3 - 
      (8*I)*Pi*G[{1, 1, 1, 0, 1}, x] + (16*G[{1, 1, 1, 1, 0}, x])/3 + 
      8*G[{1, 0, 0, 0, 1, 1}, x] + 16*G[{1, 0, 0, 1, 0, 0}, x] + 
      32*G[{1, 0, 0, 1, 0, 1}, x] + 32*G[{1, 0, 0, 1, 1, 0}, x] - 
      56*G[{1, 0, 1, 0, 0, 0}, x] + 32*G[{1, 0, 1, 0, 0, 1}, x] + 
      32*G[{1, 0, 1, 0, 1, 0}, x] - 80*G[{1, 0, 1, 0, 1, 1}, x] - 
      16*G[{1, 0, 1, 1, 0, 0}, x] - 16*G[{1, 0, 1, 1, 0, 1}, x] - 
      16*G[{1, 0, 1, 1, 1, 0}, x] - 16*G[{1, 1, 0, 0, 0, 0}, x] + 
      64*G[{1, 1, 0, 0, 0, 1}, x] + 64*G[{1, 1, 0, 0, 1, 0}, x] - 
      288*G[{1, 1, 0, 0, 1, 1}, x] - 16*G[{1, 1, 0, 1, 0, 0}, x] - 
      32*G[{1, 1, 0, 1, 0, 1}, x] - 32*G[{1, 1, 0, 1, 1, 0}, x] + 
      24*G[{1, 1, 1, 0, 0, 0}, x] - 8*G[{1, 1, 1, 0, 0, 1}, x] - 
      8*G[{1, 1, 1, 0, 1, 0}, x] + 550*G[{1}, x]*Zeta[3] + 
      ((440*I)/3)*Pi*G[{1}, x]*Zeta[3] + (44*Pi^2*G[{1}, x]*Zeta[3])/3 - 
      (104*G[{1, 0}, x]*Zeta[3])/3 + (64*I)*Pi*G[{1, 0}, x]*Zeta[3] + 
      248*G[{1, 1}, x]*Zeta[3] - (96*I)*Pi*G[{1, 1}, x]*Zeta[3] + 
      72*G[{1, 0, 0}, x]*Zeta[3] + 176*G[{1, 0, 1}, x]*Zeta[3] + 
      136*G[{1, 1, 0}, x]*Zeta[3] + 8*G[{1, 1, 1}, x]*Zeta[3] + 
      432*G[{1}, x]*Zeta[5])) + COLOR[CF^3]*
   (FF[1/(s^2*(1 - x)^3)]*(-2*Pi^2*G[{0, 0}, x] + (6*I)*Pi*G[{0, 0, 0}, x] + 
      6*G[{0, 0, 0, 0}, x]) + FF[x/s^2]*((-73*Pi^2)/3 + (102*I)*Pi^3 + 
      (1397*Pi^4)/30 + 16*Pi^2*G[{0}, x] - (94*I)*Pi^3*G[{0}, x] + 
      16*Pi^2*G[{1}, x] + (46*I)*Pi^3*G[{1}, x] - (146*G[{0, 0}, x])/3 + 
      (204*I)*Pi*G[{0, 0}, x] + (164*Pi^2*G[{0, 0}, x])/3 + 
      (146*G[{0, 1}, x])/3 - (204*I)*Pi*G[{0, 1}, x] - 
      (164*Pi^2*G[{0, 1}, x])/3 + (146*G[{1, 0}, x])/3 - 
      (204*I)*Pi*G[{1, 0}, x] - (164*Pi^2*G[{1, 0}, x])/3 - 
      (146*G[{1, 1}, x])/3 + (204*I)*Pi*G[{1, 1}, x] + 
      (164*Pi^2*G[{1, 1}, x])/3 + 200*G[{0, 0, 0}, x] - 
      (548*I)*Pi*G[{0, 0, 0}, x] - 32*G[{0, 0, 1}, x] - 
      (372*I)*Pi*G[{0, 0, 1}, x] - 32*G[{0, 1, 0}, x] + 
      (468*I)*Pi*G[{0, 1, 0}, x] - 136*G[{0, 1, 1}, x] + 
      (452*I)*Pi*G[{0, 1, 1}, x] - 136*G[{1, 0, 0}, x] + 
      (452*I)*Pi*G[{1, 0, 0}, x] - 32*G[{1, 0, 1}, x] + 
      (468*I)*Pi*G[{1, 0, 1}, x] - 32*G[{1, 1, 0}, x] - 
      (372*I)*Pi*G[{1, 1, 0}, x] + 200*G[{1, 1, 1}, x] - 
      (548*I)*Pi*G[{1, 1, 1}, x] - 620*G[{0, 0, 0, 0}, x] + 
      72*G[{0, 0, 0, 1}, x] + 72*G[{0, 0, 1, 0}, x] - 
      444*G[{0, 0, 1, 1}, x] + 540*G[{0, 1, 0, 0}, x] - 
      72*G[{0, 1, 0, 1}, x] - 72*G[{0, 1, 1, 0}, x] + 
      524*G[{0, 1, 1, 1}, x] + 524*G[{1, 0, 0, 0}, x] - 
      72*G[{1, 0, 0, 1}, x] - 72*G[{1, 0, 1, 0}, x] + 
      540*G[{1, 0, 1, 1}, x] - 444*G[{1, 1, 0, 0}, x] + 
      72*G[{1, 1, 0, 1}, x] + 72*G[{1, 1, 1, 0}, x] - 
      620*G[{1, 1, 1, 1}, x] + 104*Zeta[3] + (856*I)*Pi*Zeta[3] + 
      372*G[{0}, x]*Zeta[3] - 468*G[{1}, x]*Zeta[3]) + 
    FF[s^(-2)]*((55*Pi^2)/12 + ((307*I)/6)*Pi^3 - (11729*Pi^4)/360 - 
      (502*G[{0}, x])/3 - (220*I)*Pi*G[{0}, x] - (139*Pi^2*G[{0}, x])/2 + 
      ((185*I)/6)*Pi^3*G[{0}, x] + (502*G[{1}, x])/3 + (220*I)*Pi*G[{1}, x] + 
      (59*Pi^2*G[{1}, x])/2 - ((65*I)/6)*Pi^3*G[{1}, x] - 
      (1049*G[{0, 0}, x])/6 + ((1387*I)/3)*Pi*G[{0, 0}, x] - 
      58*Pi^2*G[{0, 0}, x] - (55*G[{0, 1}, x])/6 + 
      ((1373*I)/3)*Pi*G[{0, 1}, x] + (218*Pi^2*G[{0, 1}, x])/3 - 
      (55*G[{1, 0}, x])/6 - ((1147*I)/3)*Pi*G[{1, 0}, x] + 
      32*Pi^2*G[{1, 0}, x] + (1159*G[{1, 1}, x])/6 - 
      ((1613*I)/3)*Pi*G[{1, 1}, x] - (140*Pi^2*G[{1, 1}, x])/3 + 
      (1639*G[{0, 0, 0}, x])/3 + (149*I)*Pi*G[{0, 0, 0}, x] - 
      63*G[{0, 0, 1}, x] + (553*I)*Pi*G[{0, 0, 1}, x] - 63*G[{0, 1, 0}, x] - 
      (145*I)*Pi*G[{0, 1, 0}, x] + (1499*G[{0, 1, 1}, x])/3 - 
      (557*I)*Pi*G[{0, 1, 1}, x] - (1639*G[{1, 0, 0}, x])/3 - 
      (109*I)*Pi*G[{1, 0, 0}, x] + 143*G[{1, 0, 1}, x] - 
      (593*I)*Pi*G[{1, 0, 1}, x] + 143*G[{1, 1, 0}, x] + 
      (105*I)*Pi*G[{1, 1, 0}, x] - (1979*G[{1, 1, 1}, x])/3 + 
      (597*I)*Pi*G[{1, 1, 1}, x] + 13*G[{0, 0, 0, 0}, x] + 
      136*G[{0, 0, 0, 1}, x] + 136*G[{0, 0, 1, 0}, x] + 
      417*G[{0, 0, 1, 1}, x] - 129*G[{0, 1, 0, 0}, x] - 
      16*G[{0, 1, 0, 1}, x] - 16*G[{0, 1, 1, 0}, x] - 
      541*G[{0, 1, 1, 1}, x] - 129*G[{1, 0, 0, 0}, x] + 
      20*G[{1, 0, 0, 1}, x] + 20*G[{1, 0, 1, 0}, x] - 
      613*G[{1, 0, 1, 1}, x] + 245*G[{1, 1, 0, 0}, x] - 
      140*G[{1, 1, 0, 1}, x] - 140*G[{1, 1, 1, 0}, x] + 
      737*G[{1, 1, 1, 1}, x] - (1070*Zeta[3])/3 - (734*I)*Pi*Zeta[3] - 
      189*G[{0}, x]*Zeta[3] + 229*G[{1}, x]*Zeta[3]) + 
    FF[1/(s^2*(1 - x)^2)]*(((541*I)/36)*Pi^3 - (82*Pi^4)/15 - 
      ((937*I)/216)*Pi^5 - (5263*Pi^6)/3780 + ((7369*I)/48)*Pi*G[{0}, x] - 
      (241*Pi^2*G[{0}, x])/36 + ((5575*I)/72)*Pi^3*G[{0}, x] + 
      (275*Pi^4*G[{0}, x])/72 + ((443*I)/240)*Pi^5*G[{0}, x] - 
      ((8*I)/3)*Pi^3*G[{1}, x] + (Pi^4*G[{1}, x])/5 + 
      (7369*G[{0, 0}, x])/48 - ((1403*I)/6)*Pi*G[{0, 0}, x] + 
      (1043*Pi^2*G[{0, 0}, x])/72 - ((449*I)/12)*Pi^3*G[{0, 0}, x] - 
      (8267*Pi^4*G[{0, 0}, x])/720 + ((275*I)/2)*Pi*G[{0, 1}, x] + 
      (7*Pi^2*G[{0, 1}, x])/3 - ((581*I)/18)*Pi^3*G[{0, 1}, x] + 
      (121*Pi^4*G[{0, 1}, x])/90 + ((142*I)/3)*Pi*G[{1, 0}, x] + 
      2*Pi^2*G[{1, 0}, x] - ((61*I)/18)*Pi^3*G[{1, 0}, x] - 
      (1150*G[{0, 0, 0}, x])/3 + ((388*I)/3)*Pi*G[{0, 0, 0}, x] + 
      (49*Pi^2*G[{0, 0, 0}, x])/3 + ((253*I)/6)*Pi^3*G[{0, 0, 0}, x] + 
      (275*G[{0, 0, 1}, x])/2 - ((353*I)/3)*Pi*G[{0, 0, 1}, x] - 
      (359*Pi^2*G[{0, 0, 1}, x])/18 + ((11*I)/3)*Pi^3*G[{0, 0, 1}, x] + 
      (275*G[{0, 1, 0}, x])/2 - ((261*I)/2)*Pi*G[{0, 1, 0}, x] - 
      (119*Pi^2*G[{0, 1, 0}, x])/18 + (I/6)*Pi^3*G[{0, 1, 0}, x] + 
      ((88*I)/3)*Pi*G[{0, 1, 1}, x] - (97*Pi^2*G[{0, 1, 1}, x])/3 + 
      (30*I)*Pi^3*G[{0, 1, 1}, x] + (142*G[{1, 0, 0}, x])/3 + 
      (6*I)*Pi*G[{1, 0, 0}, x] + (31*Pi^2*G[{1, 0, 0}, x])/18 - 
      (13*I)*Pi*G[{1, 0, 1}, x] + (8*Pi^2*G[{1, 0, 1}, x])/3 + 
      (3*I)*Pi*G[{1, 1, 0}, x] + 2*Pi^2*G[{1, 1, 0}, x] + 
      85*G[{0, 0, 0, 0}, x] - (119*I)*Pi*G[{0, 0, 0, 0}, x] - 
      (19*Pi^2*G[{0, 0, 0, 0}, x])/2 + (133*G[{0, 0, 0, 1}, x])/3 + 
      (231*I)*Pi*G[{0, 0, 0, 1}, x] + (58*Pi^2*G[{0, 0, 0, 1}, x])/3 + 
      (133*G[{0, 0, 1, 0}, x])/3 + ((314*I)/3)*Pi*G[{0, 0, 1, 0}, x] + 
      49*Pi^2*G[{0, 0, 1, 0}, x] - 153*G[{0, 0, 1, 1}, x] - 
      ((272*I)/3)*Pi*G[{0, 0, 1, 1}, x] - (35*Pi^2*G[{0, 0, 1, 1}, x])/3 - 
      (905*G[{0, 1, 0, 0}, x])/6 - ((19*I)/3)*Pi*G[{0, 1, 0, 0}, x] + 
      (197*Pi^2*G[{0, 1, 0, 0}, x])/6 + (88*G[{0, 1, 0, 1}, x])/3 - 
      (38*I)*Pi*G[{0, 1, 0, 1}, x] - (17*Pi^2*G[{0, 1, 0, 1}, x])/3 + 
      (88*G[{0, 1, 1, 0}, x])/3 + (49*I)*Pi*G[{0, 1, 1, 0}, x] - 
      34*Pi^2*G[{0, 1, 1, 0}, x] + ((28*I)/3)*Pi*G[{0, 1, 1, 1}, x] + 
      (14*Pi^2*G[{0, 1, 1, 1}, x])/3 + 16*G[{1, 0, 0, 0}, x] - 
      ((82*I)/3)*Pi*G[{1, 0, 0, 0}, x] - 13*G[{1, 0, 0, 1}, x] - 
      ((28*I)/3)*Pi*G[{1, 0, 0, 1}, x] - 13*G[{1, 0, 1, 0}, x] + 
      (4*I)*Pi*G[{1, 0, 1, 0}, x] - ((16*I)/3)*Pi*G[{1, 0, 1, 1}, x] + 
      3*G[{1, 1, 0, 0}, x] - (6*I)*Pi*G[{1, 1, 0, 0}, x] + 
      42*G[{0, 0, 0, 0, 0}, x] + (230*I)*Pi*G[{0, 0, 0, 0, 0}, x] - 
      122*G[{0, 0, 0, 0, 1}, x] + (132*I)*Pi*G[{0, 0, 0, 0, 1}, x] - 
      122*G[{0, 0, 0, 1, 0}, x] - (80*I)*Pi*G[{0, 0, 0, 1, 0}, x] + 
      323*G[{0, 0, 0, 1, 1}, x] - (238*I)*Pi*G[{0, 0, 0, 1, 1}, x] - 
      56*G[{0, 0, 1, 0, 0}, x] - (80*I)*Pi*G[{0, 0, 1, 0, 0}, x] + 
      (392*G[{0, 0, 1, 0, 1}, x])/3 - (222*I)*Pi*G[{0, 0, 1, 0, 1}, x] + 
      (392*G[{0, 0, 1, 1, 0}, x])/3 - (14*I)*Pi*G[{0, 0, 1, 1, 0}, x] - 
      (538*G[{0, 0, 1, 1, 1}, x])/3 + (360*I)*Pi*G[{0, 0, 1, 1, 1}, x] - 
      26*G[{0, 1, 0, 0, 0}, x] + (30*I)*Pi*G[{0, 1, 0, 0, 0}, x] + 
      (50*G[{0, 1, 0, 0, 1}, x])/3 - (100*I)*Pi*G[{0, 1, 0, 0, 1}, x] + 
      (50*G[{0, 1, 0, 1, 0}, x])/3 - (28*I)*Pi*G[{0, 1, 0, 1, 0}, x] - 
      (164*G[{0, 1, 0, 1, 1}, x])/3 + (86*I)*Pi*G[{0, 1, 0, 1, 1}, x] + 
      (119*G[{0, 1, 1, 0, 0}, x])/3 - (8*I)*Pi*G[{0, 1, 1, 0, 0}, x] + 
      (28*G[{0, 1, 1, 0, 1}, x])/3 + (16*I)*Pi*G[{0, 1, 1, 0, 1}, x] + 
      (28*G[{0, 1, 1, 1, 0}, x])/3 - (30*I)*Pi*G[{0, 1, 1, 1, 0}, x] + 
      (16*I)*Pi*G[{0, 1, 1, 1, 1}, x] - 42*G[{1, 0, 0, 0, 0}, x] + 
      (44*G[{1, 0, 0, 0, 1}, x])/3 + (44*G[{1, 0, 0, 1, 0}, x])/3 - 
      24*G[{1, 0, 0, 1, 1}, x] + (28*G[{1, 0, 1, 0, 0}, x])/3 - 
      (16*G[{1, 0, 1, 0, 1}, x])/3 - (16*G[{1, 0, 1, 1, 0}, x])/3 - 
      6*G[{1, 1, 0, 0, 0}, x] + 290*G[{0, 0, 0, 0, 0, 0}, x] - 
      60*G[{0, 0, 0, 0, 0, 1}, x] - 60*G[{0, 0, 0, 0, 1, 0}, x] + 
      192*G[{0, 0, 0, 0, 1, 1}, x] - 166*G[{0, 0, 0, 1, 0, 0}, x] + 
      86*G[{0, 0, 0, 1, 0, 1}, x] + 86*G[{0, 0, 0, 1, 1, 0}, x] - 
      324*G[{0, 0, 0, 1, 1, 1}, x] - 24*G[{0, 0, 1, 0, 0, 0}, x] - 
      56*G[{0, 0, 1, 0, 0, 1}, x] - 56*G[{0, 0, 1, 0, 1, 0}, x] - 
      166*G[{0, 0, 1, 0, 1, 1}, x] + 110*G[{0, 0, 1, 1, 0, 0}, x] - 
      124*G[{0, 0, 1, 1, 0, 1}, x] - 124*G[{0, 0, 1, 1, 1, 0}, x] + 
      484*G[{0, 0, 1, 1, 1, 1}, x] + 138*G[{0, 1, 0, 0, 0, 0}, x] - 
      108*G[{0, 1, 0, 0, 0, 1}, x] - 108*G[{0, 1, 0, 0, 1, 0}, x] + 
      8*G[{0, 1, 0, 0, 1, 1}, x] - 38*G[{0, 1, 0, 1, 0, 0}, x] + 
      10*G[{0, 1, 0, 1, 0, 1}, x] + 10*G[{0, 1, 0, 1, 1, 0}, x] + 
      76*G[{0, 1, 0, 1, 1, 1}, x] - 100*G[{0, 1, 1, 0, 0, 0}, x] + 
      92*G[{0, 1, 1, 0, 0, 1}, x] + 92*G[{0, 1, 1, 0, 1, 0}, x] - 
      76*G[{0, 1, 1, 0, 1, 1}, x] - 46*G[{0, 1, 1, 1, 0, 0}, x] + 
      16*G[{0, 1, 1, 1, 0, 1}, x] + 16*G[{0, 1, 1, 1, 1, 0}, x] - 
      (541*Zeta[3])/6 + (91*I)*Pi*Zeta[3] + (92*Pi^2*Zeta[3])/3 - 
      ((119*I)/3)*Pi^3*Zeta[3] + (911*G[{0}, x]*Zeta[3])/3 - 
      (20*I)*Pi*G[{0}, x]*Zeta[3] + (83*Pi^2*G[{0}, x]*Zeta[3])/3 + 
      16*G[{1}, x]*Zeta[3] - (18*I)*Pi*G[{1}, x]*Zeta[3] - 
      136*G[{0, 0}, x]*Zeta[3] - (22*I)*Pi*G[{0, 0}, x]*Zeta[3] + 
      40*G[{0, 1}, x]*Zeta[3] - (94*I)*Pi*G[{0, 1}, x]*Zeta[3] - 
      (14*G[{1, 0}, x]*Zeta[3])/3 + 118*G[{0, 0, 1}, x]*Zeta[3] - 
      64*G[{0, 1, 0}, x]*Zeta[3] + 88*G[{0, 1, 1}, x]*Zeta[3] + 
      118*Zeta[3]^2 + (697*Zeta[5])/6 - (5*I)*Pi*Zeta[5] + 
      228*G[{0}, x]*Zeta[5]) + FF[1/(s^2*x^3)]*(((-6337*I)/24)*Pi*G[{1}, x] + 
      (277*Pi^2*G[{1}, x])/18 - ((1771*I)/12)*Pi^3*G[{1}, x] - 
      (201*Pi^4*G[{1}, x])/20 + ((797*I)/120)*Pi^5*G[{1}, x] - 
      ((254*I)/3)*Pi*G[{0, 1}, x] + ((7*I)/3)*Pi^3*G[{0, 1}, x] - 
      (301*I)*Pi*G[{1, 0}, x] - (2*Pi^2*G[{1, 0}, x])/3 + 
      ((320*I)/9)*Pi^3*G[{1, 0}, x] + (35*Pi^4*G[{1, 0}, x])/2 - 
      (6337*G[{1, 1}, x])/24 + ((1451*I)/3)*Pi*G[{1, 1}, x] - 
      (23*Pi^2*G[{1, 1}, x])/36 + ((2105*I)/18)*Pi^3*G[{1, 1}, x] + 
      (1687*Pi^4*G[{1, 1}, x])/360 - (6*I)*Pi*G[{0, 0, 1}, x] - 
      4*Pi^2*G[{0, 0, 1}, x] + (26*I)*Pi*G[{0, 1, 0}, x] - 
      (16*Pi^2*G[{0, 1, 0}, x])/3 - (254*G[{0, 1, 1}, x])/3 - 
      (24*I)*Pi*G[{0, 1, 1}, x] - (31*Pi^2*G[{0, 1, 1}, x])/9 - 
      ((200*I)/3)*Pi*G[{1, 0, 0}, x] + (194*Pi^2*G[{1, 0, 0}, x])/3 - 
      ((134*I)/3)*Pi^3*G[{1, 0, 0}, x] - 301*G[{1, 0, 1}, x] + 
      (269*I)*Pi*G[{1, 0, 1}, x] + (119*Pi^2*G[{1, 0, 1}, x])/9 - 
      ((73*I)/3)*Pi^3*G[{1, 0, 1}, x] - 301*G[{1, 1, 0}, x] + 
      ((622*I)/3)*Pi*G[{1, 1, 0}, x] + (359*Pi^2*G[{1, 1, 0}, x])/9 - 
      ((230*I)/3)*Pi^3*G[{1, 1, 0}, x] + (2408*G[{1, 1, 1}, x])/3 - 
      ((1154*I)/3)*Pi*G[{1, 1, 1}, x] - (98*Pi^2*G[{1, 1, 1}, x])/3 - 
      ((41*I)/3)*Pi^3*G[{1, 1, 1}, x] - 6*G[{0, 0, 1, 1}, x] + 
      (12*I)*Pi*G[{0, 0, 1, 1}, x] + ((32*I)/3)*Pi*G[{0, 1, 0, 0}, x] + 
      26*G[{0, 1, 0, 1}, x] - (8*I)*Pi*G[{0, 1, 0, 1}, x] + 
      26*G[{0, 1, 1, 0}, x] + ((56*I)/3)*Pi*G[{0, 1, 1, 0}, x] - 
      44*G[{0, 1, 1, 1}, x] + ((164*I)/3)*Pi*G[{0, 1, 1, 1}, x] - 
      ((56*I)/3)*Pi*G[{1, 0, 0, 0}, x] - (28*Pi^2*G[{1, 0, 0, 0}, x])/3 - 
      (200*G[{1, 0, 0, 1}, x])/3 - (98*I)*Pi*G[{1, 0, 0, 1}, x] + 
      68*Pi^2*G[{1, 0, 0, 1}, x] - (200*G[{1, 0, 1, 0}, x])/3 + 
      (76*I)*Pi*G[{1, 0, 1, 0}, x] + (34*Pi^2*G[{1, 0, 1, 0}, x])/3 + 
      (953*G[{1, 0, 1, 1}, x])/3 + ((38*I)/3)*Pi*G[{1, 0, 1, 1}, x] - 
      (197*Pi^2*G[{1, 0, 1, 1}, x])/3 + 242*G[{1, 1, 0, 0}, x] + 
      ((544*I)/3)*Pi*G[{1, 1, 0, 0}, x] + (70*Pi^2*G[{1, 1, 0, 0}, x])/3 - 
      (158*G[{1, 1, 0, 1}, x])/3 - ((628*I)/3)*Pi*G[{1, 1, 0, 1}, x] - 
      98*Pi^2*G[{1, 1, 0, 1}, x] - (158*G[{1, 1, 1, 0}, x])/3 - 
      (462*I)*Pi*G[{1, 1, 1, 0}, x] - (116*Pi^2*G[{1, 1, 1, 0}, x])/3 - 
      332*G[{1, 1, 1, 1}, x] + (238*I)*Pi*G[{1, 1, 1, 1}, x] + 
      19*Pi^2*G[{1, 1, 1, 1}, x] + 12*G[{0, 0, 1, 1, 1}, x] + 
      (32*G[{0, 1, 0, 0, 1}, x])/3 + (32*G[{0, 1, 0, 1, 0}, x])/3 - 
      (56*G[{0, 1, 0, 1, 1}, x])/3 + 48*G[{0, 1, 1, 0, 0}, x] - 
      (88*G[{0, 1, 1, 0, 1}, x])/3 - (88*G[{0, 1, 1, 1, 0}, x])/3 + 
      84*G[{0, 1, 1, 1, 1}, x] - (32*I)*Pi*G[{1, 0, 0, 0, 0}, x] - 
      (56*G[{1, 0, 0, 0, 1}, x])/3 + (60*I)*Pi*G[{1, 0, 0, 0, 1}, x] - 
      (56*G[{1, 0, 0, 1, 0}, x])/3 - (32*I)*Pi*G[{1, 0, 0, 1, 0}, x] - 
      (238*G[{1, 0, 0, 1, 1}, x])/3 + (16*I)*Pi*G[{1, 0, 0, 1, 1}, x] + 
      (328*G[{1, 0, 1, 0, 0}, x])/3 - (172*I)*Pi*G[{1, 0, 1, 0, 0}, x] - 
      (100*G[{1, 0, 1, 0, 1}, x])/3 + (56*I)*Pi*G[{1, 0, 1, 0, 1}, x] - 
      (100*G[{1, 0, 1, 1, 0}, x])/3 + (200*I)*Pi*G[{1, 0, 1, 1, 0}, x] + 
      52*G[{1, 0, 1, 1, 1}, x] - (60*I)*Pi*G[{1, 0, 1, 1, 1}, x] + 
      (1076*G[{1, 1, 0, 0, 0}, x])/3 - (720*I)*Pi*G[{1, 1, 0, 0, 0}, x] - 
      (784*G[{1, 1, 0, 0, 1}, x])/3 + (28*I)*Pi*G[{1, 1, 0, 0, 1}, x] - 
      (784*G[{1, 1, 0, 1, 0}, x])/3 + (444*I)*Pi*G[{1, 1, 0, 1, 0}, x] + 
      112*G[{1, 1, 0, 1, 1}, x] + (160*I)*Pi*G[{1, 1, 0, 1, 1}, x] - 
      646*G[{1, 1, 1, 0, 0}, x] + (476*I)*Pi*G[{1, 1, 1, 0, 0}, x] + 
      244*G[{1, 1, 1, 0, 1}, x] + (160*I)*Pi*G[{1, 1, 1, 0, 1}, x] + 
      244*G[{1, 1, 1, 1, 0}, x] - (264*I)*Pi*G[{1, 1, 1, 1, 0}, x] - 
      84*G[{1, 1, 1, 1, 1}, x] - (460*I)*Pi*G[{1, 1, 1, 1, 1}, x] - 
      32*G[{1, 0, 0, 0, 0, 1}, x] - 32*G[{1, 0, 0, 0, 1, 0}, x] + 
      92*G[{1, 0, 0, 0, 1, 1}, x] + 152*G[{1, 0, 0, 1, 0, 0}, x] - 
      184*G[{1, 0, 0, 1, 0, 1}, x] - 184*G[{1, 0, 0, 1, 1, 0}, x] + 
      200*G[{1, 0, 0, 1, 1, 1}, x] - 152*G[{1, 0, 1, 0, 0, 0}, x] - 
      20*G[{1, 0, 1, 0, 0, 1}, x] - 20*G[{1, 0, 1, 0, 1, 0}, x] + 
      76*G[{1, 0, 1, 0, 1, 1}, x] - 16*G[{1, 0, 1, 1, 0, 0}, x] + 
      216*G[{1, 0, 1, 1, 0, 1}, x] + 216*G[{1, 0, 1, 1, 1, 0}, x] - 
      276*G[{1, 0, 1, 1, 1, 1}, x] - 968*G[{1, 1, 0, 0, 0, 0}, x] + 
      248*G[{1, 1, 0, 0, 0, 1}, x] + 248*G[{1, 1, 0, 0, 1, 0}, x] - 
      220*G[{1, 1, 0, 0, 1, 1}, x] + 332*G[{1, 1, 0, 1, 0, 0}, x] + 
      112*G[{1, 1, 0, 1, 0, 1}, x] + 112*G[{1, 1, 0, 1, 1, 0}, x] + 
      48*G[{1, 1, 0, 1, 1, 1}, x] + 648*G[{1, 1, 1, 0, 0, 0}, x] - 
      172*G[{1, 1, 1, 0, 0, 1}, x] - 172*G[{1, 1, 1, 0, 1, 0}, x] + 
      332*G[{1, 1, 1, 0, 1, 1}, x] - 384*G[{1, 1, 1, 1, 0, 0}, x] + 
      120*G[{1, 1, 1, 1, 0, 1}, x] + 120*G[{1, 1, 1, 1, 1, 0}, x] - 
      580*G[{1, 1, 1, 1, 1, 1}, x] - 669*G[{1}, x]*Zeta[3] + 
      (2*I)*Pi*G[{1}, x]*Zeta[3] - (235*Pi^2*G[{1}, x]*Zeta[3])/3 + 
      36*G[{0, 1}, x]*Zeta[3] + 94*G[{1, 0}, x]*Zeta[3] + 
      (36*I)*Pi*G[{1, 0}, x]*Zeta[3] + (58*G[{1, 1}, x]*Zeta[3])/3 + 
      (84*I)*Pi*G[{1, 1}, x]*Zeta[3] - 268*G[{1, 0, 0}, x]*Zeta[3] + 
      272*G[{1, 0, 1}, x]*Zeta[3] + 180*G[{1, 1, 0}, x]*Zeta[3] - 
      424*G[{1, 1, 1}, x]*Zeta[3] - 572*G[{1}, x]*Zeta[5]) + 
    FF[1/(s^2*x)]*(-493/96 - ((1165*I)/16)*Pi + (1065*Pi^2)/64 + 
      ((4597*I)/72)*Pi^3 + (25321*Pi^4)/1440 - ((31*I)/240)*Pi^5 + 
      (105569*Pi^6)/544320 - (583*G[{0}, x])/32 - ((2979*I)/16)*Pi*
       G[{0}, x] - (1331*Pi^2*G[{0}, x])/144 - ((911*I)/18)*Pi^3*G[{0}, x] - 
      (617*Pi^4*G[{0}, x])/160 + ((323*I)/720)*Pi^5*G[{0}, x] - 
      (495*G[{1}, x])/8 - ((995*I)/4)*Pi*G[{1}, x] - 
      (2233*Pi^2*G[{1}, x])/36 - ((785*I)/36)*Pi^3*G[{1}, x] - 
      (317*Pi^4*G[{1}, x])/36 - (I/12)*Pi^5*G[{1}, x] - 
      (3403*G[{0, 0}, x])/16 + ((971*I)/6)*Pi*G[{0, 0}, x] + 
      (407*Pi^2*G[{0, 0}, x])/24 - ((23*I)/3)*Pi^3*G[{0, 0}, x] + 
      (91*Pi^4*G[{0, 0}, x])/80 - (7*G[{0, 1}, x])/2 - 
      (211*I)*Pi*G[{0, 1}, x] + (1097*Pi^2*G[{0, 1}, x])/36 - 
      ((26*I)/3)*Pi^3*G[{0, 1}, x] + (61*Pi^4*G[{0, 1}, x])/45 - 
      (7*G[{1, 0}, x])/2 - ((2609*I)/12)*Pi*G[{1, 0}, x] - 
      (2323*Pi^2*G[{1, 0}, x])/36 + ((473*I)/36)*Pi^3*G[{1, 0}, x] + 
      (139*Pi^4*G[{1, 0}, x])/180 - (885*G[{1, 1}, x])/4 + 
      ((1379*I)/6)*Pi*G[{1, 1}, x] - (1021*Pi^2*G[{1, 1}, x])/36 + 
      ((941*I)/18)*Pi^3*G[{1, 1}, x] + (293*Pi^4*G[{1, 1}, x])/180 + 
      (2105*G[{0, 0, 0}, x])/6 - ((1987*I)/6)*Pi*G[{0, 0, 0}, x] - 
      (241*Pi^2*G[{0, 0, 0}, x])/12 - ((3*I)/2)*Pi^3*G[{0, 0, 0}, x] - 
      213*G[{0, 0, 1}, x] + (273*I)*Pi*G[{0, 0, 1}, x] - 
      (3*Pi^2*G[{0, 0, 1}, x])/2 - ((7*I)/3)*Pi^3*G[{0, 0, 1}, x] - 
      213*G[{0, 1, 0}, x] + (228*I)*Pi*G[{0, 1, 0}, x] + 
      33*Pi^2*G[{0, 1, 0}, x] - ((25*I)/6)*Pi^3*G[{0, 1, 0}, x] + 
      5*G[{0, 1, 1}, x] - ((1301*I)/6)*Pi*G[{0, 1, 1}, x] - 
      (389*Pi^2*G[{0, 1, 1}, x])/18 - ((22*I)/3)*Pi^3*G[{0, 1, 1}, x] - 
      (1989*G[{1, 0, 0}, x])/4 + (157*I)*Pi*G[{1, 0, 0}, x] + 
      (145*Pi^2*G[{1, 0, 0}, x])/4 - ((7*I)/3)*Pi^3*G[{1, 0, 0}, x] + 
      (1697*G[{1, 0, 1}, x])/6 + ((47*I)/3)*Pi*G[{1, 0, 1}, x] + 
      (23*Pi^2*G[{1, 0, 1}, x])/9 - I*Pi^3*G[{1, 0, 1}, x] + 
      (1697*G[{1, 1, 0}, x])/6 - ((391*I)/3)*Pi*G[{1, 1, 0}, x] - 
      (23*Pi^2*G[{1, 1, 0}, x])/18 - ((8*I)/3)*Pi^3*G[{1, 1, 0}, x] - 
      (79*G[{1, 1, 1}, x])/2 - ((119*I)/6)*Pi*G[{1, 1, 1}, x] - 
      Pi^2*G[{1, 1, 1}, x] - I*Pi^3*G[{1, 1, 1}, x] - 
      445*G[{0, 0, 0, 0}, x] + (22*I)*Pi*G[{0, 0, 0, 0}, x] + 
      (17*Pi^2*G[{0, 0, 0, 0}, x])/2 + (382*G[{0, 0, 0, 1}, x])/3 + 
      (114*I)*Pi*G[{0, 0, 0, 1}, x] + (16*Pi^2*G[{0, 0, 0, 1}, x])/3 + 
      (382*G[{0, 0, 1, 0}, x])/3 + (46*I)*Pi*G[{0, 0, 1, 0}, x] - 
      (20*Pi^2*G[{0, 0, 1, 0}, x])/3 + (437*G[{0, 0, 1, 1}, x])/3 - 
      (101*I)*Pi*G[{0, 0, 1, 1}, x] + (13*Pi^2*G[{0, 0, 1, 1}, x])/3 + 
      (1097*G[{0, 1, 0, 0}, x])/6 + ((41*I)/3)*Pi*G[{0, 1, 0, 0}, x] - 
      (11*Pi^2*G[{0, 1, 0, 0}, x])/2 + (271*G[{0, 1, 0, 1}, x])/6 - 
      (125*I)*Pi*G[{0, 1, 0, 1}, x] - (4*Pi^2*G[{0, 1, 0, 1}, x])/3 + 
      (271*G[{0, 1, 1, 0}, x])/6 - ((7*I)/3)*Pi*G[{0, 1, 1, 0}, x] - 
      (10*Pi^2*G[{0, 1, 1, 0}, x])/3 - 211*G[{0, 1, 1, 1}, x] + 
      ((860*I)/3)*Pi*G[{0, 1, 1, 1}, x] - 2*Pi^2*G[{0, 1, 1, 1}, x] + 
      (215*G[{1, 0, 0, 0}, x])/3 - ((185*I)/3)*Pi*G[{1, 0, 0, 0}, x] - 
      (4*Pi^2*G[{1, 0, 0, 0}, x])/3 + (305*G[{1, 0, 0, 1}, x])/6 - 
      (41*I)*Pi*G[{1, 0, 0, 1}, x] - (4*Pi^2*G[{1, 0, 0, 1}, x])/3 + 
      (305*G[{1, 0, 1, 0}, x])/6 - (16*I)*Pi*G[{1, 0, 1, 0}, x] + 
      3*Pi^2*G[{1, 0, 1, 0}, x] - (337*G[{1, 0, 1, 1}, x])/6 - 
      ((169*I)/3)*Pi*G[{1, 0, 1, 1}, x] - (14*Pi^2*G[{1, 0, 1, 1}, x])/3 - 
      46*G[{1, 1, 0, 0}, x] - ((14*I)/3)*Pi*G[{1, 1, 0, 0}, x] + 
      (20*Pi^2*G[{1, 1, 0, 0}, x])/3 - (316*G[{1, 1, 0, 1}, x])/3 - 
      ((508*I)/3)*Pi*G[{1, 1, 0, 1}, x] - (23*Pi^2*G[{1, 1, 0, 1}, x])/3 - 
      (316*G[{1, 1, 1, 0}, x])/3 - (100*I)*Pi*G[{1, 1, 1, 0}, x] - 
      (10*Pi^2*G[{1, 1, 1, 0}, x])/3 + (183*G[{1, 1, 1, 1}, x])/2 + 
      (186*I)*Pi*G[{1, 1, 1, 1}, x] + 5*Pi^2*G[{1, 1, 1, 1}, x] + 
      45*G[{0, 0, 0, 0, 0}, x] - (30*I)*Pi*G[{0, 0, 0, 0, 0}, x] - 
      32*G[{0, 0, 0, 0, 1}, x] - (16*I)*Pi*G[{0, 0, 0, 0, 1}, x] - 
      32*G[{0, 0, 0, 1, 0}, x] + (6*I)*Pi*G[{0, 0, 0, 1, 0}, x] + 
      146*G[{0, 0, 0, 1, 1}, x] - (8*I)*Pi*G[{0, 0, 0, 1, 1}, x] - 
      13*G[{0, 0, 1, 0, 0}, x] - (4*I)*Pi*G[{0, 0, 1, 0, 0}, x] + 
      59*G[{0, 0, 1, 0, 1}, x] + (20*I)*Pi*G[{0, 0, 1, 0, 1}, x] + 
      59*G[{0, 0, 1, 1, 0}, x] + (16*I)*Pi*G[{0, 0, 1, 1, 0}, x] - 
      166*G[{0, 0, 1, 1, 1}, x] - (60*I)*Pi*G[{0, 0, 1, 1, 1}, x] + 
      22*G[{0, 1, 0, 0, 0}, x] - (6*I)*Pi*G[{0, 1, 0, 0, 0}, x] - 
      (16*G[{0, 1, 0, 0, 1}, x])/3 + (8*I)*Pi*G[{0, 1, 0, 0, 1}, x] - 
      (16*G[{0, 1, 0, 1, 0}, x])/3 + (2*I)*Pi*G[{0, 1, 0, 1, 0}, x] - 
      (359*G[{0, 1, 0, 1, 1}, x])/3 + (4*I)*Pi*G[{0, 1, 0, 1, 1}, x] + 
      185*G[{0, 1, 1, 0, 0}, x] - (4*I)*Pi*G[{0, 1, 1, 0, 0}, x] - 
      (562*G[{0, 1, 1, 0, 1}, x])/3 + (28*I)*Pi*G[{0, 1, 1, 0, 1}, x] - 
      (562*G[{0, 1, 1, 1, 0}, x])/3 + (20*I)*Pi*G[{0, 1, 1, 1, 0}, x] + 
      474*G[{0, 1, 1, 1, 1}, x] - (16*I)*Pi*G[{0, 1, 1, 1, 1}, x] - 
      125*G[{1, 0, 0, 0, 0}, x] + (190*G[{1, 0, 0, 0, 1}, x])/3 + 
      (14*I)*Pi*G[{1, 0, 0, 0, 1}, x] + (190*G[{1, 0, 0, 1, 0}, x])/3 - 
      (4*I)*Pi*G[{1, 0, 0, 1, 0}, x] - (313*G[{1, 0, 0, 1, 1}, x])/3 + 
      (12*I)*Pi*G[{1, 0, 0, 1, 1}, x] + (31*G[{1, 0, 1, 0, 0}, x])/3 - 
      (18*I)*Pi*G[{1, 0, 1, 0, 0}, x] - (79*G[{1, 0, 1, 0, 1}, x])/3 - 
      (2*I)*Pi*G[{1, 0, 1, 0, 1}, x] - (79*G[{1, 0, 1, 1, 0}, x])/3 + 
      (16*I)*Pi*G[{1, 0, 1, 1, 0}, x] - 30*G[{1, 0, 1, 1, 1}, x] + 
      (92*G[{1, 1, 0, 0, 0}, x])/3 - (36*I)*Pi*G[{1, 1, 0, 0, 0}, x] - 
      (106*G[{1, 1, 0, 0, 1}, x])/3 - (10*I)*Pi*G[{1, 1, 0, 0, 1}, x] - 
      (106*G[{1, 1, 0, 1, 0}, x])/3 + (26*I)*Pi*G[{1, 1, 0, 1, 0}, x] - 
      128*G[{1, 1, 0, 1, 1}, x] + (36*I)*Pi*G[{1, 1, 0, 1, 1}, x] - 
      184*G[{1, 1, 1, 0, 0}, x] + (54*I)*Pi*G[{1, 1, 1, 0, 0}, x] + 
      90*G[{1, 1, 1, 0, 1}, x] + (34*I)*Pi*G[{1, 1, 1, 0, 1}, x] + 
      90*G[{1, 1, 1, 1, 0}, x] - (28*I)*Pi*G[{1, 1, 1, 1, 0}, x] + 
      90*G[{1, 1, 1, 1, 1}, x] - (64*I)*Pi*G[{1, 1, 1, 1, 1}, x] - 
      30*G[{0, 0, 0, 0, 0, 0}, x] - 16*G[{0, 0, 0, 0, 1, 1}, x] + 
      6*G[{0, 0, 0, 1, 0, 0}, x] - 8*G[{0, 0, 0, 1, 1, 1}, x] - 
      4*G[{0, 0, 1, 0, 0, 1}, x] - 4*G[{0, 0, 1, 0, 1, 0}, x] + 
      24*G[{0, 0, 1, 0, 1, 1}, x] - 24*G[{0, 0, 1, 1, 0, 0}, x] + 
      40*G[{0, 0, 1, 1, 0, 1}, x] + 40*G[{0, 0, 1, 1, 1, 0}, x] - 
      100*G[{0, 0, 1, 1, 1, 1}, x] - 14*G[{0, 1, 0, 0, 0, 0}, x] + 
      8*G[{0, 1, 0, 0, 0, 1}, x] + 8*G[{0, 1, 0, 0, 1, 0}, x] + 
      6*G[{0, 1, 0, 1, 0, 0}, x] - 4*G[{0, 1, 0, 1, 0, 1}, x] - 
      4*G[{0, 1, 0, 1, 1, 0}, x] + 8*G[{0, 1, 0, 1, 1, 1}, x] - 
      20*G[{0, 1, 1, 0, 0, 0}, x] + 16*G[{0, 1, 1, 0, 0, 1}, x] + 
      16*G[{0, 1, 1, 0, 1, 0}, x] + 12*G[{0, 1, 1, 0, 1, 1}, x] + 
      36*G[{0, 1, 1, 1, 0, 0}, x] - 16*G[{0, 1, 1, 1, 0, 1}, x] - 
      16*G[{0, 1, 1, 1, 1, 0}, x] + 14*G[{1, 0, 0, 0, 1, 1}, x] + 
      8*G[{1, 0, 0, 1, 0, 0}, x] - 12*G[{1, 0, 0, 1, 0, 1}, x] - 
      12*G[{1, 0, 0, 1, 1, 0}, x] + 24*G[{1, 0, 0, 1, 1, 1}, x] - 
      12*G[{1, 0, 1, 0, 0, 0}, x] - 6*G[{1, 0, 1, 0, 0, 1}, x] - 
      6*G[{1, 0, 1, 0, 1, 0}, x] + 4*G[{1, 0, 1, 0, 1, 1}, x] - 
      4*G[{1, 0, 1, 1, 0, 0}, x] + 20*G[{1, 0, 1, 1, 0, 1}, x] + 
      20*G[{1, 0, 1, 1, 1, 0}, x] - 20*G[{1, 0, 1, 1, 1, 1}, x] - 
      24*G[{1, 1, 0, 0, 0, 0}, x] - 12*G[{1, 1, 0, 0, 0, 1}, x] - 
      12*G[{1, 1, 0, 0, 1, 0}, x] + 2*G[{1, 1, 0, 0, 1, 1}, x] + 
      14*G[{1, 1, 0, 1, 0, 0}, x] + 12*G[{1, 1, 0, 1, 0, 1}, x] + 
      12*G[{1, 1, 0, 1, 1, 0}, x] + 24*G[{1, 1, 0, 1, 1, 1}, x] + 
      76*G[{1, 1, 1, 0, 0, 0}, x] - 22*G[{1, 1, 1, 0, 0, 1}, x] - 
      22*G[{1, 1, 1, 0, 1, 0}, x] + 56*G[{1, 1, 1, 0, 1, 1}, x] - 
      40*G[{1, 1, 1, 1, 0, 0}, x] + 12*G[{1, 1, 1, 1, 0, 1}, x] + 
      12*G[{1, 1, 1, 1, 1, 0}, x] - 76*G[{1, 1, 1, 1, 1, 1}, x] + 
      (1043*Zeta[3])/3 + ((609*I)/2)*Pi*Zeta[3] + (131*Pi^2*Zeta[3])/4 + 
      ((65*I)/3)*Pi^3*Zeta[3] + (367*G[{0}, x]*Zeta[3])/2 + 
      (12*I)*Pi*G[{0}, x]*Zeta[3] + (7*Pi^2*G[{0}, x]*Zeta[3])/3 - 
      (1142*G[{1}, x]*Zeta[3])/3 - (258*I)*Pi*G[{1}, x]*Zeta[3] - 
      14*Pi^2*G[{1}, x]*Zeta[3] - 19*G[{0, 0}, x]*Zeta[3] - 
      (20*I)*Pi*G[{0, 0}, x]*Zeta[3] + 29*G[{0, 1}, x]*Zeta[3] + 
      (24*I)*Pi*G[{0, 1}, x]*Zeta[3] - 47*G[{1, 0}, x]*Zeta[3] - 
      (2*I)*Pi*G[{1, 0}, x]*Zeta[3] + (748*G[{1, 1}, x]*Zeta[3])/3 + 
      (70*I)*Pi*G[{1, 1}, x]*Zeta[3] - 12*G[{0, 0, 0}, x]*Zeta[3] - 
      20*G[{0, 0, 1}, x]*Zeta[3] + 4*G[{0, 1, 0}, x]*Zeta[3] - 
      44*G[{0, 1, 1}, x]*Zeta[3] - 22*G[{1, 0, 0}, x]*Zeta[3] + 
      42*G[{1, 0, 1}, x]*Zeta[3] + 26*G[{1, 1, 0}, x]*Zeta[3] - 
      50*G[{1, 1, 1}, x]*Zeta[3] - 4*Zeta[3]^2 + 174*Zeta[5] - 
      (68*I)*Pi*Zeta[5] + 22*G[{0}, x]*Zeta[5] - 97*G[{1}, x]*Zeta[5]) + 
    FF[1/(s^2*(1 - x))]*(7255/96 + ((1347*I)/16)*Pi - (9781*Pi^2)/192 + 
      ((4537*I)/36)*Pi^3 + (3947*Pi^4)/480 + ((8027*I)/2160)*Pi^5 + 
      (29149*Pi^6)/108864 + (1347*G[{0}, x])/16 - ((965*I)/12)*Pi*G[{0}, x] - 
      (393*Pi^2*G[{0}, x])/8 - ((727*I)/18)*Pi^3*G[{0}, x] - 
      (7919*Pi^4*G[{0}, x])/720 - ((73*I)/180)*Pi^5*G[{0}, x] - 
      (1001*G[{1}, x])/32 + ((3575*I)/48)*Pi*G[{1}, x] + 
      (651*Pi^2*G[{1}, x])/16 - ((1441*I)/36)*Pi^3*G[{1}, x] + 
      (2797*Pi^4*G[{1}, x])/1440 + ((43*I)/80)*Pi^5*G[{1}, x] - 
      (2359*G[{0, 0}, x])/12 + ((1265*I)/6)*Pi*G[{0, 0}, x] + 
      (1667*Pi^2*G[{0, 0}, x])/36 + ((112*I)/3)*Pi^3*G[{0, 0}, x] + 
      (67*Pi^4*G[{0, 0}, x])/18 + (571*G[{0, 1}, x])/6 - 
      ((415*I)/12)*Pi*G[{0, 1}, x] - (319*Pi^2*G[{0, 1}, x])/36 - 
      ((223*I)/36)*Pi^3*G[{0, 1}, x] + (3*Pi^4*G[{0, 1}, x])/5 + 
      (571*G[{1, 0}, x])/6 - ((1615*I)/6)*Pi*G[{1, 0}, x] + 
      (53*Pi^2*G[{1, 0}, x])/36 - ((229*I)/18)*Pi^3*G[{1, 0}, x] + 
      (131*Pi^4*G[{1, 0}, x])/90 - (43*G[{1, 1}, x])/16 + 
      ((349*I)/6)*Pi*G[{1, 1}, x] - (331*Pi^2*G[{1, 1}, x])/8 + 
      ((81*I)/2)*Pi^3*G[{1, 1}, x] - (17*Pi^4*G[{1, 1}, x])/16 + 
      (237*G[{0, 0, 0}, x])/2 - ((1739*I)/6)*Pi*G[{0, 0, 0}, x] - 
      (65*Pi^2*G[{0, 0, 0}, x])/2 - ((34*I)/3)*Pi^3*G[{0, 0, 0}, x] + 
      (419*G[{0, 0, 1}, x])/6 + ((749*I)/3)*Pi*G[{0, 0, 1}, x] + 
      (823*Pi^2*G[{0, 0, 1}, x])/18 + ((10*I)/3)*Pi^3*G[{0, 0, 1}, x] + 
      (419*G[{0, 1, 0}, x])/6 + ((596*I)/3)*Pi*G[{0, 1, 0}, x] + 
      (518*Pi^2*G[{0, 1, 0}, x])/9 + (2*I)*Pi^3*G[{0, 1, 0}, x] - 
      (1145*G[{0, 1, 1}, x])/12 - (148*I)*Pi*G[{0, 1, 1}, x] - 
      (105*Pi^2*G[{0, 1, 1}, x])/4 - ((16*I)/3)*Pi^3*G[{0, 1, 1}, x] - 
      (1757*G[{1, 0, 0}, x])/6 + ((529*I)/6)*Pi*G[{1, 0, 0}, x] + 
      (368*Pi^2*G[{1, 0, 0}, x])/9 - ((26*I)/3)*Pi^3*G[{1, 0, 0}, x] + 
      (98*G[{1, 0, 1}, x])/3 - (55*I)*Pi*G[{1, 0, 1}, x] - 
      22*Pi^2*G[{1, 0, 1}, x] - ((31*I)/6)*Pi^3*G[{1, 0, 1}, x] + 
      (98*G[{1, 1, 0}, x])/3 - (67*I)*Pi*G[{1, 1, 0}, x] - 
      (97*Pi^2*G[{1, 1, 0}, x])/2 - (3*I)*Pi^3*G[{1, 1, 0}, x] + 
      (63*G[{1, 1, 1}, x])/2 + ((41*I)/6)*Pi*G[{1, 1, 1}, x] + 
      (137*Pi^2*G[{1, 1, 1}, x])/12 + ((13*I)/6)*Pi^3*G[{1, 1, 1}, x] - 
      (371*G[{0, 0, 0, 0}, x])/2 + (228*I)*Pi*G[{0, 0, 0, 0}, x] + 
      5*Pi^2*G[{0, 0, 0, 0}, x] - (214*G[{0, 0, 0, 1}, x])/3 + 
      (146*I)*Pi*G[{0, 0, 0, 1}, x] - (10*Pi^2*G[{0, 0, 0, 1}, x])/3 - 
      (214*G[{0, 0, 1, 0}, x])/3 - ((364*I)/3)*Pi*G[{0, 0, 1, 0}, x] - 
      (23*Pi^2*G[{0, 0, 1, 0}, x])/3 + 300*G[{0, 0, 1, 1}, x] - 
      ((644*I)/3)*Pi*G[{0, 0, 1, 1}, x] + (20*Pi^2*G[{0, 0, 1, 1}, x])/3 + 
      (101*G[{0, 1, 0, 0}, x])/6 - ((403*I)/3)*Pi*G[{0, 1, 0, 0}, x] - 
      (14*Pi^2*G[{0, 1, 0, 0}, x])/3 + (965*G[{0, 1, 0, 1}, x])/6 - 
      (202*I)*Pi*G[{0, 1, 0, 1}, x] + 3*Pi^2*G[{0, 1, 0, 1}, x] + 
      (965*G[{0, 1, 1, 0}, x])/6 + (61*I)*Pi*G[{0, 1, 1, 0}, x] - 
      (4*Pi^2*G[{0, 1, 1, 0}, x])/3 - (787*G[{0, 1, 1, 1}, x])/3 + 
      ((1021*I)/3)*Pi*G[{0, 1, 1, 1}, x] - (4*Pi^2*G[{0, 1, 1, 1}, x])/3 + 
      139*G[{1, 0, 0, 0}, x] - ((346*I)/3)*Pi*G[{1, 0, 0, 0}, x] - 
      2*Pi^2*G[{1, 0, 0, 0}, x] - (485*G[{1, 0, 0, 1}, x])/6 - 
      ((313*I)/3)*Pi*G[{1, 0, 0, 1}, x] - (10*Pi^2*G[{1, 0, 0, 1}, x])/3 - 
      (485*G[{1, 0, 1, 0}, x])/6 + (61*I)*Pi*G[{1, 0, 1, 0}, x] - 
      (4*Pi^2*G[{1, 0, 1, 0}, x])/3 + (155*G[{1, 0, 1, 1}, x])/6 + 
      ((275*I)/3)*Pi*G[{1, 0, 1, 1}, x] - (11*Pi^2*G[{1, 0, 1, 1}, x])/2 - 
      (181*G[{1, 1, 0, 0}, x])/3 + (109*I)*Pi*G[{1, 1, 0, 0}, x] + 
      (13*Pi^2*G[{1, 1, 0, 0}, x])/3 - (20*G[{1, 1, 0, 1}, x])/3 - 
      (2*I)*Pi*G[{1, 1, 0, 1}, x] - (20*Pi^2*G[{1, 1, 0, 1}, x])/3 - 
      (20*G[{1, 1, 1, 0}, x])/3 - (132*I)*Pi*G[{1, 1, 1, 0}, x] + 
      (16*Pi^2*G[{1, 1, 1, 0}, x])/3 - (20*I)*Pi*G[{1, 1, 1, 1}, x] + 
      (17*Pi^2*G[{1, 1, 1, 1}, x])/2 + 180*G[{0, 0, 0, 0, 0}, x] - 
      (64*I)*Pi*G[{0, 0, 0, 0, 0}, x] + 42*G[{0, 0, 0, 0, 1}, x] - 
      (28*I)*Pi*G[{0, 0, 0, 0, 1}, x] + 42*G[{0, 0, 0, 1, 0}, x] + 
      (34*I)*Pi*G[{0, 0, 0, 1, 0}, x] + 110*G[{0, 0, 0, 1, 1}, x] + 
      (54*I)*Pi*G[{0, 0, 0, 1, 1}, x] - 74*G[{0, 0, 1, 0, 0}, x] + 
      (36*I)*Pi*G[{0, 0, 1, 0, 0}, x] - (124*G[{0, 0, 1, 0, 1}, x])/3 + 
      (26*I)*Pi*G[{0, 0, 1, 0, 1}, x] - (124*G[{0, 0, 1, 1, 0}, x])/3 - 
      (10*I)*Pi*G[{0, 0, 1, 1, 0}, x] - (520*G[{0, 0, 1, 1, 1}, x])/3 - 
      (36*I)*Pi*G[{0, 0, 1, 1, 1}, x] - 66*G[{0, 1, 0, 0, 0}, x] - 
      (205*G[{0, 1, 0, 0, 1}, x])/3 + (16*I)*Pi*G[{0, 1, 0, 0, 1}, x] - 
      (205*G[{0, 1, 0, 1, 0}, x])/3 - (2*I)*Pi*G[{0, 1, 0, 1, 0}, x] - 
      (401*G[{0, 1, 0, 1, 1}, x])/3 - (18*I)*Pi*G[{0, 1, 0, 1, 1}, x] + 
      (425*G[{0, 1, 1, 0, 0}, x])/3 + (12*I)*Pi*G[{0, 1, 1, 0, 0}, x] - 
      (242*G[{0, 1, 1, 0, 1}, x])/3 - (4*I)*Pi*G[{0, 1, 1, 0, 1}, x] - 
      (242*G[{0, 1, 1, 1, 0}, x])/3 + (14*I)*Pi*G[{0, 1, 1, 1, 0}, x] + 
      421*G[{0, 1, 1, 1, 1}, x] - 72*G[{1, 0, 0, 0, 0}, x] - 
      (16*I)*Pi*G[{1, 0, 0, 0, 0}, x] - (130*G[{1, 0, 0, 0, 1}, x])/3 + 
      (20*I)*Pi*G[{1, 0, 0, 0, 1}, x] - (130*G[{1, 0, 0, 1, 0}, x])/3 + 
      (28*I)*Pi*G[{1, 0, 0, 1, 0}, x] - 61*G[{1, 0, 0, 1, 1}, x] - 
      (4*I)*Pi*G[{1, 0, 0, 1, 1}, x] + (73*G[{1, 0, 1, 0, 0}, x])/3 + 
      (4*I)*Pi*G[{1, 0, 1, 0, 0}, x] + (110*G[{1, 0, 1, 0, 1}, x])/3 + 
      (2*I)*Pi*G[{1, 0, 1, 0, 1}, x] + (110*G[{1, 0, 1, 1, 0}, x])/3 + 
      (8*I)*Pi*G[{1, 0, 1, 1, 0}, x] + 58*G[{1, 0, 1, 1, 1}, x] - 
      (6*I)*Pi*G[{1, 0, 1, 1, 1}, x] + 38*G[{1, 1, 0, 0, 0}, x] - 
      (60*I)*Pi*G[{1, 1, 0, 0, 0}, x] + 65*G[{1, 1, 0, 0, 1}, x] + 
      (16*I)*Pi*G[{1, 1, 0, 0, 1}, x] + 65*G[{1, 1, 0, 1, 0}, x] + 
      (20*I)*Pi*G[{1, 1, 0, 1, 0}, x] - 67*G[{1, 1, 0, 1, 1}, x] - 
      (4*I)*Pi*G[{1, 1, 0, 1, 1}, x] - 148*G[{1, 1, 1, 0, 0}, x] - 
      (8*I)*Pi*G[{1, 1, 1, 0, 0}, x] + 16*G[{1, 1, 1, 0, 1}, x] + 
      (6*I)*Pi*G[{1, 1, 1, 0, 1}, x] + 16*G[{1, 1, 1, 1, 0}, x] - 
      (16*I)*Pi*G[{1, 1, 1, 1, 0}, x] - 45*G[{1, 1, 1, 1, 1}, x] - 
      (30*I)*Pi*G[{1, 1, 1, 1, 1}, x] - 76*G[{0, 0, 0, 0, 0, 0}, x] + 
      12*G[{0, 0, 0, 0, 0, 1}, x] + 12*G[{0, 0, 0, 0, 1, 0}, x] - 
      40*G[{0, 0, 0, 0, 1, 1}, x] + 56*G[{0, 0, 0, 1, 0, 0}, x] - 
      22*G[{0, 0, 0, 1, 0, 1}, x] - 22*G[{0, 0, 0, 1, 1, 0}, x] + 
      76*G[{0, 0, 0, 1, 1, 1}, x] + 24*G[{0, 0, 1, 0, 0, 0}, x] + 
      12*G[{0, 0, 1, 0, 0, 1}, x] + 12*G[{0, 0, 1, 0, 1, 0}, x] + 
      14*G[{0, 0, 1, 0, 1, 1}, x] + 2*G[{0, 0, 1, 1, 0, 0}, x] - 
      12*G[{0, 0, 1, 1, 0, 1}, x] - 12*G[{0, 0, 1, 1, 1, 0}, x] - 
      24*G[{0, 0, 1, 1, 1, 1}, x] - 20*G[{0, 1, 0, 0, 0, 0}, x] + 
      20*G[{0, 1, 0, 0, 0, 1}, x] + 20*G[{0, 1, 0, 0, 1, 0}, x] - 
      4*G[{0, 1, 0, 0, 1, 1}, x] + 4*G[{0, 1, 0, 1, 0, 0}, x] - 
      6*G[{0, 1, 0, 1, 0, 1}, x] - 6*G[{0, 1, 0, 1, 1, 0}, x] - 
      12*G[{0, 1, 0, 1, 1, 1}, x] + 24*G[{0, 1, 1, 0, 0, 0}, x] - 
      12*G[{0, 1, 1, 0, 0, 1}, x] - 12*G[{0, 1, 1, 0, 1, 0}, x] + 
      8*G[{0, 1, 1, 0, 1, 1}, x] + 14*G[{0, 1, 1, 1, 0, 0}, x] - 
      16*G[{1, 0, 0, 0, 0, 1}, x] - 16*G[{1, 0, 0, 0, 1, 0}, x] + 
      36*G[{1, 0, 0, 0, 1, 1}, x] + 12*G[{1, 0, 0, 1, 0, 0}, x] + 
      16*G[{1, 0, 0, 1, 0, 1}, x] + 16*G[{1, 0, 0, 1, 1, 0}, x] - 
      20*G[{1, 0, 0, 1, 1, 1}, x] + 8*G[{1, 0, 1, 0, 0, 0}, x] - 
      4*G[{1, 0, 1, 0, 0, 1}, x] - 4*G[{1, 0, 1, 0, 1, 0}, x] + 
      6*G[{1, 0, 1, 0, 1, 1}, x] + 8*G[{1, 0, 1, 1, 0, 1}, x] + 
      8*G[{1, 0, 1, 1, 1, 0}, x] - 14*G[{1, 0, 1, 1, 1, 1}, x] - 
      100*G[{1, 1, 0, 0, 0, 0}, x] + 40*G[{1, 1, 0, 0, 0, 1}, x] + 
      40*G[{1, 1, 0, 0, 1, 0}, x] - 24*G[{1, 1, 0, 0, 1, 1}, x] + 
      24*G[{1, 1, 0, 1, 0, 0}, x] - 4*G[{1, 1, 0, 1, 0, 1}, x] - 
      4*G[{1, 1, 0, 1, 1, 0}, x] - 8*G[{1, 1, 1, 0, 0, 0}, x] + 
      6*G[{1, 1, 1, 0, 1, 1}, x] - 16*G[{1, 1, 1, 1, 0, 0}, x] - 
      30*G[{1, 1, 1, 1, 1, 1}, x] + (3743*Zeta[3])/12 + (31*I)*Pi*Zeta[3] + 
      (71*Pi^2*Zeta[3])/2 + (14*I)*Pi^3*Zeta[3] - (113*G[{0}, x]*Zeta[3])/3 - 
      (38*I)*Pi*G[{0}, x]*Zeta[3] - 6*Pi^2*G[{0}, x]*Zeta[3] - 
      (315*G[{1}, x]*Zeta[3])/2 - (93*I)*Pi*G[{1}, x]*Zeta[3] - 
      (43*Pi^2*G[{1}, x]*Zeta[3])/6 + 18*G[{0, 0}, x]*Zeta[3] + 
      (18*I)*Pi*G[{0, 0}, x]*Zeta[3] + 114*G[{0, 1}, x]*Zeta[3] + 
      (26*I)*Pi*G[{0, 1}, x]*Zeta[3] + (25*G[{1, 0}, x]*Zeta[3])/3 - 
      (8*I)*Pi*G[{1, 0}, x]*Zeta[3] + 13*G[{1, 1}, x]*Zeta[3] - 
      (20*I)*Pi*G[{1, 1}, x]*Zeta[3] + 12*G[{0, 0, 0}, x]*Zeta[3] - 
      10*G[{0, 0, 1}, x]*Zeta[3] + 24*G[{0, 1, 0}, x]*Zeta[3] - 
      4*G[{0, 1, 1}, x]*Zeta[3] - 36*G[{1, 0, 0}, x]*Zeta[3] + 
      10*G[{1, 0, 1}, x]*Zeta[3] - 16*G[{1, 1, 0}, x]*Zeta[3] - 
      34*G[{1, 1, 1}, x]*Zeta[3] - 42*Zeta[3]^2 + (427*Zeta[5])/6 - 
      (73*I)*Pi*Zeta[5] - 50*G[{0}, x]*Zeta[5] + 19*G[{1}, x]*Zeta[5]) + 
    FF[1/(s^2*x^2)]*(-5 - ((3337*I)/24)*Pi + (3503*Pi^2)/36 - 
      ((909*I)/4)*Pi^3 - (551*Pi^4)/20 + ((797*I)/120)*Pi^5 + 
      (3*G[{0}, x])/2 - ((646*I)/3)*Pi*G[{0}, x] - 80*Pi^2*G[{0}, x] + 
      ((722*I)/9)*Pi^3*G[{0}, x] + (35*Pi^4*G[{0}, x])/2 - 
      (3337*G[{1}, x])/24 + ((4847*I)/48)*Pi*G[{1}, x] + 
      (68*Pi^2*G[{1}, x])/3 + ((14363*I)/72)*Pi^3*G[{1}, x] + 
      (3677*Pi^4*G[{1}, x])/180 - ((499*I)/240)*Pi^5*G[{1}, x] + 
      G[{0, 0}, x] - ((208*I)/3)*Pi*G[{0, 0}, x] + 74*Pi^2*G[{0, 0}, x] - 
      ((134*I)/3)*Pi^3*G[{0, 0}, x] - (649*G[{0, 1}, x])/3 + 
      (407*I)*Pi*G[{0, 1}, x] - (559*Pi^2*G[{0, 1}, x])/9 - 
      ((227*I)/6)*Pi^3*G[{0, 1}, x] - (649*G[{1, 0}, x])/3 + 
      ((511*I)/2)*Pi*G[{1, 0}, x] - (7*Pi^2*G[{1, 0}, x])/9 - 
      ((968*I)/9)*Pi^3*G[{1, 0}, x] - (443*Pi^4*G[{1, 0}, x])/60 + 
      (5749*G[{1, 1}, x])/16 - ((2533*I)/6)*Pi*G[{1, 1}, x] - 
      (1093*Pi^2*G[{1, 1}, x])/24 - ((2971*I)/36)*Pi^3*G[{1, 1}, x] - 
      (5561*Pi^4*G[{1, 1}, x])/720 + ((40*I)/3)*Pi*G[{0, 0, 0}, x] - 
      (28*Pi^2*G[{0, 0, 0}, x])/3 - (208*G[{0, 0, 1}, x])/3 - 
      (185*I)*Pi*G[{0, 0, 1}, x] + 82*Pi^2*G[{0, 0, 1}, x] - 
      (208*G[{0, 1, 0}, x])/3 + (17*I)*Pi*G[{0, 1, 0}, x] + 
      (38*Pi^2*G[{0, 1, 0}, x])/3 + (1375*G[{0, 1, 1}, x])/3 + 
      ((380*I)/3)*Pi*G[{0, 1, 1}, x] - (973*Pi^2*G[{0, 1, 1}, x])/18 + 
      338*G[{1, 0, 0}, x] + ((1066*I)/3)*Pi*G[{1, 0, 0}, x] - 
      (49*Pi^2*G[{1, 0, 0}, x])/3 + ((29*I)/3)*Pi^3*G[{1, 0, 0}, x] - 
      (201*G[{1, 0, 1}, x])/2 - ((2705*I)/6)*Pi*G[{1, 0, 1}, x] - 
      (1813*Pi^2*G[{1, 0, 1}, x])/18 + ((23*I)/6)*Pi^3*G[{1, 0, 1}, x] - 
      (201*G[{1, 1, 0}, x])/2 - (669*I)*Pi*G[{1, 1, 0}, x] - 
      (1465*Pi^2*G[{1, 1, 0}, x])/18 + ((113*I)/3)*Pi^3*G[{1, 1, 0}, x] - 
      (956*G[{1, 1, 1}, x])/3 + (548*I)*Pi*G[{1, 1, 1}, x] + 
      (190*Pi^2*G[{1, 1, 1}, x])/3 + ((79*I)/6)*Pi^3*G[{1, 1, 1}, x] - 
      (32*I)*Pi*G[{0, 0, 0, 0}, x] + (40*G[{0, 0, 0, 1}, x])/3 + 
      (60*I)*Pi*G[{0, 0, 0, 1}, x] + (40*G[{0, 0, 1, 0}, x])/3 - 
      (32*I)*Pi*G[{0, 0, 1, 0}, x] - (595*G[{0, 0, 1, 1}, x])/3 - 
      (26*I)*Pi*G[{0, 0, 1, 1}, x] - (128*G[{0, 1, 0, 0}, x])/3 - 
      ((620*I)/3)*Pi*G[{0, 1, 0, 0}, x] + (179*G[{0, 1, 0, 1}, x])/3 + 
      (92*I)*Pi*G[{0, 1, 0, 1}, x] + (179*G[{0, 1, 1, 0}, x])/3 + 
      ((652*I)/3)*Pi*G[{0, 1, 1, 0}, x] + 52*G[{0, 1, 1, 1}, x] - 
      ((722*I)/3)*Pi*G[{0, 1, 1, 1}, x] + (1532*G[{1, 0, 0, 0}, x])/3 - 
      ((2140*I)/3)*Pi*G[{1, 0, 0, 0}, x] + (10*Pi^2*G[{1, 0, 0, 0}, x])/3 - 
      (718*G[{1, 0, 0, 1}, x])/3 + (47*I)*Pi*G[{1, 0, 0, 1}, x] - 
      38*Pi^2*G[{1, 0, 0, 1}, x] - (718*G[{1, 0, 1, 0}, x])/3 + 
      (390*I)*Pi*G[{1, 0, 1, 0}, x] - (43*Pi^2*G[{1, 0, 1, 0}, x])/3 - 
      (321*G[{1, 0, 1, 1}, x])/2 + ((499*I)/3)*Pi*G[{1, 0, 1, 1}, x] + 
      (187*Pi^2*G[{1, 0, 1, 1}, x])/6 - 867*G[{1, 1, 0, 0}, x] + 
      ((980*I)/3)*Pi*G[{1, 1, 0, 0}, x] - (49*Pi^2*G[{1, 1, 0, 0}, x])/3 + 
      249*G[{1, 1, 0, 1}, x] + ((1078*I)/3)*Pi*G[{1, 1, 0, 1}, x] + 
      51*Pi^2*G[{1, 1, 0, 1}, x] + 249*G[{1, 1, 1, 0}, x] - 
      (19*I)*Pi*G[{1, 1, 1, 0}, x] + (110*Pi^2*G[{1, 1, 1, 0}, x])/3 + 
      233*G[{1, 1, 1, 1}, x] - (605*I)*Pi*G[{1, 1, 1, 1}, x] - 
      (5*Pi^2*G[{1, 1, 1, 1}, x])/2 - 32*G[{0, 0, 0, 0, 1}, x] - 
      32*G[{0, 0, 0, 1, 0}, x] + 92*G[{0, 0, 0, 1, 1}, x] + 
      152*G[{0, 0, 1, 0, 0}, x] - 184*G[{0, 0, 1, 0, 1}, x] - 
      184*G[{0, 0, 1, 1, 0}, x] + 158*G[{0, 0, 1, 1, 1}, x] - 
      152*G[{0, 1, 0, 0, 0}, x] - (164*G[{0, 1, 0, 0, 1}, x])/3 - 
      (164*G[{0, 1, 0, 1, 0}, x])/3 + (440*G[{0, 1, 0, 1, 1}, x])/3 - 
      112*G[{0, 1, 1, 0, 0}, x] + (988*G[{0, 1, 1, 0, 1}, x])/3 + 
      (988*G[{0, 1, 1, 1, 0}, x])/3 - 570*G[{0, 1, 1, 1, 1}, x] - 
      968*G[{1, 0, 0, 0, 0}, x] - (16*I)*Pi*G[{1, 0, 0, 0, 0}, x] + 
      (764*G[{1, 0, 0, 0, 1}, x])/3 - (18*I)*Pi*G[{1, 0, 0, 0, 1}, x] + 
      (764*G[{1, 0, 0, 1, 0}, x])/3 + (80*I)*Pi*G[{1, 0, 0, 1, 0}, x] - 
      (623*G[{1, 0, 0, 1, 1}, x])/3 - (40*I)*Pi*G[{1, 0, 0, 1, 1}, x] + 
      (764*G[{1, 0, 1, 0, 0}, x])/3 + (130*I)*Pi*G[{1, 0, 1, 0, 0}, x] + 
      (406*G[{1, 0, 1, 0, 1}, x])/3 - (20*I)*Pi*G[{1, 0, 1, 0, 1}, x] + 
      (406*G[{1, 0, 1, 1, 0}, x])/3 - (116*I)*Pi*G[{1, 0, 1, 1, 0}, x] + 
      34*G[{1, 0, 1, 1, 1}, x] + (18*I)*Pi*G[{1, 0, 1, 1, 1}, x] + 
      (610*G[{1, 1, 0, 0, 0}, x])/3 + (312*I)*Pi*G[{1, 1, 0, 0, 0}, x] + 
      (460*G[{1, 1, 0, 0, 1}, x])/3 + (38*I)*Pi*G[{1, 1, 0, 0, 1}, x] + 
      (460*G[{1, 1, 0, 1, 0}, x])/3 - (234*I)*Pi*G[{1, 1, 0, 1, 0}, x] + 
      164*G[{1, 1, 0, 1, 1}, x] - (160*I)*Pi*G[{1, 1, 0, 1, 1}, x] + 
      193*G[{1, 1, 1, 0, 0}, x] - (362*I)*Pi*G[{1, 1, 1, 0, 0}, x] - 
      254*G[{1, 1, 1, 0, 1}, x] - (136*I)*Pi*G[{1, 1, 1, 0, 1}, x] - 
      254*G[{1, 1, 1, 1, 0}, x] + (156*I)*Pi*G[{1, 1, 1, 1, 0}, x] - 
      318*G[{1, 1, 1, 1, 1}, x] + (298*I)*Pi*G[{1, 1, 1, 1, 1}, x] - 
      16*G[{1, 0, 0, 0, 0, 1}, x] - 16*G[{1, 0, 0, 0, 1, 0}, x] - 
      2*G[{1, 0, 0, 0, 1, 1}, x] - 68*G[{1, 0, 0, 1, 0, 0}, x] + 
      148*G[{1, 0, 0, 1, 0, 1}, x] + 148*G[{1, 0, 0, 1, 1, 0}, x] - 
      188*G[{1, 0, 0, 1, 1, 1}, x] + 116*G[{1, 0, 1, 0, 0, 0}, x] + 
      14*G[{1, 0, 1, 0, 0, 1}, x] + 14*G[{1, 0, 1, 0, 1, 0}, x] - 
      34*G[{1, 0, 1, 0, 1, 1}, x] + 16*G[{1, 0, 1, 1, 0, 0}, x] - 
      132*G[{1, 0, 1, 1, 0, 1}, x] - 132*G[{1, 0, 1, 1, 1, 0}, x] + 
      150*G[{1, 0, 1, 1, 1, 1}, x] + 332*G[{1, 1, 0, 0, 0, 0}, x] - 
      20*G[{1, 1, 0, 0, 0, 1}, x] - 20*G[{1, 1, 0, 0, 1, 0}, x] + 
      58*G[{1, 1, 0, 0, 1, 1}, x] - 146*G[{1, 1, 0, 1, 0, 0}, x] - 
      88*G[{1, 1, 0, 1, 0, 1}, x] - 88*G[{1, 1, 0, 1, 1, 0}, x] - 
      72*G[{1, 1, 0, 1, 1, 1}, x] - 492*G[{1, 1, 1, 0, 0, 0}, x] + 
      130*G[{1, 1, 1, 0, 0, 1}, x] + 130*G[{1, 1, 1, 0, 1, 0}, x] - 
      266*G[{1, 1, 1, 0, 1, 1}, x] + 240*G[{1, 1, 1, 1, 0, 0}, x] - 
      84*G[{1, 1, 1, 1, 0, 1}, x] - 84*G[{1, 1, 1, 1, 1, 0}, x] + 
      382*G[{1, 1, 1, 1, 1, 1}, x] - 995*Zeta[3] - (34*I)*Pi*Zeta[3] - 
      (235*Pi^2*Zeta[3])/3 + 362*G[{0}, x]*Zeta[3] + 
      (36*I)*Pi*G[{0}, x]*Zeta[3] + (3497*G[{1}, x]*Zeta[3])/6 + 
      (257*I)*Pi*G[{1}, x]*Zeta[3] + (317*Pi^2*G[{1}, x]*Zeta[3])/6 - 
      268*G[{0, 0}, x]*Zeta[3] + 218*G[{0, 1}, x]*Zeta[3] + 
      263*G[{1, 0}, x]*Zeta[3] - (30*I)*Pi*G[{1, 0}, x]*Zeta[3] - 
      (2083*G[{1, 1}, x]*Zeta[3])/3 - (222*I)*Pi*G[{1, 1}, x]*Zeta[3] + 
      106*G[{1, 0, 0}, x]*Zeta[3] - 200*G[{1, 0, 1}, x]*Zeta[3] - 
      174*G[{1, 1, 0}, x]*Zeta[3] + 244*G[{1, 1, 1}, x]*Zeta[3] - 
      572*Zeta[5] + 518*G[{1}, x]*Zeta[5])), 
 COLOR[CF*Nf^2]*(FF[1/(s*(1 - x)^2)]*(((-203*I)/162)*Pi*G[{0}, x] + 
      (19*Pi^2*G[{0}, x])/81 - (203*G[{0, 0}, x])/162 + 
      ((19*I)/27)*Pi*G[{0, 0}, x] - (2*Pi^2*G[{0, 0}, x])/27 + 
      (38*G[{0, 0, 0}, x])/27 - ((2*I)/9)*Pi*G[{0, 0, 0}, x] - 
      (2*G[{0, 0, 0, 0}, x])/3) + FF[1/(s*x^2)]*(((203*I)/162)*Pi*G[{1}, x] - 
      (19*Pi^2*G[{1}, x])/81 + (203*G[{1, 1}, x])/162 - 
      ((19*I)/27)*Pi*G[{1, 1}, x] + (2*Pi^2*G[{1, 1}, x])/27 - 
      (38*G[{1, 1, 1}, x])/27 + ((2*I)/9)*Pi*G[{1, 1, 1}, x] + 
      (2*G[{1, 1, 1, 1}, x])/3) + FF[1/(s*(1 - x))]*
     (-256703/104976 - ((2059*I)/1458)*Pi + (325*Pi^2)/972 + (43*Pi^4)/9720 - 
      (203*G[{0}, x])/162 + ((19*I)/27)*Pi*G[{0}, x] - 
      (2*Pi^2*G[{0}, x])/27 + (203*G[{1}, x])/108 + 
      ((25*I)/81)*Pi*G[{1}, x] - (10*Pi^2*G[{1}, x])/81 + 
      (38*G[{0, 0}, x])/27 - ((2*I)/9)*Pi*G[{0, 0}, x] - 
      (121*G[{1, 1}, x])/162 - ((10*I)/27)*Pi*G[{1, 1}, x] + 
      (2*Pi^2*G[{1, 1}, x])/27 - (2*G[{0, 0, 0}, x])/3 - 
      (11*G[{1, 1, 1}, x])/27 + ((2*I)/9)*Pi*G[{1, 1, 1}, x] + 
      (2*G[{1, 1, 1, 1}, x])/3 - (52*Zeta[3])/243 - ((2*I)/27)*Pi*Zeta[3]) + 
    FF[1/(s*x)]*(256703/104976 + ((2059*I)/1458)*Pi - (325*Pi^2)/972 - 
      (43*Pi^4)/9720 - (203*G[{0}, x])/108 - ((25*I)/81)*Pi*G[{0}, x] + 
      (10*Pi^2*G[{0}, x])/81 + (203*G[{1}, x])/162 - 
      ((19*I)/27)*Pi*G[{1}, x] + (2*Pi^2*G[{1}, x])/27 + 
      (121*G[{0, 0}, x])/162 + ((10*I)/27)*Pi*G[{0, 0}, x] - 
      (2*Pi^2*G[{0, 0}, x])/27 - (38*G[{1, 1}, x])/27 + 
      ((2*I)/9)*Pi*G[{1, 1}, x] + (11*G[{0, 0, 0}, x])/27 - 
      ((2*I)/9)*Pi*G[{0, 0, 0}, x] + (2*G[{1, 1, 1}, x])/3 - 
      (2*G[{0, 0, 0, 0}, x])/3 + (52*Zeta[3])/243 + ((2*I)/27)*Pi*Zeta[3])) + 
  COLOR[CA*CF*Nf]*((-35*Pi^2)/(24*s) - (((5*I)/6)*Pi^3)/s + 
    (347*Pi^4)/(2160*s) - (47*G[{0}, x])/(6*s) + (31*Pi^2*G[{0}, x])/(18*s) - 
    ((I/36)*Pi^3*G[{0}, x])/s + (47*G[{1}, x])/(6*s) - 
    (13*Pi^2*G[{1}, x])/(18*s) + ((I/36)*Pi^3*G[{1}, x])/s - 
    (11*G[{0, 0}, x])/(12*s) - ((5*I)*Pi*G[{0, 0}, x])/s + 
    (Pi^2*G[{0, 0}, x])/(36*s) + (35*G[{0, 1}, x])/(12*s) - 
    ((5*I)*Pi*G[{0, 1}, x])/s - (29*Pi^2*G[{0, 1}, x])/(36*s) + 
    (35*G[{1, 0}, x])/(12*s) + ((5*I)*Pi*G[{1, 0}, x])/s - 
    (Pi^2*G[{1, 0}, x])/(36*s) - (59*G[{1, 1}, x])/(12*s) + 
    ((5*I)*Pi*G[{1, 1}, x])/s + (29*Pi^2*G[{1, 1}, x])/(36*s) - 
    (2*G[{0, 0, 0}, x])/(3*s) - ((I/6)*Pi*G[{0, 0, 0}, x])/s - 
    (10*G[{0, 0, 1}, x])/(3*s) - (((29*I)/6)*Pi*G[{0, 0, 1}, x])/s - 
    (10*G[{0, 1, 0}, x])/(3*s) + ((I/6)*Pi*G[{0, 1, 0}, x])/s - 
    (8*G[{0, 1, 1}, x])/(3*s) + (((29*I)/6)*Pi*G[{0, 1, 1}, x])/s + 
    (8*G[{1, 0, 0}, x])/(3*s) + ((I/6)*Pi*G[{1, 0, 0}, x])/s + 
    (4*G[{1, 0, 1}, x])/(3*s) + (((29*I)/6)*Pi*G[{1, 0, 1}, x])/s + 
    (4*G[{1, 1, 0}, x])/(3*s) - ((I/6)*Pi*G[{1, 1, 0}, x])/s + 
    (14*G[{1, 1, 1}, x])/(3*s) - (((29*I)/6)*Pi*G[{1, 1, 1}, x])/s - 
    G[{0, 0, 0, 0}, x]/(6*s) - (29*G[{0, 0, 1, 1}, x])/(6*s) + 
    G[{0, 1, 0, 0}, x]/(6*s) + (29*G[{0, 1, 1, 1}, x])/(6*s) + 
    G[{1, 0, 0, 0}, x]/(6*s) + (29*G[{1, 0, 1, 1}, x])/(6*s) - 
    G[{1, 1, 0, 0}, x]/(6*s) - (29*G[{1, 1, 1, 1}, x])/(6*s) + 
    (4*Zeta[3])/s + ((5*I)*Pi*Zeta[3])/s + (G[{0}, x]*Zeta[3])/(6*s) - 
    (G[{1}, x]*Zeta[3])/(6*s) + FF[x/s]*((35*Pi^2)/12 - (13*Pi^4)/24 - 
      Pi^2*G[{0}, x] + ((5*I)/6)*Pi^3*G[{0}, x] - Pi^2*G[{1}, x] - 
      ((5*I)/6)*Pi^3*G[{1}, x] + (35*G[{0, 0}, x])/6 - 
      (5*Pi^2*G[{0, 0}, x])/6 - (35*G[{0, 1}, x])/6 + 
      (5*Pi^2*G[{0, 1}, x])/6 - (35*G[{1, 0}, x])/6 + 
      (5*Pi^2*G[{1, 0}, x])/6 + (35*G[{1, 1}, x])/6 - 
      (5*Pi^2*G[{1, 1}, x])/6 - 4*G[{0, 0, 0}, x] + 
      (5*I)*Pi*G[{0, 0, 0}, x] + 2*G[{0, 0, 1}, x] + 
      (5*I)*Pi*G[{0, 0, 1}, x] + 2*G[{0, 1, 0}, x] - 
      (5*I)*Pi*G[{0, 1, 0}, x] - (5*I)*Pi*G[{0, 1, 1}, x] - 
      (5*I)*Pi*G[{1, 0, 0}, x] + 2*G[{1, 0, 1}, x] - 
      (5*I)*Pi*G[{1, 0, 1}, x] + 2*G[{1, 1, 0}, x] + 
      (5*I)*Pi*G[{1, 1, 0}, x] - 4*G[{1, 1, 1}, x] + 
      (5*I)*Pi*G[{1, 1, 1}, x] + 5*G[{0, 0, 0, 0}, x] + 
      5*G[{0, 0, 1, 1}, x] - 5*G[{0, 1, 0, 0}, x] - 5*G[{0, 1, 1, 1}, x] - 
      5*G[{1, 0, 0, 0}, x] - 5*G[{1, 0, 1, 1}, x] + 5*G[{1, 1, 0, 0}, x] + 
      5*G[{1, 1, 1, 1}, x] + 2*Zeta[3] - (10*I)*Pi*Zeta[3] - 
      5*G[{0}, x]*Zeta[3] + 5*G[{1}, x]*Zeta[3]) + 
    FF[1/(s*x^2)]*(((-5507*I)/324)*Pi*G[{1}, x] + (847*Pi^2*G[{1}, x])/648 - 
      ((26*I)/27)*Pi^3*G[{1}, x] - (5*Pi^4*G[{1}, x])/108 + 
      ((13*I)/36)*Pi*G[{0, 1}, x] + (7*Pi^2*G[{0, 1}, x])/36 + 
      (4*I)*Pi*G[{1, 0}, x] + (113*Pi^2*G[{1, 0}, x])/108 - 
      (I/9)*Pi^3*G[{1, 0}, x] - (5507*G[{1, 1}, x])/324 + 
      ((785*I)/108)*Pi*G[{1, 1}, x] + (26*Pi^2*G[{1, 1}, x])/9 + 
      ((5*I)/18)*Pi^3*G[{1, 1}, x] + (I/6)*Pi*G[{0, 0, 1}, x] + 
      (13*G[{0, 1, 1}, x])/36 - ((7*I)/6)*Pi*G[{1, 0, 0}, x] - 
      (2*Pi^2*G[{1, 0, 0}, x])/3 + 4*G[{1, 0, 1}, x] - 
      ((47*I)/18)*Pi*G[{1, 0, 1}, x] - (14*Pi^2*G[{1, 0, 1}, x])/9 + 
      4*G[{1, 1, 0}, x] + ((28*I)/9)*Pi*G[{1, 1, 0}, x] - 
      (5*Pi^2*G[{1, 1, 0}, x])/3 + (1291*G[{1, 1, 1}, x])/108 - 
      ((53*I)/18)*Pi*G[{1, 1, 1}, x] - (22*Pi^2*G[{1, 1, 1}, x])/9 + 
      G[{0, 0, 1, 1}, x]/6 + G[{0, 1, 1, 1}, x]/3 - (7*G[{1, 0, 0, 1}, x])/
       6 - ((4*I)/3)*Pi*G[{1, 0, 0, 1}, x] - (7*G[{1, 0, 1, 0}, x])/6 - 
      (22*G[{1, 0, 1, 1}, x])/9 + I*Pi*G[{1, 0, 1, 1}, x] + 
      (71*G[{1, 1, 0, 0}, x])/6 - (175*G[{1, 1, 0, 1}, x])/18 + 
      ((4*I)/3)*Pi*G[{1, 1, 0, 1}, x] - (175*G[{1, 1, 1, 0}, x])/18 - 
      I*Pi*G[{1, 1, 1, 0}, x] + (26*G[{1, 1, 1, 1}, x])/9 - 
      (4*G[{1, 0, 0, 1, 1}, x])/3 - 4*G[{1, 0, 1, 0, 0}, x] + 
      4*G[{1, 0, 1, 0, 1}, x] + 4*G[{1, 0, 1, 1, 0}, x] - 
      (7*G[{1, 0, 1, 1, 1}, x])/3 - 4*G[{1, 1, 0, 0, 0}, x] + 
      (14*G[{1, 1, 0, 1, 1}, x])/3 - 6*G[{1, 1, 1, 0, 0}, x] + 
      (25*G[{1, 1, 1, 0, 1}, x])/3 + (25*G[{1, 1, 1, 1, 0}, x])/3 - 
      (35*G[{1, 1, 1, 1, 1}, x])/3 + (20*G[{1}, x]*Zeta[3])/9 + 
      ((2*I)/3)*Pi*G[{1}, x]*Zeta[3] - 2*G[{1, 0}, x]*Zeta[3] + 
      7*G[{1, 1}, x]*Zeta[3]) + FF[1/(s*(1 - x)^2)]*
     (((-131*I)/216)*Pi^3 - (379*Pi^4)/1620 + (I/45)*Pi^5 + 
      ((5507*I)/324)*Pi*G[{0}, x] - (847*Pi^2*G[{0}, x])/648 + 
      (I/108)*Pi^3*G[{0}, x] - (Pi^4*G[{0}, x])/90 + (I/36)*Pi^3*G[{1}, x] + 
      (5507*G[{0, 0}, x])/324 - ((785*I)/108)*Pi*G[{0, 0}, x] - 
      (26*Pi^2*G[{0, 0}, x])/9 + (I/9)*Pi^3*G[{0, 0}, x] - 
      (4*I)*Pi*G[{0, 1}, x] - (113*Pi^2*G[{0, 1}, x])/108 - 
      (I/9)*Pi^3*G[{0, 1}, x] - ((13*I)/36)*Pi*G[{1, 0}, x] - 
      (7*Pi^2*G[{1, 0}, x])/36 - (1291*G[{0, 0, 0}, x])/108 + 
      ((53*I)/18)*Pi*G[{0, 0, 0}, x] + (22*Pi^2*G[{0, 0, 0}, x])/9 - 
      4*G[{0, 0, 1}, x] - ((28*I)/9)*Pi*G[{0, 0, 1}, x] + 
      (5*Pi^2*G[{0, 0, 1}, x])/3 - 4*G[{0, 1, 0}, x] + 
      ((47*I)/18)*Pi*G[{0, 1, 0}, x] + (14*Pi^2*G[{0, 1, 0}, x])/9 + 
      ((7*I)/6)*Pi*G[{0, 1, 1}, x] + (2*Pi^2*G[{0, 1, 1}, x])/3 - 
      (13*G[{1, 0, 0}, x])/36 - (I/6)*Pi*G[{1, 1, 0}, x] - 
      (26*G[{0, 0, 0, 0}, x])/9 + (175*G[{0, 0, 0, 1}, x])/18 + 
      I*Pi*G[{0, 0, 0, 1}, x] + (175*G[{0, 0, 1, 0}, x])/18 - 
      ((4*I)/3)*Pi*G[{0, 0, 1, 0}, x] - (71*G[{0, 0, 1, 1}, x])/6 + 
      (22*G[{0, 1, 0, 0}, x])/9 - I*Pi*G[{0, 1, 0, 0}, x] + 
      (7*G[{0, 1, 0, 1}, x])/6 + (7*G[{0, 1, 1, 0}, x])/6 + 
      ((4*I)/3)*Pi*G[{0, 1, 1, 0}, x] - G[{1, 0, 0, 0}, x]/3 - 
      G[{1, 1, 0, 0}, x]/6 + (35*G[{0, 0, 0, 0, 0}, x])/3 - 
      (25*G[{0, 0, 0, 0, 1}, x])/3 - (25*G[{0, 0, 0, 1, 0}, x])/3 + 
      6*G[{0, 0, 0, 1, 1}, x] - (14*G[{0, 0, 1, 0, 0}, x])/3 + 
      4*G[{0, 0, 1, 1, 1}, x] + (7*G[{0, 1, 0, 0, 0}, x])/3 - 
      4*G[{0, 1, 0, 0, 1}, x] - 4*G[{0, 1, 0, 1, 0}, x] + 
      4*G[{0, 1, 0, 1, 1}, x] + (4*G[{0, 1, 1, 0, 0}, x])/3 + 
      (131*Zeta[3])/36 - ((28*I)/3)*Pi*Zeta[3] - (19*Pi^2*Zeta[3])/9 + 
      (7*G[{0}, x]*Zeta[3])/2 + ((2*I)/3)*Pi*G[{0}, x]*Zeta[3] - 
      (G[{1}, x]*Zeta[3])/6 - (28*G[{0, 0}, x]*Zeta[3])/3 + 
      (10*G[{0, 1}, x]*Zeta[3])/3 - (35*Zeta[5])/3) + 
    FF[1/(s*x)]*(-2135303/52488 - ((150851*I)/5832)*Pi + (70907*Pi^2)/34992 - 
      ((350*I)/243)*Pi^3 + (293*Pi^4)/3888 + (I/72)*Pi^5 + 
      (1379*G[{0}, x])/54 + ((3617*I)/324)*Pi*G[{0}, x] - 
      (23*Pi^2*G[{0}, x])/324 + (I/27)*Pi^3*G[{0}, x] - 
      (Pi^4*G[{0}, x])/540 - (6641*G[{1}, x])/324 + 
      ((511*I)/54)*Pi*G[{1}, x] + (73*Pi^2*G[{1}, x])/24 - 
      ((5*I)/36)*Pi^3*G[{1}, x] + (Pi^4*G[{1}, x])/72 - 
      (1085*G[{0, 0}, x])/162 - ((176*I)/27)*Pi*G[{0, 0}, x] - 
      (Pi^2*G[{0, 0}, x])/27 + (I/9)*Pi^3*G[{0, 0}, x] + 
      (29*G[{0, 1}, x])/6 - ((73*I)/9)*Pi*G[{0, 1}, x] - 
      (85*Pi^2*G[{0, 1}, x])/108 - (I/9)*Pi^3*G[{0, 1}, x] + 
      (29*G[{1, 0}, x])/6 + ((85*I)/9)*Pi*G[{1, 0}, x] - 
      (73*Pi^2*G[{1, 0}, x])/54 + (773*G[{1, 1}, x])/54 - 
      ((59*I)/18)*Pi*G[{1, 1}, x] - (151*Pi^2*G[{1, 1}, x])/108 - 
      (190*G[{0, 0, 0}, x])/27 + ((22*I)/9)*Pi*G[{0, 0, 0}, x] + 
      (2*Pi^2*G[{0, 0, 0}, x])/9 - (7*G[{0, 0, 1}, x])/6 - 
      ((71*I)/18)*Pi*G[{0, 0, 1}, x] + (5*Pi^2*G[{0, 0, 1}, x])/18 - 
      (7*G[{0, 1, 0}, x])/6 + ((10*I)/9)*Pi*G[{0, 1, 0}, x] - 
      (Pi^2*G[{0, 1, 0}, x])/9 - (143*G[{0, 1, 1}, x])/18 + 
      ((7*I)/2)*Pi*G[{0, 1, 1}, x] + (Pi^2*G[{0, 1, 1}, x])/9 + 
      (211*G[{1, 0, 0}, x])/12 - ((3*I)/2)*Pi*G[{1, 0, 0}, x] + 
      (Pi^2*G[{1, 0, 0}, x])/9 - (329*G[{1, 0, 1}, x])/36 + 
      ((7*I)/3)*Pi*G[{1, 0, 1}, x] + (Pi^2*G[{1, 0, 1}, x])/3 - 
      (329*G[{1, 1, 0}, x])/36 - (I/2)*Pi*G[{1, 1, 0}, x] + 
      (5*Pi^2*G[{1, 1, 0}, x])/18 + (83*G[{1, 1, 1}, x])/36 - 
      I*Pi*G[{1, 1, 1}, x] + (4*Pi^2*G[{1, 1, 1}, x])/9 + 
      (22*G[{0, 0, 0, 0}, x])/3 + I*Pi*G[{0, 0, 0, 1}, x] - 
      ((4*I)/3)*Pi*G[{0, 0, 1, 0}, x] - (71*G[{0, 0, 1, 1}, x])/18 - 
      (35*G[{0, 1, 0, 0}, x])/9 - I*Pi*G[{0, 1, 0, 0}, x] + 
      5*G[{0, 1, 0, 1}, x] + 5*G[{0, 1, 1, 0}, x] + 
      ((4*I)/3)*Pi*G[{0, 1, 1, 0}, x] + (7*G[{0, 1, 1, 1}, x])/6 - 
      4*G[{1, 0, 0, 0}, x] - (5*G[{1, 0, 0, 1}, x])/2 - 
      (5*G[{1, 0, 1, 0}, x])/2 + (43*G[{1, 0, 1, 1}, x])/6 - 
      (37*G[{1, 1, 0, 0}, x])/9 + (107*G[{1, 1, 0, 1}, x])/18 + 
      (107*G[{1, 1, 1, 0}, x])/18 - (167*G[{1, 1, 1, 1}, x])/18 + 
      G[{0, 0, 0, 1, 1}, x] - (4*G[{0, 0, 1, 0, 0}, x])/3 + 
      (2*G[{0, 0, 1, 1, 1}, x])/3 - G[{0, 1, 0, 0, 0}, x] - 
      (2*G[{0, 1, 0, 0, 1}, x])/3 - (2*G[{0, 1, 0, 1, 0}, x])/3 + 
      (2*G[{0, 1, 0, 1, 1}, x])/3 + (4*G[{0, 1, 1, 0, 0}, x])/3 + 
      (2*G[{1, 0, 1, 0, 0}, x])/3 - (2*G[{1, 0, 1, 0, 1}, x])/3 - 
      (2*G[{1, 0, 1, 1, 0}, x])/3 + (2*G[{1, 0, 1, 1, 1}, x])/3 + 
      (2*G[{1, 1, 0, 0, 0}, x])/3 - (2*G[{1, 1, 0, 1, 1}, x])/3 + 
      G[{1, 1, 1, 0, 0}, x] - (5*G[{1, 1, 1, 0, 1}, x])/3 - 
      (5*G[{1, 1, 1, 1, 0}, x])/3 + (7*G[{1, 1, 1, 1, 1}, x])/3 + 
      (533*Zeta[3])/27 + ((61*I)/18)*Pi*Zeta[3] - (23*Pi^2*Zeta[3])/36 - 
      (65*G[{0}, x]*Zeta[3])/9 + ((2*I)/3)*Pi*G[{0}, x]*Zeta[3] + 
      (137*G[{1}, x]*Zeta[3])/18 + (2*G[{0, 0}, x]*Zeta[3])/3 + 
      (5*G[{0, 1}, x]*Zeta[3])/3 + (G[{1, 0}, x]*Zeta[3])/3 - 
      2*G[{1, 1}, x]*Zeta[3] - (19*Zeta[5])/6) + 
    FF[1/(s*(1 - x))]*(2135303/52488 + ((150851*I)/5832)*Pi - 
      (70907*Pi^2)/34992 - ((361*I)/243)*Pi^3 - (1157*Pi^4)/9720 + 
      (I/120)*Pi^5 + (6641*G[{0}, x])/324 - ((511*I)/54)*Pi*G[{0}, x] - 
      (73*Pi^2*G[{0}, x])/24 + ((11*I)/18)*Pi^3*G[{0}, x] + 
      (Pi^4*G[{0}, x])/540 - (1379*G[{1}, x])/54 - ((3617*I)/324)*Pi*
       G[{1}, x] + (23*Pi^2*G[{1}, x])/324 - ((95*I)/108)*Pi^3*G[{1}, x] + 
      (5*Pi^4*G[{1}, x])/216 - (773*G[{0, 0}, x])/54 + 
      ((59*I)/18)*Pi*G[{0, 0}, x] + (151*Pi^2*G[{0, 0}, x])/108 - 
      (29*G[{0, 1}, x])/6 - ((85*I)/9)*Pi*G[{0, 1}, x] + 
      (73*Pi^2*G[{0, 1}, x])/54 - (29*G[{1, 0}, x])/6 + 
      ((73*I)/9)*Pi*G[{1, 0}, x] + (85*Pi^2*G[{1, 0}, x])/108 - 
      (I/9)*Pi^3*G[{1, 0}, x] + (1085*G[{1, 1}, x])/162 + 
      ((176*I)/27)*Pi*G[{1, 1}, x] + (Pi^2*G[{1, 1}, x])/27 + 
      ((5*I)/18)*Pi^3*G[{1, 1}, x] - (83*G[{0, 0, 0}, x])/36 + 
      I*Pi*G[{0, 0, 0}, x] - (4*Pi^2*G[{0, 0, 0}, x])/9 + 
      (329*G[{0, 0, 1}, x])/36 + (I/2)*Pi*G[{0, 0, 1}, x] - 
      (5*Pi^2*G[{0, 0, 1}, x])/18 + (329*G[{0, 1, 0}, x])/36 - 
      ((7*I)/3)*Pi*G[{0, 1, 0}, x] - (Pi^2*G[{0, 1, 0}, x])/3 - 
      (211*G[{0, 1, 1}, x])/12 + ((3*I)/2)*Pi*G[{0, 1, 1}, x] - 
      (Pi^2*G[{0, 1, 1}, x])/9 + (143*G[{1, 0, 0}, x])/18 - 
      ((7*I)/2)*Pi*G[{1, 0, 0}, x] - (Pi^2*G[{1, 0, 0}, x])/9 + 
      (7*G[{1, 0, 1}, x])/6 - ((10*I)/9)*Pi*G[{1, 0, 1}, x] + 
      (Pi^2*G[{1, 0, 1}, x])/9 + (7*G[{1, 1, 0}, x])/6 + 
      ((71*I)/18)*Pi*G[{1, 1, 0}, x] - (5*Pi^2*G[{1, 1, 0}, x])/18 + 
      (190*G[{1, 1, 1}, x])/27 - ((22*I)/9)*Pi*G[{1, 1, 1}, x] - 
      (2*Pi^2*G[{1, 1, 1}, x])/9 + (167*G[{0, 0, 0, 0}, x])/18 - 
      (107*G[{0, 0, 0, 1}, x])/18 - (107*G[{0, 0, 1, 0}, x])/18 + 
      (37*G[{0, 0, 1, 1}, x])/9 - (43*G[{0, 1, 0, 0}, x])/6 + 
      (5*G[{0, 1, 0, 1}, x])/2 + (5*G[{0, 1, 1, 0}, x])/2 + 
      4*G[{0, 1, 1, 1}, x] - (7*G[{1, 0, 0, 0}, x])/6 - 
      5*G[{1, 0, 0, 1}, x] - ((4*I)/3)*Pi*G[{1, 0, 0, 1}, x] - 
      5*G[{1, 0, 1, 0}, x] + (35*G[{1, 0, 1, 1}, x])/9 + 
      I*Pi*G[{1, 0, 1, 1}, x] + (71*G[{1, 1, 0, 0}, x])/18 + 
      ((4*I)/3)*Pi*G[{1, 1, 0, 1}, x] - I*Pi*G[{1, 1, 1, 0}, x] - 
      (22*G[{1, 1, 1, 1}, x])/3 - (7*G[{0, 0, 0, 0, 0}, x])/3 + 
      (5*G[{0, 0, 0, 0, 1}, x])/3 + (5*G[{0, 0, 0, 1, 0}, x])/3 - 
      G[{0, 0, 0, 1, 1}, x] + (2*G[{0, 0, 1, 0, 0}, x])/3 - 
      (2*G[{0, 0, 1, 1, 1}, x])/3 - (2*G[{0, 1, 0, 0, 0}, x])/3 + 
      (2*G[{0, 1, 0, 0, 1}, x])/3 + (2*G[{0, 1, 0, 1, 0}, x])/3 - 
      (2*G[{0, 1, 0, 1, 1}, x])/3 - (4*G[{1, 0, 0, 1, 1}, x])/3 - 
      (2*G[{1, 0, 1, 0, 0}, x])/3 + (2*G[{1, 0, 1, 0, 1}, x])/3 + 
      (2*G[{1, 0, 1, 1, 0}, x])/3 + G[{1, 0, 1, 1, 1}, x] - 
      (2*G[{1, 1, 0, 0, 0}, x])/3 + (4*G[{1, 1, 0, 1, 1}, x])/3 - 
      G[{1, 1, 1, 0, 0}, x] - (59*Zeta[3])/27 - ((169*I)/18)*Pi*Zeta[3] + 
      (55*Pi^2*Zeta[3])/36 - (94*G[{0}, x]*Zeta[3])/9 + 
      (221*G[{1}, x]*Zeta[3])/18 + ((2*I)/3)*Pi*G[{1}, x]*Zeta[3] + 
      2*G[{0, 0}, x]*Zeta[3] - (G[{0, 1}, x]*Zeta[3])/3 - 
      (G[{1, 0}, x]*Zeta[3])/3 - 3*G[{1, 1}, x]*Zeta[3] + (3*Zeta[5])/2)) + 
  COLOR[CF*Nf*NfV2]*((-8*Pi^2)/(9*s) - (((29*I)/81)*Pi^3)/s - Pi^4/(81*s) - 
    (208*G[{0}, x])/(27*s) - (((8*I)/9)*Pi*G[{0}, x])/s + 
    (145*Pi^2*G[{0}, x])/(81*s) + (((4*I)/9)*Pi^3*G[{0}, x])/s + 
    (208*G[{1}, x])/(27*s) + (((8*I)/9)*Pi*G[{1}, x])/s - 
    (145*Pi^2*G[{1}, x])/(81*s) - (((4*I)/9)*Pi^3*G[{1}, x])/s - 
    (4*G[{0, 0}, x])/(9*s) - (((58*I)/27)*Pi*G[{0, 0}, x])/s - 
    (4*Pi^2*G[{0, 0}, x])/(27*s) + (16*G[{0, 1}, x])/(9*s) - 
    (((58*I)/27)*Pi*G[{0, 1}, x])/s - (4*Pi^2*G[{0, 1}, x])/(27*s) + 
    (16*G[{1, 0}, x])/(9*s) + (((58*I)/27)*Pi*G[{1, 0}, x])/s + 
    (4*Pi^2*G[{1, 0}, x])/(27*s) - (28*G[{1, 1}, x])/(9*s) + 
    (((58*I)/27)*Pi*G[{1, 1}, x])/s + (4*Pi^2*G[{1, 1}, x])/(27*s) + 
    (2*G[{0, 0, 0}, x])/(3*s) + (((8*I)/9)*Pi*G[{0, 0, 0}, x])/s - 
    (58*G[{0, 0, 1}, x])/(27*s) + (((8*I)/9)*Pi*G[{0, 0, 1}, x])/s - 
    (58*G[{0, 1, 0}, x])/(27*s) + (((8*I)/9)*Pi*G[{0, 1, 0}, x])/s - 
    (2*G[{0, 1, 1}, x])/(3*s) + (((8*I)/9)*Pi*G[{0, 1, 1}, x])/s - 
    (2*G[{1, 0, 0}, x])/(3*s) - (((8*I)/9)*Pi*G[{1, 0, 0}, x])/s + 
    (58*G[{1, 0, 1}, x])/(27*s) - (((8*I)/9)*Pi*G[{1, 0, 1}, x])/s + 
    (58*G[{1, 1, 0}, x])/(27*s) - (((8*I)/9)*Pi*G[{1, 1, 0}, x])/s + 
    (2*G[{1, 1, 1}, x])/(3*s) - (((8*I)/9)*Pi*G[{1, 1, 1}, x])/s + 
    (8*G[{0, 0, 0, 1}, x])/(9*s) + (8*G[{0, 0, 1, 0}, x])/(9*s) + 
    (8*G[{0, 0, 1, 1}, x])/(9*s) + (8*G[{0, 1, 0, 0}, x])/(9*s) + 
    (8*G[{0, 1, 0, 1}, x])/(9*s) + (8*G[{0, 1, 1, 0}, x])/(9*s) - 
    (8*G[{1, 0, 0, 1}, x])/(9*s) - (8*G[{1, 0, 1, 0}, x])/(9*s) - 
    (8*G[{1, 0, 1, 1}, x])/(9*s) - (8*G[{1, 1, 0, 0}, x])/(9*s) - 
    (8*G[{1, 1, 0, 1}, x])/(9*s) - (8*G[{1, 1, 1, 0}, x])/(9*s) + 
    FF[x/s]*((16*Pi^2)/9 + (32*G[{0, 0}, x])/9 - (32*G[{0, 1}, x])/9 - 
      (32*G[{1, 0}, x])/9 + (32*G[{1, 1}, x])/9 - (4*G[{0, 0, 0}, x])/3 + 
      (4*G[{0, 1, 1}, x])/3 + (4*G[{1, 0, 0}, x])/3 - (4*G[{1, 1, 1}, x])/3 - 
      (4*Zeta[3])/3) + (76*Zeta[3])/(27*s) - (((16*I)/9)*Pi*Zeta[3])/s - 
    (16*G[{0}, x]*Zeta[3])/(9*s) + (16*G[{1}, x]*Zeta[3])/(9*s) + 
    FF[1/(s*x)]*(((-104*I)/27)*Pi + (163*Pi^2)/81 - ((58*I)/27)*Pi^3 + 
      (5*Pi^4)/9 + ((50*I)/27)*Pi*G[{0}, x] - (74*Pi^2*G[{0}, x])/27 - 
      (104*G[{1}, x])/27 - ((310*I)/27)*Pi*G[{1}, x] + 
      (160*Pi^2*G[{1}, x])/27 + ((32*I)/27)*Pi^3*G[{1}, x] - 
      (5*Pi^4*G[{1}, x])/18 - ((4*I)/9)*Pi*G[{0, 0}, x] + 
      (8*Pi^2*G[{0, 0}, x])/9 + (50*G[{0, 1}, x])/27 - 
      ((16*I)/9)*Pi*G[{0, 1}, x] + (50*G[{1, 0}, x])/27 + 
      ((116*I)/9)*Pi*G[{1, 0}, x] - (88*Pi^2*G[{1, 0}, x])/27 - 
      (110*G[{1, 1}, x])/9 - (4*I)*Pi*G[{1, 1}, x] - (Pi^2*G[{1, 1}, x])/9 + 
      ((2*I)/9)*Pi^3*G[{1, 1}, x] - (4*G[{0, 0, 1}, x])/9 - 
      (4*G[{0, 1, 0}, x])/9 - ((16*I)/3)*Pi*G[{0, 1, 0}, x] - 
      (16*G[{0, 1, 1}, x])/9 + (148*G[{1, 0, 0}, x])/9 + 
      ((4*I)/3)*Pi*G[{1, 0, 0}, x] - (4*Pi^2*G[{1, 0, 0}, x])/9 - 
      4*G[{1, 0, 1}, x] + ((2*I)/3)*Pi*G[{1, 0, 1}, x] - 4*G[{1, 1, 0}, x] - 
      ((16*I)/9)*Pi*G[{1, 1, 0}, x] + 2*Pi^2*G[{1, 1, 0}, x] + 
      4*G[{1, 1, 1}, x] + ((4*I)/3)*Pi*G[{1, 1, 1}, x] - 
      (16*G[{0, 1, 0, 0}, x])/3 - (16*G[{1, 0, 0, 0}, x])/3 + 
      (4*G[{1, 0, 0, 1}, x])/3 + (4*G[{1, 0, 1, 0}, x])/3 + 
      ((8*I)/3)*Pi*G[{1, 0, 1, 0}, x] + (2*G[{1, 0, 1, 1}, x])/3 - 
      (16*G[{1, 1, 0, 0}, x])/9 + (4*G[{1, 1, 0, 1}, x])/3 + 
      (4*G[{1, 1, 1, 0}, x])/3 - ((4*I)/3)*Pi*G[{1, 1, 1, 0}, x] + 
      (8*G[{1, 0, 1, 0, 0}, x])/3 + (8*G[{1, 1, 0, 0, 0}, x])/3 - 
      (4*G[{1, 1, 1, 0, 0}, x])/3 + (88*Zeta[3])/9 + (8*I)*Pi*Zeta[3] + 
      (8*G[{0}, x]*Zeta[3])/3 - (34*G[{1}, x]*Zeta[3])/9 - 
      (4*I)*Pi*G[{1}, x]*Zeta[3] - (4*G[{1, 0}, x]*Zeta[3])/3 - 
      (4*G[{1, 1}, x]*Zeta[3])/3) + FF[1/(s*x^2)]*((-2*I)*Pi*G[{1}, x] - 
      (59*Pi^2*G[{1}, x])/81 - ((58*I)/27)*Pi^3*G[{1}, x] + 
      (5*Pi^4*G[{1}, x])/9 + ((38*I)/27)*Pi*G[{1, 0}, x] - 
      (50*Pi^2*G[{1, 0}, x])/27 - 2*G[{1, 1}, x] + 
      ((38*I)/27)*Pi*G[{1, 1}, x] + (2*Pi^2*G[{1, 1}, x])/27 - 
      ((4*I)/9)*Pi^3*G[{1, 1}, x] - ((4*I)/9)*Pi*G[{1, 0, 0}, x] + 
      (8*Pi^2*G[{1, 0, 0}, x])/9 + (38*G[{1, 0, 1}, x])/27 - 
      ((4*I)/9)*Pi*G[{1, 0, 1}, x] + (38*G[{1, 1, 0}, x])/27 + 
      ((100*I)/9)*Pi*G[{1, 1, 0}, x] - 4*Pi^2*G[{1, 1, 0}, x] + 
      (2*G[{1, 1, 1}, x])/3 - ((4*I)/9)*Pi*G[{1, 1, 1}, x] - 
      (4*G[{1, 0, 0, 1}, x])/9 - (4*G[{1, 0, 1, 0}, x])/9 - 
      ((16*I)/3)*Pi*G[{1, 0, 1, 0}, x] - (4*G[{1, 0, 1, 1}, x])/9 + 
      (100*G[{1, 1, 0, 0}, x])/9 - (4*G[{1, 1, 0, 1}, x])/9 - 
      (4*G[{1, 1, 1, 0}, x])/9 + ((8*I)/3)*Pi*G[{1, 1, 1, 0}, x] - 
      (16*G[{1, 0, 1, 0, 0}, x])/3 - (16*G[{1, 1, 0, 0, 0}, x])/3 + 
      (8*G[{1, 1, 1, 0, 0}, x])/3 + (112*G[{1}, x]*Zeta[3])/9 + 
      (8*I)*Pi*G[{1}, x]*Zeta[3] + (8*G[{1, 0}, x]*Zeta[3])/3 + 
      (8*G[{1, 1}, x]*Zeta[3])/3) + FF[1/(s*(1 - x)^2)]*
     (((-19*I)/81)*Pi^3 + (281*Pi^4)/810 + ((2*I)/27)*Pi^5 + 
      (2*I)*Pi*G[{0}, x] + (59*Pi^2*G[{0}, x])/81 + 
      ((2*I)/9)*Pi^3*G[{0}, x] + 2*G[{0, 0}, x] - 
      ((38*I)/27)*Pi*G[{0, 0}, x] - (2*Pi^2*G[{0, 0}, x])/27 - 
      ((38*I)/27)*Pi*G[{0, 1}, x] + (50*Pi^2*G[{0, 1}, x])/27 + 
      ((8*I)/9)*Pi^3*G[{0, 1}, x] - (2*G[{0, 0, 0}, x])/3 + 
      ((4*I)/9)*Pi*G[{0, 0, 0}, x] - (38*G[{0, 0, 1}, x])/27 - 
      ((100*I)/9)*Pi*G[{0, 0, 1}, x] + 4*Pi^2*G[{0, 0, 1}, x] - 
      (38*G[{0, 1, 0}, x])/27 + ((4*I)/9)*Pi*G[{0, 1, 0}, x] + 
      ((4*I)/9)*Pi*G[{0, 1, 1}, x] - (8*Pi^2*G[{0, 1, 1}, x])/9 + 
      (4*G[{0, 0, 0, 1}, x])/9 - ((8*I)/3)*Pi*G[{0, 0, 0, 1}, x] + 
      (4*G[{0, 0, 1, 0}, x])/9 - (100*G[{0, 0, 1, 1}, x])/9 + 
      (4*G[{0, 1, 0, 0}, x])/9 + (4*G[{0, 1, 0, 1}, x])/9 + 
      ((16*I)/3)*Pi*G[{0, 1, 0, 1}, x] + (4*G[{0, 1, 1, 0}, x])/9 - 
      (8*G[{0, 0, 0, 1, 1}, x])/3 + (16*G[{0, 0, 1, 1, 1}, x])/3 + 
      (16*G[{0, 1, 0, 1, 1}, x])/3 + (38*Zeta[3])/27 - 
      ((112*I)/9)*Pi*Zeta[3] + (44*Pi^2*Zeta[3])/9 - 
      (8*G[{0}, x]*Zeta[3])/9 - 8*G[{0, 1}, x]*Zeta[3] - (40*Zeta[5])/3) + 
    FF[1/(s*(1 - x))]*(((104*I)/27)*Pi - (163*Pi^2)/81 - ((8*I)/27)*Pi^3 - 
      (11*Pi^4)/81 - (I/27)*Pi^5 + (104*G[{0}, x])/27 + 
      ((310*I)/27)*Pi*G[{0}, x] - (160*Pi^2*G[{0}, x])/27 - 
      ((7*I)/9)*Pi^3*G[{0}, x] - ((50*I)/27)*Pi*G[{1}, x] + 
      (74*Pi^2*G[{1}, x])/27 + ((8*I)/9)*Pi^3*G[{1}, x] + 
      (110*G[{0, 0}, x])/9 + (4*I)*Pi*G[{0, 0}, x] + (Pi^2*G[{0, 0}, x])/9 - 
      (50*G[{0, 1}, x])/27 - ((116*I)/9)*Pi*G[{0, 1}, x] + 
      (88*Pi^2*G[{0, 1}, x])/27 - ((4*I)/9)*Pi^3*G[{0, 1}, x] - 
      (50*G[{1, 0}, x])/27 + ((16*I)/9)*Pi*G[{1, 0}, x] + 
      ((4*I)/9)*Pi*G[{1, 1}, x] - (8*Pi^2*G[{1, 1}, x])/9 - 
      4*G[{0, 0, 0}, x] - ((4*I)/3)*Pi*G[{0, 0, 0}, x] + 4*G[{0, 0, 1}, x] + 
      ((16*I)/9)*Pi*G[{0, 0, 1}, x] - 2*Pi^2*G[{0, 0, 1}, x] + 
      4*G[{0, 1, 0}, x] - ((2*I)/3)*Pi*G[{0, 1, 0}, x] - 
      (148*G[{0, 1, 1}, x])/9 - ((4*I)/3)*Pi*G[{0, 1, 1}, x] + 
      (4*Pi^2*G[{0, 1, 1}, x])/9 + (16*G[{1, 0, 0}, x])/9 + 
      (4*G[{1, 0, 1}, x])/9 + ((16*I)/3)*Pi*G[{1, 0, 1}, x] + 
      (4*G[{1, 1, 0}, x])/9 - (4*G[{0, 0, 0, 1}, x])/3 + 
      ((4*I)/3)*Pi*G[{0, 0, 0, 1}, x] - (4*G[{0, 0, 1, 0}, x])/3 + 
      (16*G[{0, 0, 1, 1}, x])/9 - (2*G[{0, 1, 0, 0}, x])/3 - 
      (4*G[{0, 1, 0, 1}, x])/3 - ((8*I)/3)*Pi*G[{0, 1, 0, 1}, x] - 
      (4*G[{0, 1, 1, 0}, x])/3 + (16*G[{0, 1, 1, 1}, x])/3 + 
      (16*G[{1, 0, 1, 1}, x])/3 + (4*G[{0, 0, 0, 1, 1}, x])/3 - 
      (8*G[{0, 0, 1, 1, 1}, x])/3 - (8*G[{0, 1, 0, 1, 1}, x])/3 + 
      (44*Zeta[3])/9 + ((64*I)/9)*Pi*Zeta[3] - (22*Pi^2*Zeta[3])/9 + 
      (4*G[{0}, x]*Zeta[3])/3 - 8*G[{1}, x]*Zeta[3] + 
      4*G[{0, 1}, x]*Zeta[3] + (20*Zeta[5])/3)) + 
  COLOR[CF^2*Nf]*((35*Pi^2)/(12*s) + (47*G[{0}, x])/(3*s) - 
    (16*Pi^2*G[{0}, x])/(9*s) - (47*G[{1}, x])/(3*s) - 
    (2*Pi^2*G[{1}, x])/(9*s) + (11*G[{0, 0}, x])/(6*s) - 
    (35*G[{0, 1}, x])/(6*s) - (35*G[{1, 0}, x])/(6*s) + 
    (59*G[{1, 1}, x])/(6*s) - (26*G[{0, 0, 0}, x])/(3*s) + 
    (20*G[{0, 0, 1}, x])/(3*s) + (20*G[{0, 1, 0}, x])/(3*s) - 
    (14*G[{0, 1, 1}, x])/(3*s) + (14*G[{1, 0, 0}, x])/(3*s) - 
    (8*G[{1, 0, 1}, x])/(3*s) - (8*G[{1, 1, 0}, x])/(3*s) + 
    (2*G[{1, 1, 1}, x])/(3*s) + FF[x/s]*((-35*Pi^2)/6 + 2*Pi^2*G[{0}, x] + 
      2*Pi^2*G[{1}, x] - (35*G[{0, 0}, x])/3 + (35*G[{0, 1}, x])/3 + 
      (35*G[{1, 0}, x])/3 - (35*G[{1, 1}, x])/3 + 8*G[{0, 0, 0}, x] - 
      4*G[{0, 0, 1}, x] - 4*G[{0, 1, 0}, x] - 4*G[{1, 0, 1}, x] - 
      4*G[{1, 1, 0}, x] + 8*G[{1, 1, 1}, x] - 4*Zeta[3]) + (2*Zeta[3])/s + 
    FF[1/(s*x^2)]*(((3815*I)/1296)*Pi*G[{1}, x] + (203*Pi^2*G[{1}, x])/108 + 
      ((73*I)/36)*Pi^3*G[{1}, x] + (Pi^4*G[{1}, x])/9 + 
      ((47*I)/18)*Pi*G[{0, 1}, x] - (7*Pi^2*G[{0, 1}, x])/18 - 
      (8*I)*Pi*G[{1, 0}, x] - (25*Pi^2*G[{1, 0}, x])/18 + 
      (I/9)*Pi^3*G[{1, 0}, x] + (3815*G[{1, 1}, x])/1296 - 
      ((215*I)/54)*Pi*G[{1, 1}, x] - (277*Pi^2*G[{1, 1}, x])/54 - 
      (I/36)*Pi^3*G[{1, 1}, x] - (I/3)*Pi*G[{0, 0, 1}, x] + 
      (47*G[{0, 1, 1}, x])/18 + ((7*I)/3)*Pi*G[{1, 0, 0}, x] + 
      Pi^2*G[{1, 0, 0}, x] - 8*G[{1, 0, 1}, x] + ((83*I)/18)*Pi*
       G[{1, 0, 1}, x] + (11*Pi^2*G[{1, 0, 1}, x])/3 - 8*G[{1, 1, 0}, x] - 
      ((94*I)/9)*Pi*G[{1, 1, 0}, x] + (35*Pi^2*G[{1, 1, 0}, x])/9 - 
      G[{1, 1, 1}, x]/2 - ((13*I)/3)*Pi*G[{1, 1, 1}, x] + 
      (25*Pi^2*G[{1, 1, 1}, x])/6 - G[{0, 0, 1, 1}, x]/3 - 
      (2*G[{0, 1, 1, 1}, x])/3 + (7*G[{1, 0, 0, 1}, x])/3 + 
      ((2*I)/3)*Pi*G[{1, 0, 0, 1}, x] + (7*G[{1, 0, 1, 0}, x])/3 + 
      ((5*I)/3)*Pi*G[{1, 0, 1, 0}, x] + (77*G[{1, 0, 1, 1}, x])/18 - 
      ((4*I)/3)*Pi*G[{1, 0, 1, 1}, x] - (251*G[{1, 1, 0, 0}, x])/9 + 
      ((4*I)/3)*Pi*G[{1, 1, 0, 0}, x] + (175*G[{1, 1, 0, 1}, x])/9 - 
      ((4*I)/3)*Pi*G[{1, 1, 0, 1}, x] + (175*G[{1, 1, 1, 0}, x])/9 + 
      ((4*I)/3)*Pi*G[{1, 1, 1, 0}, x] - (205*G[{1, 1, 1, 1}, x])/9 + 
      ((14*I)/3)*Pi*G[{1, 1, 1, 1}, x] + (2*G[{1, 0, 0, 1, 1}, x])/3 + 
      (29*G[{1, 0, 1, 0, 0}, x])/3 - 8*G[{1, 0, 1, 0, 1}, x] - 
      8*G[{1, 0, 1, 1, 0}, x] + 6*G[{1, 0, 1, 1, 1}, x] + 
      (32*G[{1, 1, 0, 0, 0}, x])/3 - 8*G[{1, 1, 0, 1, 1}, x] + 
      (34*G[{1, 1, 1, 0, 0}, x])/3 - (50*G[{1, 1, 1, 0, 1}, x])/3 - 
      (50*G[{1, 1, 1, 1, 0}, x])/3 + 30*G[{1, 1, 1, 1, 1}, x] - 
      (41*G[{1}, x]*Zeta[3])/6 - ((35*I)/18)*Pi*G[{1}, x]*Zeta[3] + 
      4*G[{1, 0}, x]*Zeta[3] - (299*G[{1, 1}, x]*Zeta[3])/18) + 
    FF[1/(s*(1 - x))]*(494/243 - ((7549*I)/648)*Pi - (37207*Pi^2)/15552 + 
      ((3397*I)/648)*Pi^3 - (5711*Pi^4)/38880 - ((29*I)/1080)*Pi^5 - 
      (17207*G[{0}, x])/1296 - ((809*I)/108)*Pi*G[{0}, x] + 
      (335*Pi^2*G[{0}, x])/54 - ((47*I)/36)*Pi^3*G[{0}, x] - 
      (Pi^4*G[{0}, x])/270 + (6623*G[{1}, x])/864 + ((18575*I)/1296)*Pi*
       G[{1}, x] + (47*Pi^2*G[{1}, x])/54 + ((223*I)/216)*Pi^3*G[{1}, x] + 
      (11*Pi^4*G[{1}, x])/270 - (383*G[{0, 0}, x])/36 + 
      ((179*I)/18)*Pi*G[{0, 0}, x] - (77*Pi^2*G[{0, 0}, x])/27 + 
      (29*G[{0, 1}, x])/3 + ((841*I)/36)*Pi*G[{0, 1}, x] - 
      (80*Pi^2*G[{0, 1}, x])/27 - (I/6)*Pi^3*G[{0, 1}, x] + 
      (29*G[{1, 0}, x])/3 - ((235*I)/9)*Pi*G[{1, 0}, x] - 
      (61*Pi^2*G[{1, 0}, x])/54 + ((2*I)/9)*Pi^3*G[{1, 0}, x] - 
      (2737*G[{1, 1}, x])/1296 - ((413*I)/54)*Pi*G[{1, 1}, x] - 
      (19*Pi^2*G[{1, 1}, x])/108 - ((5*I)/36)*Pi^3*G[{1, 1}, x] + 
      (266*G[{0, 0, 0}, x])/9 - ((17*I)/3)*Pi*G[{0, 0, 0}, x] + 
      (8*Pi^2*G[{0, 0, 0}, x])/9 - (329*G[{0, 0, 1}, x])/18 + 
      ((17*I)/9)*Pi*G[{0, 0, 1}, x] - (329*G[{0, 1, 0}, x])/18 + 
      ((11*I)/3)*Pi*G[{0, 1, 0}, x] + (2*Pi^2*G[{0, 1, 0}, x])/3 + 
      (1427*G[{0, 1, 1}, x])/36 - ((13*I)/3)*Pi*G[{0, 1, 1}, x] + 
      (5*Pi^2*G[{0, 1, 1}, x])/9 - (232*G[{1, 0, 0}, x])/9 + 
      ((22*I)/3)*Pi*G[{1, 0, 0}, x] + (2*Pi^2*G[{1, 0, 0}, x])/9 - 
      (7*G[{1, 0, 1}, x])/3 + ((4*I)/9)*Pi*G[{1, 0, 1}, x] + 
      (Pi^2*G[{1, 0, 1}, x])/3 - (7*G[{1, 1, 0}, x])/3 - 
      ((53*I)/9)*Pi*G[{1, 1, 0}, x] + (5*Pi^2*G[{1, 1, 0}, x])/9 - 
      7*G[{1, 1, 1}, x] - (I/3)*Pi*G[{1, 1, 1}, x] - (5*Pi^2*G[{1, 1, 1}, x])/
       18 - (224*G[{0, 0, 0, 0}, x])/9 + (107*G[{0, 0, 0, 1}, x])/9 + 
      ((2*I)/3)*Pi*G[{0, 0, 0, 1}, x] + (107*G[{0, 0, 1, 0}, x])/9 - 
      (16*G[{0, 0, 1, 1}, x])/3 - ((4*I)/3)*Pi*G[{0, 0, 1, 1}, x] + 
      (40*G[{0, 1, 0, 0}, x])/3 - 5*G[{0, 1, 0, 1}, x] - 
      ((5*I)/3)*Pi*G[{0, 1, 0, 1}, x] - 5*G[{0, 1, 1, 0}, x] - 
      (29*G[{0, 1, 1, 1}, x])/3 + 4*G[{1, 0, 0, 0}, x] + 
      10*G[{1, 0, 0, 1}, x] + ((2*I)/3)*Pi*G[{1, 0, 0, 1}, x] + 
      10*G[{1, 0, 1, 0}, x] - (86*G[{1, 0, 1, 1}, x])/9 - 
      ((4*I)/3)*Pi*G[{1, 0, 1, 1}, x] - (53*G[{1, 1, 0, 0}, x])/9 - 
      ((4*I)/3)*Pi*G[{1, 1, 0, 1}, x] + (2*I)*Pi*G[{1, 1, 1, 0}, x] + 
      (11*G[{1, 1, 1, 1}, x])/3 + ((14*I)/3)*Pi*G[{1, 1, 1, 1}, x] + 
      (14*G[{0, 0, 0, 0, 0}, x])/3 - (10*G[{0, 0, 0, 0, 1}, x])/3 - 
      (10*G[{0, 0, 0, 1, 0}, x])/3 + (8*G[{0, 0, 0, 1, 1}, x])/3 - 
      (4*G[{0, 0, 1, 0, 0}, x])/3 - (4*G[{0, 0, 1, 1, 1}, x])/3 + 
      (4*G[{0, 1, 0, 0, 0}, x])/3 - (4*G[{0, 1, 0, 0, 1}, x])/3 - 
      (4*G[{0, 1, 0, 1, 0}, x])/3 - G[{0, 1, 0, 1, 1}, x]/3 + 
      (2*G[{1, 0, 0, 1, 1}, x])/3 + (4*G[{1, 0, 1, 0, 0}, x])/3 - 
      (4*G[{1, 0, 1, 0, 1}, x])/3 - (4*G[{1, 0, 1, 1, 0}, x])/3 - 
      (2*G[{1, 0, 1, 1, 1}, x])/3 + (4*G[{1, 1, 0, 0, 0}, x])/3 - 
      (4*G[{1, 1, 0, 1, 1}, x])/3 + 2*G[{1, 1, 1, 0, 0}, x] + 
      (20*G[{1, 1, 1, 1, 1}, x])/3 - (1997*Zeta[3])/81 + 
      ((199*I)/18)*Pi*Zeta[3] - (637*Pi^2*Zeta[3])/216 + 
      (143*G[{0}, x]*Zeta[3])/6 - (737*G[{1}, x]*Zeta[3])/36 - 
      ((11*I)/18)*Pi*G[{1}, x]*Zeta[3] - 4*G[{0, 0}, x]*Zeta[3] + 
      (7*G[{0, 1}, x]*Zeta[3])/3 + (2*G[{1, 0}, x]*Zeta[3])/3 + 
      (73*G[{1, 1}, x]*Zeta[3])/18 - (119*Zeta[5])/18) + 
    FF[1/(s*x)]*(-494/243 + ((7549*I)/648)*Pi + (37207*Pi^2)/15552 + 
      ((973*I)/324)*Pi^3 + (4019*Pi^4)/38880 - ((7*I)/270)*Pi^5 - 
      (6623*G[{0}, x])/864 - ((18575*I)/1296)*Pi*G[{0}, x] - 
      (47*Pi^2*G[{0}, x])/54 + ((5*I)/216)*Pi^3*G[{0}, x] - 
      (2*Pi^4*G[{0}, x])/135 + (17207*G[{1}, x])/1296 + 
      ((809*I)/108)*Pi*G[{1}, x] - (335*Pi^2*G[{1}, x])/54 + 
      ((109*I)/108)*Pi^3*G[{1}, x] - (13*Pi^4*G[{1}, x])/135 + 
      (2737*G[{0, 0}, x])/1296 + ((413*I)/54)*Pi*G[{0, 0}, x] + 
      (19*Pi^2*G[{0, 0}, x])/108 - ((5*I)/12)*Pi^3*G[{0, 0}, x] - 
      (29*G[{0, 1}, x])/3 + ((235*I)/9)*Pi*G[{0, 1}, x] + 
      (61*Pi^2*G[{0, 1}, x])/54 - (I/9)*Pi^3*G[{0, 1}, x] - 
      (29*G[{1, 0}, x])/3 - ((841*I)/36)*Pi*G[{1, 0}, x] + 
      (80*Pi^2*G[{1, 0}, x])/27 - (I/9)*Pi^3*G[{1, 0}, x] + 
      (383*G[{1, 1}, x])/36 - ((179*I)/18)*Pi*G[{1, 1}, x] + 
      (77*Pi^2*G[{1, 1}, x])/27 + (I/9)*Pi^3*G[{1, 1}, x] + 
      7*G[{0, 0, 0}, x] + (I/3)*Pi*G[{0, 0, 0}, x] + (5*Pi^2*G[{0, 0, 0}, x])/
       18 + (7*G[{0, 0, 1}, x])/3 + ((53*I)/9)*Pi*G[{0, 0, 1}, x] - 
      (5*Pi^2*G[{0, 0, 1}, x])/9 + (7*G[{0, 1, 0}, x])/3 - 
      ((4*I)/9)*Pi*G[{0, 1, 0}, x] - (Pi^2*G[{0, 1, 0}, x])/3 + 
      (232*G[{0, 1, 1}, x])/9 - ((22*I)/3)*Pi*G[{0, 1, 1}, x] - 
      (2*Pi^2*G[{0, 1, 1}, x])/9 - (1427*G[{1, 0, 0}, x])/36 + 
      ((13*I)/3)*Pi*G[{1, 0, 0}, x] - (5*Pi^2*G[{1, 0, 0}, x])/9 + 
      (329*G[{1, 0, 1}, x])/18 - ((11*I)/3)*Pi*G[{1, 0, 1}, x] - 
      (2*Pi^2*G[{1, 0, 1}, x])/3 + (329*G[{1, 1, 0}, x])/18 - 
      ((17*I)/9)*Pi*G[{1, 1, 0}, x] - (266*G[{1, 1, 1}, x])/9 + 
      ((17*I)/3)*Pi*G[{1, 1, 1}, x] - (8*Pi^2*G[{1, 1, 1}, x])/9 - 
      (11*G[{0, 0, 0, 0}, x])/3 - ((14*I)/3)*Pi*G[{0, 0, 0, 0}, x] - 
      (2*I)*Pi*G[{0, 0, 0, 1}, x] + ((4*I)/3)*Pi*G[{0, 0, 1, 0}, x] + 
      (53*G[{0, 0, 1, 1}, x])/9 + (86*G[{0, 1, 0, 0}, x])/9 + 
      ((4*I)/3)*Pi*G[{0, 1, 0, 0}, x] - 10*G[{0, 1, 0, 1}, x] - 
      10*G[{0, 1, 1, 0}, x] - ((2*I)/3)*Pi*G[{0, 1, 1, 0}, x] - 
      4*G[{0, 1, 1, 1}, x] + (29*G[{1, 0, 0, 0}, x])/3 + 
      5*G[{1, 0, 0, 1}, x] + 5*G[{1, 0, 1, 0}, x] + 
      ((5*I)/3)*Pi*G[{1, 0, 1, 0}, x] - (40*G[{1, 0, 1, 1}, x])/3 + 
      (16*G[{1, 1, 0, 0}, x])/3 + ((4*I)/3)*Pi*G[{1, 1, 0, 0}, x] - 
      (107*G[{1, 1, 0, 1}, x])/9 - (107*G[{1, 1, 1, 0}, x])/9 - 
      ((2*I)/3)*Pi*G[{1, 1, 1, 0}, x] + (224*G[{1, 1, 1, 1}, x])/9 - 
      (20*G[{0, 0, 0, 0, 0}, x])/3 - 2*G[{0, 0, 0, 1, 1}, x] + 
      (4*G[{0, 0, 1, 0, 0}, x])/3 - (4*G[{0, 0, 1, 1, 1}, x])/3 + 
      (2*G[{0, 1, 0, 0, 0}, x])/3 + (4*G[{0, 1, 0, 0, 1}, x])/3 + 
      (4*G[{0, 1, 0, 1, 0}, x])/3 - (4*G[{0, 1, 0, 1, 1}, x])/3 - 
      (2*G[{0, 1, 1, 0, 0}, x])/3 + G[{1, 0, 1, 0, 0}, x]/3 + 
      (4*G[{1, 0, 1, 0, 1}, x])/3 + (4*G[{1, 0, 1, 1, 0}, x])/3 - 
      (4*G[{1, 0, 1, 1, 1}, x])/3 + (4*G[{1, 1, 0, 0, 0}, x])/3 + 
      (4*G[{1, 1, 0, 1, 1}, x])/3 - (8*G[{1, 1, 1, 0, 0}, x])/3 + 
      (10*G[{1, 1, 1, 0, 1}, x])/3 + (10*G[{1, 1, 1, 1, 0}, x])/3 - 
      (14*G[{1, 1, 1, 1, 1}, x])/3 - (8041*Zeta[3])/324 + 
      ((35*I)/18)*Pi*Zeta[3] + (301*Pi^2*Zeta[3])/216 + 
      (509*G[{0}, x]*Zeta[3])/36 - ((37*I)/18)*Pi*G[{0}, x]*Zeta[3] - 
      (397*G[{1}, x]*Zeta[3])/18 - ((4*I)/3)*Pi*G[{1}, x]*Zeta[3] - 
      (13*G[{0, 0}, x]*Zeta[3])/18 - (4*G[{0, 1}, x]*Zeta[3])/3 - 
      (2*G[{1, 0}, x]*Zeta[3])/3 + (10*G[{1, 1}, x]*Zeta[3])/3 + 
      (97*Zeta[5])/9) + FF[1/(s*(1 - x)^2)]*(((191*I)/108)*Pi^3 + 
      (97*Pi^4)/270 - ((19*I)/360)*Pi^5 - ((3815*I)/1296)*Pi*G[{0}, x] - 
      (203*Pi^2*G[{0}, x])/108 + ((13*I)/27)*Pi^3*G[{0}, x] + 
      (Pi^4*G[{0}, x])/270 - (I/18)*Pi^3*G[{1}, x] - 
      (3815*G[{0, 0}, x])/1296 + ((215*I)/54)*Pi*G[{0, 0}, x] + 
      (277*Pi^2*G[{0, 0}, x])/54 - ((5*I)/12)*Pi^3*G[{0, 0}, x] + 
      (8*I)*Pi*G[{0, 1}, x] + (25*Pi^2*G[{0, 1}, x])/18 - 
      ((5*I)/18)*Pi^3*G[{0, 1}, x] - ((47*I)/18)*Pi*G[{1, 0}, x] + 
      (7*Pi^2*G[{1, 0}, x])/18 + G[{0, 0, 0}, x]/2 + 
      ((13*I)/3)*Pi*G[{0, 0, 0}, x] - (25*Pi^2*G[{0, 0, 0}, x])/6 + 
      8*G[{0, 0, 1}, x] + ((94*I)/9)*Pi*G[{0, 0, 1}, x] - 
      (35*Pi^2*G[{0, 0, 1}, x])/9 + 8*G[{0, 1, 0}, x] - 
      ((83*I)/18)*Pi*G[{0, 1, 0}, x] - (11*Pi^2*G[{0, 1, 0}, x])/3 - 
      ((7*I)/3)*Pi*G[{0, 1, 1}, x] - Pi^2*G[{0, 1, 1}, x] - 
      (47*G[{1, 0, 0}, x])/18 + (I/3)*Pi*G[{1, 1, 0}, x] + 
      (205*G[{0, 0, 0, 0}, x])/9 - ((14*I)/3)*Pi*G[{0, 0, 0, 0}, x] - 
      (175*G[{0, 0, 0, 1}, x])/9 - ((4*I)/3)*Pi*G[{0, 0, 0, 1}, x] - 
      (175*G[{0, 0, 1, 0}, x])/9 + ((4*I)/3)*Pi*G[{0, 0, 1, 0}, x] + 
      (251*G[{0, 0, 1, 1}, x])/9 - ((4*I)/3)*Pi*G[{0, 0, 1, 1}, x] - 
      (77*G[{0, 1, 0, 0}, x])/18 + ((4*I)/3)*Pi*G[{0, 1, 0, 0}, x] - 
      (7*G[{0, 1, 0, 1}, x])/3 - ((5*I)/3)*Pi*G[{0, 1, 0, 1}, x] - 
      (7*G[{0, 1, 1, 0}, x])/3 - ((2*I)/3)*Pi*G[{0, 1, 1, 0}, x] + 
      (2*G[{1, 0, 0, 0}, x])/3 + G[{1, 1, 0, 0}, x]/3 - 
      30*G[{0, 0, 0, 0, 0}, x] + (50*G[{0, 0, 0, 0, 1}, x])/3 + 
      (50*G[{0, 0, 0, 1, 0}, x])/3 - (34*G[{0, 0, 0, 1, 1}, x])/3 + 
      8*G[{0, 0, 1, 0, 0}, x] - (32*G[{0, 0, 1, 1, 1}, x])/3 - 
      6*G[{0, 1, 0, 0, 0}, x] + 8*G[{0, 1, 0, 0, 1}, x] + 
      8*G[{0, 1, 0, 1, 0}, x] - (29*G[{0, 1, 0, 1, 1}, x])/3 - 
      (2*G[{0, 1, 1, 0, 0}, x])/3 - (191*Zeta[3])/18 + 
      ((65*I)/3)*Pi*Zeta[3] + (40*Pi^2*Zeta[3])/9 - (74*G[{0}, x]*Zeta[3])/
       9 - ((37*I)/18)*Pi*G[{0}, x]*Zeta[3] + (G[{1}, x]*Zeta[3])/3 + 
      (347*G[{0, 0}, x]*Zeta[3])/18 - 3*G[{0, 1}, x]*Zeta[3] + 
      (145*Zeta[5])/6)) + COLOR[(NfV*d[a, b, c]^2)/Nc]*
   ((-13*Pi^2)/(8*s) + (((5*I)/4)*Pi^3)/s + (7*Pi^4)/(72*s) - 
    (3*G[{0}, x])/(2*s) + ((5*I)*Pi*G[{0}, x])/s - 
    (13*Pi^2*G[{0}, x])/(16*s) + ((I/12)*Pi^3*G[{0}, x])/s + 
    (3*G[{1}, x])/(2*s) - ((5*I)*Pi*G[{1}, x])/s + 
    (13*Pi^2*G[{1}, x])/(16*s) - ((I/12)*Pi^3*G[{1}, x])/s + 
    (7*G[{0, 0}, x])/(4*s) + (((5*I)/2)*Pi*G[{0, 0}, x])/s + 
    (13*Pi^2*G[{0, 0}, x])/(12*s) + (13*G[{0, 1}, x])/(4*s) - 
    (((5*I)/2)*Pi*G[{0, 1}, x])/s + (Pi^2*G[{0, 1}, x])/(2*s) + 
    (13*G[{1, 0}, x])/(4*s) - (((5*I)/2)*Pi*G[{1, 0}, x])/s - 
    (Pi^2*G[{1, 0}, x])/(3*s) - (33*G[{1, 1}, x])/(4*s) + 
    (((5*I)/2)*Pi*G[{1, 1}, x])/s - (5*Pi^2*G[{1, 1}, x])/(4*s) - 
    (19*G[{0, 0, 0}, x])/(8*s) + ((I/2)*Pi*G[{0, 0, 0}, x])/s + 
    (39*G[{0, 0, 1}, x])/(8*s) - ((I/2)*Pi*G[{0, 0, 1}, x])/s + 
    (39*G[{0, 1, 0}, x])/(8*s) - ((I/2)*Pi*G[{0, 1, 0}, x])/s - 
    (59*G[{0, 1, 1}, x])/(8*s) + ((I/2)*Pi*G[{0, 1, 1}, x])/s + 
    (19*G[{1, 0, 0}, x])/(8*s) - ((I/2)*Pi*G[{1, 0, 0}, x])/s - 
    (39*G[{1, 0, 1}, x])/(8*s) + ((I/2)*Pi*G[{1, 0, 1}, x])/s - 
    (39*G[{1, 1, 0}, x])/(8*s) + ((I/2)*Pi*G[{1, 1, 0}, x])/s + 
    (59*G[{1, 1, 1}, x])/(8*s) - ((I/2)*Pi*G[{1, 1, 1}, x])/s + 
    (4*G[{0, 0, 0, 0}, x])/s - (7*G[{0, 0, 0, 1}, x])/(2*s) - 
    (7*G[{0, 0, 1, 0}, x])/(2*s) + (3*G[{0, 0, 1, 1}, x])/s - 
    G[{0, 1, 0, 0}, x]/(2*s) + G[{0, 1, 1, 1}, x]/(2*s) + 
    G[{1, 0, 0, 0}, x]/(2*s) - G[{1, 0, 0, 1}, x]/s - G[{1, 0, 1, 0}, x]/s + 
    (3*G[{1, 0, 1, 1}, x])/(2*s) - (4*G[{1, 1, 0, 0}, x])/s + 
    (9*G[{1, 1, 0, 1}, x])/(2*s) + (9*G[{1, 1, 1, 0}, x])/(2*s) - 
    (5*G[{1, 1, 1, 1}, x])/s + FF[x/s]*((13*Pi^2)/4 - ((5*I)/2)*Pi^3 + 
      Pi^4/24 + (13*G[{0, 0}, x])/2 - (5*I)*Pi*G[{0, 0}, x] + 
      (Pi^2*G[{0, 0}, x])/6 - (13*G[{0, 1}, x])/2 + (5*I)*Pi*G[{0, 1}, x] - 
      (Pi^2*G[{0, 1}, x])/6 - (13*G[{1, 0}, x])/2 + (5*I)*Pi*G[{1, 0}, x] - 
      (Pi^2*G[{1, 0}, x])/6 + (13*G[{1, 1}, x])/2 - (5*I)*Pi*G[{1, 1}, x] + 
      (Pi^2*G[{1, 1}, x])/6 - 5*G[{0, 0, 0}, x] + 5*G[{0, 1, 1}, x] + 
      5*G[{1, 0, 0}, x] - 5*G[{1, 1, 1}, x] + G[{0, 0, 0, 0}, x] - 
      G[{0, 0, 0, 1}, x] - G[{0, 0, 1, 0}, x] + G[{0, 0, 1, 1}, x] - 
      G[{0, 1, 0, 0}, x] + G[{0, 1, 0, 1}, x] + G[{0, 1, 1, 0}, x] - 
      G[{0, 1, 1, 1}, x] - G[{1, 0, 0, 0}, x] + G[{1, 0, 0, 1}, x] + 
      G[{1, 0, 1, 0}, x] - G[{1, 0, 1, 1}, x] + G[{1, 1, 0, 0}, x] - 
      G[{1, 1, 0, 1}, x] - G[{1, 1, 1, 0}, x] + G[{1, 1, 1, 1}, x] - 
      5*Zeta[3]) + (5*Zeta[3])/(2*s) + (2*G[{0}, x]*Zeta[3])/s - 
    (2*G[{1}, x]*Zeta[3])/s + FF[1/(s*x^2)]*(((-17*I)/4)*Pi*G[{1}, x] - 
      (7*Pi^2*G[{1}, x])/48 + (2*Pi^4*G[{1}, x])/45 + 
      ((7*I)/180)*Pi^5*G[{1}, x] - ((3*I)/4)*Pi*G[{0, 1}, x] + 
      (I/8)*Pi*G[{1, 0}, x] - (31*Pi^2*G[{1, 0}, x])/24 + 
      (17*Pi^4*G[{1, 0}, x])/60 - (17*G[{1, 1}, x])/4 + 
      ((5*I)/8)*Pi*G[{1, 1}, x] - (5*Pi^2*G[{1, 1}, x])/12 + 
      (61*Pi^4*G[{1, 1}, x])/180 + (Pi^2*G[{0, 1, 0}, x])/6 - 
      (3*G[{0, 1, 1}, x])/4 + (Pi^2*G[{0, 1, 1}, x])/3 + 
      ((13*I)/4)*Pi*G[{1, 0, 0}, x] - (I/3)*Pi^3*G[{1, 0, 0}, x] + 
      G[{1, 0, 1}, x]/8 - ((2*I)/3)*Pi^3*G[{1, 0, 1}, x] + 
      G[{1, 1, 0}, x]/8 - ((13*I)/4)*Pi*G[{1, 1, 0}, x] - 
      (Pi^2*G[{1, 1, 0}, x])/3 - I*Pi^3*G[{1, 1, 0}, x] + G[{1, 1, 1}, x]/2 - 
      (Pi^2*G[{1, 1, 1}, x])/6 + (2*I)*Pi^3*G[{1, 1, 1}, x] + 
      (13*G[{1, 0, 0, 1}, x])/4 + Pi^2*G[{1, 0, 0, 1}, x] + 
      (13*G[{1, 0, 1, 0}, x])/4 + (2*Pi^2*G[{1, 0, 1, 0}, x])/3 - 
      (13*G[{1, 0, 1, 1}, x])/4 - (5*G[{1, 1, 0, 0}, x])/4 + 
      (4*Pi^2*G[{1, 1, 0, 0}, x])/3 - 2*G[{1, 1, 0, 1}, x] - 
      Pi^2*G[{1, 1, 0, 1}, x] - 2*G[{1, 1, 1, 0}, x] - 
      2*Pi^2*G[{1, 1, 1, 0}, x] + 2*G[{1, 1, 1, 1}, x] + 
      G[{0, 1, 1, 0, 0}, x] - G[{0, 1, 1, 0, 1}, x] - G[{0, 1, 1, 1, 0}, x] + 
      G[{0, 1, 1, 1, 1}, x] + (2*I)*Pi*G[{1, 0, 0, 0, 1}, x] - 
      (2*I)*Pi*G[{1, 0, 0, 1, 1}, x] - (4*I)*Pi*G[{1, 0, 1, 0, 0}, x] + 
      (4*I)*Pi*G[{1, 0, 1, 1, 0}, x] - G[{1, 1, 0, 0, 0}, x] - 
      (8*I)*Pi*G[{1, 1, 0, 0, 0}, x] + G[{1, 1, 0, 0, 1}, x] - 
      (2*I)*Pi*G[{1, 1, 0, 0, 1}, x] + G[{1, 1, 0, 1, 0}, x] + 
      (8*I)*Pi*G[{1, 1, 0, 1, 0}, x] - G[{1, 1, 0, 1, 1}, x] + 
      (2*I)*Pi*G[{1, 1, 0, 1, 1}, x] + (12*I)*Pi*G[{1, 1, 1, 0, 0}, x] - 
      (12*I)*Pi*G[{1, 1, 1, 1, 0}, x] + 2*G[{1, 0, 0, 0, 1, 1}, x] + 
      2*G[{1, 0, 0, 1, 0, 0}, x] - 2*G[{1, 0, 0, 1, 0, 1}, x] - 
      2*G[{1, 0, 0, 1, 1, 0}, x] - 4*G[{1, 0, 1, 0, 0, 0}, x] + 
      4*G[{1, 0, 1, 1, 0, 0}, x] - 8*G[{1, 1, 0, 0, 0, 0}, x] - 
      2*G[{1, 1, 0, 0, 1, 1}, x] + 6*G[{1, 1, 0, 1, 0, 0}, x] + 
      2*G[{1, 1, 0, 1, 0, 1}, x] + 2*G[{1, 1, 0, 1, 1, 0}, x] + 
      12*G[{1, 1, 1, 0, 0, 0}, x] - 12*G[{1, 1, 1, 1, 0, 0}, x] - 
      2*G[{1}, x]*Zeta[3] - Pi^2*G[{1}, x]*Zeta[3] - G[{0, 1}, x]*Zeta[3] + 
      G[{1, 0}, x]*Zeta[3] + (8*I)*Pi*G[{1, 1}, x]*Zeta[3] - 
      6*G[{1, 0, 0}, x]*Zeta[3] + 4*G[{1, 0, 1}, x]*Zeta[3] + 
      14*G[{1, 1, 0}, x]*Zeta[3] - 12*G[{1, 1, 1}, x]*Zeta[3]) + 
    FF[1/(s*x)]*(-1/2 - ((5*I)/4)*Pi + (13*Pi^2)/12 - ((3*I)/8)*Pi^3 - 
      (11*Pi^4)/40 + ((7*I)/180)*Pi^5 - ((25*I)/8)*Pi*G[{0}, x] - 
      (9*Pi^2*G[{0}, x])/8 + (I/3)*Pi^3*G[{0}, x] + (17*Pi^4*G[{0}, x])/60 - 
      (5*G[{1}, x])/4 + ((25*I)/8)*Pi*G[{1}, x] + (49*Pi^2*G[{1}, x])/48 + 
      ((25*I)/24)*Pi^3*G[{1}, x] + (61*Pi^4*G[{1}, x])/180 - 
      ((7*I)/360)*Pi^5*G[{1}, x] + ((13*I)/4)*Pi*G[{0, 0}, x] - 
      (I/3)*Pi^3*G[{0, 0}, x] - (25*G[{0, 1}, x])/8 + 
      ((19*I)/4)*Pi*G[{0, 1}, x] - (11*Pi^2*G[{0, 1}, x])/12 - 
      ((2*I)/3)*Pi^3*G[{0, 1}, x] - (25*G[{1, 0}, x])/8 - I*Pi*G[{1, 0}, x] + 
      (Pi^2*G[{1, 0}, x])/2 - I*Pi^3*G[{1, 0}, x] - (17*Pi^4*G[{1, 0}, x])/
       120 + (25*G[{1, 1}, x])/4 - (7*I)*Pi*G[{1, 1}, x] + 
      (31*Pi^2*G[{1, 1}, x])/24 + (2*I)*Pi^3*G[{1, 1}, x] - 
      (61*Pi^4*G[{1, 1}, x])/360 + (13*G[{0, 0, 1}, x])/4 - 
      (I/4)*Pi*G[{0, 0, 1}, x] + Pi^2*G[{0, 0, 1}, x] + 
      (13*G[{0, 1, 0}, x])/4 + ((5*I)/4)*Pi*G[{0, 1, 0}, x] + 
      (2*Pi^2*G[{0, 1, 0}, x])/3 + (3*G[{0, 1, 1}, x])/2 - 
      I*Pi*G[{0, 1, 1}, x] + (15*G[{1, 0, 0}, x])/8 + 
      ((11*I)/4)*Pi*G[{1, 0, 0}, x] + (4*Pi^2*G[{1, 0, 0}, x])/3 + 
      (I/6)*Pi^3*G[{1, 0, 0}, x] - (23*G[{1, 0, 1}, x])/8 - 
      ((5*I)/2)*Pi*G[{1, 0, 1}, x] - Pi^2*G[{1, 0, 1}, x] + 
      (I/3)*Pi^3*G[{1, 0, 1}, x] - (23*G[{1, 1, 0}, x])/8 - 
      (4*I)*Pi*G[{1, 1, 0}, x] - 2*Pi^2*G[{1, 1, 0}, x] + 
      (I/2)*Pi^3*G[{1, 1, 0}, x] - (33*G[{1, 1, 1}, x])/8 + 
      ((15*I)/4)*Pi*G[{1, 1, 1}, x] - I*Pi^3*G[{1, 1, 1}, x] + 
      (2*I)*Pi*G[{0, 0, 0, 1}, x] - G[{0, 0, 1, 1}, x]/4 - 
      (2*I)*Pi*G[{0, 0, 1, 1}, x] - 2*G[{0, 1, 0, 0}, x] - 
      (4*I)*Pi*G[{0, 1, 0, 0}, x] + (13*G[{0, 1, 0, 1}, x])/4 + 
      (13*G[{0, 1, 1, 0}, x])/4 + (4*I)*Pi*G[{0, 1, 1, 0}, x] - 
      (17*G[{0, 1, 1, 1}, x])/4 + (7*G[{1, 0, 0, 0}, x])/2 - 
      (8*I)*Pi*G[{1, 0, 0, 0}, x] - (3*G[{1, 0, 0, 1}, x])/4 - 
      (2*I)*Pi*G[{1, 0, 0, 1}, x] - (Pi^2*G[{1, 0, 0, 1}, x])/2 - 
      (3*G[{1, 0, 1, 0}, x])/4 + (8*I)*Pi*G[{1, 0, 1, 0}, x] - 
      (Pi^2*G[{1, 0, 1, 0}, x])/3 - (7*G[{1, 0, 1, 1}, x])/4 + 
      (2*I)*Pi*G[{1, 0, 1, 1}, x] + G[{1, 1, 0, 0}, x]/4 + 
      (12*I)*Pi*G[{1, 1, 0, 0}, x] - (2*Pi^2*G[{1, 1, 0, 0}, x])/3 - 
      (17*G[{1, 1, 0, 1}, x])/4 + (Pi^2*G[{1, 1, 0, 1}, x])/2 - 
      (17*G[{1, 1, 1, 0}, x])/4 - (12*I)*Pi*G[{1, 1, 1, 0}, x] + 
      Pi^2*G[{1, 1, 1, 0}, x] + 8*G[{1, 1, 1, 1}, x] + 
      2*G[{0, 0, 0, 1, 1}, x] + 2*G[{0, 0, 1, 0, 0}, x] - 
      2*G[{0, 0, 1, 0, 1}, x] - 2*G[{0, 0, 1, 1, 0}, x] - 
      4*G[{0, 1, 0, 0, 0}, x] + 4*G[{0, 1, 1, 0, 0}, x] - 
      8*G[{1, 0, 0, 0, 0}, x] - I*Pi*G[{1, 0, 0, 0, 1}, x] - 
      2*G[{1, 0, 0, 1, 1}, x] + I*Pi*G[{1, 0, 0, 1, 1}, x] + 
      6*G[{1, 0, 1, 0, 0}, x] + (2*I)*Pi*G[{1, 0, 1, 0, 0}, x] + 
      2*G[{1, 0, 1, 0, 1}, x] + 2*G[{1, 0, 1, 1, 0}, x] - 
      (2*I)*Pi*G[{1, 0, 1, 1, 0}, x] + 12*G[{1, 1, 0, 0, 0}, x] + 
      (4*I)*Pi*G[{1, 1, 0, 0, 0}, x] + I*Pi*G[{1, 1, 0, 0, 1}, x] - 
      (4*I)*Pi*G[{1, 1, 0, 1, 0}, x] - I*Pi*G[{1, 1, 0, 1, 1}, x] - 
      12*G[{1, 1, 1, 0, 0}, x] - (6*I)*Pi*G[{1, 1, 1, 0, 0}, x] + 
      (6*I)*Pi*G[{1, 1, 1, 1, 0}, x] - G[{1, 0, 0, 0, 1, 1}, x] - 
      G[{1, 0, 0, 1, 0, 0}, x] + G[{1, 0, 0, 1, 0, 1}, x] + 
      G[{1, 0, 0, 1, 1, 0}, x] + 2*G[{1, 0, 1, 0, 0, 0}, x] - 
      2*G[{1, 0, 1, 1, 0, 0}, x] + 4*G[{1, 1, 0, 0, 0, 0}, x] + 
      G[{1, 1, 0, 0, 1, 1}, x] - 3*G[{1, 1, 0, 1, 0, 0}, x] - 
      G[{1, 1, 0, 1, 0, 1}, x] - G[{1, 1, 0, 1, 1, 0}, x] - 
      6*G[{1, 1, 1, 0, 0, 0}, x] + 6*G[{1, 1, 1, 1, 0, 0}, x] - 
      (167*Zeta[3])/24 - Pi^2*Zeta[3] + 7*G[{0}, x]*Zeta[3] - 
      6*G[{1}, x]*Zeta[3] + (8*I)*Pi*G[{1}, x]*Zeta[3] + 
      (Pi^2*G[{1}, x]*Zeta[3])/2 - 6*G[{0, 0}, x]*Zeta[3] + 
      4*G[{0, 1}, x]*Zeta[3] + 14*G[{1, 0}, x]*Zeta[3] - 
      12*G[{1, 1}, x]*Zeta[3] - (4*I)*Pi*G[{1, 1}, x]*Zeta[3] + 
      3*G[{1, 0, 0}, x]*Zeta[3] - 2*G[{1, 0, 1}, x]*Zeta[3] - 
      7*G[{1, 1, 0}, x]*Zeta[3] + 6*G[{1, 1, 1}, x]*Zeta[3] + 
      (10*Zeta[5])/3) + FF[1/(s*(1 - x))]*(1/2 + ((5*I)/4)*Pi - 
      (13*Pi^2)/12 + ((4*I)/3)*Pi^3 - (91*Pi^4)/720 - (I/36)*Pi^5 + 
      (1147*Pi^6)/45360 + (5*G[{0}, x])/4 - ((25*I)/8)*Pi*G[{0}, x] - 
      (49*Pi^2*G[{0}, x])/48 - ((19*I)/24)*Pi^3*G[{0}, x] - 
      (11*Pi^4*G[{0}, x])/90 + (I/72)*Pi^5*G[{0}, x] + 
      ((25*I)/8)*Pi*G[{1}, x] + (9*Pi^2*G[{1}, x])/8 - 
      ((7*I)/12)*Pi^3*G[{1}, x] - (11*Pi^4*G[{1}, x])/90 - 
      (25*G[{0, 0}, x])/4 + (7*I)*Pi*G[{0, 0}, x] - (31*Pi^2*G[{0, 0}, x])/
       24 + (11*Pi^4*G[{0, 0}, x])/180 + (25*G[{0, 1}, x])/8 + 
      I*Pi*G[{0, 1}, x] - (Pi^2*G[{0, 1}, x])/2 - 
      ((2*I)/3)*Pi^3*G[{0, 1}, x] + (11*Pi^4*G[{0, 1}, x])/180 + 
      (25*G[{1, 0}, x])/8 - ((19*I)/4)*Pi*G[{1, 0}, x] + 
      (11*Pi^2*G[{1, 0}, x])/12 - ((13*I)/4)*Pi*G[{1, 1}, x] + 
      ((2*I)/3)*Pi^3*G[{1, 1}, x] + (33*G[{0, 0, 0}, x])/8 - 
      ((15*I)/4)*Pi*G[{0, 0, 0}, x] + (23*G[{0, 0, 1}, x])/8 + 
      (4*I)*Pi*G[{0, 0, 1}, x] + 2*Pi^2*G[{0, 0, 1}, x] + 
      (I/3)*Pi^3*G[{0, 0, 1}, x] + (23*G[{0, 1, 0}, x])/8 + 
      ((5*I)/2)*Pi*G[{0, 1, 0}, x] + Pi^2*G[{0, 1, 0}, x] - 
      (15*G[{0, 1, 1}, x])/8 - ((11*I)/4)*Pi*G[{0, 1, 1}, x] - 
      (4*Pi^2*G[{0, 1, 1}, x])/3 - (I/3)*Pi^3*G[{0, 1, 1}, x] - 
      (3*G[{1, 0, 0}, x])/2 + I*Pi*G[{1, 0, 0}, x] - (13*G[{1, 0, 1}, x])/4 - 
      ((5*I)/4)*Pi*G[{1, 0, 1}, x] - (2*Pi^2*G[{1, 0, 1}, x])/3 - 
      (13*G[{1, 1, 0}, x])/4 + (I/4)*Pi*G[{1, 1, 0}, x] - 
      Pi^2*G[{1, 1, 0}, x] - 8*G[{0, 0, 0, 0}, x] + (17*G[{0, 0, 0, 1}, x])/
       4 + (12*I)*Pi*G[{0, 0, 0, 1}, x] - Pi^2*G[{0, 0, 0, 1}, x] + 
      (17*G[{0, 0, 1, 0}, x])/4 - (Pi^2*G[{0, 0, 1, 0}, x])/2 - 
      G[{0, 0, 1, 1}, x]/4 - (12*I)*Pi*G[{0, 0, 1, 1}, x] + 
      (2*Pi^2*G[{0, 0, 1, 1}, x])/3 + (7*G[{0, 1, 0, 0}, x])/4 - 
      (2*I)*Pi*G[{0, 1, 0, 0}, x] + (3*G[{0, 1, 0, 1}, x])/4 - 
      (8*I)*Pi*G[{0, 1, 0, 1}, x] + (Pi^2*G[{0, 1, 0, 1}, x])/3 + 
      (3*G[{0, 1, 1, 0}, x])/4 + (2*I)*Pi*G[{0, 1, 1, 0}, x] + 
      (Pi^2*G[{0, 1, 1, 0}, x])/2 - (7*G[{0, 1, 1, 1}, x])/2 + 
      (8*I)*Pi*G[{0, 1, 1, 1}, x] + (17*G[{1, 0, 0, 0}, x])/4 - 
      (13*G[{1, 0, 0, 1}, x])/4 - (4*I)*Pi*G[{1, 0, 0, 1}, x] - 
      (13*G[{1, 0, 1, 0}, x])/4 + 2*G[{1, 0, 1, 1}, x] + 
      (4*I)*Pi*G[{1, 0, 1, 1}, x] + G[{1, 1, 0, 0}, x]/4 + 
      (2*I)*Pi*G[{1, 1, 0, 0}, x] - (2*I)*Pi*G[{1, 1, 1, 0}, x] - 
      (6*I)*Pi*G[{0, 0, 0, 0, 1}, x] + 12*G[{0, 0, 0, 1, 1}, x] + 
      (6*I)*Pi*G[{0, 0, 0, 1, 1}, x] + I*Pi*G[{0, 0, 1, 0, 0}, x] + 
      (4*I)*Pi*G[{0, 0, 1, 0, 1}, x] - I*Pi*G[{0, 0, 1, 1, 0}, x] - 
      12*G[{0, 0, 1, 1, 1}, x] - (4*I)*Pi*G[{0, 0, 1, 1, 1}, x] - 
      2*G[{0, 1, 0, 0, 1}, x] + (2*I)*Pi*G[{0, 1, 0, 0, 1}, x] - 
      2*G[{0, 1, 0, 1, 0}, x] - 6*G[{0, 1, 0, 1, 1}, x] - 
      (2*I)*Pi*G[{0, 1, 0, 1, 1}, x] + 2*G[{0, 1, 1, 0, 0}, x] - 
      I*Pi*G[{0, 1, 1, 0, 0}, x] + I*Pi*G[{0, 1, 1, 1, 0}, x] + 
      8*G[{0, 1, 1, 1, 1}, x] - 4*G[{1, 0, 0, 1, 1}, x] + 
      4*G[{1, 0, 1, 1, 1}, x] + 2*G[{1, 1, 0, 0, 1}, x] + 
      2*G[{1, 1, 0, 1, 0}, x] - 2*G[{1, 1, 0, 1, 1}, x] - 
      2*G[{1, 1, 1, 0, 0}, x] - 6*G[{0, 0, 0, 0, 1, 1}, x] + 
      6*G[{0, 0, 0, 1, 1, 1}, x] + G[{0, 0, 1, 0, 0, 1}, x] + 
      G[{0, 0, 1, 0, 1, 0}, x] + 3*G[{0, 0, 1, 0, 1, 1}, x] - 
      G[{0, 0, 1, 1, 0, 0}, x] - 4*G[{0, 0, 1, 1, 1, 1}, x] + 
      2*G[{0, 1, 0, 0, 1, 1}, x] - 2*G[{0, 1, 0, 1, 1, 1}, x] - 
      G[{0, 1, 1, 0, 0, 1}, x] - G[{0, 1, 1, 0, 1, 0}, x] + 
      G[{0, 1, 1, 0, 1, 1}, x] + G[{0, 1, 1, 1, 0, 0}, x] + (29*Zeta[3])/24 + 
      2*Pi^2*Zeta[3] + ((2*I)/3)*Pi^3*Zeta[3] + (9*G[{0}, x]*Zeta[3])/2 - 
      (4*I)*Pi*G[{0}, x]*Zeta[3] - Pi^2*G[{0}, x]*Zeta[3] - 
      (11*G[{1}, x]*Zeta[3])/2 - (4*I)*Pi*G[{1}, x]*Zeta[3] + 
      (2*I)*Pi*G[{0, 0}, x]*Zeta[3] - 4*G[{0, 1}, x]*Zeta[3] + 
      (2*I)*Pi*G[{0, 1}, x]*Zeta[3] + 4*G[{1, 1}, x]*Zeta[3] + 
      2*G[{0, 0, 1}, x]*Zeta[3] - 2*G[{0, 1, 1}, x]*Zeta[3] + 2*Zeta[3]^2 + 
      (5*Zeta[5])/3 - (5*G[{0}, x]*Zeta[5])/2) + FF[1/(s*(1 - x)^2)]*
     (((-7*I)/48)*Pi^3 + (371*Pi^4)/1440 - (1147*Pi^6)/22680 + 
      ((17*I)/4)*Pi*G[{0}, x] + (7*Pi^2*G[{0}, x])/48 + 
      ((13*I)/24)*Pi^3*G[{0}, x] + (Pi^4*G[{0}, x])/20 - 
      (I/36)*Pi^5*G[{0}, x] - (17*Pi^4*G[{1}, x])/360 + (17*G[{0, 0}, x])/4 - 
      ((5*I)/8)*Pi*G[{0, 0}, x] + (5*Pi^2*G[{0, 0}, x])/12 - 
      (11*Pi^4*G[{0, 0}, x])/90 - (I/8)*Pi*G[{0, 1}, x] + 
      (31*Pi^2*G[{0, 1}, x])/24 - (11*Pi^4*G[{0, 1}, x])/90 + 
      ((3*I)/4)*Pi*G[{1, 0}, x] - G[{0, 0, 0}, x]/2 + 
      (Pi^2*G[{0, 0, 0}, x])/6 - G[{0, 0, 1}, x]/8 + 
      ((13*I)/4)*Pi*G[{0, 0, 1}, x] + (Pi^2*G[{0, 0, 1}, x])/3 - 
      ((2*I)/3)*Pi^3*G[{0, 0, 1}, x] - G[{0, 1, 0}, x]/8 - 
      ((13*I)/4)*Pi*G[{0, 1, 1}, x] + ((2*I)/3)*Pi^3*G[{0, 1, 1}, x] + 
      (3*G[{1, 0, 0}, x])/4 - (Pi^2*G[{1, 0, 0}, x])/3 - 
      (Pi^2*G[{1, 0, 1}, x])/6 - 2*G[{0, 0, 0, 0}, x] + 
      2*G[{0, 0, 0, 1}, x] + 2*Pi^2*G[{0, 0, 0, 1}, x] + 
      2*G[{0, 0, 1, 0}, x] + Pi^2*G[{0, 0, 1, 0}, x] + 
      (5*G[{0, 0, 1, 1}, x])/4 - (4*Pi^2*G[{0, 0, 1, 1}, x])/3 + 
      (13*G[{0, 1, 0, 0}, x])/4 - (13*G[{0, 1, 0, 1}, x])/4 - 
      (2*Pi^2*G[{0, 1, 0, 1}, x])/3 - (13*G[{0, 1, 1, 0}, x])/4 - 
      Pi^2*G[{0, 1, 1, 0}, x] + (12*I)*Pi*G[{0, 0, 0, 0, 1}, x] - 
      (12*I)*Pi*G[{0, 0, 0, 1, 1}, x] + G[{0, 0, 1, 0, 0}, x] - 
      (2*I)*Pi*G[{0, 0, 1, 0, 0}, x] - G[{0, 0, 1, 0, 1}, x] - 
      (8*I)*Pi*G[{0, 0, 1, 0, 1}, x] - G[{0, 0, 1, 1, 0}, x] + 
      (2*I)*Pi*G[{0, 0, 1, 1, 0}, x] + G[{0, 0, 1, 1, 1}, x] + 
      (8*I)*Pi*G[{0, 0, 1, 1, 1}, x] - (4*I)*Pi*G[{0, 1, 0, 0, 1}, x] + 
      (4*I)*Pi*G[{0, 1, 0, 1, 1}, x] + (2*I)*Pi*G[{0, 1, 1, 0, 0}, x] - 
      (2*I)*Pi*G[{0, 1, 1, 1, 0}, x] - G[{1, 0, 0, 0, 0}, x] + 
      G[{1, 0, 0, 0, 1}, x] + G[{1, 0, 0, 1, 0}, x] - G[{1, 0, 0, 1, 1}, x] + 
      12*G[{0, 0, 0, 0, 1, 1}, x] - 12*G[{0, 0, 0, 1, 1, 1}, x] - 
      2*G[{0, 0, 1, 0, 0, 1}, x] - 2*G[{0, 0, 1, 0, 1, 0}, x] - 
      6*G[{0, 0, 1, 0, 1, 1}, x] + 2*G[{0, 0, 1, 1, 0, 0}, x] + 
      8*G[{0, 0, 1, 1, 1, 1}, x] - 4*G[{0, 1, 0, 0, 1, 1}, x] + 
      4*G[{0, 1, 0, 1, 1, 1}, x] + 2*G[{0, 1, 1, 0, 0, 1}, x] + 
      2*G[{0, 1, 1, 0, 1, 0}, x] - 2*G[{0, 1, 1, 0, 1, 1}, x] - 
      2*G[{0, 1, 1, 1, 0, 0}, x] + (7*Zeta[3])/8 + ((13*I)/2)*Pi*Zeta[3] - 
      (Pi^2*Zeta[3])/3 - ((4*I)/3)*Pi^3*Zeta[3] - (5*G[{0}, x]*Zeta[3])/4 + 
      2*Pi^2*G[{0}, x]*Zeta[3] - (4*I)*Pi*G[{0, 0}, x]*Zeta[3] - 
      G[{0, 1}, x]*Zeta[3] - (4*I)*Pi*G[{0, 1}, x]*Zeta[3] + 
      G[{1, 0}, x]*Zeta[3] - 4*G[{0, 0, 1}, x]*Zeta[3] + 
      4*G[{0, 1, 1}, x]*Zeta[3] - 4*Zeta[3]^2 + 5*G[{0}, x]*Zeta[5])) + 
  COLOR[CA*CF^2]*((-721*Pi^2)/(48*s) + (((73*I)/12)*Pi^3)/s - 
    (37*Pi^4)/(15*s) - (1655*G[{0}, x])/(12*s) - (((169*I)/3)*Pi*G[{0}, x])/
     s + (31*Pi^2*G[{0}, x])/(8*s) - (((67*I)/6)*Pi^3*G[{0}, x])/s + 
    (1655*G[{1}, x])/(12*s) + (((169*I)/3)*Pi*G[{1}, x])/s + 
    (41*Pi^2*G[{1}, x])/(8*s) + (((85*I)/6)*Pi^3*G[{1}, x])/s - 
    (479*G[{0, 0}, x])/(8*s) + (((701*I)/6)*Pi*G[{0, 0}, x])/s - 
    (161*Pi^2*G[{0, 0}, x])/(24*s) + (721*G[{0, 1}, x])/(24*s) + 
    (((967*I)/6)*Pi*G[{0, 1}, x])/s + (641*Pi^2*G[{0, 1}, x])/(24*s) + 
    (721*G[{1, 0}, x])/(24*s) - (((593*I)/6)*Pi*G[{1, 0}, x])/s - 
    (151*Pi^2*G[{1, 0}, x])/(24*s) - (5*G[{1, 1}, x])/(24*s) - 
    (((1075*I)/6)*Pi*G[{1, 1}, x])/s - (329*Pi^2*G[{1, 1}, x])/(24*s) + 
    (1601*G[{0, 0, 0}, x])/(6*s) - ((64*I)*Pi*G[{0, 0, 0}, x])/s - 
    (547*G[{0, 0, 1}, x])/(4*s) + ((203*I)*Pi*G[{0, 0, 1}, x])/s - 
    (547*G[{0, 1, 0}, x])/(4*s) + ((73*I)*Pi*G[{0, 1, 0}, x])/s + 
    (854*G[{0, 1, 1}, x])/(3*s) - ((212*I)*Pi*G[{0, 1, 1}, x])/s - 
    (1385*G[{1, 0, 0}, x])/(6*s) + ((70*I)*Pi*G[{1, 0, 0}, x])/s + 
    (475*G[{1, 0, 1}, x])/(4*s) - ((209*I)*Pi*G[{1, 0, 1}, x])/s + 
    (475*G[{1, 1, 0}, x])/(4*s) - ((79*I)*Pi*G[{1, 1, 0}, x])/s - 
    (854*G[{1, 1, 1}, x])/(3*s) + ((218*I)*Pi*G[{1, 1, 1}, x])/s - 
    (251*G[{0, 0, 0, 0}, x])/(2*s) + FF[1/(s*(1 - x)^3)]*
     (-(Pi^2*G[{0, 0}, x]) + (3*I)*Pi*G[{0, 0, 0}, x] + 
      3*G[{0, 0, 0, 0}, x]) + (123*G[{0, 0, 0, 1}, x])/(2*s) + 
    (123*G[{0, 0, 1, 0}, x])/(2*s) + (283*G[{0, 0, 1, 1}, x])/(2*s) + 
    (161*G[{0, 1, 0, 0}, x])/(2*s) - (15*G[{0, 1, 0, 1}, x])/(2*s) - 
    (15*G[{0, 1, 1, 0}, x])/(2*s) - (409*G[{0, 1, 1, 1}, x])/(2*s) + 
    (107*G[{1, 0, 0, 0}, x])/(2*s) + (33*G[{1, 0, 0, 1}, x])/(2*s) + 
    (33*G[{1, 0, 1, 0}, x])/(2*s) - (451*G[{1, 0, 1, 1}, x])/(2*s) - 
    (17*G[{1, 1, 0, 0}, x])/(2*s) - (141*G[{1, 1, 0, 1}, x])/(2*s) - 
    (141*G[{1, 1, 1, 0}, x])/(2*s) + FF[1/(s*x^3)]*(Pi^2*G[{1, 1}, x] - 
      (3*I)*Pi*G[{1, 1, 1}, x] - 3*G[{1, 1, 1, 1}, x]) + 
    (577*G[{1, 1, 1, 1}, x])/(2*s) - (1991*Zeta[3])/(12*s) - 
    ((127*I)*Pi*Zeta[3])/s + (49*G[{0}, x]*Zeta[3])/s - 
    (43*G[{1}, x]*Zeta[3])/s + FF[x/s]*((721*Pi^2)/24 + ((187*I)/6)*Pi^3 + 
      (857*Pi^4)/60 - 9*Pi^2*G[{0}, x] - ((74*I)/3)*Pi^3*G[{0}, x] - 
      9*Pi^2*G[{1}, x] + ((56*I)/3)*Pi^3*G[{1}, x] + (721*G[{0, 0}, x])/12 + 
      ((187*I)/3)*Pi*G[{0, 0}, x] + (245*Pi^2*G[{0, 0}, x])/12 - 
      (721*G[{0, 1}, x])/12 - ((187*I)/3)*Pi*G[{0, 1}, x] - 
      (245*Pi^2*G[{0, 1}, x])/12 - (721*G[{1, 0}, x])/12 - 
      ((187*I)/3)*Pi*G[{1, 0}, x] - (245*Pi^2*G[{1, 0}, x])/12 + 
      (721*G[{1, 1}, x])/12 + ((187*I)/3)*Pi*G[{1, 1}, x] + 
      (245*Pi^2*G[{1, 1}, x])/12 + (107*G[{0, 0, 0}, x])/6 - 
      (154*I)*Pi*G[{0, 0, 0}, x] + 18*G[{0, 0, 1}, x] - 
      (124*I)*Pi*G[{0, 0, 1}, x] + 18*G[{0, 1, 0}, x] + 
      (136*I)*Pi*G[{0, 1, 0}, x] - (323*G[{0, 1, 1}, x])/6 + 
      (142*I)*Pi*G[{0, 1, 1}, x] - (323*G[{1, 0, 0}, x])/6 + 
      (142*I)*Pi*G[{1, 0, 0}, x] + 18*G[{1, 0, 1}, x] + 
      (136*I)*Pi*G[{1, 0, 1}, x] + 18*G[{1, 1, 0}, x] - 
      (124*I)*Pi*G[{1, 1, 0}, x] + (107*G[{1, 1, 1}, x])/6 - 
      (154*I)*Pi*G[{1, 1, 1}, x] - 163*G[{0, 0, 0, 0}, x] + 
      9*G[{0, 0, 0, 1}, x] + 9*G[{0, 0, 1, 0}, x] - 133*G[{0, 0, 1, 1}, x] + 
      145*G[{0, 1, 0, 0}, x] - 9*G[{0, 1, 0, 1}, x] - 9*G[{0, 1, 1, 0}, x] + 
      151*G[{0, 1, 1, 1}, x] + 151*G[{1, 0, 0, 0}, x] - 
      9*G[{1, 0, 0, 1}, x] - 9*G[{1, 0, 1, 0}, x] + 145*G[{1, 0, 1, 1}, x] - 
      133*G[{1, 1, 0, 0}, x] + 9*G[{1, 1, 0, 1}, x] + 9*G[{1, 1, 1, 0}, x] - 
      163*G[{1, 1, 1, 1}, x] + (431*Zeta[3])/6 + (254*I)*Pi*Zeta[3] + 
      124*G[{0}, x]*Zeta[3] - 136*G[{1}, x]*Zeta[3]) + 
    FF[1/(s*(1 - x)^2)]*(((583*I)/432)*Pi^3 - (3989*Pi^4)/540 - 
      ((2317*I)/1080)*Pi^5 - (4645*Pi^6)/6048 + ((252685*I)/2592)*Pi*
       G[{0}, x] + (833*Pi^2*G[{0}, x])/432 + ((5357*I)/108)*Pi^3*G[{0}, x] + 
      (11297*Pi^4*G[{0}, x])/4320 + ((769*I)/720)*Pi^5*G[{0}, x] - 
      ((17*I)/18)*Pi^3*G[{1}, x] + (5*Pi^4*G[{1}, x])/72 + 
      (252685*G[{0, 0}, x])/2592 - ((34607*I)/216)*Pi*G[{0, 0}, x] - 
      (4141*Pi^2*G[{0, 0}, x])/216 - ((83*I)/4)*Pi^3*G[{0, 0}, x] - 
      (217*Pi^4*G[{0, 0}, x])/60 + ((201*I)/4)*Pi*G[{0, 1}, x] - 
      (176*Pi^2*G[{0, 1}, x])/9 - ((667*I)/36)*Pi^3*G[{0, 1}, x] + 
      (61*Pi^4*G[{0, 1}, x])/180 + ((3035*I)/72)*Pi*G[{1, 0}, x] - 
      (13*Pi^2*G[{1, 0}, x])/18 - ((107*I)/72)*Pi^3*G[{1, 0}, x] + 
      (I/6)*Pi^3*G[{1, 1}, x] - (5747*G[{0, 0, 0}, x])/24 + 
      ((949*I)/12)*Pi*G[{0, 0, 0}, x] + (701*Pi^2*G[{0, 0, 0}, x])/24 + 
      ((49*I)/3)*Pi^3*G[{0, 0, 0}, x] + (201*G[{0, 0, 1}, x])/4 - 
      ((5143*I)/36)*Pi*G[{0, 0, 1}, x] + (263*Pi^2*G[{0, 0, 1}, x])/24 - 
      ((5*I)/2)*Pi^3*G[{0, 0, 1}, x] + (201*G[{0, 1, 0}, x])/4 - 
      ((1523*I)/36)*Pi*G[{0, 1, 0}, x] + (1499*Pi^2*G[{0, 1, 0}, x])/72 - 
      ((83*I)/12)*Pi^3*G[{0, 1, 0}, x] + ((111*I)/2)*Pi*G[{0, 1, 1}, x] - 
      (109*Pi^2*G[{0, 1, 1}, x])/12 + ((205*I)/12)*Pi^3*G[{0, 1, 1}, x] + 
      (3035*G[{1, 0, 0}, x])/72 + (29*Pi^2*G[{1, 0, 0}, x])/72 - 
      ((19*I)/4)*Pi*G[{1, 0, 1}, x] + (2*Pi^2*G[{1, 0, 1}, x])/3 + 
      ((11*I)/12)*Pi*G[{1, 1, 0}, x] + (Pi^2*G[{1, 1, 0}, x])/2 - 
      (967*G[{0, 0, 0, 0}, x])/36 - ((196*I)/3)*Pi*G[{0, 0, 0, 0}, x] - 
      (3*Pi^2*G[{0, 0, 0, 0}, x])/4 + (3931*G[{0, 0, 0, 1}, x])/36 + 
      ((1717*I)/12)*Pi*G[{0, 0, 0, 1}, x] + (55*Pi^2*G[{0, 0, 0, 1}, x])/3 + 
      (3931*G[{0, 0, 1, 0}, x])/36 + ((193*I)/4)*Pi*G[{0, 0, 1, 0}, x] + 
      (307*Pi^2*G[{0, 0, 1, 0}, x])/12 - (8597*G[{0, 0, 1, 1}, x])/36 - 
      ((115*I)/2)*Pi*G[{0, 0, 1, 1}, x] - (21*Pi^2*G[{0, 0, 1, 1}, x])/2 - 
      (761*G[{0, 1, 0, 0}, x])/9 - ((15*I)/2)*Pi*G[{0, 1, 0, 0}, x] + 
      (47*Pi^2*G[{0, 1, 0, 0}, x])/4 + (111*G[{0, 1, 0, 1}, x])/2 - 
      ((211*I)/12)*Pi*G[{0, 1, 0, 1}, x] - (49*Pi^2*G[{0, 1, 0, 1}, x])/12 + 
      (111*G[{0, 1, 1, 0}, x])/2 + ((401*I)/12)*Pi*G[{0, 1, 1, 0}, x] - 
      (121*Pi^2*G[{0, 1, 1, 0}, x])/6 + ((8*I)/3)*Pi*G[{0, 1, 1, 1}, x] + 
      (4*Pi^2*G[{0, 1, 1, 1}, x])/3 + G[{1, 0, 0, 0}, x]/3 - 
      ((73*I)/6)*Pi*G[{1, 0, 0, 0}, x] - (19*G[{1, 0, 0, 1}, x])/4 - 
      ((8*I)/3)*Pi*G[{1, 0, 0, 1}, x] - (19*G[{1, 0, 1, 0}, x])/4 + 
      ((5*I)/2)*Pi*G[{1, 0, 1, 0}, x] - ((8*I)/3)*Pi*G[{1, 0, 1, 1}, x] + 
      (11*G[{1, 1, 0, 0}, x])/12 - (3*I)*Pi*G[{1, 1, 0, 0}, x] + 
      I*Pi*G[{1, 1, 0, 1}, x] + (243*G[{0, 0, 0, 0, 0}, x])/2 + 
      (80*I)*Pi*G[{0, 0, 0, 0, 0}, x] - (395*G[{0, 0, 0, 0, 1}, x])/3 + 
      (81*I)*Pi*G[{0, 0, 0, 0, 1}, x] - (395*G[{0, 0, 0, 1, 0}, x])/3 - 
      ((17*I)/2)*Pi*G[{0, 0, 0, 1, 0}, x] + (2767*G[{0, 0, 0, 1, 1}, x])/12 - 
      ((307*I)/2)*Pi*G[{0, 0, 0, 1, 1}, x] - (227*G[{0, 0, 1, 0, 0}, x])/4 - 
      (37*I)*Pi*G[{0, 0, 1, 0, 0}, x] + (365*G[{0, 0, 1, 0, 1}, x])/6 - 
      ((233*I)/2)*Pi*G[{0, 0, 1, 0, 1}, x] + (365*G[{0, 0, 1, 1, 0}, x])/6 - 
      ((41*I)/2)*Pi*G[{0, 0, 1, 1, 0}, x] - 58*G[{0, 0, 1, 1, 1}, x] + 
      (179*I)*Pi*G[{0, 0, 1, 1, 1}, x] + 39*G[{0, 1, 0, 0, 0}, x] - 
      I*Pi*G[{0, 1, 0, 0, 0}, x] - (155*G[{0, 1, 0, 0, 1}, x])/3 - 
      (25*I)*Pi*G[{0, 1, 0, 0, 1}, x] - (155*G[{0, 1, 0, 1, 0}, x])/3 - 
      ((5*I)/2)*Pi*G[{0, 1, 0, 1, 0}, x] + (409*G[{0, 1, 0, 1, 1}, x])/12 + 
      ((49*I)/2)*Pi*G[{0, 1, 0, 1, 1}, x] + (123*G[{0, 1, 1, 0, 0}, x])/4 + 
      I*Pi*G[{0, 1, 1, 0, 0}, x] + (8*G[{0, 1, 1, 0, 1}, x])/3 + 
      ((13*I)/2)*Pi*G[{0, 1, 1, 0, 1}, x] + (8*G[{0, 1, 1, 1, 0}, x])/3 - 
      ((39*I)/2)*Pi*G[{0, 1, 1, 1, 0}, x] + (12*I)*Pi*G[{0, 1, 1, 1, 1}, x] - 
      (41*G[{1, 0, 0, 0, 0}, x])/2 + (25*G[{1, 0, 0, 0, 1}, x])/3 + 
      (25*G[{1, 0, 0, 1, 0}, x])/3 - 11*G[{1, 0, 0, 1, 1}, x] + 
      (31*G[{1, 0, 1, 0, 0}, x])/6 - (8*G[{1, 0, 1, 0, 1}, x])/3 - 
      (8*G[{1, 0, 1, 1, 0}, x])/3 - 4*G[{1, 1, 0, 0, 0}, x] + 
      G[{1, 1, 0, 0, 1}, x] + G[{1, 1, 0, 1, 0}, x] + 
      85*G[{0, 0, 0, 0, 0, 0}, x] - 5*G[{0, 0, 0, 0, 0, 1}, x] - 
      5*G[{0, 0, 0, 0, 1, 0}, x] + 86*G[{0, 0, 0, 0, 1, 1}, x] - 
      33*G[{0, 0, 0, 1, 0, 0}, x] + (49*G[{0, 0, 0, 1, 0, 1}, x])/2 + 
      (49*G[{0, 0, 0, 1, 1, 0}, x])/2 - 178*G[{0, 0, 0, 1, 1, 1}, x] + 
      3*G[{0, 0, 1, 0, 0, 0}, x] - 40*G[{0, 0, 1, 0, 0, 1}, x] - 
      40*G[{0, 0, 1, 0, 1, 0}, x] - (153*G[{0, 0, 1, 0, 1, 1}, x])/2 + 
      (61*G[{0, 0, 1, 1, 0, 0}, x])/2 - 51*G[{0, 0, 1, 1, 0, 1}, x] - 
      51*G[{0, 0, 1, 1, 1, 0}, x] + 230*G[{0, 0, 1, 1, 1, 1}, x] + 
      44*G[{0, 1, 0, 0, 0, 0}, x] - 45*G[{0, 1, 0, 0, 0, 1}, x] - 
      45*G[{0, 1, 0, 0, 1, 0}, x] + 20*G[{0, 1, 0, 0, 1, 1}, x] - 
      11*G[{0, 1, 0, 1, 0, 0}, x] + (17*G[{0, 1, 0, 1, 0, 1}, x])/2 + 
      (17*G[{0, 1, 0, 1, 1, 0}, x])/2 + 16*G[{0, 1, 0, 1, 1, 1}, x] - 
      48*G[{0, 1, 1, 0, 0, 0}, x] + 49*G[{0, 1, 1, 0, 0, 1}, x] + 
      49*G[{0, 1, 1, 0, 1, 0}, x] - (85*G[{0, 1, 1, 0, 1, 1}, x])/2 - 
      (63*G[{0, 1, 1, 1, 0, 0}, x])/2 + 12*G[{0, 1, 1, 1, 0, 1}, x] + 
      12*G[{0, 1, 1, 1, 1, 0}, x] - (583*Zeta[3])/72 - 
      ((745*I)/6)*Pi*Zeta[3] - (733*Pi^2*Zeta[3])/36 - 
      ((32*I)/3)*Pi^3*Zeta[3] + (3829*G[{0}, x]*Zeta[3])/18 - 
      ((575*I)/18)*Pi*G[{0}, x]*Zeta[3] + 26*Pi^2*G[{0}, x]*Zeta[3] + 
      (17*G[{1}, x]*Zeta[3])/3 - (6*I)*Pi*G[{1}, x]*Zeta[3] - 
      (4127*G[{0, 0}, x]*Zeta[3])/18 + (10*I)*Pi*G[{0, 0}, x]*Zeta[3] + 
      (135*G[{0, 1}, x]*Zeta[3])/4 - ((63*I)/2)*Pi*G[{0, 1}, x]*Zeta[3] - 
      (4*G[{1, 0}, x]*Zeta[3])/3 - G[{1, 1}, x]*Zeta[3] + 
      45*G[{0, 0, 0}, x]*Zeta[3] - (11*G[{0, 0, 1}, x]*Zeta[3])/2 - 
      57*G[{0, 1, 0}, x]*Zeta[3] + (121*G[{0, 1, 1}, x]*Zeta[3])/2 + 
      (155*Zeta[3]^2)/4 - (481*Zeta[5])/3 - (30*I)*Pi*Zeta[5] + 
      70*G[{0}, x]*Zeta[5]) + FF[1/(s*x^2)]*
     (((-252685*I)/2592)*Pi*G[{1}, x] - (833*Pi^2*G[{1}, x])/432 - 
      ((2389*I)/36)*Pi^3*G[{1}, x] - (1529*Pi^4*G[{1}, x])/288 + 
      ((1477*I)/720)*Pi^5*G[{1}, x] - ((3035*I)/72)*Pi*G[{0, 1}, x] + 
      (13*Pi^2*G[{0, 1}, x])/18 + ((5*I)/8)*Pi^3*G[{0, 1}, x] - 
      ((201*I)/4)*Pi*G[{1, 0}, x] + (176*Pi^2*G[{1, 0}, x])/9 + 
      ((361*I)/36)*Pi^3*G[{1, 0}, x] + (3601*Pi^4*G[{1, 0}, x])/720 - 
      (252685*G[{1, 1}, x])/2592 + ((34607*I)/216)*Pi*G[{1, 1}, x] + 
      (4141*Pi^2*G[{1, 1}, x])/216 + ((329*I)/9)*Pi^3*G[{1, 1}, x] + 
      (247*Pi^4*G[{1, 1}, x])/240 - ((11*I)/12)*Pi*G[{0, 0, 1}, x] - 
      (Pi^2*G[{0, 0, 1}, x])/2 + ((19*I)/4)*Pi*G[{0, 1, 0}, x] - 
      (2*Pi^2*G[{0, 1, 0}, x])/3 - (3035*G[{0, 1, 1}, x])/72 - 
      (29*Pi^2*G[{0, 1, 1}, x])/72 - ((111*I)/2)*Pi*G[{1, 0, 0}, x] + 
      (109*Pi^2*G[{1, 0, 0}, x])/12 - ((51*I)/4)*Pi^3*G[{1, 0, 0}, x] - 
      (201*G[{1, 0, 1}, x])/4 + ((1523*I)/36)*Pi*G[{1, 0, 1}, x] - 
      (1499*Pi^2*G[{1, 0, 1}, x])/72 + ((19*I)/6)*Pi^3*G[{1, 0, 1}, x] - 
      (201*G[{1, 1, 0}, x])/4 + ((5143*I)/36)*Pi*G[{1, 1, 0}, x] - 
      (263*Pi^2*G[{1, 1, 0}, x])/24 - ((27*I)/2)*Pi^3*G[{1, 1, 0}, x] + 
      (5747*G[{1, 1, 1}, x])/24 - ((949*I)/12)*Pi*G[{1, 1, 1}, x] - 
      (701*Pi^2*G[{1, 1, 1}, x])/24 - ((17*I)/12)*Pi^3*G[{1, 1, 1}, x] - 
      I*Pi*G[{0, 0, 1, 0}, x] - (11*G[{0, 0, 1, 1}, x])/12 + 
      (3*I)*Pi*G[{0, 0, 1, 1}, x] + ((8*I)/3)*Pi*G[{0, 1, 0, 0}, x] + 
      (19*G[{0, 1, 0, 1}, x])/4 - ((5*I)/2)*Pi*G[{0, 1, 0, 1}, x] + 
      (19*G[{0, 1, 1, 0}, x])/4 + ((8*I)/3)*Pi*G[{0, 1, 1, 0}, x] - 
      G[{0, 1, 1, 1}, x]/3 + ((73*I)/6)*Pi*G[{0, 1, 1, 1}, x] - 
      ((8*I)/3)*Pi*G[{1, 0, 0, 0}, x] - (4*Pi^2*G[{1, 0, 0, 0}, x])/3 - 
      (111*G[{1, 0, 0, 1}, x])/2 - ((401*I)/12)*Pi*G[{1, 0, 0, 1}, x] + 
      (121*Pi^2*G[{1, 0, 0, 1}, x])/6 - (111*G[{1, 0, 1, 0}, x])/2 + 
      ((211*I)/12)*Pi*G[{1, 0, 1, 0}, x] + (49*Pi^2*G[{1, 0, 1, 0}, x])/12 + 
      (761*G[{1, 0, 1, 1}, x])/9 + ((15*I)/2)*Pi*G[{1, 0, 1, 1}, x] - 
      (47*Pi^2*G[{1, 0, 1, 1}, x])/4 + (8597*G[{1, 1, 0, 0}, x])/36 + 
      ((115*I)/2)*Pi*G[{1, 1, 0, 0}, x] + (21*Pi^2*G[{1, 1, 0, 0}, x])/2 - 
      (3931*G[{1, 1, 0, 1}, x])/36 - ((193*I)/4)*Pi*G[{1, 1, 0, 1}, x] - 
      (307*Pi^2*G[{1, 1, 0, 1}, x])/12 - (3931*G[{1, 1, 1, 0}, x])/36 - 
      ((1717*I)/12)*Pi*G[{1, 1, 1, 0}, x] - (55*Pi^2*G[{1, 1, 1, 0}, x])/3 + 
      (967*G[{1, 1, 1, 1}, x])/36 + ((196*I)/3)*Pi*G[{1, 1, 1, 1}, x] + 
      (3*Pi^2*G[{1, 1, 1, 1}, x])/4 - G[{0, 0, 1, 0, 1}, x] - 
      G[{0, 0, 1, 1, 0}, x] + 4*G[{0, 0, 1, 1, 1}, x] + 
      (8*G[{0, 1, 0, 0, 1}, x])/3 + (8*G[{0, 1, 0, 1, 0}, x])/3 - 
      (31*G[{0, 1, 0, 1, 1}, x])/6 + 11*G[{0, 1, 1, 0, 0}, x] - 
      (25*G[{0, 1, 1, 0, 1}, x])/3 - (25*G[{0, 1, 1, 1, 0}, x])/3 + 
      (41*G[{0, 1, 1, 1, 1}, x])/2 - (12*I)*Pi*G[{1, 0, 0, 0, 0}, x] - 
      (8*G[{1, 0, 0, 0, 1}, x])/3 + ((39*I)/2)*Pi*G[{1, 0, 0, 0, 1}, x] - 
      (8*G[{1, 0, 0, 1, 0}, x])/3 - ((13*I)/2)*Pi*G[{1, 0, 0, 1, 0}, x] - 
      (123*G[{1, 0, 0, 1, 1}, x])/4 - I*Pi*G[{1, 0, 0, 1, 1}, x] - 
      (409*G[{1, 0, 1, 0, 0}, x])/12 - ((49*I)/2)*Pi*G[{1, 0, 1, 0, 0}, x] + 
      (155*G[{1, 0, 1, 0, 1}, x])/3 + ((5*I)/2)*Pi*G[{1, 0, 1, 0, 1}, x] + 
      (155*G[{1, 0, 1, 1, 0}, x])/3 + (25*I)*Pi*G[{1, 0, 1, 1, 0}, x] - 
      39*G[{1, 0, 1, 1, 1}, x] + I*Pi*G[{1, 0, 1, 1, 1}, x] + 
      58*G[{1, 1, 0, 0, 0}, x] - (179*I)*Pi*G[{1, 1, 0, 0, 0}, x] - 
      (365*G[{1, 1, 0, 0, 1}, x])/6 + ((41*I)/2)*Pi*G[{1, 1, 0, 0, 1}, x] - 
      (365*G[{1, 1, 0, 1, 0}, x])/6 + ((233*I)/2)*Pi*G[{1, 1, 0, 1, 0}, x] + 
      (227*G[{1, 1, 0, 1, 1}, x])/4 + (37*I)*Pi*G[{1, 1, 0, 1, 1}, x] - 
      (2767*G[{1, 1, 1, 0, 0}, x])/12 + ((307*I)/2)*Pi*
       G[{1, 1, 1, 0, 0}, x] + (395*G[{1, 1, 1, 0, 1}, x])/3 + 
      ((17*I)/2)*Pi*G[{1, 1, 1, 0, 1}, x] + (395*G[{1, 1, 1, 1, 0}, x])/3 - 
      (81*I)*Pi*G[{1, 1, 1, 1, 0}, x] - (243*G[{1, 1, 1, 1, 1}, x])/2 - 
      (80*I)*Pi*G[{1, 1, 1, 1, 1}, x] - 12*G[{1, 0, 0, 0, 0, 1}, x] - 
      12*G[{1, 0, 0, 0, 1, 0}, x] + (63*G[{1, 0, 0, 0, 1, 1}, x])/2 + 
      (85*G[{1, 0, 0, 1, 0, 0}, x])/2 - 49*G[{1, 0, 0, 1, 0, 1}, x] - 
      49*G[{1, 0, 0, 1, 1, 0}, x] + 48*G[{1, 0, 0, 1, 1, 1}, x] - 
      16*G[{1, 0, 1, 0, 0, 0}, x] - (17*G[{1, 0, 1, 0, 0, 1}, x])/2 - 
      (17*G[{1, 0, 1, 0, 1, 0}, x])/2 + 11*G[{1, 0, 1, 0, 1, 1}, x] - 
      20*G[{1, 0, 1, 1, 0, 0}, x] + 45*G[{1, 0, 1, 1, 0, 1}, x] + 
      45*G[{1, 0, 1, 1, 1, 0}, x] - 44*G[{1, 0, 1, 1, 1, 1}, x] - 
      230*G[{1, 1, 0, 0, 0, 0}, x] + 51*G[{1, 1, 0, 0, 0, 1}, x] + 
      51*G[{1, 1, 0, 0, 1, 0}, x] - (61*G[{1, 1, 0, 0, 1, 1}, x])/2 + 
      (153*G[{1, 1, 0, 1, 0, 0}, x])/2 + 40*G[{1, 1, 0, 1, 0, 1}, x] + 
      40*G[{1, 1, 0, 1, 1, 0}, x] - 3*G[{1, 1, 0, 1, 1, 1}, x] + 
      178*G[{1, 1, 1, 0, 0, 0}, x] - (49*G[{1, 1, 1, 0, 0, 1}, x])/2 - 
      (49*G[{1, 1, 1, 0, 1, 0}, x])/2 + 33*G[{1, 1, 1, 0, 1, 1}, x] - 
      86*G[{1, 1, 1, 1, 0, 0}, x] + 5*G[{1, 1, 1, 1, 0, 1}, x] + 
      5*G[{1, 1, 1, 1, 1, 0}, x] - 85*G[{1, 1, 1, 1, 1, 1}, x] - 
      (673*G[{1}, x]*Zeta[3])/6 + ((1079*I)/18)*Pi*G[{1}, x]*Zeta[3] - 
      (295*Pi^2*G[{1}, x]*Zeta[3])/12 + (13*G[{0, 1}, x]*Zeta[3])/2 + 
      (69*G[{1, 0}, x]*Zeta[3])/4 + ((41*I)/2)*Pi*G[{1, 0}, x]*Zeta[3] + 
      (1210*G[{1, 1}, x]*Zeta[3])/9 - (8*I)*Pi*G[{1, 1}, x]*Zeta[3] - 
      (173*G[{1, 0, 0}, x]*Zeta[3])/2 + (159*G[{1, 0, 1}, x]*Zeta[3])/2 + 
      (203*G[{1, 1, 0}, x]*Zeta[3])/2 - (269*G[{1, 1, 1}, x]*Zeta[3])/2 - 
      (265*G[{1}, x]*Zeta[5])/4) + FF[1/(s*(1 - x))]*
     (32339/288 + ((373969*I)/2592)*Pi - (177715*Pi^2)/31104 + 
      ((67999*I)/1296)*Pi^3 + (70139*Pi^4)/15552 + ((2345*I)/864)*Pi^5 + 
      (79*Pi^6)/972 + (330337*G[{0}, x])/2592 + ((14401*I)/216)*Pi*
       G[{0}, x] - (5695*Pi^2*G[{0}, x])/108 - ((901*I)/72)*Pi^3*G[{0}, x] - 
      (7537*Pi^4*G[{0}, x])/2160 - ((53*I)/240)*Pi^5*G[{0}, x] - 
      (121789*G[{1}, x])/1728 - ((151417*I)/2592)*Pi*G[{1}, x] + 
      (269*Pi^2*G[{1}, x])/432 - ((3449*I)/108)*Pi^3*G[{1}, x] - 
      (1583*Pi^4*G[{1}, x])/4320 + ((101*I)/360)*Pi^5*G[{1}, x] + 
      (2719*G[{0, 0}, x])/72 + ((2269*I)/72)*Pi*G[{0, 0}, x] + 
      (1166*Pi^2*G[{0, 0}, x])/27 + ((71*I)/4)*Pi^3*G[{0, 0}, x] + 
      (269*Pi^4*G[{0, 0}, x])/180 - (40*G[{0, 1}, x])/3 - 
      ((10223*I)/72)*Pi*G[{0, 1}, x] + (5303*Pi^2*G[{0, 1}, x])/432 - 
      (I/18)*Pi^3*G[{0, 1}, x] - (17*Pi^4*G[{0, 1}, x])/120 - 
      (40*G[{1, 0}, x])/3 + ((971*I)/72)*Pi*G[{1, 0}, x] + 
      (11765*Pi^2*G[{1, 0}, x])/432 - ((263*I)/24)*Pi^3*G[{1, 0}, x] + 
      (319*Pi^4*G[{1, 0}, x])/360 - (4141*G[{1, 1}, x])/2592 + 
      ((2599*I)/27)*Pi*G[{1, 1}, x] - (3205*Pi^2*G[{1, 1}, x])/216 + 
      ((845*I)/36)*Pi^3*G[{1, 1}, x] - (7*Pi^4*G[{1, 1}, x])/20 - 
      (9799*G[{0, 0, 0}, x])/72 - ((409*I)/4)*Pi*G[{0, 0, 0}, x] - 
      (895*Pi^2*G[{0, 0, 0}, x])/72 - ((14*I)/3)*Pi^3*G[{0, 0, 0}, x] + 
      (2831*G[{0, 0, 1}, x])/18 + ((1393*I)/9)*Pi*G[{0, 0, 1}, x] + 
      (1655*Pi^2*G[{0, 0, 1}, x])/72 + ((15*I)/4)*Pi^3*G[{0, 0, 1}, x] + 
      (2831*G[{0, 1, 0}, x])/18 + ((1753*I)/24)*Pi*G[{0, 1, 0}, x] + 
      (401*Pi^2*G[{0, 1, 0}, x])/18 + ((11*I)/3)*Pi^3*G[{0, 1, 0}, x] - 
      (20593*G[{0, 1, 1}, x])/72 - ((1279*I)/24)*Pi*G[{0, 1, 1}, x] - 
      (1171*Pi^2*G[{0, 1, 1}, x])/72 - ((29*I)/12)*Pi^3*G[{0, 1, 1}, x] - 
      (2587*G[{1, 0, 0}, x])/72 - ((47*I)/8)*Pi*G[{1, 0, 0}, x] + 
      (253*Pi^2*G[{1, 0, 0}, x])/18 - ((11*I)/2)*Pi^3*G[{1, 0, 0}, x] + 
      (188*G[{1, 0, 1}, x])/3 - ((3143*I)/72)*Pi*G[{1, 0, 1}, x] - 
      (34*Pi^2*G[{1, 0, 1}, x])/3 - ((13*I)/4)*Pi^3*G[{1, 0, 1}, x] + 
      (188*G[{1, 1, 0}, x])/3 + ((119*I)/36)*Pi*G[{1, 1, 0}, x] - 
      (1951*Pi^2*G[{1, 1, 0}, x])/72 - ((13*I)/12)*Pi^3*G[{1, 1, 0}, x] + 
      (191*G[{1, 1, 1}, x])/4 - ((7*I)/2)*Pi*G[{1, 1, 1}, x] + 
      (19*Pi^2*G[{1, 1, 1}, x])/9 + ((3*I)/2)*Pi^3*G[{1, 1, 1}, x] + 
      (2909*G[{0, 0, 0, 0}, x])/36 + (91*I)*Pi*G[{0, 0, 0, 0}, x] + 
      (11*Pi^2*G[{0, 0, 0, 0}, x])/4 - (4949*G[{0, 0, 0, 1}, x])/36 + 
      ((175*I)/3)*Pi*G[{0, 0, 0, 1}, x] - (11*Pi^2*G[{0, 0, 0, 1}, x])/3 - 
      (4949*G[{0, 0, 1, 0}, x])/36 - ((211*I)/6)*Pi*G[{0, 0, 1, 0}, x] - 
      (21*Pi^2*G[{0, 0, 1, 0}, x])/4 + (784*G[{0, 0, 1, 1}, x])/3 - 
      ((227*I)/2)*Pi*G[{0, 0, 1, 1}, x] + (31*Pi^2*G[{0, 0, 1, 1}, x])/4 - 
      (749*G[{0, 1, 0, 0}, x])/12 - ((551*I)/12)*Pi*G[{0, 1, 0, 0}, x] - 
      (7*Pi^2*G[{0, 1, 0, 0}, x])/3 + (2509*G[{0, 1, 0, 1}, x])/24 - 
      ((268*I)/3)*Pi*G[{0, 1, 0, 1}, x] + (11*Pi^2*G[{0, 1, 0, 1}, x])/4 + 
      (2509*G[{0, 1, 1, 0}, x])/24 - ((3*I)/4)*Pi*G[{0, 1, 1, 0}, x] + 
      (5*Pi^2*G[{0, 1, 1, 0}, x])/3 - (359*G[{0, 1, 1, 1}, x])/4 + 
      ((1051*I)/6)*Pi*G[{0, 1, 1, 1}, x] - (Pi^2*G[{0, 1, 1, 1}, x])/6 + 
      (287*G[{1, 0, 0, 0}, x])/4 - ((361*I)/6)*Pi*G[{1, 0, 0, 0}, x] - 
      (Pi^2*G[{1, 0, 0, 0}, x])/2 - (2887*G[{1, 0, 0, 1}, x])/24 - 
      ((253*I)/12)*Pi*G[{1, 0, 0, 1}, x] + (11*Pi^2*G[{1, 0, 0, 1}, x])/6 - 
      (2887*G[{1, 0, 1, 0}, x])/24 + ((141*I)/4)*Pi*G[{1, 0, 1, 0}, x] + 
      (7*Pi^2*G[{1, 0, 1, 0}, x])/3 + (2759*G[{1, 0, 1, 1}, x])/36 + 
      ((86*I)/3)*Pi*G[{1, 0, 1, 1}, x] - (37*Pi^2*G[{1, 0, 1, 1}, x])/12 + 
      (455*G[{1, 1, 0, 0}, x])/36 + ((241*I)/4)*Pi*G[{1, 1, 0, 0}, x] + 
      (7*Pi^2*G[{1, 1, 0, 0}, x])/4 - (28*G[{1, 1, 0, 1}, x])/3 + 
      ((13*I)/12)*Pi*G[{1, 1, 0, 1}, x] - (16*Pi^2*G[{1, 1, 0, 1}, x])/3 - 
      (28*G[{1, 1, 1, 0}, x])/3 - (83*I)*Pi*G[{1, 1, 1, 0}, x] - 
      2*Pi^2*G[{1, 1, 1, 0}, x] - (97*G[{1, 1, 1, 1}, x])/6 - 
      ((41*I)/3)*Pi*G[{1, 1, 1, 1}, x] - Pi^2*G[{1, 1, 1, 1}, x] + 
      (215*G[{0, 0, 0, 0, 0}, x])/6 - (28*I)*Pi*G[{0, 0, 0, 0, 0}, x] + 
      (139*G[{0, 0, 0, 0, 1}, x])/3 - (15*I)*Pi*G[{0, 0, 0, 0, 1}, x] + 
      (139*G[{0, 0, 0, 1, 0}, x])/3 + ((19*I)/2)*Pi*G[{0, 0, 0, 1, 0}, x] + 
      (125*G[{0, 0, 0, 1, 1}, x])/6 + ((71*I)/2)*Pi*G[{0, 0, 0, 1, 1}, x] - 
      (8*G[{0, 0, 1, 0, 0}, x])/3 + (22*I)*Pi*G[{0, 0, 1, 0, 0}, x] - 
      (71*G[{0, 0, 1, 0, 1}, x])/3 + ((27*I)/2)*Pi*G[{0, 0, 1, 0, 1}, x] - 
      (71*G[{0, 0, 1, 1, 0}, x])/3 - ((19*I)/2)*Pi*G[{0, 0, 1, 1, 0}, x] - 
      (274*G[{0, 0, 1, 1, 1}, x])/3 - (28*I)*Pi*G[{0, 0, 1, 1, 1}, x] - 
      (53*G[{0, 1, 0, 0, 0}, x])/6 + (5*I)*Pi*G[{0, 1, 0, 0, 0}, x] - 
      (445*G[{0, 1, 0, 0, 1}, x])/12 + (4*I)*Pi*G[{0, 1, 0, 0, 1}, x] - 
      (445*G[{0, 1, 0, 1, 0}, x])/12 - ((5*I)/2)*Pi*G[{0, 1, 0, 1, 0}, x] - 
      (209*G[{0, 1, 0, 1, 1}, x])/4 - ((23*I)/2)*Pi*G[{0, 1, 0, 1, 1}, x] + 
      (433*G[{0, 1, 1, 0, 0}, x])/12 + (4*I)*Pi*G[{0, 1, 1, 0, 0}, x] - 
      (221*G[{0, 1, 1, 0, 1}, x])/6 - ((9*I)/2)*Pi*G[{0, 1, 1, 0, 1}, x] - 
      (221*G[{0, 1, 1, 1, 0}, x])/6 + ((11*I)/2)*Pi*G[{0, 1, 1, 1, 0}, x] + 
      212*G[{0, 1, 1, 1, 1}, x] - 43*G[{1, 0, 0, 0, 0}, x] - 
      (12*I)*Pi*G[{1, 0, 0, 0, 0}, x] - (103*G[{1, 0, 0, 0, 1}, x])/6 + 
      (13*I)*Pi*G[{1, 0, 0, 0, 1}, x] - (103*G[{1, 0, 0, 1, 0}, x])/6 + 
      (13*I)*Pi*G[{1, 0, 0, 1, 0}, x] - (47*G[{1, 0, 0, 1, 1}, x])/12 - 
      (9*I)*Pi*G[{1, 0, 0, 1, 1}, x] + (91*G[{1, 0, 1, 0, 0}, x])/12 + 
      (3*I)*Pi*G[{1, 0, 1, 0, 0}, x] + (83*G[{1, 0, 1, 0, 1}, x])/3 - 
      (6*I)*Pi*G[{1, 0, 1, 0, 1}, x] + (83*G[{1, 0, 1, 1, 0}, x])/3 + 
      (2*I)*Pi*G[{1, 0, 1, 1, 0}, x] + (37*G[{1, 0, 1, 1, 1}, x])/6 + 
      (59*G[{1, 1, 0, 0, 0}, x])/3 - (27*I)*Pi*G[{1, 1, 0, 0, 0}, x] + 
      (127*G[{1, 1, 0, 0, 1}, x])/4 + (8*I)*Pi*G[{1, 1, 0, 0, 1}, x] + 
      (127*G[{1, 1, 0, 1, 0}, x])/4 + (13*I)*Pi*G[{1, 1, 0, 1, 0}, x] - 
      (92*G[{1, 1, 0, 1, 1}, x])/3 - I*Pi*G[{1, 1, 0, 1, 1}, x] - 
      95*G[{1, 1, 1, 0, 0}, x] + 12*G[{1, 1, 1, 0, 1}, x] + 
      (9*I)*Pi*G[{1, 1, 1, 0, 1}, x] + 12*G[{1, 1, 1, 1, 0}, x] - 
      (6*I)*Pi*G[{1, 1, 1, 1, 0}, x] - (110*G[{1, 1, 1, 1, 1}, x])/3 - 
      29*G[{0, 0, 0, 0, 0, 0}, x] + G[{0, 0, 0, 0, 0, 1}, x] + 
      G[{0, 0, 0, 0, 1, 0}, x] - 16*G[{0, 0, 0, 0, 1, 1}, x] + 
      18*G[{0, 0, 0, 1, 0, 0}, x] - (17*G[{0, 0, 0, 1, 0, 1}, x])/2 - 
      (17*G[{0, 0, 0, 1, 1, 0}, x])/2 + 44*G[{0, 0, 0, 1, 1, 1}, x] + 
      9*G[{0, 0, 1, 0, 0, 0}, x] + 13*G[{0, 0, 1, 0, 0, 1}, x] + 
      13*G[{0, 0, 1, 0, 1, 0}, x] + G[{0, 0, 1, 0, 1, 1}, x]/2 + 
      (3*G[{0, 0, 1, 1, 0, 0}, x])/2 - 11*G[{0, 0, 1, 1, 0, 1}, x] - 
      11*G[{0, 0, 1, 1, 1, 0}, x] - 17*G[{0, 0, 1, 1, 1, 1}, x] - 
      6*G[{0, 1, 0, 0, 0, 0}, x] + 11*G[{0, 1, 0, 0, 0, 1}, x] + 
      11*G[{0, 1, 0, 0, 1, 0}, x] - 7*G[{0, 1, 0, 0, 1, 1}, x] - 
      G[{0, 1, 0, 1, 0, 0}, x] - (3*G[{0, 1, 0, 1, 0, 1}, x])/2 - 
      (3*G[{0, 1, 0, 1, 1, 0}, x])/2 - 10*G[{0, 1, 0, 1, 1, 1}, x] + 
      13*G[{0, 1, 1, 0, 0, 0}, x] - 9*G[{0, 1, 1, 0, 0, 1}, x] - 
      9*G[{0, 1, 1, 0, 1, 0}, x] + (9*G[{0, 1, 1, 0, 1, 1}, x])/2 + 
      (11*G[{0, 1, 1, 1, 0, 0}, x])/2 - 12*G[{1, 0, 0, 0, 0, 1}, x] - 
      12*G[{1, 0, 0, 0, 1, 0}, x] + 25*G[{1, 0, 0, 0, 1, 1}, x] + 
      5*G[{1, 0, 0, 1, 0, 0}, x] + 8*G[{1, 0, 0, 1, 0, 1}, x] + 
      8*G[{1, 0, 0, 1, 1, 0}, x] - 17*G[{1, 0, 0, 1, 1, 1}, x] + 
      10*G[{1, 0, 1, 0, 0, 0}, x] - 7*G[{1, 0, 1, 0, 0, 1}, x] - 
      7*G[{1, 0, 1, 0, 1, 0}, x] + G[{1, 0, 1, 0, 1, 1}, x] + 
      2*G[{1, 0, 1, 1, 0, 1}, x] + 2*G[{1, 0, 1, 1, 1, 0}, x] - 
      2*G[{1, 0, 1, 1, 1, 1}, x] - 49*G[{1, 1, 0, 0, 0, 0}, x] + 
      22*G[{1, 1, 0, 0, 0, 1}, x] + 22*G[{1, 1, 0, 0, 1, 0}, x] - 
      14*G[{1, 1, 0, 0, 1, 1}, x] + 14*G[{1, 1, 0, 1, 0, 0}, x] - 
      G[{1, 1, 0, 1, 0, 1}, x] - G[{1, 1, 0, 1, 1, 0}, x] - 
      6*G[{1, 1, 1, 0, 0, 0}, x] + 6*G[{1, 1, 1, 0, 0, 1}, x] + 
      6*G[{1, 1, 1, 0, 1, 0}, x] + 3*G[{1, 1, 1, 0, 1, 1}, x] - 
      6*G[{1, 1, 1, 1, 0, 0}, x] + (7799*Zeta[3])/27 - 
      ((2333*I)/24)*Pi*Zeta[3] + (19823*Pi^2*Zeta[3])/432 + 
      ((85*I)/24)*Pi^3*Zeta[3] - (2893*G[{0}, x]*Zeta[3])/12 + 
      ((39*I)/2)*Pi*G[{0}, x]*Zeta[3] - (29*Pi^2*G[{0}, x]*Zeta[3])/6 + 
      (1085*G[{1}, x]*Zeta[3])/36 + ((103*I)/36)*Pi*G[{1}, x]*Zeta[3] - 
      (17*Pi^2*G[{1}, x]*Zeta[3])/2 + 80*G[{0, 0}, x]*Zeta[3] + 
      ((9*I)/2)*Pi*G[{0, 0}, x]*Zeta[3] - (34*G[{0, 1}, x]*Zeta[3])/3 + 
      ((11*I)/2)*Pi*G[{0, 1}, x]*Zeta[3] - (83*G[{1, 0}, x]*Zeta[3])/4 + 
      (4*I)*Pi*G[{1, 0}, x]*Zeta[3] + (112*G[{1, 1}, x]*Zeta[3])/9 - 
      ((3*I)/2)*Pi*G[{1, 1}, x]*Zeta[3] - 3*G[{0, 0, 0}, x]*Zeta[3] + 
      (5*G[{0, 0, 1}, x]*Zeta[3])/2 + 18*G[{0, 1, 0}, x]*Zeta[3] - 
      (17*G[{0, 1, 1}, x]*Zeta[3])/2 - 21*G[{1, 0, 0}, x]*Zeta[3] + 
      14*G[{1, 0, 1}, x]*Zeta[3] - 2*G[{1, 1, 0}, x]*Zeta[3] - 
      21*G[{1, 1, 1}, x]*Zeta[3] - (47*Zeta[3]^2)/12 - (3365*Zeta[5])/72 + 
      (2*I)*Pi*Zeta[5] - (31*G[{0}, x]*Zeta[5])/2 - 16*G[{1}, x]*Zeta[5]) + 
    FF[1/(s*x)]*(-32339/288 - ((373969*I)/2592)*Pi + (177715*Pi^2)/31104 - 
      ((101581*I)/1296)*Pi^3 - (779689*Pi^4)/77760 + ((1943*I)/864)*Pi^5 - 
      (9257*Pi^6)/54432 + (121789*G[{0}, x])/1728 + ((151417*I)/2592)*Pi*
       G[{0}, x] - (269*Pi^2*G[{0}, x])/432 + ((10415*I)/432)*Pi^3*
       G[{0}, x] + (9701*Pi^4*G[{0}, x])/2160 - ((61*I)/360)*Pi^5*G[{0}, x] - 
      (330337*G[{1}, x])/2592 - ((14401*I)/216)*Pi*G[{1}, x] + 
      (5695*Pi^2*G[{1}, x])/108 + ((11291*I)/432)*Pi^3*G[{1}, x] + 
      (2257*Pi^4*G[{1}, x])/864 + (I/16)*Pi^5*G[{1}, x] + 
      (4141*G[{0, 0}, x])/2592 - ((2599*I)/27)*Pi*G[{0, 0}, x] + 
      (3205*Pi^2*G[{0, 0}, x])/216 - ((227*I)/24)*Pi^3*G[{0, 0}, x] - 
      (5*Pi^4*G[{0, 0}, x])/18 + (40*G[{0, 1}, x])/3 - 
      ((971*I)/72)*Pi*G[{0, 1}, x] - (11765*Pi^2*G[{0, 1}, x])/432 + 
      ((113*I)/72)*Pi^3*G[{0, 1}, x] - (73*Pi^4*G[{0, 1}, x])/90 + 
      (40*G[{1, 0}, x])/3 + ((10223*I)/72)*Pi*G[{1, 0}, x] - 
      (5303*Pi^2*G[{1, 0}, x])/432 - ((353*I)/24)*Pi^3*G[{1, 0}, x] - 
      (41*Pi^4*G[{1, 0}, x])/144 - (2719*G[{1, 1}, x])/72 - 
      ((2269*I)/72)*Pi*G[{1, 1}, x] - (1166*Pi^2*G[{1, 1}, x])/27 - 
      ((13*I)/6)*Pi^3*G[{1, 1}, x] - (143*Pi^4*G[{1, 1}, x])/240 - 
      (191*G[{0, 0, 0}, x])/4 + ((7*I)/2)*Pi*G[{0, 0, 0}, x] - 
      (19*Pi^2*G[{0, 0, 0}, x])/9 + I*Pi^3*G[{0, 0, 0}, x] - 
      (188*G[{0, 0, 1}, x])/3 - ((119*I)/36)*Pi*G[{0, 0, 1}, x] + 
      (1951*Pi^2*G[{0, 0, 1}, x])/72 + (I/4)*Pi^3*G[{0, 0, 1}, x] - 
      (188*G[{0, 1, 0}, x])/3 + ((3143*I)/72)*Pi*G[{0, 1, 0}, x] + 
      (34*Pi^2*G[{0, 1, 0}, x])/3 + ((23*I)/12)*Pi^3*G[{0, 1, 0}, x] + 
      (2587*G[{0, 1, 1}, x])/72 + ((47*I)/8)*Pi*G[{0, 1, 1}, x] - 
      (253*Pi^2*G[{0, 1, 1}, x])/18 + ((11*I)/2)*Pi^3*G[{0, 1, 1}, x] + 
      (20593*G[{1, 0, 0}, x])/72 + ((1279*I)/24)*Pi*G[{1, 0, 0}, x] + 
      (1171*Pi^2*G[{1, 0, 0}, x])/72 + ((3*I)/4)*Pi^3*G[{1, 0, 0}, x] - 
      (2831*G[{1, 0, 1}, x])/18 - ((1753*I)/24)*Pi*G[{1, 0, 1}, x] - 
      (401*Pi^2*G[{1, 0, 1}, x])/18 - ((31*I)/12)*Pi^3*G[{1, 0, 1}, x] - 
      (2831*G[{1, 1, 0}, x])/18 - ((1393*I)/9)*Pi*G[{1, 1, 0}, x] - 
      (1655*Pi^2*G[{1, 1, 0}, x])/72 + (I/12)*Pi^3*G[{1, 1, 0}, x] + 
      (9799*G[{1, 1, 1}, x])/72 + ((409*I)/4)*Pi*G[{1, 1, 1}, x] + 
      (895*Pi^2*G[{1, 1, 1}, x])/72 + ((7*I)/12)*Pi^3*G[{1, 1, 1}, x] + 
      (97*G[{0, 0, 0, 0}, x])/6 + ((41*I)/3)*Pi*G[{0, 0, 0, 0}, x] + 
      Pi^2*G[{0, 0, 0, 0}, x] + (28*G[{0, 0, 0, 1}, x])/3 + 
      (83*I)*Pi*G[{0, 0, 0, 1}, x] + 2*Pi^2*G[{0, 0, 0, 1}, x] + 
      (28*G[{0, 0, 1, 0}, x])/3 - ((13*I)/12)*Pi*G[{0, 0, 1, 0}, x] + 
      (16*Pi^2*G[{0, 0, 1, 0}, x])/3 - (455*G[{0, 0, 1, 1}, x])/36 - 
      ((241*I)/4)*Pi*G[{0, 0, 1, 1}, x] - (7*Pi^2*G[{0, 0, 1, 1}, x])/4 - 
      (2759*G[{0, 1, 0, 0}, x])/36 - ((86*I)/3)*Pi*G[{0, 1, 0, 0}, x] + 
      (37*Pi^2*G[{0, 1, 0, 0}, x])/12 + (2887*G[{0, 1, 0, 1}, x])/24 - 
      ((141*I)/4)*Pi*G[{0, 1, 0, 1}, x] - (7*Pi^2*G[{0, 1, 0, 1}, x])/3 + 
      (2887*G[{0, 1, 1, 0}, x])/24 + ((253*I)/12)*Pi*G[{0, 1, 1, 0}, x] - 
      (11*Pi^2*G[{0, 1, 1, 0}, x])/6 - (287*G[{0, 1, 1, 1}, x])/4 + 
      ((361*I)/6)*Pi*G[{0, 1, 1, 1}, x] + (Pi^2*G[{0, 1, 1, 1}, x])/2 + 
      (359*G[{1, 0, 0, 0}, x])/4 - ((1051*I)/6)*Pi*G[{1, 0, 0, 0}, x] + 
      (Pi^2*G[{1, 0, 0, 0}, x])/6 - (2509*G[{1, 0, 0, 1}, x])/24 + 
      ((3*I)/4)*Pi*G[{1, 0, 0, 1}, x] - (5*Pi^2*G[{1, 0, 0, 1}, x])/3 - 
      (2509*G[{1, 0, 1, 0}, x])/24 + ((268*I)/3)*Pi*G[{1, 0, 1, 0}, x] - 
      (11*Pi^2*G[{1, 0, 1, 0}, x])/4 + (749*G[{1, 0, 1, 1}, x])/12 + 
      ((551*I)/12)*Pi*G[{1, 0, 1, 1}, x] + (7*Pi^2*G[{1, 0, 1, 1}, x])/3 - 
      (784*G[{1, 1, 0, 0}, x])/3 + ((227*I)/2)*Pi*G[{1, 1, 0, 0}, x] - 
      (31*Pi^2*G[{1, 1, 0, 0}, x])/4 + (4949*G[{1, 1, 0, 1}, x])/36 + 
      ((211*I)/6)*Pi*G[{1, 1, 0, 1}, x] + (21*Pi^2*G[{1, 1, 0, 1}, x])/4 + 
      (4949*G[{1, 1, 1, 0}, x])/36 - ((175*I)/3)*Pi*G[{1, 1, 1, 0}, x] + 
      (11*Pi^2*G[{1, 1, 1, 0}, x])/3 - (2909*G[{1, 1, 1, 1}, x])/36 - 
      (91*I)*Pi*G[{1, 1, 1, 1}, x] - (11*Pi^2*G[{1, 1, 1, 1}, x])/4 + 
      (110*G[{0, 0, 0, 0, 0}, x])/3 - 12*G[{0, 0, 0, 0, 1}, x] + 
      (6*I)*Pi*G[{0, 0, 0, 0, 1}, x] - 12*G[{0, 0, 0, 1, 0}, x] - 
      (9*I)*Pi*G[{0, 0, 0, 1, 0}, x] + 95*G[{0, 0, 0, 1, 1}, x] + 
      (92*G[{0, 0, 1, 0, 0}, x])/3 + I*Pi*G[{0, 0, 1, 0, 0}, x] - 
      (127*G[{0, 0, 1, 0, 1}, x])/4 - (13*I)*Pi*G[{0, 0, 1, 0, 1}, x] - 
      (127*G[{0, 0, 1, 1, 0}, x])/4 - (8*I)*Pi*G[{0, 0, 1, 1, 0}, x] - 
      (59*G[{0, 0, 1, 1, 1}, x])/3 + (27*I)*Pi*G[{0, 0, 1, 1, 1}, x] - 
      (37*G[{0, 1, 0, 0, 0}, x])/6 - (83*G[{0, 1, 0, 0, 1}, x])/3 - 
      (2*I)*Pi*G[{0, 1, 0, 0, 1}, x] - (83*G[{0, 1, 0, 1, 0}, x])/3 + 
      (6*I)*Pi*G[{0, 1, 0, 1, 0}, x] - (91*G[{0, 1, 0, 1, 1}, x])/12 - 
      (3*I)*Pi*G[{0, 1, 0, 1, 1}, x] + (47*G[{0, 1, 1, 0, 0}, x])/12 + 
      (9*I)*Pi*G[{0, 1, 1, 0, 0}, x] + (103*G[{0, 1, 1, 0, 1}, x])/6 - 
      (13*I)*Pi*G[{0, 1, 1, 0, 1}, x] + (103*G[{0, 1, 1, 1, 0}, x])/6 - 
      (13*I)*Pi*G[{0, 1, 1, 1, 0}, x] + 43*G[{0, 1, 1, 1, 1}, x] + 
      (12*I)*Pi*G[{0, 1, 1, 1, 1}, x] - 212*G[{1, 0, 0, 0, 0}, x] + 
      (221*G[{1, 0, 0, 0, 1}, x])/6 - ((11*I)/2)*Pi*G[{1, 0, 0, 0, 1}, x] + 
      (221*G[{1, 0, 0, 1, 0}, x])/6 + ((9*I)/2)*Pi*G[{1, 0, 0, 1, 0}, x] - 
      (433*G[{1, 0, 0, 1, 1}, x])/12 - (4*I)*Pi*G[{1, 0, 0, 1, 1}, x] + 
      (209*G[{1, 0, 1, 0, 0}, x])/4 + ((23*I)/2)*Pi*G[{1, 0, 1, 0, 0}, x] + 
      (445*G[{1, 0, 1, 0, 1}, x])/12 + ((5*I)/2)*Pi*G[{1, 0, 1, 0, 1}, x] + 
      (445*G[{1, 0, 1, 1, 0}, x])/12 - (4*I)*Pi*G[{1, 0, 1, 1, 0}, x] + 
      (53*G[{1, 0, 1, 1, 1}, x])/6 - (5*I)*Pi*G[{1, 0, 1, 1, 1}, x] + 
      (274*G[{1, 1, 0, 0, 0}, x])/3 + (28*I)*Pi*G[{1, 1, 0, 0, 0}, x] + 
      (71*G[{1, 1, 0, 0, 1}, x])/3 + ((19*I)/2)*Pi*G[{1, 1, 0, 0, 1}, x] + 
      (71*G[{1, 1, 0, 1, 0}, x])/3 - ((27*I)/2)*Pi*G[{1, 1, 0, 1, 0}, x] + 
      (8*G[{1, 1, 0, 1, 1}, x])/3 - (22*I)*Pi*G[{1, 1, 0, 1, 1}, x] - 
      (125*G[{1, 1, 1, 0, 0}, x])/6 - ((71*I)/2)*Pi*G[{1, 1, 1, 0, 0}, x] - 
      (139*G[{1, 1, 1, 0, 1}, x])/3 - ((19*I)/2)*Pi*G[{1, 1, 1, 0, 1}, x] - 
      (139*G[{1, 1, 1, 1, 0}, x])/3 + (15*I)*Pi*G[{1, 1, 1, 1, 0}, x] - 
      (215*G[{1, 1, 1, 1, 1}, x])/6 + (28*I)*Pi*G[{1, 1, 1, 1, 1}, x] + 
      6*G[{0, 0, 0, 0, 1, 1}, x] - 3*G[{0, 0, 0, 1, 0, 0}, x] - 
      6*G[{0, 0, 0, 1, 0, 1}, x] - 6*G[{0, 0, 0, 1, 1, 0}, x] + 
      6*G[{0, 0, 0, 1, 1, 1}, x] + G[{0, 0, 1, 0, 0, 1}, x] + 
      G[{0, 0, 1, 0, 1, 0}, x] - 14*G[{0, 0, 1, 0, 1, 1}, x] + 
      14*G[{0, 0, 1, 1, 0, 0}, x] - 22*G[{0, 0, 1, 1, 0, 1}, x] - 
      22*G[{0, 0, 1, 1, 1, 0}, x] + 49*G[{0, 0, 1, 1, 1, 1}, x] + 
      2*G[{0, 1, 0, 0, 0, 0}, x] - 2*G[{0, 1, 0, 0, 0, 1}, x] - 
      2*G[{0, 1, 0, 0, 1, 0}, x] - G[{0, 1, 0, 1, 0, 0}, x] + 
      7*G[{0, 1, 0, 1, 0, 1}, x] + 7*G[{0, 1, 0, 1, 1, 0}, x] - 
      10*G[{0, 1, 0, 1, 1, 1}, x] + 17*G[{0, 1, 1, 0, 0, 0}, x] - 
      8*G[{0, 1, 1, 0, 0, 1}, x] - 8*G[{0, 1, 1, 0, 1, 0}, x] - 
      5*G[{0, 1, 1, 0, 1, 1}, x] - 25*G[{0, 1, 1, 1, 0, 0}, x] + 
      12*G[{0, 1, 1, 1, 0, 1}, x] + 12*G[{0, 1, 1, 1, 1, 0}, x] - 
      (11*G[{1, 0, 0, 0, 1, 1}, x])/2 - (9*G[{1, 0, 0, 1, 0, 0}, x])/2 + 
      9*G[{1, 0, 0, 1, 0, 1}, x] + 9*G[{1, 0, 0, 1, 1, 0}, x] - 
      13*G[{1, 0, 0, 1, 1, 1}, x] + 10*G[{1, 0, 1, 0, 0, 0}, x] + 
      (3*G[{1, 0, 1, 0, 0, 1}, x])/2 + (3*G[{1, 0, 1, 0, 1, 0}, x])/2 + 
      G[{1, 0, 1, 0, 1, 1}, x] + 7*G[{1, 0, 1, 1, 0, 0}, x] - 
      11*G[{1, 0, 1, 1, 0, 1}, x] - 11*G[{1, 0, 1, 1, 1, 0}, x] + 
      6*G[{1, 0, 1, 1, 1, 1}, x] + 17*G[{1, 1, 0, 0, 0, 0}, x] + 
      11*G[{1, 1, 0, 0, 0, 1}, x] + 11*G[{1, 1, 0, 0, 1, 0}, x] - 
      (3*G[{1, 1, 0, 0, 1, 1}, x])/2 - G[{1, 1, 0, 1, 0, 0}, x]/2 - 
      13*G[{1, 1, 0, 1, 0, 1}, x] - 13*G[{1, 1, 0, 1, 1, 0}, x] - 
      9*G[{1, 1, 0, 1, 1, 1}, x] - 44*G[{1, 1, 1, 0, 0, 0}, x] + 
      (17*G[{1, 1, 1, 0, 0, 1}, x])/2 + (17*G[{1, 1, 1, 0, 1, 0}, x])/2 - 
      18*G[{1, 1, 1, 0, 1, 1}, x] + 16*G[{1, 1, 1, 1, 0, 0}, x] - 
      G[{1, 1, 1, 1, 0, 1}, x] - G[{1, 1, 1, 1, 1, 0}, x] + 
      29*G[{1, 1, 1, 1, 1, 1}, x] - (14405*Zeta[3])/108 + 
      ((1505*I)/24)*Pi*Zeta[3] - (14129*Pi^2*Zeta[3])/432 - 
      ((317*I)/24)*Pi^3*Zeta[3] + (1211*G[{0}, x]*Zeta[3])/72 + 
      ((803*I)/36)*Pi*G[{0}, x]*Zeta[3] + (11*Pi^2*G[{0}, x]*Zeta[3])/6 + 
      (11473*G[{1}, x]*Zeta[3])/72 - ((7*I)/6)*Pi*G[{1}, x]*Zeta[3] + 
      (65*Pi^2*G[{1}, x]*Zeta[3])/12 - (3475*G[{0, 0}, x]*Zeta[3])/36 + 
      ((17*I)/2)*Pi*G[{0, 0}, x]*Zeta[3] + (925*G[{0, 1}, x]*Zeta[3])/12 - 
      (19*I)*Pi*G[{0, 1}, x]*Zeta[3] + (1199*G[{1, 0}, x]*Zeta[3])/12 + 
      ((9*I)/2)*Pi*G[{1, 0}, x]*Zeta[3] - (347*G[{1, 1}, x]*Zeta[3])/2 - 
      ((31*I)/2)*Pi*G[{1, 1}, x]*Zeta[3] + 6*G[{0, 0, 0}, x]*Zeta[3] + 
      7*G[{0, 0, 1}, x]*Zeta[3] - 6*G[{0, 1, 0}, x]*Zeta[3] + 
      21*G[{0, 1, 1}, x]*Zeta[3] + (37*G[{1, 0, 0}, x]*Zeta[3])/2 - 
      (49*G[{1, 0, 1}, x]*Zeta[3])/2 - (51*G[{1, 1, 0}, x]*Zeta[3])/2 + 
      (55*G[{1, 1, 1}, x]*Zeta[3])/2 - (34*Zeta[3]^2)/3 - (4643*Zeta[5])/36 + 
      (28*I)*Pi*Zeta[5] - (15*G[{0}, x]*Zeta[5])/2 + 
      (21*G[{1}, x]*Zeta[5])/4)) + COLOR[CA^2*CF]*
   ((409*Pi^2)/(48*s) + (((25*I)/48)*Pi^3)/s - (17*Pi^4)/(8640*s) + 
    (58*G[{0}, x])/s + (((155*I)/12)*Pi*G[{0}, x])/s - 
    (47*Pi^2*G[{0}, x])/(12*s) + (((553*I)/144)*Pi^3*G[{0}, x])/s - 
    (58*G[{1}, x])/s - (((155*I)/12)*Pi*G[{1}, x])/s - 
    (19*Pi^2*G[{1}, x])/(12*s) - (((553*I)/144)*Pi^3*G[{1}, x])/s + 
    (455*G[{0, 0}, x])/(24*s) - (((427*I)/24)*Pi*G[{0, 0}, x])/s + 
    (137*Pi^2*G[{0, 0}, x])/(144*s) - (409*G[{0, 1}, x])/(24*s) - 
    (((737*I)/24)*Pi*G[{0, 1}, x])/s - (913*Pi^2*G[{0, 1}, x])/(144*s) - 
    (409*G[{1, 0}, x])/(24*s) + (((331*I)/24)*Pi*G[{1, 0}, x])/s + 
    (331*Pi^2*G[{1, 0}, x])/(144*s) + (121*G[{1, 1}, x])/(8*s) + 
    (((833*I)/24)*Pi*G[{1, 1}, x])/s + (445*Pi^2*G[{1, 1}, x])/(144*s) - 
    (1441*G[{0, 0, 0}, x])/(24*s) + (((505*I)/24)*Pi*G[{0, 0, 0}, x])/s + 
    (147*G[{0, 0, 1}, x])/(4*s) - (((1087*I)/24)*Pi*G[{0, 0, 1}, x])/s + 
    (147*G[{0, 1, 0}, x])/(4*s) - (((553*I)/24)*Pi*G[{0, 1, 0}, x])/s - 
    (1487*G[{0, 1, 1}, x])/(24*s) + (((1135*I)/24)*Pi*G[{0, 1, 1}, x])/s + 
    (1081*G[{1, 0, 0}, x])/(24*s) - (((505*I)/24)*Pi*G[{1, 0, 0}, x])/s - 
    (103*G[{1, 0, 1}, x])/(4*s) + (((1087*I)/24)*Pi*G[{1, 0, 1}, x])/s - 
    (103*G[{1, 1, 0}, x])/(4*s) + (((553*I)/24)*Pi*G[{1, 1, 0}, x])/s + 
    (1319*G[{1, 1, 1}, x])/(24*s) - (((1135*I)/24)*Pi*G[{1, 1, 1}, x])/s + 
    FF[1/(s*(1 - x)^3)]*((Pi^2*G[{0, 0}, x])/4 - 
      ((3*I)/4)*Pi*G[{0, 0, 0}, x] - (3*G[{0, 0, 0, 0}, x])/4) + 
    (883*G[{0, 0, 0, 0}, x])/(24*s) - (63*G[{0, 0, 0, 1}, x])/(4*s) - 
    (63*G[{0, 0, 1, 0}, x])/(4*s) - (709*G[{0, 0, 1, 1}, x])/(24*s) - 
    (643*G[{0, 1, 0, 0}, x])/(24*s) + (15*G[{0, 1, 0, 1}, x])/(4*s) + 
    (15*G[{0, 1, 1, 0}, x])/(4*s) + (1045*G[{0, 1, 1, 1}, x])/(24*s) - 
    (415*G[{1, 0, 0, 0}, x])/(24*s) - (15*G[{1, 0, 0, 1}, x])/(4*s) - 
    (15*G[{1, 0, 1, 0}, x])/(4*s) + (1177*G[{1, 0, 1, 1}, x])/(24*s) + 
    (175*G[{1, 1, 0, 0}, x])/(24*s) + (63*G[{1, 1, 0, 1}, x])/(4*s) + 
    (63*G[{1, 1, 1, 0}, x])/(4*s) + FF[1/(s*x^3)]*(-(Pi^2*G[{1, 1}, x])/4 + 
      ((3*I)/4)*Pi*G[{1, 1, 1}, x] + (3*G[{1, 1, 1, 1}, x])/4) - 
    (1513*G[{1, 1, 1, 1}, x])/(24*s) + (869*Zeta[3])/(24*s) + 
    (((81*I)/4)*Pi*Zeta[3])/s - (445*G[{0}, x]*Zeta[3])/(24*s) + 
    (445*G[{1}, x]*Zeta[3])/(24*s) + FF[x/s]*((-409*Pi^2)/24 - 
      ((203*I)/24)*Pi^3 - (391*Pi^4)/160 + (11*Pi^2*G[{0}, x])/2 + 
      ((89*I)/24)*Pi^3*G[{0}, x] + (11*Pi^2*G[{1}, x])/2 - 
      ((89*I)/24)*Pi^3*G[{1}, x] - (409*G[{0, 0}, x])/12 - 
      ((203*I)/12)*Pi*G[{0, 0}, x] - (97*Pi^2*G[{0, 0}, x])/24 + 
      (409*G[{0, 1}, x])/12 + ((203*I)/12)*Pi*G[{0, 1}, x] + 
      (97*Pi^2*G[{0, 1}, x])/24 + (409*G[{1, 0}, x])/12 + 
      ((203*I)/12)*Pi*G[{1, 0}, x] + (97*Pi^2*G[{1, 0}, x])/24 - 
      (409*G[{1, 1}, x])/12 - ((203*I)/12)*Pi*G[{1, 1}, x] - 
      (97*Pi^2*G[{1, 1}, x])/24 + (61*G[{0, 0, 0}, x])/12 + 
      ((105*I)/4)*Pi*G[{0, 0, 0}, x] - 11*G[{0, 0, 1}, x] + 
      ((89*I)/4)*Pi*G[{0, 0, 1}, x] - 11*G[{0, 1, 0}, x] - 
      ((89*I)/4)*Pi*G[{0, 1, 0}, x] + (203*G[{0, 1, 1}, x])/12 - 
      ((105*I)/4)*Pi*G[{0, 1, 1}, x] + (203*G[{1, 0, 0}, x])/12 - 
      ((105*I)/4)*Pi*G[{1, 0, 0}, x] - 11*G[{1, 0, 1}, x] - 
      ((89*I)/4)*Pi*G[{1, 0, 1}, x] - 11*G[{1, 1, 0}, x] + 
      ((89*I)/4)*Pi*G[{1, 1, 0}, x] + (61*G[{1, 1, 1}, x])/12 + 
      ((105*I)/4)*Pi*G[{1, 1, 1}, x] + (105*G[{0, 0, 0, 0}, x])/4 + 
      (89*G[{0, 0, 1, 1}, x])/4 - (89*G[{0, 1, 0, 0}, x])/4 - 
      (105*G[{0, 1, 1, 1}, x])/4 - (105*G[{1, 0, 0, 0}, x])/4 - 
      (89*G[{1, 0, 1, 1}, x])/4 + (89*G[{1, 1, 0, 0}, x])/4 + 
      (105*G[{1, 1, 1, 1}, x])/4 - (335*Zeta[3])/12 - ((81*I)/2)*Pi*Zeta[3] - 
      (89*G[{0}, x]*Zeta[3])/4 + (89*G[{1}, x]*Zeta[3])/4) + 
    FF[1/(s*(1 - x)^2)]*(((5*I)/54)*Pi^3 + (1333*Pi^4)/405 + 
      ((1187*I)/2160)*Pi^5 + (9791*Pi^6)/45360 - ((82891*I)/1296)*Pi*
       G[{0}, x] + (1253*Pi^2*G[{0}, x])/648 - ((7111*I)/432)*Pi^3*
       G[{0}, x] - (43*Pi^4*G[{0}, x])/60 - ((49*I)/144)*Pi^5*G[{0}, x] + 
      ((5*I)/36)*Pi^3*G[{1}, x] - (7*Pi^4*G[{1}, x])/720 - 
      (82891*G[{0, 0}, x])/1296 + ((1615*I)/27)*Pi*G[{0, 0}, x] + 
      (6011*Pi^2*G[{0, 0}, x])/432 + ((433*I)/72)*Pi^3*G[{0, 0}, x] + 
      (227*Pi^4*G[{0, 0}, x])/720 - ((127*I)/16)*Pi*G[{0, 1}, x] + 
      (1271*Pi^2*G[{0, 1}, x])/108 + ((155*I)/24)*Pi^3*G[{0, 1}, x] + 
      (41*Pi^4*G[{0, 1}, x])/360 - ((1223*I)/144)*Pi*G[{1, 0}, x] + 
      (11*Pi^2*G[{1, 0}, x])/18 + ((23*I)/72)*Pi^3*G[{1, 0}, x] - 
      (I/12)*Pi^3*G[{1, 1}, x] + (39953*G[{0, 0, 0}, x])/432 - 
      ((2971*I)/72)*Pi*G[{0, 0, 0}, x] - (989*Pi^2*G[{0, 0, 0}, x])/72 - 
      ((31*I)/12)*Pi^3*G[{0, 0, 0}, x] - (127*G[{0, 0, 1}, x])/16 + 
      ((1675*I)/36)*Pi*G[{0, 0, 1}, x] - (229*Pi^2*G[{0, 0, 1}, x])/36 + 
      ((4*I)/3)*Pi^3*G[{0, 0, 1}, x] - (127*G[{0, 1, 0}, x])/16 + 
      ((283*I)/72)*Pi*G[{0, 1, 0}, x] - (239*Pi^2*G[{0, 1, 0}, x])/24 + 
      ((13*I)/4)*Pi^3*G[{0, 1, 0}, x] - ((289*I)/12)*Pi*G[{0, 1, 1}, x] - 
      (5*Pi^2*G[{0, 1, 1}, x])/24 - ((29*I)/6)*Pi^3*G[{0, 1, 1}, x] - 
      (1223*G[{1, 0, 0}, x])/144 + ((3*I)/4)*Pi*G[{1, 0, 0}, x] + 
      (Pi^2*G[{1, 0, 0}, x])/72 + ((3*I)/4)*Pi*G[{1, 0, 1}, x] - 
      (I/12)*Pi*G[{1, 1, 0}, x] - (11*G[{0, 0, 0, 0}, x])/72 + 
      ((53*I)/2)*Pi*G[{0, 0, 0, 0}, x] + (3*Pi^2*G[{0, 0, 0, 0}, x])/4 - 
      (883*G[{0, 0, 0, 1}, x])/18 - ((89*I)/2)*Pi*G[{0, 0, 0, 1}, x] - 
      7*Pi^2*G[{0, 0, 0, 1}, x] - (883*G[{0, 0, 1, 0}, x])/18 - 
      ((31*I)/4)*Pi*G[{0, 0, 1, 0}, x] - (37*Pi^2*G[{0, 0, 1, 0}, x])/6 + 
      (1081*G[{0, 0, 1, 1}, x])/12 + ((58*I)/3)*Pi*G[{0, 0, 1, 1}, x] + 
      (9*Pi^2*G[{0, 0, 1, 1}, x])/2 + (1621*G[{0, 1, 0, 0}, x])/72 + 
      ((53*I)/12)*Pi*G[{0, 1, 0, 0}, x] - (17*Pi^2*G[{0, 1, 0, 0}, x])/12 - 
      (289*G[{0, 1, 0, 1}, x])/12 + (8*I)*Pi*G[{0, 1, 0, 1}, x] + 
      2*Pi^2*G[{0, 1, 0, 1}, x] - (289*G[{0, 1, 1, 0}, x])/12 - 
      ((46*I)/3)*Pi*G[{0, 1, 1, 0}, x] + (16*Pi^2*G[{0, 1, 1, 0}, x])/3 - 
      (I/6)*Pi*G[{0, 1, 1, 1}, x] + (11*G[{1, 0, 0, 0}, x])/6 + 
      ((8*I)/3)*Pi*G[{1, 0, 0, 0}, x] + (3*G[{1, 0, 0, 1}, x])/4 + 
      (I/6)*Pi*G[{1, 0, 0, 1}, x] + (3*G[{1, 0, 1, 0}, x])/4 - 
      ((3*I)/4)*Pi*G[{1, 0, 1, 0}, x] + ((2*I)/3)*Pi*G[{1, 0, 1, 1}, x] - 
      G[{1, 1, 0, 0}, x]/12 + ((3*I)/4)*Pi*G[{1, 1, 0, 0}, x] - 
      (I/2)*Pi*G[{1, 1, 0, 1}, x] - (509*G[{0, 0, 0, 0, 0}, x])/12 - 
      (15*I)*Pi*G[{0, 0, 0, 0, 0}, x] + (607*G[{0, 0, 0, 0, 1}, x])/12 - 
      ((47*I)/2)*Pi*G[{0, 0, 0, 0, 1}, x] + (607*G[{0, 0, 0, 1, 0}, x])/12 - 
      ((13*I)/2)*Pi*G[{0, 0, 0, 1, 0}, x] - (307*G[{0, 0, 0, 1, 1}, x])/4 + 
      ((95*I)/2)*Pi*G[{0, 0, 0, 1, 1}, x] + (74*G[{0, 0, 1, 0, 0}, x])/3 + 
      ((13*I)/2)*Pi*G[{0, 0, 1, 0, 0}, x] - (169*G[{0, 0, 1, 0, 1}, x])/12 + 
      (30*I)*Pi*G[{0, 0, 1, 0, 1}, x] - (169*G[{0, 0, 1, 1, 0}, x])/12 + 
      ((19*I)/2)*Pi*G[{0, 0, 1, 1, 0}, x] + (137*G[{0, 0, 1, 1, 1}, x])/12 - 
      (47*I)*Pi*G[{0, 0, 1, 1, 1}, x] - (119*G[{0, 1, 0, 0, 0}, x])/6 + 
      ((5*I)/2)*Pi*G[{0, 1, 0, 0, 0}, x] + (335*G[{0, 1, 0, 0, 1}, x])/12 + 
      (335*G[{0, 1, 0, 1, 0}, x])/12 - (2*I)*Pi*G[{0, 1, 0, 1, 0}, x] - 
      (239*G[{0, 1, 0, 1, 1}, x])/12 - ((7*I)/2)*Pi*G[{0, 1, 0, 1, 1}, x] - 
      (91*G[{0, 1, 1, 0, 0}, x])/6 - (I/2)*Pi*G[{0, 1, 1, 0, 0}, x] - 
      G[{0, 1, 1, 0, 1}, x]/6 - I*Pi*G[{0, 1, 1, 0, 1}, x] - 
      G[{0, 1, 1, 1, 0}, x]/6 + (7*I)*Pi*G[{0, 1, 1, 1, 0}, x] - 
      (4*I)*Pi*G[{0, 1, 1, 1, 1}, x] + 5*G[{1, 0, 0, 0, 0}, x] - 
      (7*G[{1, 0, 0, 0, 1}, x])/3 - (7*G[{1, 0, 0, 1, 0}, x])/3 + 
      (5*G[{1, 0, 0, 1, 1}, x])/2 - (17*G[{1, 0, 1, 0, 0}, x])/12 + 
      (2*G[{1, 0, 1, 0, 1}, x])/3 + (2*G[{1, 0, 1, 1, 0}, x])/3 + 
      (5*G[{1, 1, 0, 0, 0}, x])/4 - G[{1, 1, 0, 0, 1}, x]/2 - 
      G[{1, 1, 0, 1, 0}, x]/2 - 10*G[{0, 0, 0, 0, 0, 0}, x] - 
      5*G[{0, 0, 0, 0, 0, 1}, x] - 5*G[{0, 0, 0, 0, 1, 0}, x] - 
      (37*G[{0, 0, 0, 0, 1, 1}, x])/2 - 5*G[{0, 0, 0, 1, 0, 0}, x] - 
      (3*G[{0, 0, 0, 1, 0, 1}, x])/2 - (3*G[{0, 0, 0, 1, 1, 0}, x])/2 + 
      49*G[{0, 0, 0, 1, 1, 1}, x] - (13*G[{0, 0, 1, 0, 0, 0}, x])/2 + 
      13*G[{0, 0, 1, 0, 0, 1}, x] + 13*G[{0, 0, 1, 0, 1, 0}, x] + 
      17*G[{0, 0, 1, 0, 1, 1}, x] - G[{0, 0, 1, 1, 0, 0}, x]/2 + 
      10*G[{0, 0, 1, 1, 0, 1}, x] + 10*G[{0, 0, 1, 1, 1, 0}, x] - 
      57*G[{0, 0, 1, 1, 1, 1}, x] - (13*G[{0, 1, 0, 0, 0, 0}, x])/2 + 
      9*G[{0, 1, 0, 0, 0, 1}, x] + 9*G[{0, 1, 0, 0, 1, 0}, x] - 
      9*G[{0, 1, 0, 0, 1, 1}, x] + G[{0, 1, 0, 1, 0, 0}, x] - 
      3*G[{0, 1, 0, 1, 0, 1}, x] - 3*G[{0, 1, 0, 1, 1, 0}, x] - 
      G[{0, 1, 0, 1, 1, 1}, x]/2 + (25*G[{0, 1, 1, 0, 0, 0}, x])/2 - 
      13*G[{0, 1, 1, 0, 0, 1}, x] - 13*G[{0, 1, 1, 0, 1, 0}, x] + 
      12*G[{0, 1, 1, 0, 1, 1}, x] + 11*G[{0, 1, 1, 1, 0, 0}, x] - 
      4*G[{0, 1, 1, 1, 0, 1}, x] - 4*G[{0, 1, 1, 1, 1, 0}, x] - 
      (5*Zeta[3])/9 + ((781*I)/12)*Pi*Zeta[3] + (124*Pi^2*Zeta[3])/9 + 
      (I/2)*Pi^3*Zeta[3] - (799*G[{0}, x]*Zeta[3])/12 + 
      ((55*I)/3)*Pi*G[{0}, x]*Zeta[3] - (47*Pi^2*G[{0}, x]*Zeta[3])/6 - 
      (5*G[{1}, x]*Zeta[3])/6 + ((3*I)/4)*Pi*G[{1}, x]*Zeta[3] + 
      (1195*G[{0, 0}, x]*Zeta[3])/12 - (8*I)*Pi*G[{0, 0}, x]*Zeta[3] - 
      (131*G[{0, 1}, x]*Zeta[3])/6 + ((11*I)/2)*Pi*G[{0, 1}, x]*Zeta[3] + 
      (G[{1, 0}, x]*Zeta[3])/12 + (G[{1, 1}, x]*Zeta[3])/2 - 
      21*G[{0, 0, 0}, x]*Zeta[3] + 20*G[{0, 0, 1}, x]*Zeta[3] + 
      20*G[{0, 1, 0}, x]*Zeta[3] - 19*G[{0, 1, 1}, x]*Zeta[3] - 3*Zeta[3]^2 + 
      (2207*Zeta[5])/24 + ((55*I)/4)*Pi*Zeta[5] - 11*G[{0}, x]*Zeta[5]) + 
    FF[1/(s*x^2)]*(((82891*I)/1296)*Pi*G[{1}, x] - (1253*Pi^2*G[{1}, x])/
       648 + ((5089*I)/216)*Pi^3*G[{1}, x] + (1693*Pi^4*G[{1}, x])/864 - 
      ((203*I)/360)*Pi^5*G[{1}, x] + ((1223*I)/144)*Pi*G[{0, 1}, x] - 
      (11*Pi^2*G[{0, 1}, x])/18 - (I/6)*Pi^3*G[{0, 1}, x] + 
      ((127*I)/16)*Pi*G[{1, 0}, x] - (1271*Pi^2*G[{1, 0}, x])/108 - 
      ((185*I)/72)*Pi^3*G[{1, 0}, x] - (163*Pi^4*G[{1, 0}, x])/120 + 
      (82891*G[{1, 1}, x])/1296 - ((1615*I)/27)*Pi*G[{1, 1}, x] - 
      (6011*Pi^2*G[{1, 1}, x])/432 - ((437*I)/36)*Pi^3*G[{1, 1}, x] - 
      (193*Pi^4*G[{1, 1}, x])/720 + (I/12)*Pi*G[{0, 0, 1}, x] - 
      ((3*I)/4)*Pi*G[{0, 1, 0}, x] + (1223*G[{0, 1, 1}, x])/144 - 
      ((3*I)/4)*Pi*G[{0, 1, 1}, x] - (Pi^2*G[{0, 1, 1}, x])/72 + 
      ((289*I)/12)*Pi*G[{1, 0, 0}, x] + (5*Pi^2*G[{1, 0, 0}, x])/24 + 
      ((7*I)/2)*Pi^3*G[{1, 0, 0}, x] + (127*G[{1, 0, 1}, x])/16 - 
      ((283*I)/72)*Pi*G[{1, 0, 1}, x] + (239*Pi^2*G[{1, 0, 1}, x])/24 - 
      ((35*I)/12)*Pi^3*G[{1, 0, 1}, x] + (127*G[{1, 1, 0}, x])/16 - 
      ((1675*I)/36)*Pi*G[{1, 1, 0}, x] + (229*Pi^2*G[{1, 1, 0}, x])/36 + 
      ((25*I)/12)*Pi^3*G[{1, 1, 0}, x] - (39953*G[{1, 1, 1}, x])/432 + 
      ((2971*I)/72)*Pi*G[{1, 1, 1}, x] + (989*Pi^2*G[{1, 1, 1}, x])/72 - 
      (I/4)*Pi^3*G[{1, 1, 1}, x] + (I/2)*Pi*G[{0, 0, 1, 0}, x] + 
      G[{0, 0, 1, 1}, x]/12 - ((3*I)/4)*Pi*G[{0, 0, 1, 1}, x] - 
      ((2*I)/3)*Pi*G[{0, 1, 0, 0}, x] - (3*G[{0, 1, 0, 1}, x])/4 + 
      ((3*I)/4)*Pi*G[{0, 1, 0, 1}, x] - (3*G[{0, 1, 1, 0}, x])/4 - 
      (I/6)*Pi*G[{0, 1, 1, 0}, x] - (11*G[{0, 1, 1, 1}, x])/6 - 
      ((8*I)/3)*Pi*G[{0, 1, 1, 1}, x] + (I/6)*Pi*G[{1, 0, 0, 0}, x] + 
      (289*G[{1, 0, 0, 1}, x])/12 + ((46*I)/3)*Pi*G[{1, 0, 0, 1}, x] - 
      (16*Pi^2*G[{1, 0, 0, 1}, x])/3 + (289*G[{1, 0, 1, 0}, x])/12 - 
      (8*I)*Pi*G[{1, 0, 1, 0}, x] - 2*Pi^2*G[{1, 0, 1, 0}, x] - 
      (1621*G[{1, 0, 1, 1}, x])/72 - ((53*I)/12)*Pi*G[{1, 0, 1, 1}, x] + 
      (17*Pi^2*G[{1, 0, 1, 1}, x])/12 - (1081*G[{1, 1, 0, 0}, x])/12 - 
      ((58*I)/3)*Pi*G[{1, 1, 0, 0}, x] - (9*Pi^2*G[{1, 1, 0, 0}, x])/2 + 
      (883*G[{1, 1, 0, 1}, x])/18 + ((31*I)/4)*Pi*G[{1, 1, 0, 1}, x] + 
      (37*Pi^2*G[{1, 1, 0, 1}, x])/6 + (883*G[{1, 1, 1, 0}, x])/18 + 
      ((89*I)/2)*Pi*G[{1, 1, 1, 0}, x] + 7*Pi^2*G[{1, 1, 1, 0}, x] + 
      (11*G[{1, 1, 1, 1}, x])/72 - ((53*I)/2)*Pi*G[{1, 1, 1, 1}, x] - 
      (3*Pi^2*G[{1, 1, 1, 1}, x])/4 + G[{0, 0, 1, 0, 1}, x]/2 + 
      G[{0, 0, 1, 1, 0}, x]/2 - (5*G[{0, 0, 1, 1, 1}, x])/4 - 
      (2*G[{0, 1, 0, 0, 1}, x])/3 - (2*G[{0, 1, 0, 1, 0}, x])/3 + 
      (17*G[{0, 1, 0, 1, 1}, x])/12 - (5*G[{0, 1, 1, 0, 0}, x])/2 + 
      (7*G[{0, 1, 1, 0, 1}, x])/3 + (7*G[{0, 1, 1, 1, 0}, x])/3 - 
      5*G[{0, 1, 1, 1, 1}, x] + (4*I)*Pi*G[{1, 0, 0, 0, 0}, x] + 
      G[{1, 0, 0, 0, 1}, x]/6 - (7*I)*Pi*G[{1, 0, 0, 0, 1}, x] + 
      G[{1, 0, 0, 1, 0}, x]/6 + I*Pi*G[{1, 0, 0, 1, 0}, x] + 
      (91*G[{1, 0, 0, 1, 1}, x])/6 + (I/2)*Pi*G[{1, 0, 0, 1, 1}, x] + 
      (239*G[{1, 0, 1, 0, 0}, x])/12 + ((7*I)/2)*Pi*G[{1, 0, 1, 0, 0}, x] - 
      (335*G[{1, 0, 1, 0, 1}, x])/12 + (2*I)*Pi*G[{1, 0, 1, 0, 1}, x] - 
      (335*G[{1, 0, 1, 1, 0}, x])/12 + (119*G[{1, 0, 1, 1, 1}, x])/6 - 
      ((5*I)/2)*Pi*G[{1, 0, 1, 1, 1}, x] - (137*G[{1, 1, 0, 0, 0}, x])/12 + 
      (47*I)*Pi*G[{1, 1, 0, 0, 0}, x] + (169*G[{1, 1, 0, 0, 1}, x])/12 - 
      ((19*I)/2)*Pi*G[{1, 1, 0, 0, 1}, x] + (169*G[{1, 1, 0, 1, 0}, x])/12 - 
      (30*I)*Pi*G[{1, 1, 0, 1, 0}, x] - (74*G[{1, 1, 0, 1, 1}, x])/3 - 
      ((13*I)/2)*Pi*G[{1, 1, 0, 1, 1}, x] + (307*G[{1, 1, 1, 0, 0}, x])/4 - 
      ((95*I)/2)*Pi*G[{1, 1, 1, 0, 0}, x] - (607*G[{1, 1, 1, 0, 1}, x])/12 + 
      ((13*I)/2)*Pi*G[{1, 1, 1, 0, 1}, x] - (607*G[{1, 1, 1, 1, 0}, x])/12 + 
      ((47*I)/2)*Pi*G[{1, 1, 1, 1, 0}, x] + (509*G[{1, 1, 1, 1, 1}, x])/12 + 
      (15*I)*Pi*G[{1, 1, 1, 1, 1}, x] + 4*G[{1, 0, 0, 0, 0, 1}, x] + 
      4*G[{1, 0, 0, 0, 1, 0}, x] - 11*G[{1, 0, 0, 0, 1, 1}, x] - 
      12*G[{1, 0, 0, 1, 0, 0}, x] + 13*G[{1, 0, 0, 1, 0, 1}, x] + 
      13*G[{1, 0, 0, 1, 1, 0}, x] - (25*G[{1, 0, 0, 1, 1, 1}, x])/2 + 
      G[{1, 0, 1, 0, 0, 0}, x]/2 + 3*G[{1, 0, 1, 0, 0, 1}, x] + 
      3*G[{1, 0, 1, 0, 1, 0}, x] - G[{1, 0, 1, 0, 1, 1}, x] + 
      9*G[{1, 0, 1, 1, 0, 0}, x] - 9*G[{1, 0, 1, 1, 0, 1}, x] - 
      9*G[{1, 0, 1, 1, 1, 0}, x] + (13*G[{1, 0, 1, 1, 1, 1}, x])/2 + 
      57*G[{1, 1, 0, 0, 0, 0}, x] - 10*G[{1, 1, 0, 0, 0, 1}, x] - 
      10*G[{1, 1, 0, 0, 1, 0}, x] + G[{1, 1, 0, 0, 1, 1}, x]/2 - 
      17*G[{1, 1, 0, 1, 0, 0}, x] - 13*G[{1, 1, 0, 1, 0, 1}, x] - 
      13*G[{1, 1, 0, 1, 1, 0}, x] + (13*G[{1, 1, 0, 1, 1, 1}, x])/2 - 
      49*G[{1, 1, 1, 0, 0, 0}, x] + (3*G[{1, 1, 1, 0, 0, 1}, x])/2 + 
      (3*G[{1, 1, 1, 0, 1, 0}, x])/2 + 5*G[{1, 1, 1, 0, 1, 1}, x] + 
      (37*G[{1, 1, 1, 1, 0, 0}, x])/2 + 5*G[{1, 1, 1, 1, 0, 1}, x] + 
      5*G[{1, 1, 1, 1, 1, 0}, x] + 10*G[{1, 1, 1, 1, 1, 1}, x] + 
      (1727*G[{1}, x]*Zeta[3])/72 - ((371*I)/12)*Pi*G[{1}, x]*Zeta[3] + 
      (71*Pi^2*G[{1}, x]*Zeta[3])/12 - G[{0, 1}, x]*Zeta[3] - 
      (3*G[{1, 0}, x]*Zeta[3])/2 - ((15*I)/2)*Pi*G[{1, 0}, x]*Zeta[3] - 
      (377*G[{1, 1}, x]*Zeta[3])/6 + (7*I)*Pi*G[{1, 1}, x]*Zeta[3] + 
      27*G[{1, 0, 0}, x]*Zeta[3] - 22*G[{1, 0, 1}, x]*Zeta[3] - 
      (81*G[{1, 1, 0}, x]*Zeta[3])/2 + 38*G[{1, 1, 1}, x]*Zeta[3] + 
      (5*G[{1}, x]*Zeta[5])/4) + FF[1/(s*x)]*(61987229/419904 + 
      ((1241093*I)/11664)*Pi - (44*Pi^2)/2187 + ((109169*I)/3888)*Pi^3 + 
      (221911*Pi^4)/77760 - ((553*I)/720)*Pi^5 + (27967*Pi^6)/408240 - 
      (4135*G[{0}, x])/54 - ((55063*I)/1296)*Pi*G[{0}, x] - 
      (4363*Pi^2*G[{0}, x])/648 - ((190*I)/27)*Pi^3*G[{0}, x] - 
      (2957*Pi^4*G[{0}, x])/2160 - (I/120)*Pi^5*G[{0}, x] + 
      (6556*G[{1}, x])/81 - ((5071*I)/432)*Pi*G[{1}, x] - 
      (18151*Pi^2*G[{1}, x])/864 - ((1331*I)/144)*Pi^3*G[{1}, x] - 
      (55*Pi^4*G[{1}, x])/288 + (1067*G[{0, 0}, x])/81 + 
      ((4723*I)/108)*Pi*G[{0, 0}, x] - (19*Pi^2*G[{0, 0}, x])/24 + 
      ((26*I)/9)*Pi^3*G[{0, 0}, x] - (11*Pi^4*G[{0, 0}, x])/180 - 
      (297*G[{0, 1}, x])/16 + ((139*I)/9)*Pi*G[{0, 1}, x] + 
      (1459*Pi^2*G[{0, 1}, x])/108 - ((151*I)/72)*Pi^3*G[{0, 1}, x] + 
      (23*Pi^4*G[{0, 1}, x])/72 - (297*G[{1, 0}, x])/16 - 
      ((2299*I)/36)*Pi*G[{1, 0}, x] + (1003*Pi^2*G[{1, 0}, x])/216 + 
      ((203*I)/72)*Pi^3*G[{1, 0}, x] + (17*Pi^4*G[{1, 0}, x])/180 - 
      (632*G[{1, 1}, x])/27 + ((284*I)/9)*Pi*G[{1, 1}, x] + 
      (1417*Pi^2*G[{1, 1}, x])/108 + ((53*I)/36)*Pi^3*G[{1, 1}, x] + 
      (53*Pi^4*G[{1, 1}, x])/720 + (2471*G[{0, 0, 0}, x])/108 - 
      ((95*I)/9)*Pi*G[{0, 0, 0}, x] - (11*Pi^2*G[{0, 0, 0}, x])/9 + 
      (109*G[{0, 0, 1}, x])/4 + ((1127*I)/72)*Pi*G[{0, 0, 1}, x] - 
      (265*Pi^2*G[{0, 0, 1}, x])/36 + (109*G[{0, 1, 0}, x])/4 - 
      ((1373*I)/72)*Pi*G[{0, 1, 0}, x] - (121*Pi^2*G[{0, 1, 0}, x])/72 - 
      ((2*I)/3)*Pi^3*G[{0, 1, 0}, x] - (227*G[{0, 1, 1}, x])/36 - 
      ((67*I)/6)*Pi*G[{0, 1, 1}, x] + (21*Pi^2*G[{0, 1, 1}, x])/8 - 
      (2*I)*Pi^3*G[{0, 1, 1}, x] - (5765*G[{1, 0, 0}, x])/48 - 
      ((101*I)/8)*Pi*G[{1, 0, 0}, x] - (299*Pi^2*G[{1, 0, 0}, x])/72 - 
      (I/6)*Pi^3*G[{1, 0, 0}, x] + (8891*G[{1, 0, 1}, x])/144 + 
      ((35*I)/4)*Pi*G[{1, 0, 1}, x] + (317*Pi^2*G[{1, 0, 1}, x])/72 + 
      ((17*I)/12)*Pi^3*G[{1, 0, 1}, x] + (8891*G[{1, 1, 0}, x])/144 + 
      ((160*I)/3)*Pi*G[{1, 1, 0}, x] + (13*Pi^2*G[{1, 1, 0}, x])/3 + 
      ((5*I)/12)*Pi^3*G[{1, 1, 0}, x] - (3467*G[{1, 1, 1}, x])/144 - 
      ((745*I)/24)*Pi*G[{1, 1, 1}, x] - (305*Pi^2*G[{1, 1, 1}, x])/72 - 
      (I/12)*Pi^3*G[{1, 1, 1}, x] - (121*G[{0, 0, 0, 0}, x])/6 + 
      (4*I)*Pi*G[{0, 0, 0, 0}, x] - (23*G[{0, 0, 0, 1}, x])/6 - 
      ((101*I)/4)*Pi*G[{0, 0, 0, 1}, x] - (5*Pi^2*G[{0, 0, 0, 1}, x])/3 - 
      (23*G[{0, 0, 1, 0}, x])/6 + ((37*I)/12)*Pi*G[{0, 0, 1, 0}, x] - 
      (4*Pi^2*G[{0, 0, 1, 0}, x])/3 + (1403*G[{0, 0, 1, 1}, x])/72 + 
      ((65*I)/4)*Pi*G[{0, 0, 1, 1}, x] + (Pi^2*G[{0, 0, 1, 1}, x])/3 + 
      (1115*G[{0, 1, 0, 0}, x])/36 + ((49*I)/12)*Pi*G[{0, 1, 0, 0}, x] - 
      (Pi^2*G[{0, 1, 0, 0}, x])/2 - (1201*G[{0, 1, 0, 1}, x])/24 + 
      (9*I)*Pi*G[{0, 1, 0, 1}, x] + (4*Pi^2*G[{0, 1, 0, 1}, x])/3 - 
      (1201*G[{0, 1, 1, 0}, x])/24 - ((3*I)/2)*Pi*G[{0, 1, 1, 0}, x] + 
      (5*Pi^2*G[{0, 1, 1, 0}, x])/6 + (581*G[{0, 1, 1, 1}, x])/24 - 
      ((53*I)/3)*Pi*G[{0, 1, 1, 1}, x] - (415*G[{1, 0, 0, 0}, x])/24 + 
      ((539*I)/12)*Pi*G[{1, 0, 0, 0}, x] + (193*G[{1, 0, 0, 1}, x])/6 - 
      ((37*I)/4)*Pi*G[{1, 0, 0, 1}, x] + Pi^2*G[{1, 0, 0, 1}, x] + 
      (193*G[{1, 0, 1, 0}, x])/6 - (23*I)*Pi*G[{1, 0, 1, 0}, x] + 
      (Pi^2*G[{1, 0, 1, 0}, x])/3 - (145*G[{1, 0, 1, 1}, x])/4 - 
      ((83*I)/12)*Pi*G[{1, 0, 1, 1}, x] - (7*Pi^2*G[{1, 0, 1, 1}, x])/12 + 
      (6179*G[{1, 1, 0, 0}, x])/72 - ((197*I)/6)*Pi*G[{1, 1, 0, 0}, x] + 
      (7*Pi^2*G[{1, 1, 0, 0}, x])/3 - (3263*G[{1, 1, 0, 1}, x])/72 - 
      ((7*I)/6)*Pi*G[{1, 1, 0, 1}, x] - (5*Pi^2*G[{1, 1, 0, 1}, x])/3 - 
      (3263*G[{1, 1, 1, 0}, x])/72 + ((55*I)/4)*Pi*G[{1, 1, 1, 0}, x] - 
      (7*Pi^2*G[{1, 1, 1, 0}, x])/6 + (244*G[{1, 1, 1, 1}, x])/9 + 
      ((45*I)/2)*Pi*G[{1, 1, 1, 1}, x] + (3*Pi^2*G[{1, 1, 1, 1}, x])/4 + 
      4*G[{0, 0, 0, 0, 1}, x] - I*Pi*G[{0, 0, 0, 0, 1}, x] + 
      4*G[{0, 0, 0, 1, 0}, x] + (3*I)*Pi*G[{0, 0, 0, 1, 0}, x] - 
      (117*G[{0, 0, 0, 1, 1}, x])/4 + I*Pi*G[{0, 0, 0, 1, 1}, x] - 
      (14*G[{0, 0, 1, 0, 0}, x])/3 - (2*I)*Pi*G[{0, 0, 1, 0, 0}, x] + 
      (31*G[{0, 0, 1, 0, 1}, x])/4 + (4*I)*Pi*G[{0, 0, 1, 0, 1}, x] + 
      (31*G[{0, 0, 1, 1, 0}, x])/4 + (3*I)*Pi*G[{0, 0, 1, 1, 0}, x] + 
      (29*G[{0, 0, 1, 1, 1}, x])/6 - (6*I)*Pi*G[{0, 0, 1, 1, 1}, x] - 
      (3*G[{0, 1, 0, 0, 0}, x])/2 - I*Pi*G[{0, 1, 0, 0, 0}, x] + 
      (37*G[{0, 1, 0, 0, 1}, x])/4 + (37*G[{0, 1, 0, 1, 0}, x])/4 - 
      (3*I)*Pi*G[{0, 1, 0, 1, 0}, x] - G[{0, 1, 0, 1, 1}, x]/4 + 
      I*Pi*G[{0, 1, 0, 1, 1}, x] + (5*G[{0, 1, 1, 0, 0}, x])/3 - 
      (3*I)*Pi*G[{0, 1, 1, 0, 0}, x] - (19*G[{0, 1, 1, 0, 1}, x])/6 + 
      (3*I)*Pi*G[{0, 1, 1, 0, 1}, x] - (19*G[{0, 1, 1, 1, 0}, x])/6 + 
      (5*I)*Pi*G[{0, 1, 1, 1, 0}, x] - (29*G[{0, 1, 1, 1, 1}, x])/2 - 
      (4*I)*Pi*G[{0, 1, 1, 1, 1}, x] + (213*G[{1, 0, 0, 0, 0}, x])/4 - 
      (25*G[{1, 0, 0, 0, 1}, x])/3 + I*Pi*G[{1, 0, 0, 0, 1}, x] - 
      (25*G[{1, 0, 0, 1, 0}, x])/3 - (2*I)*Pi*G[{1, 0, 0, 1, 0}, x] - 
      (11*G[{1, 0, 0, 1, 1}, x])/12 + (I/2)*Pi*G[{1, 0, 0, 1, 1}, x] - 
      13*G[{1, 0, 1, 0, 0}, x] - ((3*I)/2)*Pi*G[{1, 0, 1, 0, 0}, x] - 
      10*G[{1, 0, 1, 0, 1}, x] - I*Pi*G[{1, 0, 1, 0, 1}, x] - 
      10*G[{1, 0, 1, 1, 0}, x] + (37*G[{1, 0, 1, 1, 1}, x])/12 + 
      ((5*I)/2)*Pi*G[{1, 0, 1, 1, 1}, x] - (179*G[{1, 1, 0, 0, 0}, x])/6 - 
      (7*I)*Pi*G[{1, 1, 0, 0, 0}, x] - (20*G[{1, 1, 0, 0, 1}, x])/3 - 
      ((7*I)/2)*Pi*G[{1, 1, 0, 0, 1}, x] - (20*G[{1, 1, 0, 1, 0}, x])/3 + 
      (4*I)*Pi*G[{1, 1, 0, 1, 0}, x] + (55*G[{1, 1, 0, 1, 1}, x])/6 + 
      ((13*I)/2)*Pi*G[{1, 1, 0, 1, 1}, x] - G[{1, 1, 1, 0, 0}, x]/2 + 
      ((21*I)/2)*Pi*G[{1, 1, 1, 0, 0}, x] + (215*G[{1, 1, 1, 0, 1}, x])/12 + 
      (I/2)*Pi*G[{1, 1, 1, 0, 1}, x] + (215*G[{1, 1, 1, 1, 0}, x])/12 - 
      ((9*I)/2)*Pi*G[{1, 1, 1, 1, 0}, x] + (11*G[{1, 1, 1, 1, 1}, x])/12 - 
      (6*I)*Pi*G[{1, 1, 1, 1, 1}, x] - G[{0, 0, 0, 0, 1, 1}, x] + 
      3*G[{0, 0, 0, 1, 0, 1}, x] + 3*G[{0, 0, 0, 1, 1, 0}, x] - 
      2*G[{0, 0, 0, 1, 1, 1}, x] - 2*G[{0, 0, 1, 0, 0, 0}, x] + 
      4*G[{0, 0, 1, 0, 1, 1}, x] - 3*G[{0, 0, 1, 1, 0, 0}, x] + 
      6*G[{0, 0, 1, 1, 0, 1}, x] + 6*G[{0, 0, 1, 1, 1, 0}, x] - 
      12*G[{0, 0, 1, 1, 1, 1}, x] - G[{0, 1, 0, 0, 0, 0}, x] - 
      3*G[{0, 1, 0, 1, 0, 1}, x] - 3*G[{0, 1, 0, 1, 1, 0}, x] + 
      4*G[{0, 1, 0, 1, 1, 1}, x] - 5*G[{0, 1, 1, 0, 0, 0}, x] + 
      2*G[{0, 1, 1, 0, 0, 1}, x] + 2*G[{0, 1, 1, 0, 1, 0}, x] + 
      G[{0, 1, 1, 0, 1, 1}, x] + 9*G[{0, 1, 1, 1, 0, 0}, x] - 
      4*G[{0, 1, 1, 1, 0, 1}, x] - 4*G[{0, 1, 1, 1, 1, 0}, x] + 
      G[{1, 0, 0, 0, 1, 1}, x] + G[{1, 0, 0, 1, 0, 0}, x] - 
      3*G[{1, 0, 0, 1, 0, 1}, x] - 3*G[{1, 0, 0, 1, 1, 0}, x] + 
      (7*G[{1, 0, 0, 1, 1, 1}, x])/2 - (3*G[{1, 0, 1, 0, 0, 0}, x])/2 - 
      G[{1, 0, 1, 0, 1, 1}, x] - 3*G[{1, 0, 1, 1, 0, 0}, x] + 
      3*G[{1, 0, 1, 1, 0, 1}, x] + 3*G[{1, 0, 1, 1, 1, 0}, x] - 
      G[{1, 0, 1, 1, 1, 1}, x]/2 - 3*G[{1, 1, 0, 0, 0, 0}, x] - 
      4*G[{1, 1, 0, 0, 0, 1}, x] - 4*G[{1, 1, 0, 0, 1, 0}, x] + 
      G[{1, 1, 0, 0, 1, 1}, x]/2 - G[{1, 1, 0, 1, 0, 0}, x] + 
      5*G[{1, 1, 0, 1, 0, 1}, x] + 5*G[{1, 1, 0, 1, 1, 0}, x] + 
      (3*G[{1, 1, 0, 1, 1, 1}, x])/2 + 12*G[{1, 1, 1, 0, 0, 0}, x] - 
      (3*G[{1, 1, 1, 0, 0, 1}, x])/2 - (3*G[{1, 1, 1, 0, 1, 0}, x])/2 + 
      2*G[{1, 1, 1, 0, 1, 1}, x] - (7*G[{1, 1, 1, 1, 0, 0}, x])/2 - 
      G[{1, 1, 1, 1, 0, 1}, x] - G[{1, 1, 1, 1, 1, 0}, x] - 
      5*G[{1, 1, 1, 1, 1, 1}, x] - (247723*Zeta[3])/3888 - 
      ((1544*I)/27)*Pi*Zeta[3] + (919*Pi^2*Zeta[3])/72 + 
      ((71*I)/18)*Pi^3*Zeta[3] + (143*G[{0}, x]*Zeta[3])/9 - 
      ((65*I)/12)*Pi*G[{0}, x]*Zeta[3] + (Pi^2*G[{0}, x]*Zeta[3])/2 - 
      (3719*G[{1}, x]*Zeta[3])/72 + ((17*I)/2)*Pi*G[{1}, x]*Zeta[3] - 
      (7*Pi^2*G[{1}, x]*Zeta[3])/12 + (103*G[{0, 0}, x]*Zeta[3])/3 - 
      (2*I)*Pi*G[{0, 0}, x]*Zeta[3] - (239*G[{0, 1}, x]*Zeta[3])/12 + 
      (6*I)*Pi*G[{0, 1}, x]*Zeta[3] - (197*G[{1, 0}, x]*Zeta[3])/6 - 
      ((3*I)/2)*Pi*G[{1, 0}, x]*Zeta[3] + (301*G[{1, 1}, x]*Zeta[3])/6 - 
      (2*I)*Pi*G[{1, 1}, x]*Zeta[3] + 2*G[{0, 1, 0}, x]*Zeta[3] - 
      4*G[{0, 1, 1}, x]*Zeta[3] - 6*G[{1, 0, 0}, x]*Zeta[3] + 
      7*G[{1, 0, 1}, x]*Zeta[3] + (17*G[{1, 1, 0}, x]*Zeta[3])/2 - 
      8*G[{1, 1, 1}, x]*Zeta[3] + (142*Zeta[3]^2)/9 + (893*Zeta[5])/18 + 
      (7*I)*Pi*Zeta[5] - (7*G[{0}, x]*Zeta[5])/2 + (21*G[{1}, x]*Zeta[5])/
       4) + FF[1/(s*(1 - x))]*(-61987229/419904 - ((1241093*I)/11664)*Pi + 
      (44*Pi^2)/2187 - ((57779*I)/3888)*Pi^3 + (10211*Pi^4)/77760 - 
      ((469*I)/540)*Pi^5 - (919*Pi^6)/102060 - (6556*G[{0}, x])/81 + 
      ((5071*I)/432)*Pi*G[{0}, x] + (18151*Pi^2*G[{0}, x])/864 + 
      ((29*I)/16)*Pi^3*G[{0}, x] + (427*Pi^4*G[{0}, x])/1080 + 
      ((43*I)/720)*Pi^5*G[{0}, x] + (4135*G[{1}, x])/54 + 
      ((55063*I)/1296)*Pi*G[{1}, x] + (4363*Pi^2*G[{1}, x])/648 + 
      ((1385*I)/108)*Pi^3*G[{1}, x] + (1139*Pi^4*G[{1}, x])/4320 - 
      ((17*I)/360)*Pi^5*G[{1}, x] + (632*G[{0, 0}, x])/27 - 
      ((284*I)/9)*Pi*G[{0, 0}, x] - (1417*Pi^2*G[{0, 0}, x])/108 - 
      ((95*I)/24)*Pi^3*G[{0, 0}, x] - (203*Pi^4*G[{0, 0}, x])/720 + 
      (297*G[{0, 1}, x])/16 + ((2299*I)/36)*Pi*G[{0, 1}, x] - 
      (1003*Pi^2*G[{0, 1}, x])/216 - ((19*I)/36)*Pi^3*G[{0, 1}, x] + 
      (8*Pi^4*G[{0, 1}, x])/45 + (297*G[{1, 0}, x])/16 - 
      ((139*I)/9)*Pi*G[{1, 0}, x] - (1459*Pi^2*G[{1, 0}, x])/108 + 
      ((277*I)/72)*Pi^3*G[{1, 0}, x] - (47*Pi^4*G[{1, 0}, x])/180 - 
      (1067*G[{1, 1}, x])/81 - ((4723*I)/108)*Pi*G[{1, 1}, x] + 
      (19*Pi^2*G[{1, 1}, x])/24 - ((137*I)/18)*Pi^3*G[{1, 1}, x] + 
      (Pi^4*G[{1, 1}, x])/60 + (3467*G[{0, 0, 0}, x])/144 + 
      ((745*I)/24)*Pi*G[{0, 0, 0}, x] + (305*Pi^2*G[{0, 0, 0}, x])/72 + 
      ((11*I)/12)*Pi^3*G[{0, 0, 0}, x] - (8891*G[{0, 0, 1}, x])/144 - 
      ((160*I)/3)*Pi*G[{0, 0, 1}, x] - (13*Pi^2*G[{0, 0, 1}, x])/3 - 
      ((5*I)/3)*Pi^3*G[{0, 0, 1}, x] - (8891*G[{0, 1, 0}, x])/144 - 
      ((35*I)/4)*Pi*G[{0, 1, 0}, x] - (317*Pi^2*G[{0, 1, 0}, x])/72 - 
      ((19*I)/12)*Pi^3*G[{0, 1, 0}, x] + (5765*G[{0, 1, 1}, x])/48 + 
      ((101*I)/8)*Pi*G[{0, 1, 1}, x] + (299*Pi^2*G[{0, 1, 1}, x])/72 + 
      ((2*I)/3)*Pi^3*G[{0, 1, 1}, x] + (227*G[{1, 0, 0}, x])/36 + 
      ((67*I)/6)*Pi*G[{1, 0, 0}, x] - (21*Pi^2*G[{1, 0, 0}, x])/8 + 
      ((5*I)/3)*Pi^3*G[{1, 0, 0}, x] - (109*G[{1, 0, 1}, x])/4 + 
      ((1373*I)/72)*Pi*G[{1, 0, 1}, x] + (121*Pi^2*G[{1, 0, 1}, x])/72 + 
      ((7*I)/6)*Pi^3*G[{1, 0, 1}, x] - (109*G[{1, 1, 0}, x])/4 - 
      ((1127*I)/72)*Pi*G[{1, 1, 0}, x] + (265*Pi^2*G[{1, 1, 0}, x])/36 + 
      (I/6)*Pi^3*G[{1, 1, 0}, x] - (2471*G[{1, 1, 1}, x])/108 + 
      ((95*I)/9)*Pi*G[{1, 1, 1}, x] + (11*Pi^2*G[{1, 1, 1}, x])/9 - 
      ((2*I)/3)*Pi^3*G[{1, 1, 1}, x] - (244*G[{0, 0, 0, 0}, x])/9 - 
      ((45*I)/2)*Pi*G[{0, 0, 0, 0}, x] - (3*Pi^2*G[{0, 0, 0, 0}, x])/4 + 
      (3263*G[{0, 0, 0, 1}, x])/72 - ((55*I)/4)*Pi*G[{0, 0, 0, 1}, x] + 
      (7*Pi^2*G[{0, 0, 0, 1}, x])/6 + (3263*G[{0, 0, 1, 0}, x])/72 + 
      ((7*I)/6)*Pi*G[{0, 0, 1, 0}, x] + (5*Pi^2*G[{0, 0, 1, 0}, x])/3 - 
      (6179*G[{0, 0, 1, 1}, x])/72 + ((197*I)/6)*Pi*G[{0, 0, 1, 1}, x] - 
      (7*Pi^2*G[{0, 0, 1, 1}, x])/3 + (145*G[{0, 1, 0, 0}, x])/4 + 
      ((83*I)/12)*Pi*G[{0, 1, 0, 0}, x] + (7*Pi^2*G[{0, 1, 0, 0}, x])/12 - 
      (193*G[{0, 1, 0, 1}, x])/6 + (23*I)*Pi*G[{0, 1, 0, 1}, x] - 
      (Pi^2*G[{0, 1, 0, 1}, x])/3 - (193*G[{0, 1, 1, 0}, x])/6 + 
      ((37*I)/4)*Pi*G[{0, 1, 1, 0}, x] - Pi^2*G[{0, 1, 1, 0}, x] + 
      (415*G[{0, 1, 1, 1}, x])/24 - ((539*I)/12)*Pi*G[{0, 1, 1, 1}, x] - 
      (581*G[{1, 0, 0, 0}, x])/24 + ((53*I)/3)*Pi*G[{1, 0, 0, 0}, x] + 
      (1201*G[{1, 0, 0, 1}, x])/24 + ((3*I)/2)*Pi*G[{1, 0, 0, 1}, x] - 
      (5*Pi^2*G[{1, 0, 0, 1}, x])/6 + (1201*G[{1, 0, 1, 0}, x])/24 - 
      (9*I)*Pi*G[{1, 0, 1, 0}, x] - (4*Pi^2*G[{1, 0, 1, 0}, x])/3 - 
      (1115*G[{1, 0, 1, 1}, x])/36 - ((49*I)/12)*Pi*G[{1, 0, 1, 1}, x] + 
      (Pi^2*G[{1, 0, 1, 1}, x])/2 - (1403*G[{1, 1, 0, 0}, x])/72 - 
      ((65*I)/4)*Pi*G[{1, 1, 0, 0}, x] - (Pi^2*G[{1, 1, 0, 0}, x])/3 + 
      (23*G[{1, 1, 0, 1}, x])/6 - ((37*I)/12)*Pi*G[{1, 1, 0, 1}, x] + 
      (4*Pi^2*G[{1, 1, 0, 1}, x])/3 + (23*G[{1, 1, 1, 0}, x])/6 + 
      ((101*I)/4)*Pi*G[{1, 1, 1, 0}, x] + (5*Pi^2*G[{1, 1, 1, 0}, x])/3 + 
      (121*G[{1, 1, 1, 1}, x])/6 - (4*I)*Pi*G[{1, 1, 1, 1}, x] - 
      (11*G[{0, 0, 0, 0, 0}, x])/12 + (6*I)*Pi*G[{0, 0, 0, 0, 0}, x] - 
      (215*G[{0, 0, 0, 0, 1}, x])/12 + ((9*I)/2)*Pi*G[{0, 0, 0, 0, 1}, x] - 
      (215*G[{0, 0, 0, 1, 0}, x])/12 - (I/2)*Pi*G[{0, 0, 0, 1, 0}, x] + 
      G[{0, 0, 0, 1, 1}, x]/2 - ((21*I)/2)*Pi*G[{0, 0, 0, 1, 1}, x] - 
      (55*G[{0, 0, 1, 0, 0}, x])/6 - ((13*I)/2)*Pi*G[{0, 0, 1, 0, 0}, x] + 
      (20*G[{0, 0, 1, 0, 1}, x])/3 - (4*I)*Pi*G[{0, 0, 1, 0, 1}, x] + 
      (20*G[{0, 0, 1, 1, 0}, x])/3 + ((7*I)/2)*Pi*G[{0, 0, 1, 1, 0}, x] + 
      (179*G[{0, 0, 1, 1, 1}, x])/6 + (7*I)*Pi*G[{0, 0, 1, 1, 1}, x] - 
      (37*G[{0, 1, 0, 0, 0}, x])/12 - ((5*I)/2)*Pi*G[{0, 1, 0, 0, 0}, x] + 
      10*G[{0, 1, 0, 0, 1}, x] + 10*G[{0, 1, 0, 1, 0}, x] + 
      I*Pi*G[{0, 1, 0, 1, 0}, x] + 13*G[{0, 1, 0, 1, 1}, x] + 
      ((3*I)/2)*Pi*G[{0, 1, 0, 1, 1}, x] + (11*G[{0, 1, 1, 0, 0}, x])/12 - 
      (I/2)*Pi*G[{0, 1, 1, 0, 0}, x] + (25*G[{0, 1, 1, 0, 1}, x])/3 + 
      (2*I)*Pi*G[{0, 1, 1, 0, 1}, x] + (25*G[{0, 1, 1, 1, 0}, x])/3 - 
      I*Pi*G[{0, 1, 1, 1, 0}, x] - (213*G[{0, 1, 1, 1, 1}, x])/4 + 
      (29*G[{1, 0, 0, 0, 0}, x])/2 + (4*I)*Pi*G[{1, 0, 0, 0, 0}, x] + 
      (19*G[{1, 0, 0, 0, 1}, x])/6 - (5*I)*Pi*G[{1, 0, 0, 0, 1}, x] + 
      (19*G[{1, 0, 0, 1, 0}, x])/6 - (3*I)*Pi*G[{1, 0, 0, 1, 0}, x] - 
      (5*G[{1, 0, 0, 1, 1}, x])/3 + (3*I)*Pi*G[{1, 0, 0, 1, 1}, x] + 
      G[{1, 0, 1, 0, 0}, x]/4 - I*Pi*G[{1, 0, 1, 0, 0}, x] - 
      (37*G[{1, 0, 1, 0, 1}, x])/4 + (3*I)*Pi*G[{1, 0, 1, 0, 1}, x] - 
      (37*G[{1, 0, 1, 1, 0}, x])/4 + (3*G[{1, 0, 1, 1, 1}, x])/2 + 
      I*Pi*G[{1, 0, 1, 1, 1}, x] - (29*G[{1, 1, 0, 0, 0}, x])/6 + 
      (6*I)*Pi*G[{1, 1, 0, 0, 0}, x] - (31*G[{1, 1, 0, 0, 1}, x])/4 - 
      (3*I)*Pi*G[{1, 1, 0, 0, 1}, x] - (31*G[{1, 1, 0, 1, 0}, x])/4 - 
      (4*I)*Pi*G[{1, 1, 0, 1, 0}, x] + (14*G[{1, 1, 0, 1, 1}, x])/3 + 
      (2*I)*Pi*G[{1, 1, 0, 1, 1}, x] + (117*G[{1, 1, 1, 0, 0}, x])/4 - 
      I*Pi*G[{1, 1, 1, 0, 0}, x] - 4*G[{1, 1, 1, 0, 1}, x] - 
      (3*I)*Pi*G[{1, 1, 1, 0, 1}, x] - 4*G[{1, 1, 1, 1, 0}, x] + 
      I*Pi*G[{1, 1, 1, 1, 0}, x] + 5*G[{0, 0, 0, 0, 0, 0}, x] + 
      G[{0, 0, 0, 0, 0, 1}, x] + G[{0, 0, 0, 0, 1, 0}, x] + 
      (7*G[{0, 0, 0, 0, 1, 1}, x])/2 - 2*G[{0, 0, 0, 1, 0, 0}, x] + 
      (3*G[{0, 0, 0, 1, 0, 1}, x])/2 + (3*G[{0, 0, 0, 1, 1, 0}, x])/2 - 
      12*G[{0, 0, 0, 1, 1, 1}, x] - (3*G[{0, 0, 1, 0, 0, 0}, x])/2 - 
      5*G[{0, 0, 1, 0, 0, 1}, x] - 5*G[{0, 0, 1, 0, 1, 0}, x] + 
      G[{0, 0, 1, 0, 1, 1}, x] - G[{0, 0, 1, 1, 0, 0}, x]/2 + 
      4*G[{0, 0, 1, 1, 0, 1}, x] + 4*G[{0, 0, 1, 1, 1, 0}, x] + 
      3*G[{0, 0, 1, 1, 1, 1}, x] + G[{0, 1, 0, 0, 0, 0}, x]/2 - 
      3*G[{0, 1, 0, 0, 0, 1}, x] - 3*G[{0, 1, 0, 0, 1, 0}, x] + 
      3*G[{0, 1, 0, 0, 1, 1}, x] + G[{0, 1, 0, 1, 0, 0}, x] + 
      (3*G[{0, 1, 0, 1, 1, 1}, x])/2 - (7*G[{0, 1, 1, 0, 0, 0}, x])/2 + 
      3*G[{0, 1, 1, 0, 0, 1}, x] + 3*G[{0, 1, 1, 0, 1, 0}, x] - 
      G[{0, 1, 1, 0, 1, 1}, x] - G[{0, 1, 1, 1, 0, 0}, x] + 
      4*G[{1, 0, 0, 0, 0, 1}, x] + 4*G[{1, 0, 0, 0, 1, 0}, x] - 
      9*G[{1, 0, 0, 0, 1, 1}, x] - G[{1, 0, 0, 1, 0, 0}, x] - 
      2*G[{1, 0, 0, 1, 0, 1}, x] - 2*G[{1, 0, 0, 1, 1, 0}, x] + 
      5*G[{1, 0, 0, 1, 1, 1}, x] - 4*G[{1, 0, 1, 0, 0, 0}, x] + 
      3*G[{1, 0, 1, 0, 0, 1}, x] + 3*G[{1, 0, 1, 0, 1, 0}, x] + 
      G[{1, 0, 1, 1, 1, 1}, x] + 12*G[{1, 1, 0, 0, 0, 0}, x] - 
      6*G[{1, 1, 0, 0, 0, 1}, x] - 6*G[{1, 1, 0, 0, 1, 0}, x] + 
      3*G[{1, 1, 0, 0, 1, 1}, x] - 4*G[{1, 1, 0, 1, 0, 0}, x] + 
      2*G[{1, 1, 0, 1, 1, 1}, x] + 2*G[{1, 1, 1, 0, 0, 0}, x] - 
      3*G[{1, 1, 1, 0, 0, 1}, x] - 3*G[{1, 1, 1, 0, 1, 0}, x] + 
      G[{1, 1, 1, 1, 0, 0}, x] - (60617*Zeta[3])/3888 + 
      ((3979*I)/54)*Pi*Zeta[3] - (1373*Pi^2*Zeta[3])/72 + 
      (I/18)*Pi^3*Zeta[3] + (6929*G[{0}, x]*Zeta[3])/72 - 
      ((55*I)/4)*Pi*G[{0}, x]*Zeta[3] + (5*Pi^2*G[{0}, x]*Zeta[3])/3 - 
      (911*G[{1}, x]*Zeta[3])/18 - ((56*I)/3)*Pi*G[{1}, x]*Zeta[3] + 
      (3*Pi^2*G[{1}, x]*Zeta[3])/2 - (141*G[{0, 0}, x]*Zeta[3])/4 + 
      (229*G[{0, 1}, x]*Zeta[3])/12 + ((5*I)/2)*Pi*G[{0, 1}, x]*Zeta[3] + 
      (113*G[{1, 0}, x]*Zeta[3])/12 - (3*I)*Pi*G[{1, 0}, x]*Zeta[3] - 
      6*G[{1, 1}, x]*Zeta[3] - (3*I)*Pi*G[{1, 1}, x]*Zeta[3] + 
      3*G[{0, 0, 0}, x]*Zeta[3] - G[{0, 0, 1}, x]*Zeta[3] - 
      6*G[{0, 1, 0}, x]*Zeta[3] + 3*G[{0, 1, 1}, x]*Zeta[3] + 
      6*G[{1, 0, 0}, x]*Zeta[3] - 5*G[{1, 0, 1}, x]*Zeta[3] - 
      G[{1, 1, 0}, x]*Zeta[3] + 4*G[{1, 1, 1}, x]*Zeta[3] - 
      (203*Zeta[3]^2)/18 + (1609*Zeta[5])/72 - ((93*I)/4)*Pi*Zeta[5] + 
      (3*G[{0}, x]*Zeta[5])/2 + (37*G[{1}, x]*Zeta[5])/2)) + 
  COLOR[CF^2*NfV2]*((-29*Pi^2)/(12*s) - (((103*I)/36)*Pi^3)/s + 
    (233*Pi^4)/(180*s) - ((I/9)*Pi^5)/s - (19*G[{0}, x])/s - 
    (((11*I)/3)*Pi*G[{0}, x])/s + (65*Pi^2*G[{0}, x])/(18*s) + 
    (((5*I)/3)*Pi^3*G[{0}, x])/s + (161*Pi^4*G[{0}, x])/(270*s) + 
    (19*G[{1}, x])/s + (((11*I)/3)*Pi*G[{1}, x])/s - 
    (77*Pi^2*G[{1}, x])/(18*s) - (((5*I)/3)*Pi^3*G[{1}, x])/s - 
    (161*Pi^4*G[{1}, x])/(270*s) - (7*G[{0, 0}, x])/(2*s) - 
    (((15*I)/2)*Pi*G[{0, 0}, x])/s + (77*Pi^2*G[{0, 0}, x])/(12*s) - 
    (((5*I)/3)*Pi^3*G[{0, 0}, x])/s + (29*G[{0, 1}, x])/(6*s) - 
    (((35*I)/6)*Pi*G[{0, 1}, x])/s + (91*Pi^2*G[{0, 1}, x])/(12*s) - 
    ((I/3)*Pi^3*G[{0, 1}, x])/s + (29*G[{1, 0}, x])/(6*s) + 
    (((23*I)/2)*Pi*G[{1, 0}, x])/s - (85*Pi^2*G[{1, 0}, x])/(12*s) + 
    (((5*I)/3)*Pi^3*G[{1, 0}, x])/s - (37*G[{1, 1}, x])/(6*s) + 
    (((11*I)/6)*Pi*G[{1, 1}, x])/s - (83*Pi^2*G[{1, 1}, x])/(12*s) + 
    ((I/3)*Pi^3*G[{1, 1}, x])/s + (4*G[{0, 0, 0}, x])/s - 
    ((8*I)*Pi*G[{0, 0, 0}, x])/s - (2*Pi^2*G[{0, 0, 0}, x])/s - 
    (10*G[{0, 0, 1}, x])/s - ((6*I)*Pi*G[{0, 0, 1}, x])/s - 
    (25*Pi^2*G[{0, 0, 1}, x])/(9*s) - (10*G[{0, 1, 0}, x])/s - 
    ((2*I)*Pi*G[{0, 1, 0}, x])/s - (25*Pi^2*G[{0, 1, 0}, x])/(9*s) + 
    (8*G[{0, 1, 1}, x])/(3*s) - ((8*I)*Pi*G[{0, 1, 1}, x])/s - 
    (2*Pi^2*G[{0, 1, 1}, x])/s - (4*G[{1, 0, 0}, x])/(3*s) + 
    ((8*I)*Pi*G[{1, 0, 0}, x])/s + (2*Pi^2*G[{1, 0, 0}, x])/s + 
    (34*G[{1, 0, 1}, x])/(3*s) + ((6*I)*Pi*G[{1, 0, 1}, x])/s + 
    (25*Pi^2*G[{1, 0, 1}, x])/(9*s) + (34*G[{1, 1, 0}, x])/(3*s) + 
    ((2*I)*Pi*G[{1, 1, 0}, x])/s + (25*Pi^2*G[{1, 1, 0}, x])/(9*s) - 
    (8*G[{1, 1, 1}, x])/s + ((8*I)*Pi*G[{1, 1, 1}, x])/s + 
    (2*Pi^2*G[{1, 1, 1}, x])/s - (5*G[{0, 0, 0, 0}, x])/s + 
    (((4*I)/3)*Pi*G[{0, 0, 0, 0}, x])/s - (3*G[{0, 0, 0, 1}, x])/s + 
    (((4*I)/3)*Pi*G[{0, 0, 0, 1}, x])/s - (3*G[{0, 0, 1, 0}, x])/s + 
    (((28*I)/3)*Pi*G[{0, 0, 1, 0}, x])/s - G[{0, 0, 1, 1}, x]/s + 
    (((28*I)/3)*Pi*G[{0, 0, 1, 1}, x])/s + (5*G[{0, 1, 0, 0}, x])/s + 
    (((28*I)/3)*Pi*G[{0, 1, 0, 0}, x])/s - (5*G[{0, 1, 0, 1}, x])/s + 
    (((28*I)/3)*Pi*G[{0, 1, 0, 1}, x])/s - (5*G[{0, 1, 1, 0}, x])/s + 
    (((4*I)/3)*Pi*G[{0, 1, 1, 0}, x])/s - (3*G[{0, 1, 1, 1}, x])/s + 
    (((4*I)/3)*Pi*G[{0, 1, 1, 1}, x])/s + G[{1, 0, 0, 0}, x]/s - 
    (((4*I)/3)*Pi*G[{1, 0, 0, 0}, x])/s + (7*G[{1, 0, 0, 1}, x])/s - 
    (((4*I)/3)*Pi*G[{1, 0, 0, 1}, x])/s + (7*G[{1, 0, 1, 0}, x])/s - 
    (((28*I)/3)*Pi*G[{1, 0, 1, 0}, x])/s - (3*G[{1, 0, 1, 1}, x])/s - 
    (((28*I)/3)*Pi*G[{1, 0, 1, 1}, x])/s - G[{1, 1, 0, 0}, x]/s - 
    (((28*I)/3)*Pi*G[{1, 1, 0, 0}, x])/s + G[{1, 1, 0, 1}, x]/s - 
    (((28*I)/3)*Pi*G[{1, 1, 0, 1}, x])/s + G[{1, 1, 1, 0}, x]/s - 
    (((4*I)/3)*Pi*G[{1, 1, 1, 0}, x])/s + (7*G[{1, 1, 1, 1}, x])/s - 
    (((4*I)/3)*Pi*G[{1, 1, 1, 1}, x])/s + (4*G[{0, 0, 0, 0, 1}, x])/(3*s) + 
    (4*G[{0, 0, 0, 1, 0}, x])/(3*s) + (12*G[{0, 0, 1, 0, 0}, x])/s - 
    (8*G[{0, 0, 1, 0, 1}, x])/(3*s) - (8*G[{0, 0, 1, 1, 0}, x])/(3*s) + 
    (12*G[{0, 0, 1, 1, 1}, x])/s + (12*G[{0, 1, 0, 0, 0}, x])/s - 
    (8*G[{0, 1, 0, 0, 1}, x])/(3*s) - (8*G[{0, 1, 0, 1, 0}, x])/(3*s) + 
    (12*G[{0, 1, 0, 1, 1}, x])/s + (4*G[{0, 1, 1, 0, 1}, x])/(3*s) + 
    (4*G[{0, 1, 1, 1, 0}, x])/(3*s) - (4*G[{1, 0, 0, 0, 1}, x])/(3*s) - 
    (4*G[{1, 0, 0, 1, 0}, x])/(3*s) - (12*G[{1, 0, 1, 0, 0}, x])/s + 
    (8*G[{1, 0, 1, 0, 1}, x])/(3*s) + (8*G[{1, 0, 1, 1, 0}, x])/(3*s) - 
    (12*G[{1, 0, 1, 1, 1}, x])/s - (12*G[{1, 1, 0, 0, 0}, x])/s + 
    (8*G[{1, 1, 0, 0, 1}, x])/(3*s) + (8*G[{1, 1, 0, 1, 0}, x])/(3*s) - 
    (12*G[{1, 1, 0, 1, 1}, x])/s - (4*G[{1, 1, 1, 0, 1}, x])/(3*s) - 
    (4*G[{1, 1, 1, 1, 0}, x])/(3*s) + (26*Zeta[3])/(3*s) + 
    ((18*I)*Pi*Zeta[3])/s + (43*Pi^2*Zeta[3])/(9*s) + 
    (12*G[{0}, x]*Zeta[3])/s - (((32*I)/3)*Pi*G[{0}, x]*Zeta[3])/s - 
    (12*G[{1}, x]*Zeta[3])/s + (((32*I)/3)*Pi*G[{1}, x]*Zeta[3])/s - 
    (12*G[{0, 0}, x]*Zeta[3])/s - (20*G[{0, 1}, x]*Zeta[3])/s + 
    (12*G[{1, 0}, x]*Zeta[3])/s + (20*G[{1, 1}, x]*Zeta[3])/s + 
    FF[x/s]*((29*Pi^2)/6 + ((17*I)/6)*Pi^3 + Pi^4/10 + (2*Pi^2*G[{0}, x])/3 + 
      ((2*I)/3)*Pi^3*G[{0}, x] + (2*Pi^2*G[{1}, x])/3 - 
      ((2*I)/3)*Pi^3*G[{1}, x] + (29*G[{0, 0}, x])/3 + 
      ((17*I)/3)*Pi*G[{0, 0}, x] + (Pi^2*G[{0, 0}, x])/2 - 
      (29*G[{0, 1}, x])/3 - ((17*I)/3)*Pi*G[{0, 1}, x] - 
      (Pi^2*G[{0, 1}, x])/2 - (29*G[{1, 0}, x])/3 - 
      ((17*I)/3)*Pi*G[{1, 0}, x] - (Pi^2*G[{1, 0}, x])/2 + 
      (29*G[{1, 1}, x])/3 + ((17*I)/3)*Pi*G[{1, 1}, x] + 
      (Pi^2*G[{1, 1}, x])/2 + 4*G[{0, 0, 0}, x] - (4*G[{0, 0, 1}, x])/3 + 
      (4*I)*Pi*G[{0, 0, 1}, x] - (4*G[{0, 1, 0}, x])/3 - 
      (4*I)*Pi*G[{0, 1, 0}, x] - (4*G[{0, 1, 1}, x])/3 - 
      (4*G[{1, 0, 0}, x])/3 - (4*G[{1, 0, 1}, x])/3 - 
      (4*I)*Pi*G[{1, 0, 1}, x] - (4*G[{1, 1, 0}, x])/3 + 
      (4*I)*Pi*G[{1, 1, 0}, x] + 4*G[{1, 1, 1}, x] - 2*G[{0, 0, 0, 0}, x] + 
      2*G[{0, 0, 0, 1}, x] + 2*G[{0, 0, 1, 0}, x] + 2*G[{0, 0, 1, 1}, x] - 
      2*G[{0, 1, 0, 0}, x] - 2*G[{0, 1, 0, 1}, x] - 2*G[{0, 1, 1, 0}, x] + 
      2*G[{0, 1, 1, 1}, x] + 2*G[{1, 0, 0, 0}, x] - 2*G[{1, 0, 0, 1}, x] - 
      2*G[{1, 0, 1, 0}, x] - 2*G[{1, 0, 1, 1}, x] + 2*G[{1, 1, 0, 0}, x] + 
      2*G[{1, 1, 0, 1}, x] + 2*G[{1, 1, 1, 0}, x] - 2*G[{1, 1, 1, 1}, x] - 
      (12*I)*Pi*Zeta[3] - 4*G[{0}, x]*Zeta[3] + 4*G[{1}, x]*Zeta[3]) - 
    (56*Zeta[5])/(3*s) + FF[1/(s*(1 - x))]*(((19*I)/2)*Pi - (325*Pi^2)/18 - 
      ((41*I)/12)*Pi^3 - (4367*Pi^4)/1080 - ((3*I)/20)*Pi^5 - 
      (61*Pi^6)/7560 + (19*G[{0}, x])/2 + ((43*I)/6)*Pi*G[{0}, x] - 
      (571*Pi^2*G[{0}, x])/36 - ((43*I)/6)*Pi^3*G[{0}, x] - 
      (43*Pi^4*G[{0}, x])/60 + (14*I)*Pi*G[{1}, x] + (33*Pi^2*G[{1}, x])/2 + 
      ((13*I)/6)*Pi^3*G[{1}, x] + (4*Pi^4*G[{1}, x])/5 - 
      (28*G[{0, 0}, x])/3 + (46*I)*Pi*G[{0, 0}, x] - 
      (62*Pi^2*G[{0, 0}, x])/3 + ((13*I)/6)*Pi^3*G[{0, 0}, x] + 
      14*G[{0, 1}, x] - (54*I)*Pi*G[{0, 1}, x] + (49*Pi^2*G[{0, 1}, x])/9 + 
      ((19*I)/6)*Pi^3*G[{0, 1}, x] - (2*Pi^4*G[{0, 1}, x])/5 + 
      14*G[{1, 0}, x] + (14*I)*Pi*G[{1, 0}, x] + (17*Pi^2*G[{1, 0}, x])/18 + 
      ((4*I)/3)*Pi^3*G[{1, 0}, x] - ((41*I)/3)*Pi*G[{1, 1}, x] + 
      (5*Pi^2*G[{1, 1}, x])/3 - ((8*I)/3)*Pi^3*G[{1, 1}, x] + 
      41*G[{0, 0, 0}, x] + ((14*I)/3)*Pi*G[{0, 0, 0}, x] + 
      (8*Pi^2*G[{0, 0, 0}, x])/3 - 4*G[{0, 0, 1}, x] + 
      ((44*I)/3)*Pi*G[{0, 0, 1}, x] - (19*Pi^2*G[{0, 0, 1}, x])/6 - 
      ((5*I)/3)*Pi^3*G[{0, 0, 1}, x] - 4*G[{0, 1, 0}, x] + 
      ((14*I)/3)*Pi*G[{0, 1, 0}, x] + (13*Pi^2*G[{0, 1, 0}, x])/2 - 
      ((2*I)/3)*Pi^3*G[{0, 1, 0}, x] - 49*G[{0, 1, 1}, x] - 
      ((127*I)/3)*Pi*G[{0, 1, 1}, x] + (19*Pi^2*G[{0, 1, 1}, x])/3 + 
      ((4*I)/3)*Pi^3*G[{0, 1, 1}, x] + (86*G[{1, 0, 0}, x])/3 - 
      ((10*I)/3)*Pi*G[{1, 0, 0}, x] + (8*Pi^2*G[{1, 0, 0}, x])/3 - 
      (41*G[{1, 0, 1}, x])/3 + ((14*I)/3)*Pi*G[{1, 0, 1}, x] - 
      (8*Pi^2*G[{1, 0, 1}, x])/3 - (41*G[{1, 1, 0}, x])/3 + 
      ((20*I)/3)*Pi*G[{1, 1, 0}, x] + ((2*I)/3)*Pi*G[{1, 1, 1}, x] - 
      (4*Pi^2*G[{1, 1, 1}, x])/3 - 22*G[{0, 0, 0, 0}, x] - 
      (2*I)*Pi*G[{0, 0, 0, 0}, x] + (80*G[{0, 0, 0, 1}, x])/3 - 
      (14*I)*Pi*G[{0, 0, 0, 1}, x] - 2*Pi^2*G[{0, 0, 0, 1}, x] + 
      (80*G[{0, 0, 1, 0}, x])/3 - (8*I)*Pi*G[{0, 0, 1, 0}, x] - 
      (8*Pi^2*G[{0, 0, 1, 0}, x])/3 - 15*G[{0, 0, 1, 1}, x] - 
      (4*I)*Pi*G[{0, 0, 1, 1}, x] - (7*Pi^2*G[{0, 0, 1, 1}, x])/3 - 
      18*G[{0, 1, 0, 0}, x] - (8*I)*Pi*G[{0, 1, 0, 0}, x] - 
      (4*Pi^2*G[{0, 1, 0, 0}, x])/3 + (59*G[{0, 1, 0, 1}, x])/3 + 
      (4*I)*Pi*G[{0, 1, 0, 1}, x] + (4*Pi^2*G[{0, 1, 0, 1}, x])/3 + 
      (59*G[{0, 1, 1, 0}, x])/3 - (4*I)*Pi*G[{0, 1, 1, 0}, x] - 
      50*G[{0, 1, 1, 1}, x] + (22*I)*Pi*G[{0, 1, 1, 1}, x] + 
      (2*Pi^2*G[{0, 1, 1, 1}, x])/3 + 2*G[{1, 0, 0, 0}, x] - 
      (16*G[{1, 0, 0, 1}, x])/3 + (8*I)*Pi*G[{1, 0, 0, 1}, x] - 
      (16*G[{1, 0, 1, 0}, x])/3 - (8*I)*Pi*G[{1, 0, 1, 0}, x] + 
      10*G[{1, 0, 1, 1}, x] + (24*I)*Pi*G[{1, 0, 1, 1}, x] + 
      6*G[{1, 1, 0, 0}, x] + (2*G[{1, 1, 0, 1}, x])/3 - 
      (8*I)*Pi*G[{1, 1, 0, 1}, x] + (2*G[{1, 1, 1, 0}, x])/3 + 
      (8*I)*Pi*G[{1, 1, 1, 0}, x] - 2*G[{0, 0, 0, 0, 1}, x] + 
      (4*I)*Pi*G[{0, 0, 0, 0, 1}, x] - 2*G[{0, 0, 0, 1, 0}, x] - 
      12*G[{0, 0, 0, 1, 1}, x] + (4*I)*Pi*G[{0, 0, 0, 1, 1}, x] - 
      16*G[{0, 0, 1, 0, 0}, x] + 8*G[{0, 0, 1, 0, 1}, x] - 
      (4*I)*Pi*G[{0, 0, 1, 0, 1}, x] + 8*G[{0, 0, 1, 1, 0}, x] - 
      18*G[{0, 0, 1, 1, 1}, x] - (12*I)*Pi*G[{0, 0, 1, 1, 1}, x] - 
      14*G[{0, 1, 0, 0, 0}, x] + 6*G[{0, 1, 0, 0, 1}, x] - 
      (4*I)*Pi*G[{0, 1, 0, 0, 1}, x] + 6*G[{0, 1, 0, 1, 0}, x] + 
      (4*I)*Pi*G[{0, 1, 0, 1, 0}, x] - 2*G[{0, 1, 0, 1, 1}, x] - 
      (12*I)*Pi*G[{0, 1, 0, 1, 1}, x] + 30*G[{0, 1, 1, 0, 0}, x] - 
      34*G[{0, 1, 1, 0, 1}, x] + (4*I)*Pi*G[{0, 1, 1, 0, 1}, x] - 
      34*G[{0, 1, 1, 1, 0}, x] - (4*I)*Pi*G[{0, 1, 1, 1, 0}, x] + 
      56*G[{0, 1, 1, 1, 1}, x] + 8*G[{1, 0, 0, 1, 1}, x] + 
      8*G[{1, 0, 1, 0, 0}, x] - 16*G[{1, 0, 1, 0, 1}, x] - 
      16*G[{1, 0, 1, 1, 0}, x] + 40*G[{1, 0, 1, 1, 1}, x] - 
      8*G[{1, 1, 0, 1, 1}, x] + 8*G[{1, 1, 1, 0, 0}, x] + 
      4*G[{0, 0, 0, 0, 1, 1}, x] + 4*G[{0, 0, 0, 1, 1, 1}, x] - 
      4*G[{0, 0, 1, 0, 1, 1}, x] - 16*G[{0, 0, 1, 1, 0, 0}, x] + 
      16*G[{0, 0, 1, 1, 0, 1}, x] + 16*G[{0, 0, 1, 1, 1, 0}, x] - 
      28*G[{0, 0, 1, 1, 1, 1}, x] - 4*G[{0, 1, 0, 0, 1, 1}, x] - 
      4*G[{0, 1, 0, 1, 0, 0}, x] + 8*G[{0, 1, 0, 1, 0, 1}, x] + 
      8*G[{0, 1, 0, 1, 1, 0}, x] - 20*G[{0, 1, 0, 1, 1, 1}, x] + 
      4*G[{0, 1, 1, 0, 1, 1}, x] - 4*G[{0, 1, 1, 1, 0, 0}, x] + 11*Zeta[3] + 
      ((113*I)/3)*Pi*Zeta[3] - (67*Pi^2*Zeta[3])/6 - ((5*I)/3)*Pi^3*Zeta[3] + 
      29*G[{0}, x]*Zeta[3] + (12*I)*Pi*G[{0}, x]*Zeta[3] + 
      4*G[{1}, x]*Zeta[3] - (40*I)*Pi*G[{1}, x]*Zeta[3] + 
      14*G[{0, 0}, x]*Zeta[3] - 36*G[{0, 1}, x]*Zeta[3] + 
      (20*I)*Pi*G[{0, 1}, x]*Zeta[3] - 8*G[{1, 0}, x]*Zeta[3] + 
      28*G[{0, 0, 1}, x]*Zeta[3] + 4*G[{0, 1, 0}, x]*Zeta[3] + 10*Zeta[3]^2 + 
      14*Zeta[5] + (56*I)*Pi*Zeta[5]) + FF[1/(s*(1 - x)^2)]*
     (((41*I)/18)*Pi^3 + (1271*Pi^4)/360 + (I/2)*Pi^5 + (61*Pi^6)/3780 + 
      ((221*I)/6)*Pi*G[{0}, x] - (14*Pi^2*G[{0}, x])/9 + 
      ((41*I)/12)*Pi^3*G[{0}, x] + (161*Pi^4*G[{0}, x])/540 + 
      (221*G[{0, 0}, x])/6 + ((47*I)/6)*Pi*G[{0, 0}, x] + 
      (43*Pi^2*G[{0, 0}, x])/4 - ((5*I)/6)*Pi^3*G[{0, 0}, x] + 
      (I/3)*Pi*G[{0, 1}, x] + (109*Pi^2*G[{0, 1}, x])/6 + 
      ((5*I)/2)*Pi^3*G[{0, 1}, x] + (4*Pi^4*G[{0, 1}, x])/5 - 
      ((40*I)/3)*Pi*G[{1, 0}, x] + 6*G[{0, 0, 0}, x] - 
      (9*I)*Pi*G[{0, 0, 0}, x] - Pi^2*G[{0, 0, 0}, x] + G[{0, 0, 1}, x]/3 - 
      (46*I)*Pi*G[{0, 0, 1}, x] + (287*Pi^2*G[{0, 0, 1}, x])/18 + 
      ((10*I)/3)*Pi^3*G[{0, 0, 1}, x] + G[{0, 1, 0}, x]/3 - 
      (4*I)*Pi*G[{0, 1, 0}, x] - (25*Pi^2*G[{0, 1, 0}, x])/18 + 
      ((4*I)/3)*Pi^3*G[{0, 1, 0}, x] - (13*I)*Pi*G[{0, 1, 1}, x] + 
      (Pi^2*G[{0, 1, 1}, x])/3 - ((8*I)/3)*Pi^3*G[{0, 1, 1}, x] - 
      (40*G[{1, 0, 0}, x])/3 - 3*G[{0, 0, 0, 0}, x] + 
      ((2*I)/3)*Pi*G[{0, 0, 0, 0}, x] - 6*G[{0, 0, 0, 1}, x] + 
      ((2*I)/3)*Pi*G[{0, 0, 0, 1}, x] + 4*Pi^2*G[{0, 0, 0, 1}, x] - 
      6*G[{0, 0, 1, 0}, x] + ((14*I)/3)*Pi*G[{0, 0, 1, 0}, x] + 
      (16*Pi^2*G[{0, 0, 1, 0}, x])/3 - 39*G[{0, 0, 1, 1}, x] - 
      ((70*I)/3)*Pi*G[{0, 0, 1, 1}, x] + (14*Pi^2*G[{0, 0, 1, 1}, x])/3 + 
      10*G[{0, 1, 0, 0}, x] + ((14*I)/3)*Pi*G[{0, 1, 0, 0}, x] + 
      (8*Pi^2*G[{0, 1, 0, 0}, x])/3 - 13*G[{0, 1, 0, 1}, x] + 
      ((2*I)/3)*Pi*G[{0, 1, 0, 1}, x] - (8*Pi^2*G[{0, 1, 0, 1}, x])/3 - 
      13*G[{0, 1, 1, 0}, x] + ((2*I)/3)*Pi*G[{0, 1, 1, 0}, x] + 
      ((2*I)/3)*Pi*G[{0, 1, 1, 1}, x] - (4*Pi^2*G[{0, 1, 1, 1}, x])/3 + 
      (2*G[{0, 0, 0, 0, 1}, x])/3 - (8*I)*Pi*G[{0, 0, 0, 0, 1}, x] + 
      (2*G[{0, 0, 0, 1, 0}, x])/3 - (8*I)*Pi*G[{0, 0, 0, 1, 1}, x] + 
      6*G[{0, 0, 1, 0, 0}, x] - (4*G[{0, 0, 1, 0, 1}, x])/3 + 
      (8*I)*Pi*G[{0, 0, 1, 0, 1}, x] - (4*G[{0, 0, 1, 1, 0}, x])/3 - 
      10*G[{0, 0, 1, 1, 1}, x] + (24*I)*Pi*G[{0, 0, 1, 1, 1}, x] + 
      6*G[{0, 1, 0, 0, 0}, x] - (4*G[{0, 1, 0, 0, 1}, x])/3 + 
      (8*I)*Pi*G[{0, 1, 0, 0, 1}, x] - (4*G[{0, 1, 0, 1, 0}, x])/3 - 
      (8*I)*Pi*G[{0, 1, 0, 1, 0}, x] + 2*G[{0, 1, 0, 1, 1}, x] + 
      (24*I)*Pi*G[{0, 1, 0, 1, 1}, x] + (2*G[{0, 1, 1, 0, 1}, x])/3 - 
      (8*I)*Pi*G[{0, 1, 1, 0, 1}, x] + (2*G[{0, 1, 1, 1, 0}, x])/3 + 
      (8*I)*Pi*G[{0, 1, 1, 1, 0}, x] - 8*G[{0, 0, 0, 0, 1, 1}, x] - 
      8*G[{0, 0, 0, 1, 1, 1}, x] + 8*G[{0, 0, 1, 0, 1, 1}, x] + 
      32*G[{0, 0, 1, 1, 0, 0}, x] - 32*G[{0, 0, 1, 1, 0, 1}, x] - 
      32*G[{0, 0, 1, 1, 1, 0}, x] + 56*G[{0, 0, 1, 1, 1, 1}, x] + 
      8*G[{0, 1, 0, 0, 1, 1}, x] + 8*G[{0, 1, 0, 1, 0, 0}, x] - 
      16*G[{0, 1, 0, 1, 0, 1}, x] - 16*G[{0, 1, 0, 1, 1, 0}, x] + 
      40*G[{0, 1, 0, 1, 1, 1}, x] - 8*G[{0, 1, 1, 0, 1, 1}, x] + 
      8*G[{0, 1, 1, 1, 0, 0}, x] - (41*Zeta[3])/3 - (25*I)*Pi*Zeta[3] + 
      (331*Pi^2*Zeta[3])/18 + ((10*I)/3)*Pi^3*Zeta[3] - 
      13*G[{0}, x]*Zeta[3] - ((16*I)/3)*Pi*G[{0}, x]*Zeta[3] - 
      6*G[{0, 0}, x]*Zeta[3] - 14*G[{0, 1}, x]*Zeta[3] - 
      (40*I)*Pi*G[{0, 1}, x]*Zeta[3] - 56*G[{0, 0, 1}, x]*Zeta[3] - 
      8*G[{0, 1, 0}, x]*Zeta[3] - 20*Zeta[3]^2 - (58*Zeta[5])/3 - 
      (112*I)*Pi*Zeta[5]) + FF[1/(s*x)]*(((-19*I)/2)*Pi + (325*Pi^2)/18 - 
      ((95*I)/12)*Pi^3 + (1567*Pi^4)/540 - ((19*I)/45)*Pi^5 - 
      (14*I)*Pi*G[{0}, x] - (33*Pi^2*G[{0}, x])/2 - 
      ((5*I)/2)*Pi^3*G[{0}, x] - (16*Pi^4*G[{0}, x])/45 - (19*G[{1}, x])/2 - 
      ((43*I)/6)*Pi*G[{1}, x] + (571*Pi^2*G[{1}, x])/36 + 
      ((53*I)/6)*Pi^3*G[{1}, x] - (179*Pi^4*G[{1}, x])/90 + 
      ((19*I)/90)*Pi^5*G[{1}, x] + ((41*I)/3)*Pi*G[{0, 0}, x] - 
      (5*Pi^2*G[{0, 0}, x])/3 - 14*G[{0, 1}, x] - (14*I)*Pi*G[{0, 1}, x] - 
      (17*Pi^2*G[{0, 1}, x])/18 + ((4*I)/3)*Pi^3*G[{0, 1}, x] - 
      14*G[{1, 0}, x] + (54*I)*Pi*G[{1, 0}, x] - (49*Pi^2*G[{1, 0}, x])/9 - 
      ((11*I)/6)*Pi^3*G[{1, 0}, x] + (8*Pi^4*G[{1, 0}, x])/45 + 
      (28*G[{1, 1}, x])/3 - (46*I)*Pi*G[{1, 1}, x] + 
      (62*Pi^2*G[{1, 1}, x])/3 - ((19*I)/6)*Pi^3*G[{1, 1}, x] + 
      (53*Pi^4*G[{1, 1}, x])/90 - ((2*I)/3)*Pi*G[{0, 0, 0}, x] + 
      (4*Pi^2*G[{0, 0, 0}, x])/3 + (41*G[{0, 0, 1}, x])/3 - 
      ((20*I)/3)*Pi*G[{0, 0, 1}, x] + (41*G[{0, 1, 0}, x])/3 - 
      ((14*I)/3)*Pi*G[{0, 1, 0}, x] + (8*Pi^2*G[{0, 1, 0}, x])/3 - 
      (86*G[{0, 1, 1}, x])/3 + ((10*I)/3)*Pi*G[{0, 1, 1}, x] - 
      (8*Pi^2*G[{0, 1, 1}, x])/3 + 49*G[{1, 0, 0}, x] + 
      ((127*I)/3)*Pi*G[{1, 0, 0}, x] - (19*Pi^2*G[{1, 0, 0}, x])/3 + 
      4*G[{1, 0, 1}, x] - ((14*I)/3)*Pi*G[{1, 0, 1}, x] - 
      (13*Pi^2*G[{1, 0, 1}, x])/2 - ((2*I)/3)*Pi^3*G[{1, 0, 1}, x] + 
      4*G[{1, 1, 0}, x] - ((44*I)/3)*Pi*G[{1, 1, 0}, x] + 
      (19*Pi^2*G[{1, 1, 0}, x])/6 + I*Pi^3*G[{1, 1, 0}, x] - 
      41*G[{1, 1, 1}, x] - ((14*I)/3)*Pi*G[{1, 1, 1}, x] - 
      (8*Pi^2*G[{1, 1, 1}, x])/3 + ((2*I)/3)*Pi^3*G[{1, 1, 1}, x] - 
      (2*G[{0, 0, 0, 1}, x])/3 - (8*I)*Pi*G[{0, 0, 0, 1}, x] - 
      (2*G[{0, 0, 1, 0}, x])/3 + (8*I)*Pi*G[{0, 0, 1, 0}, x] - 
      6*G[{0, 0, 1, 1}, x] - 10*G[{0, 1, 0, 0}, x] - 
      (24*I)*Pi*G[{0, 1, 0, 0}, x] + (16*G[{0, 1, 0, 1}, x])/3 + 
      (8*I)*Pi*G[{0, 1, 0, 1}, x] + (16*G[{0, 1, 1, 0}, x])/3 - 
      (8*I)*Pi*G[{0, 1, 1, 0}, x] - 2*G[{0, 1, 1, 1}, x] + 
      50*G[{1, 0, 0, 0}, x] - (22*I)*Pi*G[{1, 0, 0, 0}, x] - 
      (2*Pi^2*G[{1, 0, 0, 0}, x])/3 - (59*G[{1, 0, 0, 1}, x])/3 + 
      (4*I)*Pi*G[{1, 0, 0, 1}, x] - (59*G[{1, 0, 1, 0}, x])/3 - 
      (4*I)*Pi*G[{1, 0, 1, 0}, x] - (4*Pi^2*G[{1, 0, 1, 0}, x])/3 + 
      18*G[{1, 0, 1, 1}, x] + (8*I)*Pi*G[{1, 0, 1, 1}, x] + 
      (4*Pi^2*G[{1, 0, 1, 1}, x])/3 + 15*G[{1, 1, 0, 0}, x] + 
      (4*I)*Pi*G[{1, 1, 0, 0}, x] + (7*Pi^2*G[{1, 1, 0, 0}, x])/3 - 
      (80*G[{1, 1, 0, 1}, x])/3 + (8*I)*Pi*G[{1, 1, 0, 1}, x] + 
      (8*Pi^2*G[{1, 1, 0, 1}, x])/3 - (80*G[{1, 1, 1, 0}, x])/3 + 
      (14*I)*Pi*G[{1, 1, 1, 0}, x] + 2*Pi^2*G[{1, 1, 1, 0}, x] + 
      22*G[{1, 1, 1, 1}, x] + (2*I)*Pi*G[{1, 1, 1, 1}, x] - 
      8*G[{0, 0, 0, 1, 1}, x] + 8*G[{0, 0, 1, 0, 0}, x] - 
      40*G[{0, 1, 0, 0, 0}, x] + 16*G[{0, 1, 0, 0, 1}, x] + 
      16*G[{0, 1, 0, 1, 0}, x] - 8*G[{0, 1, 0, 1, 1}, x] - 
      8*G[{0, 1, 1, 0, 0}, x] - 56*G[{1, 0, 0, 0, 0}, x] + 
      34*G[{1, 0, 0, 0, 1}, x] + (4*I)*Pi*G[{1, 0, 0, 0, 1}, x] + 
      34*G[{1, 0, 0, 1, 0}, x] - (4*I)*Pi*G[{1, 0, 0, 1, 0}, x] - 
      30*G[{1, 0, 0, 1, 1}, x] + 2*G[{1, 0, 1, 0, 0}, x] + 
      (12*I)*Pi*G[{1, 0, 1, 0, 0}, x] - 6*G[{1, 0, 1, 0, 1}, x] - 
      (4*I)*Pi*G[{1, 0, 1, 0, 1}, x] - 6*G[{1, 0, 1, 1, 0}, x] + 
      (4*I)*Pi*G[{1, 0, 1, 1, 0}, x] + 14*G[{1, 0, 1, 1, 1}, x] + 
      18*G[{1, 1, 0, 0, 0}, x] + (12*I)*Pi*G[{1, 1, 0, 0, 0}, x] - 
      8*G[{1, 1, 0, 0, 1}, x] - 8*G[{1, 1, 0, 1, 0}, x] + 
      (4*I)*Pi*G[{1, 1, 0, 1, 0}, x] + 16*G[{1, 1, 0, 1, 1}, x] + 
      12*G[{1, 1, 1, 0, 0}, x] - (4*I)*Pi*G[{1, 1, 1, 0, 0}, x] + 
      2*G[{1, 1, 1, 0, 1}, x] + 2*G[{1, 1, 1, 1, 0}, x] - 
      (4*I)*Pi*G[{1, 1, 1, 1, 0}, x] + 4*G[{1, 0, 0, 0, 1, 1}, x] - 
      4*G[{1, 0, 0, 1, 0, 0}, x] + 20*G[{1, 0, 1, 0, 0, 0}, x] - 
      8*G[{1, 0, 1, 0, 0, 1}, x] - 8*G[{1, 0, 1, 0, 1, 0}, x] + 
      4*G[{1, 0, 1, 0, 1, 1}, x] + 4*G[{1, 0, 1, 1, 0, 0}, x] + 
      28*G[{1, 1, 0, 0, 0, 0}, x] - 16*G[{1, 1, 0, 0, 0, 1}, x] - 
      16*G[{1, 1, 0, 0, 1, 0}, x] + 16*G[{1, 1, 0, 0, 1, 1}, x] + 
      4*G[{1, 1, 0, 1, 0, 0}, x] - 4*G[{1, 1, 1, 0, 0, 0}, x] - 
      4*G[{1, 1, 1, 1, 0, 0}, x] + 57*Zeta[3] + ((28*I)/3)*Pi*Zeta[3] - 
      14*Pi^2*Zeta[3] - 2*G[{0}, x]*Zeta[3] + (16*I)*Pi*G[{0}, x]*Zeta[3] - 
      39*G[{1}, x]*Zeta[3] - (2*I)*Pi*G[{1}, x]*Zeta[3] + 
      7*Pi^2*G[{1}, x]*Zeta[3] + 16*G[{0, 0}, x]*Zeta[3] - 
      8*G[{0, 1}, x]*Zeta[3] + 28*G[{1, 0}, x]*Zeta[3] - 
      (8*I)*Pi*G[{1, 0}, x]*Zeta[3] - 8*G[{1, 1}, x]*Zeta[3] - 
      (8*I)*Pi*G[{1, 1}, x]*Zeta[3] - 8*G[{1, 0, 0}, x]*Zeta[3] + 
      4*G[{1, 0, 1}, x]*Zeta[3] - 24*G[{1, 1, 0}, x]*Zeta[3] - 
      4*G[{1, 1, 1}, x]*Zeta[3] + 28*Zeta[5] - 14*G[{1}, x]*Zeta[5]) + 
    FF[1/(s*x^2)]*(((-221*I)/6)*Pi*G[{1}, x] + (14*Pi^2*G[{1}, x])/9 - 
      ((125*I)/12)*Pi^3*G[{1}, x] + (275*Pi^4*G[{1}, x])/108 - 
      ((19*I)/45)*Pi^5*G[{1}, x] + ((40*I)/3)*Pi*G[{0, 1}, x] - 
      (I/3)*Pi*G[{1, 0}, x] - (109*Pi^2*G[{1, 0}, x])/6 - 
      ((5*I)/2)*Pi^3*G[{1, 0}, x] - (16*Pi^4*G[{1, 0}, x])/45 - 
      (221*G[{1, 1}, x])/6 - ((47*I)/6)*Pi*G[{1, 1}, x] - 
      (43*Pi^2*G[{1, 1}, x])/4 + (I/6)*Pi^3*G[{1, 1}, x] - 
      (53*Pi^4*G[{1, 1}, x])/45 + (40*G[{0, 1, 1}, x])/3 + 
      (13*I)*Pi*G[{1, 0, 0}, x] - (Pi^2*G[{1, 0, 0}, x])/3 - 
      G[{1, 0, 1}, x]/3 + (4*I)*Pi*G[{1, 0, 1}, x] + 
      (25*Pi^2*G[{1, 0, 1}, x])/18 + ((4*I)/3)*Pi^3*G[{1, 0, 1}, x] - 
      G[{1, 1, 0}, x]/3 + (46*I)*Pi*G[{1, 1, 0}, x] - 
      (287*Pi^2*G[{1, 1, 0}, x])/18 - (2*I)*Pi^3*G[{1, 1, 0}, x] - 
      6*G[{1, 1, 1}, x] + (9*I)*Pi*G[{1, 1, 1}, x] + Pi^2*G[{1, 1, 1}, x] - 
      ((4*I)/3)*Pi^3*G[{1, 1, 1}, x] - ((2*I)/3)*Pi*G[{1, 0, 0, 0}, x] + 
      (4*Pi^2*G[{1, 0, 0, 0}, x])/3 + 13*G[{1, 0, 0, 1}, x] - 
      ((2*I)/3)*Pi*G[{1, 0, 0, 1}, x] + 13*G[{1, 0, 1, 0}, x] - 
      ((2*I)/3)*Pi*G[{1, 0, 1, 0}, x] + (8*Pi^2*G[{1, 0, 1, 0}, x])/3 - 
      10*G[{1, 0, 1, 1}, x] - ((14*I)/3)*Pi*G[{1, 0, 1, 1}, x] - 
      (8*Pi^2*G[{1, 0, 1, 1}, x])/3 + 39*G[{1, 1, 0, 0}, x] + 
      ((70*I)/3)*Pi*G[{1, 1, 0, 0}, x] - (14*Pi^2*G[{1, 1, 0, 0}, x])/3 + 
      6*G[{1, 1, 0, 1}, x] - ((14*I)/3)*Pi*G[{1, 1, 0, 1}, x] - 
      (16*Pi^2*G[{1, 1, 0, 1}, x])/3 + 6*G[{1, 1, 1, 0}, x] - 
      ((2*I)/3)*Pi*G[{1, 1, 1, 0}, x] - 4*Pi^2*G[{1, 1, 1, 0}, x] + 
      3*G[{1, 1, 1, 1}, x] - ((2*I)/3)*Pi*G[{1, 1, 1, 1}, x] - 
      (2*G[{1, 0, 0, 0, 1}, x])/3 - (8*I)*Pi*G[{1, 0, 0, 0, 1}, x] - 
      (2*G[{1, 0, 0, 1, 0}, x])/3 + (8*I)*Pi*G[{1, 0, 0, 1, 0}, x] - 
      2*G[{1, 0, 1, 0, 0}, x] - (24*I)*Pi*G[{1, 0, 1, 0, 0}, x] + 
      (4*G[{1, 0, 1, 0, 1}, x])/3 + (8*I)*Pi*G[{1, 0, 1, 0, 1}, x] + 
      (4*G[{1, 0, 1, 1, 0}, x])/3 - (8*I)*Pi*G[{1, 0, 1, 1, 0}, x] - 
      6*G[{1, 0, 1, 1, 1}, x] + 10*G[{1, 1, 0, 0, 0}, x] - 
      (24*I)*Pi*G[{1, 1, 0, 0, 0}, x] + (4*G[{1, 1, 0, 0, 1}, x])/3 + 
      (4*G[{1, 1, 0, 1, 0}, x])/3 - (8*I)*Pi*G[{1, 1, 0, 1, 0}, x] - 
      6*G[{1, 1, 0, 1, 1}, x] + (8*I)*Pi*G[{1, 1, 1, 0, 0}, x] - 
      (2*G[{1, 1, 1, 0, 1}, x])/3 - (2*G[{1, 1, 1, 1, 0}, x])/3 + 
      (8*I)*Pi*G[{1, 1, 1, 1, 0}, x] - 8*G[{1, 0, 0, 0, 1, 1}, x] + 
      8*G[{1, 0, 0, 1, 0, 0}, x] - 40*G[{1, 0, 1, 0, 0, 0}, x] + 
      16*G[{1, 0, 1, 0, 0, 1}, x] + 16*G[{1, 0, 1, 0, 1, 0}, x] - 
      8*G[{1, 0, 1, 0, 1, 1}, x] - 8*G[{1, 0, 1, 1, 0, 0}, x] - 
      56*G[{1, 1, 0, 0, 0, 0}, x] + 32*G[{1, 1, 0, 0, 0, 1}, x] + 
      32*G[{1, 1, 0, 0, 1, 0}, x] - 32*G[{1, 1, 0, 0, 1, 1}, x] - 
      8*G[{1, 1, 0, 1, 0, 0}, x] + 8*G[{1, 1, 1, 0, 0, 0}, x] + 
      8*G[{1, 1, 1, 1, 0, 0}, x] + 55*G[{1}, x]*Zeta[3] + 
      ((76*I)/3)*Pi*G[{1}, x]*Zeta[3] - 14*Pi^2*G[{1}, x]*Zeta[3] + 
      14*G[{1, 0}, x]*Zeta[3] + (16*I)*Pi*G[{1, 0}, x]*Zeta[3] + 
      10*G[{1, 1}, x]*Zeta[3] + (16*I)*Pi*G[{1, 1}, x]*Zeta[3] + 
      16*G[{1, 0, 0}, x]*Zeta[3] - 8*G[{1, 0, 1}, x]*Zeta[3] + 
      48*G[{1, 1, 0}, x]*Zeta[3] + 8*G[{1, 1, 1}, x]*Zeta[3] + 
      28*G[{1}, x]*Zeta[5])) + COLOR[CA*CF*NfV2]*
   ((787*Pi^2)/(72*s) + (((383*I)/324)*Pi^3)/s + (2929*Pi^4)/(6480*s) - 
    ((I/45)*Pi^5)/s + (3455*G[{0}, x])/(54*s) - (((148*I)/9)*Pi*G[{0}, x])/
     s - (2221*Pi^2*G[{0}, x])/(324*s) + (((19*I)/54)*Pi^3*G[{0}, x])/s - 
    (107*Pi^4*G[{0}, x])/(135*s) - (3455*G[{1}, x])/(54*s) + 
    (((148*I)/9)*Pi*G[{1}, x])/s + (1735*Pi^2*G[{1}, x])/(324*s) + 
    (((17*I)/54)*Pi^3*G[{1}, x])/s + (14*Pi^4*G[{1}, x])/(45*s) - 
    (245*G[{0, 0}, x])/(36*s) + (((455*I)/54)*Pi*G[{0, 0}, x])/s + 
    (695*Pi^2*G[{0, 0}, x])/(108*s) - (787*G[{0, 1}, x])/(36*s) + 
    (((743*I)/54)*Pi*G[{0, 1}, x])/s + (317*Pi^2*G[{0, 1}, x])/(108*s) + 
    (((4*I)/9)*Pi^3*G[{0, 1}, x])/s - (787*G[{1, 0}, x])/(36*s) - 
    (((563*I)/54)*Pi*G[{1, 0}, x])/s - (425*Pi^2*G[{1, 0}, x])/(108*s) - 
    (((8*I)/9)*Pi^3*G[{1, 0}, x])/s + (1819*G[{1, 1}, x])/(36*s) - 
    (((635*I)/54)*Pi*G[{1, 1}, x])/s - (587*Pi^2*G[{1, 1}, x])/(108*s) + 
    (((4*I)/9)*Pi^3*G[{1, 1}, x])/s - (9*G[{0, 0, 0}, x])/s - 
    (((61*I)/9)*Pi*G[{0, 0, 0}, x])/s - (8*Pi^2*G[{0, 0, 0}, x])/(3*s) + 
    (743*G[{0, 0, 1}, x])/(54*s) - (((41*I)/3)*Pi*G[{0, 0, 1}, x])/s - 
    (40*Pi^2*G[{0, 0, 1}, x])/(9*s) + (743*G[{0, 1, 0}, x])/(54*s) - 
    (((41*I)/3)*Pi*G[{0, 1, 0}, x])/s - (4*Pi^2*G[{0, 1, 0}, x])/(3*s) + 
    (11*G[{0, 1, 1}, x])/(3*s) - (((43*I)/9)*Pi*G[{0, 1, 1}, x])/s + 
    (4*Pi^2*G[{0, 1, 1}, x])/(9*s) + (4*G[{1, 0, 0}, x])/s + 
    (((61*I)/9)*Pi*G[{1, 0, 0}, x])/s - (4*Pi^2*G[{1, 0, 0}, x])/(9*s) - 
    (581*G[{1, 0, 1}, x])/(54*s) + (((29*I)/3)*Pi*G[{1, 0, 1}, x])/s + 
    (4*Pi^2*G[{1, 0, 1}, x])/(3*s) - (581*G[{1, 1, 0}, x])/(54*s) + 
    (((41*I)/3)*Pi*G[{1, 1, 0}, x])/s + (40*Pi^2*G[{1, 1, 0}, x])/(9*s) - 
    (14*G[{1, 1, 1}, x])/(3*s) + (((79*I)/9)*Pi*G[{1, 1, 1}, x])/s + 
    (8*Pi^2*G[{1, 1, 1}, x])/(3*s) + (7*G[{0, 0, 0, 0}, x])/(2*s) + 
    (((8*I)/3)*Pi*G[{0, 0, 0, 0}, x])/s - (185*G[{0, 0, 0, 1}, x])/(18*s) + 
    (((16*I)/3)*Pi*G[{0, 0, 0, 1}, x])/s - (185*G[{0, 0, 1, 0}, x])/(18*s) + 
    (((8*I)/3)*Pi*G[{0, 0, 1, 0}, x])/s - (149*G[{0, 0, 1, 1}, x])/(18*s) - 
    (239*G[{0, 1, 0, 0}, x])/(18*s) - (((8*I)/3)*Pi*G[{0, 1, 0, 0}, x])/s - 
    (95*G[{0, 1, 0, 1}, x])/(18*s) - (((8*I)/3)*Pi*G[{0, 1, 0, 1}, x])/s - 
    (95*G[{0, 1, 1, 0}, x])/(18*s) + G[{0, 1, 1, 1}, x]/(2*s) + 
    (7*G[{1, 0, 0, 0}, x])/(2*s) + (59*G[{1, 0, 0, 1}, x])/(18*s) + 
    (59*G[{1, 0, 1, 0}, x])/(18*s) + (((8*I)/3)*Pi*G[{1, 0, 1, 0}, x])/s + 
    (203*G[{1, 0, 1, 1}, x])/(18*s) + (((8*I)/3)*Pi*G[{1, 0, 1, 1}, x])/s + 
    (113*G[{1, 1, 0, 0}, x])/(18*s) + (221*G[{1, 1, 0, 1}, x])/(18*s) - 
    (((8*I)/3)*Pi*G[{1, 1, 0, 1}, x])/s + (221*G[{1, 1, 1, 0}, x])/(18*s) - 
    (((16*I)/3)*Pi*G[{1, 1, 1, 0}, x])/s - (7*G[{1, 1, 1, 1}, x])/(2*s) - 
    (((8*I)/3)*Pi*G[{1, 1, 1, 1}, x])/s + (8*G[{0, 0, 0, 0, 1}, x])/(3*s) + 
    (8*G[{0, 0, 0, 1, 0}, x])/(3*s) + (8*G[{0, 0, 0, 1, 1}, x])/(3*s) - 
    (16*G[{0, 0, 1, 0, 0}, x])/(3*s) + (8*G[{0, 0, 1, 0, 1}, x])/s + 
    (8*G[{0, 0, 1, 1, 0}, x])/s - (8*G[{0, 0, 1, 1, 1}, x])/s - 
    (8*G[{0, 1, 0, 0, 0}, x])/s + (16*G[{0, 1, 0, 0, 1}, x])/(3*s) + 
    (16*G[{0, 1, 0, 1, 0}, x])/(3*s) - (8*G[{0, 1, 0, 1, 1}, x])/s + 
    (8*G[{1, 0, 1, 0, 0}, x])/s - (16*G[{1, 0, 1, 0, 1}, x])/(3*s) - 
    (16*G[{1, 0, 1, 1, 0}, x])/(3*s) + (8*G[{1, 0, 1, 1, 1}, x])/s + 
    (8*G[{1, 1, 0, 0, 0}, x])/s - (8*G[{1, 1, 0, 0, 1}, x])/s - 
    (8*G[{1, 1, 0, 1, 0}, x])/s + (16*G[{1, 1, 0, 1, 1}, x])/(3*s) - 
    (8*G[{1, 1, 1, 0, 0}, x])/(3*s) - (8*G[{1, 1, 1, 0, 1}, x])/(3*s) - 
    (8*G[{1, 1, 1, 1, 0}, x])/(3*s) - (779*Zeta[3])/(54*s) + 
    (((94*I)/9)*Pi*Zeta[3])/s - (20*Pi^2*Zeta[3])/(9*s) + 
    (86*G[{0}, x]*Zeta[3])/(9*s) + (((16*I)/3)*Pi*G[{0}, x]*Zeta[3])/s - 
    (50*G[{1}, x]*Zeta[3])/(9*s) - (((40*I)/3)*Pi*G[{1}, x]*Zeta[3])/s + 
    (8*G[{0, 0}, x]*Zeta[3])/s + (16*G[{0, 1}, x]*Zeta[3])/s - 
    (40*G[{1, 0}, x]*Zeta[3])/(3*s) - (32*G[{1, 1}, x]*Zeta[3])/(3*s) + 
    FF[x/s]*((-787*Pi^2)/36 + ((5*I)/3)*Pi^3 - (7*Pi^4)/60 + 
      (3*Pi^2*G[{0}, x])/2 - ((4*I)/3)*Pi^3*G[{0}, x] + 
      (3*Pi^2*G[{1}, x])/2 - ((2*I)/3)*Pi^3*G[{1}, x] - 
      (787*G[{0, 0}, x])/18 + ((10*I)/3)*Pi*G[{0, 0}, x] - 
      Pi^2*G[{0, 0}, x] + (787*G[{0, 1}, x])/18 - 
      ((10*I)/3)*Pi*G[{0, 1}, x] + Pi^2*G[{0, 1}, x] + 
      (787*G[{1, 0}, x])/18 - ((10*I)/3)*Pi*G[{1, 0}, x] + 
      Pi^2*G[{1, 0}, x] - (787*G[{1, 1}, x])/18 + 
      ((10*I)/3)*Pi*G[{1, 1}, x] - Pi^2*G[{1, 1}, x] + 
      (41*G[{0, 0, 0}, x])/3 - (2*I)*Pi*G[{0, 0, 0}, x] - 3*G[{0, 0, 1}, x] - 
      3*G[{0, 1, 0}, x] + (4*I)*Pi*G[{0, 1, 0}, x] - (23*G[{0, 1, 1}, x])/3 - 
      (2*I)*Pi*G[{0, 1, 1}, x] - (23*G[{1, 0, 0}, x])/3 - 
      (2*I)*Pi*G[{1, 0, 0}, x] - 3*G[{1, 0, 1}, x] + 
      (4*I)*Pi*G[{1, 0, 1}, x] - 3*G[{1, 1, 0}, x] + (41*G[{1, 1, 1}, x])/3 - 
      (2*I)*Pi*G[{1, 1, 1}, x] - 2*G[{0, 0, 0, 1}, x] - 
      2*G[{0, 0, 1, 0}, x] + 2*G[{0, 0, 1, 1}, x] + 2*G[{0, 1, 0, 0}, x] + 
      2*G[{0, 1, 0, 1}, x] + 2*G[{0, 1, 1, 0}, x] - 4*G[{0, 1, 1, 1}, x] - 
      4*G[{1, 0, 0, 0}, x] + 2*G[{1, 0, 0, 1}, x] + 2*G[{1, 0, 1, 0}, x] + 
      2*G[{1, 0, 1, 1}, x] + 2*G[{1, 1, 0, 0}, x] - 2*G[{1, 1, 0, 1}, x] - 
      2*G[{1, 1, 1, 0}, x] + (14*Zeta[3])/3 + (10*I)*Pi*Zeta[3] - 
      4*G[{1}, x]*Zeta[3]) + (28*Zeta[5])/s + FF[1/(s*(1 - x))]*
     (((-3455*I)/108)*Pi + (4451*Pi^2)/162 + ((793*I)/36)*Pi^3 - 
      (1879*Pi^4)/810 - ((43*I)/2160)*Pi^5 + (11*Pi^6)/189 - 
      (3455*G[{0}, x])/108 - ((1009*I)/27)*Pi*G[{0}, x] + 
      (31*Pi^2*G[{0}, x])/12 - ((143*I)/36)*Pi^3*G[{0}, x] + 
      (779*Pi^4*G[{0}, x])/720 - ((427*I)/27)*Pi*G[{1}, x] - 
      (79*Pi^2*G[{1}, x])/18 - ((25*I)/3)*Pi^3*G[{1}, x] - 
      (131*Pi^4*G[{1}, x])/360 - (139*G[{0, 0}, x])/9 + 
      ((499*I)/18)*Pi*G[{0, 0}, x] - (439*Pi^2*G[{0, 0}, x])/36 + 
      (I/12)*Pi^3*G[{0, 0}, x] - (427*G[{0, 1}, x])/27 + 
      ((334*I)/3)*Pi*G[{0, 1}, x] - (779*Pi^2*G[{0, 1}, x])/54 + 
      ((215*I)/18)*Pi^3*G[{0, 1}, x] - (31*Pi^4*G[{0, 1}, x])/180 - 
      (427*G[{1, 0}, x])/27 - ((547*I)/6)*Pi*G[{1, 0}, x] + 
      (107*Pi^2*G[{1, 0}, x])/6 + (4*I)*Pi^3*G[{1, 0}, x] - 
      ((89*I)/9)*Pi*G[{1, 1}, x] + (64*Pi^2*G[{1, 1}, x])/9 + 
      I*Pi^3*G[{1, 1}, x] + (53*G[{0, 0, 0}, x])/2 + 
      ((37*I)/6)*Pi*G[{0, 0, 0}, x] + 4*Pi^2*G[{0, 0, 0}, x] + 
      (209*G[{0, 0, 1}, x])/9 + ((1765*I)/18)*Pi*G[{0, 0, 1}, x] + 
      (7*Pi^2*G[{0, 0, 1}, x])/12 - ((5*I)/3)*Pi^3*G[{0, 0, 1}, x] + 
      (209*G[{0, 1, 0}, x])/9 + ((39*I)/2)*Pi*G[{0, 1, 0}, x] + 
      (11*Pi^2*G[{0, 1, 0}, x])/3 - ((2*I)/3)*Pi^3*G[{0, 1, 0}, x] + 
      (257*G[{0, 1, 1}, x])/3 - ((38*I)/3)*Pi*G[{0, 1, 1}, x] - 
      (421*Pi^2*G[{0, 1, 1}, x])/36 - (I/2)*Pi^3*G[{0, 1, 1}, x] - 
      (1507*G[{1, 0, 0}, x])/18 - ((119*I)/6)*Pi*G[{1, 0, 0}, x] + 
      (13*Pi^2*G[{1, 0, 0}, x])/2 - (89*G[{1, 0, 1}, x])/9 - 
      ((218*I)/3)*Pi*G[{1, 0, 1}, x] - (19*Pi^2*G[{1, 0, 1}, x])/6 - 
      (89*G[{1, 1, 0}, x])/9 + (12*I)*Pi*G[{1, 1, 0}, x] - 
      (23*Pi^2*G[{1, 1, 0}, x])/3 - 5*G[{0, 0, 0, 0}, x] - 
      (4*I)*Pi*G[{0, 0, 0, 0}, x] + (67*G[{0, 0, 0, 1}, x])/6 - 
      ((101*I)/6)*Pi*G[{0, 0, 0, 1}, x] + (Pi^2*G[{0, 0, 0, 1}, x])/6 + 
      (67*G[{0, 0, 1, 0}, x])/6 + ((33*I)/2)*Pi*G[{0, 0, 1, 0}, x] - 
      (25*Pi^2*G[{0, 0, 1, 0}, x])/6 + (848*G[{0, 0, 1, 1}, x])/9 + 
      (20*I)*Pi*G[{0, 0, 1, 1}, x] + (25*Pi^2*G[{0, 0, 1, 1}, x])/6 + 
      (91*G[{0, 1, 0, 0}, x])/2 + (8*I)*Pi*G[{0, 1, 0, 0}, x] - 
      (7*Pi^2*G[{0, 1, 0, 0}, x])/3 - (56*G[{0, 1, 0, 1}, x])/3 + 
      ((145*I)/6)*Pi*G[{0, 1, 0, 1}, x] + (Pi^2*G[{0, 1, 0, 1}, x])/3 - 
      (56*G[{0, 1, 1, 0}, x])/3 - ((135*I)/2)*Pi*G[{0, 1, 1, 0}, x] + 
      (23*Pi^2*G[{0, 1, 1, 0}, x])/6 - (70*G[{0, 1, 1, 1}, x])/3 + 
      ((23*I)/2)*Pi*G[{0, 1, 1, 1}, x] - G[{1, 0, 0, 0}, x]/2 - 
      (3*I)*Pi*G[{1, 0, 0, 0}, x] - (58*G[{1, 0, 0, 1}, x])/3 + 
      (2*I)*Pi*G[{1, 0, 0, 1}, x] - (58*G[{1, 0, 1, 0}, x])/3 - 
      ((25*I)/2)*Pi*G[{1, 0, 1, 0}, x] - (160*G[{1, 0, 1, 1}, x])/3 - 
      (5*I)*Pi*G[{1, 0, 1, 1}, x] + 12*G[{1, 1, 0, 0}, x] + 
      (8*I)*Pi*G[{1, 1, 0, 0}, x] + (12*I)*Pi*G[{1, 1, 0, 1}, x] + 
      (2*I)*Pi*G[{1, 1, 1, 0}, x] - 4*G[{0, 0, 0, 0, 1}, x] - 
      4*G[{0, 0, 0, 1, 0}, x] + I*Pi*G[{0, 0, 0, 1, 0}, x] - 
      (77*G[{0, 0, 0, 1, 1}, x])/6 - (2*I)*Pi*G[{0, 0, 0, 1, 1}, x] + 
      7*G[{0, 0, 1, 0, 0}, x] + (4*I)*Pi*G[{0, 0, 1, 0, 0}, x] + 
      (19*G[{0, 0, 1, 0, 1}, x])/2 + (6*I)*Pi*G[{0, 0, 1, 0, 1}, x] + 
      (19*G[{0, 0, 1, 1, 0}, x])/2 + (16*I)*Pi*G[{0, 0, 1, 1, 0}, x] + 
      (151*G[{0, 0, 1, 1, 1}, x])/6 - (6*I)*Pi*G[{0, 0, 1, 1, 1}, x] + 
      (19*G[{0, 1, 0, 0, 0}, x])/2 + (2*I)*Pi*G[{0, 1, 0, 0, 0}, x] - 
      (3*G[{0, 1, 0, 0, 1}, x])/2 + (4*I)*Pi*G[{0, 1, 0, 0, 1}, x] - 
      (3*G[{0, 1, 0, 1, 0}, x])/2 + (3*I)*Pi*G[{0, 1, 0, 1, 0}, x] + 
      (77*G[{0, 1, 0, 1, 1}, x])/3 + (3*I)*Pi*G[{0, 1, 0, 1, 1}, x] - 
      83*G[{0, 1, 1, 0, 0}, x] - (4*I)*Pi*G[{0, 1, 1, 0, 0}, x] + 
      (31*G[{0, 1, 1, 0, 1}, x])/2 - (6*I)*Pi*G[{0, 1, 1, 0, 1}, x] + 
      (31*G[{0, 1, 1, 1, 0}, x])/2 - I*Pi*G[{0, 1, 1, 1, 0}, x] - 
      4*G[{0, 1, 1, 1, 1}, x] - 3*G[{1, 0, 0, 0, 1}, x] - 
      3*G[{1, 0, 0, 1, 0}, x] + 5*G[{1, 0, 0, 1, 1}, x] - 
      (43*G[{1, 0, 1, 0, 0}, x])/2 + 9*G[{1, 0, 1, 0, 1}, x] + 
      9*G[{1, 0, 1, 1, 0}, x] - 14*G[{1, 0, 1, 1, 1}, x] + 
      8*G[{1, 1, 0, 0, 1}, x] + 8*G[{1, 1, 0, 1, 0}, x] + 
      4*G[{1, 1, 0, 1, 1}, x] + 2*G[{1, 1, 1, 0, 0}, x] + 
      G[{0, 0, 0, 1, 0, 1}, x] + G[{0, 0, 0, 1, 1, 0}, x] - 
      3*G[{0, 0, 0, 1, 1, 1}, x] + 4*G[{0, 0, 1, 0, 0, 1}, x] + 
      4*G[{0, 0, 1, 0, 1, 0}, x] + 2*G[{0, 0, 1, 0, 1, 1}, x] + 
      24*G[{0, 0, 1, 1, 0, 0}, x] - 8*G[{0, 0, 1, 1, 0, 1}, x] - 
      8*G[{0, 0, 1, 1, 1, 0}, x] + 2*G[{0, 0, 1, 1, 1, 1}, x] + 
      2*G[{0, 1, 0, 0, 0, 1}, x] + 2*G[{0, 1, 0, 0, 1, 0}, x] + 
      2*G[{0, 1, 0, 0, 1, 1}, x] + 7*G[{0, 1, 0, 1, 0, 0}, x] - 
      4*G[{0, 1, 0, 1, 0, 1}, x] - 4*G[{0, 1, 0, 1, 1, 0}, x] + 
      7*G[{0, 1, 0, 1, 1, 1}, x] - 4*G[{0, 1, 1, 0, 0, 1}, x] - 
      4*G[{0, 1, 1, 0, 1, 0}, x] - 2*G[{0, 1, 1, 0, 1, 1}, x] - 
      G[{0, 1, 1, 1, 0, 0}, x] - (115*Zeta[3])/3 - ((763*I)/9)*Pi*Zeta[3] + 
      (148*Pi^2*Zeta[3])/9 - (I/2)*Pi^3*Zeta[3] - (283*G[{0}, x]*Zeta[3])/3 - 
      ((17*I)/2)*Pi*G[{0}, x]*Zeta[3] + 58*G[{1}, x]*Zeta[3] + 
      (78*I)*Pi*G[{1}, x]*Zeta[3] - (21*G[{0, 0}, x]*Zeta[3])/2 - 
      67*G[{0, 1}, x]*Zeta[3] - (28*I)*Pi*G[{0, 1}, x]*Zeta[3] + 
      43*G[{1, 0}, x]*Zeta[3] + 8*G[{1, 1}, x]*Zeta[3] - 
      7*G[{0, 0, 1}, x]*Zeta[3] - 14*G[{0, 1, 0}, x]*Zeta[3] - 
      4*G[{0, 1, 1}, x]*Zeta[3] + (29*Zeta[3]^2)/2 - (845*Zeta[5])/12 - 
      ((43*I)/2)*Pi*Zeta[5]) + FF[1/(s*(1 - x)^2)]*(((-455*I)/81)*Pi^3 - 
      (691*Pi^4)/1080 + ((7*I)/27)*Pi^5 - (29*Pi^6)/135 - 
      ((2009*I)/36)*Pi*G[{0}, x] + (1870*Pi^2*G[{0}, x])/81 + 
      ((559*I)/108)*Pi^3*G[{0}, x] - (107*Pi^4*G[{0}, x])/270 - 
      (2009*G[{0, 0}, x])/36 - ((739*I)/27)*Pi*G[{0, 0}, x] + 
      (1423*Pi^2*G[{0, 0}, x])/108 - ((694*I)/27)*Pi*G[{0, 1}, x] + 
      (49*Pi^2*G[{0, 1}, x])/18 - (8*I)*Pi^3*G[{0, 1}, x] + 
      (13*Pi^4*G[{0, 1}, x])/90 + (8*I)*Pi*G[{1, 0}, x] + 2*G[{0, 0, 0}, x] - 
      ((151*I)/18)*Pi*G[{0, 0, 0}, x] - (4*Pi^2*G[{0, 0, 0}, x])/3 - 
      (694*G[{0, 0, 1}, x])/27 + ((206*I)/9)*Pi*G[{0, 0, 1}, x] + 
      (19*Pi^2*G[{0, 0, 1}, x])/9 + ((22*I)/3)*Pi^3*G[{0, 0, 1}, x] - 
      (694*G[{0, 1, 0}, x])/27 - ((263*I)/6)*Pi*G[{0, 1, 0}, x] + 
      (38*Pi^2*G[{0, 1, 0}, x])/3 + ((10*I)/3)*Pi^3*G[{0, 1, 0}, x] - 
      ((89*I)/9)*Pi*G[{0, 1, 1}, x] + (64*Pi^2*G[{0, 1, 1}, x])/9 + 
      I*Pi^3*G[{0, 1, 1}, x] + 8*G[{1, 0, 0}, x] + (7*G[{0, 0, 0, 0}, x])/2 + 
      ((4*I)/3)*Pi*G[{0, 0, 0, 0}, x] - (107*G[{0, 0, 0, 1}, x])/9 + 
      ((82*I)/3)*Pi*G[{0, 0, 0, 1}, x] - (Pi^2*G[{0, 0, 0, 1}, x])/3 - 
      (107*G[{0, 0, 1, 0}, x])/9 - ((92*I)/3)*Pi*G[{0, 0, 1, 0}, x] + 
      (37*Pi^2*G[{0, 0, 1, 0}, x])/3 + (97*G[{0, 0, 1, 1}, x])/3 - 
      (36*I)*Pi*G[{0, 0, 1, 1}, x] - (25*Pi^2*G[{0, 0, 1, 1}, x])/3 - 
      (655*G[{0, 1, 0, 0}, x])/18 - ((52*I)/3)*Pi*G[{0, 1, 0, 0}, x] + 
      (20*Pi^2*G[{0, 1, 0, 0}, x])/3 - (89*G[{0, 1, 0, 1}, x])/9 - 
      ((188*I)/3)*Pi*G[{0, 1, 0, 1}, x] - (2*Pi^2*G[{0, 1, 0, 1}, x])/3 - 
      (89*G[{0, 1, 1, 0}, x])/9 + (16*I)*Pi*G[{0, 1, 1, 0}, x] - 
      (23*Pi^2*G[{0, 1, 1, 0}, x])/3 + (4*G[{0, 0, 0, 0, 1}, x])/3 + 
      (4*G[{0, 0, 0, 1, 0}, x])/3 - (2*I)*Pi*G[{0, 0, 0, 1, 0}, x] + 
      26*G[{0, 0, 0, 1, 1}, x] + (4*I)*Pi*G[{0, 0, 0, 1, 1}, x] - 
      (8*G[{0, 0, 1, 0, 0}, x])/3 - (8*I)*Pi*G[{0, 0, 1, 0, 0}, x] - 
      28*G[{0, 0, 1, 0, 1}, x] - (12*I)*Pi*G[{0, 0, 1, 0, 1}, x] - 
      28*G[{0, 0, 1, 1, 0}, x] - (56*I)*Pi*G[{0, 0, 1, 1, 0}, x] - 
      (112*G[{0, 0, 1, 1, 1}, x])/3 + (12*I)*Pi*G[{0, 0, 1, 1, 1}, x] - 
      4*G[{0, 1, 0, 0, 0}, x] - (4*I)*Pi*G[{0, 1, 0, 0, 0}, x] - 
      (40*G[{0, 1, 0, 0, 1}, x])/3 - (8*I)*Pi*G[{0, 1, 0, 0, 1}, x] - 
      (40*G[{0, 1, 0, 1, 0}, x])/3 - (12*I)*Pi*G[{0, 1, 0, 1, 0}, x] - 
      (148*G[{0, 1, 0, 1, 1}, x])/3 - (6*I)*Pi*G[{0, 1, 0, 1, 1}, x] + 
      16*G[{0, 1, 1, 0, 0}, x] + (8*I)*Pi*G[{0, 1, 1, 0, 0}, x] + 
      (12*I)*Pi*G[{0, 1, 1, 0, 1}, x] + (2*I)*Pi*G[{0, 1, 1, 1, 0}, x] - 
      2*G[{0, 0, 0, 1, 0, 1}, x] - 2*G[{0, 0, 0, 1, 1, 0}, x] + 
      6*G[{0, 0, 0, 1, 1, 1}, x] - 8*G[{0, 0, 1, 0, 0, 1}, x] - 
      8*G[{0, 0, 1, 0, 1, 0}, x] - 4*G[{0, 0, 1, 0, 1, 1}, x] - 
      72*G[{0, 0, 1, 1, 0, 0}, x] + 16*G[{0, 0, 1, 1, 0, 1}, x] + 
      16*G[{0, 0, 1, 1, 1, 0}, x] - 4*G[{0, 0, 1, 1, 1, 1}, x] - 
      4*G[{0, 1, 0, 0, 0, 1}, x] - 4*G[{0, 1, 0, 0, 1, 0}, x] - 
      4*G[{0, 1, 0, 0, 1, 1}, x] - 20*G[{0, 1, 0, 1, 0, 0}, x] + 
      8*G[{0, 1, 0, 1, 0, 1}, x] + 8*G[{0, 1, 0, 1, 1, 0}, x] - 
      14*G[{0, 1, 0, 1, 1, 1}, x] + 8*G[{0, 1, 1, 0, 0, 1}, x] + 
      8*G[{0, 1, 1, 0, 1, 0}, x] + 4*G[{0, 1, 1, 0, 1, 1}, x] + 
      2*G[{0, 1, 1, 1, 0, 0}, x] + (910*Zeta[3])/27 + 
      ((1084*I)/9)*Pi*Zeta[3] - (91*Pi^2*Zeta[3])/3 + I*Pi^3*Zeta[3] + 
      (637*G[{0}, x]*Zeta[3])/9 + ((8*I)/3)*Pi*G[{0}, x]*Zeta[3] + 
      4*G[{0, 0}, x]*Zeta[3] + 70*G[{0, 1}, x]*Zeta[3] + 
      (68*I)*Pi*G[{0, 1}, x]*Zeta[3] - 10*G[{0, 0, 1}, x]*Zeta[3] + 
      40*G[{0, 1, 0}, x]*Zeta[3] + 8*G[{0, 1, 1}, x]*Zeta[3] - 53*Zeta[3]^2 + 
      (202*Zeta[5])/3 + (43*I)*Pi*Zeta[5]) + 
    FF[1/(s*x^2)]*(((2009*I)/36)*Pi*G[{1}, x] - (1870*Pi^2*G[{1}, x])/81 + 
      ((107*I)/18)*Pi^3*G[{1}, x] - (19*Pi^4*G[{1}, x])/60 + 
      ((61*I)/90)*Pi^5*G[{1}, x] - (8*I)*Pi*G[{0, 1}, x] + 
      ((694*I)/27)*Pi*G[{1, 0}, x] - (49*Pi^2*G[{1, 0}, x])/18 - 
      ((46*I)/9)*Pi^3*G[{1, 0}, x] + (31*Pi^4*G[{1, 0}, x])/180 + 
      (2009*G[{1, 1}, x])/36 + ((739*I)/27)*Pi*G[{1, 1}, x] - 
      (1423*Pi^2*G[{1, 1}, x])/108 + ((29*I)/3)*Pi^3*G[{1, 1}, x] - 
      (31*Pi^4*G[{1, 1}, x])/18 - 8*G[{0, 1, 1}, x] + 
      ((89*I)/9)*Pi*G[{1, 0, 0}, x] - (64*Pi^2*G[{1, 0, 0}, x])/9 + 
      ((2*I)/3)*Pi^3*G[{1, 0, 0}, x] + (694*G[{1, 0, 1}, x])/27 + 
      ((263*I)/6)*Pi*G[{1, 0, 1}, x] - (38*Pi^2*G[{1, 0, 1}, x])/3 - 
      ((8*I)/3)*Pi^3*G[{1, 0, 1}, x] + (694*G[{1, 1, 0}, x])/27 - 
      ((206*I)/9)*Pi*G[{1, 1, 0}, x] - (19*Pi^2*G[{1, 1, 0}, x])/9 - 
      2*G[{1, 1, 1}, x] + ((151*I)/18)*Pi*G[{1, 1, 1}, x] + 
      (4*Pi^2*G[{1, 1, 1}, x])/3 + (I/3)*Pi^3*G[{1, 1, 1}, x] + 
      (89*G[{1, 0, 0, 1}, x])/9 - (16*I)*Pi*G[{1, 0, 0, 1}, x] + 
      (23*Pi^2*G[{1, 0, 0, 1}, x])/3 + (89*G[{1, 0, 1, 0}, x])/9 + 
      ((188*I)/3)*Pi*G[{1, 0, 1, 0}, x] + (2*Pi^2*G[{1, 0, 1, 0}, x])/3 + 
      (655*G[{1, 0, 1, 1}, x])/18 + ((52*I)/3)*Pi*G[{1, 0, 1, 1}, x] - 
      (20*Pi^2*G[{1, 0, 1, 1}, x])/3 - (97*G[{1, 1, 0, 0}, x])/3 + 
      (36*I)*Pi*G[{1, 1, 0, 0}, x] + (25*Pi^2*G[{1, 1, 0, 0}, x])/3 + 
      (107*G[{1, 1, 0, 1}, x])/9 + ((92*I)/3)*Pi*G[{1, 1, 0, 1}, x] - 
      (37*Pi^2*G[{1, 1, 0, 1}, x])/3 + (107*G[{1, 1, 1, 0}, x])/9 - 
      ((82*I)/3)*Pi*G[{1, 1, 1, 0}, x] + (Pi^2*G[{1, 1, 1, 0}, x])/3 - 
      (7*G[{1, 1, 1, 1}, x])/2 - ((4*I)/3)*Pi*G[{1, 1, 1, 1}, x] - 
      (2*I)*Pi*G[{1, 0, 0, 0, 1}, x] - (12*I)*Pi*G[{1, 0, 0, 1, 0}, x] - 
      16*G[{1, 0, 0, 1, 1}, x] - (8*I)*Pi*G[{1, 0, 0, 1, 1}, x] + 
      (148*G[{1, 0, 1, 0, 0}, x])/3 + (6*I)*Pi*G[{1, 0, 1, 0, 0}, x] + 
      (40*G[{1, 0, 1, 0, 1}, x])/3 + (12*I)*Pi*G[{1, 0, 1, 0, 1}, x] + 
      (40*G[{1, 0, 1, 1, 0}, x])/3 + (8*I)*Pi*G[{1, 0, 1, 1, 0}, x] + 
      4*G[{1, 0, 1, 1, 1}, x] + (4*I)*Pi*G[{1, 0, 1, 1, 1}, x] + 
      (112*G[{1, 1, 0, 0, 0}, x])/3 - (12*I)*Pi*G[{1, 1, 0, 0, 0}, x] + 
      28*G[{1, 1, 0, 0, 1}, x] + (56*I)*Pi*G[{1, 1, 0, 0, 1}, x] + 
      28*G[{1, 1, 0, 1, 0}, x] + (12*I)*Pi*G[{1, 1, 0, 1, 0}, x] + 
      (8*G[{1, 1, 0, 1, 1}, x])/3 + (8*I)*Pi*G[{1, 1, 0, 1, 1}, x] - 
      26*G[{1, 1, 1, 0, 0}, x] - (4*I)*Pi*G[{1, 1, 1, 0, 0}, x] - 
      (4*G[{1, 1, 1, 0, 1}, x])/3 + (2*I)*Pi*G[{1, 1, 1, 0, 1}, x] - 
      (4*G[{1, 1, 1, 1, 0}, x])/3 - 2*G[{1, 0, 0, 0, 1, 1}, x] - 
      4*G[{1, 0, 0, 1, 0, 0}, x] - 8*G[{1, 0, 0, 1, 0, 1}, x] - 
      8*G[{1, 0, 0, 1, 1, 0}, x] + 14*G[{1, 0, 1, 0, 0, 0}, x] - 
      8*G[{1, 0, 1, 0, 0, 1}, x] - 8*G[{1, 0, 1, 0, 1, 0}, x] + 
      20*G[{1, 0, 1, 0, 1, 1}, x] + 4*G[{1, 0, 1, 1, 0, 0}, x] + 
      4*G[{1, 0, 1, 1, 0, 1}, x] + 4*G[{1, 0, 1, 1, 1, 0}, x] + 
      4*G[{1, 1, 0, 0, 0, 0}, x] - 16*G[{1, 1, 0, 0, 0, 1}, x] - 
      16*G[{1, 1, 0, 0, 1, 0}, x] + 72*G[{1, 1, 0, 0, 1, 1}, x] + 
      4*G[{1, 1, 0, 1, 0, 0}, x] + 8*G[{1, 1, 0, 1, 0, 1}, x] + 
      8*G[{1, 1, 0, 1, 1, 0}, x] - 6*G[{1, 1, 1, 0, 0, 0}, x] + 
      2*G[{1, 1, 1, 0, 0, 1}, x] + 2*G[{1, 1, 1, 0, 1, 0}, x] - 
      (275*G[{1}, x]*Zeta[3])/2 - ((110*I)/3)*Pi*G[{1}, x]*Zeta[3] - 
      (11*Pi^2*G[{1}, x]*Zeta[3])/3 + (26*G[{1, 0}, x]*Zeta[3])/3 - 
      (16*I)*Pi*G[{1, 0}, x]*Zeta[3] - 62*G[{1, 1}, x]*Zeta[3] + 
      (24*I)*Pi*G[{1, 1}, x]*Zeta[3] - 18*G[{1, 0, 0}, x]*Zeta[3] - 
      44*G[{1, 0, 1}, x]*Zeta[3] - 34*G[{1, 1, 0}, x]*Zeta[3] - 
      2*G[{1, 1, 1}, x]*Zeta[3] - 108*G[{1}, x]*Zeta[5]) + 
    FF[1/(s*x)]*(((3455*I)/108)*Pi - (4451*Pi^2)/162 + ((211*I)/18)*Pi^3 - 
      (22*Pi^4)/45 + ((61*I)/90)*Pi^5 + ((427*I)/27)*Pi*G[{0}, x] + 
      (79*Pi^2*G[{0}, x])/18 - ((52*I)/9)*Pi^3*G[{0}, x] + 
      (31*Pi^4*G[{0}, x])/180 + (3455*G[{1}, x])/108 + 
      ((1009*I)/27)*Pi*G[{1}, x] - (31*Pi^2*G[{1}, x])/12 + 
      ((1843*I)/108)*Pi^3*G[{1}, x] - (157*Pi^4*G[{1}, x])/90 - 
      ((101*I)/360)*Pi^5*G[{1}, x] + ((89*I)/9)*Pi*G[{0, 0}, x] - 
      (64*Pi^2*G[{0, 0}, x])/9 + ((2*I)/3)*Pi^3*G[{0, 0}, x] + 
      (427*G[{0, 1}, x])/27 + ((547*I)/6)*Pi*G[{0, 1}, x] - 
      (107*Pi^2*G[{0, 1}, x])/6 - ((19*I)/12)*Pi^3*G[{0, 1}, x] + 
      (427*G[{1, 0}, x])/27 - ((334*I)/3)*Pi*G[{1, 0}, x] + 
      (779*Pi^2*G[{1, 0}, x])/54 + ((10*I)/3)*Pi^3*G[{1, 0}, x] - 
      (31*Pi^4*G[{1, 0}, x])/360 + (139*G[{1, 1}, x])/9 - 
      ((499*I)/18)*Pi*G[{1, 1}, x] + (439*Pi^2*G[{1, 1}, x])/36 - 
      ((203*I)/36)*Pi^3*G[{1, 1}, x] + (89*Pi^4*G[{1, 1}, x])/180 + 
      (89*G[{0, 0, 1}, x])/9 - (12*I)*Pi*G[{0, 0, 1}, x] + 
      (23*Pi^2*G[{0, 0, 1}, x])/3 + (89*G[{0, 1, 0}, x])/9 + 
      ((218*I)/3)*Pi*G[{0, 1, 0}, x] + (19*Pi^2*G[{0, 1, 0}, x])/6 + 
      (1507*G[{0, 1, 1}, x])/18 + ((119*I)/6)*Pi*G[{0, 1, 1}, x] - 
      (13*Pi^2*G[{0, 1, 1}, x])/2 - (257*G[{1, 0, 0}, x])/3 + 
      ((38*I)/3)*Pi*G[{1, 0, 0}, x] + (421*Pi^2*G[{1, 0, 0}, x])/36 - 
      (I/3)*Pi^3*G[{1, 0, 0}, x] - (209*G[{1, 0, 1}, x])/9 - 
      ((39*I)/2)*Pi*G[{1, 0, 1}, x] - (11*Pi^2*G[{1, 0, 1}, x])/3 + 
      ((5*I)/6)*Pi^3*G[{1, 0, 1}, x] - (209*G[{1, 1, 0}, x])/9 - 
      ((1765*I)/18)*Pi*G[{1, 1, 0}, x] - (7*Pi^2*G[{1, 1, 0}, x])/12 - 
      (53*G[{1, 1, 1}, x])/2 - ((37*I)/6)*Pi*G[{1, 1, 1}, x] - 
      4*Pi^2*G[{1, 1, 1}, x] - (I/6)*Pi^3*G[{1, 1, 1}, x] - 
      (2*I)*Pi*G[{0, 0, 0, 1}, x] - (12*I)*Pi*G[{0, 0, 1, 0}, x] - 
      12*G[{0, 0, 1, 1}, x] - (8*I)*Pi*G[{0, 0, 1, 1}, x] + 
      (160*G[{0, 1, 0, 0}, x])/3 + (5*I)*Pi*G[{0, 1, 0, 0}, x] + 
      (58*G[{0, 1, 0, 1}, x])/3 + ((25*I)/2)*Pi*G[{0, 1, 0, 1}, x] + 
      (58*G[{0, 1, 1, 0}, x])/3 - (2*I)*Pi*G[{0, 1, 1, 0}, x] + 
      G[{0, 1, 1, 1}, x]/2 + (3*I)*Pi*G[{0, 1, 1, 1}, x] + 
      (70*G[{1, 0, 0, 0}, x])/3 - ((23*I)/2)*Pi*G[{1, 0, 0, 0}, x] + 
      (56*G[{1, 0, 0, 1}, x])/3 + ((135*I)/2)*Pi*G[{1, 0, 0, 1}, x] - 
      (23*Pi^2*G[{1, 0, 0, 1}, x])/6 + (56*G[{1, 0, 1, 0}, x])/3 - 
      ((145*I)/6)*Pi*G[{1, 0, 1, 0}, x] - (Pi^2*G[{1, 0, 1, 0}, x])/3 - 
      (91*G[{1, 0, 1, 1}, x])/2 - (8*I)*Pi*G[{1, 0, 1, 1}, x] + 
      (7*Pi^2*G[{1, 0, 1, 1}, x])/3 - (848*G[{1, 1, 0, 0}, x])/9 - 
      (20*I)*Pi*G[{1, 1, 0, 0}, x] - (25*Pi^2*G[{1, 1, 0, 0}, x])/6 - 
      (67*G[{1, 1, 0, 1}, x])/6 - ((33*I)/2)*Pi*G[{1, 1, 0, 1}, x] + 
      (25*Pi^2*G[{1, 1, 0, 1}, x])/6 - (67*G[{1, 1, 1, 0}, x])/6 + 
      ((101*I)/6)*Pi*G[{1, 1, 1, 0}, x] - (Pi^2*G[{1, 1, 1, 0}, x])/6 + 
      5*G[{1, 1, 1, 1}, x] + (4*I)*Pi*G[{1, 1, 1, 1}, x] - 
      2*G[{0, 0, 0, 1, 1}, x] - 4*G[{0, 0, 1, 0, 0}, x] - 
      8*G[{0, 0, 1, 0, 1}, x] - 8*G[{0, 0, 1, 1, 0}, x] + 
      14*G[{0, 1, 0, 0, 0}, x] - 9*G[{0, 1, 0, 0, 1}, x] - 
      9*G[{0, 1, 0, 1, 0}, x] + (43*G[{0, 1, 0, 1, 1}, x])/2 - 
      5*G[{0, 1, 1, 0, 0}, x] + 3*G[{0, 1, 1, 0, 1}, x] + 
      3*G[{0, 1, 1, 1, 0}, x] + 4*G[{1, 0, 0, 0, 0}, x] - 
      (31*G[{1, 0, 0, 0, 1}, x])/2 + I*Pi*G[{1, 0, 0, 0, 1}, x] - 
      (31*G[{1, 0, 0, 1, 0}, x])/2 + (6*I)*Pi*G[{1, 0, 0, 1, 0}, x] + 
      83*G[{1, 0, 0, 1, 1}, x] + (4*I)*Pi*G[{1, 0, 0, 1, 1}, x] - 
      (77*G[{1, 0, 1, 0, 0}, x])/3 - (3*I)*Pi*G[{1, 0, 1, 0, 0}, x] + 
      (3*G[{1, 0, 1, 0, 1}, x])/2 - (3*I)*Pi*G[{1, 0, 1, 0, 1}, x] + 
      (3*G[{1, 0, 1, 1, 0}, x])/2 - (4*I)*Pi*G[{1, 0, 1, 1, 0}, x] - 
      (19*G[{1, 0, 1, 1, 1}, x])/2 - (2*I)*Pi*G[{1, 0, 1, 1, 1}, x] - 
      (151*G[{1, 1, 0, 0, 0}, x])/6 + (6*I)*Pi*G[{1, 1, 0, 0, 0}, x] - 
      (19*G[{1, 1, 0, 0, 1}, x])/2 - (16*I)*Pi*G[{1, 1, 0, 0, 1}, x] - 
      (19*G[{1, 1, 0, 1, 0}, x])/2 - (6*I)*Pi*G[{1, 1, 0, 1, 0}, x] - 
      7*G[{1, 1, 0, 1, 1}, x] - (4*I)*Pi*G[{1, 1, 0, 1, 1}, x] + 
      (77*G[{1, 1, 1, 0, 0}, x])/6 + (2*I)*Pi*G[{1, 1, 1, 0, 0}, x] + 
      4*G[{1, 1, 1, 0, 1}, x] - I*Pi*G[{1, 1, 1, 0, 1}, x] + 
      4*G[{1, 1, 1, 1, 0}, x] + G[{1, 0, 0, 0, 1, 1}, x] + 
      2*G[{1, 0, 0, 1, 0, 0}, x] + 4*G[{1, 0, 0, 1, 0, 1}, x] + 
      4*G[{1, 0, 0, 1, 1, 0}, x] - 7*G[{1, 0, 1, 0, 0, 0}, x] + 
      4*G[{1, 0, 1, 0, 0, 1}, x] + 4*G[{1, 0, 1, 0, 1, 0}, x] - 
      7*G[{1, 0, 1, 0, 1, 1}, x] - 2*G[{1, 0, 1, 1, 0, 0}, x] - 
      2*G[{1, 0, 1, 1, 0, 1}, x] - 2*G[{1, 0, 1, 1, 1, 0}, x] - 
      2*G[{1, 1, 0, 0, 0, 0}, x] + 8*G[{1, 1, 0, 0, 0, 1}, x] + 
      8*G[{1, 1, 0, 0, 1, 0}, x] - 24*G[{1, 1, 0, 0, 1, 1}, x] - 
      2*G[{1, 1, 0, 1, 0, 0}, x] - 4*G[{1, 1, 0, 1, 0, 1}, x] - 
      4*G[{1, 1, 0, 1, 1, 0}, x] + 3*G[{1, 1, 1, 0, 0, 0}, x] - 
      G[{1, 1, 1, 0, 0, 1}, x] - G[{1, 1, 1, 0, 1, 0}, x] - (985*Zeta[3])/6 - 
      ((62*I)/3)*Pi*Zeta[3] - (11*Pi^2*Zeta[3])/3 + (80*G[{0}, x]*Zeta[3])/
       3 - (16*I)*Pi*G[{0}, x]*Zeta[3] + (142*G[{1}, x]*Zeta[3])/9 + 
      ((125*I)/2)*Pi*G[{1}, x]*Zeta[3] - (7*Pi^2*G[{1}, x]*Zeta[3])/6 - 
      18*G[{0, 0}, x]*Zeta[3] - (115*G[{0, 1}, x]*Zeta[3])/2 - 
      (74*G[{1, 0}, x]*Zeta[3])/3 + (8*I)*Pi*G[{1, 0}, x]*Zeta[3] + 
      (263*G[{1, 1}, x]*Zeta[3])/6 + 9*G[{1, 0, 0}, x]*Zeta[3] + 
      13*G[{1, 0, 1}, x]*Zeta[3] + 17*G[{1, 1, 0}, x]*Zeta[3] + 
      G[{1, 1, 1}, x]*Zeta[3] - 108*Zeta[5] + (63*G[{1}, x]*Zeta[5])/2)) + 
  COLOR[CF^3]*((-97*Pi^2)/(24*s) - (((13*I)/4)*Pi^3)/s + (683*Pi^4)/(240*s) + 
    (263*G[{0}, x])/(6*s) + ((61*I)*Pi*G[{0}, x])/s - 
    (37*Pi^2*G[{0}, x])/(12*s) + (((29*I)/4)*Pi^3*G[{0}, x])/s - 
    (263*G[{1}, x])/(6*s) - ((61*I)*Pi*G[{1}, x])/s + 
    (85*Pi^2*G[{1}, x])/(12*s) - (((53*I)/4)*Pi^3*G[{1}, x])/s + 
    (527*G[{0, 0}, x])/(12*s) - (((193*I)/2)*Pi*G[{0, 0}, x])/s + 
    (28*Pi^2*G[{0, 0}, x])/(3*s) + (97*G[{0, 1}, x])/(12*s) - 
    (((267*I)/2)*Pi*G[{0, 1}, x])/s - (52*Pi^2*G[{0, 1}, x])/(3*s) + 
    (97*G[{1, 0}, x])/(12*s) + (((153*I)/2)*Pi*G[{1, 0}, x])/s + 
    (11*Pi^2*G[{1, 0}, x])/(3*s) - (721*G[{1, 1}, x])/(12*s) + 
    (((307*I)/2)*Pi*G[{1, 1}, x])/s + (13*Pi^2*G[{1, 1}, x])/(3*s) - 
    (455*G[{0, 0, 0}, x])/(2*s) + (((91*I)/2)*Pi*G[{0, 0, 0}, x])/s + 
    (253*G[{0, 0, 1}, x])/(2*s) - (((321*I)/2)*Pi*G[{0, 0, 1}, x])/s + 
    (253*G[{0, 1, 0}, x])/(2*s) - (((111*I)/2)*Pi*G[{0, 1, 0}, x])/s - 
    (511*G[{0, 1, 1}, x])/(2*s) + (((341*I)/2)*Pi*G[{0, 1, 1}, x])/s + 
    (431*G[{1, 0, 0}, x])/(2*s) - (((115*I)/2)*Pi*G[{1, 0, 0}, x])/s - 
    (269*G[{1, 0, 1}, x])/(2*s) + (((345*I)/2)*Pi*G[{1, 0, 1}, x])/s - 
    (269*G[{1, 1, 0}, x])/(2*s) + (((135*I)/2)*Pi*G[{1, 1, 0}, x])/s + 
    (567*G[{1, 1, 1}, x])/(2*s) - (((365*I)/2)*Pi*G[{1, 1, 1}, x])/s + 
    FF[1/(s*(1 - x)^3)]*(Pi^2*G[{0, 0}, x] - (3*I)*Pi*G[{0, 0, 0}, x] - 
      3*G[{0, 0, 0, 0}, x]) + (211*G[{0, 0, 0, 0}, x])/(2*s) - 
    (60*G[{0, 0, 0, 1}, x])/s - (60*G[{0, 0, 1, 0}, x])/s - 
    (201*G[{0, 0, 1, 1}, x])/(2*s) - (111*G[{0, 1, 0, 0}, x])/(2*s) + 
    (341*G[{0, 1, 1, 1}, x])/(2*s) - (79*G[{1, 0, 0, 0}, x])/(2*s) - 
    (18*G[{1, 0, 0, 1}, x])/s - (18*G[{1, 0, 1, 0}, x])/s + 
    (381*G[{1, 0, 1, 1}, x])/(2*s) - (21*G[{1, 1, 0, 0}, x])/(2*s) + 
    (78*G[{1, 1, 0, 1}, x])/s + (78*G[{1, 1, 1, 0}, x])/s - 
    (521*G[{1, 1, 1, 1}, x])/(2*s) + FF[1/(s*x^3)]*(-(Pi^2*G[{1, 1}, x]) + 
      (3*I)*Pi*G[{1, 1, 1}, x] + 3*G[{1, 1, 1, 1}, x]) + (121*Zeta[3])/s + 
    ((107*I)*Pi*Zeta[3])/s - (51*G[{0}, x]*Zeta[3])/(2*s) + 
    (27*G[{1}, x]*Zeta[3])/(2*s) + FF[x/s]*((97*Pi^2)/12 - ((57*I)/2)*Pi^3 - 
      (1397*Pi^4)/120 - 4*Pi^2*G[{0}, x] + ((47*I)/2)*Pi^3*G[{0}, x] - 
      4*Pi^2*G[{1}, x] - ((23*I)/2)*Pi^3*G[{1}, x] + (97*G[{0, 0}, x])/6 - 
      (57*I)*Pi*G[{0, 0}, x] - (41*Pi^2*G[{0, 0}, x])/3 - 
      (97*G[{0, 1}, x])/6 + (57*I)*Pi*G[{0, 1}, x] + 
      (41*Pi^2*G[{0, 1}, x])/3 - (97*G[{1, 0}, x])/6 + 
      (57*I)*Pi*G[{1, 0}, x] + (41*Pi^2*G[{1, 0}, x])/3 + 
      (97*G[{1, 1}, x])/6 - (57*I)*Pi*G[{1, 1}, x] - 
      (41*Pi^2*G[{1, 1}, x])/3 - 56*G[{0, 0, 0}, x] + 
      (137*I)*Pi*G[{0, 0, 0}, x] + 8*G[{0, 0, 1}, x] + 
      (93*I)*Pi*G[{0, 0, 1}, x] + 8*G[{0, 1, 0}, x] - 
      (117*I)*Pi*G[{0, 1, 0}, x] + 40*G[{0, 1, 1}, x] - 
      (113*I)*Pi*G[{0, 1, 1}, x] + 40*G[{1, 0, 0}, x] - 
      (113*I)*Pi*G[{1, 0, 0}, x] + 8*G[{1, 0, 1}, x] - 
      (117*I)*Pi*G[{1, 0, 1}, x] + 8*G[{1, 1, 0}, x] + 
      (93*I)*Pi*G[{1, 1, 0}, x] - 56*G[{1, 1, 1}, x] + 
      (137*I)*Pi*G[{1, 1, 1}, x] + 155*G[{0, 0, 0, 0}, x] - 
      18*G[{0, 0, 0, 1}, x] - 18*G[{0, 0, 1, 0}, x] + 
      111*G[{0, 0, 1, 1}, x] - 135*G[{0, 1, 0, 0}, x] + 
      18*G[{0, 1, 0, 1}, x] + 18*G[{0, 1, 1, 0}, x] - 
      131*G[{0, 1, 1, 1}, x] - 131*G[{1, 0, 0, 0}, x] + 
      18*G[{1, 0, 0, 1}, x] + 18*G[{1, 0, 1, 0}, x] - 
      135*G[{1, 0, 1, 1}, x] + 111*G[{1, 1, 0, 0}, x] - 
      18*G[{1, 1, 0, 1}, x] - 18*G[{1, 1, 1, 0}, x] + 
      155*G[{1, 1, 1, 1}, x] - 32*Zeta[3] - (214*I)*Pi*Zeta[3] - 
      93*G[{0}, x]*Zeta[3] + 117*G[{1}, x]*Zeta[3]) + 
    FF[1/(s*(1 - x)^2)]*(((-541*I)/72)*Pi^3 + (41*Pi^4)/15 + 
      ((937*I)/432)*Pi^5 + (5263*Pi^6)/7560 - ((7369*I)/96)*Pi*G[{0}, x] + 
      (241*Pi^2*G[{0}, x])/72 - ((5575*I)/144)*Pi^3*G[{0}, x] - 
      (275*Pi^4*G[{0}, x])/144 - ((443*I)/480)*Pi^5*G[{0}, x] + 
      ((4*I)/3)*Pi^3*G[{1}, x] - (Pi^4*G[{1}, x])/10 - 
      (7369*G[{0, 0}, x])/96 + ((1403*I)/12)*Pi*G[{0, 0}, x] - 
      (755*Pi^2*G[{0, 0}, x])/144 + ((449*I)/24)*Pi^3*G[{0, 0}, x] + 
      (8267*Pi^4*G[{0, 0}, x])/1440 - ((275*I)/4)*Pi*G[{0, 1}, x] - 
      (7*Pi^2*G[{0, 1}, x])/6 + ((581*I)/36)*Pi^3*G[{0, 1}, x] - 
      (121*Pi^4*G[{0, 1}, x])/180 - ((71*I)/3)*Pi*G[{1, 0}, x] - 
      Pi^2*G[{1, 0}, x] + ((61*I)/36)*Pi^3*G[{1, 0}, x] + 
      (575*G[{0, 0, 0}, x])/3 - ((212*I)/3)*Pi*G[{0, 0, 0}, x] - 
      (49*Pi^2*G[{0, 0, 0}, x])/6 - ((253*I)/12)*Pi^3*G[{0, 0, 0}, x] - 
      (275*G[{0, 0, 1}, x])/4 + ((353*I)/6)*Pi*G[{0, 0, 1}, x] + 
      (359*Pi^2*G[{0, 0, 1}, x])/36 - ((11*I)/6)*Pi^3*G[{0, 0, 1}, x] - 
      (275*G[{0, 1, 0}, x])/4 + ((261*I)/4)*Pi*G[{0, 1, 0}, x] + 
      (119*Pi^2*G[{0, 1, 0}, x])/36 - (I/12)*Pi^3*G[{0, 1, 0}, x] - 
      ((44*I)/3)*Pi*G[{0, 1, 1}, x] + (97*Pi^2*G[{0, 1, 1}, x])/6 - 
      (15*I)*Pi^3*G[{0, 1, 1}, x] - (71*G[{1, 0, 0}, x])/3 - 
      (3*I)*Pi*G[{1, 0, 0}, x] - (31*Pi^2*G[{1, 0, 0}, x])/36 + 
      ((13*I)/2)*Pi*G[{1, 0, 1}, x] - (4*Pi^2*G[{1, 0, 1}, x])/3 - 
      ((3*I)/2)*Pi*G[{1, 1, 0}, x] - Pi^2*G[{1, 1, 0}, x] - 
      (97*G[{0, 0, 0, 0}, x])/2 + ((119*I)/2)*Pi*G[{0, 0, 0, 0}, x] + 
      (19*Pi^2*G[{0, 0, 0, 0}, x])/4 - (133*G[{0, 0, 0, 1}, x])/6 - 
      ((231*I)/2)*Pi*G[{0, 0, 0, 1}, x] - (29*Pi^2*G[{0, 0, 0, 1}, x])/3 - 
      (133*G[{0, 0, 1, 0}, x])/6 - ((157*I)/3)*Pi*G[{0, 0, 1, 0}, x] - 
      (49*Pi^2*G[{0, 0, 1, 0}, x])/2 + (153*G[{0, 0, 1, 1}, x])/2 + 
      ((136*I)/3)*Pi*G[{0, 0, 1, 1}, x] + (35*Pi^2*G[{0, 0, 1, 1}, x])/6 + 
      (905*G[{0, 1, 0, 0}, x])/12 + ((19*I)/6)*Pi*G[{0, 1, 0, 0}, x] - 
      (197*Pi^2*G[{0, 1, 0, 0}, x])/12 - (44*G[{0, 1, 0, 1}, x])/3 + 
      (19*I)*Pi*G[{0, 1, 0, 1}, x] + (17*Pi^2*G[{0, 1, 0, 1}, x])/6 - 
      (44*G[{0, 1, 1, 0}, x])/3 - ((49*I)/2)*Pi*G[{0, 1, 1, 0}, x] + 
      17*Pi^2*G[{0, 1, 1, 0}, x] - ((14*I)/3)*Pi*G[{0, 1, 1, 1}, x] - 
      (7*Pi^2*G[{0, 1, 1, 1}, x])/3 - 8*G[{1, 0, 0, 0}, x] + 
      ((41*I)/3)*Pi*G[{1, 0, 0, 0}, x] + (13*G[{1, 0, 0, 1}, x])/2 + 
      ((14*I)/3)*Pi*G[{1, 0, 0, 1}, x] + (13*G[{1, 0, 1, 0}, x])/2 - 
      (2*I)*Pi*G[{1, 0, 1, 0}, x] + ((8*I)/3)*Pi*G[{1, 0, 1, 1}, x] - 
      (3*G[{1, 1, 0, 0}, x])/2 + (3*I)*Pi*G[{1, 1, 0, 0}, x] - 
      21*G[{0, 0, 0, 0, 0}, x] - (115*I)*Pi*G[{0, 0, 0, 0, 0}, x] + 
      61*G[{0, 0, 0, 0, 1}, x] - (66*I)*Pi*G[{0, 0, 0, 0, 1}, x] + 
      61*G[{0, 0, 0, 1, 0}, x] + (40*I)*Pi*G[{0, 0, 0, 1, 0}, x] - 
      (323*G[{0, 0, 0, 1, 1}, x])/2 + (119*I)*Pi*G[{0, 0, 0, 1, 1}, x] + 
      28*G[{0, 0, 1, 0, 0}, x] + (40*I)*Pi*G[{0, 0, 1, 0, 0}, x] - 
      (196*G[{0, 0, 1, 0, 1}, x])/3 + (111*I)*Pi*G[{0, 0, 1, 0, 1}, x] - 
      (196*G[{0, 0, 1, 1, 0}, x])/3 + (7*I)*Pi*G[{0, 0, 1, 1, 0}, x] + 
      (269*G[{0, 0, 1, 1, 1}, x])/3 - (180*I)*Pi*G[{0, 0, 1, 1, 1}, x] + 
      13*G[{0, 1, 0, 0, 0}, x] - (15*I)*Pi*G[{0, 1, 0, 0, 0}, x] - 
      (25*G[{0, 1, 0, 0, 1}, x])/3 + (50*I)*Pi*G[{0, 1, 0, 0, 1}, x] - 
      (25*G[{0, 1, 0, 1, 0}, x])/3 + (14*I)*Pi*G[{0, 1, 0, 1, 0}, x] + 
      (82*G[{0, 1, 0, 1, 1}, x])/3 - (43*I)*Pi*G[{0, 1, 0, 1, 1}, x] - 
      (119*G[{0, 1, 1, 0, 0}, x])/6 + (4*I)*Pi*G[{0, 1, 1, 0, 0}, x] - 
      (14*G[{0, 1, 1, 0, 1}, x])/3 - (8*I)*Pi*G[{0, 1, 1, 0, 1}, x] - 
      (14*G[{0, 1, 1, 1, 0}, x])/3 + (15*I)*Pi*G[{0, 1, 1, 1, 0}, x] - 
      (8*I)*Pi*G[{0, 1, 1, 1, 1}, x] + 21*G[{1, 0, 0, 0, 0}, x] - 
      (22*G[{1, 0, 0, 0, 1}, x])/3 - (22*G[{1, 0, 0, 1, 0}, x])/3 + 
      12*G[{1, 0, 0, 1, 1}, x] - (14*G[{1, 0, 1, 0, 0}, x])/3 + 
      (8*G[{1, 0, 1, 0, 1}, x])/3 + (8*G[{1, 0, 1, 1, 0}, x])/3 + 
      3*G[{1, 1, 0, 0, 0}, x] - 145*G[{0, 0, 0, 0, 0, 0}, x] + 
      30*G[{0, 0, 0, 0, 0, 1}, x] + 30*G[{0, 0, 0, 0, 1, 0}, x] - 
      96*G[{0, 0, 0, 0, 1, 1}, x] + 83*G[{0, 0, 0, 1, 0, 0}, x] - 
      43*G[{0, 0, 0, 1, 0, 1}, x] - 43*G[{0, 0, 0, 1, 1, 0}, x] + 
      162*G[{0, 0, 0, 1, 1, 1}, x] + 12*G[{0, 0, 1, 0, 0, 0}, x] + 
      28*G[{0, 0, 1, 0, 0, 1}, x] + 28*G[{0, 0, 1, 0, 1, 0}, x] + 
      83*G[{0, 0, 1, 0, 1, 1}, x] - 55*G[{0, 0, 1, 1, 0, 0}, x] + 
      62*G[{0, 0, 1, 1, 0, 1}, x] + 62*G[{0, 0, 1, 1, 1, 0}, x] - 
      242*G[{0, 0, 1, 1, 1, 1}, x] - 69*G[{0, 1, 0, 0, 0, 0}, x] + 
      54*G[{0, 1, 0, 0, 0, 1}, x] + 54*G[{0, 1, 0, 0, 1, 0}, x] - 
      4*G[{0, 1, 0, 0, 1, 1}, x] + 19*G[{0, 1, 0, 1, 0, 0}, x] - 
      5*G[{0, 1, 0, 1, 0, 1}, x] - 5*G[{0, 1, 0, 1, 1, 0}, x] - 
      38*G[{0, 1, 0, 1, 1, 1}, x] + 50*G[{0, 1, 1, 0, 0, 0}, x] - 
      46*G[{0, 1, 1, 0, 0, 1}, x] - 46*G[{0, 1, 1, 0, 1, 0}, x] + 
      38*G[{0, 1, 1, 0, 1, 1}, x] + 23*G[{0, 1, 1, 1, 0, 0}, x] - 
      8*G[{0, 1, 1, 1, 0, 1}, x] - 8*G[{0, 1, 1, 1, 1, 0}, x] + 
      (541*Zeta[3])/12 - ((91*I)/2)*Pi*Zeta[3] - (46*Pi^2*Zeta[3])/3 + 
      ((119*I)/6)*Pi^3*Zeta[3] - (911*G[{0}, x]*Zeta[3])/6 + 
      (10*I)*Pi*G[{0}, x]*Zeta[3] - (83*Pi^2*G[{0}, x]*Zeta[3])/6 - 
      8*G[{1}, x]*Zeta[3] + (9*I)*Pi*G[{1}, x]*Zeta[3] + 
      68*G[{0, 0}, x]*Zeta[3] + (11*I)*Pi*G[{0, 0}, x]*Zeta[3] - 
      20*G[{0, 1}, x]*Zeta[3] + (47*I)*Pi*G[{0, 1}, x]*Zeta[3] + 
      (7*G[{1, 0}, x]*Zeta[3])/3 - 59*G[{0, 0, 1}, x]*Zeta[3] + 
      32*G[{0, 1, 0}, x]*Zeta[3] - 44*G[{0, 1, 1}, x]*Zeta[3] - 
      59*Zeta[3]^2 - (697*Zeta[5])/12 + ((5*I)/2)*Pi*Zeta[5] - 
      114*G[{0}, x]*Zeta[5]) + FF[1/(s*x)]*(7255/192 + ((1347*I)/32)*Pi - 
      (9781*Pi^2)/384 + ((6259*I)/144)*Pi^3 + (18613*Pi^4)/2880 - 
      ((221*I)/160)*Pi^5 + (105569*Pi^6)/1088640 - (1001*G[{0}, x])/64 + 
      ((3575*I)/96)*Pi*G[{0}, x] + (651*Pi^2*G[{0}, x])/32 - 
      ((1513*I)/72)*Pi^3*G[{0}, x] - (3197*Pi^4*G[{0}, x])/960 + 
      ((323*I)/1440)*Pi^5*G[{0}, x] + (1347*G[{1}, x])/32 + 
      ((427*I)/24)*Pi*G[{1}, x] - (425*Pi^2*G[{1}, x])/16 - 
      ((202*I)/9)*Pi^3*G[{1}, x] - (5281*Pi^4*G[{1}, x])/1440 - 
      (I/24)*Pi^5*G[{1}, x] - (43*G[{0, 0}, x])/32 + 
      ((349*I)/12)*Pi*G[{0, 0}, x] - (331*Pi^2*G[{0, 0}, x])/16 + 
      ((113*I)/12)*Pi^3*G[{0, 0}, x] + (91*Pi^4*G[{0, 0}, x])/160 + 
      (571*G[{0, 1}, x])/12 - ((1439*I)/12)*Pi*G[{0, 1}, x] + 
      (197*Pi^2*G[{0, 1}, x])/72 + ((89*I)/12)*Pi^3*G[{0, 1}, x] + 
      (61*Pi^4*G[{0, 1}, x])/90 + (571*G[{1, 0}, x])/12 + 
      ((123*I)/8)*Pi*G[{1, 0}, x] + (401*Pi^2*G[{1, 0}, x])/72 + 
      ((1355*I)/72)*Pi^3*G[{1, 0}, x] + (139*Pi^4*G[{1, 0}, x])/360 - 
      (967*G[{1, 1}, x])/24 + ((805*I)/12)*Pi*G[{1, 1}, x] + 
      (2507*Pi^2*G[{1, 1}, x])/72 - ((65*I)/18)*Pi^3*G[{1, 1}, x] + 
      (293*Pi^4*G[{1, 1}, x])/360 + (63*G[{0, 0, 0}, x])/4 + 
      ((41*I)/12)*Pi*G[{0, 0, 0}, x] + (137*Pi^2*G[{0, 0, 0}, x])/24 - 
      ((3*I)/4)*Pi^3*G[{0, 0, 0}, x] + (49*G[{0, 0, 1}, x])/3 - 
      ((75*I)/2)*Pi*G[{0, 0, 1}, x] - (97*Pi^2*G[{0, 0, 1}, x])/4 - 
      ((7*I)/6)*Pi^3*G[{0, 0, 1}, x] + (49*G[{0, 1, 0}, x])/3 - 
      ((55*I)/2)*Pi*G[{0, 1, 0}, x] - 11*Pi^2*G[{0, 1, 0}, x] - 
      ((25*I)/12)*Pi^3*G[{0, 1, 0}, x] - (527*G[{0, 1, 1}, x])/4 + 
      ((481*I)/12)*Pi*G[{0, 1, 1}, x] + (184*Pi^2*G[{0, 1, 1}, x])/9 - 
      ((11*I)/3)*Pi^3*G[{0, 1, 1}, x] - (1145*G[{1, 0, 0}, x])/24 - 
      (74*I)*Pi*G[{1, 0, 0}, x] - (105*Pi^2*G[{1, 0, 0}, x])/8 - 
      ((7*I)/6)*Pi^3*G[{1, 0, 0}, x] + (811*G[{1, 0, 1}, x])/12 + 
      ((298*I)/3)*Pi*G[{1, 0, 1}, x] + (259*Pi^2*G[{1, 0, 1}, x])/9 - 
      (I/2)*Pi^3*G[{1, 0, 1}, x] + (811*G[{1, 1, 0}, x])/12 + 
      ((737*I)/6)*Pi*G[{1, 1, 0}, x] + (823*Pi^2*G[{1, 1, 0}, x])/36 - 
      ((4*I)/3)*Pi^3*G[{1, 1, 0}, x] - (23*G[{1, 1, 1}, x])/4 - 
      ((1403*I)/12)*Pi*G[{1, 1, 1}, x] - (65*Pi^2*G[{1, 1, 1}, x])/4 - 
      (I/2)*Pi^3*G[{1, 1, 1}, x] - (10*I)*Pi*G[{0, 0, 0, 0}, x] + 
      (17*Pi^2*G[{0, 0, 0, 0}, x])/4 - (10*G[{0, 0, 0, 1}, x])/3 - 
      (66*I)*Pi*G[{0, 0, 0, 1}, x] + (8*Pi^2*G[{0, 0, 0, 1}, x])/3 - 
      (10*G[{0, 0, 1, 0}, x])/3 - I*Pi*G[{0, 0, 1, 0}, x] - 
      (10*Pi^2*G[{0, 0, 1, 0}, x])/3 - (205*G[{0, 0, 1, 1}, x])/6 + 
      ((109*I)/2)*Pi*G[{0, 0, 1, 1}, x] + (13*Pi^2*G[{0, 0, 1, 1}, x])/6 + 
      (155*G[{0, 1, 0, 0}, x])/12 + ((275*I)/6)*Pi*G[{0, 1, 0, 0}, x] - 
      (11*Pi^2*G[{0, 1, 0, 0}, x])/4 - (485*G[{0, 1, 0, 1}, x])/12 + 
      ((61*I)/2)*Pi*G[{0, 1, 0, 1}, x] - (2*Pi^2*G[{0, 1, 0, 1}, x])/3 - 
      (485*G[{0, 1, 1, 0}, x])/12 - ((313*I)/6)*Pi*G[{0, 1, 1, 0}, x] - 
      (5*Pi^2*G[{0, 1, 1, 0}, x])/3 + (131*G[{0, 1, 1, 1}, x])/2 - 
      ((173*I)/3)*Pi*G[{0, 1, 1, 1}, x] - Pi^2*G[{0, 1, 1, 1}, x] - 
      (787*G[{1, 0, 0, 0}, x])/6 + ((1021*I)/6)*Pi*G[{1, 0, 0, 0}, x] - 
      (2*Pi^2*G[{1, 0, 0, 0}, x])/3 + (965*G[{1, 0, 0, 1}, x])/12 + 
      ((61*I)/2)*Pi*G[{1, 0, 0, 1}, x] - (2*Pi^2*G[{1, 0, 0, 1}, x])/3 + 
      (965*G[{1, 0, 1, 0}, x])/12 - (101*I)*Pi*G[{1, 0, 1, 0}, x] + 
      (3*Pi^2*G[{1, 0, 1, 0}, x])/2 + (101*G[{1, 0, 1, 1}, x])/12 - 
      ((403*I)/6)*Pi*G[{1, 0, 1, 1}, x] - (7*Pi^2*G[{1, 0, 1, 1}, x])/3 + 
      206*G[{1, 1, 0, 0}, x] - ((322*I)/3)*Pi*G[{1, 1, 0, 0}, x] + 
      (10*Pi^2*G[{1, 1, 0, 0}, x])/3 - (281*G[{1, 1, 0, 1}, x])/3 - 
      ((182*I)/3)*Pi*G[{1, 1, 0, 1}, x] - (23*Pi^2*G[{1, 1, 0, 1}, x])/6 - 
      (281*G[{1, 1, 1, 0}, x])/3 + (73*I)*Pi*G[{1, 1, 1, 0}, x] - 
      (5*Pi^2*G[{1, 1, 1, 0}, x])/3 - (27*G[{1, 1, 1, 1}, x])/4 + 
      (114*I)*Pi*G[{1, 1, 1, 1}, x] + (5*Pi^2*G[{1, 1, 1, 1}, x])/2 - 
      (45*G[{0, 0, 0, 0, 0}, x])/2 - (15*I)*Pi*G[{0, 0, 0, 0, 0}, x] + 
      8*G[{0, 0, 0, 0, 1}, x] - (8*I)*Pi*G[{0, 0, 0, 0, 1}, x] + 
      8*G[{0, 0, 0, 1, 0}, x] + (3*I)*Pi*G[{0, 0, 0, 1, 0}, x] - 
      74*G[{0, 0, 0, 1, 1}, x] - (4*I)*Pi*G[{0, 0, 0, 1, 1}, x] - 
      (67*G[{0, 0, 1, 0, 0}, x])/2 - (2*I)*Pi*G[{0, 0, 1, 0, 0}, x] + 
      (65*G[{0, 0, 1, 0, 1}, x])/2 + (10*I)*Pi*G[{0, 0, 1, 0, 1}, x] + 
      (65*G[{0, 0, 1, 1, 0}, x])/2 + (8*I)*Pi*G[{0, 0, 1, 1, 0}, x] + 
      19*G[{0, 0, 1, 1, 1}, x] - (30*I)*Pi*G[{0, 0, 1, 1, 1}, x] + 
      29*G[{0, 1, 0, 0, 0}, x] - (3*I)*Pi*G[{0, 1, 0, 0, 0}, x] + 
      (55*G[{0, 1, 0, 0, 1}, x])/3 + (4*I)*Pi*G[{0, 1, 0, 0, 1}, x] + 
      (55*G[{0, 1, 0, 1, 0}, x])/3 + I*Pi*G[{0, 1, 0, 1, 0}, x] + 
      (73*G[{0, 1, 0, 1, 1}, x])/6 + (2*I)*Pi*G[{0, 1, 0, 1, 1}, x] - 
      (61*G[{0, 1, 1, 0, 0}, x])/2 - (2*I)*Pi*G[{0, 1, 1, 0, 0}, x] - 
      (65*G[{0, 1, 1, 0, 1}, x])/3 + (14*I)*Pi*G[{0, 1, 1, 0, 1}, x] - 
      (65*G[{0, 1, 1, 1, 0}, x])/3 + (10*I)*Pi*G[{0, 1, 1, 1, 0}, x] - 
      36*G[{0, 1, 1, 1, 1}, x] - (8*I)*Pi*G[{0, 1, 1, 1, 1}, x] + 
      (421*G[{1, 0, 0, 0, 0}, x])/2 - (121*G[{1, 0, 0, 0, 1}, x])/3 + 
      (7*I)*Pi*G[{1, 0, 0, 0, 1}, x] - (121*G[{1, 0, 0, 1, 0}, x])/3 - 
      (2*I)*Pi*G[{1, 0, 0, 1, 0}, x] + (425*G[{1, 0, 0, 1, 1}, x])/6 + 
      (6*I)*Pi*G[{1, 0, 0, 1, 1}, x] - (401*G[{1, 0, 1, 0, 0}, x])/6 - 
      (9*I)*Pi*G[{1, 0, 1, 0, 0}, x] - (205*G[{1, 0, 1, 0, 1}, x])/6 - 
      I*Pi*G[{1, 0, 1, 0, 1}, x] - (205*G[{1, 0, 1, 1, 0}, x])/6 + 
      (8*I)*Pi*G[{1, 0, 1, 1, 0}, x] - 33*G[{1, 0, 1, 1, 1}, x] - 
      (260*G[{1, 1, 0, 0, 0}, x])/3 - (18*I)*Pi*G[{1, 1, 0, 0, 0}, x] - 
      (62*G[{1, 1, 0, 0, 1}, x])/3 - (5*I)*Pi*G[{1, 1, 0, 0, 1}, x] - 
      (62*G[{1, 1, 0, 1, 0}, x])/3 + (13*I)*Pi*G[{1, 1, 0, 1, 0}, x] - 
      37*G[{1, 1, 0, 1, 1}, x] + (18*I)*Pi*G[{1, 1, 0, 1, 1}, x] + 
      55*G[{1, 1, 1, 0, 0}, x] + (27*I)*Pi*G[{1, 1, 1, 0, 0}, x] + 
      21*G[{1, 1, 1, 0, 1}, x] + (17*I)*Pi*G[{1, 1, 1, 0, 1}, x] + 
      21*G[{1, 1, 1, 1, 0}, x] - (14*I)*Pi*G[{1, 1, 1, 1, 0}, x] + 
      90*G[{1, 1, 1, 1, 1}, x] - (32*I)*Pi*G[{1, 1, 1, 1, 1}, x] - 
      15*G[{0, 0, 0, 0, 0, 0}, x] - 8*G[{0, 0, 0, 0, 1, 1}, x] + 
      3*G[{0, 0, 0, 1, 0, 0}, x] - 4*G[{0, 0, 0, 1, 1, 1}, x] - 
      2*G[{0, 0, 1, 0, 0, 1}, x] - 2*G[{0, 0, 1, 0, 1, 0}, x] + 
      12*G[{0, 0, 1, 0, 1, 1}, x] - 12*G[{0, 0, 1, 1, 0, 0}, x] + 
      20*G[{0, 0, 1, 1, 0, 1}, x] + 20*G[{0, 0, 1, 1, 1, 0}, x] - 
      50*G[{0, 0, 1, 1, 1, 1}, x] - 7*G[{0, 1, 0, 0, 0, 0}, x] + 
      4*G[{0, 1, 0, 0, 0, 1}, x] + 4*G[{0, 1, 0, 0, 1, 0}, x] + 
      3*G[{0, 1, 0, 1, 0, 0}, x] - 2*G[{0, 1, 0, 1, 0, 1}, x] - 
      2*G[{0, 1, 0, 1, 1, 0}, x] + 4*G[{0, 1, 0, 1, 1, 1}, x] - 
      10*G[{0, 1, 1, 0, 0, 0}, x] + 8*G[{0, 1, 1, 0, 0, 1}, x] + 
      8*G[{0, 1, 1, 0, 1, 0}, x] + 6*G[{0, 1, 1, 0, 1, 1}, x] + 
      18*G[{0, 1, 1, 1, 0, 0}, x] - 8*G[{0, 1, 1, 1, 0, 1}, x] - 
      8*G[{0, 1, 1, 1, 1, 0}, x] + 7*G[{1, 0, 0, 0, 1, 1}, x] + 
      4*G[{1, 0, 0, 1, 0, 0}, x] - 6*G[{1, 0, 0, 1, 0, 1}, x] - 
      6*G[{1, 0, 0, 1, 1, 0}, x] + 12*G[{1, 0, 0, 1, 1, 1}, x] - 
      6*G[{1, 0, 1, 0, 0, 0}, x] - 3*G[{1, 0, 1, 0, 0, 1}, x] - 
      3*G[{1, 0, 1, 0, 1, 0}, x] + 2*G[{1, 0, 1, 0, 1, 1}, x] - 
      2*G[{1, 0, 1, 1, 0, 0}, x] + 10*G[{1, 0, 1, 1, 0, 1}, x] + 
      10*G[{1, 0, 1, 1, 1, 0}, x] - 10*G[{1, 0, 1, 1, 1, 1}, x] - 
      12*G[{1, 1, 0, 0, 0, 0}, x] - 6*G[{1, 1, 0, 0, 0, 1}, x] - 
      6*G[{1, 1, 0, 0, 1, 0}, x] + G[{1, 1, 0, 0, 1, 1}, x] + 
      7*G[{1, 1, 0, 1, 0, 0}, x] + 6*G[{1, 1, 0, 1, 0, 1}, x] + 
      6*G[{1, 1, 0, 1, 1, 0}, x] + 12*G[{1, 1, 0, 1, 1, 1}, x] + 
      38*G[{1, 1, 1, 0, 0, 0}, x] - 11*G[{1, 1, 1, 0, 0, 1}, x] - 
      11*G[{1, 1, 1, 0, 1, 0}, x] + 28*G[{1, 1, 1, 0, 1, 1}, x] - 
      20*G[{1, 1, 1, 1, 0, 0}, x] + 6*G[{1, 1, 1, 1, 0, 1}, x] + 
      6*G[{1, 1, 1, 1, 1, 0}, x] - 38*G[{1, 1, 1, 1, 1, 1}, x] + 
      (1093*Zeta[3])/4 - ((29*I)/4)*Pi*Zeta[3] + (133*Pi^2*Zeta[3])/8 + 
      ((65*I)/6)*Pi^3*Zeta[3] - (291*G[{0}, x]*Zeta[3])/4 - 
      (6*I)*Pi*G[{0}, x]*Zeta[3] + (7*Pi^2*G[{0}, x]*Zeta[3])/6 - 
      (160*G[{1}, x]*Zeta[3])/3 - (21*I)*Pi*G[{1}, x]*Zeta[3] - 
      7*Pi^2*G[{1}, x]*Zeta[3] + (143*G[{0, 0}, x]*Zeta[3])/2 - 
      (10*I)*Pi*G[{0, 0}, x]*Zeta[3] - (157*G[{0, 1}, x]*Zeta[3])/2 + 
      (12*I)*Pi*G[{0, 1}, x]*Zeta[3] - (149*G[{1, 0}, x]*Zeta[3])/2 - 
      I*Pi*G[{1, 0}, x]*Zeta[3] + (428*G[{1, 1}, x]*Zeta[3])/3 + 
      (35*I)*Pi*G[{1, 1}, x]*Zeta[3] - 6*G[{0, 0, 0}, x]*Zeta[3] - 
      10*G[{0, 0, 1}, x]*Zeta[3] + 2*G[{0, 1, 0}, x]*Zeta[3] - 
      22*G[{0, 1, 1}, x]*Zeta[3] - 11*G[{1, 0, 0}, x]*Zeta[3] + 
      21*G[{1, 0, 1}, x]*Zeta[3] + 13*G[{1, 1, 0}, x]*Zeta[3] - 
      25*G[{1, 1, 1}, x]*Zeta[3] - 2*Zeta[3]^2 + 84*Zeta[5] - 
      (34*I)*Pi*Zeta[5] + 11*G[{0}, x]*Zeta[5] - (97*G[{1}, x]*Zeta[5])/2) + 
    FF[1/(s*(1 - x))]*(-7255/192 - ((1347*I)/32)*Pi + (9781*Pi^2)/384 - 
      ((4753*I)/72)*Pi^3 - (6347*Pi^4)/960 - ((8027*I)/4320)*Pi^5 - 
      (29149*Pi^6)/217728 - (1347*G[{0}, x])/32 - ((427*I)/24)*Pi*G[{0}, x] + 
      (425*Pi^2*G[{0}, x])/16 + ((667*I)/36)*Pi^3*G[{0}, x] + 
      (7919*Pi^4*G[{0}, x])/1440 + ((73*I)/360)*Pi^5*G[{0}, x] + 
      (1001*G[{1}, x])/64 - ((3575*I)/96)*Pi*G[{1}, x] - 
      (651*Pi^2*G[{1}, x])/32 + ((1393*I)/72)*Pi^3*G[{1}, x] - 
      (2797*Pi^4*G[{1}, x])/2880 - ((43*I)/160)*Pi^5*G[{1}, x] + 
      (967*G[{0, 0}, x])/24 - ((805*I)/12)*Pi*G[{0, 0}, x] - 
      (2507*Pi^2*G[{0, 0}, x])/72 - ((56*I)/3)*Pi^3*G[{0, 0}, x] - 
      (67*Pi^4*G[{0, 0}, x])/36 - (571*G[{0, 1}, x])/12 - 
      ((123*I)/8)*Pi*G[{0, 1}, x] - (401*Pi^2*G[{0, 1}, x])/72 + 
      ((223*I)/72)*Pi^3*G[{0, 1}, x] - (3*Pi^4*G[{0, 1}, x])/10 - 
      (571*G[{1, 0}, x])/12 + ((1439*I)/12)*Pi*G[{1, 0}, x] - 
      (197*Pi^2*G[{1, 0}, x])/72 + ((229*I)/36)*Pi^3*G[{1, 0}, x] - 
      (131*Pi^4*G[{1, 0}, x])/180 + (43*G[{1, 1}, x])/32 - 
      ((349*I)/12)*Pi*G[{1, 1}, x] + (331*Pi^2*G[{1, 1}, x])/16 - 
      ((81*I)/4)*Pi^3*G[{1, 1}, x] + (17*Pi^4*G[{1, 1}, x])/32 + 
      (23*G[{0, 0, 0}, x])/4 + ((1403*I)/12)*Pi*G[{0, 0, 0}, x] + 
      (65*Pi^2*G[{0, 0, 0}, x])/4 + ((17*I)/3)*Pi^3*G[{0, 0, 0}, x] - 
      (811*G[{0, 0, 1}, x])/12 - ((737*I)/6)*Pi*G[{0, 0, 1}, x] - 
      (823*Pi^2*G[{0, 0, 1}, x])/36 - ((5*I)/3)*Pi^3*G[{0, 0, 1}, x] - 
      (811*G[{0, 1, 0}, x])/12 - ((298*I)/3)*Pi*G[{0, 1, 0}, x] - 
      (259*Pi^2*G[{0, 1, 0}, x])/9 - I*Pi^3*G[{0, 1, 0}, x] + 
      (1145*G[{0, 1, 1}, x])/24 + (74*I)*Pi*G[{0, 1, 1}, x] + 
      (105*Pi^2*G[{0, 1, 1}, x])/8 + ((8*I)/3)*Pi^3*G[{0, 1, 1}, x] + 
      (527*G[{1, 0, 0}, x])/4 - ((481*I)/12)*Pi*G[{1, 0, 0}, x] - 
      (184*Pi^2*G[{1, 0, 0}, x])/9 + ((13*I)/3)*Pi^3*G[{1, 0, 0}, x] - 
      (49*G[{1, 0, 1}, x])/3 + ((55*I)/2)*Pi*G[{1, 0, 1}, x] + 
      11*Pi^2*G[{1, 0, 1}, x] + ((31*I)/12)*Pi^3*G[{1, 0, 1}, x] - 
      (49*G[{1, 1, 0}, x])/3 + ((75*I)/2)*Pi*G[{1, 1, 0}, x] + 
      (97*Pi^2*G[{1, 1, 0}, x])/4 + ((3*I)/2)*Pi^3*G[{1, 1, 0}, x] - 
      (63*G[{1, 1, 1}, x])/4 - ((41*I)/12)*Pi*G[{1, 1, 1}, x] - 
      (137*Pi^2*G[{1, 1, 1}, x])/24 - ((13*I)/12)*Pi^3*G[{1, 1, 1}, x] + 
      (27*G[{0, 0, 0, 0}, x])/4 - (114*I)*Pi*G[{0, 0, 0, 0}, x] - 
      (5*Pi^2*G[{0, 0, 0, 0}, x])/2 + (281*G[{0, 0, 0, 1}, x])/3 - 
      (73*I)*Pi*G[{0, 0, 0, 1}, x] + (5*Pi^2*G[{0, 0, 0, 1}, x])/3 + 
      (281*G[{0, 0, 1, 0}, x])/3 + ((182*I)/3)*Pi*G[{0, 0, 1, 0}, x] + 
      (23*Pi^2*G[{0, 0, 1, 0}, x])/6 - 206*G[{0, 0, 1, 1}, x] + 
      ((322*I)/3)*Pi*G[{0, 0, 1, 1}, x] - (10*Pi^2*G[{0, 0, 1, 1}, x])/3 - 
      (101*G[{0, 1, 0, 0}, x])/12 + ((403*I)/6)*Pi*G[{0, 1, 0, 0}, x] + 
      (7*Pi^2*G[{0, 1, 0, 0}, x])/3 - (965*G[{0, 1, 0, 1}, x])/12 + 
      (101*I)*Pi*G[{0, 1, 0, 1}, x] - (3*Pi^2*G[{0, 1, 0, 1}, x])/2 - 
      (965*G[{0, 1, 1, 0}, x])/12 - ((61*I)/2)*Pi*G[{0, 1, 1, 0}, x] + 
      (2*Pi^2*G[{0, 1, 1, 0}, x])/3 + (787*G[{0, 1, 1, 1}, x])/6 - 
      ((1021*I)/6)*Pi*G[{0, 1, 1, 1}, x] + (2*Pi^2*G[{0, 1, 1, 1}, x])/3 - 
      (131*G[{1, 0, 0, 0}, x])/2 + ((173*I)/3)*Pi*G[{1, 0, 0, 0}, x] + 
      Pi^2*G[{1, 0, 0, 0}, x] + (485*G[{1, 0, 0, 1}, x])/12 + 
      ((313*I)/6)*Pi*G[{1, 0, 0, 1}, x] + (5*Pi^2*G[{1, 0, 0, 1}, x])/3 + 
      (485*G[{1, 0, 1, 0}, x])/12 - ((61*I)/2)*Pi*G[{1, 0, 1, 0}, x] + 
      (2*Pi^2*G[{1, 0, 1, 0}, x])/3 - (155*G[{1, 0, 1, 1}, x])/12 - 
      ((275*I)/6)*Pi*G[{1, 0, 1, 1}, x] + (11*Pi^2*G[{1, 0, 1, 1}, x])/4 + 
      (205*G[{1, 1, 0, 0}, x])/6 - ((109*I)/2)*Pi*G[{1, 1, 0, 0}, x] - 
      (13*Pi^2*G[{1, 1, 0, 0}, x])/6 + (10*G[{1, 1, 0, 1}, x])/3 + 
      I*Pi*G[{1, 1, 0, 1}, x] + (10*Pi^2*G[{1, 1, 0, 1}, x])/3 + 
      (10*G[{1, 1, 1, 0}, x])/3 + (66*I)*Pi*G[{1, 1, 1, 0}, x] - 
      (8*Pi^2*G[{1, 1, 1, 0}, x])/3 + (10*I)*Pi*G[{1, 1, 1, 1}, x] - 
      (17*Pi^2*G[{1, 1, 1, 1}, x])/4 - 90*G[{0, 0, 0, 0, 0}, x] + 
      (32*I)*Pi*G[{0, 0, 0, 0, 0}, x] - 21*G[{0, 0, 0, 0, 1}, x] + 
      (14*I)*Pi*G[{0, 0, 0, 0, 1}, x] - 21*G[{0, 0, 0, 1, 0}, x] - 
      (17*I)*Pi*G[{0, 0, 0, 1, 0}, x] - 55*G[{0, 0, 0, 1, 1}, x] - 
      (27*I)*Pi*G[{0, 0, 0, 1, 1}, x] + 37*G[{0, 0, 1, 0, 0}, x] - 
      (18*I)*Pi*G[{0, 0, 1, 0, 0}, x] + (62*G[{0, 0, 1, 0, 1}, x])/3 - 
      (13*I)*Pi*G[{0, 0, 1, 0, 1}, x] + (62*G[{0, 0, 1, 1, 0}, x])/3 + 
      (5*I)*Pi*G[{0, 0, 1, 1, 0}, x] + (260*G[{0, 0, 1, 1, 1}, x])/3 + 
      (18*I)*Pi*G[{0, 0, 1, 1, 1}, x] + 33*G[{0, 1, 0, 0, 0}, x] + 
      (205*G[{0, 1, 0, 0, 1}, x])/6 - (8*I)*Pi*G[{0, 1, 0, 0, 1}, x] + 
      (205*G[{0, 1, 0, 1, 0}, x])/6 + I*Pi*G[{0, 1, 0, 1, 0}, x] + 
      (401*G[{0, 1, 0, 1, 1}, x])/6 + (9*I)*Pi*G[{0, 1, 0, 1, 1}, x] - 
      (425*G[{0, 1, 1, 0, 0}, x])/6 - (6*I)*Pi*G[{0, 1, 1, 0, 0}, x] + 
      (121*G[{0, 1, 1, 0, 1}, x])/3 + (2*I)*Pi*G[{0, 1, 1, 0, 1}, x] + 
      (121*G[{0, 1, 1, 1, 0}, x])/3 - (7*I)*Pi*G[{0, 1, 1, 1, 0}, x] - 
      (421*G[{0, 1, 1, 1, 1}, x])/2 + 36*G[{1, 0, 0, 0, 0}, x] + 
      (8*I)*Pi*G[{1, 0, 0, 0, 0}, x] + (65*G[{1, 0, 0, 0, 1}, x])/3 - 
      (10*I)*Pi*G[{1, 0, 0, 0, 1}, x] + (65*G[{1, 0, 0, 1, 0}, x])/3 - 
      (14*I)*Pi*G[{1, 0, 0, 1, 0}, x] + (61*G[{1, 0, 0, 1, 1}, x])/2 + 
      (2*I)*Pi*G[{1, 0, 0, 1, 1}, x] - (73*G[{1, 0, 1, 0, 0}, x])/6 - 
      (2*I)*Pi*G[{1, 0, 1, 0, 0}, x] - (55*G[{1, 0, 1, 0, 1}, x])/3 - 
      I*Pi*G[{1, 0, 1, 0, 1}, x] - (55*G[{1, 0, 1, 1, 0}, x])/3 - 
      (4*I)*Pi*G[{1, 0, 1, 1, 0}, x] - 29*G[{1, 0, 1, 1, 1}, x] + 
      (3*I)*Pi*G[{1, 0, 1, 1, 1}, x] - 19*G[{1, 1, 0, 0, 0}, x] + 
      (30*I)*Pi*G[{1, 1, 0, 0, 0}, x] - (65*G[{1, 1, 0, 0, 1}, x])/2 - 
      (8*I)*Pi*G[{1, 1, 0, 0, 1}, x] - (65*G[{1, 1, 0, 1, 0}, x])/2 - 
      (10*I)*Pi*G[{1, 1, 0, 1, 0}, x] + (67*G[{1, 1, 0, 1, 1}, x])/2 + 
      (2*I)*Pi*G[{1, 1, 0, 1, 1}, x] + 74*G[{1, 1, 1, 0, 0}, x] + 
      (4*I)*Pi*G[{1, 1, 1, 0, 0}, x] - 8*G[{1, 1, 1, 0, 1}, x] - 
      (3*I)*Pi*G[{1, 1, 1, 0, 1}, x] - 8*G[{1, 1, 1, 1, 0}, x] + 
      (8*I)*Pi*G[{1, 1, 1, 1, 0}, x] + (45*G[{1, 1, 1, 1, 1}, x])/2 + 
      (15*I)*Pi*G[{1, 1, 1, 1, 1}, x] + 38*G[{0, 0, 0, 0, 0, 0}, x] - 
      6*G[{0, 0, 0, 0, 0, 1}, x] - 6*G[{0, 0, 0, 0, 1, 0}, x] + 
      20*G[{0, 0, 0, 0, 1, 1}, x] - 28*G[{0, 0, 0, 1, 0, 0}, x] + 
      11*G[{0, 0, 0, 1, 0, 1}, x] + 11*G[{0, 0, 0, 1, 1, 0}, x] - 
      38*G[{0, 0, 0, 1, 1, 1}, x] - 12*G[{0, 0, 1, 0, 0, 0}, x] - 
      6*G[{0, 0, 1, 0, 0, 1}, x] - 6*G[{0, 0, 1, 0, 1, 0}, x] - 
      7*G[{0, 0, 1, 0, 1, 1}, x] - G[{0, 0, 1, 1, 0, 0}, x] + 
      6*G[{0, 0, 1, 1, 0, 1}, x] + 6*G[{0, 0, 1, 1, 1, 0}, x] + 
      12*G[{0, 0, 1, 1, 1, 1}, x] + 10*G[{0, 1, 0, 0, 0, 0}, x] - 
      10*G[{0, 1, 0, 0, 0, 1}, x] - 10*G[{0, 1, 0, 0, 1, 0}, x] + 
      2*G[{0, 1, 0, 0, 1, 1}, x] - 2*G[{0, 1, 0, 1, 0, 0}, x] + 
      3*G[{0, 1, 0, 1, 0, 1}, x] + 3*G[{0, 1, 0, 1, 1, 0}, x] + 
      6*G[{0, 1, 0, 1, 1, 1}, x] - 12*G[{0, 1, 1, 0, 0, 0}, x] + 
      6*G[{0, 1, 1, 0, 0, 1}, x] + 6*G[{0, 1, 1, 0, 1, 0}, x] - 
      4*G[{0, 1, 1, 0, 1, 1}, x] - 7*G[{0, 1, 1, 1, 0, 0}, x] + 
      8*G[{1, 0, 0, 0, 0, 1}, x] + 8*G[{1, 0, 0, 0, 1, 0}, x] - 
      18*G[{1, 0, 0, 0, 1, 1}, x] - 6*G[{1, 0, 0, 1, 0, 0}, x] - 
      8*G[{1, 0, 0, 1, 0, 1}, x] - 8*G[{1, 0, 0, 1, 1, 0}, x] + 
      10*G[{1, 0, 0, 1, 1, 1}, x] - 4*G[{1, 0, 1, 0, 0, 0}, x] + 
      2*G[{1, 0, 1, 0, 0, 1}, x] + 2*G[{1, 0, 1, 0, 1, 0}, x] - 
      3*G[{1, 0, 1, 0, 1, 1}, x] - 4*G[{1, 0, 1, 1, 0, 1}, x] - 
      4*G[{1, 0, 1, 1, 1, 0}, x] + 7*G[{1, 0, 1, 1, 1, 1}, x] + 
      50*G[{1, 1, 0, 0, 0, 0}, x] - 20*G[{1, 1, 0, 0, 0, 1}, x] - 
      20*G[{1, 1, 0, 0, 1, 0}, x] + 12*G[{1, 1, 0, 0, 1, 1}, x] - 
      12*G[{1, 1, 0, 1, 0, 0}, x] + 2*G[{1, 1, 0, 1, 0, 1}, x] + 
      2*G[{1, 1, 0, 1, 1, 0}, x] + 4*G[{1, 1, 1, 0, 0, 0}, x] - 
      3*G[{1, 1, 1, 0, 1, 1}, x] + 8*G[{1, 1, 1, 1, 0, 0}, x] + 
      15*G[{1, 1, 1, 1, 1, 1}, x] - (3311*Zeta[3])/24 - 
      ((27*I)/2)*Pi*Zeta[3] - (71*Pi^2*Zeta[3])/4 - (7*I)*Pi^3*Zeta[3] + 
      (461*G[{0}, x]*Zeta[3])/6 + (19*I)*Pi*G[{0}, x]*Zeta[3] + 
      3*Pi^2*G[{0}, x]*Zeta[3] + (331*G[{1}, x]*Zeta[3])/4 + 
      ((93*I)/2)*Pi*G[{1}, x]*Zeta[3] + (43*Pi^2*G[{1}, x]*Zeta[3])/12 - 
      9*G[{0, 0}, x]*Zeta[3] - (9*I)*Pi*G[{0, 0}, x]*Zeta[3] - 
      57*G[{0, 1}, x]*Zeta[3] - (13*I)*Pi*G[{0, 1}, x]*Zeta[3] - 
      (25*G[{1, 0}, x]*Zeta[3])/6 + (4*I)*Pi*G[{1, 0}, x]*Zeta[3] - 
      (13*G[{1, 1}, x]*Zeta[3])/2 + (10*I)*Pi*G[{1, 1}, x]*Zeta[3] - 
      6*G[{0, 0, 0}, x]*Zeta[3] + 5*G[{0, 0, 1}, x]*Zeta[3] - 
      12*G[{0, 1, 0}, x]*Zeta[3] + 2*G[{0, 1, 1}, x]*Zeta[3] + 
      18*G[{1, 0, 0}, x]*Zeta[3] - 5*G[{1, 0, 1}, x]*Zeta[3] + 
      8*G[{1, 1, 0}, x]*Zeta[3] + 17*G[{1, 1, 1}, x]*Zeta[3] + 21*Zeta[3]^2 - 
      (427*Zeta[5])/12 + ((73*I)/2)*Pi*Zeta[5] + 25*G[{0}, x]*Zeta[5] - 
      (19*G[{1}, x]*Zeta[5])/2) + FF[1/(s*x^2)]*(((7369*I)/96)*Pi*G[{1}, x] - 
      (241*Pi^2*G[{1}, x])/72 + ((1807*I)/48)*Pi^3*G[{1}, x] + 
      (201*Pi^4*G[{1}, x])/80 - ((797*I)/480)*Pi^5*G[{1}, x] + 
      ((71*I)/3)*Pi*G[{0, 1}, x] + Pi^2*G[{0, 1}, x] - 
      ((7*I)/12)*Pi^3*G[{0, 1}, x] + ((275*I)/4)*Pi*G[{1, 0}, x] + 
      (7*Pi^2*G[{1, 0}, x])/6 - ((80*I)/9)*Pi^3*G[{1, 0}, x] - 
      (35*Pi^4*G[{1, 0}, x])/8 + (7369*G[{1, 1}, x])/96 - 
      ((1403*I)/12)*Pi*G[{1, 1}, x] + (755*Pi^2*G[{1, 1}, x])/144 - 
      ((2105*I)/72)*Pi^3*G[{1, 1}, x] - (1687*Pi^4*G[{1, 1}, x])/1440 + 
      ((3*I)/2)*Pi*G[{0, 0, 1}, x] + Pi^2*G[{0, 0, 1}, x] - 
      ((13*I)/2)*Pi*G[{0, 1, 0}, x] + (4*Pi^2*G[{0, 1, 0}, x])/3 + 
      (71*G[{0, 1, 1}, x])/3 + (3*I)*Pi*G[{0, 1, 1}, x] + 
      (31*Pi^2*G[{0, 1, 1}, x])/36 + ((44*I)/3)*Pi*G[{1, 0, 0}, x] - 
      (97*Pi^2*G[{1, 0, 0}, x])/6 + ((67*I)/6)*Pi^3*G[{1, 0, 0}, x] + 
      (275*G[{1, 0, 1}, x])/4 - ((261*I)/4)*Pi*G[{1, 0, 1}, x] - 
      (119*Pi^2*G[{1, 0, 1}, x])/36 + ((73*I)/12)*Pi^3*G[{1, 0, 1}, x] + 
      (275*G[{1, 1, 0}, x])/4 - ((353*I)/6)*Pi*G[{1, 1, 0}, x] - 
      (359*Pi^2*G[{1, 1, 0}, x])/36 + ((115*I)/6)*Pi^3*G[{1, 1, 0}, x] - 
      (575*G[{1, 1, 1}, x])/3 + ((212*I)/3)*Pi*G[{1, 1, 1}, x] + 
      (49*Pi^2*G[{1, 1, 1}, x])/6 + ((41*I)/12)*Pi^3*G[{1, 1, 1}, x] + 
      (3*G[{0, 0, 1, 1}, x])/2 - (3*I)*Pi*G[{0, 0, 1, 1}, x] - 
      ((8*I)/3)*Pi*G[{0, 1, 0, 0}, x] - (13*G[{0, 1, 0, 1}, x])/2 + 
      (2*I)*Pi*G[{0, 1, 0, 1}, x] - (13*G[{0, 1, 1, 0}, x])/2 - 
      ((14*I)/3)*Pi*G[{0, 1, 1, 0}, x] + 8*G[{0, 1, 1, 1}, x] - 
      ((41*I)/3)*Pi*G[{0, 1, 1, 1}, x] + ((14*I)/3)*Pi*G[{1, 0, 0, 0}, x] + 
      (7*Pi^2*G[{1, 0, 0, 0}, x])/3 + (44*G[{1, 0, 0, 1}, x])/3 + 
      ((49*I)/2)*Pi*G[{1, 0, 0, 1}, x] - 17*Pi^2*G[{1, 0, 0, 1}, x] + 
      (44*G[{1, 0, 1, 0}, x])/3 - (19*I)*Pi*G[{1, 0, 1, 0}, x] - 
      (17*Pi^2*G[{1, 0, 1, 0}, x])/6 - (905*G[{1, 0, 1, 1}, x])/12 - 
      ((19*I)/6)*Pi*G[{1, 0, 1, 1}, x] + (197*Pi^2*G[{1, 0, 1, 1}, x])/12 - 
      (153*G[{1, 1, 0, 0}, x])/2 - ((136*I)/3)*Pi*G[{1, 1, 0, 0}, x] - 
      (35*Pi^2*G[{1, 1, 0, 0}, x])/6 + (133*G[{1, 1, 0, 1}, x])/6 + 
      ((157*I)/3)*Pi*G[{1, 1, 0, 1}, x] + (49*Pi^2*G[{1, 1, 0, 1}, x])/2 + 
      (133*G[{1, 1, 1, 0}, x])/6 + ((231*I)/2)*Pi*G[{1, 1, 1, 0}, x] + 
      (29*Pi^2*G[{1, 1, 1, 0}, x])/3 + (97*G[{1, 1, 1, 1}, x])/2 - 
      ((119*I)/2)*Pi*G[{1, 1, 1, 1}, x] - (19*Pi^2*G[{1, 1, 1, 1}, x])/4 - 
      3*G[{0, 0, 1, 1, 1}, x] - (8*G[{0, 1, 0, 0, 1}, x])/3 - 
      (8*G[{0, 1, 0, 1, 0}, x])/3 + (14*G[{0, 1, 0, 1, 1}, x])/3 - 
      12*G[{0, 1, 1, 0, 0}, x] + (22*G[{0, 1, 1, 0, 1}, x])/3 + 
      (22*G[{0, 1, 1, 1, 0}, x])/3 - 21*G[{0, 1, 1, 1, 1}, x] + 
      (8*I)*Pi*G[{1, 0, 0, 0, 0}, x] + (14*G[{1, 0, 0, 0, 1}, x])/3 - 
      (15*I)*Pi*G[{1, 0, 0, 0, 1}, x] + (14*G[{1, 0, 0, 1, 0}, x])/3 + 
      (8*I)*Pi*G[{1, 0, 0, 1, 0}, x] + (119*G[{1, 0, 0, 1, 1}, x])/6 - 
      (4*I)*Pi*G[{1, 0, 0, 1, 1}, x] - (82*G[{1, 0, 1, 0, 0}, x])/3 + 
      (43*I)*Pi*G[{1, 0, 1, 0, 0}, x] + (25*G[{1, 0, 1, 0, 1}, x])/3 - 
      (14*I)*Pi*G[{1, 0, 1, 0, 1}, x] + (25*G[{1, 0, 1, 1, 0}, x])/3 - 
      (50*I)*Pi*G[{1, 0, 1, 1, 0}, x] - 13*G[{1, 0, 1, 1, 1}, x] + 
      (15*I)*Pi*G[{1, 0, 1, 1, 1}, x] - (269*G[{1, 1, 0, 0, 0}, x])/3 + 
      (180*I)*Pi*G[{1, 1, 0, 0, 0}, x] + (196*G[{1, 1, 0, 0, 1}, x])/3 - 
      (7*I)*Pi*G[{1, 1, 0, 0, 1}, x] + (196*G[{1, 1, 0, 1, 0}, x])/3 - 
      (111*I)*Pi*G[{1, 1, 0, 1, 0}, x] - 28*G[{1, 1, 0, 1, 1}, x] - 
      (40*I)*Pi*G[{1, 1, 0, 1, 1}, x] + (323*G[{1, 1, 1, 0, 0}, x])/2 - 
      (119*I)*Pi*G[{1, 1, 1, 0, 0}, x] - 61*G[{1, 1, 1, 0, 1}, x] - 
      (40*I)*Pi*G[{1, 1, 1, 0, 1}, x] - 61*G[{1, 1, 1, 1, 0}, x] + 
      (66*I)*Pi*G[{1, 1, 1, 1, 0}, x] + 21*G[{1, 1, 1, 1, 1}, x] + 
      (115*I)*Pi*G[{1, 1, 1, 1, 1}, x] + 8*G[{1, 0, 0, 0, 0, 1}, x] + 
      8*G[{1, 0, 0, 0, 1, 0}, x] - 23*G[{1, 0, 0, 0, 1, 1}, x] - 
      38*G[{1, 0, 0, 1, 0, 0}, x] + 46*G[{1, 0, 0, 1, 0, 1}, x] + 
      46*G[{1, 0, 0, 1, 1, 0}, x] - 50*G[{1, 0, 0, 1, 1, 1}, x] + 
      38*G[{1, 0, 1, 0, 0, 0}, x] + 5*G[{1, 0, 1, 0, 0, 1}, x] + 
      5*G[{1, 0, 1, 0, 1, 0}, x] - 19*G[{1, 0, 1, 0, 1, 1}, x] + 
      4*G[{1, 0, 1, 1, 0, 0}, x] - 54*G[{1, 0, 1, 1, 0, 1}, x] - 
      54*G[{1, 0, 1, 1, 1, 0}, x] + 69*G[{1, 0, 1, 1, 1, 1}, x] + 
      242*G[{1, 1, 0, 0, 0, 0}, x] - 62*G[{1, 1, 0, 0, 0, 1}, x] - 
      62*G[{1, 1, 0, 0, 1, 0}, x] + 55*G[{1, 1, 0, 0, 1, 1}, x] - 
      83*G[{1, 1, 0, 1, 0, 0}, x] - 28*G[{1, 1, 0, 1, 0, 1}, x] - 
      28*G[{1, 1, 0, 1, 1, 0}, x] - 12*G[{1, 1, 0, 1, 1, 1}, x] - 
      162*G[{1, 1, 1, 0, 0, 0}, x] + 43*G[{1, 1, 1, 0, 0, 1}, x] + 
      43*G[{1, 1, 1, 0, 1, 0}, x] - 83*G[{1, 1, 1, 0, 1, 1}, x] + 
      96*G[{1, 1, 1, 1, 0, 0}, x] - 30*G[{1, 1, 1, 1, 0, 1}, x] - 
      30*G[{1, 1, 1, 1, 1, 0}, x] + 145*G[{1, 1, 1, 1, 1, 1}, x] + 
      (633*G[{1}, x]*Zeta[3])/4 - (I/2)*Pi*G[{1}, x]*Zeta[3] + 
      (235*Pi^2*G[{1}, x]*Zeta[3])/12 - 9*G[{0, 1}, x]*Zeta[3] - 
      (47*G[{1, 0}, x]*Zeta[3])/2 - (9*I)*Pi*G[{1, 0}, x]*Zeta[3] - 
      (29*G[{1, 1}, x]*Zeta[3])/6 - (21*I)*Pi*G[{1, 1}, x]*Zeta[3] + 
      67*G[{1, 0, 0}, x]*Zeta[3] - 68*G[{1, 0, 1}, x]*Zeta[3] - 
      45*G[{1, 1, 0}, x]*Zeta[3] + 106*G[{1, 1, 1}, x]*Zeta[3] + 
      143*G[{1}, x]*Zeta[5])), 
 COLOR[CF*Nf^2]*(FF[1/(s*x)]*(256703/104976 + ((116*I)/729)*Pi - 
      (97*Pi^2)/972 - (43*Pi^4)/9720 - (203*G[{0}, x])/108 - 
      ((25*I)/81)*Pi*G[{0}, x] + (10*Pi^2*G[{0}, x])/81 + 
      ((32*I)/27)*Pi*G[{1}, x] - (4*Pi^2*G[{1}, x])/27 + 
      (121*G[{0, 0}, x])/162 + ((10*I)/27)*Pi*G[{0, 0}, x] - 
      (2*Pi^2*G[{0, 0}, x])/27 + (32*G[{1, 1}, x])/27 - 
      ((4*I)/9)*Pi*G[{1, 1}, x] + (11*G[{0, 0, 0}, x])/27 - 
      ((2*I)/9)*Pi*G[{0, 0, 0}, x] - (8*G[{1, 1, 1}, x])/9 - 
      (2*G[{0, 0, 0, 0}, x])/3 + (52*Zeta[3])/243 + ((2*I)/27)*Pi*Zeta[3]) + 
    FF[1/(s*(1 - x))]*(256703/104976 + ((116*I)/729)*Pi - (97*Pi^2)/972 - 
      (43*Pi^4)/9720 + ((32*I)/27)*Pi*G[{0}, x] - (4*Pi^2*G[{0}, x])/27 - 
      (203*G[{1}, x])/108 - ((25*I)/81)*Pi*G[{1}, x] + 
      (10*Pi^2*G[{1}, x])/81 + (32*G[{0, 0}, x])/27 - 
      ((4*I)/9)*Pi*G[{0, 0}, x] + (121*G[{1, 1}, x])/162 + 
      ((10*I)/27)*Pi*G[{1, 1}, x] - (2*Pi^2*G[{1, 1}, x])/27 - 
      (8*G[{0, 0, 0}, x])/9 + (11*G[{1, 1, 1}, x])/27 - 
      ((2*I)/9)*Pi*G[{1, 1, 1}, x] - (2*G[{1, 1, 1, 1}, x])/3 + 
      (52*Zeta[3])/243 + ((2*I)/27)*Pi*Zeta[3])) + 
  COLOR[CF*Nf*NfV2]*((25*Pi^2)/(9*s) + (((25*I)/9)*Pi^3)/s - 
    (13*Pi^4)/(45*s) - (25*Pi^2*G[{0}, x])/(9*s) - 
    (((8*I)/9)*Pi^3*G[{0}, x])/s - (25*Pi^2*G[{1}, x])/(9*s) - 
    (((4*I)/9)*Pi^3*G[{1}, x])/s + (50*G[{0, 0}, x])/(9*s) + 
    (((50*I)/9)*Pi*G[{0, 0}, x])/s - (4*Pi^2*G[{0, 0}, x])/(9*s) - 
    (50*G[{0, 1}, x])/(9*s) - (((50*I)/9)*Pi*G[{0, 1}, x])/s + 
    (16*Pi^2*G[{0, 1}, x])/(9*s) - (50*G[{1, 0}, x])/(9*s) - 
    (((50*I)/9)*Pi*G[{1, 0}, x])/s + (16*Pi^2*G[{1, 0}, x])/(9*s) + 
    (50*G[{1, 1}, x])/(9*s) + (((50*I)/9)*Pi*G[{1, 1}, x])/s - 
    (4*Pi^2*G[{1, 1}, x])/(9*s) - (4*G[{0, 0, 0}, x])/(3*s) - 
    (((4*I)/3)*Pi*G[{0, 0, 0}, x])/s + (50*G[{0, 0, 1}, x])/(9*s) + 
    (50*G[{0, 1, 0}, x])/(9*s) + (((8*I)/3)*Pi*G[{0, 1, 0}, x])/s - 
    (88*G[{0, 1, 1}, x])/(9*s) - (((4*I)/3)*Pi*G[{0, 1, 1}, x])/s - 
    (88*G[{1, 0, 0}, x])/(9*s) - (((4*I)/3)*Pi*G[{1, 0, 0}, x])/s + 
    (50*G[{1, 0, 1}, x])/(9*s) + (((8*I)/3)*Pi*G[{1, 0, 1}, x])/s + 
    (50*G[{1, 1, 0}, x])/(9*s) - (4*G[{1, 1, 1}, x])/(3*s) - 
    (((4*I)/3)*Pi*G[{1, 1, 1}, x])/s - (4*G[{0, 0, 0, 1}, x])/(3*s) - 
    (4*G[{0, 0, 1, 0}, x])/(3*s) + (8*G[{0, 1, 0, 0}, x])/(3*s) - 
    (4*G[{0, 1, 0, 1}, x])/(3*s) - (4*G[{0, 1, 1, 0}, x])/(3*s) + 
    (8*G[{0, 1, 1, 1}, x])/(3*s) + (8*G[{1, 0, 0, 0}, x])/(3*s) - 
    (4*G[{1, 0, 0, 1}, x])/(3*s) - (4*G[{1, 0, 1, 0}, x])/(3*s) + 
    (8*G[{1, 0, 1, 1}, x])/(3*s) - (4*G[{1, 1, 0, 1}, x])/(3*s) - 
    (4*G[{1, 1, 1, 0}, x])/(3*s) + (46*Zeta[3])/(3*s) + 
    (((20*I)/3)*Pi*Zeta[3])/s - (4*G[{0}, x]*Zeta[3])/(3*s) - 
    (4*G[{1}, x]*Zeta[3])/s + FF[1/(s*x)]*(((-4*I)/3)*Pi*G[{1}, x] + 
      (13*Pi^2*G[{1}, x])/3 + ((68*I)/27)*Pi^3*G[{1}, x] - 
      (5*Pi^4*G[{1}, x])/18 - ((44*I)/9)*Pi*G[{0, 1}, x] + 
      Pi^2*G[{0, 1}, x] - ((38*I)/9)*Pi*G[{1, 0}, x] + 
      (38*Pi^2*G[{1, 0}, x])/27 - (4*G[{1, 1}, x])/3 - 
      ((38*I)/9)*Pi*G[{1, 1}, x] - (2*Pi^2*G[{1, 1}, x])/9 + 
      ((2*I)/9)*Pi^3*G[{1, 1}, x] - ((2*I)/3)*Pi*G[{0, 0, 1}, x] - 
      (44*G[{0, 1, 1}, x])/9 + ((4*I)/3)*Pi*G[{1, 0, 0}, x] - 
      (4*Pi^2*G[{1, 0, 0}, x])/9 - (38*G[{1, 0, 1}, x])/9 + 
      ((4*I)/3)*Pi*G[{1, 0, 1}, x] - (38*G[{1, 1, 0}, x])/9 - 
      ((76*I)/9)*Pi*G[{1, 1, 0}, x] + 2*Pi^2*G[{1, 1, 0}, x] + 
      ((4*I)/3)*Pi*G[{1, 1, 1}, x] - (2*G[{0, 0, 1, 1}, x])/3 + 
      (4*G[{0, 1, 1, 1}, x])/3 + (4*G[{1, 0, 0, 1}, x])/3 + 
      (4*G[{1, 0, 1, 0}, x])/3 + ((8*I)/3)*Pi*G[{1, 0, 1, 0}, x] + 
      (4*G[{1, 0, 1, 1}, x])/3 - (76*G[{1, 1, 0, 0}, x])/9 + 
      (4*G[{1, 1, 0, 1}, x])/3 + (4*G[{1, 1, 1, 0}, x])/3 - 
      ((4*I)/3)*Pi*G[{1, 1, 1, 0}, x] + (8*G[{1, 0, 1, 0, 0}, x])/3 + 
      (8*G[{1, 1, 0, 0, 0}, x])/3 - (4*G[{1, 1, 1, 0, 0}, x])/3 - 
      (94*G[{1}, x]*Zeta[3])/9 - (4*I)*Pi*G[{1}, x]*Zeta[3] - 
      (4*G[{1, 0}, x]*Zeta[3])/3 - (4*G[{1, 1}, x]*Zeta[3])/3) + 
    FF[1/(s*(1 - x))]*((I/9)*Pi^3 + (157*Pi^4)/1620 + (I/27)*Pi^5 - 
      ((4*I)/3)*Pi*G[{0}, x] + (13*Pi^2*G[{0}, x])/3 + 
      ((8*I)/9)*Pi^3*G[{0}, x] + (I/9)*Pi^3*G[{1}, x] - (4*G[{0, 0}, x])/3 - 
      ((38*I)/9)*Pi*G[{0, 0}, x] - (2*Pi^2*G[{0, 0}, x])/9 - 
      ((38*I)/9)*Pi*G[{0, 1}, x] + (38*Pi^2*G[{0, 1}, x])/27 + 
      ((4*I)/9)*Pi^3*G[{0, 1}, x] - ((44*I)/9)*Pi*G[{1, 0}, x] + 
      Pi^2*G[{1, 0}, x] + ((4*I)/3)*Pi*G[{0, 0, 0}, x] - 
      (38*G[{0, 0, 1}, x])/9 - ((76*I)/9)*Pi*G[{0, 0, 1}, x] + 
      2*Pi^2*G[{0, 0, 1}, x] - (38*G[{0, 1, 0}, x])/9 + 
      ((4*I)/3)*Pi*G[{0, 1, 0}, x] + ((4*I)/3)*Pi*G[{0, 1, 1}, x] - 
      (4*Pi^2*G[{0, 1, 1}, x])/9 - (44*G[{1, 0, 0}, x])/9 - 
      ((2*I)/3)*Pi*G[{1, 1, 0}, x] + (4*G[{0, 0, 0, 1}, x])/3 - 
      ((4*I)/3)*Pi*G[{0, 0, 0, 1}, x] + (4*G[{0, 0, 1, 0}, x])/3 - 
      (76*G[{0, 0, 1, 1}, x])/9 + (4*G[{0, 1, 0, 0}, x])/3 + 
      (4*G[{0, 1, 0, 1}, x])/3 + ((8*I)/3)*Pi*G[{0, 1, 0, 1}, x] + 
      (4*G[{0, 1, 1, 0}, x])/3 + (4*G[{1, 0, 0, 0}, x])/3 - 
      (2*G[{1, 1, 0, 0}, x])/3 - (4*G[{0, 0, 0, 1, 1}, x])/3 + 
      (8*G[{0, 0, 1, 1, 1}, x])/3 + (8*G[{0, 1, 0, 1, 1}, x])/3 - 
      (2*Zeta[3])/3 - ((106*I)/9)*Pi*Zeta[3] + (22*Pi^2*Zeta[3])/9 - 
      (2*G[{0}, x]*Zeta[3])/3 - (2*G[{1}, x]*Zeta[3])/3 - 
      4*G[{0, 1}, x]*Zeta[3] - (20*Zeta[5])/3)) + 
  COLOR[CA*CF*Nf]*((-23*Pi^2)/(9*s) - (((7*I)/12)*Pi^3)/s + 
    (97*Pi^4)/(720*s) + (((7*I)/120)*Pi^5)/s + (59*Pi^2*G[{0}, x])/(72*s) - 
    (((5*I)/18)*Pi^3*G[{0}, x])/s - (29*Pi^4*G[{0}, x])/(360*s) + 
    (59*Pi^2*G[{1}, x])/(72*s) + (((5*I)/18)*Pi^3*G[{1}, x])/s - 
    (11*Pi^4*G[{1}, x])/(45*s) - (46*G[{0, 0}, x])/(9*s) - 
    (((7*I)/6)*Pi*G[{0, 0}, x])/s - (Pi^2*G[{0, 0}, x])/(36*s) + 
    (((2*I)/3)*Pi^3*G[{0, 0}, x])/s + (46*G[{0, 1}, x])/(9*s) + 
    (((7*I)/6)*Pi*G[{0, 1}, x])/s - (29*Pi^2*G[{0, 1}, x])/(36*s) - 
    (((2*I)/3)*Pi^3*G[{0, 1}, x])/s + (46*G[{1, 0}, x])/(9*s) + 
    (((7*I)/6)*Pi*G[{1, 0}, x])/s - (29*Pi^2*G[{1, 0}, x])/(36*s) - 
    ((I/6)*Pi^3*G[{1, 0}, x])/s - (46*G[{1, 1}, x])/(9*s) - 
    (((7*I)/6)*Pi*G[{1, 1}, x])/s - (Pi^2*G[{1, 1}, x])/(36*s) + 
    ((I/6)*Pi^3*G[{1, 1}, x])/s + (41*G[{0, 0, 0}, x])/(36*s) - 
    (((5*I)/3)*Pi*G[{0, 0, 0}, x])/s - (59*G[{0, 0, 1}, x])/(36*s) - 
    (((5*I)/3)*Pi*G[{0, 0, 1}, x])/s + (5*Pi^2*G[{0, 0, 1}, x])/(6*s) - 
    (59*G[{0, 1, 0}, x])/(36*s) + (((5*I)/3)*Pi*G[{0, 1, 0}, x])/s - 
    (Pi^2*G[{0, 1, 0}, x])/(3*s) + (77*G[{0, 1, 1}, x])/(36*s) + 
    (((5*I)/3)*Pi*G[{0, 1, 1}, x])/s - (Pi^2*G[{0, 1, 1}, x])/(2*s) + 
    (77*G[{1, 0, 0}, x])/(36*s) + (((5*I)/3)*Pi*G[{1, 0, 0}, x])/s - 
    (Pi^2*G[{1, 0, 0}, x])/(2*s) - (59*G[{1, 0, 1}, x])/(36*s) + 
    (((5*I)/3)*Pi*G[{1, 0, 1}, x])/s - (Pi^2*G[{1, 0, 1}, x])/(3*s) - 
    (59*G[{1, 1, 0}, x])/(36*s) - (((5*I)/3)*Pi*G[{1, 1, 0}, x])/s + 
    (5*Pi^2*G[{1, 1, 0}, x])/(6*s) + FF[1/(s*x^2)]*
     (((-47*I)/36)*Pi*G[{1}, x] + (7*Pi^2*G[{1}, x])/36 + 
      (I/6)*Pi*G[{0, 1}, x] - (47*G[{1, 1}, x])/36 + G[{0, 1, 1}, x]/6 + 
      G[{1, 1, 1}, x]/3) + (41*G[{1, 1, 1}, x])/(36*s) - 
    (((5*I)/3)*Pi*G[{1, 1, 1}, x])/s - (5*G[{0, 0, 0, 0}, x])/(2*s) + 
    ((5*I)*Pi*G[{0, 0, 0, 0}, x])/s + G[{0, 0, 0, 1}, x]/(2*s) - 
    (I*Pi*G[{0, 0, 0, 1}, x])/s + G[{0, 0, 1, 0}, x]/(2*s) - 
    ((4*I)*Pi*G[{0, 0, 1, 0}, x])/s - (11*G[{0, 0, 1, 1}, x])/(6*s) + 
    ((2*I)*Pi*G[{0, 0, 1, 1}, x])/s + (5*G[{0, 1, 0, 0}, x])/(6*s) - 
    ((5*I)*Pi*G[{0, 1, 0, 0}, x])/s + (7*G[{0, 1, 0, 1}, x])/(6*s) + 
    (I*Pi*G[{0, 1, 0, 1}, x])/s + (7*G[{0, 1, 1, 0}, x])/(6*s) + 
    ((4*I)*Pi*G[{0, 1, 1, 0}, x])/s + G[{0, 1, 1, 1}, x]/(6*s) - 
    ((2*I)*Pi*G[{0, 1, 1, 1}, x])/s + G[{1, 0, 0, 0}, x]/(6*s) - 
    ((2*I)*Pi*G[{1, 0, 0, 0}, x])/s + (7*G[{1, 0, 0, 1}, x])/(6*s) + 
    ((4*I)*Pi*G[{1, 0, 0, 1}, x])/s + (7*G[{1, 0, 1, 0}, x])/(6*s) + 
    (I*Pi*G[{1, 0, 1, 0}, x])/s + (5*G[{1, 0, 1, 1}, x])/(6*s) - 
    ((5*I)*Pi*G[{1, 0, 1, 1}, x])/s - (11*G[{1, 1, 0, 0}, x])/(6*s) + 
    ((2*I)*Pi*G[{1, 1, 0, 0}, x])/s + G[{1, 1, 0, 1}, x]/(2*s) - 
    ((4*I)*Pi*G[{1, 1, 0, 1}, x])/s + G[{1, 1, 1, 0}, x]/(2*s) - 
    (I*Pi*G[{1, 1, 1, 0}, x])/s - (5*G[{1, 1, 1, 1}, x])/(2*s) + 
    ((5*I)*Pi*G[{1, 1, 1, 1}, x])/s + (7*G[{0, 0, 0, 0, 0}, x])/s - 
    G[{0, 0, 0, 1, 1}, x]/s - (4*G[{0, 0, 1, 0, 0}, x])/s + 
    (4*G[{0, 0, 1, 1, 1}, x])/s - (7*G[{0, 1, 0, 0, 0}, x])/s + 
    G[{0, 1, 0, 1, 1}, x]/s + (4*G[{0, 1, 1, 0, 0}, x])/s - 
    (4*G[{0, 1, 1, 1, 1}, x])/s - (4*G[{1, 0, 0, 0, 0}, x])/s + 
    (4*G[{1, 0, 0, 1, 1}, x])/s + G[{1, 0, 1, 0, 0}, x]/s - 
    (7*G[{1, 0, 1, 1, 1}, x])/s + (4*G[{1, 1, 0, 0, 0}, x])/s - 
    (4*G[{1, 1, 0, 1, 1}, x])/s - G[{1, 1, 1, 0, 0}, x]/s + 
    (7*G[{1, 1, 1, 1, 1}, x])/s + FF[1/(s*(1 - x)^2)]*
     ((-I/36)*Pi^3 - ((47*I)/36)*Pi*G[{0}, x] + (7*Pi^2*G[{0}, x])/36 - 
      (47*G[{0, 0}, x])/36 + (I/6)*Pi*G[{1, 0}, x] + G[{0, 0, 0}, x]/3 + 
      G[{1, 0, 0}, x]/6 + Zeta[3]/6) - (34*Zeta[3])/(9*s) + 
    (((10*I)/3)*Pi*Zeta[3])/s - (Pi^2*Zeta[3])/s + (3*G[{0}, x]*Zeta[3])/s - 
    ((4*I)*Pi*G[{0}, x]*Zeta[3])/s - (G[{1}, x]*Zeta[3])/(3*s) - 
    ((2*I)*Pi*G[{1}, x]*Zeta[3])/s - (6*G[{0, 0}, x]*Zeta[3])/s + 
    (6*G[{0, 1}, x]*Zeta[3])/s + (3*G[{1, 0}, x]*Zeta[3])/s - 
    (3*G[{1, 1}, x]*Zeta[3])/s + FF[1/(s*x)]*(-2135303/52488 - 
      ((31313*I)/5832)*Pi + (85109*Pi^2)/34992 - ((143*I)/243)*Pi^3 + 
      (473*Pi^4)/3888 + (I/72)*Pi^5 + (1379*G[{0}, x])/54 + 
      ((1943*I)/324)*Pi*G[{0}, x] - (289*Pi^2*G[{0}, x])/162 + 
      ((4*I)/27)*Pi^3*G[{0}, x] - (Pi^4*G[{0}, x])/540 - 
      ((437*I)/54)*Pi*G[{1}, x] - (83*Pi^2*G[{1}, x])/72 - 
      ((11*I)/12)*Pi^3*G[{1}, x] + (Pi^4*G[{1}, x])/72 - 
      (1085*G[{0, 0}, x])/162 - ((289*I)/54)*Pi*G[{0, 0}, x] + 
      (17*Pi^2*G[{0, 0}, x])/27 + (I/9)*Pi^3*G[{0, 0}, x] - G[{0, 1}, x]/3 + 
      (5*I)*Pi*G[{0, 1}, x] - (67*Pi^2*G[{0, 1}, x])/108 - 
      (I/9)*Pi^3*G[{0, 1}, x] - G[{1, 0}, x]/3 + ((29*I)/9)*Pi*G[{1, 0}, x] + 
      (11*Pi^2*G[{1, 0}, x])/54 - (419*G[{1, 1}, x])/54 + 
      ((22*I)/9)*Pi*G[{1, 1}, x] + (47*Pi^2*G[{1, 1}, x])/108 - 
      (190*G[{0, 0, 0}, x])/27 + ((22*I)/9)*Pi*G[{0, 0, 0}, x] + 
      (2*Pi^2*G[{0, 0, 0}, x])/9 + ((7*I)/18)*Pi*G[{0, 0, 1}, x] + 
      (5*Pi^2*G[{0, 0, 1}, x])/18 + ((4*I)/9)*Pi*G[{0, 1, 0}, x] - 
      (Pi^2*G[{0, 1, 0}, x])/9 + 5*G[{0, 1, 1}, x] - 
      ((11*I)/6)*Pi*G[{0, 1, 1}, x] + (Pi^2*G[{0, 1, 1}, x])/9 + 
      (7*G[{1, 0, 0}, x])/4 - ((3*I)/2)*Pi*G[{1, 0, 0}, x] + 
      (Pi^2*G[{1, 0, 0}, x])/9 + (53*G[{1, 0, 1}, x])/36 - 
      ((10*I)/3)*Pi*G[{1, 0, 1}, x] + (Pi^2*G[{1, 0, 1}, x])/3 + 
      (53*G[{1, 1, 0}, x])/36 + ((3*I)/2)*Pi*G[{1, 1, 0}, x] + 
      (5*Pi^2*G[{1, 1, 0}, x])/18 + (139*G[{1, 1, 1}, x])/36 + 
      (I/3)*Pi*G[{1, 1, 1}, x] + (4*Pi^2*G[{1, 1, 1}, x])/9 + 
      (22*G[{0, 0, 0, 0}, x])/3 + I*Pi*G[{0, 0, 0, 1}, x] - 
      ((4*I)/3)*Pi*G[{0, 0, 1, 0}, x] + (7*G[{0, 0, 1, 1}, x])/18 + 
      G[{0, 1, 0, 0}, x]/9 - I*Pi*G[{0, 1, 0, 0}, x] + G[{0, 1, 0, 1}, x]/3 + 
      G[{0, 1, 1, 0}, x]/3 + ((4*I)/3)*Pi*G[{0, 1, 1, 0}, x] - 
      (25*G[{0, 1, 1, 1}, x])/6 - (5*G[{1, 0, 0, 1}, x])/2 - 
      (5*G[{1, 0, 1, 0}, x])/2 - (7*G[{1, 0, 1, 1}, x])/6 - 
      G[{1, 1, 0, 0}, x]/9 + (23*G[{1, 1, 0, 1}, x])/18 + 
      (23*G[{1, 1, 1, 0}, x])/18 + G[{1, 1, 1, 1}, x]/18 + 
      G[{0, 0, 0, 1, 1}, x] - (4*G[{0, 0, 1, 0, 0}, x])/3 + 
      (2*G[{0, 0, 1, 1, 1}, x])/3 - G[{0, 1, 0, 0, 0}, x] - 
      (2*G[{0, 1, 0, 0, 1}, x])/3 - (2*G[{0, 1, 0, 1, 0}, x])/3 + 
      (2*G[{0, 1, 0, 1, 1}, x])/3 + (4*G[{0, 1, 1, 0, 0}, x])/3 + 
      (2*G[{1, 0, 1, 0, 0}, x])/3 - (2*G[{1, 0, 1, 0, 1}, x])/3 - 
      (2*G[{1, 0, 1, 1, 0}, x])/3 + (2*G[{1, 0, 1, 1, 1}, x])/3 + 
      (2*G[{1, 1, 0, 0, 0}, x])/3 - (2*G[{1, 1, 0, 1, 1}, x])/3 + 
      G[{1, 1, 1, 0, 0}, x] - (5*G[{1, 1, 1, 0, 1}, x])/3 - 
      (5*G[{1, 1, 1, 1, 0}, x])/3 + (7*G[{1, 1, 1, 1, 1}, x])/3 + 
      (419*Zeta[3])/27 + ((49*I)/18)*Pi*Zeta[3] - (23*Pi^2*Zeta[3])/36 - 
      (47*G[{0}, x]*Zeta[3])/9 + ((2*I)/3)*Pi*G[{0}, x]*Zeta[3] + 
      (89*G[{1}, x]*Zeta[3])/18 + (2*G[{0, 0}, x]*Zeta[3])/3 + 
      (5*G[{0, 1}, x]*Zeta[3])/3 + (G[{1, 0}, x]*Zeta[3])/3 - 
      2*G[{1, 1}, x]*Zeta[3] - (19*Zeta[5])/6) + 
    FF[1/(s*(1 - x))]*(-2135303/52488 - ((31313*I)/5832)*Pi + 
      (85109*Pi^2)/34992 - ((215*I)/243)*Pi^3 + (1069*Pi^4)/4860 - 
      (I/120)*Pi^5 - ((437*I)/54)*Pi*G[{0}, x] - (83*Pi^2*G[{0}, x])/72 - 
      (I/9)*Pi^3*G[{0}, x] - (Pi^4*G[{0}, x])/540 + (1379*G[{1}, x])/54 + 
      ((1943*I)/324)*Pi*G[{1}, x] - (289*Pi^2*G[{1}, x])/162 + 
      ((17*I)/108)*Pi^3*G[{1}, x] - (5*Pi^4*G[{1}, x])/216 - 
      (419*G[{0, 0}, x])/54 + ((22*I)/9)*Pi*G[{0, 0}, x] + 
      (47*Pi^2*G[{0, 0}, x])/108 - G[{0, 1}, x]/3 + 
      ((29*I)/9)*Pi*G[{0, 1}, x] + (11*Pi^2*G[{0, 1}, x])/54 - 
      G[{1, 0}, x]/3 + (5*I)*Pi*G[{1, 0}, x] - (67*Pi^2*G[{1, 0}, x])/108 + 
      (I/9)*Pi^3*G[{1, 0}, x] - (1085*G[{1, 1}, x])/162 - 
      ((289*I)/54)*Pi*G[{1, 1}, x] + (17*Pi^2*G[{1, 1}, x])/27 - 
      ((5*I)/18)*Pi^3*G[{1, 1}, x] + (139*G[{0, 0, 0}, x])/36 + 
      (I/3)*Pi*G[{0, 0, 0}, x] + (4*Pi^2*G[{0, 0, 0}, x])/9 + 
      (53*G[{0, 0, 1}, x])/36 + ((3*I)/2)*Pi*G[{0, 0, 1}, x] + 
      (5*Pi^2*G[{0, 0, 1}, x])/18 + (53*G[{0, 1, 0}, x])/36 - 
      ((10*I)/3)*Pi*G[{0, 1, 0}, x] + (Pi^2*G[{0, 1, 0}, x])/3 + 
      (7*G[{0, 1, 1}, x])/4 - ((3*I)/2)*Pi*G[{0, 1, 1}, x] + 
      (Pi^2*G[{0, 1, 1}, x])/9 + 5*G[{1, 0, 0}, x] - 
      ((11*I)/6)*Pi*G[{1, 0, 0}, x] + (Pi^2*G[{1, 0, 0}, x])/9 + 
      ((4*I)/9)*Pi*G[{1, 0, 1}, x] - (Pi^2*G[{1, 0, 1}, x])/9 + 
      ((7*I)/18)*Pi*G[{1, 1, 0}, x] + (5*Pi^2*G[{1, 1, 0}, x])/18 - 
      (190*G[{1, 1, 1}, x])/27 + ((22*I)/9)*Pi*G[{1, 1, 1}, x] + 
      (2*Pi^2*G[{1, 1, 1}, x])/9 + G[{0, 0, 0, 0}, x]/18 + 
      (23*G[{0, 0, 0, 1}, x])/18 + (23*G[{0, 0, 1, 0}, x])/18 - 
      G[{0, 0, 1, 1}, x]/9 - (7*G[{0, 1, 0, 0}, x])/6 - 
      (5*G[{0, 1, 0, 1}, x])/2 - (5*G[{0, 1, 1, 0}, x])/2 - 
      (25*G[{1, 0, 0, 0}, x])/6 + G[{1, 0, 0, 1}, x]/3 + 
      ((4*I)/3)*Pi*G[{1, 0, 0, 1}, x] + G[{1, 0, 1, 0}, x]/3 + 
      G[{1, 0, 1, 1}, x]/9 - I*Pi*G[{1, 0, 1, 1}, x] + 
      (7*G[{1, 1, 0, 0}, x])/18 - ((4*I)/3)*Pi*G[{1, 1, 0, 1}, x] + 
      I*Pi*G[{1, 1, 1, 0}, x] + (22*G[{1, 1, 1, 1}, x])/3 + 
      (7*G[{0, 0, 0, 0, 0}, x])/3 - (5*G[{0, 0, 0, 0, 1}, x])/3 - 
      (5*G[{0, 0, 0, 1, 0}, x])/3 + G[{0, 0, 0, 1, 1}, x] - 
      (2*G[{0, 0, 1, 0, 0}, x])/3 + (2*G[{0, 0, 1, 1, 1}, x])/3 + 
      (2*G[{0, 1, 0, 0, 0}, x])/3 - (2*G[{0, 1, 0, 0, 1}, x])/3 - 
      (2*G[{0, 1, 0, 1, 0}, x])/3 + (2*G[{0, 1, 0, 1, 1}, x])/3 + 
      (4*G[{1, 0, 0, 1, 1}, x])/3 + (2*G[{1, 0, 1, 0, 0}, x])/3 - 
      (2*G[{1, 0, 1, 0, 1}, x])/3 - (2*G[{1, 0, 1, 1, 0}, x])/3 - 
      G[{1, 0, 1, 1, 1}, x] + (2*G[{1, 1, 0, 0, 0}, x])/3 - 
      (4*G[{1, 1, 0, 1, 1}, x])/3 + G[{1, 1, 1, 0, 0}, x] + 
      (467*Zeta[3])/27 + ((199*I)/18)*Pi*Zeta[3] - (55*Pi^2*Zeta[3])/36 + 
      (G[{0}, x]*Zeta[3])/9 - (95*G[{1}, x]*Zeta[3])/18 - 
      ((2*I)/3)*Pi*G[{1}, x]*Zeta[3] - 2*G[{0, 0}, x]*Zeta[3] + 
      (G[{0, 1}, x]*Zeta[3])/3 + (G[{1, 0}, x]*Zeta[3])/3 + 
      3*G[{1, 1}, x]*Zeta[3] - (3*Zeta[5])/2) - (15*Zeta[5])/(2*s)) + 
  COLOR[CF^2*Nf]*((46*Pi^2)/(9*s) + (((7*I)/6)*Pi^3)/s + (11*Pi^4)/(120*s) - 
    (59*Pi^2*G[{0}, x])/(36*s) - (59*Pi^2*G[{1}, x])/(36*s) + 
    (92*G[{0, 0}, x])/(9*s) + (((7*I)/3)*Pi*G[{0, 0}, x])/s + 
    (11*Pi^2*G[{0, 0}, x])/(18*s) - (92*G[{0, 1}, x])/(9*s) - 
    (((7*I)/3)*Pi*G[{0, 1}, x])/s + (19*Pi^2*G[{0, 1}, x])/(18*s) - 
    (92*G[{1, 0}, x])/(9*s) - (((7*I)/3)*Pi*G[{1, 0}, x])/s + 
    (19*Pi^2*G[{1, 0}, x])/(18*s) + (92*G[{1, 1}, x])/(9*s) + 
    (((7*I)/3)*Pi*G[{1, 1}, x])/s + (11*Pi^2*G[{1, 1}, x])/(18*s) - 
    (41*G[{0, 0, 0}, x])/(18*s) + (59*G[{0, 0, 1}, x])/(18*s) + 
    (59*G[{0, 1, 0}, x])/(18*s) - (77*G[{0, 1, 1}, x])/(18*s) - 
    (77*G[{1, 0, 0}, x])/(18*s) + (59*G[{1, 0, 1}, x])/(18*s) + 
    (59*G[{1, 1, 0}, x])/(18*s) + FF[1/(s*x^2)]*(((47*I)/18)*Pi*G[{1}, x] - 
      (7*Pi^2*G[{1}, x])/18 - (I/3)*Pi*G[{0, 1}, x] + (47*G[{1, 1}, x])/18 - 
      G[{0, 1, 1}, x]/3 - (2*G[{1, 1, 1}, x])/3) - 
    (41*G[{1, 1, 1}, x])/(18*s) + (5*G[{0, 0, 0, 0}, x])/(3*s) - 
    G[{0, 0, 0, 1}, x]/s - G[{0, 0, 1, 0}, x]/s + G[{0, 0, 1, 1}, x]/(3*s) + 
    (5*G[{0, 1, 0, 0}, x])/(3*s) - (7*G[{0, 1, 0, 1}, x])/(3*s) - 
    (7*G[{0, 1, 1, 0}, x])/(3*s) + (3*G[{0, 1, 1, 1}, x])/s + 
    (3*G[{1, 0, 0, 0}, x])/s - (7*G[{1, 0, 0, 1}, x])/(3*s) - 
    (7*G[{1, 0, 1, 0}, x])/(3*s) + (5*G[{1, 0, 1, 1}, x])/(3*s) + 
    G[{1, 1, 0, 0}, x]/(3*s) - G[{1, 1, 0, 1}, x]/s - G[{1, 1, 1, 0}, x]/s + 
    (5*G[{1, 1, 1, 1}, x])/(3*s) + FF[1/(s*(1 - x)^2)]*
     ((I/18)*Pi^3 + ((47*I)/18)*Pi*G[{0}, x] - (7*Pi^2*G[{0}, x])/18 + 
      (47*G[{0, 0}, x])/18 - (I/3)*Pi*G[{1, 0}, x] - (2*G[{0, 0, 0}, x])/3 - 
      G[{1, 0, 0}, x]/3 - Zeta[3]/3) + (68*Zeta[3])/(9*s) - 
    (8*G[{0}, x]*Zeta[3])/(3*s) - (8*G[{1}, x]*Zeta[3])/(3*s) + 
    FF[1/(s*(1 - x))]*(-494/243 - ((703*I)/432)*Pi - (29177*Pi^2)/15552 + 
      ((767*I)/648)*Pi^3 - (2569*Pi^4)/38880 + ((29*I)/1080)*Pi^5 - 
      ((539*I)/36)*Pi*G[{0}, x] + (49*Pi^2*G[{0}, x])/9 + 
      ((5*I)/18)*Pi^3*G[{0}, x] + (Pi^4*G[{0}, x])/270 - 
      (6623*G[{1}, x])/864 - ((5183*I)/1296)*Pi*G[{1}, x] + 
      (41*Pi^2*G[{1}, x])/27 - ((115*I)/216)*Pi^3*G[{1}, x] - 
      (11*Pi^4*G[{1}, x])/270 - (563*G[{0, 0}, x])/36 + 
      ((31*I)/18)*Pi*G[{0, 0}, x] + (14*Pi^2*G[{0, 0}, x])/27 + 
      (2*G[{0, 1}, x])/3 - ((181*I)/36)*Pi*G[{0, 1}, x] - 
      (19*Pi^2*G[{0, 1}, x])/27 + (I/6)*Pi^3*G[{0, 1}, x] + 
      (2*G[{1, 0}, x])/3 - ((101*I)/18)*Pi*G[{1, 0}, x] + 
      (Pi^2*G[{1, 0}, x])/54 - ((2*I)/9)*Pi^3*G[{1, 0}, x] + 
      (2737*G[{1, 1}, x])/1296 + ((287*I)/54)*Pi*G[{1, 1}, x] - 
      (89*Pi^2*G[{1, 1}, x])/108 + ((5*I)/36)*Pi^3*G[{1, 1}, x] + 
      8*G[{0, 0, 0}, x] - I*Pi*G[{0, 0, 0}, x] - (8*Pi^2*G[{0, 0, 0}, x])/9 - 
      (53*G[{0, 0, 1}, x])/18 - ((47*I)/9)*Pi*G[{0, 0, 1}, x] - 
      (53*G[{0, 1, 0}, x])/18 + ((11*I)/3)*Pi*G[{0, 1, 0}, x] - 
      (2*Pi^2*G[{0, 1, 0}, x])/3 - (25*G[{0, 1, 1}, x])/12 + 
      (3*I)*Pi*G[{0, 1, 1}, x] - (5*Pi^2*G[{0, 1, 1}, x])/9 - 
      (101*G[{1, 0, 0}, x])/18 - ((2*I)/3)*Pi*G[{1, 0, 0}, x] - 
      (2*Pi^2*G[{1, 0, 0}, x])/9 - ((7*I)/9)*Pi*G[{1, 0, 1}, x] - 
      (Pi^2*G[{1, 0, 1}, x])/3 + ((17*I)/9)*Pi*G[{1, 1, 0}, x] - 
      (5*Pi^2*G[{1, 1, 0}, x])/9 + 7*G[{1, 1, 1}, x] + 
      (I/3)*Pi*G[{1, 1, 1}, x] + (5*Pi^2*G[{1, 1, 1}, x])/18 + 
      (14*G[{0, 0, 0, 0}, x])/9 - (23*G[{0, 0, 0, 1}, x])/9 - 
      ((2*I)/3)*Pi*G[{0, 0, 0, 1}, x] - (23*G[{0, 0, 1, 0}, x])/9 - 
      2*G[{0, 0, 1, 1}, x] + ((4*I)/3)*Pi*G[{0, 0, 1, 1}, x] - 
      (2*G[{0, 1, 0, 0}, x])/3 + 5*G[{0, 1, 0, 1}, x] + 
      ((5*I)/3)*Pi*G[{0, 1, 0, 1}, x] + 5*G[{0, 1, 1, 0}, x] - 
      G[{0, 1, 1, 1}, x] + (2*G[{1, 0, 0, 0}, x])/3 - 
      (2*G[{1, 0, 0, 1}, x])/3 - ((2*I)/3)*Pi*G[{1, 0, 0, 1}, x] - 
      (2*G[{1, 0, 1, 0}, x])/3 - G[{1, 0, 1, 1}, x]/9 + 
      ((4*I)/3)*Pi*G[{1, 0, 1, 1}, x] + (17*G[{1, 1, 0, 0}, x])/9 + 
      ((4*I)/3)*Pi*G[{1, 1, 0, 1}, x] - (2*I)*Pi*G[{1, 1, 1, 0}, x] - 
      (11*G[{1, 1, 1, 1}, x])/3 - ((14*I)/3)*Pi*G[{1, 1, 1, 1}, x] - 
      (14*G[{0, 0, 0, 0, 0}, x])/3 + (10*G[{0, 0, 0, 0, 1}, x])/3 + 
      (10*G[{0, 0, 0, 1, 0}, x])/3 - (8*G[{0, 0, 0, 1, 1}, x])/3 + 
      (4*G[{0, 0, 1, 0, 0}, x])/3 + (4*G[{0, 0, 1, 1, 1}, x])/3 - 
      (4*G[{0, 1, 0, 0, 0}, x])/3 + (4*G[{0, 1, 0, 0, 1}, x])/3 + 
      (4*G[{0, 1, 0, 1, 0}, x])/3 + G[{0, 1, 0, 1, 1}, x]/3 - 
      (2*G[{1, 0, 0, 1, 1}, x])/3 - (4*G[{1, 0, 1, 0, 0}, x])/3 + 
      (4*G[{1, 0, 1, 0, 1}, x])/3 + (4*G[{1, 0, 1, 1, 0}, x])/3 + 
      (2*G[{1, 0, 1, 1, 1}, x])/3 - (4*G[{1, 1, 0, 0, 0}, x])/3 + 
      (4*G[{1, 1, 0, 1, 1}, x])/3 - 2*G[{1, 1, 1, 0, 0}, x] - 
      (20*G[{1, 1, 1, 1, 1}, x])/3 - (1180*Zeta[3])/81 - 
      ((142*I)/9)*Pi*Zeta[3] + (637*Pi^2*Zeta[3])/216 - 
      (41*G[{0}, x]*Zeta[3])/9 + (461*G[{1}, x]*Zeta[3])/36 + 
      ((11*I)/18)*Pi*G[{1}, x]*Zeta[3] + 4*G[{0, 0}, x]*Zeta[3] - 
      (7*G[{0, 1}, x]*Zeta[3])/3 - (2*G[{1, 0}, x]*Zeta[3])/3 - 
      (73*G[{1, 1}, x]*Zeta[3])/18 + (119*Zeta[5])/18) + 
    FF[1/(s*x)]*(-494/243 - ((703*I)/432)*Pi - (29177*Pi^2)/15552 + 
      ((88*I)/81)*Pi^3 - (301*Pi^4)/38880 - ((7*I)/270)*Pi^5 - 
      (6623*G[{0}, x])/864 - ((5183*I)/1296)*Pi*G[{0}, x] + 
      (41*Pi^2*G[{0}, x])/27 - ((19*I)/216)*Pi^3*G[{0}, x] - 
      (2*Pi^4*G[{0}, x])/135 - ((539*I)/36)*Pi*G[{1}, x] + 
      (49*Pi^2*G[{1}, x])/9 + ((95*I)/54)*Pi^3*G[{1}, x] - 
      (13*Pi^4*G[{1}, x])/135 + (2737*G[{0, 0}, x])/1296 + 
      ((287*I)/54)*Pi*G[{0, 0}, x] - (89*Pi^2*G[{0, 0}, x])/108 - 
      ((5*I)/12)*Pi^3*G[{0, 0}, x] + (2*G[{0, 1}, x])/3 - 
      ((101*I)/18)*Pi*G[{0, 1}, x] + (Pi^2*G[{0, 1}, x])/54 - 
      (I/9)*Pi^3*G[{0, 1}, x] + (2*G[{1, 0}, x])/3 - 
      ((181*I)/36)*Pi*G[{1, 0}, x] - (19*Pi^2*G[{1, 0}, x])/27 - 
      (I/9)*Pi^3*G[{1, 0}, x] - (563*G[{1, 1}, x])/36 + 
      ((31*I)/18)*Pi*G[{1, 1}, x] + (14*Pi^2*G[{1, 1}, x])/27 + 
      (I/9)*Pi^3*G[{1, 1}, x] + 7*G[{0, 0, 0}, x] + 
      (I/3)*Pi*G[{0, 0, 0}, x] + (5*Pi^2*G[{0, 0, 0}, x])/18 + 
      ((17*I)/9)*Pi*G[{0, 0, 1}, x] - (5*Pi^2*G[{0, 0, 1}, x])/9 - 
      ((7*I)/9)*Pi*G[{0, 1, 0}, x] - (Pi^2*G[{0, 1, 0}, x])/3 - 
      (101*G[{0, 1, 1}, x])/18 - ((2*I)/3)*Pi*G[{0, 1, 1}, x] - 
      (2*Pi^2*G[{0, 1, 1}, x])/9 - (25*G[{1, 0, 0}, x])/12 + 
      (3*I)*Pi*G[{1, 0, 0}, x] - (5*Pi^2*G[{1, 0, 0}, x])/9 - 
      (53*G[{1, 0, 1}, x])/18 + ((11*I)/3)*Pi*G[{1, 0, 1}, x] - 
      (2*Pi^2*G[{1, 0, 1}, x])/3 - (53*G[{1, 1, 0}, x])/18 - 
      ((47*I)/9)*Pi*G[{1, 1, 0}, x] + 8*G[{1, 1, 1}, x] - 
      I*Pi*G[{1, 1, 1}, x] - (8*Pi^2*G[{1, 1, 1}, x])/9 - 
      (11*G[{0, 0, 0, 0}, x])/3 - ((14*I)/3)*Pi*G[{0, 0, 0, 0}, x] - 
      (2*I)*Pi*G[{0, 0, 0, 1}, x] + ((4*I)/3)*Pi*G[{0, 0, 1, 0}, x] + 
      (17*G[{0, 0, 1, 1}, x])/9 - G[{0, 1, 0, 0}, x]/9 + 
      ((4*I)/3)*Pi*G[{0, 1, 0, 0}, x] - (2*G[{0, 1, 0, 1}, x])/3 - 
      (2*G[{0, 1, 1, 0}, x])/3 - ((2*I)/3)*Pi*G[{0, 1, 1, 0}, x] + 
      (2*G[{0, 1, 1, 1}, x])/3 - G[{1, 0, 0, 0}, x] + 5*G[{1, 0, 0, 1}, x] + 
      5*G[{1, 0, 1, 0}, x] + ((5*I)/3)*Pi*G[{1, 0, 1, 0}, x] - 
      (2*G[{1, 0, 1, 1}, x])/3 - 2*G[{1, 1, 0, 0}, x] + 
      ((4*I)/3)*Pi*G[{1, 1, 0, 0}, x] - (23*G[{1, 1, 0, 1}, x])/9 - 
      (23*G[{1, 1, 1, 0}, x])/9 - ((2*I)/3)*Pi*G[{1, 1, 1, 0}, x] + 
      (14*G[{1, 1, 1, 1}, x])/9 - (20*G[{0, 0, 0, 0, 0}, x])/3 - 
      2*G[{0, 0, 0, 1, 1}, x] + (4*G[{0, 0, 1, 0, 0}, x])/3 - 
      (4*G[{0, 0, 1, 1, 1}, x])/3 + (2*G[{0, 1, 0, 0, 0}, x])/3 + 
      (4*G[{0, 1, 0, 0, 1}, x])/3 + (4*G[{0, 1, 0, 1, 0}, x])/3 - 
      (4*G[{0, 1, 0, 1, 1}, x])/3 - (2*G[{0, 1, 1, 0, 0}, x])/3 + 
      G[{1, 0, 1, 0, 0}, x]/3 + (4*G[{1, 0, 1, 0, 1}, x])/3 + 
      (4*G[{1, 0, 1, 1, 0}, x])/3 - (4*G[{1, 0, 1, 1, 1}, x])/3 + 
      (4*G[{1, 1, 0, 0, 0}, x])/3 + (4*G[{1, 1, 0, 1, 1}, x])/3 - 
      (8*G[{1, 1, 1, 0, 0}, x])/3 + (10*G[{1, 1, 1, 0, 1}, x])/3 + 
      (10*G[{1, 1, 1, 1, 0}, x])/3 - (14*G[{1, 1, 1, 1, 1}, x])/3 - 
      (4531*Zeta[3])/324 + ((35*I)/9)*Pi*Zeta[3] + (301*Pi^2*Zeta[3])/216 + 
      (365*G[{0}, x]*Zeta[3])/36 - ((37*I)/18)*Pi*G[{0}, x]*Zeta[3] - 
      (121*G[{1}, x]*Zeta[3])/9 - ((4*I)/3)*Pi*G[{1}, x]*Zeta[3] - 
      (13*G[{0, 0}, x]*Zeta[3])/18 - (4*G[{0, 1}, x]*Zeta[3])/3 - 
      (2*G[{1, 0}, x]*Zeta[3])/3 + (10*G[{1, 1}, x]*Zeta[3])/3 + 
      (97*Zeta[5])/9)) + COLOR[(NfV*d[a, b, c]^2)/Nc]*
   ((-9*Pi^2)/(8*s) + (((7*I)/4)*Pi^3)/s - Pi^4/(240*s) - 
    (((17*I)/360)*Pi^5)/s - (15*Pi^2*G[{0}, x])/(16*s) - 
    ((I/3)*Pi^3*G[{0}, x])/s - (209*Pi^4*G[{0}, x])/(720*s) - 
    (15*Pi^2*G[{1}, x])/(16*s) - (((2*I)/3)*Pi^3*G[{1}, x])/s - 
    (229*Pi^4*G[{1}, x])/(720*s) - (9*G[{0, 0}, x])/(4*s) + 
    (((7*I)/2)*Pi*G[{0, 0}, x])/s - (Pi^2*G[{0, 0}, x])/(3*s) + 
    ((I/4)*Pi^3*G[{0, 0}, x])/s + (9*G[{0, 1}, x])/(4*s) - 
    (((7*I)/2)*Pi*G[{0, 1}, x])/s + (Pi^2*G[{0, 1}, x])/(3*s) - 
    ((I/12)*Pi^3*G[{0, 1}, x])/s + (9*G[{1, 0}, x])/(4*s) - 
    (((7*I)/2)*Pi*G[{1, 0}, x])/s + (Pi^2*G[{1, 0}, x])/(3*s) + 
    (((3*I)/4)*Pi^3*G[{1, 0}, x])/s - (9*G[{1, 1}, x])/(4*s) + 
    (((7*I)/2)*Pi*G[{1, 1}, x])/s - (Pi^2*G[{1, 1}, x])/(3*s) - 
    (((11*I)/12)*Pi^3*G[{1, 1}, x])/s + (13*G[{0, 0, 0}, x])/(8*s) - 
    (((3*I)/2)*Pi*G[{0, 0, 0}, x])/s - (Pi^2*G[{0, 0, 0}, x])/(24*s) + 
    (15*G[{0, 0, 1}, x])/(8*s) + ((2*I)*Pi*G[{0, 0, 1}, x])/s + 
    (7*Pi^2*G[{0, 0, 1}, x])/(12*s) + (15*G[{0, 1, 0}, x])/(8*s) + 
    (Pi^2*G[{0, 1, 0}, x])/(4*s) - (43*G[{0, 1, 1}, x])/(8*s) - 
    ((I/2)*Pi*G[{0, 1, 1}, x])/s - (19*Pi^2*G[{0, 1, 1}, x])/(24*s) - 
    (43*G[{1, 0, 0}, x])/(8*s) - ((I/2)*Pi*G[{1, 0, 0}, x])/s - 
    (19*Pi^2*G[{1, 0, 0}, x])/(24*s) + (15*G[{1, 0, 1}, x])/(8*s) + 
    (Pi^2*G[{1, 0, 1}, x])/(4*s) + (15*G[{1, 1, 0}, x])/(8*s) + 
    ((2*I)*Pi*G[{1, 1, 0}, x])/s + (7*Pi^2*G[{1, 1, 0}, x])/(12*s) + 
    (13*G[{1, 1, 1}, x])/(8*s) - (((3*I)/2)*Pi*G[{1, 1, 1}, x])/s - 
    (Pi^2*G[{1, 1, 1}, x])/(24*s) - (3*G[{0, 0, 0, 0}, x])/s + 
    (3*G[{0, 0, 0, 1}, x])/(2*s) + ((7*I)*Pi*G[{0, 0, 0, 1}, x])/s + 
    (3*G[{0, 0, 1, 0}, x])/(2*s) + G[{0, 0, 1, 1}, x]/(2*s) - 
    ((7*I)*Pi*G[{0, 0, 1, 1}, x])/s + (3*G[{0, 1, 0, 0}, x])/(2*s) + 
    (I*Pi*G[{0, 1, 0, 0}, x])/s - (3*G[{0, 1, 0, 1}, x])/(2*s) - 
    ((6*I)*Pi*G[{0, 1, 0, 1}, x])/s - (3*G[{0, 1, 1, 0}, x])/(2*s) - 
    (I*Pi*G[{0, 1, 1, 0}, x])/s + G[{0, 1, 1, 1}, x]/s + 
    ((6*I)*Pi*G[{0, 1, 1, 1}, x])/s + G[{1, 0, 0, 0}, x]/s + 
    ((6*I)*Pi*G[{1, 0, 0, 0}, x])/s - (3*G[{1, 0, 0, 1}, x])/(2*s) - 
    (I*Pi*G[{1, 0, 0, 1}, x])/s - (3*G[{1, 0, 1, 0}, x])/(2*s) - 
    ((6*I)*Pi*G[{1, 0, 1, 0}, x])/s + (3*G[{1, 0, 1, 1}, x])/(2*s) + 
    (I*Pi*G[{1, 0, 1, 1}, x])/s + G[{1, 1, 0, 0}, x]/(2*s) - 
    ((7*I)*Pi*G[{1, 1, 0, 0}, x])/s + (3*G[{1, 1, 0, 1}, x])/(2*s) + 
    (3*G[{1, 1, 1, 0}, x])/(2*s) + ((7*I)*Pi*G[{1, 1, 1, 0}, x])/s - 
    (3*G[{1, 1, 1, 1}, x])/s + (7*G[{0, 0, 0, 1, 1}, x])/s - 
    (7*G[{0, 0, 1, 0, 0}, x])/(4*s) + (7*G[{0, 0, 1, 0, 1}, x])/(4*s) + 
    (7*G[{0, 0, 1, 1, 0}, x])/(4*s) - (35*G[{0, 0, 1, 1, 1}, x])/(4*s) + 
    (7*G[{0, 1, 0, 0, 0}, x])/(4*s) - (3*G[{0, 1, 0, 0, 1}, x])/(4*s) - 
    (3*G[{0, 1, 0, 1, 0}, x])/(4*s) - (21*G[{0, 1, 0, 1, 1}, x])/(4*s) - 
    G[{0, 1, 1, 0, 1}, x]/s - G[{0, 1, 1, 1, 0}, x]/s + 
    (7*G[{0, 1, 1, 1, 1}, x])/s + (7*G[{1, 0, 0, 0, 0}, x])/s - 
    G[{1, 0, 0, 0, 1}, x]/s - G[{1, 0, 0, 1, 0}, x]/s - 
    (21*G[{1, 0, 1, 0, 0}, x])/(4*s) - (3*G[{1, 0, 1, 0, 1}, x])/(4*s) - 
    (3*G[{1, 0, 1, 1, 0}, x])/(4*s) + (7*G[{1, 0, 1, 1, 1}, x])/(4*s) - 
    (35*G[{1, 1, 0, 0, 0}, x])/(4*s) + (7*G[{1, 1, 0, 0, 1}, x])/(4*s) + 
    (7*G[{1, 1, 0, 1, 0}, x])/(4*s) - (7*G[{1, 1, 0, 1, 1}, x])/(4*s) + 
    (7*G[{1, 1, 1, 0, 0}, x])/s + (29*Zeta[3])/(4*s) - 
    (((3*I)/2)*Pi*Zeta[3])/s + (47*Pi^2*Zeta[3])/(24*s) - 
    (2*G[{0}, x]*Zeta[3])/s - ((4*I)*Pi*G[{0}, x]*Zeta[3])/s - 
    ((8*I)*Pi*G[{1}, x]*Zeta[3])/s + (3*G[{0, 0}, x]*Zeta[3])/(4*s) - 
    (7*G[{0, 1}, x]*Zeta[3])/(4*s) - (27*G[{1, 0}, x]*Zeta[3])/(4*s) + 
    (31*G[{1, 1}, x]*Zeta[3])/(4*s) + FF[1/(s*(1 - x)^2)]*
     ((17*Pi^4)/360 - ((5*I)/8)*Pi*G[{0}, x] - (5*G[{0, 0}, x])/8 + 
      (Pi^2*G[{0, 0}, x])/3 + (Pi^2*G[{0, 1}, x])/6 + G[{0, 0, 0, 0}, x] - 
      G[{0, 0, 0, 1}, x] - G[{0, 0, 1, 0}, x] + G[{0, 0, 1, 1}, x] - 
      G[{0}, x]*Zeta[3]) + FF[1/(s*x^2)]*(((-5*I)/8)*Pi*G[{1}, x] + 
      (Pi^2*G[{1, 0}, x])/6 - (5*G[{1, 1}, x])/8 + (Pi^2*G[{1, 1}, x])/3 + 
      G[{1, 1, 0, 0}, x] - G[{1, 1, 0, 1}, x] - G[{1, 1, 1, 0}, x] + 
      G[{1, 1, 1, 1}, x] - G[{1}, x]*Zeta[3]) - (2*Zeta[5])/s + 
    FF[1/(s*x)]*(-1/2 + (5*Pi^2)/48 - (I/24)*Pi^3 - (13*Pi^4)/360 + 
      (Pi^2*G[{0}, x])/6 + (4*I)*Pi*G[{1}, x] + (13*Pi^2*G[{1}, x])/16 - 
      (I/24)*Pi^3*G[{1}, x] - ((7*I)/360)*Pi^5*G[{1}, x] + 
      ((7*I)/2)*Pi*G[{0, 1}, x] + (3*Pi^2*G[{0, 1}, x])/8 + 
      ((3*I)/4)*Pi*G[{1, 0}, x] + (19*Pi^2*G[{1, 0}, x])/24 - 
      (17*Pi^4*G[{1, 0}, x])/120 + 4*G[{1, 1}, x] - 
      ((17*I)/4)*Pi*G[{1, 1}, x] - (Pi^2*G[{1, 1}, x])/8 - 
      (61*Pi^4*G[{1, 1}, x])/360 + ((9*I)/4)*Pi*G[{0, 0, 1}, x] + 
      (7*G[{0, 1, 1}, x])/2 - ((9*I)/4)*Pi*G[{0, 1, 1}, x] + 
      (9*G[{1, 0, 0}, x])/8 - ((7*I)/4)*Pi*G[{1, 0, 0}, x] + 
      (I/6)*Pi^3*G[{1, 0, 0}, x] - (3*G[{1, 0, 1}, x])/8 - 
      ((3*I)/2)*Pi*G[{1, 0, 1}, x] + (I/3)*Pi^3*G[{1, 0, 1}, x] - 
      (3*G[{1, 1, 0}, x])/8 + ((7*I)/4)*Pi*G[{1, 1, 0}, x] + 
      (I/2)*Pi^3*G[{1, 1, 0}, x] - (31*G[{1, 1, 1}, x])/8 + 
      ((3*I)/2)*Pi*G[{1, 1, 1}, x] - I*Pi^3*G[{1, 1, 1}, x] + 
      (9*G[{0, 0, 1, 1}, x])/4 - (9*G[{0, 1, 1, 1}, x])/4 + 
      G[{1, 0, 0, 0}, x]/2 - (9*G[{1, 0, 0, 1}, x])/4 - 
      (Pi^2*G[{1, 0, 0, 1}, x])/2 - (9*G[{1, 0, 1, 0}, x])/4 - 
      (Pi^2*G[{1, 0, 1, 0}, x])/3 + (3*G[{1, 0, 1, 1}, x])/4 + 
      G[{1, 1, 0, 0}, x]/4 - (2*Pi^2*G[{1, 1, 0, 0}, x])/3 + 
      (3*G[{1, 1, 0, 1}, x])/2 + (Pi^2*G[{1, 1, 0, 1}, x])/2 + 
      (3*G[{1, 1, 1, 0}, x])/2 + Pi^2*G[{1, 1, 1, 0}, x] - 
      I*Pi*G[{1, 0, 0, 0, 1}, x] + I*Pi*G[{1, 0, 0, 1, 1}, x] + 
      (2*I)*Pi*G[{1, 0, 1, 0, 0}, x] - (2*I)*Pi*G[{1, 0, 1, 1, 0}, x] + 
      (4*I)*Pi*G[{1, 1, 0, 0, 0}, x] + I*Pi*G[{1, 1, 0, 0, 1}, x] - 
      (4*I)*Pi*G[{1, 1, 0, 1, 0}, x] - I*Pi*G[{1, 1, 0, 1, 1}, x] - 
      (6*I)*Pi*G[{1, 1, 1, 0, 0}, x] + (6*I)*Pi*G[{1, 1, 1, 1, 0}, x] - 
      G[{1, 0, 0, 0, 1, 1}, x] - G[{1, 0, 0, 1, 0, 0}, x] + 
      G[{1, 0, 0, 1, 0, 1}, x] + G[{1, 0, 0, 1, 1, 0}, x] + 
      2*G[{1, 0, 1, 0, 0, 0}, x] - 2*G[{1, 0, 1, 1, 0, 0}, x] + 
      4*G[{1, 1, 0, 0, 0, 0}, x] + G[{1, 1, 0, 0, 1, 1}, x] - 
      3*G[{1, 1, 0, 1, 0, 0}, x] - G[{1, 1, 0, 1, 0, 1}, x] - 
      G[{1, 1, 0, 1, 1, 0}, x] - 6*G[{1, 1, 1, 0, 0, 0}, x] + 
      6*G[{1, 1, 1, 1, 0, 0}, x] + (49*Zeta[3])/24 + G[{1}, x]*Zeta[3] + 
      (Pi^2*G[{1}, x]*Zeta[3])/2 - (4*I)*Pi*G[{1, 1}, x]*Zeta[3] + 
      3*G[{1, 0, 0}, x]*Zeta[3] - 2*G[{1, 0, 1}, x]*Zeta[3] - 
      7*G[{1, 1, 0}, x]*Zeta[3] + 6*G[{1, 1, 1}, x]*Zeta[3] + 
      (10*Zeta[5])/3) + FF[1/(s*(1 - x))]*(-1/2 + (5*Pi^2)/48 - (I/2)*Pi^3 + 
      (7*Pi^4)/144 - (1147*Pi^6)/45360 + (4*I)*Pi*G[{0}, x] + 
      (13*Pi^2*G[{0}, x])/16 + (I/2)*Pi^3*G[{0}, x] - (I/72)*Pi^5*G[{0}, x] + 
      (Pi^2*G[{1}, x])/6 - ((3*I)/8)*Pi^3*G[{1}, x] + 4*G[{0, 0}, x] - 
      ((17*I)/4)*Pi*G[{0, 0}, x] - (Pi^2*G[{0, 0}, x])/8 - 
      (11*Pi^4*G[{0, 0}, x])/180 + ((3*I)/4)*Pi*G[{0, 1}, x] + 
      (19*Pi^2*G[{0, 1}, x])/24 - (11*Pi^4*G[{0, 1}, x])/180 + 
      ((7*I)/2)*Pi*G[{1, 0}, x] + (3*Pi^2*G[{1, 0}, x])/8 - 
      (31*G[{0, 0, 0}, x])/8 + ((3*I)/2)*Pi*G[{0, 0, 0}, x] - 
      (3*G[{0, 0, 1}, x])/8 + ((7*I)/4)*Pi*G[{0, 0, 1}, x] - 
      (I/3)*Pi^3*G[{0, 0, 1}, x] - (3*G[{0, 1, 0}, x])/8 - 
      ((3*I)/2)*Pi*G[{0, 1, 0}, x] + (9*G[{0, 1, 1}, x])/8 - 
      ((7*I)/4)*Pi*G[{0, 1, 1}, x] + (I/3)*Pi^3*G[{0, 1, 1}, x] + 
      (7*G[{1, 0, 0}, x])/2 - ((9*I)/4)*Pi*G[{1, 0, 0}, x] + 
      ((9*I)/4)*Pi*G[{1, 1, 0}, x] + (3*G[{0, 0, 0, 1}, x])/2 + 
      Pi^2*G[{0, 0, 0, 1}, x] + (3*G[{0, 0, 1, 0}, x])/2 + 
      (Pi^2*G[{0, 0, 1, 0}, x])/2 + G[{0, 0, 1, 1}, x]/4 - 
      (2*Pi^2*G[{0, 0, 1, 1}, x])/3 + (3*G[{0, 1, 0, 0}, x])/4 - 
      (9*G[{0, 1, 0, 1}, x])/4 - (Pi^2*G[{0, 1, 0, 1}, x])/3 - 
      (9*G[{0, 1, 1, 0}, x])/4 - (Pi^2*G[{0, 1, 1, 0}, x])/2 + 
      G[{0, 1, 1, 1}, x]/2 - (9*G[{1, 0, 0, 0}, x])/4 + 
      (9*G[{1, 1, 0, 0}, x])/4 + (6*I)*Pi*G[{0, 0, 0, 0, 1}, x] - 
      (6*I)*Pi*G[{0, 0, 0, 1, 1}, x] - I*Pi*G[{0, 0, 1, 0, 0}, x] - 
      (4*I)*Pi*G[{0, 0, 1, 0, 1}, x] + I*Pi*G[{0, 0, 1, 1, 0}, x] + 
      (4*I)*Pi*G[{0, 0, 1, 1, 1}, x] - (2*I)*Pi*G[{0, 1, 0, 0, 1}, x] + 
      (2*I)*Pi*G[{0, 1, 0, 1, 1}, x] + I*Pi*G[{0, 1, 1, 0, 0}, x] - 
      I*Pi*G[{0, 1, 1, 1, 0}, x] + 6*G[{0, 0, 0, 0, 1, 1}, x] - 
      6*G[{0, 0, 0, 1, 1, 1}, x] - G[{0, 0, 1, 0, 0, 1}, x] - 
      G[{0, 0, 1, 0, 1, 0}, x] - 3*G[{0, 0, 1, 0, 1, 1}, x] + 
      G[{0, 0, 1, 1, 0, 0}, x] + 4*G[{0, 0, 1, 1, 1, 1}, x] - 
      2*G[{0, 1, 0, 0, 1, 1}, x] + 2*G[{0, 1, 0, 1, 1, 1}, x] + 
      G[{0, 1, 1, 0, 0, 1}, x] + G[{0, 1, 1, 0, 1, 0}, x] - 
      G[{0, 1, 1, 0, 1, 1}, x] - G[{0, 1, 1, 1, 0, 0}, x] + 
      (115*Zeta[3])/24 + (2*I)*Pi*Zeta[3] - ((2*I)/3)*Pi^3*Zeta[3] - 
      (9*G[{0}, x]*Zeta[3])/4 + Pi^2*G[{0}, x]*Zeta[3] + 
      (9*G[{1}, x]*Zeta[3])/4 - (2*I)*Pi*G[{0, 0}, x]*Zeta[3] - 
      (2*I)*Pi*G[{0, 1}, x]*Zeta[3] - 2*G[{0, 0, 1}, x]*Zeta[3] + 
      2*G[{0, 1, 1}, x]*Zeta[3] - 2*Zeta[3]^2 + (10*Zeta[5])/3 + 
      (5*G[{0}, x]*Zeta[5])/2)) + COLOR[CF^2*NfV2]*
   ((-15*Pi^2)/(2*s) + ((6*I)*Pi^3)/s - (313*Pi^4)/(60*s) + 
    (((4*I)/45)*Pi^5)/s + (11*Pi^2*G[{0}, x])/(2*s) - 
    (((23*I)/6)*Pi^3*G[{0}, x])/s - (23*Pi^4*G[{0}, x])/(180*s) + 
    (11*Pi^2*G[{1}, x])/(2*s) - (((55*I)/6)*Pi^3*G[{1}, x])/s + 
    (31*Pi^4*G[{1}, x])/(36*s) - (15*G[{0, 0}, x])/s + 
    ((12*I)*Pi*G[{0, 0}, x])/s - (91*Pi^2*G[{0, 0}, x])/(6*s) + 
    (((7*I)/6)*Pi^3*G[{0, 0}, x])/s + (15*G[{0, 1}, x])/s - 
    ((12*I)*Pi*G[{0, 1}, x])/s + (55*Pi^2*G[{0, 1}, x])/(6*s) + 
    (((17*I)/6)*Pi^3*G[{0, 1}, x])/s + (15*G[{1, 0}, x])/s - 
    ((12*I)*Pi*G[{1, 0}, x])/s + (55*Pi^2*G[{1, 0}, x])/(6*s) + 
    (((3*I)/2)*Pi^3*G[{1, 0}, x])/s - (15*G[{1, 1}, x])/s + 
    ((12*I)*Pi*G[{1, 1}, x])/s - (91*Pi^2*G[{1, 1}, x])/(6*s) + 
    (((5*I)/2)*Pi^3*G[{1, 1}, x])/s + (20*G[{0, 0, 0}, x])/s + 
    ((8*I)*Pi*G[{0, 0, 0}, x])/s + (5*Pi^2*G[{0, 0, 0}, x])/(3*s) - 
    (11*G[{0, 0, 1}, x])/s + ((29*I)*Pi*G[{0, 0, 1}, x])/s - 
    (5*Pi^2*G[{0, 0, 1}, x])/(2*s) - (11*G[{0, 1, 0}, x])/s - 
    ((3*I)*Pi*G[{0, 1, 0}, x])/s - (11*Pi^2*G[{0, 1, 0}, x])/(6*s) + 
    (2*G[{0, 1, 1}, x])/s - ((34*I)*Pi*G[{0, 1, 1}, x])/s + 
    (8*Pi^2*G[{0, 1, 1}, x])/(3*s) + (2*G[{1, 0, 0}, x])/s - 
    ((34*I)*Pi*G[{1, 0, 0}, x])/s + (8*Pi^2*G[{1, 0, 0}, x])/(3*s) - 
    (11*G[{1, 0, 1}, x])/s - ((3*I)*Pi*G[{1, 0, 1}, x])/s - 
    (11*Pi^2*G[{1, 0, 1}, x])/(6*s) - (11*G[{1, 1, 0}, x])/s + 
    ((29*I)*Pi*G[{1, 1, 0}, x])/s - (5*Pi^2*G[{1, 1, 0}, x])/(2*s) + 
    (20*G[{1, 1, 1}, x])/s + ((8*I)*Pi*G[{1, 1, 1}, x])/s + 
    (5*Pi^2*G[{1, 1, 1}, x])/(3*s) - (10*G[{0, 0, 0, 0}, x])/s - 
    ((2*I)*Pi*G[{0, 0, 0, 0}, x])/s + (18*G[{0, 0, 0, 1}, x])/s - 
    ((10*I)*Pi*G[{0, 0, 0, 1}, x])/s + (18*G[{0, 0, 1, 0}, x])/s - 
    ((2*I)*Pi*G[{0, 0, 1, 0}, x])/s + (8*G[{0, 0, 1, 1}, x])/s - 
    ((2*I)*Pi*G[{0, 0, 1, 1}, x])/s + ((10*I)*Pi*G[{0, 1, 0, 0}, x])/s - 
    (6*G[{0, 1, 0, 1}, x])/s + ((2*I)*Pi*G[{0, 1, 0, 1}, x])/s - 
    (6*G[{0, 1, 1, 0}, x])/s - ((6*I)*Pi*G[{0, 1, 1, 0}, x])/s - 
    (22*G[{0, 1, 1, 1}, x])/s + ((10*I)*Pi*G[{0, 1, 1, 1}, x])/s - 
    (22*G[{1, 0, 0, 0}, x])/s + ((10*I)*Pi*G[{1, 0, 0, 0}, x])/s - 
    (6*G[{1, 0, 0, 1}, x])/s - ((6*I)*Pi*G[{1, 0, 0, 1}, x])/s - 
    (6*G[{1, 0, 1, 0}, x])/s + ((2*I)*Pi*G[{1, 0, 1, 0}, x])/s + 
    ((10*I)*Pi*G[{1, 0, 1, 1}, x])/s + (8*G[{1, 1, 0, 0}, x])/s - 
    ((2*I)*Pi*G[{1, 1, 0, 0}, x])/s + (18*G[{1, 1, 0, 1}, x])/s - 
    ((2*I)*Pi*G[{1, 1, 0, 1}, x])/s + (18*G[{1, 1, 1, 0}, x])/s - 
    ((10*I)*Pi*G[{1, 1, 1, 0}, x])/s - (10*G[{1, 1, 1, 1}, x])/s - 
    ((2*I)*Pi*G[{1, 1, 1, 1}, x])/s - (2*G[{0, 0, 0, 0, 1}, x])/s - 
    (2*G[{0, 0, 0, 1, 0}, x])/s - (8*G[{0, 0, 0, 1, 1}, x])/s - 
    (14*G[{0, 0, 1, 0, 0}, x])/s + (12*G[{0, 0, 1, 0, 1}, x])/s + 
    (12*G[{0, 0, 1, 1, 0}, x])/s - (14*G[{0, 0, 1, 1, 1}, x])/s + 
    (10*G[{0, 1, 0, 0, 0}, x])/s + (2*G[{0, 1, 0, 1, 1}, x])/s + 
    (4*G[{0, 1, 1, 0, 0}, x])/s - (10*G[{0, 1, 1, 0, 1}, x])/s - 
    (10*G[{0, 1, 1, 1, 0}, x])/s + (20*G[{0, 1, 1, 1, 1}, x])/s + 
    (20*G[{1, 0, 0, 0, 0}, x])/s - (10*G[{1, 0, 0, 0, 1}, x])/s - 
    (10*G[{1, 0, 0, 1, 0}, x])/s + (4*G[{1, 0, 0, 1, 1}, x])/s + 
    (2*G[{1, 0, 1, 0, 0}, x])/s + (10*G[{1, 0, 1, 1, 1}, x])/s - 
    (14*G[{1, 1, 0, 0, 0}, x])/s + (12*G[{1, 1, 0, 0, 1}, x])/s + 
    (12*G[{1, 1, 0, 1, 0}, x])/s - (14*G[{1, 1, 0, 1, 1}, x])/s - 
    (8*G[{1, 1, 1, 0, 0}, x])/s - (2*G[{1, 1, 1, 0, 1}, x])/s - 
    (2*G[{1, 1, 1, 1, 0}, x])/s - (13*Zeta[3])/s - (I*Pi*Zeta[3])/s - 
    (47*Pi^2*Zeta[3])/(6*s) - (14*G[{0}, x]*Zeta[3])/s + 
    ((12*I)*Pi*G[{0}, x]*Zeta[3])/s + (18*G[{1}, x]*Zeta[3])/s - 
    ((4*I)*Pi*G[{1}, x]*Zeta[3])/s + (6*G[{0, 0}, x]*Zeta[3])/s + 
    (2*G[{0, 1}, x]*Zeta[3])/s + (10*G[{1, 0}, x]*Zeta[3])/s - 
    (2*G[{1, 1}, x]*Zeta[3])/s + (118*Zeta[5])/s + 
    FF[1/(s*(1 - x))]*(((29*I)/6)*Pi^3 + (299*Pi^4)/120 + ((7*I)/15)*Pi^5 + 
      (61*Pi^6)/7560 + (34*I)*Pi*G[{0}, x] + (9*Pi^2*G[{0}, x])/2 + 
      ((31*I)/6)*Pi^3*G[{0}, x] + (4*Pi^4*G[{0}, x])/9 + I*Pi^3*G[{1}, x] - 
      (13*Pi^4*G[{1}, x])/180 + 34*G[{0, 0}, x] - (5*I)*Pi*G[{0, 0}, x] + 
      15*Pi^2*G[{0, 0}, x] - ((3*I)/2)*Pi^3*G[{0, 0}, x] + 
      (3*I)*Pi*G[{0, 1}, x] + (77*Pi^2*G[{0, 1}, x])/6 - 
      (I/2)*Pi^3*G[{0, 1}, x] + (2*Pi^4*G[{0, 1}, x])/5 - 
      (26*I)*Pi*G[{1, 0}, x] + (4*Pi^2*G[{1, 0}, x])/3 + 
      (I/2)*Pi^3*G[{1, 0}, x] + (I/3)*Pi^3*G[{1, 1}, x] - 8*G[{0, 0, 0}, x] - 
      (8*I)*Pi*G[{0, 0, 0}, x] - (8*Pi^2*G[{0, 0, 0}, x])/3 + 
      3*G[{0, 0, 1}, x] - (32*I)*Pi*G[{0, 0, 1}, x] + 
      (67*Pi^2*G[{0, 0, 1}, x])/6 + ((5*I)/3)*Pi^3*G[{0, 0, 1}, x] + 
      3*G[{0, 1, 0}, x] - (4*I)*Pi*G[{0, 1, 0}, x] - 
      (11*Pi^2*G[{0, 1, 0}, x])/6 + ((2*I)/3)*Pi^3*G[{0, 1, 0}, x] - 
      (5*I)*Pi*G[{0, 1, 1}, x] - (5*Pi^2*G[{0, 1, 1}, x])/3 - 
      ((4*I)/3)*Pi^3*G[{0, 1, 1}, x] - 26*G[{1, 0, 0}, x] - 
      (7*I)*Pi*G[{1, 0, 0}, x] + (7*Pi^2*G[{1, 0, 0}, x])/6 + 
      (6*I)*Pi*G[{1, 0, 1}, x] - (2*Pi^2*G[{1, 0, 1}, x])/3 + 
      Pi^2*G[{1, 1, 0}, x] + 8*G[{0, 0, 0, 0}, x] + 
      (2*I)*Pi*G[{0, 0, 0, 0}, x] - 16*G[{0, 0, 0, 1}, x] + 
      (10*I)*Pi*G[{0, 0, 0, 1}, x] + 2*Pi^2*G[{0, 0, 0, 1}, x] - 
      16*G[{0, 0, 1, 0}, x] + (2*I)*Pi*G[{0, 0, 1, 0}, x] + 
      (8*Pi^2*G[{0, 0, 1, 0}, x])/3 - 13*G[{0, 0, 1, 1}, x] - 
      (16*I)*Pi*G[{0, 0, 1, 1}, x] + (7*Pi^2*G[{0, 0, 1, 1}, x])/3 + 
      4*G[{0, 1, 0, 0}, x] + (10*I)*Pi*G[{0, 1, 0, 0}, x] + 
      (4*Pi^2*G[{0, 1, 0, 0}, x])/3 - 5*G[{0, 1, 0, 1}, x] - 
      (4*Pi^2*G[{0, 1, 0, 1}, x])/3 - 5*G[{0, 1, 1, 0}, x] + 
      (8*I)*Pi*G[{0, 1, 1, 0}, x] + (2*I)*Pi*G[{0, 1, 1, 1}, x] - 
      (2*Pi^2*G[{0, 1, 1, 1}, x])/3 - 10*G[{1, 0, 0, 0}, x] + 
      (6*I)*Pi*G[{1, 0, 0, 0}, x] + 6*G[{1, 0, 0, 1}, x] + 
      (12*I)*Pi*G[{1, 0, 0, 1}, x] + 6*G[{1, 0, 1, 0}, x] + 
      (2*I)*Pi*G[{1, 0, 1, 0}, x] - (2*I)*Pi*G[{1, 1, 0, 0}, x] - 
      (2*I)*Pi*G[{1, 1, 1, 0}, x] + 2*G[{0, 0, 0, 0, 1}, x] - 
      (4*I)*Pi*G[{0, 0, 0, 0, 1}, x] + 2*G[{0, 0, 0, 1, 0}, x] + 
      8*G[{0, 0, 0, 1, 1}, x] - (4*I)*Pi*G[{0, 0, 0, 1, 1}, x] + 
      10*G[{0, 0, 1, 0, 0}, x] - 8*G[{0, 0, 1, 0, 1}, x] + 
      (4*I)*Pi*G[{0, 0, 1, 0, 1}, x] - 8*G[{0, 0, 1, 1, 0}, x] - 
      2*G[{0, 0, 1, 1, 1}, x] + (12*I)*Pi*G[{0, 0, 1, 1, 1}, x] + 
      16*G[{0, 1, 0, 0, 0}, x] - 6*G[{0, 1, 0, 0, 1}, x] + 
      (4*I)*Pi*G[{0, 1, 0, 0, 1}, x] - 6*G[{0, 1, 0, 1, 0}, x] - 
      (4*I)*Pi*G[{0, 1, 0, 1, 0}, x] + 6*G[{0, 1, 0, 1, 1}, x] + 
      (12*I)*Pi*G[{0, 1, 0, 1, 1}, x] + 6*G[{0, 1, 1, 0, 0}, x] + 
      2*G[{0, 1, 1, 0, 1}, x] - (4*I)*Pi*G[{0, 1, 1, 0, 1}, x] + 
      2*G[{0, 1, 1, 1, 0}, x] + (4*I)*Pi*G[{0, 1, 1, 1, 0}, x] + 
      14*G[{1, 0, 0, 0, 0}, x] - 8*G[{1, 0, 0, 0, 1}, x] - 
      8*G[{1, 0, 0, 1, 0}, x] + 20*G[{1, 0, 0, 1, 1}, x] + 
      2*G[{1, 0, 1, 0, 0}, x] - 2*G[{1, 1, 0, 0, 0}, x] - 
      2*G[{1, 1, 1, 0, 0}, x] - 4*G[{0, 0, 0, 0, 1, 1}, x] - 
      4*G[{0, 0, 0, 1, 1, 1}, x] + 4*G[{0, 0, 1, 0, 1, 1}, x] + 
      16*G[{0, 0, 1, 1, 0, 0}, x] - 16*G[{0, 0, 1, 1, 0, 1}, x] - 
      16*G[{0, 0, 1, 1, 1, 0}, x] + 28*G[{0, 0, 1, 1, 1, 1}, x] + 
      4*G[{0, 1, 0, 0, 1, 1}, x] + 4*G[{0, 1, 0, 1, 0, 0}, x] - 
      8*G[{0, 1, 0, 1, 0, 1}, x] - 8*G[{0, 1, 0, 1, 1, 0}, x] + 
      20*G[{0, 1, 0, 1, 1, 1}, x] - 4*G[{0, 1, 1, 0, 1, 1}, x] + 
      4*G[{0, 1, 1, 1, 0, 0}, x] - 29*Zeta[3] - (14*I)*Pi*Zeta[3] + 
      (46*Pi^2*Zeta[3])/3 + ((5*I)/3)*Pi^3*Zeta[3] - 17*G[{0}, x]*Zeta[3] - 
      (18*I)*Pi*G[{0}, x]*Zeta[3] - 6*G[{1}, x]*Zeta[3] + 
      (8*I)*Pi*G[{1}, x]*Zeta[3] - 12*G[{0, 0}, x]*Zeta[3] - 
      28*G[{0, 1}, x]*Zeta[3] - (20*I)*Pi*G[{0, 1}, x]*Zeta[3] - 
      12*G[{1, 0}, x]*Zeta[3] - 2*G[{1, 1}, x]*Zeta[3] - 
      28*G[{0, 0, 1}, x]*Zeta[3] - 4*G[{0, 1, 0}, x]*Zeta[3] - 10*Zeta[3]^2 - 
      39*Zeta[5] - (56*I)*Pi*Zeta[5]) + FF[1/(s*x)]*
     ((34*I)*Pi*G[{1}, x] + (9*Pi^2*G[{1}, x])/2 + 
      ((59*I)/6)*Pi^3*G[{1}, x] - (59*Pi^4*G[{1}, x])/36 + 
      ((19*I)/90)*Pi^5*G[{1}, x] - (26*I)*Pi*G[{0, 1}, x] + 
      (4*Pi^2*G[{0, 1}, x])/3 - ((7*I)/6)*Pi^3*G[{0, 1}, x] + 
      (3*I)*Pi*G[{1, 0}, x] + (77*Pi^2*G[{1, 0}, x])/6 + 
      ((5*I)/6)*Pi^3*G[{1, 0}, x] + (8*Pi^4*G[{1, 0}, x])/45 + 
      34*G[{1, 1}, x] - (5*I)*Pi*G[{1, 1}, x] + 15*Pi^2*G[{1, 1}, x] - 
      ((17*I)/6)*Pi^3*G[{1, 1}, x] + (53*Pi^4*G[{1, 1}, x])/90 + 
      Pi^2*G[{0, 0, 1}, x] + (6*I)*Pi*G[{0, 1, 0}, x] - 
      (2*Pi^2*G[{0, 1, 0}, x])/3 - 26*G[{0, 1, 1}, x] - 
      (7*I)*Pi*G[{0, 1, 1}, x] + (7*Pi^2*G[{0, 1, 1}, x])/6 - 
      (5*I)*Pi*G[{1, 0, 0}, x] - (5*Pi^2*G[{1, 0, 0}, x])/3 + 
      3*G[{1, 0, 1}, x] - (4*I)*Pi*G[{1, 0, 1}, x] - 
      (11*Pi^2*G[{1, 0, 1}, x])/6 - ((2*I)/3)*Pi^3*G[{1, 0, 1}, x] + 
      3*G[{1, 1, 0}, x] - (32*I)*Pi*G[{1, 1, 0}, x] + 
      (67*Pi^2*G[{1, 1, 0}, x])/6 + I*Pi^3*G[{1, 1, 0}, x] - 
      8*G[{1, 1, 1}, x] - (8*I)*Pi*G[{1, 1, 1}, x] - (8*Pi^2*G[{1, 1, 1}, x])/
       3 + ((2*I)/3)*Pi^3*G[{1, 1, 1}, x] - (2*I)*Pi*G[{0, 0, 0, 1}, x] - 
      (2*I)*Pi*G[{0, 0, 1, 1}, x] + 6*G[{0, 1, 0, 1}, x] + 
      (2*I)*Pi*G[{0, 1, 0, 1}, x] + 6*G[{0, 1, 1, 0}, x] + 
      (12*I)*Pi*G[{0, 1, 1, 0}, x] - 10*G[{0, 1, 1, 1}, x] + 
      (6*I)*Pi*G[{0, 1, 1, 1}, x] + (2*I)*Pi*G[{1, 0, 0, 0}, x] - 
      (2*Pi^2*G[{1, 0, 0, 0}, x])/3 - 5*G[{1, 0, 0, 1}, x] + 
      (8*I)*Pi*G[{1, 0, 0, 1}, x] - 5*G[{1, 0, 1, 0}, x] - 
      (4*Pi^2*G[{1, 0, 1, 0}, x])/3 + 4*G[{1, 0, 1, 1}, x] + 
      (10*I)*Pi*G[{1, 0, 1, 1}, x] + (4*Pi^2*G[{1, 0, 1, 1}, x])/3 - 
      13*G[{1, 1, 0, 0}, x] - (16*I)*Pi*G[{1, 1, 0, 0}, x] + 
      (7*Pi^2*G[{1, 1, 0, 0}, x])/3 - 16*G[{1, 1, 0, 1}, x] + 
      (2*I)*Pi*G[{1, 1, 0, 1}, x] + (8*Pi^2*G[{1, 1, 0, 1}, x])/3 - 
      16*G[{1, 1, 1, 0}, x] + (10*I)*Pi*G[{1, 1, 1, 0}, x] + 
      2*Pi^2*G[{1, 1, 1, 0}, x] + 8*G[{1, 1, 1, 1}, x] + 
      (2*I)*Pi*G[{1, 1, 1, 1}, x] - 2*G[{0, 0, 0, 1, 1}, x] - 
      2*G[{0, 0, 1, 1, 1}, x] + 2*G[{0, 1, 0, 1, 1}, x] + 
      20*G[{0, 1, 1, 0, 0}, x] - 8*G[{0, 1, 1, 0, 1}, x] - 
      8*G[{0, 1, 1, 1, 0}, x] + 14*G[{0, 1, 1, 1, 1}, x] + 
      2*G[{1, 0, 0, 0, 1}, x] + (4*I)*Pi*G[{1, 0, 0, 0, 1}, x] + 
      2*G[{1, 0, 0, 1, 0}, x] - (4*I)*Pi*G[{1, 0, 0, 1, 0}, x] + 
      6*G[{1, 0, 0, 1, 1}, x] + 6*G[{1, 0, 1, 0, 0}, x] + 
      (12*I)*Pi*G[{1, 0, 1, 0, 0}, x] - 6*G[{1, 0, 1, 0, 1}, x] - 
      (4*I)*Pi*G[{1, 0, 1, 0, 1}, x] - 6*G[{1, 0, 1, 1, 0}, x] + 
      (4*I)*Pi*G[{1, 0, 1, 1, 0}, x] + 16*G[{1, 0, 1, 1, 1}, x] - 
      2*G[{1, 1, 0, 0, 0}, x] + (12*I)*Pi*G[{1, 1, 0, 0, 0}, x] - 
      8*G[{1, 1, 0, 0, 1}, x] - 8*G[{1, 1, 0, 1, 0}, x] + 
      (4*I)*Pi*G[{1, 1, 0, 1, 0}, x] + 10*G[{1, 1, 0, 1, 1}, x] + 
      8*G[{1, 1, 1, 0, 0}, x] - (4*I)*Pi*G[{1, 1, 1, 0, 0}, x] + 
      2*G[{1, 1, 1, 0, 1}, x] + 2*G[{1, 1, 1, 1, 0}, x] - 
      (4*I)*Pi*G[{1, 1, 1, 1, 0}, x] + 4*G[{1, 0, 0, 0, 1, 1}, x] - 
      4*G[{1, 0, 0, 1, 0, 0}, x] + 20*G[{1, 0, 1, 0, 0, 0}, x] - 
      8*G[{1, 0, 1, 0, 0, 1}, x] - 8*G[{1, 0, 1, 0, 1, 0}, x] + 
      4*G[{1, 0, 1, 0, 1, 1}, x] + 4*G[{1, 0, 1, 1, 0, 0}, x] + 
      28*G[{1, 1, 0, 0, 0, 0}, x] - 16*G[{1, 1, 0, 0, 0, 1}, x] - 
      16*G[{1, 1, 0, 0, 1, 0}, x] + 16*G[{1, 1, 0, 0, 1, 1}, x] + 
      4*G[{1, 1, 0, 1, 0, 0}, x] - 4*G[{1, 1, 1, 0, 0, 0}, x] - 
      4*G[{1, 1, 1, 1, 0, 0}, x] - 45*G[{1}, x]*Zeta[3] - 
      (42*I)*Pi*G[{1}, x]*Zeta[3] + 7*Pi^2*G[{1}, x]*Zeta[3] - 
      2*G[{0, 1}, x]*Zeta[3] - 36*G[{1, 0}, x]*Zeta[3] - 
      (8*I)*Pi*G[{1, 0}, x]*Zeta[3] - 4*G[{1, 1}, x]*Zeta[3] - 
      (8*I)*Pi*G[{1, 1}, x]*Zeta[3] - 8*G[{1, 0, 0}, x]*Zeta[3] + 
      4*G[{1, 0, 1}, x]*Zeta[3] - 24*G[{1, 1, 0}, x]*Zeta[3] - 
      4*G[{1, 1, 1}, x]*Zeta[3] - 14*G[{1}, x]*Zeta[5])) + 
  COLOR[CA^2*CF]*((1073*Pi^2)/(144*s) + (((69*I)/8)*Pi^3)/s - 
    (749*Pi^4)/(360*s) - (((443*I)/480)*Pi^5)/s - (13*Pi^6)/(2160*s) - 
    (1223*Pi^2*G[{0}, x])/(288*s) - (((623*I)/144)*Pi^3*G[{0}, x])/s + 
    (797*Pi^4*G[{0}, x])/(480*s) + (((7*I)/120)*Pi^5*G[{0}, x])/s - 
    (1223*Pi^2*G[{1}, x])/(288*s) - (((991*I)/144)*Pi^3*G[{1}, x])/s + 
    (91*Pi^4*G[{1}, x])/(30*s) - (((7*I)/120)*Pi^5*G[{1}, x])/s + 
    (1073*G[{0, 0}, x])/(72*s) + (((69*I)/4)*Pi*G[{0, 0}, x])/s - 
    (977*Pi^2*G[{0, 0}, x])/(72*s) - (((25*I)/6)*Pi^3*G[{0, 0}, x])/s - 
    (23*Pi^4*G[{0, 0}, x])/(240*s) - (1073*G[{0, 1}, x])/(72*s) - 
    (((69*I)/4)*Pi*G[{0, 1}, x])/s + (1325*Pi^2*G[{0, 1}, x])/(72*s) + 
    (((25*I)/8)*Pi^3*G[{0, 1}, x])/s - (2*Pi^4*G[{0, 1}, x])/(15*s) - 
    (1073*G[{1, 0}, x])/(72*s) - (((69*I)/4)*Pi*G[{1, 0}, x])/s + 
    (1325*Pi^2*G[{1, 0}, x])/(72*s) - (((17*I)/8)*Pi^3*G[{1, 0}, x])/s + 
    (23*Pi^4*G[{1, 0}, x])/(240*s) + (1073*G[{1, 1}, x])/(72*s) + 
    (((69*I)/4)*Pi*G[{1, 1}, x])/s - (977*Pi^2*G[{1, 1}, x])/(72*s) + 
    (((29*I)/12)*Pi^3*G[{1, 1}, x])/s + (2*Pi^4*G[{1, 1}, x])/(15*s) + 
    (733*G[{0, 0, 0}, x])/(144*s) + (((151*I)/24)*Pi*G[{0, 0, 0}, x])/s + 
    (29*Pi^2*G[{0, 0, 0}, x])/(8*s) + (1223*G[{0, 0, 1}, x])/(144*s) + 
    (((151*I)/8)*Pi*G[{0, 0, 1}, x])/s - (67*Pi^2*G[{0, 0, 1}, x])/(8*s) + 
    (((15*I)/4)*Pi^3*G[{0, 0, 1}, x])/s + (1223*G[{0, 1, 0}, x])/(144*s) + 
    (((85*I)/24)*Pi*G[{0, 1, 0}, x])/s + (Pi^2*G[{0, 1, 0}, x])/s + 
    (I*Pi^3*G[{0, 1, 0}, x])/s - (3179*G[{0, 1, 1}, x])/(144*s) - 
    (((689*I)/24)*Pi*G[{0, 1, 1}, x])/s + (7*Pi^2*G[{0, 1, 1}, x])/(2*s) - 
    (((19*I)/4)*Pi^3*G[{0, 1, 1}, x])/s - (3179*G[{1, 0, 0}, x])/(144*s) - 
    (((689*I)/24)*Pi*G[{1, 0, 0}, x])/s + (7*Pi^2*G[{1, 0, 0}, x])/(2*s) + 
    (1223*G[{1, 0, 1}, x])/(144*s) + (((85*I)/24)*Pi*G[{1, 0, 1}, x])/s + 
    (Pi^2*G[{1, 0, 1}, x])/s - (((15*I)/4)*Pi^3*G[{1, 0, 1}, x])/s + 
    (1223*G[{1, 1, 0}, x])/(144*s) + (((151*I)/8)*Pi*G[{1, 1, 0}, x])/s - 
    (67*Pi^2*G[{1, 1, 0}, x])/(8*s) - (I*Pi^3*G[{1, 1, 0}, x])/s + 
    (733*G[{1, 1, 1}, x])/(144*s) + (((151*I)/24)*Pi*G[{1, 1, 1}, x])/s + 
    (29*Pi^2*G[{1, 1, 1}, x])/(8*s) + (((19*I)/4)*Pi^3*G[{1, 1, 1}, x])/s + 
    FF[1/(s*(1 - x)^3)]*(-(Pi^2*G[{0, 0}, x])/4 + 
      ((3*I)/4)*Pi*G[{0, 0, 0}, x] + (3*G[{0, 0, 0, 0}, x])/4) - 
    (66*G[{0, 0, 0, 0}, x])/s - (((123*I)/4)*Pi*G[{0, 0, 0, 0}, x])/s - 
    (9*Pi^2*G[{0, 0, 0, 0}, x])/(4*s) + (593*G[{0, 0, 0, 1}, x])/(8*s) + 
    (((29*I)/4)*Pi*G[{0, 0, 0, 1}, x])/s - (4*Pi^2*G[{0, 0, 0, 1}, x])/s + 
    (593*G[{0, 0, 1, 0}, x])/(8*s) + (((187*I)/4)*Pi*G[{0, 0, 1, 0}, x])/s - 
    (17*Pi^2*G[{0, 0, 1, 0}, x])/(4*s) - (685*G[{0, 0, 1, 1}, x])/(12*s) - 
    (((97*I)/4)*Pi*G[{0, 0, 1, 1}, x])/s - (13*Pi^2*G[{0, 0, 1, 1}, x])/
     (4*s) + (171*G[{0, 1, 0, 0}, x])/(2*s) + ((34*I)*Pi*G[{0, 1, 0, 0}, x])/
     s + (13*Pi^2*G[{0, 1, 0, 0}, x])/(4*s) - (2011*G[{0, 1, 0, 1}, x])/
     (24*s) - (((21*I)/2)*Pi*G[{0, 1, 0, 1}, x])/s + 
    (17*Pi^2*G[{0, 1, 0, 1}, x])/(4*s) - (2011*G[{0, 1, 1, 0}, x])/(24*s) - 
    ((42*I)*Pi*G[{0, 1, 1, 0}, x])/s + (4*Pi^2*G[{0, 1, 1, 0}, x])/s + 
    (683*G[{0, 1, 1, 1}, x])/(12*s) + (((39*I)/2)*Pi*G[{0, 1, 1, 1}, x])/s + 
    (9*Pi^2*G[{0, 1, 1, 1}, x])/(4*s) + (683*G[{1, 0, 0, 0}, x])/(12*s) + 
    (((39*I)/2)*Pi*G[{1, 0, 0, 0}, x])/s + (9*Pi^2*G[{1, 0, 0, 0}, x])/
     (4*s) - (2011*G[{1, 0, 0, 1}, x])/(24*s) - 
    ((42*I)*Pi*G[{1, 0, 0, 1}, x])/s + (4*Pi^2*G[{1, 0, 0, 1}, x])/s - 
    (2011*G[{1, 0, 1, 0}, x])/(24*s) - (((21*I)/2)*Pi*G[{1, 0, 1, 0}, x])/s + 
    (17*Pi^2*G[{1, 0, 1, 0}, x])/(4*s) + (171*G[{1, 0, 1, 1}, x])/(2*s) + 
    ((34*I)*Pi*G[{1, 0, 1, 1}, x])/s + (13*Pi^2*G[{1, 0, 1, 1}, x])/(4*s) - 
    (685*G[{1, 1, 0, 0}, x])/(12*s) - (((97*I)/4)*Pi*G[{1, 1, 0, 0}, x])/s - 
    (13*Pi^2*G[{1, 1, 0, 0}, x])/(4*s) + (593*G[{1, 1, 0, 1}, x])/(8*s) + 
    (((187*I)/4)*Pi*G[{1, 1, 0, 1}, x])/s - (17*Pi^2*G[{1, 1, 0, 1}, x])/
     (4*s) + (593*G[{1, 1, 1, 0}, x])/(8*s) + 
    (((29*I)/4)*Pi*G[{1, 1, 1, 0}, x])/s - (4*Pi^2*G[{1, 1, 1, 0}, x])/s + 
    FF[1/(s*x^3)]*(-(Pi^2*G[{1, 1}, x])/4 + ((3*I)/4)*Pi*G[{1, 1, 1}, x] + 
      (3*G[{1, 1, 1, 1}, x])/4) - (66*G[{1, 1, 1, 1}, x])/s - 
    (((123*I)/4)*Pi*G[{1, 1, 1, 1}, x])/s - (9*Pi^2*G[{1, 1, 1, 1}, x])/
     (4*s) - (137*G[{0, 0, 0, 0, 0}, x])/(4*s) + 
    ((3*I)*Pi*G[{0, 0, 0, 0, 0}, x])/s - (15*G[{0, 0, 0, 0, 1}, x])/(2*s) - 
    (((39*I)/2)*Pi*G[{0, 0, 0, 0, 1}, x])/s - (15*G[{0, 0, 0, 1, 0}, x])/
     (2*s) + ((9*I)*Pi*G[{0, 0, 0, 1, 0}, x])/s + (59*G[{0, 0, 0, 1, 1}, x])/
     (4*s) + (((15*I)/2)*Pi*G[{0, 0, 0, 1, 1}, x])/s + 
    (59*G[{0, 0, 1, 0, 0}, x])/(2*s) + (((15*I)/2)*Pi*G[{0, 0, 1, 0, 0}, x])/
     s + (69*G[{0, 0, 1, 0, 1}, x])/(4*s) + ((15*I)*Pi*G[{0, 0, 1, 0, 1}, x])/
     s + (69*G[{0, 0, 1, 1, 0}, x])/(4*s) - 
    (((27*I)/2)*Pi*G[{0, 0, 1, 1, 0}, x])/s - (105*G[{0, 0, 1, 1, 1}, x])/
     (2*s) + ((3*I)*Pi*G[{0, 0, 1, 1, 1}, x])/s + (177*G[{0, 1, 0, 0, 0}, x])/
     (4*s) - ((3*I)*Pi*G[{0, 1, 0, 0, 0}, x])/s + (3*G[{0, 1, 0, 0, 1}, x])/
     (4*s) + (((27*I)/2)*Pi*G[{0, 1, 0, 0, 1}, x])/s + 
    (3*G[{0, 1, 0, 1, 0}, x])/(4*s) - ((15*I)*Pi*G[{0, 1, 0, 1, 0}, x])/s - 
    (45*G[{0, 1, 0, 1, 1}, x])/(4*s) - (((15*I)/2)*Pi*G[{0, 1, 0, 1, 1}, x])/
     s - (32*G[{0, 1, 1, 0, 0}, x])/s - (((15*I)/2)*Pi*G[{0, 1, 1, 0, 0}, x])/
     s - (10*G[{0, 1, 1, 0, 1}, x])/s - ((9*I)*Pi*G[{0, 1, 1, 0, 1}, x])/s - 
    (10*G[{0, 1, 1, 1, 0}, x])/s + (((39*I)/2)*Pi*G[{0, 1, 1, 1, 0}, x])/s + 
    (81*G[{0, 1, 1, 1, 1}, x])/(2*s) - ((3*I)*Pi*G[{0, 1, 1, 1, 1}, x])/s + 
    (81*G[{1, 0, 0, 0, 0}, x])/(2*s) - ((3*I)*Pi*G[{1, 0, 0, 0, 0}, x])/s - 
    (10*G[{1, 0, 0, 0, 1}, x])/s + (((39*I)/2)*Pi*G[{1, 0, 0, 0, 1}, x])/s - 
    (10*G[{1, 0, 0, 1, 0}, x])/s - ((9*I)*Pi*G[{1, 0, 0, 1, 0}, x])/s - 
    (32*G[{1, 0, 0, 1, 1}, x])/s - (((15*I)/2)*Pi*G[{1, 0, 0, 1, 1}, x])/s - 
    (45*G[{1, 0, 1, 0, 0}, x])/(4*s) - (((15*I)/2)*Pi*G[{1, 0, 1, 0, 0}, x])/
     s + (3*G[{1, 0, 1, 0, 1}, x])/(4*s) - ((15*I)*Pi*G[{1, 0, 1, 0, 1}, x])/
     s + (3*G[{1, 0, 1, 1, 0}, x])/(4*s) + 
    (((27*I)/2)*Pi*G[{1, 0, 1, 1, 0}, x])/s + (177*G[{1, 0, 1, 1, 1}, x])/
     (4*s) - ((3*I)*Pi*G[{1, 0, 1, 1, 1}, x])/s - (105*G[{1, 1, 0, 0, 0}, x])/
     (2*s) + ((3*I)*Pi*G[{1, 1, 0, 0, 0}, x])/s + (69*G[{1, 1, 0, 0, 1}, x])/
     (4*s) - (((27*I)/2)*Pi*G[{1, 1, 0, 0, 1}, x])/s + 
    (69*G[{1, 1, 0, 1, 0}, x])/(4*s) + ((15*I)*Pi*G[{1, 1, 0, 1, 0}, x])/s + 
    (59*G[{1, 1, 0, 1, 1}, x])/(2*s) + (((15*I)/2)*Pi*G[{1, 1, 0, 1, 1}, x])/
     s + (59*G[{1, 1, 1, 0, 0}, x])/(4*s) + 
    (((15*I)/2)*Pi*G[{1, 1, 1, 0, 0}, x])/s - (15*G[{1, 1, 1, 0, 1}, x])/
     (2*s) + ((9*I)*Pi*G[{1, 1, 1, 0, 1}, x])/s - (15*G[{1, 1, 1, 1, 0}, x])/
     (2*s) - (((39*I)/2)*Pi*G[{1, 1, 1, 1, 0}, x])/s - 
    (137*G[{1, 1, 1, 1, 1}, x])/(4*s) + ((3*I)*Pi*G[{1, 1, 1, 1, 1}, x])/s + 
    (3*G[{0, 0, 0, 0, 0, 1}, x])/s + (3*G[{0, 0, 0, 0, 1, 0}, x])/s - 
    (45*G[{0, 0, 0, 0, 1, 1}, x])/(2*s) + (9*G[{0, 0, 0, 1, 0, 1}, x])/s + 
    (9*G[{0, 0, 0, 1, 1, 0}, x])/s - (3*G[{0, 0, 0, 1, 1, 1}, x])/(2*s) + 
    (3*G[{0, 0, 1, 0, 0, 0}, x])/(2*s) + (6*G[{0, 0, 1, 0, 0, 1}, x])/s + 
    (6*G[{0, 0, 1, 0, 1, 0}, x])/s + (9*G[{0, 0, 1, 0, 1, 1}, x])/s - 
    (18*G[{0, 0, 1, 1, 0, 0}, x])/s + (9*G[{0, 0, 1, 1, 0, 1}, x])/(2*s) + 
    (9*G[{0, 0, 1, 1, 1, 0}, x])/(2*s) - (3*G[{0, 0, 1, 1, 1, 1}, x])/(2*s) + 
    (3*G[{0, 1, 0, 0, 0, 0}, x])/(2*s) - (9*G[{0, 1, 0, 0, 0, 1}, x])/(2*s) - 
    (9*G[{0, 1, 0, 0, 1, 0}, x])/(2*s) + (18*G[{0, 1, 0, 0, 1, 1}, x])/s - 
    (9*G[{0, 1, 0, 1, 0, 0}, x])/s - (6*G[{0, 1, 0, 1, 0, 1}, x])/s - 
    (6*G[{0, 1, 0, 1, 1, 0}, x])/s - (3*G[{0, 1, 0, 1, 1, 1}, x])/(2*s) + 
    (3*G[{0, 1, 1, 0, 0, 0}, x])/(2*s) - (9*G[{0, 1, 1, 0, 0, 1}, x])/s - 
    (9*G[{0, 1, 1, 0, 1, 0}, x])/s + (45*G[{0, 1, 1, 1, 0, 0}, x])/(2*s) - 
    (3*G[{0, 1, 1, 1, 0, 1}, x])/s - (3*G[{0, 1, 1, 1, 1, 0}, x])/s - 
    (3*G[{1, 0, 0, 0, 0, 1}, x])/s - (3*G[{1, 0, 0, 0, 1, 0}, x])/s + 
    (45*G[{1, 0, 0, 0, 1, 1}, x])/(2*s) - (9*G[{1, 0, 0, 1, 0, 1}, x])/s - 
    (9*G[{1, 0, 0, 1, 1, 0}, x])/s + (3*G[{1, 0, 0, 1, 1, 1}, x])/(2*s) - 
    (3*G[{1, 0, 1, 0, 0, 0}, x])/(2*s) - (6*G[{1, 0, 1, 0, 0, 1}, x])/s - 
    (6*G[{1, 0, 1, 0, 1, 0}, x])/s - (9*G[{1, 0, 1, 0, 1, 1}, x])/s + 
    (18*G[{1, 0, 1, 1, 0, 0}, x])/s - (9*G[{1, 0, 1, 1, 0, 1}, x])/(2*s) - 
    (9*G[{1, 0, 1, 1, 1, 0}, x])/(2*s) + (3*G[{1, 0, 1, 1, 1, 1}, x])/(2*s) - 
    (3*G[{1, 1, 0, 0, 0, 0}, x])/(2*s) + (9*G[{1, 1, 0, 0, 0, 1}, x])/(2*s) + 
    (9*G[{1, 1, 0, 0, 1, 0}, x])/(2*s) - (18*G[{1, 1, 0, 0, 1, 1}, x])/s + 
    (9*G[{1, 1, 0, 1, 0, 0}, x])/s + (6*G[{1, 1, 0, 1, 0, 1}, x])/s + 
    (6*G[{1, 1, 0, 1, 1, 0}, x])/s + (3*G[{1, 1, 0, 1, 1, 1}, x])/(2*s) - 
    (3*G[{1, 1, 1, 0, 0, 0}, x])/(2*s) + (9*G[{1, 1, 1, 0, 0, 1}, x])/s + 
    (9*G[{1, 1, 1, 0, 1, 0}, x])/s - (45*G[{1, 1, 1, 1, 0, 0}, x])/(2*s) + 
    (3*G[{1, 1, 1, 1, 0, 1}, x])/s + (3*G[{1, 1, 1, 1, 1, 0}, x])/s + 
    (2201*Zeta[3])/(72*s) + (((203*I)/12)*Pi*Zeta[3])/s + 
    (13*Pi^2*Zeta[3])/(8*s) - (((13*I)/4)*Pi^3*Zeta[3])/s - 
    (641*G[{0}, x]*Zeta[3])/(24*s) + (((181*I)/4)*Pi*G[{0}, x]*Zeta[3])/s + 
    (31*Pi^2*G[{0}, x]*Zeta[3])/(4*s) - (91*G[{1}, x]*Zeta[3])/(8*s) + 
    (((209*I)/4)*Pi*G[{1}, x]*Zeta[3])/s - (31*Pi^2*G[{1}, x]*Zeta[3])/
     (4*s) + (103*G[{0, 0}, x]*Zeta[3])/(2*s) - 
    (((27*I)/2)*Pi*G[{0, 0}, x]*Zeta[3])/s - (191*G[{0, 1}, x]*Zeta[3])/
     (4*s) + (((39*I)/2)*Pi*G[{0, 1}, x]*Zeta[3])/s - 
    (65*G[{1, 0}, x]*Zeta[3])/(4*s) + (((27*I)/2)*Pi*G[{1, 0}, x]*Zeta[3])/
     s + (12*G[{1, 1}, x]*Zeta[3])/s - (((39*I)/2)*Pi*G[{1, 1}, x]*Zeta[3])/
     s - (6*G[{0, 0, 0}, x]*Zeta[3])/s - (33*G[{0, 0, 1}, x]*Zeta[3])/(2*s) - 
    (12*G[{0, 1, 0}, x]*Zeta[3])/s + (69*G[{0, 1, 1}, x]*Zeta[3])/(2*s) + 
    (6*G[{1, 0, 0}, x]*Zeta[3])/s + (33*G[{1, 0, 1}, x]*Zeta[3])/(2*s) + 
    (12*G[{1, 1, 0}, x]*Zeta[3])/s - (69*G[{1, 1, 1}, x]*Zeta[3])/(2*s) - 
    (33*Zeta[3]^2)/(4*s) + FF[1/(s*x^2)]*(((1193*I)/144)*Pi*G[{1}, x] - 
      (13*Pi^2*G[{1}, x])/36 + ((7*I)/24)*Pi^3*G[{1}, x] + 
      (I/12)*Pi*G[{0, 1}, x] - ((5*I)/4)*Pi*G[{1, 0}, x] - 
      (11*Pi^2*G[{1, 0}, x])/48 + (1193*G[{1, 1}, x])/144 - 
      ((3*I)/4)*Pi*G[{1, 1}, x] + (95*Pi^2*G[{1, 1}, x])/144 + 
      (I/2)*Pi*G[{0, 1, 0}, x] + G[{0, 1, 1}, x]/12 - 
      ((3*I)/4)*Pi*G[{0, 1, 1}, x] - ((5*I)/24)*Pi*G[{1, 0, 0}, x] - 
      (5*G[{1, 0, 1}, x])/4 + ((3*I)/4)*Pi*G[{1, 0, 1}, x] + 
      (Pi^2*G[{1, 0, 1}, x])/4 - (5*G[{1, 1, 0}, x])/4 - 
      ((13*I)/12)*Pi*G[{1, 1, 0}, x] - (4*G[{1, 1, 1}, x])/3 - 
      ((107*I)/24)*Pi*G[{1, 1, 1}, x] - (Pi^2*G[{1, 1, 1}, x])/8 + 
      G[{0, 1, 0, 1}, x]/2 + G[{0, 1, 1, 0}, x]/2 - (5*G[{0, 1, 1, 1}, x])/
       4 - (5*G[{1, 0, 0, 1}, x])/24 - (5*G[{1, 0, 1, 0}, x])/24 + 
      (23*G[{1, 0, 1, 1}, x])/24 - ((3*I)/4)*Pi*G[{1, 0, 1, 1}, x] - 
      (31*G[{1, 1, 0, 0}, x])/8 + (67*G[{1, 1, 0, 1}, x])/24 + 
      ((3*I)/4)*Pi*G[{1, 1, 0, 1}, x] + (67*G[{1, 1, 1, 0}, x])/24 - 
      (29*G[{1, 1, 1, 1}, x])/4 - (3*G[{1, 0, 1, 1, 1}, x])/4 + 
      (3*G[{1, 1, 0, 1, 1}, x])/4 - G[{1}, x]*Zeta[3] + 
      ((9*I)/2)*Pi*G[{1}, x]*Zeta[3] + (3*G[{1, 1}, x]*Zeta[3])/2) + 
    (63*Zeta[5])/(4*s) - (((27*I)/2)*Pi*Zeta[5])/s - 
    (33*G[{0}, x]*Zeta[5])/(4*s) + (33*G[{1}, x]*Zeta[5])/(4*s) + 
    FF[1/(s*(1 - x)^2)]*(((-2*I)/9)*Pi^3 - (137*Pi^4)/2880 - (I/20)*Pi^5 + 
      ((1193*I)/144)*Pi*G[{0}, x] - (13*Pi^2*G[{0}, x])/36 - 
      (I/72)*Pi^3*G[{0}, x] - (Pi^4*G[{0}, x])/120 + (I/12)*Pi^3*G[{1}, x] + 
      (1193*G[{0, 0}, x])/144 - ((3*I)/4)*Pi*G[{0, 0}, x] + 
      (95*Pi^2*G[{0, 0}, x])/144 - (I/8)*Pi^3*G[{0, 0}, x] - 
      ((5*I)/4)*Pi*G[{0, 1}, x] - (11*Pi^2*G[{0, 1}, x])/48 + 
      (I/12)*Pi*G[{1, 0}, x] - (4*G[{0, 0, 0}, x])/3 - 
      ((107*I)/24)*Pi*G[{0, 0, 0}, x] - (Pi^2*G[{0, 0, 0}, x])/8 - 
      (5*G[{0, 0, 1}, x])/4 - ((13*I)/12)*Pi*G[{0, 0, 1}, x] - 
      (5*G[{0, 1, 0}, x])/4 + ((3*I)/4)*Pi*G[{0, 1, 0}, x] + 
      (Pi^2*G[{0, 1, 0}, x])/4 - ((5*I)/24)*Pi*G[{0, 1, 1}, x] + 
      G[{1, 0, 0}, x]/12 - ((3*I)/4)*Pi*G[{1, 0, 0}, x] + 
      (I/2)*Pi*G[{1, 0, 1}, x] - (29*G[{0, 0, 0, 0}, x])/4 + 
      (67*G[{0, 0, 0, 1}, x])/24 + (67*G[{0, 0, 1, 0}, x])/24 + 
      ((3*I)/4)*Pi*G[{0, 0, 1, 0}, x] - (31*G[{0, 0, 1, 1}, x])/8 + 
      (23*G[{0, 1, 0, 0}, x])/24 - ((3*I)/4)*Pi*G[{0, 1, 0, 0}, x] - 
      (5*G[{0, 1, 0, 1}, x])/24 - (5*G[{0, 1, 1, 0}, x])/24 - 
      (5*G[{1, 0, 0, 0}, x])/4 + G[{1, 0, 0, 1}, x]/2 + 
      G[{1, 0, 1, 0}, x]/2 + (3*G[{0, 0, 1, 0, 0}, x])/4 - 
      (3*G[{0, 1, 0, 0, 0}, x])/4 + (4*Zeta[3])/3 - ((17*I)/8)*Pi*Zeta[3] - 
      (Pi^2*Zeta[3])/2 + (5*G[{0}, x]*Zeta[3])/6 + ((9*I)/4)*Pi*G[{0}, x]*
       Zeta[3] - (G[{1}, x]*Zeta[3])/2 + (9*G[{0, 0}, x]*Zeta[3])/4 + 
      (15*Zeta[5])/2) + FF[1/(s*(1 - x))]*(61987229/419904 + 
      ((297029*I)/11664)*Pi - (335369*Pi^2)/34992 + ((1921*I)/1944)*Pi^3 + 
      (152473*Pi^4)/77760 - ((37*I)/108)*Pi^5 + (919*Pi^6)/102060 + 
      ((853*I)/216)*Pi*G[{0}, x] + (2729*Pi^2*G[{0}, x])/864 + 
      ((583*I)/144)*Pi^3*G[{0}, x] - (257*Pi^4*G[{0}, x])/135 - 
      ((43*I)/720)*Pi^5*G[{0}, x] - (4135*G[{1}, x])/54 - 
      ((7819*I)/324)*Pi*G[{1}, x] + (6499*Pi^2*G[{1}, x])/1296 - 
      ((91*I)/216)*Pi^3*G[{1}, x] + (1447*Pi^4*G[{1}, x])/4320 + 
      ((17*I)/360)*Pi^5*G[{1}, x] + (449*G[{0, 0}, x])/108 + 
      (18*I)*Pi*G[{0, 0}, x] + (1157*Pi^2*G[{0, 0}, x])/54 + 
      ((41*I)/24)*Pi^3*G[{0, 0}, x] + (203*Pi^4*G[{0, 0}, x])/720 - 
      (5*G[{0, 1}, x])/24 - ((110*I)/9)*Pi*G[{0, 1}, x] + 
      (1111*Pi^2*G[{0, 1}, x])/216 + ((53*I)/18)*Pi^3*G[{0, 1}, x] - 
      (8*Pi^4*G[{0, 1}, x])/45 - (5*G[{1, 0}, x])/24 - 
      ((203*I)/8)*Pi*G[{1, 0}, x] - (643*Pi^2*G[{1, 0}, x])/216 + 
      ((467*I)/72)*Pi^3*G[{1, 0}, x] + (47*Pi^4*G[{1, 0}, x])/180 + 
      (1067*G[{1, 1}, x])/81 + ((3515*I)/216)*Pi*G[{1, 1}, x] - 
      Pi^2*G[{1, 1}, x] + ((55*I)/36)*Pi^3*G[{1, 1}, x] - 
      (Pi^4*G[{1, 1}, x])/60 + (4123*G[{0, 0, 0}, x])/144 + 
      ((205*I)/24)*Pi*G[{0, 0, 0}, x] - (623*Pi^2*G[{0, 0, 0}, x])/72 - 
      ((11*I)/12)*Pi^3*G[{0, 0, 0}, x] - (1883*G[{0, 0, 1}, x])/144 - 
      (26*I)*Pi*G[{0, 0, 1}, x] - 5*Pi^2*G[{0, 0, 1}, x] + 
      ((5*I)/3)*Pi^3*G[{0, 0, 1}, x] - (1883*G[{0, 1, 0}, x])/144 + 
      ((37*I)/3)*Pi*G[{0, 1, 0}, x] - (73*Pi^2*G[{0, 1, 0}, x])/72 + 
      ((19*I)/12)*Pi^3*G[{0, 1, 0}, x] + (41*G[{0, 1, 1}, x])/48 + 
      ((131*I)/8)*Pi*G[{0, 1, 1}, x] + (253*Pi^2*G[{0, 1, 1}, x])/72 - 
      ((2*I)/3)*Pi^3*G[{0, 1, 1}, x] - (151*G[{1, 0, 0}, x])/6 + 
      ((43*I)/3)*Pi*G[{1, 0, 0}, x] + (149*Pi^2*G[{1, 0, 0}, x])/8 - 
      ((5*I)/3)*Pi^3*G[{1, 0, 0}, x] - (5*G[{1, 0, 1}, x])/24 + 
      ((367*I)/72)*Pi*G[{1, 0, 1}, x] + (11*Pi^2*G[{1, 0, 1}, x])/72 - 
      ((7*I)/6)*Pi^3*G[{1, 0, 1}, x] - (5*G[{1, 1, 0}, x])/24 + 
      ((131*I)/72)*Pi*G[{1, 1, 0}, x] - (28*Pi^2*G[{1, 1, 0}, x])/9 - 
      (I/6)*Pi^3*G[{1, 1, 0}, x] + (2471*G[{1, 1, 1}, x])/108 - 
      ((121*I)/18)*Pi*G[{1, 1, 1}, x] - (11*Pi^2*G[{1, 1, 1}, x])/9 + 
      ((2*I)/3)*Pi^3*G[{1, 1, 1}, x] + (1499*G[{0, 0, 0, 0}, x])/18 + 
      ((15*I)/2)*Pi*G[{0, 0, 0, 0}, x] + (3*Pi^2*G[{0, 0, 0, 0}, x])/4 - 
      (5777*G[{0, 0, 0, 1}, x])/72 + ((27*I)/4)*Pi*G[{0, 0, 0, 1}, x] - 
      (7*Pi^2*G[{0, 0, 0, 1}, x])/6 - (5777*G[{0, 0, 1, 0}, x])/72 - 
      ((68*I)/3)*Pi*G[{0, 0, 1, 0}, x] - (5*Pi^2*G[{0, 0, 1, 0}, x])/3 + 
      (4037*G[{0, 0, 1, 1}, x])/72 + ((85*I)/6)*Pi*G[{0, 0, 1, 1}, x] + 
      (7*Pi^2*G[{0, 0, 1, 1}, x])/3 - (157*G[{0, 1, 0, 0}, x])/12 + 
      ((25*I)/12)*Pi*G[{0, 1, 0, 0}, x] - (7*Pi^2*G[{0, 1, 0, 0}, x])/12 + 
      (109*G[{0, 1, 0, 1}, x])/4 - (I/2)*Pi*G[{0, 1, 0, 1}, x] + 
      (Pi^2*G[{0, 1, 0, 1}, x])/3 + (109*G[{0, 1, 1, 0}, x])/4 + 
      ((73*I)/4)*Pi*G[{0, 1, 1, 0}, x] + Pi^2*G[{0, 1, 1, 0}, x] - 
      (43*G[{0, 1, 1, 1}, x])/8 - ((49*I)/12)*Pi*G[{0, 1, 1, 1}, x] + 
      (463*G[{1, 0, 0, 0}, x])/24 - ((13*I)/6)*Pi*G[{1, 0, 0, 0}, x] + 
      (145*G[{1, 0, 0, 1}, x])/24 - (18*I)*Pi*G[{1, 0, 0, 1}, x] + 
      (5*Pi^2*G[{1, 0, 0, 1}, x])/6 + (145*G[{1, 0, 1, 0}, x])/24 - 
      (I/2)*Pi*G[{1, 0, 1, 0}, x] + (4*Pi^2*G[{1, 0, 1, 0}, x])/3 - 
      (17*G[{1, 0, 1, 1}, x])/18 + ((223*I)/12)*Pi*G[{1, 0, 1, 1}, x] - 
      (Pi^2*G[{1, 0, 1, 1}, x])/2 + (131*G[{1, 1, 0, 0}, x])/72 + 
      ((69*I)/4)*Pi*G[{1, 1, 0, 0}, x] + (Pi^2*G[{1, 1, 0, 0}, x])/3 + 
      ((13*I)/12)*Pi*G[{1, 1, 0, 1}, x] - (4*Pi^2*G[{1, 1, 0, 1}, x])/3 - 
      ((47*I)/4)*Pi*G[{1, 1, 1, 0}, x] - (5*Pi^2*G[{1, 1, 1, 0}, x])/3 - 
      (121*G[{1, 1, 1, 1}, x])/6 - (109*G[{0, 0, 0, 0, 0}, x])/12 - 
      (6*I)*Pi*G[{0, 0, 0, 0, 0}, x] + (155*G[{0, 0, 0, 0, 1}, x])/12 - 
      ((9*I)/2)*Pi*G[{0, 0, 0, 0, 1}, x] + (155*G[{0, 0, 0, 1, 0}, x])/12 + 
      (I/2)*Pi*G[{0, 0, 0, 1, 0}, x] - (5*G[{0, 0, 0, 1, 1}, x])/2 + 
      ((21*I)/2)*Pi*G[{0, 0, 0, 1, 1}, x] - (64*G[{0, 0, 1, 0, 0}, x])/3 + 
      ((13*I)/2)*Pi*G[{0, 0, 1, 0, 0}, x] + (7*G[{0, 0, 1, 0, 1}, x])/3 + 
      (4*I)*Pi*G[{0, 0, 1, 0, 1}, x] + (7*G[{0, 0, 1, 1, 0}, x])/3 - 
      ((7*I)/2)*Pi*G[{0, 0, 1, 1, 0}, x] + (49*G[{0, 0, 1, 1, 1}, x])/6 - 
      (7*I)*Pi*G[{0, 0, 1, 1, 1}, x] + (7*G[{0, 1, 0, 0, 0}, x])/12 + 
      ((5*I)/2)*Pi*G[{0, 1, 0, 0, 0}, x] + (3*G[{0, 1, 0, 0, 1}, x])/2 + 
      (3*G[{0, 1, 0, 1, 0}, x])/2 - I*Pi*G[{0, 1, 0, 1, 0}, x] - 
      2*G[{0, 1, 0, 1, 1}, x] - ((3*I)/2)*Pi*G[{0, 1, 0, 1, 1}, x] + 
      (223*G[{0, 1, 1, 0, 0}, x])/12 + (I/2)*Pi*G[{0, 1, 1, 0, 0}, x] - 
      G[{0, 1, 1, 0, 1}, x]/3 - (2*I)*Pi*G[{0, 1, 1, 0, 1}, x] - 
      G[{0, 1, 1, 1, 0}, x]/3 + I*Pi*G[{0, 1, 1, 1, 0}, x] - 
      (15*G[{0, 1, 1, 1, 1}, x])/4 + (91*G[{1, 0, 0, 0, 0}, x])/2 - 
      (4*I)*Pi*G[{1, 0, 0, 0, 0}, x] - (143*G[{1, 0, 0, 0, 1}, x])/3 + 
      (5*I)*Pi*G[{1, 0, 0, 0, 1}, x] - (143*G[{1, 0, 0, 1, 0}, x])/3 + 
      (3*I)*Pi*G[{1, 0, 0, 1, 0}, x] + (89*G[{1, 0, 0, 1, 1}, x])/3 - 
      (3*I)*Pi*G[{1, 0, 0, 1, 1}, x] - (99*G[{1, 0, 1, 0, 0}, x])/4 + 
      I*Pi*G[{1, 0, 1, 0, 0}, x] + (97*G[{1, 0, 1, 0, 1}, x])/4 - 
      (3*I)*Pi*G[{1, 0, 1, 0, 1}, x] + (97*G[{1, 0, 1, 1, 0}, x])/4 - 
      2*G[{1, 0, 1, 1, 1}, x] - I*Pi*G[{1, 0, 1, 1, 1}, x] + 
      (119*G[{1, 1, 0, 0, 0}, x])/6 - (6*I)*Pi*G[{1, 1, 0, 0, 0}, x] - 
      (25*G[{1, 1, 0, 0, 1}, x])/4 + (3*I)*Pi*G[{1, 1, 0, 0, 1}, x] - 
      (25*G[{1, 1, 0, 1, 0}, x])/4 + (4*I)*Pi*G[{1, 1, 0, 1, 0}, x] + 
      (22*G[{1, 1, 0, 1, 1}, x])/3 - (2*I)*Pi*G[{1, 1, 0, 1, 1}, x] - 
      (47*G[{1, 1, 1, 0, 0}, x])/4 + I*Pi*G[{1, 1, 1, 0, 0}, x] + 
      (3*I)*Pi*G[{1, 1, 1, 0, 1}, x] - I*Pi*G[{1, 1, 1, 1, 0}, x] - 
      5*G[{0, 0, 0, 0, 0, 0}, x] - G[{0, 0, 0, 0, 0, 1}, x] - 
      G[{0, 0, 0, 0, 1, 0}, x] - (7*G[{0, 0, 0, 0, 1, 1}, x])/2 + 
      2*G[{0, 0, 0, 1, 0, 0}, x] - (3*G[{0, 0, 0, 1, 0, 1}, x])/2 - 
      (3*G[{0, 0, 0, 1, 1, 0}, x])/2 + 12*G[{0, 0, 0, 1, 1, 1}, x] + 
      (3*G[{0, 0, 1, 0, 0, 0}, x])/2 + 5*G[{0, 0, 1, 0, 0, 1}, x] + 
      5*G[{0, 0, 1, 0, 1, 0}, x] - G[{0, 0, 1, 0, 1, 1}, x] + 
      G[{0, 0, 1, 1, 0, 0}, x]/2 - 4*G[{0, 0, 1, 1, 0, 1}, x] - 
      4*G[{0, 0, 1, 1, 1, 0}, x] - 3*G[{0, 0, 1, 1, 1, 1}, x] - 
      G[{0, 1, 0, 0, 0, 0}, x]/2 + 3*G[{0, 1, 0, 0, 0, 1}, x] + 
      3*G[{0, 1, 0, 0, 1, 0}, x] - 3*G[{0, 1, 0, 0, 1, 1}, x] - 
      G[{0, 1, 0, 1, 0, 0}, x] - (3*G[{0, 1, 0, 1, 1, 1}, x])/2 + 
      (7*G[{0, 1, 1, 0, 0, 0}, x])/2 - 3*G[{0, 1, 1, 0, 0, 1}, x] - 
      3*G[{0, 1, 1, 0, 1, 0}, x] + G[{0, 1, 1, 0, 1, 1}, x] + 
      G[{0, 1, 1, 1, 0, 0}, x] - 4*G[{1, 0, 0, 0, 0, 1}, x] - 
      4*G[{1, 0, 0, 0, 1, 0}, x] + 9*G[{1, 0, 0, 0, 1, 1}, x] + 
      G[{1, 0, 0, 1, 0, 0}, x] + 2*G[{1, 0, 0, 1, 0, 1}, x] + 
      2*G[{1, 0, 0, 1, 1, 0}, x] - 5*G[{1, 0, 0, 1, 1, 1}, x] + 
      4*G[{1, 0, 1, 0, 0, 0}, x] - 3*G[{1, 0, 1, 0, 0, 1}, x] - 
      3*G[{1, 0, 1, 0, 1, 0}, x] - G[{1, 0, 1, 1, 1, 1}, x] - 
      12*G[{1, 1, 0, 0, 0, 0}, x] + 6*G[{1, 1, 0, 0, 0, 1}, x] + 
      6*G[{1, 1, 0, 0, 1, 0}, x] - 3*G[{1, 1, 0, 0, 1, 1}, x] + 
      4*G[{1, 1, 0, 1, 0, 0}, x] - 2*G[{1, 1, 0, 1, 1, 1}, x] - 
      2*G[{1, 1, 1, 0, 0, 0}, x] + 3*G[{1, 1, 1, 0, 0, 1}, x] + 
      3*G[{1, 1, 1, 0, 1, 0}, x] - G[{1, 1, 1, 1, 0, 0}, x] - 
      (502927*Zeta[3])/3888 - ((7949*I)/108)*Pi*Zeta[3] + 
      (1613*Pi^2*Zeta[3])/72 - (I/18)*Pi^3*Zeta[3] - (3209*G[{0}, x]*Zeta[3])/
       72 - ((175*I)/4)*Pi*G[{0}, x]*Zeta[3] - (5*Pi^2*G[{0}, x]*Zeta[3])/3 + 
      (370*G[{1}, x]*Zeta[3])/9 - ((7*I)/3)*Pi*G[{1}, x]*Zeta[3] - 
      (3*Pi^2*G[{1}, x]*Zeta[3])/2 - (137*G[{0, 0}, x]*Zeta[3])/4 + 
      (365*G[{0, 1}, x]*Zeta[3])/12 - ((5*I)/2)*Pi*G[{0, 1}, x]*Zeta[3] - 
      (191*G[{1, 0}, x]*Zeta[3])/12 + (3*I)*Pi*G[{1, 0}, x]*Zeta[3] - 
      (11*G[{1, 1}, x]*Zeta[3])/2 + (3*I)*Pi*G[{1, 1}, x]*Zeta[3] - 
      3*G[{0, 0, 0}, x]*Zeta[3] + G[{0, 0, 1}, x]*Zeta[3] + 
      6*G[{0, 1, 0}, x]*Zeta[3] - 3*G[{0, 1, 1}, x]*Zeta[3] - 
      6*G[{1, 0, 0}, x]*Zeta[3] + 5*G[{1, 0, 1}, x]*Zeta[3] + 
      G[{1, 1, 0}, x]*Zeta[3] - 4*G[{1, 1, 1}, x]*Zeta[3] + 
      (203*Zeta[3]^2)/18 - (1843*Zeta[5])/72 + ((93*I)/4)*Pi*Zeta[5] - 
      (3*G[{0}, x]*Zeta[5])/2 - (37*G[{1}, x]*Zeta[5])/2) + 
    FF[1/(s*x)]*(61987229/419904 + ((297029*I)/11664)*Pi - 
      (335369*Pi^2)/34992 - ((4681*I)/3888)*Pi^3 - (36083*Pi^4)/77760 - 
      ((49*I)/240)*Pi^5 + (27967*Pi^6)/408240 - (4135*G[{0}, x])/54 - 
      ((7819*I)/324)*Pi*G[{0}, x] + (6499*Pi^2*G[{0}, x])/1296 - 
      ((209*I)/216)*Pi^3*G[{0}, x] - (23*Pi^4*G[{0}, x])/2160 - 
      (I/120)*Pi^5*G[{0}, x] + ((853*I)/216)*Pi*G[{1}, x] + 
      (2729*Pi^2*G[{1}, x])/864 + ((167*I)/16)*Pi^3*G[{1}, x] - 
      (43*Pi^4*G[{1}, x])/96 + (1067*G[{0, 0}, x])/81 + 
      ((3515*I)/216)*Pi*G[{0, 0}, x] - Pi^2*G[{0, 0}, x] - 
      ((11*I)/18)*Pi^3*G[{0, 0}, x] - (11*Pi^4*G[{0, 0}, x])/180 - 
      (5*G[{0, 1}, x])/24 - ((203*I)/8)*Pi*G[{0, 1}, x] - 
      (643*Pi^2*G[{0, 1}, x])/216 + ((677*I)/72)*Pi^3*G[{0, 1}, x] + 
      (23*Pi^4*G[{0, 1}, x])/72 - (5*G[{1, 0}, x])/24 - 
      ((110*I)/9)*Pi*G[{1, 0}, x] + (1111*Pi^2*G[{1, 0}, x])/216 + 
      ((437*I)/72)*Pi^3*G[{1, 0}, x] + (17*Pi^4*G[{1, 0}, x])/180 + 
      (449*G[{1, 1}, x])/108 + (18*I)*Pi*G[{1, 1}, x] + 
      (1157*Pi^2*G[{1, 1}, x])/54 - ((115*I)/36)*Pi^3*G[{1, 1}, x] + 
      (53*Pi^4*G[{1, 1}, x])/720 + (2471*G[{0, 0, 0}, x])/108 - 
      ((121*I)/18)*Pi*G[{0, 0, 0}, x] - (11*Pi^2*G[{0, 0, 0}, x])/9 - 
      (5*G[{0, 0, 1}, x])/24 + ((131*I)/72)*Pi*G[{0, 0, 1}, x] - 
      (28*Pi^2*G[{0, 0, 1}, x])/9 - (5*G[{0, 1, 0}, x])/24 + 
      ((367*I)/72)*Pi*G[{0, 1, 0}, x] + (11*Pi^2*G[{0, 1, 0}, x])/72 - 
      ((2*I)/3)*Pi^3*G[{0, 1, 0}, x] - (151*G[{0, 1, 1}, x])/6 + 
      ((43*I)/3)*Pi*G[{0, 1, 1}, x] + (149*Pi^2*G[{0, 1, 1}, x])/8 - 
      (2*I)*Pi^3*G[{0, 1, 1}, x] + (41*G[{1, 0, 0}, x])/48 + 
      ((131*I)/8)*Pi*G[{1, 0, 0}, x] + (253*Pi^2*G[{1, 0, 0}, x])/72 - 
      (I/6)*Pi^3*G[{1, 0, 0}, x] - (1883*G[{1, 0, 1}, x])/144 + 
      ((37*I)/3)*Pi*G[{1, 0, 1}, x] - (73*Pi^2*G[{1, 0, 1}, x])/72 + 
      ((17*I)/12)*Pi^3*G[{1, 0, 1}, x] - (1883*G[{1, 1, 0}, x])/144 - 
      (26*I)*Pi*G[{1, 1, 0}, x] - 5*Pi^2*G[{1, 1, 0}, x] + 
      ((5*I)/12)*Pi^3*G[{1, 1, 0}, x] + (4123*G[{1, 1, 1}, x])/144 + 
      ((205*I)/24)*Pi*G[{1, 1, 1}, x] - (623*Pi^2*G[{1, 1, 1}, x])/72 - 
      (I/12)*Pi^3*G[{1, 1, 1}, x] - (121*G[{0, 0, 0, 0}, x])/6 - 
      ((47*I)/4)*Pi*G[{0, 0, 0, 1}, x] - (5*Pi^2*G[{0, 0, 0, 1}, x])/3 + 
      ((13*I)/12)*Pi*G[{0, 0, 1, 0}, x] - (4*Pi^2*G[{0, 0, 1, 0}, x])/3 + 
      (131*G[{0, 0, 1, 1}, x])/72 + ((69*I)/4)*Pi*G[{0, 0, 1, 1}, x] + 
      (Pi^2*G[{0, 0, 1, 1}, x])/3 - (17*G[{0, 1, 0, 0}, x])/18 + 
      ((223*I)/12)*Pi*G[{0, 1, 0, 0}, x] - (Pi^2*G[{0, 1, 0, 0}, x])/2 + 
      (145*G[{0, 1, 0, 1}, x])/24 - (I/2)*Pi*G[{0, 1, 0, 1}, x] + 
      (4*Pi^2*G[{0, 1, 0, 1}, x])/3 + (145*G[{0, 1, 1, 0}, x])/24 - 
      (18*I)*Pi*G[{0, 1, 1, 0}, x] + (5*Pi^2*G[{0, 1, 1, 0}, x])/6 + 
      (463*G[{0, 1, 1, 1}, x])/24 - ((13*I)/6)*Pi*G[{0, 1, 1, 1}, x] - 
      (43*G[{1, 0, 0, 0}, x])/8 - ((49*I)/12)*Pi*G[{1, 0, 0, 0}, x] + 
      (109*G[{1, 0, 0, 1}, x])/4 + ((73*I)/4)*Pi*G[{1, 0, 0, 1}, x] + 
      Pi^2*G[{1, 0, 0, 1}, x] + (109*G[{1, 0, 1, 0}, x])/4 - 
      (I/2)*Pi*G[{1, 0, 1, 0}, x] + (Pi^2*G[{1, 0, 1, 0}, x])/3 - 
      (157*G[{1, 0, 1, 1}, x])/12 + ((25*I)/12)*Pi*G[{1, 0, 1, 1}, x] - 
      (7*Pi^2*G[{1, 0, 1, 1}, x])/12 + (4037*G[{1, 1, 0, 0}, x])/72 + 
      ((85*I)/6)*Pi*G[{1, 1, 0, 0}, x] + (7*Pi^2*G[{1, 1, 0, 0}, x])/3 - 
      (5777*G[{1, 1, 0, 1}, x])/72 - ((68*I)/3)*Pi*G[{1, 1, 0, 1}, x] - 
      (5*Pi^2*G[{1, 1, 0, 1}, x])/3 - (5777*G[{1, 1, 1, 0}, x])/72 + 
      ((27*I)/4)*Pi*G[{1, 1, 1, 0}, x] - (7*Pi^2*G[{1, 1, 1, 0}, x])/6 + 
      (1499*G[{1, 1, 1, 1}, x])/18 + ((15*I)/2)*Pi*G[{1, 1, 1, 1}, x] + 
      (3*Pi^2*G[{1, 1, 1, 1}, x])/4 - I*Pi*G[{0, 0, 0, 0, 1}, x] + 
      (3*I)*Pi*G[{0, 0, 0, 1, 0}, x] - (47*G[{0, 0, 0, 1, 1}, x])/4 + 
      I*Pi*G[{0, 0, 0, 1, 1}, x] + (22*G[{0, 0, 1, 0, 0}, x])/3 - 
      (2*I)*Pi*G[{0, 0, 1, 0, 0}, x] - (25*G[{0, 0, 1, 0, 1}, x])/4 + 
      (4*I)*Pi*G[{0, 0, 1, 0, 1}, x] - (25*G[{0, 0, 1, 1, 0}, x])/4 + 
      (3*I)*Pi*G[{0, 0, 1, 1, 0}, x] + (119*G[{0, 0, 1, 1, 1}, x])/6 - 
      (6*I)*Pi*G[{0, 0, 1, 1, 1}, x] - 2*G[{0, 1, 0, 0, 0}, x] - 
      I*Pi*G[{0, 1, 0, 0, 0}, x] + (97*G[{0, 1, 0, 0, 1}, x])/4 + 
      (97*G[{0, 1, 0, 1, 0}, x])/4 - (3*I)*Pi*G[{0, 1, 0, 1, 0}, x] - 
      (99*G[{0, 1, 0, 1, 1}, x])/4 + I*Pi*G[{0, 1, 0, 1, 1}, x] + 
      (89*G[{0, 1, 1, 0, 0}, x])/3 - (3*I)*Pi*G[{0, 1, 1, 0, 0}, x] - 
      (143*G[{0, 1, 1, 0, 1}, x])/3 + (3*I)*Pi*G[{0, 1, 1, 0, 1}, x] - 
      (143*G[{0, 1, 1, 1, 0}, x])/3 + (5*I)*Pi*G[{0, 1, 1, 1, 0}, x] + 
      (91*G[{0, 1, 1, 1, 1}, x])/2 - (4*I)*Pi*G[{0, 1, 1, 1, 1}, x] - 
      (15*G[{1, 0, 0, 0, 0}, x])/4 - G[{1, 0, 0, 0, 1}, x]/3 + 
      I*Pi*G[{1, 0, 0, 0, 1}, x] - G[{1, 0, 0, 1, 0}, x]/3 - 
      (2*I)*Pi*G[{1, 0, 0, 1, 0}, x] + (223*G[{1, 0, 0, 1, 1}, x])/12 + 
      (I/2)*Pi*G[{1, 0, 0, 1, 1}, x] - 2*G[{1, 0, 1, 0, 0}, x] - 
      ((3*I)/2)*Pi*G[{1, 0, 1, 0, 0}, x] + (3*G[{1, 0, 1, 0, 1}, x])/2 - 
      I*Pi*G[{1, 0, 1, 0, 1}, x] + (3*G[{1, 0, 1, 1, 0}, x])/2 + 
      (7*G[{1, 0, 1, 1, 1}, x])/12 + ((5*I)/2)*Pi*G[{1, 0, 1, 1, 1}, x] + 
      (49*G[{1, 1, 0, 0, 0}, x])/6 - (7*I)*Pi*G[{1, 1, 0, 0, 0}, x] + 
      (7*G[{1, 1, 0, 0, 1}, x])/3 - ((7*I)/2)*Pi*G[{1, 1, 0, 0, 1}, x] + 
      (7*G[{1, 1, 0, 1, 0}, x])/3 + (4*I)*Pi*G[{1, 1, 0, 1, 0}, x] - 
      (64*G[{1, 1, 0, 1, 1}, x])/3 + ((13*I)/2)*Pi*G[{1, 1, 0, 1, 1}, x] - 
      (5*G[{1, 1, 1, 0, 0}, x])/2 + ((21*I)/2)*Pi*G[{1, 1, 1, 0, 0}, x] + 
      (155*G[{1, 1, 1, 0, 1}, x])/12 + (I/2)*Pi*G[{1, 1, 1, 0, 1}, x] + 
      (155*G[{1, 1, 1, 1, 0}, x])/12 - ((9*I)/2)*Pi*G[{1, 1, 1, 1, 0}, x] - 
      (109*G[{1, 1, 1, 1, 1}, x])/12 - (6*I)*Pi*G[{1, 1, 1, 1, 1}, x] - 
      G[{0, 0, 0, 0, 1, 1}, x] + 3*G[{0, 0, 0, 1, 0, 1}, x] + 
      3*G[{0, 0, 0, 1, 1, 0}, x] - 2*G[{0, 0, 0, 1, 1, 1}, x] - 
      2*G[{0, 0, 1, 0, 0, 0}, x] + 4*G[{0, 0, 1, 0, 1, 1}, x] - 
      3*G[{0, 0, 1, 1, 0, 0}, x] + 6*G[{0, 0, 1, 1, 0, 1}, x] + 
      6*G[{0, 0, 1, 1, 1, 0}, x] - 12*G[{0, 0, 1, 1, 1, 1}, x] - 
      G[{0, 1, 0, 0, 0, 0}, x] - 3*G[{0, 1, 0, 1, 0, 1}, x] - 
      3*G[{0, 1, 0, 1, 1, 0}, x] + 4*G[{0, 1, 0, 1, 1, 1}, x] - 
      5*G[{0, 1, 1, 0, 0, 0}, x] + 2*G[{0, 1, 1, 0, 0, 1}, x] + 
      2*G[{0, 1, 1, 0, 1, 0}, x] + G[{0, 1, 1, 0, 1, 1}, x] + 
      9*G[{0, 1, 1, 1, 0, 0}, x] - 4*G[{0, 1, 1, 1, 0, 1}, x] - 
      4*G[{0, 1, 1, 1, 1, 0}, x] + G[{1, 0, 0, 0, 1, 1}, x] + 
      G[{1, 0, 0, 1, 0, 0}, x] - 3*G[{1, 0, 0, 1, 0, 1}, x] - 
      3*G[{1, 0, 0, 1, 1, 0}, x] + (7*G[{1, 0, 0, 1, 1, 1}, x])/2 - 
      (3*G[{1, 0, 1, 0, 0, 0}, x])/2 - G[{1, 0, 1, 0, 1, 1}, x] - 
      3*G[{1, 0, 1, 1, 0, 0}, x] + 3*G[{1, 0, 1, 1, 0, 1}, x] + 
      3*G[{1, 0, 1, 1, 1, 0}, x] - G[{1, 0, 1, 1, 1, 1}, x]/2 - 
      3*G[{1, 1, 0, 0, 0, 0}, x] - 4*G[{1, 1, 0, 0, 0, 1}, x] - 
      4*G[{1, 1, 0, 0, 1, 0}, x] + G[{1, 1, 0, 0, 1, 1}, x]/2 - 
      G[{1, 1, 0, 1, 0, 0}, x] + 5*G[{1, 1, 0, 1, 0, 1}, x] + 
      5*G[{1, 1, 0, 1, 1, 0}, x] + (3*G[{1, 1, 0, 1, 1, 1}, x])/2 + 
      12*G[{1, 1, 1, 0, 0, 0}, x] - (3*G[{1, 1, 1, 0, 0, 1}, x])/2 - 
      (3*G[{1, 1, 1, 0, 1, 0}, x])/2 + 2*G[{1, 1, 1, 0, 1, 1}, x] - 
      (7*G[{1, 1, 1, 1, 0, 0}, x])/2 - G[{1, 1, 1, 1, 0, 1}, x] - 
      G[{1, 1, 1, 1, 1, 0}, x] - 5*G[{1, 1, 1, 1, 1, 1}, x] - 
      (451789*Zeta[3])/3888 - ((3161*I)/108)*Pi*Zeta[3] + 
      (493*Pi^2*Zeta[3])/72 + ((71*I)/18)*Pi^3*Zeta[3] + 
      (799*G[{0}, x]*Zeta[3])/18 + ((25*I)/12)*Pi*G[{0}, x]*Zeta[3] + 
      (Pi^2*G[{0}, x]*Zeta[3])/2 - (5969*G[{1}, x]*Zeta[3])/72 - 
      ((129*I)/2)*Pi*G[{1}, x]*Zeta[3] - (7*Pi^2*G[{1}, x]*Zeta[3])/12 + 
      (22*G[{0, 0}, x]*Zeta[3])/3 - (2*I)*Pi*G[{0, 0}, x]*Zeta[3] - 
      (401*G[{0, 1}, x]*Zeta[3])/12 + (6*I)*Pi*G[{0, 1}, x]*Zeta[3] + 
      (35*G[{1, 0}, x]*Zeta[3])/3 - ((3*I)/2)*Pi*G[{1, 0}, x]*Zeta[3] - 
      (29*G[{1, 1}, x]*Zeta[3])/6 - (2*I)*Pi*G[{1, 1}, x]*Zeta[3] + 
      2*G[{0, 1, 0}, x]*Zeta[3] - 4*G[{0, 1, 1}, x]*Zeta[3] - 
      6*G[{1, 0, 0}, x]*Zeta[3] + 7*G[{1, 0, 1}, x]*Zeta[3] + 
      (17*G[{1, 1, 0}, x]*Zeta[3])/2 - 8*G[{1, 1, 1}, x]*Zeta[3] + 
      (142*Zeta[3]^2)/9 + (1741*Zeta[5])/36 + (7*I)*Pi*Zeta[5] - 
      (7*G[{0}, x]*Zeta[5])/2 + (21*G[{1}, x]*Zeta[5])/4)) + 
  COLOR[CF^3]*((-83*Pi^2)/(6*s) + (((281*I)/12)*Pi^3)/s - (415*Pi^4)/(48*s) - 
    (((149*I)/80)*Pi^5)/s + (5*Pi^2*G[{0}, x])/s - 
    (((91*I)/6)*Pi^3*G[{0}, x])/s + (73*Pi^4*G[{0}, x])/(72*s) + 
    (5*Pi^2*G[{1}, x])/s - (((229*I)/6)*Pi^3*G[{1}, x])/s - 
    (11*Pi^4*G[{1}, x])/(90*s) - (83*G[{0, 0}, x])/(3*s) + 
    (((281*I)/6)*Pi*G[{0, 0}, x])/s - (416*Pi^2*G[{0, 0}, x])/(9*s) + 
    ((I/2)*Pi^3*G[{0, 0}, x])/s + (83*G[{0, 1}, x])/(3*s) - 
    (((281*I)/6)*Pi*G[{0, 1}, x])/s + (1763*Pi^2*G[{0, 1}, x])/(36*s) + 
    (((29*I)/12)*Pi^3*G[{0, 1}, x])/s + (83*G[{1, 0}, x])/(3*s) - 
    (((281*I)/6)*Pi*G[{1, 0}, x])/s + (1763*Pi^2*G[{1, 0}, x])/(36*s) - 
    (((4*I)/3)*Pi^3*G[{1, 0}, x])/s - (83*G[{1, 1}, x])/(3*s) + 
    (((281*I)/6)*Pi*G[{1, 1}, x])/s - (416*Pi^2*G[{1, 1}, x])/(9*s) + 
    (((65*I)/12)*Pi^3*G[{1, 1}, x])/s + (323*G[{0, 0, 0}, x])/(6*s) - 
    ((18*I)*Pi*G[{0, 0, 0}, x])/s + (101*Pi^2*G[{0, 0, 0}, x])/(12*s) - 
    (10*G[{0, 0, 1}, x])/s + (((367*I)/3)*Pi*G[{0, 0, 1}, x])/s + 
    (35*Pi^2*G[{0, 0, 1}, x])/(12*s) - (10*G[{0, 1, 0}, x])/s - 
    (((47*I)/3)*Pi*G[{0, 1, 0}, x])/s - (71*Pi^2*G[{0, 1, 0}, x])/(12*s) - 
    (203*G[{0, 1, 1}, x])/(6*s) - (((266*I)/3)*Pi*G[{0, 1, 1}, x])/s - 
    (77*Pi^2*G[{0, 1, 1}, x])/(12*s) - (203*G[{1, 0, 0}, x])/(6*s) - 
    (((266*I)/3)*Pi*G[{1, 0, 0}, x])/s - (77*Pi^2*G[{1, 0, 0}, x])/(12*s) - 
    (10*G[{1, 0, 1}, x])/s - (((47*I)/3)*Pi*G[{1, 0, 1}, x])/s - 
    (71*Pi^2*G[{1, 0, 1}, x])/(12*s) - (10*G[{1, 1, 0}, x])/s + 
    (((367*I)/3)*Pi*G[{1, 1, 0}, x])/s + (35*Pi^2*G[{1, 1, 0}, x])/(12*s) + 
    (323*G[{1, 1, 1}, x])/(6*s) - ((18*I)*Pi*G[{1, 1, 1}, x])/s + 
    (101*Pi^2*G[{1, 1, 1}, x])/(12*s) - (433*G[{0, 0, 0, 0}, x])/(2*s) - 
    (((27*I)/2)*Pi*G[{0, 0, 0, 0}, x])/s + FF[1/(s*(1 - x)^3)]*
     (-(Pi^2*G[{0, 0}, x]) + (3*I)*Pi*G[{0, 0, 0}, x] + 
      3*G[{0, 0, 0, 0}, x]) + (200*G[{0, 0, 0, 1}, x])/s + 
    ((22*I)*Pi*G[{0, 0, 0, 1}, x])/s + (200*G[{0, 0, 1, 0}, x])/s + 
    (((103*I)/2)*Pi*G[{0, 0, 1, 0}, x])/s - (475*G[{0, 0, 1, 1}, x])/(6*s) - 
    ((72*I)*Pi*G[{0, 0, 1, 1}, x])/s + (565*G[{0, 1, 0, 0}, x])/(3*s) + 
    ((37*I)*Pi*G[{0, 1, 0, 0}, x])/s - (411*G[{0, 1, 0, 1}, x])/(2*s) - 
    (((65*I)/2)*Pi*G[{0, 1, 0, 1}, x])/s - (411*G[{0, 1, 1, 0}, x])/(2*s) - 
    ((55*I)*Pi*G[{0, 1, 1, 0}, x])/s + (355*G[{0, 1, 1, 1}, x])/(3*s) + 
    (((125*I)/2)*Pi*G[{0, 1, 1, 1}, x])/s + (355*G[{1, 0, 0, 0}, x])/(3*s) + 
    (((125*I)/2)*Pi*G[{1, 0, 0, 0}, x])/s - (411*G[{1, 0, 0, 1}, x])/(2*s) - 
    ((55*I)*Pi*G[{1, 0, 0, 1}, x])/s - (411*G[{1, 0, 1, 0}, x])/(2*s) - 
    (((65*I)/2)*Pi*G[{1, 0, 1, 0}, x])/s + (565*G[{1, 0, 1, 1}, x])/(3*s) + 
    ((37*I)*Pi*G[{1, 0, 1, 1}, x])/s - (475*G[{1, 1, 0, 0}, x])/(6*s) - 
    ((72*I)*Pi*G[{1, 1, 0, 0}, x])/s + (200*G[{1, 1, 0, 1}, x])/s + 
    (((103*I)/2)*Pi*G[{1, 1, 0, 1}, x])/s + (200*G[{1, 1, 1, 0}, x])/s + 
    ((22*I)*Pi*G[{1, 1, 1, 0}, x])/s - (433*G[{1, 1, 1, 1}, x])/(2*s) - 
    (((27*I)/2)*Pi*G[{1, 1, 1, 1}, x])/s + FF[1/(s*x^3)]*
     (-(Pi^2*G[{1, 1}, x]) + (3*I)*Pi*G[{1, 1, 1}, x] + 
      3*G[{1, 1, 1, 1}, x]) - (3*G[{0, 0, 0, 0, 0}, x])/(2*s) - 
    (12*G[{0, 0, 0, 0, 1}, x])/s - (12*G[{0, 0, 0, 1, 0}, x])/s + 
    (34*G[{0, 0, 0, 1, 1}, x])/s + (23*G[{0, 0, 1, 0, 0}, x])/(2*s) + 
    (40*G[{0, 0, 1, 0, 1}, x])/s + (40*G[{0, 0, 1, 1, 0}, x])/s - 
    (112*G[{0, 0, 1, 1, 1}, x])/s + (31*G[{0, 1, 0, 0, 0}, x])/s + 
    (6*G[{0, 1, 0, 0, 1}, x])/s + (6*G[{0, 1, 0, 1, 0}, x])/s - 
    (77*G[{0, 1, 0, 1, 1}, x])/(2*s) - (23*G[{0, 1, 1, 0, 0}, x])/s - 
    (32*G[{0, 1, 1, 0, 1}, x])/s - (32*G[{0, 1, 1, 1, 0}, x])/s + 
    (189*G[{0, 1, 1, 1, 1}, x])/(2*s) + (189*G[{1, 0, 0, 0, 0}, x])/(2*s) - 
    (32*G[{1, 0, 0, 0, 1}, x])/s - (32*G[{1, 0, 0, 1, 0}, x])/s - 
    (23*G[{1, 0, 0, 1, 1}, x])/s - (77*G[{1, 0, 1, 0, 0}, x])/(2*s) + 
    (6*G[{1, 0, 1, 0, 1}, x])/s + (6*G[{1, 0, 1, 1, 0}, x])/s + 
    (31*G[{1, 0, 1, 1, 1}, x])/s - (112*G[{1, 1, 0, 0, 0}, x])/s + 
    (40*G[{1, 1, 0, 0, 1}, x])/s + (40*G[{1, 1, 0, 1, 0}, x])/s + 
    (23*G[{1, 1, 0, 1, 1}, x])/(2*s) + (34*G[{1, 1, 1, 0, 0}, x])/s - 
    (12*G[{1, 1, 1, 0, 1}, x])/s - (12*G[{1, 1, 1, 1, 0}, x])/s - 
    (3*G[{1, 1, 1, 1, 1}, x])/(2*s) + (143*Zeta[3])/(6*s) - 
    ((65*I)*Pi*Zeta[3])/s - (73*Pi^2*Zeta[3])/(3*s) - 
    (379*G[{0}, x]*Zeta[3])/(3*s) + ((62*I)*Pi*G[{0}, x]*Zeta[3])/s + 
    (35*G[{1}, x]*Zeta[3])/(3*s) + ((44*I)*Pi*G[{1}, x]*Zeta[3])/s + 
    (26*G[{0, 0}, x]*Zeta[3])/s - (27*G[{0, 1}, x]*Zeta[3])/(2*s) + 
    (9*G[{1, 0}, x]*Zeta[3])/s - (7*G[{1, 1}, x]*Zeta[3])/(2*s) + 
    FF[1/(s*(1 - x)^2)]*(((-3*I)/2)*Pi^3 - Pi^4/48 + ((9*I)/4)*Pi*G[{0}, x] + 
      (Pi^2*G[{0}, x])/2 - ((23*I)/36)*Pi^3*G[{0}, x] + (9*G[{0, 0}, x])/4 + 
      (4*I)*Pi*G[{0, 0}, x] + (32*Pi^2*G[{0, 0}, x])/9 - 
      ((13*I)/2)*Pi*G[{0, 1}, x] + (11*Pi^2*G[{0, 1}, x])/12 + 
      ((5*I)/2)*Pi*G[{1, 0}, x] + Pi^2*G[{1, 0}, x] + 9*G[{0, 0, 0}, x] - 
      ((125*I)/6)*Pi*G[{0, 0, 0}, x] - (13*G[{0, 0, 1}, x])/2 - 
      ((22*I)/3)*Pi*G[{0, 0, 1}, x] - (13*G[{0, 1, 0}, x])/2 + 
      (2*I)*Pi*G[{0, 1, 0}, x] - ((11*I)/6)*Pi*G[{0, 1, 1}, x] + 
      (5*G[{1, 0, 0}, x])/2 - (3*I)*Pi*G[{1, 0, 0}, x] - 
      30*G[{0, 0, 0, 0}, x] + (55*G[{0, 0, 0, 1}, x])/6 + 
      (55*G[{0, 0, 1, 0}, x])/6 - (33*G[{0, 0, 1, 1}, x])/2 + 
      (23*G[{0, 1, 0, 0}, x])/6 - (11*G[{0, 1, 0, 1}, x])/6 - 
      (11*G[{0, 1, 1, 0}, x])/6 - 3*G[{1, 0, 0, 0}, x] + 9*Zeta[3] - 
      ((25*I)/2)*Pi*Zeta[3] + (G[{0}, x]*Zeta[3])/3) + 
    FF[1/(s*x^2)]*(((9*I)/4)*Pi*G[{1}, x] + (Pi^2*G[{1}, x])/2 + 
      ((11*I)/12)*Pi^3*G[{1}, x] + ((5*I)/2)*Pi*G[{0, 1}, x] + 
      Pi^2*G[{0, 1}, x] - ((13*I)/2)*Pi*G[{1, 0}, x] + 
      (11*Pi^2*G[{1, 0}, x])/12 + (9*G[{1, 1}, x])/4 + 
      (4*I)*Pi*G[{1, 1}, x] + (32*Pi^2*G[{1, 1}, x])/9 + 
      (5*G[{0, 1, 1}, x])/2 - (3*I)*Pi*G[{0, 1, 1}, x] - 
      ((11*I)/6)*Pi*G[{1, 0, 0}, x] - (13*G[{1, 0, 1}, x])/2 + 
      (2*I)*Pi*G[{1, 0, 1}, x] - (13*G[{1, 1, 0}, x])/2 - 
      ((22*I)/3)*Pi*G[{1, 1, 0}, x] + 9*G[{1, 1, 1}, x] - 
      ((125*I)/6)*Pi*G[{1, 1, 1}, x] - 3*G[{0, 1, 1, 1}, x] - 
      (11*G[{1, 0, 0, 1}, x])/6 - (11*G[{1, 0, 1, 0}, x])/6 + 
      (23*G[{1, 0, 1, 1}, x])/6 - (33*G[{1, 1, 0, 0}, x])/2 + 
      (55*G[{1, 1, 0, 1}, x])/6 + (55*G[{1, 1, 1, 0}, x])/6 - 
      30*G[{1, 1, 1, 1}, x] - 9*G[{1}, x]*Zeta[3]) - (77*Zeta[5])/(4*s) + 
    FF[1/(s*x)]*(7255/192 - (1391*Pi^2)/1152 - ((949*I)/72)*Pi^3 - 
      (1223*Pi^4)/2880 + ((67*I)/240)*Pi^5 + (105569*Pi^6)/1088640 - 
      (1001*G[{0}, x])/64 - ((1633*I)/96)*Pi*G[{0}, x] + 
      (25*Pi^2*G[{0}, x])/96 - ((23*I)/24)*Pi^3*G[{0}, x] + 
      (1003*Pi^4*G[{0}, x])/960 + ((323*I)/1440)*Pi^5*G[{0}, x] - 
      ((725*I)/24)*Pi*G[{1}, x] - (31*Pi^2*G[{1}, x])/2 + 
      ((767*I)/24)*Pi^3*G[{1}, x] - (1657*Pi^4*G[{1}, x])/720 - 
      (I/24)*Pi^5*G[{1}, x] - (43*G[{0, 0}, x])/32 + 
      ((143*I)/12)*Pi*G[{0, 0}, x] - (35*Pi^2*G[{0, 0}, x])/16 - 
      ((7*I)/4)*Pi^3*G[{0, 0}, x] + (91*Pi^4*G[{0, 0}, x])/160 - 
      (20*G[{0, 1}, x])/3 - (7*I)*Pi*G[{0, 1}, x] - (379*Pi^2*G[{0, 1}, x])/
       24 + ((67*I)/6)*Pi^3*G[{0, 1}, x] + (61*Pi^4*G[{0, 1}, x])/90 - 
      (20*G[{1, 0}, x])/3 + ((1213*I)/24)*Pi*G[{1, 0}, x] + 
      (233*Pi^2*G[{1, 0}, x])/24 + ((563*I)/72)*Pi^3*G[{1, 0}, x] + 
      (139*Pi^4*G[{1, 0}, x])/360 - (565*G[{1, 1}, x])/24 + 
      ((131*I)/12)*Pi*G[{1, 1}, x] + (1481*Pi^2*G[{1, 1}, x])/24 - 
      ((277*I)/36)*Pi^3*G[{1, 1}, x] + (293*Pi^4*G[{1, 1}, x])/360 + 
      (63*G[{0, 0, 0}, x])/4 + ((27*I)/4)*Pi*G[{0, 0, 0}, x] + 
      (27*Pi^2*G[{0, 0, 0}, x])/8 - ((3*I)/4)*Pi^3*G[{0, 0, 0}, x] - 
      (5*G[{0, 0, 1}, x])/6 - (35*I)*Pi*G[{0, 0, 1}, x] + 
      (85*Pi^2*G[{0, 0, 1}, x])/12 - ((7*I)/6)*Pi^3*G[{0, 0, 1}, x] - 
      (5*G[{0, 1, 0}, x])/6 + ((57*I)/2)*Pi*G[{0, 1, 0}, x] - 
      (11*Pi^2*G[{0, 1, 0}, x])/6 - ((25*I)/12)*Pi^3*G[{0, 1, 0}, x] - 
      (37*G[{0, 1, 1}, x])/6 + ((77*I)/4)*Pi*G[{0, 1, 1}, x] + 
      (1027*Pi^2*G[{0, 1, 1}, x])/36 - ((11*I)/3)*Pi^3*G[{0, 1, 1}, x] + 
      (871*G[{1, 0, 0}, x])/24 + (44*I)*Pi*G[{1, 0, 0}, x] - 
      (7*Pi^2*G[{1, 0, 0}, x])/24 - ((7*I)/6)*Pi^3*G[{1, 0, 0}, x] + 
      (57*G[{1, 0, 1}, x])/4 - (3*I)*Pi*G[{1, 0, 1}, x] + 
      (22*Pi^2*G[{1, 0, 1}, x])/9 - (I/2)*Pi^3*G[{1, 0, 1}, x] + 
      (57*G[{1, 1, 0}, x])/4 - (90*I)*Pi*G[{1, 1, 0}, x] + 
      (409*Pi^2*G[{1, 1, 0}, x])/36 - ((4*I)/3)*Pi^3*G[{1, 1, 0}, x] + 
      (77*G[{1, 1, 1}, x])/12 + ((177*I)/4)*Pi*G[{1, 1, 1}, x] - 
      (34*Pi^2*G[{1, 1, 1}, x])/3 - (I/2)*Pi^3*G[{1, 1, 1}, x] - 
      (18*I)*Pi*G[{0, 0, 0, 0}, x] + (17*Pi^2*G[{0, 0, 0, 0}, x])/4 - 
      (51*I)*Pi*G[{0, 0, 0, 1}, x] + (8*Pi^2*G[{0, 0, 0, 1}, x])/3 - 
      (27*I)*Pi*G[{0, 0, 1, 0}, x] - (10*Pi^2*G[{0, 0, 1, 0}, x])/3 - 
      35*G[{0, 0, 1, 1}, x] + ((85*I)/2)*Pi*G[{0, 0, 1, 1}, x] + 
      (13*Pi^2*G[{0, 0, 1, 1}, x])/6 + (9*G[{0, 1, 0, 0}, x])/4 + 
      ((137*I)/6)*Pi*G[{0, 1, 0, 0}, x] - (11*Pi^2*G[{0, 1, 0, 0}, x])/4 + 
      (105*G[{0, 1, 0, 1}, x])/4 + ((17*I)/2)*Pi*G[{0, 1, 0, 1}, x] - 
      (2*Pi^2*G[{0, 1, 0, 1}, x])/3 + (105*G[{0, 1, 1, 0}, x])/4 + 
      ((71*I)/6)*Pi*G[{0, 1, 1, 0}, x] - (5*Pi^2*G[{0, 1, 1, 0}, x])/3 - 
      (11*G[{0, 1, 1, 1}, x])/2 + ((10*I)/3)*Pi*G[{0, 1, 1, 1}, x] - 
      Pi^2*G[{0, 1, 1, 1}, x] - (7*G[{1, 0, 0, 0}, x])/2 - 
      ((119*I)/6)*Pi*G[{1, 0, 0, 0}, x] - (2*Pi^2*G[{1, 0, 0, 0}, x])/3 + 
      (199*G[{1, 0, 0, 1}, x])/4 + ((107*I)/2)*Pi*G[{1, 0, 0, 1}, x] - 
      (2*Pi^2*G[{1, 0, 0, 1}, x])/3 + (199*G[{1, 0, 1, 0}, x])/4 + 
      (14*I)*Pi*G[{1, 0, 1, 0}, x] + (3*Pi^2*G[{1, 0, 1, 0}, x])/2 - 
      (205*G[{1, 0, 1, 1}, x])/4 - ((43*I)/6)*Pi*G[{1, 0, 1, 1}, x] - 
      (7*Pi^2*G[{1, 0, 1, 1}, x])/3 + (191*G[{1, 1, 0, 0}, x])/2 + 
      ((89*I)/3)*Pi*G[{1, 1, 0, 0}, x] + (10*Pi^2*G[{1, 1, 0, 0}, x])/3 - 
      184*G[{1, 1, 0, 1}, x] - ((158*I)/3)*Pi*G[{1, 1, 0, 1}, x] - 
      (23*Pi^2*G[{1, 1, 0, 1}, x])/6 - 184*G[{1, 1, 1, 0}, x] - 
      (13*I)*Pi*G[{1, 1, 1, 0}, x] - (5*Pi^2*G[{1, 1, 1, 0}, x])/3 + 
      (913*G[{1, 1, 1, 1}, x])/4 + (3*I)*Pi*G[{1, 1, 1, 1}, x] + 
      (5*Pi^2*G[{1, 1, 1, 1}, x])/2 - (45*G[{0, 0, 0, 0, 0}, x])/2 - 
      (15*I)*Pi*G[{0, 0, 0, 0, 0}, x] - (8*I)*Pi*G[{0, 0, 0, 0, 1}, x] + 
      (3*I)*Pi*G[{0, 0, 0, 1, 0}, x] - 51*G[{0, 0, 0, 1, 1}, x] - 
      (4*I)*Pi*G[{0, 0, 0, 1, 1}, x] + (9*G[{0, 0, 1, 0, 0}, x])/2 - 
      (2*I)*Pi*G[{0, 0, 1, 0, 0}, x] - (63*G[{0, 0, 1, 0, 1}, x])/2 + 
      (10*I)*Pi*G[{0, 0, 1, 0, 1}, x] - (63*G[{0, 0, 1, 1, 0}, x])/2 + 
      (8*I)*Pi*G[{0, 0, 1, 1, 0}, x] + 71*G[{0, 0, 1, 1, 1}, x] - 
      (30*I)*Pi*G[{0, 0, 1, 1, 1}, x] - 9*G[{0, 1, 0, 0, 0}, x] - 
      (3*I)*Pi*G[{0, 1, 0, 0, 0}, x] + (100*G[{0, 1, 0, 0, 1}, x])/3 + 
      (4*I)*Pi*G[{0, 1, 0, 0, 1}, x] + (100*G[{0, 1, 0, 1, 0}, x])/3 + 
      I*Pi*G[{0, 1, 0, 1, 0}, x] - (149*G[{0, 1, 0, 1, 1}, x])/6 + 
      (2*I)*Pi*G[{0, 1, 0, 1, 1}, x] + (187*G[{0, 1, 1, 0, 0}, x])/2 - 
      (2*I)*Pi*G[{0, 1, 1, 0, 0}, x] - (245*G[{0, 1, 1, 0, 1}, x])/3 + 
      (14*I)*Pi*G[{0, 1, 1, 0, 1}, x] - (245*G[{0, 1, 1, 1, 0}, x])/3 + 
      (10*I)*Pi*G[{0, 1, 1, 1, 0}, x] + 85*G[{0, 1, 1, 1, 1}, x] - 
      (8*I)*Pi*G[{0, 1, 1, 1, 1}, x] - (63*G[{1, 0, 0, 0, 0}, x])/2 + 
      (35*G[{1, 0, 0, 0, 1}, x])/3 + (7*I)*Pi*G[{1, 0, 0, 0, 1}, x] + 
      (35*G[{1, 0, 0, 1, 0}, x])/3 - (2*I)*Pi*G[{1, 0, 0, 1, 0}, x] + 
      (251*G[{1, 0, 0, 1, 1}, x])/6 + (6*I)*Pi*G[{1, 0, 0, 1, 1}, x] + 
      (97*G[{1, 0, 1, 0, 0}, x])/6 - (9*I)*Pi*G[{1, 0, 1, 0, 0}, x] - 
      (13*G[{1, 0, 1, 0, 1}, x])/6 - I*Pi*G[{1, 0, 1, 0, 1}, x] - 
      (13*G[{1, 0, 1, 1, 0}, x])/6 + (8*I)*Pi*G[{1, 0, 1, 1, 0}, x] - 
      5*G[{1, 0, 1, 1, 1}, x] + (160*G[{1, 1, 0, 0, 0}, x])/3 - 
      (18*I)*Pi*G[{1, 1, 0, 0, 0}, x] - (71*G[{1, 1, 0, 0, 1}, x])/3 - 
      (5*I)*Pi*G[{1, 1, 0, 0, 1}, x] - (71*G[{1, 1, 0, 1, 0}, x])/3 + 
      (13*I)*Pi*G[{1, 1, 0, 1, 0}, x] - 26*G[{1, 1, 0, 1, 1}, x] + 
      (18*I)*Pi*G[{1, 1, 0, 1, 1}, x] - 19*G[{1, 1, 1, 0, 0}, x] + 
      (27*I)*Pi*G[{1, 1, 1, 0, 0}, x] + 9*G[{1, 1, 1, 0, 1}, x] + 
      (17*I)*Pi*G[{1, 1, 1, 0, 1}, x] + 9*G[{1, 1, 1, 1, 0}, x] - 
      (14*I)*Pi*G[{1, 1, 1, 1, 0}, x] - 9*G[{1, 1, 1, 1, 1}, x] - 
      (32*I)*Pi*G[{1, 1, 1, 1, 1}, x] - 15*G[{0, 0, 0, 0, 0, 0}, x] - 
      8*G[{0, 0, 0, 0, 1, 1}, x] + 3*G[{0, 0, 0, 1, 0, 0}, x] - 
      4*G[{0, 0, 0, 1, 1, 1}, x] - 2*G[{0, 0, 1, 0, 0, 1}, x] - 
      2*G[{0, 0, 1, 0, 1, 0}, x] + 12*G[{0, 0, 1, 0, 1, 1}, x] - 
      12*G[{0, 0, 1, 1, 0, 0}, x] + 20*G[{0, 0, 1, 1, 0, 1}, x] + 
      20*G[{0, 0, 1, 1, 1, 0}, x] - 50*G[{0, 0, 1, 1, 1, 1}, x] - 
      7*G[{0, 1, 0, 0, 0, 0}, x] + 4*G[{0, 1, 0, 0, 0, 1}, x] + 
      4*G[{0, 1, 0, 0, 1, 0}, x] + 3*G[{0, 1, 0, 1, 0, 0}, x] - 
      2*G[{0, 1, 0, 1, 0, 1}, x] - 2*G[{0, 1, 0, 1, 1, 0}, x] + 
      4*G[{0, 1, 0, 1, 1, 1}, x] - 10*G[{0, 1, 1, 0, 0, 0}, x] + 
      8*G[{0, 1, 1, 0, 0, 1}, x] + 8*G[{0, 1, 1, 0, 1, 0}, x] + 
      6*G[{0, 1, 1, 0, 1, 1}, x] + 18*G[{0, 1, 1, 1, 0, 0}, x] - 
      8*G[{0, 1, 1, 1, 0, 1}, x] - 8*G[{0, 1, 1, 1, 1, 0}, x] + 
      7*G[{1, 0, 0, 0, 1, 1}, x] + 4*G[{1, 0, 0, 1, 0, 0}, x] - 
      6*G[{1, 0, 0, 1, 0, 1}, x] - 6*G[{1, 0, 0, 1, 1, 0}, x] + 
      12*G[{1, 0, 0, 1, 1, 1}, x] - 6*G[{1, 0, 1, 0, 0, 0}, x] - 
      3*G[{1, 0, 1, 0, 0, 1}, x] - 3*G[{1, 0, 1, 0, 1, 0}, x] + 
      2*G[{1, 0, 1, 0, 1, 1}, x] - 2*G[{1, 0, 1, 1, 0, 0}, x] + 
      10*G[{1, 0, 1, 1, 0, 1}, x] + 10*G[{1, 0, 1, 1, 1, 0}, x] - 
      10*G[{1, 0, 1, 1, 1, 1}, x] - 12*G[{1, 1, 0, 0, 0, 0}, x] - 
      6*G[{1, 1, 0, 0, 0, 1}, x] - 6*G[{1, 1, 0, 0, 1, 0}, x] + 
      G[{1, 1, 0, 0, 1, 1}, x] + 7*G[{1, 1, 0, 1, 0, 0}, x] + 
      6*G[{1, 1, 0, 1, 0, 1}, x] + 6*G[{1, 1, 0, 1, 1, 0}, x] + 
      12*G[{1, 1, 0, 1, 1, 1}, x] + 38*G[{1, 1, 1, 0, 0, 0}, x] - 
      11*G[{1, 1, 1, 0, 0, 1}, x] - 11*G[{1, 1, 1, 0, 1, 0}, x] + 
      28*G[{1, 1, 1, 0, 1, 1}, x] - 20*G[{1, 1, 1, 1, 0, 0}, x] + 
      6*G[{1, 1, 1, 1, 0, 1}, x] + 6*G[{1, 1, 1, 1, 1, 0}, x] - 
      38*G[{1, 1, 1, 1, 1, 1}, x] + (49*Zeta[3])/2 - ((63*I)/4)*Pi*Zeta[3] - 
      (71*Pi^2*Zeta[3])/24 + ((65*I)/6)*Pi^3*Zeta[3] + 
      (71*G[{0}, x]*Zeta[3])/4 + (3*I)*Pi*G[{0}, x]*Zeta[3] + 
      (7*Pi^2*G[{0}, x]*Zeta[3])/6 - (271*G[{1}, x]*Zeta[3])/2 - 
      (98*I)*Pi*G[{1}, x]*Zeta[3] - 7*Pi^2*G[{1}, x]*Zeta[3] + 
      (9*G[{0, 0}, x]*Zeta[3])/2 - (10*I)*Pi*G[{0, 0}, x]*Zeta[3] - 
      (33*G[{0, 1}, x]*Zeta[3])/2 + (12*I)*Pi*G[{0, 1}, x]*Zeta[3] - 
      (43*G[{1, 0}, x]*Zeta[3])/2 - I*Pi*G[{1, 0}, x]*Zeta[3] + 
      (8*G[{1, 1}, x]*Zeta[3])/3 + (35*I)*Pi*G[{1, 1}, x]*Zeta[3] - 
      6*G[{0, 0, 0}, x]*Zeta[3] - 10*G[{0, 0, 1}, x]*Zeta[3] + 
      2*G[{0, 1, 0}, x]*Zeta[3] - 22*G[{0, 1, 1}, x]*Zeta[3] - 
      11*G[{1, 0, 0}, x]*Zeta[3] + 21*G[{1, 0, 1}, x]*Zeta[3] + 
      13*G[{1, 1, 0}, x]*Zeta[3] - 25*G[{1, 1, 1}, x]*Zeta[3] - 2*Zeta[3]^2 - 
      59*Zeta[5] - (34*I)*Pi*Zeta[5] + 11*G[{0}, x]*Zeta[5] - 
      (97*G[{1}, x]*Zeta[5])/2) + FF[1/(s*(1 - x))]*
     (7255/192 - (1391*Pi^2)/1152 - ((517*I)/144)*Pi^3 + (17053*Pi^4)/2880 - 
      ((85*I)/108)*Pi^5 + (29149*Pi^6)/217728 - ((725*I)/24)*Pi*G[{0}, x] - 
      (31*Pi^2*G[{0}, x])/2 + ((419*I)/24)*Pi^3*G[{0}, x] - 
      (527*Pi^4*G[{0}, x])/360 - ((73*I)/360)*Pi^5*G[{0}, x] - 
      (1001*G[{1}, x])/64 - ((1633*I)/96)*Pi*G[{1}, x] + 
      (25*Pi^2*G[{1}, x])/96 + ((77*I)/8)*Pi^3*G[{1}, x] - 
      (171*Pi^4*G[{1}, x])/320 + ((43*I)/160)*Pi^5*G[{1}, x] - 
      (565*G[{0, 0}, x])/24 + ((131*I)/12)*Pi*G[{0, 0}, x] + 
      (1481*Pi^2*G[{0, 0}, x])/24 - ((13*I)/12)*Pi^3*G[{0, 0}, x] + 
      (67*Pi^4*G[{0, 0}, x])/36 - (20*G[{0, 1}, x])/3 + 
      ((1213*I)/24)*Pi*G[{0, 1}, x] + (233*Pi^2*G[{0, 1}, x])/24 + 
      ((89*I)/72)*Pi^3*G[{0, 1}, x] + (3*Pi^4*G[{0, 1}, x])/10 - 
      (20*G[{1, 0}, x])/3 - (7*I)*Pi*G[{1, 0}, x] - (379*Pi^2*G[{1, 0}, x])/
       24 + ((211*I)/18)*Pi^3*G[{1, 0}, x] + (131*Pi^4*G[{1, 0}, x])/180 - 
      (43*G[{1, 1}, x])/32 + ((143*I)/12)*Pi*G[{1, 1}, x] - 
      (35*Pi^2*G[{1, 1}, x])/16 + ((9*I)/4)*Pi^3*G[{1, 1}, x] - 
      (17*Pi^4*G[{1, 1}, x])/32 + (77*G[{0, 0, 0}, x])/12 + 
      ((177*I)/4)*Pi*G[{0, 0, 0}, x] - (34*Pi^2*G[{0, 0, 0}, x])/3 - 
      ((17*I)/3)*Pi^3*G[{0, 0, 0}, x] + (57*G[{0, 0, 1}, x])/4 - 
      (90*I)*Pi*G[{0, 0, 1}, x] + (409*Pi^2*G[{0, 0, 1}, x])/36 + 
      ((5*I)/3)*Pi^3*G[{0, 0, 1}, x] + (57*G[{0, 1, 0}, x])/4 - 
      (3*I)*Pi*G[{0, 1, 0}, x] + (22*Pi^2*G[{0, 1, 0}, x])/9 + 
      I*Pi^3*G[{0, 1, 0}, x] + (871*G[{0, 1, 1}, x])/24 + 
      (44*I)*Pi*G[{0, 1, 1}, x] - (7*Pi^2*G[{0, 1, 1}, x])/24 - 
      ((8*I)/3)*Pi^3*G[{0, 1, 1}, x] - (37*G[{1, 0, 0}, x])/6 + 
      ((77*I)/4)*Pi*G[{1, 0, 0}, x] + (1027*Pi^2*G[{1, 0, 0}, x])/36 - 
      ((13*I)/3)*Pi^3*G[{1, 0, 0}, x] - (5*G[{1, 0, 1}, x])/6 + 
      ((57*I)/2)*Pi*G[{1, 0, 1}, x] - (11*Pi^2*G[{1, 0, 1}, x])/6 - 
      ((31*I)/12)*Pi^3*G[{1, 0, 1}, x] - (5*G[{1, 1, 0}, x])/6 - 
      (35*I)*Pi*G[{1, 1, 0}, x] + (85*Pi^2*G[{1, 1, 0}, x])/12 - 
      ((3*I)/2)*Pi^3*G[{1, 1, 0}, x] + (63*G[{1, 1, 1}, x])/4 + 
      ((27*I)/4)*Pi*G[{1, 1, 1}, x] + (27*Pi^2*G[{1, 1, 1}, x])/8 + 
      ((13*I)/12)*Pi^3*G[{1, 1, 1}, x] + (913*G[{0, 0, 0, 0}, x])/4 + 
      (3*I)*Pi*G[{0, 0, 0, 0}, x] + (5*Pi^2*G[{0, 0, 0, 0}, x])/2 - 
      184*G[{0, 0, 0, 1}, x] - (13*I)*Pi*G[{0, 0, 0, 1}, x] - 
      (5*Pi^2*G[{0, 0, 0, 1}, x])/3 - 184*G[{0, 0, 1, 0}, x] - 
      ((158*I)/3)*Pi*G[{0, 0, 1, 0}, x] - (23*Pi^2*G[{0, 0, 1, 0}, x])/6 + 
      (191*G[{0, 0, 1, 1}, x])/2 + ((89*I)/3)*Pi*G[{0, 0, 1, 1}, x] + 
      (10*Pi^2*G[{0, 0, 1, 1}, x])/3 - (205*G[{0, 1, 0, 0}, x])/4 - 
      ((43*I)/6)*Pi*G[{0, 1, 0, 0}, x] - (7*Pi^2*G[{0, 1, 0, 0}, x])/3 + 
      (199*G[{0, 1, 0, 1}, x])/4 + (14*I)*Pi*G[{0, 1, 0, 1}, x] + 
      (3*Pi^2*G[{0, 1, 0, 1}, x])/2 + (199*G[{0, 1, 1, 0}, x])/4 + 
      ((107*I)/2)*Pi*G[{0, 1, 1, 0}, x] - (2*Pi^2*G[{0, 1, 1, 0}, x])/3 - 
      (7*G[{0, 1, 1, 1}, x])/2 - ((119*I)/6)*Pi*G[{0, 1, 1, 1}, x] - 
      (2*Pi^2*G[{0, 1, 1, 1}, x])/3 - (11*G[{1, 0, 0, 0}, x])/2 + 
      ((10*I)/3)*Pi*G[{1, 0, 0, 0}, x] - Pi^2*G[{1, 0, 0, 0}, x] + 
      (105*G[{1, 0, 0, 1}, x])/4 + ((71*I)/6)*Pi*G[{1, 0, 0, 1}, x] - 
      (5*Pi^2*G[{1, 0, 0, 1}, x])/3 + (105*G[{1, 0, 1, 0}, x])/4 + 
      ((17*I)/2)*Pi*G[{1, 0, 1, 0}, x] - (2*Pi^2*G[{1, 0, 1, 0}, x])/3 + 
      (9*G[{1, 0, 1, 1}, x])/4 + ((137*I)/6)*Pi*G[{1, 0, 1, 1}, x] - 
      (11*Pi^2*G[{1, 0, 1, 1}, x])/4 - 35*G[{1, 1, 0, 0}, x] + 
      ((85*I)/2)*Pi*G[{1, 1, 0, 0}, x] + (13*Pi^2*G[{1, 1, 0, 0}, x])/6 - 
      (27*I)*Pi*G[{1, 1, 0, 1}, x] - (10*Pi^2*G[{1, 1, 0, 1}, x])/3 - 
      (51*I)*Pi*G[{1, 1, 1, 0}, x] + (8*Pi^2*G[{1, 1, 1, 0}, x])/3 - 
      (18*I)*Pi*G[{1, 1, 1, 1}, x] + (17*Pi^2*G[{1, 1, 1, 1}, x])/4 - 
      9*G[{0, 0, 0, 0, 0}, x] - (32*I)*Pi*G[{0, 0, 0, 0, 0}, x] + 
      9*G[{0, 0, 0, 0, 1}, x] - (14*I)*Pi*G[{0, 0, 0, 0, 1}, x] + 
      9*G[{0, 0, 0, 1, 0}, x] + (17*I)*Pi*G[{0, 0, 0, 1, 0}, x] - 
      19*G[{0, 0, 0, 1, 1}, x] + (27*I)*Pi*G[{0, 0, 0, 1, 1}, x] - 
      26*G[{0, 0, 1, 0, 0}, x] + (18*I)*Pi*G[{0, 0, 1, 0, 0}, x] - 
      (71*G[{0, 0, 1, 0, 1}, x])/3 + (13*I)*Pi*G[{0, 0, 1, 0, 1}, x] - 
      (71*G[{0, 0, 1, 1, 0}, x])/3 - (5*I)*Pi*G[{0, 0, 1, 1, 0}, x] + 
      (160*G[{0, 0, 1, 1, 1}, x])/3 - (18*I)*Pi*G[{0, 0, 1, 1, 1}, x] - 
      5*G[{0, 1, 0, 0, 0}, x] - (13*G[{0, 1, 0, 0, 1}, x])/6 + 
      (8*I)*Pi*G[{0, 1, 0, 0, 1}, x] - (13*G[{0, 1, 0, 1, 0}, x])/6 - 
      I*Pi*G[{0, 1, 0, 1, 0}, x] + (97*G[{0, 1, 0, 1, 1}, x])/6 - 
      (9*I)*Pi*G[{0, 1, 0, 1, 1}, x] + (251*G[{0, 1, 1, 0, 0}, x])/6 + 
      (6*I)*Pi*G[{0, 1, 1, 0, 0}, x] + (35*G[{0, 1, 1, 0, 1}, x])/3 - 
      (2*I)*Pi*G[{0, 1, 1, 0, 1}, x] + (35*G[{0, 1, 1, 1, 0}, x])/3 + 
      (7*I)*Pi*G[{0, 1, 1, 1, 0}, x] - (63*G[{0, 1, 1, 1, 1}, x])/2 + 
      85*G[{1, 0, 0, 0, 0}, x] - (8*I)*Pi*G[{1, 0, 0, 0, 0}, x] - 
      (245*G[{1, 0, 0, 0, 1}, x])/3 + (10*I)*Pi*G[{1, 0, 0, 0, 1}, x] - 
      (245*G[{1, 0, 0, 1, 0}, x])/3 + (14*I)*Pi*G[{1, 0, 0, 1, 0}, x] + 
      (187*G[{1, 0, 0, 1, 1}, x])/2 - (2*I)*Pi*G[{1, 0, 0, 1, 1}, x] - 
      (149*G[{1, 0, 1, 0, 0}, x])/6 + (2*I)*Pi*G[{1, 0, 1, 0, 0}, x] + 
      (100*G[{1, 0, 1, 0, 1}, x])/3 + I*Pi*G[{1, 0, 1, 0, 1}, x] + 
      (100*G[{1, 0, 1, 1, 0}, x])/3 + (4*I)*Pi*G[{1, 0, 1, 1, 0}, x] - 
      9*G[{1, 0, 1, 1, 1}, x] - (3*I)*Pi*G[{1, 0, 1, 1, 1}, x] + 
      71*G[{1, 1, 0, 0, 0}, x] - (30*I)*Pi*G[{1, 1, 0, 0, 0}, x] - 
      (63*G[{1, 1, 0, 0, 1}, x])/2 + (8*I)*Pi*G[{1, 1, 0, 0, 1}, x] - 
      (63*G[{1, 1, 0, 1, 0}, x])/2 + (10*I)*Pi*G[{1, 1, 0, 1, 0}, x] + 
      (9*G[{1, 1, 0, 1, 1}, x])/2 - (2*I)*Pi*G[{1, 1, 0, 1, 1}, x] - 
      51*G[{1, 1, 1, 0, 0}, x] - (4*I)*Pi*G[{1, 1, 1, 0, 0}, x] + 
      (3*I)*Pi*G[{1, 1, 1, 0, 1}, x] - (8*I)*Pi*G[{1, 1, 1, 1, 0}, x] - 
      (45*G[{1, 1, 1, 1, 1}, x])/2 - (15*I)*Pi*G[{1, 1, 1, 1, 1}, x] - 
      38*G[{0, 0, 0, 0, 0, 0}, x] + 6*G[{0, 0, 0, 0, 0, 1}, x] + 
      6*G[{0, 0, 0, 0, 1, 0}, x] - 20*G[{0, 0, 0, 0, 1, 1}, x] + 
      28*G[{0, 0, 0, 1, 0, 0}, x] - 11*G[{0, 0, 0, 1, 0, 1}, x] - 
      11*G[{0, 0, 0, 1, 1, 0}, x] + 38*G[{0, 0, 0, 1, 1, 1}, x] + 
      12*G[{0, 0, 1, 0, 0, 0}, x] + 6*G[{0, 0, 1, 0, 0, 1}, x] + 
      6*G[{0, 0, 1, 0, 1, 0}, x] + 7*G[{0, 0, 1, 0, 1, 1}, x] + 
      G[{0, 0, 1, 1, 0, 0}, x] - 6*G[{0, 0, 1, 1, 0, 1}, x] - 
      6*G[{0, 0, 1, 1, 1, 0}, x] - 12*G[{0, 0, 1, 1, 1, 1}, x] - 
      10*G[{0, 1, 0, 0, 0, 0}, x] + 10*G[{0, 1, 0, 0, 0, 1}, x] + 
      10*G[{0, 1, 0, 0, 1, 0}, x] - 2*G[{0, 1, 0, 0, 1, 1}, x] + 
      2*G[{0, 1, 0, 1, 0, 0}, x] - 3*G[{0, 1, 0, 1, 0, 1}, x] - 
      3*G[{0, 1, 0, 1, 1, 0}, x] - 6*G[{0, 1, 0, 1, 1, 1}, x] + 
      12*G[{0, 1, 1, 0, 0, 0}, x] - 6*G[{0, 1, 1, 0, 0, 1}, x] - 
      6*G[{0, 1, 1, 0, 1, 0}, x] + 4*G[{0, 1, 1, 0, 1, 1}, x] + 
      7*G[{0, 1, 1, 1, 0, 0}, x] - 8*G[{1, 0, 0, 0, 0, 1}, x] - 
      8*G[{1, 0, 0, 0, 1, 0}, x] + 18*G[{1, 0, 0, 0, 1, 1}, x] + 
      6*G[{1, 0, 0, 1, 0, 0}, x] + 8*G[{1, 0, 0, 1, 0, 1}, x] + 
      8*G[{1, 0, 0, 1, 1, 0}, x] - 10*G[{1, 0, 0, 1, 1, 1}, x] + 
      4*G[{1, 0, 1, 0, 0, 0}, x] - 2*G[{1, 0, 1, 0, 0, 1}, x] - 
      2*G[{1, 0, 1, 0, 1, 0}, x] + 3*G[{1, 0, 1, 0, 1, 1}, x] + 
      4*G[{1, 0, 1, 1, 0, 1}, x] + 4*G[{1, 0, 1, 1, 1, 0}, x] - 
      7*G[{1, 0, 1, 1, 1, 1}, x] - 50*G[{1, 1, 0, 0, 0, 0}, x] + 
      20*G[{1, 1, 0, 0, 0, 1}, x] + 20*G[{1, 1, 0, 0, 1, 0}, x] - 
      12*G[{1, 1, 0, 0, 1, 1}, x] + 12*G[{1, 1, 0, 1, 0, 0}, x] - 
      2*G[{1, 1, 0, 1, 0, 1}, x] - 2*G[{1, 1, 0, 1, 1, 0}, x] - 
      4*G[{1, 1, 1, 0, 0, 0}, x] + 3*G[{1, 1, 1, 0, 1, 1}, x] - 
      8*G[{1, 1, 1, 1, 0, 0}, x] - 15*G[{1, 1, 1, 1, 1, 1}, x] - 
      (793*Zeta[3])/24 - ((65*I)/2)*Pi*Zeta[3] + (259*Pi^2*Zeta[3])/12 + 
      (7*I)*Pi^3*Zeta[3] - (97*G[{0}, x]*Zeta[3])/2 - 
      (68*I)*Pi*G[{0}, x]*Zeta[3] - 3*Pi^2*G[{0}, x]*Zeta[3] - 
      (183*G[{1}, x]*Zeta[3])/4 + ((29*I)/2)*Pi*G[{1}, x]*Zeta[3] - 
      (43*Pi^2*G[{1}, x]*Zeta[3])/12 - 37*G[{0, 0}, x]*Zeta[3] + 
      (9*I)*Pi*G[{0, 0}, x]*Zeta[3] + 18*G[{0, 1}, x]*Zeta[3] + 
      (13*I)*Pi*G[{0, 1}, x]*Zeta[3] - (119*G[{1, 0}, x]*Zeta[3])/6 - 
      (4*I)*Pi*G[{1, 0}, x]*Zeta[3] - (39*G[{1, 1}, x]*Zeta[3])/2 - 
      (10*I)*Pi*G[{1, 1}, x]*Zeta[3] + 6*G[{0, 0, 0}, x]*Zeta[3] - 
      5*G[{0, 0, 1}, x]*Zeta[3] + 12*G[{0, 1, 0}, x]*Zeta[3] - 
      2*G[{0, 1, 1}, x]*Zeta[3] - 18*G[{1, 0, 0}, x]*Zeta[3] + 
      5*G[{1, 0, 1}, x]*Zeta[3] - 8*G[{1, 1, 0}, x]*Zeta[3] - 
      17*G[{1, 1, 1}, x]*Zeta[3] - 21*Zeta[3]^2 - (1217*Zeta[5])/12 - 
      ((73*I)/2)*Pi*Zeta[5] - 25*G[{0}, x]*Zeta[5] + 
      (19*G[{1}, x]*Zeta[5])/2)) + COLOR[CA*CF^2]*
   ((-575*Pi^2)/(72*s) - (((695*I)/24)*Pi^3)/s + (3379*Pi^4)/(480*s) + 
    ((2*I)*Pi^5)/s + (449*Pi^6)/(3360*s) + (863*Pi^2*G[{0}, x])/(144*s) + 
    (((443*I)/24)*Pi^3*G[{0}, x])/s - (67*Pi^4*G[{0}, x])/(24*s) - 
    (((59*I)/120)*Pi^5*G[{0}, x])/s + (863*Pi^2*G[{1}, x])/(144*s) + 
    (((245*I)/8)*Pi^3*G[{1}, x])/s - (169*Pi^4*G[{1}, x])/(60*s) + 
    ((I/20)*Pi^5*G[{1}, x])/s - (575*G[{0, 0}, x])/(36*s) - 
    (((695*I)/12)*Pi*G[{0, 0}, x])/s + (1729*Pi^2*G[{0, 0}, x])/(36*s) + 
    (I*Pi^3*G[{0, 0}, x])/s - (8*Pi^4*G[{0, 0}, x])/(15*s) + 
    (575*G[{0, 1}, x])/(36*s) + (((695*I)/12)*Pi*G[{0, 1}, x])/s - 
    (4253*Pi^2*G[{0, 1}, x])/(72*s) + (I*Pi^3*G[{0, 1}, x])/s + 
    (21*Pi^4*G[{0, 1}, x])/(20*s) + (575*G[{1, 0}, x])/(36*s) + 
    (((695*I)/12)*Pi*G[{1, 0}, x])/s - (4253*Pi^2*G[{1, 0}, x])/(72*s) + 
    (((11*I)/2)*Pi^3*G[{1, 0}, x])/s - (Pi^4*G[{1, 0}, x])/(10*s) - 
    (575*G[{1, 1}, x])/(36*s) - (((695*I)/12)*Pi*G[{1, 1}, x])/s + 
    (1729*Pi^2*G[{1, 1}, x])/(36*s) - (((19*I)/2)*Pi^3*G[{1, 1}, x])/s - 
    (5*Pi^4*G[{1, 1}, x])/(12*s) - (2671*G[{0, 0, 0}, x])/(72*s) + 
    (((39*I)/4)*Pi*G[{0, 0, 0}, x])/s - (341*Pi^2*G[{0, 0, 0}, x])/(24*s) - 
    (((3*I)/4)*Pi^3*G[{0, 0, 0}, x])/s - (863*G[{0, 0, 1}, x])/(72*s) - 
    (((1027*I)/12)*Pi*G[{0, 0, 1}, x])/s + (33*Pi^2*G[{0, 0, 1}, x])/(8*s) - 
    (((25*I)/4)*Pi^3*G[{0, 0, 1}, x])/s - (863*G[{0, 1, 0}, x])/(72*s) - 
    (((151*I)/12)*Pi*G[{0, 1, 0}, x])/s + (45*Pi^2*G[{0, 1, 0}, x])/(8*s) - 
    (((11*I)/4)*Pi^3*G[{0, 1, 0}, x])/s + (4397*G[{0, 1, 1}, x])/(72*s) + 
    (((1061*I)/12)*Pi*G[{0, 1, 1}, x])/s + (131*Pi^2*G[{0, 1, 1}, x])/
     (24*s) + (((35*I)/4)*Pi^3*G[{0, 1, 1}, x])/s + 
    (4397*G[{1, 0, 0}, x])/(72*s) + (((1061*I)/12)*Pi*G[{1, 0, 0}, x])/s + 
    (131*Pi^2*G[{1, 0, 0}, x])/(24*s) + (((3*I)/4)*Pi^3*G[{1, 0, 0}, x])/s - 
    (863*G[{1, 0, 1}, x])/(72*s) - (((151*I)/12)*Pi*G[{1, 0, 1}, x])/s + 
    (45*Pi^2*G[{1, 0, 1}, x])/(8*s) + (((27*I)/4)*Pi^3*G[{1, 0, 1}, x])/s - 
    (863*G[{1, 1, 0}, x])/(72*s) - (((1027*I)/12)*Pi*G[{1, 1, 0}, x])/s + 
    (33*Pi^2*G[{1, 1, 0}, x])/(8*s) + (((11*I)/4)*Pi^3*G[{1, 1, 0}, x])/s - 
    (2671*G[{1, 1, 1}, x])/(72*s) + (((39*I)/4)*Pi*G[{1, 1, 1}, x])/s - 
    (341*Pi^2*G[{1, 1, 1}, x])/(24*s) - (((37*I)/4)*Pi^3*G[{1, 1, 1}, x])/s + 
    FF[1/(s*(1 - x)^3)]*(Pi^2*G[{0, 0}, x] - (3*I)*Pi*G[{0, 0, 0}, x] - 
      3*G[{0, 0, 0, 0}, x]) + (3043*G[{0, 0, 0, 0}, x])/(12*s) + 
    ((29*I)*Pi*G[{0, 0, 0, 0}, x])/s - (21*Pi^2*G[{0, 0, 0, 0}, x])/(4*s) - 
    (993*G[{0, 0, 0, 1}, x])/(4*s) - (((23*I)/2)*Pi*G[{0, 0, 0, 1}, x])/s + 
    (19*Pi^2*G[{0, 0, 0, 1}, x])/(2*s) - (993*G[{0, 0, 1, 0}, x])/(4*s) - 
    (((149*I)/2)*Pi*G[{0, 0, 1, 0}, x])/s + (29*Pi^2*G[{0, 0, 1, 0}, x])/
     (2*s) + (2005*G[{0, 0, 1, 1}, x])/(12*s) + 
    ((76*I)*Pi*G[{0, 0, 1, 1}, x])/s + (9*Pi^2*G[{0, 0, 1, 1}, x])/(4*s) - 
    (557*G[{0, 1, 0, 0}, x])/(2*s) - ((39*I)*Pi*G[{0, 1, 0, 0}, x])/s + 
    (11*Pi^2*G[{0, 1, 0, 0}, x])/(4*s) + (811*G[{0, 1, 0, 1}, x])/(3*s) + 
    (((63*I)/2)*Pi*G[{0, 1, 0, 1}, x])/s - (21*Pi^2*G[{0, 1, 0, 1}, x])/
     (2*s) + (811*G[{0, 1, 1, 0}, x])/(3*s) + 
    (((117*I)/2)*Pi*G[{0, 1, 1, 0}, x])/s - (27*Pi^2*G[{0, 1, 1, 0}, x])/
     (2*s) - (559*G[{0, 1, 1, 1}, x])/(3*s) - ((70*I)*Pi*G[{0, 1, 1, 1}, x])/
     s + (Pi^2*G[{0, 1, 1, 1}, x])/(4*s) - (559*G[{1, 0, 0, 0}, x])/(3*s) - 
    ((70*I)*Pi*G[{1, 0, 0, 0}, x])/s + (Pi^2*G[{1, 0, 0, 0}, x])/(4*s) + 
    (811*G[{1, 0, 0, 1}, x])/(3*s) + (((117*I)/2)*Pi*G[{1, 0, 0, 1}, x])/s - 
    (27*Pi^2*G[{1, 0, 0, 1}, x])/(2*s) + (811*G[{1, 0, 1, 0}, x])/(3*s) + 
    (((63*I)/2)*Pi*G[{1, 0, 1, 0}, x])/s - (21*Pi^2*G[{1, 0, 1, 0}, x])/
     (2*s) - (557*G[{1, 0, 1, 1}, x])/(2*s) - ((39*I)*Pi*G[{1, 0, 1, 1}, x])/
     s + (11*Pi^2*G[{1, 0, 1, 1}, x])/(4*s) + (2005*G[{1, 1, 0, 0}, x])/
     (12*s) + ((76*I)*Pi*G[{1, 1, 0, 0}, x])/s + (9*Pi^2*G[{1, 1, 0, 0}, x])/
     (4*s) - (993*G[{1, 1, 0, 1}, x])/(4*s) - 
    (((149*I)/2)*Pi*G[{1, 1, 0, 1}, x])/s + (29*Pi^2*G[{1, 1, 0, 1}, x])/
     (2*s) - (993*G[{1, 1, 1, 0}, x])/(4*s) - 
    (((23*I)/2)*Pi*G[{1, 1, 1, 0}, x])/s + (19*Pi^2*G[{1, 1, 1, 0}, x])/
     (2*s) + FF[1/(s*x^3)]*(Pi^2*G[{1, 1}, x] - (3*I)*Pi*G[{1, 1, 1}, x] - 
      3*G[{1, 1, 1, 1}, x]) + (3043*G[{1, 1, 1, 1}, x])/(12*s) + 
    ((29*I)*Pi*G[{1, 1, 1, 1}, x])/s - (21*Pi^2*G[{1, 1, 1, 1}, x])/(4*s) + 
    (25*G[{0, 0, 0, 0, 0}, x])/(2*s) + ((21*I)*Pi*G[{0, 0, 0, 0, 0}, x])/s + 
    (21*G[{0, 0, 0, 0, 1}, x])/s + ((36*I)*Pi*G[{0, 0, 0, 0, 1}, x])/s + 
    (21*G[{0, 0, 0, 1, 0}, x])/s - ((15*I)*Pi*G[{0, 0, 0, 1, 0}, x])/s - 
    (65*G[{0, 0, 0, 1, 1}, x])/(2*s) - ((18*I)*Pi*G[{0, 0, 0, 1, 1}, x])/s - 
    (20*G[{0, 0, 1, 0, 0}, x])/s - ((33*I)*Pi*G[{0, 0, 1, 0, 0}, x])/s - 
    (109*G[{0, 0, 1, 0, 1}, x])/(2*s) - ((27*I)*Pi*G[{0, 0, 1, 0, 1}, x])/s - 
    (109*G[{0, 0, 1, 1, 0}, x])/(2*s) + ((27*I)*Pi*G[{0, 0, 1, 1, 0}, x])/s + 
    (135*G[{0, 0, 1, 1, 1}, x])/s + ((9*I)*Pi*G[{0, 0, 1, 1, 1}, x])/s - 
    (39*G[{0, 1, 0, 0, 0}, x])/s - ((24*I)*Pi*G[{0, 1, 0, 0, 0}, x])/s - 
    (9*G[{0, 1, 0, 0, 1}, x])/(2*s) - ((27*I)*Pi*G[{0, 1, 0, 0, 1}, x])/s - 
    (9*G[{0, 1, 0, 1, 0}, x])/(2*s) + ((30*I)*Pi*G[{0, 1, 0, 1, 0}, x])/s + 
    (36*G[{0, 1, 0, 1, 1}, x])/s + ((21*I)*Pi*G[{0, 1, 0, 1, 1}, x])/s + 
    (45*G[{0, 1, 1, 0, 0}, x])/(2*s) + ((30*I)*Pi*G[{0, 1, 1, 0, 0}, x])/s + 
    (36*G[{0, 1, 1, 0, 1}, x])/s + ((12*I)*Pi*G[{0, 1, 1, 0, 1}, x])/s + 
    (36*G[{0, 1, 1, 1, 0}, x])/s - ((36*I)*Pi*G[{0, 1, 1, 1, 0}, x])/s - 
    (221*G[{0, 1, 1, 1, 1}, x])/(2*s) - ((6*I)*Pi*G[{0, 1, 1, 1, 1}, x])/s - 
    (221*G[{1, 0, 0, 0, 0}, x])/(2*s) - ((6*I)*Pi*G[{1, 0, 0, 0, 0}, x])/s + 
    (36*G[{1, 0, 0, 0, 1}, x])/s - ((36*I)*Pi*G[{1, 0, 0, 0, 1}, x])/s + 
    (36*G[{1, 0, 0, 1, 0}, x])/s + ((12*I)*Pi*G[{1, 0, 0, 1, 0}, x])/s + 
    (45*G[{1, 0, 0, 1, 1}, x])/(2*s) + ((30*I)*Pi*G[{1, 0, 0, 1, 1}, x])/s + 
    (36*G[{1, 0, 1, 0, 0}, x])/s + ((21*I)*Pi*G[{1, 0, 1, 0, 0}, x])/s - 
    (9*G[{1, 0, 1, 0, 1}, x])/(2*s) + ((30*I)*Pi*G[{1, 0, 1, 0, 1}, x])/s - 
    (9*G[{1, 0, 1, 1, 0}, x])/(2*s) - ((27*I)*Pi*G[{1, 0, 1, 1, 0}, x])/s - 
    (39*G[{1, 0, 1, 1, 1}, x])/s - ((24*I)*Pi*G[{1, 0, 1, 1, 1}, x])/s + 
    (135*G[{1, 1, 0, 0, 0}, x])/s + ((9*I)*Pi*G[{1, 1, 0, 0, 0}, x])/s - 
    (109*G[{1, 1, 0, 0, 1}, x])/(2*s) + ((27*I)*Pi*G[{1, 1, 0, 0, 1}, x])/s - 
    (109*G[{1, 1, 0, 1, 0}, x])/(2*s) - ((27*I)*Pi*G[{1, 1, 0, 1, 0}, x])/s - 
    (20*G[{1, 1, 0, 1, 1}, x])/s - ((33*I)*Pi*G[{1, 1, 0, 1, 1}, x])/s - 
    (65*G[{1, 1, 1, 0, 0}, x])/(2*s) - ((18*I)*Pi*G[{1, 1, 1, 0, 0}, x])/s + 
    (21*G[{1, 1, 1, 0, 1}, x])/s - ((15*I)*Pi*G[{1, 1, 1, 0, 1}, x])/s + 
    (21*G[{1, 1, 1, 1, 0}, x])/s + ((36*I)*Pi*G[{1, 1, 1, 1, 0}, x])/s + 
    (25*G[{1, 1, 1, 1, 1}, x])/(2*s) + ((21*I)*Pi*G[{1, 1, 1, 1, 1}, x])/s + 
    (27*G[{0, 0, 0, 0, 0, 0}, x])/s - (6*G[{0, 0, 0, 0, 0, 1}, x])/s - 
    (6*G[{0, 0, 0, 0, 1, 0}, x])/s + (42*G[{0, 0, 0, 0, 1, 1}, x])/s + 
    (3*G[{0, 0, 0, 1, 0, 0}, x])/s - (18*G[{0, 0, 0, 1, 0, 1}, x])/s - 
    (18*G[{0, 0, 0, 1, 1, 0}, x])/s - (21*G[{0, 0, 1, 0, 0, 0}, x])/s - 
    (12*G[{0, 0, 1, 0, 0, 1}, x])/s - (12*G[{0, 0, 1, 0, 1, 0}, x])/s - 
    (15*G[{0, 0, 1, 0, 1, 1}, x])/s + (36*G[{0, 0, 1, 1, 0, 0}, x])/s - 
    (9*G[{0, 0, 1, 1, 0, 1}, x])/s - (9*G[{0, 0, 1, 1, 1, 0}, x])/s + 
    (18*G[{0, 0, 1, 1, 1, 1}, x])/s - (33*G[{0, 1, 0, 0, 0, 0}, x])/s + 
    (9*G[{0, 1, 0, 0, 0, 1}, x])/s + (9*G[{0, 1, 0, 0, 1, 0}, x])/s - 
    (36*G[{0, 1, 0, 0, 1, 1}, x])/s + (18*G[{0, 1, 0, 1, 0, 0}, x])/s + 
    (12*G[{0, 1, 0, 1, 0, 1}, x])/s + (12*G[{0, 1, 0, 1, 1, 0}, x])/s + 
    (9*G[{0, 1, 0, 1, 1, 1}, x])/s + (12*G[{0, 1, 1, 0, 0, 0}, x])/s + 
    (18*G[{0, 1, 1, 0, 0, 1}, x])/s + (18*G[{0, 1, 1, 0, 1, 0}, x])/s - 
    (6*G[{0, 1, 1, 0, 1, 1}, x])/s - (42*G[{0, 1, 1, 1, 0, 0}, x])/s + 
    (6*G[{0, 1, 1, 1, 0, 1}, x])/s + (6*G[{0, 1, 1, 1, 1, 0}, x])/s - 
    (12*G[{0, 1, 1, 1, 1, 1}, x])/s - (12*G[{1, 0, 0, 0, 0, 0}, x])/s + 
    (6*G[{1, 0, 0, 0, 0, 1}, x])/s + (6*G[{1, 0, 0, 0, 1, 0}, x])/s - 
    (42*G[{1, 0, 0, 0, 1, 1}, x])/s - (6*G[{1, 0, 0, 1, 0, 0}, x])/s + 
    (18*G[{1, 0, 0, 1, 0, 1}, x])/s + (18*G[{1, 0, 0, 1, 1, 0}, x])/s + 
    (12*G[{1, 0, 0, 1, 1, 1}, x])/s + (9*G[{1, 0, 1, 0, 0, 0}, x])/s + 
    (12*G[{1, 0, 1, 0, 0, 1}, x])/s + (12*G[{1, 0, 1, 0, 1, 0}, x])/s + 
    (18*G[{1, 0, 1, 0, 1, 1}, x])/s - (36*G[{1, 0, 1, 1, 0, 0}, x])/s + 
    (9*G[{1, 0, 1, 1, 0, 1}, x])/s + (9*G[{1, 0, 1, 1, 1, 0}, x])/s - 
    (33*G[{1, 0, 1, 1, 1, 1}, x])/s + (18*G[{1, 1, 0, 0, 0, 0}, x])/s - 
    (9*G[{1, 1, 0, 0, 0, 1}, x])/s - (9*G[{1, 1, 0, 0, 1, 0}, x])/s + 
    (36*G[{1, 1, 0, 0, 1, 1}, x])/s - (15*G[{1, 1, 0, 1, 0, 0}, x])/s - 
    (12*G[{1, 1, 0, 1, 0, 1}, x])/s - (12*G[{1, 1, 0, 1, 1, 0}, x])/s - 
    (21*G[{1, 1, 0, 1, 1, 1}, x])/s - (18*G[{1, 1, 1, 0, 0, 1}, x])/s - 
    (18*G[{1, 1, 1, 0, 1, 0}, x])/s + (3*G[{1, 1, 1, 0, 1, 1}, x])/s + 
    (42*G[{1, 1, 1, 1, 0, 0}, x])/s - (6*G[{1, 1, 1, 1, 0, 1}, x])/s - 
    (6*G[{1, 1, 1, 1, 1, 0}, x])/s + (27*G[{1, 1, 1, 1, 1, 1}, x])/s - 
    (1315*Zeta[3])/(18*s) - ((28*I)*Pi*Zeta[3])/s + 
    (121*Pi^2*Zeta[3])/(6*s) + ((5*I)*Pi^3*Zeta[3])/s + 
    (413*G[{0}, x]*Zeta[3])/(4*s) - (((143*I)/2)*Pi*G[{0}, x]*Zeta[3])/s - 
    (39*Pi^2*G[{0}, x]*Zeta[3])/(4*s) + (121*G[{1}, x]*Zeta[3])/(4*s) - 
    (((197*I)/2)*Pi*G[{1}, x]*Zeta[3])/s + (67*Pi^2*G[{1}, x]*Zeta[3])/
     (4*s) - (97*G[{0, 0}, x]*Zeta[3])/(2*s) + 
    ((9*I)*Pi*G[{0, 0}, x]*Zeta[3])/s + (53*G[{0, 1}, x]*Zeta[3])/(2*s) - 
    ((33*I)*Pi*G[{0, 1}, x]*Zeta[3])/s - (G[{1, 0}, x]*Zeta[3])/(2*s) - 
    ((15*I)*Pi*G[{1, 0}, x]*Zeta[3])/s + (29*G[{1, 1}, x]*Zeta[3])/(2*s) + 
    ((39*I)*Pi*G[{1, 1}, x]*Zeta[3])/s - (6*G[{0, 0, 0}, x]*Zeta[3])/s + 
    (24*G[{0, 0, 1}, x]*Zeta[3])/s + (36*G[{0, 1, 0}, x]*Zeta[3])/s - 
    (48*G[{0, 1, 1}, x]*Zeta[3])/s - (21*G[{1, 0, 1}, x]*Zeta[3])/s - 
    (30*G[{1, 1, 0}, x]*Zeta[3])/s + (45*G[{1, 1, 1}, x]*Zeta[3])/s + 
    (21*Zeta[3]^2)/s + FF[1/(s*x^2)]*(((-637*I)/36)*Pi*G[{1}, x] + 
      (17*Pi^2*G[{1}, x])/36 - ((25*I)/24)*Pi^3*G[{1}, x] - 
      ((17*I)/12)*Pi*G[{0, 1}, x] - (Pi^2*G[{0, 1}, x])/2 + 
      ((23*I)/4)*Pi*G[{1, 0}, x] - (637*G[{1, 1}, x])/36 - 
      (I/2)*Pi*G[{1, 1}, x] - (223*Pi^2*G[{1, 1}, x])/72 - 
      I*Pi*G[{0, 1, 0}, x] - (17*G[{0, 1, 1}, x])/12 + 
      (3*I)*Pi*G[{0, 1, 1}, x] + ((4*I)/3)*Pi*G[{1, 0, 0}, x] + 
      (23*G[{1, 0, 1}, x])/4 - ((5*I)/2)*Pi*G[{1, 0, 1}, x] - 
      (Pi^2*G[{1, 0, 1}, x])/2 + (23*G[{1, 1, 0}, x])/4 + 
      ((35*I)/6)*Pi*G[{1, 1, 0}, x] - (11*G[{1, 1, 1}, x])/6 + 
      ((58*I)/3)*Pi*G[{1, 1, 1}, x] + (Pi^2*G[{1, 1, 1}, x])/4 - 
      G[{0, 1, 0, 1}, x] - G[{0, 1, 1, 0}, x] + 4*G[{0, 1, 1, 1}, x] + 
      (4*G[{1, 0, 0, 1}, x])/3 + (4*G[{1, 0, 1, 0}, x])/3 - 
      (23*G[{1, 0, 1, 1}, x])/6 + ((3*I)/2)*Pi*G[{1, 0, 1, 1}, x] + 
      16*G[{1, 1, 0, 0}, x] - (61*G[{1, 1, 0, 1}, x])/6 - 
      ((3*I)/2)*Pi*G[{1, 1, 0, 1}, x] - (61*G[{1, 1, 1, 0}, x])/6 + 
      (59*G[{1, 1, 1, 1}, x])/2 + (3*G[{1, 0, 1, 1, 1}, x])/2 - 
      (3*G[{1, 1, 0, 1, 1}, x])/2 + (13*G[{1}, x]*Zeta[3])/2 - 
      (9*I)*Pi*G[{1}, x]*Zeta[3] - 3*G[{1, 1}, x]*Zeta[3]) + 
    FF[1/(s*(1 - x)^2)]*(((43*I)/36)*Pi^3 + (19*Pi^4)/180 + (I/10)*Pi^5 - 
      ((637*I)/36)*Pi*G[{0}, x] + (17*Pi^2*G[{0}, x])/36 + 
      ((25*I)/72)*Pi^3*G[{0}, x] + (Pi^4*G[{0}, x])/60 - 
      (I/6)*Pi^3*G[{1}, x] - (637*G[{0, 0}, x])/36 - (I/2)*Pi*G[{0, 0}, x] - 
      (223*Pi^2*G[{0, 0}, x])/72 + (I/4)*Pi^3*G[{0, 0}, x] + 
      ((23*I)/4)*Pi*G[{0, 1}, x] - ((17*I)/12)*Pi*G[{1, 0}, x] - 
      (Pi^2*G[{1, 0}, x])/2 - (11*G[{0, 0, 0}, x])/6 + 
      ((58*I)/3)*Pi*G[{0, 0, 0}, x] + (Pi^2*G[{0, 0, 0}, x])/4 + 
      (23*G[{0, 0, 1}, x])/4 + ((35*I)/6)*Pi*G[{0, 0, 1}, x] + 
      (23*G[{0, 1, 0}, x])/4 - ((5*I)/2)*Pi*G[{0, 1, 0}, x] - 
      (Pi^2*G[{0, 1, 0}, x])/2 + ((4*I)/3)*Pi*G[{0, 1, 1}, x] - 
      (17*G[{1, 0, 0}, x])/12 + (3*I)*Pi*G[{1, 0, 0}, x] - 
      I*Pi*G[{1, 0, 1}, x] + (59*G[{0, 0, 0, 0}, x])/2 - 
      (61*G[{0, 0, 0, 1}, x])/6 - (61*G[{0, 0, 1, 0}, x])/6 - 
      ((3*I)/2)*Pi*G[{0, 0, 1, 0}, x] + 16*G[{0, 0, 1, 1}, x] - 
      (23*G[{0, 1, 0, 0}, x])/6 + ((3*I)/2)*Pi*G[{0, 1, 0, 0}, x] + 
      (4*G[{0, 1, 0, 1}, x])/3 + (4*G[{0, 1, 1, 0}, x])/3 + 
      4*G[{1, 0, 0, 0}, x] - G[{1, 0, 0, 1}, x] - G[{1, 0, 1, 0}, x] - 
      (3*G[{0, 0, 1, 0, 0}, x])/2 + (3*G[{0, 1, 0, 0, 0}, x])/2 - 
      (43*Zeta[3])/6 + ((21*I)/2)*Pi*Zeta[3] + Pi^2*Zeta[3] - 
      (11*G[{0}, x]*Zeta[3])/6 - ((9*I)/2)*Pi*G[{0}, x]*Zeta[3] + 
      G[{1}, x]*Zeta[3] - (9*G[{0, 0}, x]*Zeta[3])/2 - 15*Zeta[5]) + 
    (70*Zeta[5])/s + ((87*I)*Pi*Zeta[5])/s + (45*G[{0}, x]*Zeta[5])/s - 
    (105*G[{1}, x]*Zeta[5])/(2*s) + FF[1/(s*x)]*
     (-32339/288 - ((101*I)/6)*Pi + (472699*Pi^2)/31104 + 
      ((12359*I)/1296)*Pi^3 + (22049*Pi^4)/77760 + ((853*I)/4320)*Pi^5 - 
      (9257*Pi^6)/54432 + (121789*G[{0}, x])/1728 + ((126577*I)/2592)*Pi*
       G[{0}, x] - (3929*Pi^2*G[{0}, x])/432 + ((575*I)/432)*Pi^3*G[{0}, x] - 
      (551*Pi^4*G[{0}, x])/1080 - ((61*I)/360)*Pi^5*G[{0}, x] + 
      ((6487*I)/72)*Pi*G[{1}, x] - (259*Pi^2*G[{1}, x])/36 - 
      ((15379*I)/432)*Pi^3*G[{1}, x] + (13223*Pi^4*G[{1}, x])/4320 + 
      (I/16)*Pi^5*G[{1}, x] + (4141*G[{0, 0}, x])/2592 - 
      ((1769*I)/54)*Pi*G[{0, 0}, x] + (955*Pi^2*G[{0, 0}, x])/216 + 
      ((79*I)/24)*Pi^3*G[{0, 0}, x] - (5*Pi^4*G[{0, 0}, x])/18 + 
      (15*G[{0, 1}, x])/4 + ((2489*I)/72)*Pi*G[{0, 1}, x] + 
      (9157*Pi^2*G[{0, 1}, x])/432 - ((1591*I)/72)*Pi^3*G[{0, 1}, x] - 
      (73*Pi^4*G[{0, 1}, x])/90 + (15*G[{1, 0}, x])/4 - 
      ((481*I)/72)*Pi*G[{1, 0}, x] - (5741*Pi^2*G[{1, 0}, x])/432 - 
      ((383*I)/24)*Pi^3*G[{1, 0}, x] - (41*Pi^4*G[{1, 0}, x])/144 + 
      (6217*G[{1, 1}, x])/72 - ((3703*I)/72)*Pi*G[{1, 1}, x] - 
      (2216*Pi^2*G[{1, 1}, x])/27 + ((19*I)/2)*Pi^3*G[{1, 1}, x] - 
      (143*Pi^4*G[{1, 1}, x])/240 - (191*G[{0, 0, 0}, x])/4 - 
      ((35*I)/6)*Pi*G[{0, 0, 0}, x] - (7*Pi^2*G[{0, 0, 0}, x])/9 + 
      I*Pi^3*G[{0, 0, 0}, x] + (5*G[{0, 0, 1}, x])/6 + 
      ((4*I)/9)*Pi*G[{0, 0, 1}, x] + (103*Pi^2*G[{0, 0, 1}, x])/72 + 
      (I/4)*Pi^3*G[{0, 0, 1}, x] + (5*G[{0, 1, 0}, x])/6 - 
      ((1819*I)/72)*Pi*G[{0, 1, 0}, x] + (77*Pi^2*G[{0, 1, 0}, x])/12 + 
      ((23*I)/12)*Pi^3*G[{0, 1, 0}, x] + (2429*G[{0, 1, 1}, x])/72 - 
      ((587*I)/24)*Pi*G[{0, 1, 1}, x] - (1871*Pi^2*G[{0, 1, 1}, x])/36 + 
      ((11*I)/2)*Pi^3*G[{0, 1, 1}, x] - (617*G[{1, 0, 0}, x])/24 - 
      ((447*I)/8)*Pi*G[{1, 0, 0}, x] - (293*Pi^2*G[{1, 0, 0}, x])/72 + 
      ((3*I)/4)*Pi^3*G[{1, 0, 0}, x] + (685*G[{1, 0, 1}, x])/36 - 
      ((211*I)/24)*Pi*G[{1, 0, 1}, x] + (43*Pi^2*G[{1, 0, 1}, x])/18 - 
      ((31*I)/12)*Pi^3*G[{1, 0, 1}, x] + (685*G[{1, 1, 0}, x])/36 + 
      ((3803*I)/36)*Pi*G[{1, 1, 0}, x] - (221*Pi^2*G[{1, 1, 0}, x])/72 + 
      (I/12)*Pi^3*G[{1, 1, 0}, x] - (2239*G[{1, 1, 1}, x])/24 - 
      ((117*I)/4)*Pi*G[{1, 1, 1}, x] + (1729*Pi^2*G[{1, 1, 1}, x])/72 + 
      ((7*I)/12)*Pi^3*G[{1, 1, 1}, x] + (97*G[{0, 0, 0, 0}, x])/6 + 
      ((77*I)/3)*Pi*G[{0, 0, 0, 0}, x] + Pi^2*G[{0, 0, 0, 0}, x] + 
      ((103*I)/2)*Pi*G[{0, 0, 0, 1}, x] + 2*Pi^2*G[{0, 0, 0, 1}, x] + 
      ((197*I)/12)*Pi*G[{0, 0, 1, 0}, x] + (16*Pi^2*G[{0, 0, 1, 0}, x])/3 + 
      (4*G[{0, 0, 1, 1}, x])/9 - ((213*I)/4)*Pi*G[{0, 0, 1, 1}, x] - 
      (7*Pi^2*G[{0, 0, 1, 1}, x])/4 - G[{0, 1, 0, 0}, x]/18 - 
      ((301*I)/6)*Pi*G[{0, 1, 0, 0}, x] + (37*Pi^2*G[{0, 1, 0, 0}, x])/12 - 
      (605*G[{0, 1, 0, 1}, x])/24 - ((23*I)/4)*Pi*G[{0, 1, 0, 1}, x] - 
      (7*Pi^2*G[{0, 1, 0, 1}, x])/3 - (605*G[{0, 1, 1, 0}, x])/24 + 
      ((121*I)/12)*Pi*G[{0, 1, 1, 0}, x] - (11*Pi^2*G[{0, 1, 1, 0}, x])/6 - 
      (89*G[{0, 1, 1, 1}, x])/12 + ((13*I)/6)*Pi*G[{0, 1, 1, 1}, x] + 
      (Pi^2*G[{0, 1, 1, 1}, x])/2 + (63*G[{1, 0, 0, 0}, x])/4 + 
      ((77*I)/6)*Pi*G[{1, 0, 0, 0}, x] + (Pi^2*G[{1, 0, 0, 0}, x])/6 - 
      (635*G[{1, 0, 0, 1}, x])/8 - ((247*I)/4)*Pi*G[{1, 0, 0, 1}, x] - 
      (5*Pi^2*G[{1, 0, 0, 1}, x])/3 - (635*G[{1, 0, 1, 0}, x])/8 - 
      ((85*I)/6)*Pi*G[{1, 0, 1, 0}, x] - (11*Pi^2*G[{1, 0, 1, 0}, x])/4 + 
      (397*G[{1, 0, 1, 1}, x])/6 - ((73*I)/12)*Pi*G[{1, 0, 1, 1}, x] + 
      (7*Pi^2*G[{1, 0, 1, 1}, x])/3 - (605*G[{1, 1, 0, 0}, x])/4 - 
      (36*I)*Pi*G[{1, 1, 0, 0}, x] - (31*Pi^2*G[{1, 1, 0, 0}, x])/4 + 
      (9089*G[{1, 1, 0, 1}, x])/36 + ((194*I)/3)*Pi*G[{1, 1, 0, 1}, x] + 
      (21*Pi^2*G[{1, 1, 0, 1}, x])/4 + (9089*G[{1, 1, 1, 0}, x])/36 - 
      (I/3)*Pi*G[{1, 1, 1, 0}, x] + (11*Pi^2*G[{1, 1, 1, 0}, x])/3 - 
      (10061*G[{1, 1, 1, 1}, x])/36 - (15*I)*Pi*G[{1, 1, 1, 1}, x] - 
      (11*Pi^2*G[{1, 1, 1, 1}, x])/4 + (110*G[{0, 0, 0, 0, 0}, x])/3 + 
      (6*I)*Pi*G[{0, 0, 0, 0, 1}, x] - (9*I)*Pi*G[{0, 0, 0, 1, 0}, x] + 
      (103*G[{0, 0, 0, 1, 1}, x])/2 - (71*G[{0, 0, 1, 0, 0}, x])/6 + 
      I*Pi*G[{0, 0, 1, 0, 0}, x] + (113*G[{0, 0, 1, 0, 1}, x])/4 - 
      (13*I)*Pi*G[{0, 0, 1, 0, 1}, x] + (113*G[{0, 0, 1, 1, 0}, x])/4 - 
      (8*I)*Pi*G[{0, 0, 1, 1, 0}, x] - (218*G[{0, 0, 1, 1, 1}, x])/3 + 
      (27*I)*Pi*G[{0, 0, 1, 1, 1}, x] + (59*G[{0, 1, 0, 0, 0}, x])/6 - 
      (391*G[{0, 1, 0, 0, 1}, x])/6 - (2*I)*Pi*G[{0, 1, 0, 0, 1}, x] - 
      (391*G[{0, 1, 0, 1, 0}, x])/6 + (6*I)*Pi*G[{0, 1, 0, 1, 0}, x] + 
      (713*G[{0, 1, 0, 1, 1}, x])/12 - (3*I)*Pi*G[{0, 1, 0, 1, 1}, x] - 
      (1513*G[{0, 1, 1, 0, 0}, x])/12 + (9*I)*Pi*G[{0, 1, 1, 0, 0}, x] + 
      (817*G[{0, 1, 1, 0, 1}, x])/6 - (13*I)*Pi*G[{0, 1, 1, 0, 1}, x] + 
      (817*G[{0, 1, 1, 1, 0}, x])/6 - (13*I)*Pi*G[{0, 1, 1, 1, 0}, x] - 
      134*G[{0, 1, 1, 1, 1}, x] + (12*I)*Pi*G[{0, 1, 1, 1, 1}, x] + 
      18*G[{1, 0, 0, 0, 0}, x] - (31*G[{1, 0, 0, 0, 1}, x])/6 - 
      ((11*I)/2)*Pi*G[{1, 0, 0, 0, 1}, x] - (31*G[{1, 0, 0, 1, 0}, x])/6 + 
      ((9*I)/2)*Pi*G[{1, 0, 0, 1, 0}, x] - (679*G[{1, 0, 0, 1, 1}, x])/12 - 
      (4*I)*Pi*G[{1, 0, 0, 1, 1}, x] - (49*G[{1, 0, 1, 0, 0}, x])/4 + 
      ((23*I)/2)*Pi*G[{1, 0, 1, 0, 0}, x] - (23*G[{1, 0, 1, 0, 1}, x])/12 + 
      ((5*I)/2)*Pi*G[{1, 0, 1, 0, 1}, x] - (23*G[{1, 0, 1, 1, 0}, x])/12 - 
      (4*I)*Pi*G[{1, 0, 1, 1, 0}, x] - (25*G[{1, 0, 1, 1, 1}, x])/6 - 
      (5*I)*Pi*G[{1, 0, 1, 1, 1}, x] - (125*G[{1, 1, 0, 0, 0}, x])/3 + 
      (28*I)*Pi*G[{1, 1, 0, 0, 0}, x] + (43*G[{1, 1, 0, 0, 1}, x])/6 + 
      ((19*I)/2)*Pi*G[{1, 1, 0, 0, 1}, x] + (43*G[{1, 1, 0, 1, 0}, x])/6 - 
      ((27*I)/2)*Pi*G[{1, 1, 0, 1, 0}, x] + (146*G[{1, 1, 0, 1, 1}, x])/3 - 
      (22*I)*Pi*G[{1, 1, 0, 1, 1}, x] + (127*G[{1, 1, 1, 0, 0}, x])/6 - 
      ((71*I)/2)*Pi*G[{1, 1, 1, 0, 0}, x] - (91*G[{1, 1, 1, 0, 1}, x])/3 - 
      ((19*I)/2)*Pi*G[{1, 1, 1, 0, 1}, x] - (91*G[{1, 1, 1, 1, 0}, x])/3 + 
      (15*I)*Pi*G[{1, 1, 1, 1, 0}, x] + (145*G[{1, 1, 1, 1, 1}, x])/6 + 
      (28*I)*Pi*G[{1, 1, 1, 1, 1}, x] + 6*G[{0, 0, 0, 0, 1, 1}, x] - 
      3*G[{0, 0, 0, 1, 0, 0}, x] - 6*G[{0, 0, 0, 1, 0, 1}, x] - 
      6*G[{0, 0, 0, 1, 1, 0}, x] + 6*G[{0, 0, 0, 1, 1, 1}, x] + 
      G[{0, 0, 1, 0, 0, 1}, x] + G[{0, 0, 1, 0, 1, 0}, x] - 
      14*G[{0, 0, 1, 0, 1, 1}, x] + 14*G[{0, 0, 1, 1, 0, 0}, x] - 
      22*G[{0, 0, 1, 1, 0, 1}, x] - 22*G[{0, 0, 1, 1, 1, 0}, x] + 
      49*G[{0, 0, 1, 1, 1, 1}, x] + 2*G[{0, 1, 0, 0, 0, 0}, x] - 
      2*G[{0, 1, 0, 0, 0, 1}, x] - 2*G[{0, 1, 0, 0, 1, 0}, x] - 
      G[{0, 1, 0, 1, 0, 0}, x] + 7*G[{0, 1, 0, 1, 0, 1}, x] + 
      7*G[{0, 1, 0, 1, 1, 0}, x] - 10*G[{0, 1, 0, 1, 1, 1}, x] + 
      17*G[{0, 1, 1, 0, 0, 0}, x] - 8*G[{0, 1, 1, 0, 0, 1}, x] - 
      8*G[{0, 1, 1, 0, 1, 0}, x] - 5*G[{0, 1, 1, 0, 1, 1}, x] - 
      25*G[{0, 1, 1, 1, 0, 0}, x] + 12*G[{0, 1, 1, 1, 0, 1}, x] + 
      12*G[{0, 1, 1, 1, 1, 0}, x] - (11*G[{1, 0, 0, 0, 1, 1}, x])/2 - 
      (9*G[{1, 0, 0, 1, 0, 0}, x])/2 + 9*G[{1, 0, 0, 1, 0, 1}, x] + 
      9*G[{1, 0, 0, 1, 1, 0}, x] - 13*G[{1, 0, 0, 1, 1, 1}, x] + 
      10*G[{1, 0, 1, 0, 0, 0}, x] + (3*G[{1, 0, 1, 0, 0, 1}, x])/2 + 
      (3*G[{1, 0, 1, 0, 1, 0}, x])/2 + G[{1, 0, 1, 0, 1, 1}, x] + 
      7*G[{1, 0, 1, 1, 0, 0}, x] - 11*G[{1, 0, 1, 1, 0, 1}, x] - 
      11*G[{1, 0, 1, 1, 1, 0}, x] + 6*G[{1, 0, 1, 1, 1, 1}, x] + 
      17*G[{1, 1, 0, 0, 0, 0}, x] + 11*G[{1, 1, 0, 0, 0, 1}, x] + 
      11*G[{1, 1, 0, 0, 1, 0}, x] - (3*G[{1, 1, 0, 0, 1, 1}, x])/2 - 
      G[{1, 1, 0, 1, 0, 0}, x]/2 - 13*G[{1, 1, 0, 1, 0, 1}, x] - 
      13*G[{1, 1, 0, 1, 1, 0}, x] - 9*G[{1, 1, 0, 1, 1, 1}, x] - 
      44*G[{1, 1, 1, 0, 0, 0}, x] + (17*G[{1, 1, 1, 0, 0, 1}, x])/2 + 
      (17*G[{1, 1, 1, 0, 1, 0}, x])/2 - 18*G[{1, 1, 1, 0, 1, 1}, x] + 
      16*G[{1, 1, 1, 1, 0, 0}, x] - G[{1, 1, 1, 1, 0, 1}, x] - 
      G[{1, 1, 1, 1, 1, 0}, x] + 29*G[{1, 1, 1, 1, 1, 1}, x] + 
      (4457*Zeta[3])/54 + ((1027*I)/72)*Pi*Zeta[3] - 
      (3509*Pi^2*Zeta[3])/432 - ((317*I)/24)*Pi^3*Zeta[3] - 
      (6259*G[{0}, x]*Zeta[3])/72 + ((65*I)/36)*Pi*G[{0}, x]*Zeta[3] + 
      (11*Pi^2*G[{0}, x]*Zeta[3])/6 + (17345*G[{1}, x]*Zeta[3])/72 + 
      ((1067*I)/6)*Pi*G[{1}, x]*Zeta[3] + (65*Pi^2*G[{1}, x]*Zeta[3])/12 - 
      (361*G[{0, 0}, x]*Zeta[3])/36 + ((17*I)/2)*Pi*G[{0, 0}, x]*Zeta[3] + 
      (751*G[{0, 1}, x]*Zeta[3])/12 - (19*I)*Pi*G[{0, 1}, x]*Zeta[3] - 
      (19*G[{1, 0}, x]*Zeta[3])/12 + ((9*I)/2)*Pi*G[{1, 0}, x]*Zeta[3] + 
      12*G[{1, 1}, x]*Zeta[3] - ((31*I)/2)*Pi*G[{1, 1}, x]*Zeta[3] + 
      6*G[{0, 0, 0}, x]*Zeta[3] + 7*G[{0, 0, 1}, x]*Zeta[3] - 
      6*G[{0, 1, 0}, x]*Zeta[3] + 21*G[{0, 1, 1}, x]*Zeta[3] + 
      (37*G[{1, 0, 0}, x]*Zeta[3])/2 - (49*G[{1, 0, 1}, x]*Zeta[3])/2 - 
      (51*G[{1, 1, 0}, x]*Zeta[3])/2 + (55*G[{1, 1, 1}, x]*Zeta[3])/2 - 
      (34*Zeta[3]^2)/3 - (1129*Zeta[5])/18 + (28*I)*Pi*Zeta[5] - 
      (15*G[{0}, x]*Zeta[5])/2 + (21*G[{1}, x]*Zeta[5])/4) + 
    FF[1/(s*(1 - x))]*(-32339/288 - ((101*I)/6)*Pi + (472699*Pi^2)/31104 + 
      ((3449*I)/1296)*Pi^3 - (660133*Pi^4)/77760 + ((4193*I)/4320)*Pi^5 - 
      (79*Pi^6)/972 + ((6487*I)/72)*Pi*G[{0}, x] - (259*Pi^2*G[{0}, x])/36 - 
      ((595*I)/36)*Pi^3*G[{0}, x] + (8983*Pi^4*G[{0}, x])/2160 + 
      ((53*I)/240)*Pi^5*G[{0}, x] + (121789*G[{1}, x])/1728 + 
      ((126577*I)/2592)*Pi*G[{1}, x] - (3929*Pi^2*G[{1}, x])/432 - 
      ((319*I)/108)*Pi^3*G[{1}, x] + (2423*Pi^4*G[{1}, x])/4320 - 
      ((101*I)/360)*Pi^5*G[{1}, x] + (6217*G[{0, 0}, x])/72 - 
      ((3703*I)/72)*Pi*G[{0, 0}, x] - (2216*Pi^2*G[{0, 0}, x])/27 - 
      ((4*I)/3)*Pi^3*G[{0, 0}, x] - (269*Pi^4*G[{0, 0}, x])/180 + 
      (15*G[{0, 1}, x])/4 - ((481*I)/72)*Pi*G[{0, 1}, x] - 
      (5741*Pi^2*G[{0, 1}, x])/432 - ((289*I)/36)*Pi^3*G[{0, 1}, x] + 
      (17*Pi^4*G[{0, 1}, x])/120 + (15*G[{1, 0}, x])/4 + 
      ((2489*I)/72)*Pi*G[{1, 0}, x] + (9157*Pi^2*G[{1, 0}, x])/432 - 
      ((467*I)/24)*Pi^3*G[{1, 0}, x] - (319*Pi^4*G[{1, 0}, x])/360 + 
      (4141*G[{1, 1}, x])/2592 - ((1769*I)/54)*Pi*G[{1, 1}, x] + 
      (955*Pi^2*G[{1, 1}, x])/216 - ((23*I)/9)*Pi^3*G[{1, 1}, x] + 
      (7*Pi^4*G[{1, 1}, x])/20 - (2239*G[{0, 0, 0}, x])/24 - 
      ((117*I)/4)*Pi*G[{0, 0, 0}, x] + (1729*Pi^2*G[{0, 0, 0}, x])/72 + 
      ((14*I)/3)*Pi^3*G[{0, 0, 0}, x] + (685*G[{0, 0, 1}, x])/36 + 
      ((3803*I)/36)*Pi*G[{0, 0, 1}, x] - (221*Pi^2*G[{0, 0, 1}, x])/72 - 
      ((15*I)/4)*Pi^3*G[{0, 0, 1}, x] + (685*G[{0, 1, 0}, x])/36 - 
      ((211*I)/24)*Pi*G[{0, 1, 0}, x] + (43*Pi^2*G[{0, 1, 0}, x])/18 - 
      ((11*I)/3)*Pi^3*G[{0, 1, 0}, x] - (617*G[{0, 1, 1}, x])/24 - 
      ((447*I)/8)*Pi*G[{0, 1, 1}, x] - (293*Pi^2*G[{0, 1, 1}, x])/72 + 
      ((29*I)/12)*Pi^3*G[{0, 1, 1}, x] + (2429*G[{1, 0, 0}, x])/72 - 
      ((587*I)/24)*Pi*G[{1, 0, 0}, x] - (1871*Pi^2*G[{1, 0, 0}, x])/36 + 
      ((11*I)/2)*Pi^3*G[{1, 0, 0}, x] + (5*G[{1, 0, 1}, x])/6 - 
      ((1819*I)/72)*Pi*G[{1, 0, 1}, x] + (77*Pi^2*G[{1, 0, 1}, x])/12 + 
      ((13*I)/4)*Pi^3*G[{1, 0, 1}, x] + (5*G[{1, 1, 0}, x])/6 + 
      ((4*I)/9)*Pi*G[{1, 1, 0}, x] + (103*Pi^2*G[{1, 1, 0}, x])/72 + 
      ((13*I)/12)*Pi^3*G[{1, 1, 0}, x] - (191*G[{1, 1, 1}, x])/4 - 
      ((35*I)/6)*Pi*G[{1, 1, 1}, x] - (7*Pi^2*G[{1, 1, 1}, x])/9 - 
      ((3*I)/2)*Pi^3*G[{1, 1, 1}, x] - (10061*G[{0, 0, 0, 0}, x])/36 - 
      (15*I)*Pi*G[{0, 0, 0, 0}, x] - (11*Pi^2*G[{0, 0, 0, 0}, x])/4 + 
      (9089*G[{0, 0, 0, 1}, x])/36 - (I/3)*Pi*G[{0, 0, 0, 1}, x] + 
      (11*Pi^2*G[{0, 0, 0, 1}, x])/3 + (9089*G[{0, 0, 1, 0}, x])/36 + 
      ((194*I)/3)*Pi*G[{0, 0, 1, 0}, x] + (21*Pi^2*G[{0, 0, 1, 0}, x])/4 - 
      (605*G[{0, 0, 1, 1}, x])/4 - (36*I)*Pi*G[{0, 0, 1, 1}, x] - 
      (31*Pi^2*G[{0, 0, 1, 1}, x])/4 + (397*G[{0, 1, 0, 0}, x])/6 - 
      ((73*I)/12)*Pi*G[{0, 1, 0, 0}, x] + (7*Pi^2*G[{0, 1, 0, 0}, x])/3 - 
      (635*G[{0, 1, 0, 1}, x])/8 - ((85*I)/6)*Pi*G[{0, 1, 0, 1}, x] - 
      (11*Pi^2*G[{0, 1, 0, 1}, x])/4 - (635*G[{0, 1, 1, 0}, x])/8 - 
      ((247*I)/4)*Pi*G[{0, 1, 1, 0}, x] - (5*Pi^2*G[{0, 1, 1, 0}, x])/3 + 
      (63*G[{0, 1, 1, 1}, x])/4 + ((77*I)/6)*Pi*G[{0, 1, 1, 1}, x] + 
      (Pi^2*G[{0, 1, 1, 1}, x])/6 - (89*G[{1, 0, 0, 0}, x])/12 + 
      ((13*I)/6)*Pi*G[{1, 0, 0, 0}, x] + (Pi^2*G[{1, 0, 0, 0}, x])/2 - 
      (605*G[{1, 0, 0, 1}, x])/24 + ((121*I)/12)*Pi*G[{1, 0, 0, 1}, x] - 
      (11*Pi^2*G[{1, 0, 0, 1}, x])/6 - (605*G[{1, 0, 1, 0}, x])/24 - 
      ((23*I)/4)*Pi*G[{1, 0, 1, 0}, x] - (7*Pi^2*G[{1, 0, 1, 0}, x])/3 - 
      G[{1, 0, 1, 1}, x]/18 - ((301*I)/6)*Pi*G[{1, 0, 1, 1}, x] + 
      (37*Pi^2*G[{1, 0, 1, 1}, x])/12 + (4*G[{1, 1, 0, 0}, x])/9 - 
      ((213*I)/4)*Pi*G[{1, 1, 0, 0}, x] - (7*Pi^2*G[{1, 1, 0, 0}, x])/4 + 
      ((197*I)/12)*Pi*G[{1, 1, 0, 1}, x] + (16*Pi^2*G[{1, 1, 0, 1}, x])/3 + 
      ((103*I)/2)*Pi*G[{1, 1, 1, 0}, x] + 2*Pi^2*G[{1, 1, 1, 0}, x] + 
      (97*G[{1, 1, 1, 1}, x])/6 + ((77*I)/3)*Pi*G[{1, 1, 1, 1}, x] + 
      Pi^2*G[{1, 1, 1, 1}, x] + (145*G[{0, 0, 0, 0, 0}, x])/6 + 
      (28*I)*Pi*G[{0, 0, 0, 0, 0}, x] - (91*G[{0, 0, 0, 0, 1}, x])/3 + 
      (15*I)*Pi*G[{0, 0, 0, 0, 1}, x] - (91*G[{0, 0, 0, 1, 0}, x])/3 - 
      ((19*I)/2)*Pi*G[{0, 0, 0, 1, 0}, x] + (127*G[{0, 0, 0, 1, 1}, x])/6 - 
      ((71*I)/2)*Pi*G[{0, 0, 0, 1, 1}, x] + (146*G[{0, 0, 1, 0, 0}, x])/3 - 
      (22*I)*Pi*G[{0, 0, 1, 0, 0}, x] + (43*G[{0, 0, 1, 0, 1}, x])/6 - 
      ((27*I)/2)*Pi*G[{0, 0, 1, 0, 1}, x] + (43*G[{0, 0, 1, 1, 0}, x])/6 + 
      ((19*I)/2)*Pi*G[{0, 0, 1, 1, 0}, x] - (125*G[{0, 0, 1, 1, 1}, x])/3 + 
      (28*I)*Pi*G[{0, 0, 1, 1, 1}, x] - (25*G[{0, 1, 0, 0, 0}, x])/6 - 
      (5*I)*Pi*G[{0, 1, 0, 0, 0}, x] - (23*G[{0, 1, 0, 0, 1}, x])/12 - 
      (4*I)*Pi*G[{0, 1, 0, 0, 1}, x] - (23*G[{0, 1, 0, 1, 0}, x])/12 + 
      ((5*I)/2)*Pi*G[{0, 1, 0, 1, 0}, x] - (49*G[{0, 1, 0, 1, 1}, x])/4 + 
      ((23*I)/2)*Pi*G[{0, 1, 0, 1, 1}, x] - (679*G[{0, 1, 1, 0, 0}, x])/12 - 
      (4*I)*Pi*G[{0, 1, 1, 0, 0}, x] - (31*G[{0, 1, 1, 0, 1}, x])/6 + 
      ((9*I)/2)*Pi*G[{0, 1, 1, 0, 1}, x] - (31*G[{0, 1, 1, 1, 0}, x])/6 - 
      ((11*I)/2)*Pi*G[{0, 1, 1, 1, 0}, x] + 18*G[{0, 1, 1, 1, 1}, x] - 
      134*G[{1, 0, 0, 0, 0}, x] + (12*I)*Pi*G[{1, 0, 0, 0, 0}, x] + 
      (817*G[{1, 0, 0, 0, 1}, x])/6 - (13*I)*Pi*G[{1, 0, 0, 0, 1}, x] + 
      (817*G[{1, 0, 0, 1, 0}, x])/6 - (13*I)*Pi*G[{1, 0, 0, 1, 0}, x] - 
      (1513*G[{1, 0, 0, 1, 1}, x])/12 + (9*I)*Pi*G[{1, 0, 0, 1, 1}, x] + 
      (713*G[{1, 0, 1, 0, 0}, x])/12 - (3*I)*Pi*G[{1, 0, 1, 0, 0}, x] - 
      (391*G[{1, 0, 1, 0, 1}, x])/6 + (6*I)*Pi*G[{1, 0, 1, 0, 1}, x] - 
      (391*G[{1, 0, 1, 1, 0}, x])/6 - (2*I)*Pi*G[{1, 0, 1, 1, 0}, x] + 
      (59*G[{1, 0, 1, 1, 1}, x])/6 - (218*G[{1, 1, 0, 0, 0}, x])/3 + 
      (27*I)*Pi*G[{1, 1, 0, 0, 0}, x] + (113*G[{1, 1, 0, 0, 1}, x])/4 - 
      (8*I)*Pi*G[{1, 1, 0, 0, 1}, x] + (113*G[{1, 1, 0, 1, 0}, x])/4 - 
      (13*I)*Pi*G[{1, 1, 0, 1, 0}, x] - (71*G[{1, 1, 0, 1, 1}, x])/6 + 
      I*Pi*G[{1, 1, 0, 1, 1}, x] + (103*G[{1, 1, 1, 0, 0}, x])/2 - 
      (9*I)*Pi*G[{1, 1, 1, 0, 1}, x] + (6*I)*Pi*G[{1, 1, 1, 1, 0}, x] + 
      (110*G[{1, 1, 1, 1, 1}, x])/3 + 29*G[{0, 0, 0, 0, 0, 0}, x] - 
      G[{0, 0, 0, 0, 0, 1}, x] - G[{0, 0, 0, 0, 1, 0}, x] + 
      16*G[{0, 0, 0, 0, 1, 1}, x] - 18*G[{0, 0, 0, 1, 0, 0}, x] + 
      (17*G[{0, 0, 0, 1, 0, 1}, x])/2 + (17*G[{0, 0, 0, 1, 1, 0}, x])/2 - 
      44*G[{0, 0, 0, 1, 1, 1}, x] - 9*G[{0, 0, 1, 0, 0, 0}, x] - 
      13*G[{0, 0, 1, 0, 0, 1}, x] - 13*G[{0, 0, 1, 0, 1, 0}, x] - 
      G[{0, 0, 1, 0, 1, 1}, x]/2 - (3*G[{0, 0, 1, 1, 0, 0}, x])/2 + 
      11*G[{0, 0, 1, 1, 0, 1}, x] + 11*G[{0, 0, 1, 1, 1, 0}, x] + 
      17*G[{0, 0, 1, 1, 1, 1}, x] + 6*G[{0, 1, 0, 0, 0, 0}, x] - 
      11*G[{0, 1, 0, 0, 0, 1}, x] - 11*G[{0, 1, 0, 0, 1, 0}, x] + 
      7*G[{0, 1, 0, 0, 1, 1}, x] + G[{0, 1, 0, 1, 0, 0}, x] + 
      (3*G[{0, 1, 0, 1, 0, 1}, x])/2 + (3*G[{0, 1, 0, 1, 1, 0}, x])/2 + 
      10*G[{0, 1, 0, 1, 1, 1}, x] - 13*G[{0, 1, 1, 0, 0, 0}, x] + 
      9*G[{0, 1, 1, 0, 0, 1}, x] + 9*G[{0, 1, 1, 0, 1, 0}, x] - 
      (9*G[{0, 1, 1, 0, 1, 1}, x])/2 - (11*G[{0, 1, 1, 1, 0, 0}, x])/2 + 
      12*G[{1, 0, 0, 0, 0, 1}, x] + 12*G[{1, 0, 0, 0, 1, 0}, x] - 
      25*G[{1, 0, 0, 0, 1, 1}, x] - 5*G[{1, 0, 0, 1, 0, 0}, x] - 
      8*G[{1, 0, 0, 1, 0, 1}, x] - 8*G[{1, 0, 0, 1, 1, 0}, x] + 
      17*G[{1, 0, 0, 1, 1, 1}, x] - 10*G[{1, 0, 1, 0, 0, 0}, x] + 
      7*G[{1, 0, 1, 0, 0, 1}, x] + 7*G[{1, 0, 1, 0, 1, 0}, x] - 
      G[{1, 0, 1, 0, 1, 1}, x] - 2*G[{1, 0, 1, 1, 0, 1}, x] - 
      2*G[{1, 0, 1, 1, 1, 0}, x] + 2*G[{1, 0, 1, 1, 1, 1}, x] + 
      49*G[{1, 1, 0, 0, 0, 0}, x] - 22*G[{1, 1, 0, 0, 0, 1}, x] - 
      22*G[{1, 1, 0, 0, 1, 0}, x] + 14*G[{1, 1, 0, 0, 1, 1}, x] - 
      14*G[{1, 1, 0, 1, 0, 0}, x] + G[{1, 1, 0, 1, 0, 1}, x] + 
      G[{1, 1, 0, 1, 1, 0}, x] + 6*G[{1, 1, 1, 0, 0, 0}, x] - 
      6*G[{1, 1, 1, 0, 0, 1}, x] - 6*G[{1, 1, 1, 0, 1, 0}, x] - 
      3*G[{1, 1, 1, 0, 1, 1}, x] + 6*G[{1, 1, 1, 1, 0, 0}, x] + 
      (13369*Zeta[3])/108 + ((8491*I)/72)*Pi*Zeta[3] - 
      (22667*Pi^2*Zeta[3])/432 - ((85*I)/24)*Pi^3*Zeta[3] + 
      (4553*G[{0}, x]*Zeta[3])/36 + ((223*I)/2)*Pi*G[{0}, x]*Zeta[3] + 
      (29*Pi^2*G[{0}, x]*Zeta[3])/6 - (551*G[{1}, x]*Zeta[3])/9 + 
      ((59*I)/36)*Pi*G[{1}, x]*Zeta[3] + (17*Pi^2*G[{1}, x]*Zeta[3])/2 + 
      77*G[{0, 0}, x]*Zeta[3] - ((9*I)/2)*Pi*G[{0, 0}, x]*Zeta[3] - 
      (295*G[{0, 1}, x]*Zeta[3])/6 - ((11*I)/2)*Pi*G[{0, 1}, x]*Zeta[3] + 
      (187*G[{1, 0}, x]*Zeta[3])/4 - (4*I)*Pi*G[{1, 0}, x]*Zeta[3] + 
      (451*G[{1, 1}, x]*Zeta[3])/18 + ((3*I)/2)*Pi*G[{1, 1}, x]*Zeta[3] + 
      3*G[{0, 0, 0}, x]*Zeta[3] - (5*G[{0, 0, 1}, x]*Zeta[3])/2 - 
      18*G[{0, 1, 0}, x]*Zeta[3] + (17*G[{0, 1, 1}, x]*Zeta[3])/2 + 
      21*G[{1, 0, 0}, x]*Zeta[3] - 14*G[{1, 0, 1}, x]*Zeta[3] + 
      2*G[{1, 1, 0}, x]*Zeta[3] + 21*G[{1, 1, 1}, x]*Zeta[3] + 
      (47*Zeta[3]^2)/12 + (7001*Zeta[5])/72 - (2*I)*Pi*Zeta[5] + 
      (31*G[{0}, x]*Zeta[5])/2 + 16*G[{1}, x]*Zeta[5])) + 
  COLOR[CA*CF*NfV2]*((-173*Pi^2)/(18*s) - (((445*I)/36)*Pi^3)/s - 
    (133*Pi^4)/(360*s) + ((I/8)*Pi^5)/s + (935*Pi^2*G[{0}, x])/(72*s) + 
    (((421*I)/72)*Pi^3*G[{0}, x])/s + (73*Pi^4*G[{0}, x])/(90*s) + 
    (935*Pi^2*G[{1}, x])/(72*s) - (((55*I)/72)*Pi^3*G[{1}, x])/s - 
    (301*Pi^4*G[{1}, x])/(360*s) - (173*G[{0, 0}, x])/(9*s) - 
    (((445*I)/18)*Pi*G[{0, 0}, x])/s - (19*Pi^2*G[{0, 0}, x])/(18*s) + 
    ((I/4)*Pi^3*G[{0, 0}, x])/s + (173*G[{0, 1}, x])/(9*s) + 
    (((445*I)/18)*Pi*G[{0, 1}, x])/s - (127*Pi^2*G[{0, 1}, x])/(36*s) + 
    (I*Pi^3*G[{0, 1}, x])/s + (173*G[{1, 0}, x])/(9*s) + 
    (((445*I)/18)*Pi*G[{1, 0}, x])/s - (127*Pi^2*G[{1, 0}, x])/(36*s) + 
    (((7*I)/4)*Pi^3*G[{1, 0}, x])/s - (173*G[{1, 1}, x])/(9*s) - 
    (((445*I)/18)*Pi*G[{1, 1}, x])/s - (19*Pi^2*G[{1, 1}, x])/(18*s) + 
    (103*G[{0, 0, 0}, x])/(12*s) + (((91*I)/12)*Pi*G[{0, 0, 0}, x])/s + 
    (4*Pi^2*G[{0, 0, 0}, x])/s - (935*G[{0, 0, 1}, x])/(36*s) + 
    (((59*I)/4)*Pi*G[{0, 0, 1}, x])/s + (8*Pi^2*G[{0, 0, 1}, x])/(3*s) - 
    (935*G[{0, 1, 0}, x])/(36*s) - (((299*I)/12)*Pi*G[{0, 1, 0}, x])/s - 
    (7*Pi^2*G[{0, 1, 0}, x])/(2*s) + (1561*G[{0, 1, 1}, x])/(36*s) + 
    (((31*I)/12)*Pi*G[{0, 1, 1}, x])/s - (8*Pi^2*G[{0, 1, 1}, x])/(3*s) + 
    (1561*G[{1, 0, 0}, x])/(36*s) + (((31*I)/12)*Pi*G[{1, 0, 0}, x])/s - 
    (8*Pi^2*G[{1, 0, 0}, x])/(3*s) - (935*G[{1, 0, 1}, x])/(36*s) - 
    (((299*I)/12)*Pi*G[{1, 0, 1}, x])/s - (7*Pi^2*G[{1, 0, 1}, x])/(2*s) - 
    (935*G[{1, 1, 0}, x])/(36*s) + (((59*I)/4)*Pi*G[{1, 1, 0}, x])/s + 
    (8*Pi^2*G[{1, 1, 0}, x])/(3*s) + (103*G[{1, 1, 1}, x])/(12*s) + 
    (((91*I)/12)*Pi*G[{1, 1, 1}, x])/s + (4*Pi^2*G[{1, 1, 1}, x])/s - 
    (3*G[{0, 0, 0, 0}, x])/s - ((4*I)*Pi*G[{0, 0, 0, 0}, x])/s + 
    (127*G[{0, 0, 0, 1}, x])/(12*s) + ((2*I)*Pi*G[{0, 0, 0, 1}, x])/s + 
    (127*G[{0, 0, 1, 0}, x])/(12*s) + ((I/2)*Pi*G[{0, 0, 1, 0}, x])/s + 
    (23*G[{0, 0, 1, 1}, x])/(2*s) - (((7*I)/2)*Pi*G[{0, 0, 1, 1}, x])/s - 
    (97*G[{0, 1, 0, 0}, x])/(6*s) + (((9*I)/2)*Pi*G[{0, 1, 0, 0}, x])/s - 
    (17*G[{0, 1, 0, 1}, x])/(12*s) - (((13*I)/2)*Pi*G[{0, 1, 0, 1}, x])/s - 
    (17*G[{0, 1, 1, 0}, x])/(12*s) - ((2*I)*Pi*G[{0, 1, 1, 0}, x])/s - 
    (32*G[{0, 1, 1, 1}, x])/(3*s) + ((9*I)*Pi*G[{0, 1, 1, 1}, x])/s - 
    (32*G[{1, 0, 0, 0}, x])/(3*s) + ((9*I)*Pi*G[{1, 0, 0, 0}, x])/s - 
    (17*G[{1, 0, 0, 1}, x])/(12*s) - ((2*I)*Pi*G[{1, 0, 0, 1}, x])/s - 
    (17*G[{1, 0, 1, 0}, x])/(12*s) - (((13*I)/2)*Pi*G[{1, 0, 1, 0}, x])/s - 
    (97*G[{1, 0, 1, 1}, x])/(6*s) + (((9*I)/2)*Pi*G[{1, 0, 1, 1}, x])/s + 
    (23*G[{1, 1, 0, 0}, x])/(2*s) - (((7*I)/2)*Pi*G[{1, 1, 0, 0}, x])/s + 
    (127*G[{1, 1, 0, 1}, x])/(12*s) + ((I/2)*Pi*G[{1, 1, 0, 1}, x])/s + 
    (127*G[{1, 1, 1, 0}, x])/(12*s) + ((2*I)*Pi*G[{1, 1, 1, 0}, x])/s - 
    (3*G[{1, 1, 1, 1}, x])/s - ((4*I)*Pi*G[{1, 1, 1, 1}, x])/s - 
    (4*G[{0, 0, 0, 0, 1}, x])/s - (4*G[{0, 0, 0, 1, 0}, x])/s + 
    (6*G[{0, 0, 0, 1, 1}, x])/s + (5*G[{0, 0, 1, 0, 0}, x])/s - 
    (9*G[{0, 0, 1, 0, 1}, x])/(2*s) - (9*G[{0, 0, 1, 1, 0}, x])/(2*s) + 
    G[{0, 0, 1, 1, 1}, x]/s + (9*G[{0, 1, 0, 0, 1}, x])/(2*s) + 
    (9*G[{0, 1, 0, 1, 0}, x])/(2*s) - (11*G[{0, 1, 0, 1, 1}, x])/s - 
    (5*G[{0, 1, 1, 0, 0}, x])/s + (3*G[{0, 1, 1, 0, 1}, x])/s + 
    (3*G[{0, 1, 1, 1, 0}, x])/s + (6*G[{0, 1, 1, 1, 1}, x])/s + 
    (6*G[{1, 0, 0, 0, 0}, x])/s + (3*G[{1, 0, 0, 0, 1}, x])/s + 
    (3*G[{1, 0, 0, 1, 0}, x])/s - (5*G[{1, 0, 0, 1, 1}, x])/s - 
    (11*G[{1, 0, 1, 0, 0}, x])/s + (9*G[{1, 0, 1, 0, 1}, x])/(2*s) + 
    (9*G[{1, 0, 1, 1, 0}, x])/(2*s) + G[{1, 1, 0, 0, 0}, x]/s - 
    (9*G[{1, 1, 0, 0, 1}, x])/(2*s) - (9*G[{1, 1, 0, 1, 0}, x])/(2*s) + 
    (5*G[{1, 1, 0, 1, 1}, x])/s + (6*G[{1, 1, 1, 0, 0}, x])/s - 
    (4*G[{1, 1, 1, 0, 1}, x])/s - (4*G[{1, 1, 1, 1, 0}, x])/s - 
    (208*Zeta[3])/(3*s) - (((403*I)/6)*Pi*Zeta[3])/s + (Pi^2*Zeta[3])/s - 
    (155*G[{0}, x]*Zeta[3])/(12*s) - (((15*I)/2)*Pi*G[{0}, x]*Zeta[3])/s + 
    (107*G[{1}, x]*Zeta[3])/(4*s) - (((11*I)/2)*Pi*G[{1}, x]*Zeta[3])/s - 
    (2*G[{0, 0}, x]*Zeta[3])/s + (11*G[{0, 1}, x]*Zeta[3])/(2*s) + 
    (G[{1, 0}, x]*Zeta[3])/s - (G[{1, 1}, x]*Zeta[3])/(2*s) - 
    (237*Zeta[5])/(4*s) + FF[1/(s*(1 - x))]*(((-61*I)/9)*Pi^3 + 
      (3841*Pi^4)/12960 - ((179*I)/864)*Pi^5 - (11*Pi^6)/189 - 
      ((32*I)/3)*Pi*G[{0}, x] - (15*Pi^2*G[{0}, x])/2 - 
      ((121*I)/72)*Pi^3*G[{0}, x] - (691*Pi^4*G[{0}, x])/720 - 
      ((29*I)/18)*Pi^3*G[{1}, x] + (721*Pi^4*G[{1}, x])/1440 - 
      (32*G[{0, 0}, x])/3 + ((8*I)/9)*Pi*G[{0, 0}, x] + 
      (335*Pi^2*G[{0, 0}, x])/36 - ((7*I)/12)*Pi^3*G[{0, 0}, x] + 
      ((23*I)/36)*Pi*G[{0, 1}, x] + (1259*Pi^2*G[{0, 1}, x])/216 - 
      ((103*I)/36)*Pi^3*G[{0, 1}, x] + (31*Pi^4*G[{0, 1}, x])/180 + 
      ((1487*I)/36)*Pi*G[{1, 0}, x] + (Pi^2*G[{1, 0}, x])/2 + 
      (I/8)*Pi^3*G[{1, 0}, x] + (I/8)*Pi^3*G[{1, 1}, x] + G[{0, 0, 0}, x]/4 - 
      ((65*I)/6)*Pi*G[{0, 0, 0}, x] - 4*Pi^2*G[{0, 0, 0}, x] + 
      (23*G[{0, 0, 1}, x])/36 + ((313*I)/9)*Pi*G[{0, 0, 1}, x] - 
      (7*Pi^2*G[{0, 0, 1}, x])/2 + ((5*I)/3)*Pi^3*G[{0, 0, 1}, x] + 
      (23*G[{0, 1, 0}, x])/36 - ((239*I)/6)*Pi*G[{0, 1, 0}, x] + 
      (63*Pi^2*G[{0, 1, 0}, x])/8 + ((2*I)/3)*Pi^3*G[{0, 1, 0}, x] - 
      ((131*I)/6)*Pi*G[{0, 1, 1}, x] + (193*Pi^2*G[{0, 1, 1}, x])/36 + 
      (I/2)*Pi^3*G[{0, 1, 1}, x] + (1487*G[{1, 0, 0}, x])/36 - 
      ((21*I)/2)*Pi*G[{1, 0, 0}, x] - (31*Pi^2*G[{1, 0, 0}, x])/24 - 
      ((21*I)/4)*Pi*G[{1, 0, 1}, x] + (41*Pi^2*G[{1, 0, 1}, x])/12 + 
      ((53*I)/12)*Pi*G[{1, 1, 0}, x] - (7*Pi^2*G[{1, 1, 0}, x])/24 + 
      3*G[{0, 0, 0, 0}, x] + (4*I)*Pi*G[{0, 0, 0, 0}, x] - 
      (83*G[{0, 0, 0, 1}, x])/6 + ((169*I)/12)*Pi*G[{0, 0, 0, 1}, x] - 
      (Pi^2*G[{0, 0, 0, 1}, x])/6 - (83*G[{0, 0, 1, 0}, x])/6 - 
      (10*I)*Pi*G[{0, 0, 1, 0}, x] + (25*Pi^2*G[{0, 0, 1, 0}, x])/6 + 
      (743*G[{0, 0, 1, 1}, x])/18 - ((31*I)/2)*Pi*G[{0, 0, 1, 1}, x] - 
      (25*Pi^2*G[{0, 0, 1, 1}, x])/6 - (76*G[{0, 1, 0, 0}, x])/3 - 
      (14*I)*Pi*G[{0, 1, 0, 0}, x] + (7*Pi^2*G[{0, 1, 0, 0}, x])/3 - 
      (131*G[{0, 1, 0, 1}, x])/6 - ((113*I)/3)*Pi*G[{0, 1, 0, 1}, x] - 
      (Pi^2*G[{0, 1, 0, 1}, x])/3 - (131*G[{0, 1, 1, 0}, x])/6 + 
      ((9*I)/4)*Pi*G[{0, 1, 1, 0}, x] - (23*Pi^2*G[{0, 1, 1, 0}, x])/6 - 
      (I/4)*Pi*G[{0, 1, 1, 1}, x] - (151*G[{1, 0, 0, 0}, x])/12 + 
      (I/4)*Pi*G[{1, 0, 0, 0}, x] - (21*G[{1, 0, 0, 1}, x])/4 - 
      ((39*I)/2)*Pi*G[{1, 0, 0, 1}, x] - (21*G[{1, 0, 1, 0}, x])/4 - 
      ((15*I)/4)*Pi*G[{1, 0, 1, 0}, x] - ((7*I)/4)*Pi*G[{1, 0, 1, 1}, x] + 
      (53*G[{1, 1, 0, 0}, x])/12 - (I/4)*Pi*G[{1, 1, 0, 0}, x] + 
      ((3*I)/4)*Pi*G[{1, 1, 0, 1}, x] + 4*G[{0, 0, 0, 0, 1}, x] + 
      4*G[{0, 0, 0, 1, 0}, x] - I*Pi*G[{0, 0, 0, 1, 0}, x] + 
      (121*G[{0, 0, 0, 1, 1}, x])/12 + (2*I)*Pi*G[{0, 0, 0, 1, 1}, x] - 
      (13*G[{0, 0, 1, 0, 0}, x])/4 - (4*I)*Pi*G[{0, 0, 1, 0, 0}, x] - 
      (27*G[{0, 0, 1, 0, 1}, x])/4 - (6*I)*Pi*G[{0, 0, 1, 0, 1}, x] - 
      (27*G[{0, 0, 1, 1, 0}, x])/4 - (16*I)*Pi*G[{0, 0, 1, 1, 0}, x] - 
      (281*G[{0, 0, 1, 1, 1}, x])/12 + (6*I)*Pi*G[{0, 0, 1, 1, 1}, x] - 
      9*G[{0, 1, 0, 0, 0}, x] - (2*I)*Pi*G[{0, 1, 0, 0, 0}, x] - 
      5*G[{0, 1, 0, 0, 1}, x] - (4*I)*Pi*G[{0, 1, 0, 0, 1}, x] - 
      5*G[{0, 1, 0, 1, 0}, x] - (3*I)*Pi*G[{0, 1, 0, 1, 0}, x] - 
      (98*G[{0, 1, 0, 1, 1}, x])/3 - (3*I)*Pi*G[{0, 1, 0, 1, 1}, x] + 
      (5*G[{0, 1, 1, 0, 0}, x])/2 + (4*I)*Pi*G[{0, 1, 1, 0, 0}, x] - 
      G[{0, 1, 1, 0, 1}, x]/4 + (6*I)*Pi*G[{0, 1, 1, 0, 1}, x] - 
      G[{0, 1, 1, 1, 0}, x]/4 + I*Pi*G[{0, 1, 1, 1, 0}, x] - 
      5*G[{1, 0, 0, 0, 0}, x] + (21*G[{1, 0, 0, 0, 1}, x])/4 + 
      (21*G[{1, 0, 0, 1, 0}, x])/4 - (99*G[{1, 0, 0, 1, 1}, x])/4 - 
      2*G[{1, 0, 1, 0, 0}, x] - (7*G[{1, 0, 1, 0, 1}, x])/4 - 
      (7*G[{1, 0, 1, 1, 0}, x])/4 - G[{1, 1, 0, 0, 0}, x] + 
      (3*G[{1, 1, 0, 0, 1}, x])/4 + (3*G[{1, 1, 0, 1, 0}, x])/4 - 
      G[{0, 0, 0, 1, 0, 1}, x] - G[{0, 0, 0, 1, 1, 0}, x] + 
      3*G[{0, 0, 0, 1, 1, 1}, x] - 4*G[{0, 0, 1, 0, 0, 1}, x] - 
      4*G[{0, 0, 1, 0, 1, 0}, x] - 2*G[{0, 0, 1, 0, 1, 1}, x] - 
      24*G[{0, 0, 1, 1, 0, 0}, x] + 8*G[{0, 0, 1, 1, 0, 1}, x] + 
      8*G[{0, 0, 1, 1, 1, 0}, x] - 2*G[{0, 0, 1, 1, 1, 1}, x] - 
      2*G[{0, 1, 0, 0, 0, 1}, x] - 2*G[{0, 1, 0, 0, 1, 0}, x] - 
      2*G[{0, 1, 0, 0, 1, 1}, x] - 7*G[{0, 1, 0, 1, 0, 0}, x] + 
      4*G[{0, 1, 0, 1, 0, 1}, x] + 4*G[{0, 1, 0, 1, 1, 0}, x] - 
      7*G[{0, 1, 0, 1, 1, 1}, x] + 4*G[{0, 1, 1, 0, 0, 1}, x] + 
      4*G[{0, 1, 1, 0, 1, 0}, x] + 2*G[{0, 1, 1, 0, 1, 1}, x] + 
      G[{0, 1, 1, 1, 0, 0}, x] + (122*Zeta[3])/3 + ((3991*I)/36)*Pi*Zeta[3] - 
      (169*Pi^2*Zeta[3])/9 + (I/2)*Pi^3*Zeta[3] + (187*G[{0}, x]*Zeta[3])/6 + 
      ((35*I)/2)*Pi*G[{0}, x]*Zeta[3] + (29*G[{1}, x]*Zeta[3])/3 - 
      (9*I)*Pi*G[{1}, x]*Zeta[3] + 13*G[{0, 0}, x]*Zeta[3] + 
      (135*G[{0, 1}, x]*Zeta[3])/2 + (28*I)*Pi*G[{0, 1}, x]*Zeta[3] + 
      (23*G[{1, 0}, x]*Zeta[3])/2 - (3*G[{1, 1}, x]*Zeta[3])/4 + 
      7*G[{0, 0, 1}, x]*Zeta[3] + 14*G[{0, 1, 0}, x]*Zeta[3] + 
      4*G[{0, 1, 1}, x]*Zeta[3] - (29*Zeta[3]^2)/2 + (254*Zeta[5])/3 + 
      ((43*I)/2)*Pi*Zeta[5]) + FF[1/(s*x)]*(((-32*I)/3)*Pi*G[{1}, x] - 
      (15*Pi^2*G[{1}, x])/2 - ((3049*I)/216)*Pi^3*G[{1}, x] + 
      (347*Pi^4*G[{1}, x])/1440 - ((101*I)/360)*Pi^5*G[{1}, x] + 
      ((1487*I)/36)*Pi*G[{0, 1}, x] + (Pi^2*G[{0, 1}, x])/2 + 
      ((11*I)/4)*Pi^3*G[{0, 1}, x] + ((23*I)/36)*Pi*G[{1, 0}, x] + 
      (1259*Pi^2*G[{1, 0}, x])/216 + ((91*I)/24)*Pi^3*G[{1, 0}, x] - 
      (31*Pi^4*G[{1, 0}, x])/360 - (32*G[{1, 1}, x])/3 + 
      ((8*I)/9)*Pi*G[{1, 1}, x] + (335*Pi^2*G[{1, 1}, x])/36 - 
      ((331*I)/72)*Pi^3*G[{1, 1}, x] + (89*Pi^4*G[{1, 1}, x])/180 + 
      ((53*I)/12)*Pi*G[{0, 0, 1}, x] - (7*Pi^2*G[{0, 0, 1}, x])/24 - 
      ((21*I)/4)*Pi*G[{0, 1, 0}, x] + (41*Pi^2*G[{0, 1, 0}, x])/12 + 
      (1487*G[{0, 1, 1}, x])/36 - ((21*I)/2)*Pi*G[{0, 1, 1}, x] - 
      (31*Pi^2*G[{0, 1, 1}, x])/24 - ((131*I)/6)*Pi*G[{1, 0, 0}, x] + 
      (193*Pi^2*G[{1, 0, 0}, x])/36 - (I/3)*Pi^3*G[{1, 0, 0}, x] + 
      (23*G[{1, 0, 1}, x])/36 - ((239*I)/6)*Pi*G[{1, 0, 1}, x] + 
      (63*Pi^2*G[{1, 0, 1}, x])/8 + ((5*I)/6)*Pi^3*G[{1, 0, 1}, x] + 
      (23*G[{1, 1, 0}, x])/36 + ((313*I)/9)*Pi*G[{1, 1, 0}, x] - 
      (7*Pi^2*G[{1, 1, 0}, x])/2 + G[{1, 1, 1}, x]/4 - 
      ((65*I)/6)*Pi*G[{1, 1, 1}, x] - 4*Pi^2*G[{1, 1, 1}, x] - 
      (I/6)*Pi^3*G[{1, 1, 1}, x] + ((3*I)/4)*Pi*G[{0, 0, 1, 0}, x] + 
      (53*G[{0, 0, 1, 1}, x])/12 - (I/4)*Pi*G[{0, 0, 1, 1}, x] - 
      ((7*I)/4)*Pi*G[{0, 1, 0, 0}, x] - (21*G[{0, 1, 0, 1}, x])/4 - 
      ((15*I)/4)*Pi*G[{0, 1, 0, 1}, x] - (21*G[{0, 1, 1, 0}, x])/4 - 
      ((39*I)/2)*Pi*G[{0, 1, 1, 0}, x] - (151*G[{0, 1, 1, 1}, x])/12 + 
      (I/4)*Pi*G[{0, 1, 1, 1}, x] - (I/4)*Pi*G[{1, 0, 0, 0}, x] - 
      (131*G[{1, 0, 0, 1}, x])/6 + ((9*I)/4)*Pi*G[{1, 0, 0, 1}, x] - 
      (23*Pi^2*G[{1, 0, 0, 1}, x])/6 - (131*G[{1, 0, 1, 0}, x])/6 - 
      ((113*I)/3)*Pi*G[{1, 0, 1, 0}, x] - (Pi^2*G[{1, 0, 1, 0}, x])/3 - 
      (76*G[{1, 0, 1, 1}, x])/3 - (14*I)*Pi*G[{1, 0, 1, 1}, x] + 
      (7*Pi^2*G[{1, 0, 1, 1}, x])/3 + (743*G[{1, 1, 0, 0}, x])/18 - 
      ((31*I)/2)*Pi*G[{1, 1, 0, 0}, x] - (25*Pi^2*G[{1, 1, 0, 0}, x])/6 - 
      (83*G[{1, 1, 0, 1}, x])/6 - (10*I)*Pi*G[{1, 1, 0, 1}, x] + 
      (25*Pi^2*G[{1, 1, 0, 1}, x])/6 - (83*G[{1, 1, 1, 0}, x])/6 + 
      ((169*I)/12)*Pi*G[{1, 1, 1, 0}, x] - (Pi^2*G[{1, 1, 1, 0}, x])/6 + 
      3*G[{1, 1, 1, 1}, x] + (4*I)*Pi*G[{1, 1, 1, 1}, x] + 
      (3*G[{0, 0, 1, 0, 1}, x])/4 + (3*G[{0, 0, 1, 1, 0}, x])/4 - 
      G[{0, 0, 1, 1, 1}, x] - (7*G[{0, 1, 0, 0, 1}, x])/4 - 
      (7*G[{0, 1, 0, 1, 0}, x])/4 - 2*G[{0, 1, 0, 1, 1}, x] - 
      (99*G[{0, 1, 1, 0, 0}, x])/4 + (21*G[{0, 1, 1, 0, 1}, x])/4 + 
      (21*G[{0, 1, 1, 1, 0}, x])/4 - 5*G[{0, 1, 1, 1, 1}, x] - 
      G[{1, 0, 0, 0, 1}, x]/4 + I*Pi*G[{1, 0, 0, 0, 1}, x] - 
      G[{1, 0, 0, 1, 0}, x]/4 + (6*I)*Pi*G[{1, 0, 0, 1, 0}, x] + 
      (5*G[{1, 0, 0, 1, 1}, x])/2 + (4*I)*Pi*G[{1, 0, 0, 1, 1}, x] - 
      (98*G[{1, 0, 1, 0, 0}, x])/3 - (3*I)*Pi*G[{1, 0, 1, 0, 0}, x] - 
      5*G[{1, 0, 1, 0, 1}, x] - (3*I)*Pi*G[{1, 0, 1, 0, 1}, x] - 
      5*G[{1, 0, 1, 1, 0}, x] - (4*I)*Pi*G[{1, 0, 1, 1, 0}, x] - 
      9*G[{1, 0, 1, 1, 1}, x] - (2*I)*Pi*G[{1, 0, 1, 1, 1}, x] - 
      (281*G[{1, 1, 0, 0, 0}, x])/12 + (6*I)*Pi*G[{1, 1, 0, 0, 0}, x] - 
      (27*G[{1, 1, 0, 0, 1}, x])/4 - (16*I)*Pi*G[{1, 1, 0, 0, 1}, x] - 
      (27*G[{1, 1, 0, 1, 0}, x])/4 - (6*I)*Pi*G[{1, 1, 0, 1, 0}, x] - 
      (13*G[{1, 1, 0, 1, 1}, x])/4 - (4*I)*Pi*G[{1, 1, 0, 1, 1}, x] + 
      (121*G[{1, 1, 1, 0, 0}, x])/12 + (2*I)*Pi*G[{1, 1, 1, 0, 0}, x] + 
      4*G[{1, 1, 1, 0, 1}, x] - I*Pi*G[{1, 1, 1, 0, 1}, x] + 
      4*G[{1, 1, 1, 1, 0}, x] + G[{1, 0, 0, 0, 1, 1}, x] + 
      2*G[{1, 0, 0, 1, 0, 0}, x] + 4*G[{1, 0, 0, 1, 0, 1}, x] + 
      4*G[{1, 0, 0, 1, 1, 0}, x] - 7*G[{1, 0, 1, 0, 0, 0}, x] + 
      4*G[{1, 0, 1, 0, 0, 1}, x] + 4*G[{1, 0, 1, 0, 1, 0}, x] - 
      7*G[{1, 0, 1, 0, 1, 1}, x] - 2*G[{1, 0, 1, 1, 0, 0}, x] - 
      2*G[{1, 0, 1, 1, 0, 1}, x] - 2*G[{1, 0, 1, 1, 1, 0}, x] - 
      2*G[{1, 1, 0, 0, 0, 0}, x] + 8*G[{1, 1, 0, 0, 0, 1}, x] + 
      8*G[{1, 1, 0, 0, 1, 0}, x] - 24*G[{1, 1, 0, 0, 1, 1}, x] - 
      2*G[{1, 1, 0, 1, 0, 0}, x] - 4*G[{1, 1, 0, 1, 0, 1}, x] - 
      4*G[{1, 1, 0, 1, 1, 0}, x] + 3*G[{1, 1, 1, 0, 0, 0}, x] - 
      G[{1, 1, 1, 0, 0, 1}, x] - G[{1, 1, 1, 0, 1, 0}, x] + 
      (952*G[{1}, x]*Zeta[3])/9 + ((119*I)/2)*Pi*G[{1}, x]*Zeta[3] - 
      (7*Pi^2*G[{1}, x]*Zeta[3])/6 - (17*G[{0, 1}, x]*Zeta[3])/4 + 
      (331*G[{1, 0}, x]*Zeta[3])/12 + (8*I)*Pi*G[{1, 0}, x]*Zeta[3] + 
      (445*G[{1, 1}, x]*Zeta[3])/12 + 9*G[{1, 0, 0}, x]*Zeta[3] + 
      13*G[{1, 0, 1}, x]*Zeta[3] + 17*G[{1, 1, 0}, x]*Zeta[3] + 
      G[{1, 1, 1}, x]*Zeta[3] + (63*G[{1}, x]*Zeta[5])/2))}


==> anc/Fjs_Tree.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{-(COLOR[1]*FF[1/(s*x)]), COLOR[1]*FF[1/(s*x)], 
 COLOR[1]*(-2*FF[1/(s^2*(1 - x))] - 2*FF[1/(s^2*x)]), 
 COLOR[1]*(FF[1/(s*(1 - x))] - FF[1/(s*x)]), 
 COLOR[1]*(-FF[1/(s*(1 - x))] - FF[1/(s*x)])}


==> anc/HelAmpl_1L_HPLs.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{COLOR[CF]*(-1/2 + ep*(-1 - (I/2)*Pi + G[{0}, x]/2 - (I/2)*Pi*G[{0}, x] - 
     G[{1}, x]/2 + (I/2)*Pi*G[{1}, x] - G[{0, 0}, x]/2 + G[{1, 1}, x]/2) + 
   ep^2*(-2 - I*Pi + (7*Pi^2)/24 + (I/12)*Pi^3 + G[{0}, x] - 
     (I/2)*Pi*G[{0}, x] + (Pi^2*G[{0}, x])/4 - G[{1}, x] + 
     (I/2)*Pi*G[{1}, x] - (Pi^2*G[{1}, x])/4 - G[{0, 0}, x] + 
     (I/2)*Pi*G[{0, 0}, x] + (I/2)*Pi*G[{0, 1}, x] - (I/2)*Pi*G[{1, 0}, x] + 
     G[{1, 1}, x] - (I/2)*Pi*G[{1, 1}, x] + G[{0, 0, 0}, x] + 
     G[{0, 1, 1}, x]/2 - G[{1, 0, 0}, x]/2 - G[{1, 1, 1}, x] - Zeta[3]/2) + 
   ep^3*(-4 - (2*I)*Pi + (7*Pi^2)/12 + ((5*I)/24)*Pi^3 - (3*Pi^4)/80 + 
     2*G[{0}, x] - I*Pi*G[{0}, x] + (5*Pi^2*G[{0}, x])/24 + 
     (I/24)*Pi^3*G[{0}, x] - 2*G[{1}, x] + I*Pi*G[{1}, x] - 
     (5*Pi^2*G[{1}, x])/24 - (I/24)*Pi^3*G[{1}, x] - 2*G[{0, 0}, x] + 
     (I/2)*Pi*G[{0, 0}, x] - (5*Pi^2*G[{0, 0}, x])/24 + 
     (I/2)*Pi*G[{0, 1}, x] - (Pi^2*G[{0, 1}, x])/4 - (I/2)*Pi*G[{1, 0}, x] + 
     (Pi^2*G[{1, 0}, x])/4 + 2*G[{1, 1}, x] - (I/2)*Pi*G[{1, 1}, x] + 
     (5*Pi^2*G[{1, 1}, x])/24 + (3*G[{0, 0, 0}, x])/2 - 
     (I/2)*Pi*G[{0, 0, 0}, x] + (I/2)*Pi*G[{0, 0, 1}, x] + 
     (I/2)*Pi*G[{0, 1, 0}, x] + G[{0, 1, 1}, x]/2 - 
     (I/2)*Pi*G[{0, 1, 1}, x] - G[{1, 0, 0}, x]/2 + 
     (I/2)*Pi*G[{1, 0, 0}, x] - (I/2)*Pi*G[{1, 0, 1}, x] - 
     (I/2)*Pi*G[{1, 1, 0}, x] - (3*G[{1, 1, 1}, x])/2 + 
     (I/2)*Pi*G[{1, 1, 1}, x] - (3*G[{0, 0, 0, 0}, x])/2 + 
     G[{0, 0, 1, 1}, x]/2 + G[{0, 1, 0, 0}, x]/2 - G[{0, 1, 1, 1}, x] + 
     G[{1, 0, 0, 0}, x] - G[{1, 0, 1, 1}, x]/2 - G[{1, 1, 0, 0}, x]/2 + 
     (3*G[{1, 1, 1, 1}, x])/2 + (2*Zeta[3])/3 + (G[{0}, x]*Zeta[3])/2 - 
     (G[{1}, x]*Zeta[3])/2) + FF[x]*(1 + ep*(2 + I*Pi) + 
     ep^2*(4 + (2*I)*Pi - (7*Pi^2)/12) + ep^3*(8 + (4*I)*Pi - (7*Pi^2)/6 - 
       (I/4)*Pi^3 - (7*Zeta[3])/3) + ep^4*(16 + (8*I)*Pi - (7*Pi^2)/3 - 
       (I/2)*Pi^3 + (73*Pi^4)/1440 - (14*Zeta[3])/3 - 
       ((7*I)/3)*Pi*Zeta[3])) + FF[x^(-1)]*
    (ep*((-I/2)*Pi*G[{1}, x] - G[{1, 1}, x]/2) + 
     ep^2*((-I/2)*Pi*G[{1}, x] + (Pi^2*G[{1}, x])/4 - (I/2)*Pi*G[{0, 1}, x] - 
       G[{1, 1}, x]/2 + (I/2)*Pi*G[{1, 1}, x] - G[{0, 1, 1}, x]/2 + 
       G[{1, 1, 1}, x]) + ep^3*((-I)*Pi*G[{1}, x] + (Pi^2*G[{1}, x])/4 + 
       (I/8)*Pi^3*G[{1}, x] - (I/2)*Pi*G[{0, 1}, x] + (Pi^2*G[{0, 1}, x])/4 - 
       G[{1, 1}, x] + (I/2)*Pi*G[{1, 1}, x] - (5*Pi^2*G[{1, 1}, x])/24 - 
       (I/2)*Pi*G[{0, 0, 1}, x] - G[{0, 1, 1}, x]/2 + 
       (I/2)*Pi*G[{0, 1, 1}, x] + (I/2)*Pi*G[{1, 0, 1}, x] + 
       G[{1, 1, 1}, x] - (I/2)*Pi*G[{1, 1, 1}, x] - G[{0, 0, 1, 1}, x]/2 + 
       G[{0, 1, 1, 1}, x] + G[{1, 0, 1, 1}, x]/2 - (3*G[{1, 1, 1, 1}, x])/
        2) + ep^4*((-2*I)*Pi*G[{1}, x] + (Pi^2*G[{1}, x])/2 + 
       (I/8)*Pi^3*G[{1}, x] - (Pi^4*G[{1}, x])/24 - I*Pi*G[{0, 1}, x] + 
       (Pi^2*G[{0, 1}, x])/4 + (I/8)*Pi^3*G[{0, 1}, x] - 2*G[{1, 1}, x] + 
       I*Pi*G[{1, 1}, x] - (5*Pi^2*G[{1, 1}, x])/24 - 
       (I/8)*Pi^3*G[{1, 1}, x] - (I/2)*Pi*G[{0, 0, 1}, x] + 
       (Pi^2*G[{0, 0, 1}, x])/4 - G[{0, 1, 1}, x] + 
       (I/2)*Pi*G[{0, 1, 1}, x] - (5*Pi^2*G[{0, 1, 1}, x])/24 + 
       (I/2)*Pi*G[{1, 0, 1}, x] - (Pi^2*G[{1, 0, 1}, x])/4 + 
       2*G[{1, 1, 1}, x] - (I/2)*Pi*G[{1, 1, 1}, x] + (Pi^2*G[{1, 1, 1}, x])/
        6 - (I/2)*Pi*G[{0, 0, 0, 1}, x] - G[{0, 0, 1, 1}, x]/2 + 
       (I/2)*Pi*G[{0, 0, 1, 1}, x] + (I/2)*Pi*G[{0, 1, 0, 1}, x] + 
       G[{0, 1, 1, 1}, x] - (I/2)*Pi*G[{0, 1, 1, 1}, x] + 
       (I/2)*Pi*G[{1, 0, 0, 1}, x] + G[{1, 0, 1, 1}, x]/2 - 
       (I/2)*Pi*G[{1, 0, 1, 1}, x] - (I/2)*Pi*G[{1, 1, 0, 1}, x] - 
       (3*G[{1, 1, 1, 1}, x])/2 + (I/2)*Pi*G[{1, 1, 1, 1}, x] - 
       G[{0, 0, 0, 1, 1}, x]/2 + G[{0, 0, 1, 1, 1}, x] + 
       G[{0, 1, 0, 1, 1}, x]/2 - (3*G[{0, 1, 1, 1, 1}, x])/2 + 
       G[{1, 0, 0, 1, 1}, x]/2 - G[{1, 0, 1, 1, 1}, x] - 
       G[{1, 1, 0, 1, 1}, x]/2 + 2*G[{1, 1, 1, 1, 1}, x] + 
       ((7*I)/6)*Pi*G[{1}, x]*Zeta[3] + (7*G[{1, 1}, x]*Zeta[3])/6)) + 
   FF[(1 - x)^(-1)]*(ep*((I/2)*Pi*G[{0}, x] + G[{0, 0}, x]/2) + 
     ep^2*((-I/12)*Pi^3 + (I/2)*Pi*G[{0}, x] - (Pi^2*G[{0}, x])/4 + 
       G[{0, 0}, x]/2 - (I/2)*Pi*G[{0, 0}, x] + (I/2)*Pi*G[{1, 0}, x] - 
       G[{0, 0, 0}, x] + G[{1, 0, 0}, x]/2 + Zeta[3]/2) + 
     ep^3*((-I/12)*Pi^3 + (3*Pi^4)/80 + I*Pi*G[{0}, x] - (Pi^2*G[{0}, x])/4 - 
       (I/24)*Pi^3*G[{0}, x] - (I/12)*Pi^3*G[{1}, x] + G[{0, 0}, x] - 
       (I/2)*Pi*G[{0, 0}, x] + (5*Pi^2*G[{0, 0}, x])/24 + 
       (I/2)*Pi*G[{1, 0}, x] - (Pi^2*G[{1, 0}, x])/4 - G[{0, 0, 0}, x] + 
       (I/2)*Pi*G[{0, 0, 0}, x] - (I/2)*Pi*G[{0, 1, 0}, x] + 
       G[{1, 0, 0}, x]/2 - (I/2)*Pi*G[{1, 0, 0}, x] + 
       (I/2)*Pi*G[{1, 1, 0}, x] + (3*G[{0, 0, 0, 0}, x])/2 - 
       G[{0, 1, 0, 0}, x]/2 - G[{1, 0, 0, 0}, x] + G[{1, 1, 0, 0}, x]/2 + 
       Zeta[3]/2 - (G[{0}, x]*Zeta[3])/2 + (G[{1}, x]*Zeta[3])/2) + 
     ep^4*((-I/6)*Pi^3 + (3*Pi^4)/80 + (I/90)*Pi^5 + (2*I)*Pi*G[{0}, x] - 
       (Pi^2*G[{0}, x])/2 - (I/24)*Pi^3*G[{0}, x] + (Pi^4*G[{0}, x])/240 - 
       (I/12)*Pi^3*G[{1}, x] + (3*Pi^4*G[{1}, x])/80 + 2*G[{0, 0}, x] - 
       I*Pi*G[{0, 0}, x] + (5*Pi^2*G[{0, 0}, x])/24 + 
       (I/24)*Pi^3*G[{0, 0}, x] + (I/12)*Pi^3*G[{0, 1}, x] + 
       I*Pi*G[{1, 0}, x] - (Pi^2*G[{1, 0}, x])/4 - (I/24)*Pi^3*G[{1, 0}, x] - 
       (I/12)*Pi^3*G[{1, 1}, x] - 2*G[{0, 0, 0}, x] + 
       (I/2)*Pi*G[{0, 0, 0}, x] - (Pi^2*G[{0, 0, 0}, x])/6 - 
       (I/2)*Pi*G[{0, 1, 0}, x] + (Pi^2*G[{0, 1, 0}, x])/4 + 
       G[{1, 0, 0}, x] - (I/2)*Pi*G[{1, 0, 0}, x] + (5*Pi^2*G[{1, 0, 0}, x])/
        24 + (I/2)*Pi*G[{1, 1, 0}, x] - (Pi^2*G[{1, 1, 0}, x])/4 + 
       (3*G[{0, 0, 0, 0}, x])/2 - (I/2)*Pi*G[{0, 0, 0, 0}, x] + 
       (I/2)*Pi*G[{0, 0, 1, 0}, x] - G[{0, 1, 0, 0}, x]/2 + 
       (I/2)*Pi*G[{0, 1, 0, 0}, x] - (I/2)*Pi*G[{0, 1, 1, 0}, x] - 
       G[{1, 0, 0, 0}, x] + (I/2)*Pi*G[{1, 0, 0, 0}, x] - 
       (I/2)*Pi*G[{1, 0, 1, 0}, x] + G[{1, 1, 0, 0}, x]/2 - 
       (I/2)*Pi*G[{1, 1, 0, 0}, x] + (I/2)*Pi*G[{1, 1, 1, 0}, x] - 
       2*G[{0, 0, 0, 0, 0}, x] + G[{0, 0, 1, 0, 0}, x]/2 + 
       G[{0, 1, 0, 0, 0}, x] - G[{0, 1, 1, 0, 0}, x]/2 + 
       (3*G[{1, 0, 0, 0, 0}, x])/2 - G[{1, 0, 1, 0, 0}, x]/2 - 
       G[{1, 1, 0, 0, 0}, x] + G[{1, 1, 1, 0, 0}, x]/2 + Zeta[3] - 
       (Pi^2*Zeta[3])/24 - (G[{0}, x]*Zeta[3])/2 - ((7*I)/6)*Pi*G[{0}, x]*
        Zeta[3] + (G[{1}, x]*Zeta[3])/2 - (2*G[{0, 0}, x]*Zeta[3])/3 - 
       (G[{0, 1}, x]*Zeta[3])/2 - (G[{1, 0}, x]*Zeta[3])/2 + 
       (G[{1, 1}, x]*Zeta[3])/2 + Zeta[5]/2)) + 
   ep^4*(-8 - (4*I)*Pi + (7*Pi^2)/6 + ((5*I)/12)*Pi^3 - (181*Pi^4)/2880 - 
     (I/90)*Pi^5 + 4*G[{0}, x] - (2*I)*Pi*G[{0}, x] + (5*Pi^2*G[{0}, x])/12 + 
     (I/24)*Pi^3*G[{0}, x] - (Pi^4*G[{0}, x])/240 - 4*G[{1}, x] + 
     (2*I)*Pi*G[{1}, x] - (5*Pi^2*G[{1}, x])/12 - (I/24)*Pi^3*G[{1}, x] + 
     (Pi^4*G[{1}, x])/240 - 4*G[{0, 0}, x] + I*Pi*G[{0, 0}, x] - 
     (Pi^2*G[{0, 0}, x])/6 - (I/24)*Pi^3*G[{0, 0}, x] + I*Pi*G[{0, 1}, x] - 
     (Pi^2*G[{0, 1}, x])/4 - ((5*I)/24)*Pi^3*G[{0, 1}, x] - 
     I*Pi*G[{1, 0}, x] + (Pi^2*G[{1, 0}, x])/4 + (I/24)*Pi^3*G[{1, 0}, x] + 
     4*G[{1, 1}, x] - I*Pi*G[{1, 1}, x] + (Pi^2*G[{1, 1}, x])/6 + 
     ((5*I)/24)*Pi^3*G[{1, 1}, x] + 3*G[{0, 0, 0}, x] - 
     (I/2)*Pi*G[{0, 0, 0}, x] + (Pi^2*G[{0, 0, 0}, x])/6 + 
     (I/2)*Pi*G[{0, 0, 1}, x] - (Pi^2*G[{0, 0, 1}, x])/4 + 
     (I/2)*Pi*G[{0, 1, 0}, x] - (Pi^2*G[{0, 1, 0}, x])/4 + G[{0, 1, 1}, x] - 
     (I/2)*Pi*G[{0, 1, 1}, x] + (5*Pi^2*G[{0, 1, 1}, x])/24 - 
     G[{1, 0, 0}, x] + (I/2)*Pi*G[{1, 0, 0}, x] - (5*Pi^2*G[{1, 0, 0}, x])/
      24 - (I/2)*Pi*G[{1, 0, 1}, x] + (Pi^2*G[{1, 0, 1}, x])/4 - 
     (I/2)*Pi*G[{1, 1, 0}, x] + (Pi^2*G[{1, 1, 0}, x])/4 - 
     3*G[{1, 1, 1}, x] + (I/2)*Pi*G[{1, 1, 1}, x] - 
     (Pi^2*G[{1, 1, 1}, x])/6 - 2*G[{0, 0, 0, 0}, x] + 
     (I/2)*Pi*G[{0, 0, 0, 0}, x] + (I/2)*Pi*G[{0, 0, 0, 1}, x] - 
     (I/2)*Pi*G[{0, 0, 1, 0}, x] + G[{0, 0, 1, 1}, x]/2 - 
     (I/2)*Pi*G[{0, 0, 1, 1}, x] + G[{0, 1, 0, 0}, x]/2 - 
     (I/2)*Pi*G[{0, 1, 0, 0}, x] - (I/2)*Pi*G[{0, 1, 0, 1}, x] + 
     (I/2)*Pi*G[{0, 1, 1, 0}, x] - G[{0, 1, 1, 1}, x] + 
     (I/2)*Pi*G[{0, 1, 1, 1}, x] + G[{1, 0, 0, 0}, x] - 
     (I/2)*Pi*G[{1, 0, 0, 0}, x] - (I/2)*Pi*G[{1, 0, 0, 1}, x] + 
     (I/2)*Pi*G[{1, 0, 1, 0}, x] - G[{1, 0, 1, 1}, x]/2 + 
     (I/2)*Pi*G[{1, 0, 1, 1}, x] - G[{1, 1, 0, 0}, x]/2 + 
     (I/2)*Pi*G[{1, 1, 0, 0}, x] + (I/2)*Pi*G[{1, 1, 0, 1}, x] - 
     (I/2)*Pi*G[{1, 1, 1, 0}, x] + 2*G[{1, 1, 1, 1}, x] - 
     (I/2)*Pi*G[{1, 1, 1, 1}, x] + 2*G[{0, 0, 0, 0, 0}, x] + 
     G[{0, 0, 0, 1, 1}, x]/2 - G[{0, 0, 1, 0, 0}, x]/2 - 
     G[{0, 0, 1, 1, 1}, x] - G[{0, 1, 0, 0, 0}, x] - 
     G[{0, 1, 0, 1, 1}, x]/2 + G[{0, 1, 1, 0, 0}, x]/2 + 
     (3*G[{0, 1, 1, 1, 1}, x])/2 - (3*G[{1, 0, 0, 0, 0}, x])/2 - 
     G[{1, 0, 0, 1, 1}, x]/2 + G[{1, 0, 1, 0, 0}, x]/2 + 
     G[{1, 0, 1, 1, 1}, x] + G[{1, 1, 0, 0, 0}, x] + 
     G[{1, 1, 0, 1, 1}, x]/2 - G[{1, 1, 1, 0, 0}, x]/2 - 
     2*G[{1, 1, 1, 1, 1}, x] + (4*Zeta[3])/3 + ((7*I)/6)*Pi*Zeta[3] + 
     (Pi^2*Zeta[3])/24 - (2*G[{0}, x]*Zeta[3])/3 + ((7*I)/6)*Pi*G[{0}, x]*
      Zeta[3] + (2*G[{1}, x]*Zeta[3])/3 - ((7*I)/6)*Pi*G[{1}, x]*Zeta[3] + 
     (2*G[{0, 0}, x]*Zeta[3])/3 + (G[{0, 1}, x]*Zeta[3])/2 + 
     (G[{1, 0}, x]*Zeta[3])/2 - (5*G[{1, 1}, x]*Zeta[3])/3 - Zeta[5]/2)), 
 COLOR[CF]*(-7/2 - I*Pi + (7*Pi^2)/12 + I*Pi*G[{0}, x] + G[{1}, x]/2 + 
   G[{0, 0}, x] + ep*(-7 - I*Pi + (5*Pi^2)/8 + (I/12)*Pi^3 + G[{0}, x]/2 + 
     I*Pi*G[{0}, x] - (Pi^2*G[{0}, x])/2 + 2*G[{1}, x] - (2*I)*Pi*G[{1}, x] + 
     G[{0, 0}, x] - I*Pi*G[{0, 0}, x] + I*Pi*G[{1, 0}, x] - 
     (5*G[{1, 1}, x])/2 - 2*G[{0, 0, 0}, x] + G[{1, 0, 0}, x] + 
     (10*Zeta[3])/3) + ep^2*(-14 - (2*I)*Pi + (19*Pi^2)/24 + (I/12)*Pi^3 + 
     (7*Pi^4)/288 + G[{0}, x] + (3*I)*Pi*G[{0}, x] - (Pi^2*G[{0}, x])/2 - 
     (I/12)*Pi^3*G[{0}, x] + 4*G[{1}, x] - (3*I)*Pi*G[{1}, x] + 
     (23*Pi^2*G[{1}, x])/24 - (I/6)*Pi^3*G[{1}, x] + (5*G[{0, 0}, x])/2 - 
     I*Pi*G[{0, 0}, x] + (5*Pi^2*G[{0, 0}, x])/12 - (2*I)*Pi*G[{0, 1}, x] + 
     I*Pi*G[{1, 0}, x] - (Pi^2*G[{1, 0}, x])/2 - 5*G[{1, 1}, x] + 
     (2*I)*Pi*G[{1, 1}, x] - 2*G[{0, 0, 0}, x] + I*Pi*G[{0, 0, 0}, x] - 
     I*Pi*G[{0, 1, 0}, x] - 2*G[{0, 1, 1}, x] + G[{1, 0, 0}, x] - 
     I*Pi*G[{1, 0, 0}, x] + I*Pi*G[{1, 1, 0}, x] + (9*G[{1, 1, 1}, x])/2 + 
     3*G[{0, 0, 0, 0}, x] - G[{0, 1, 0, 0}, x] - 2*G[{1, 0, 0, 0}, x] + 
     G[{1, 1, 0, 0}, x] + (9*Zeta[3])/2 + ((7*I)/3)*Pi*Zeta[3] - 
     G[{0}, x]*Zeta[3] + G[{1}, x]*Zeta[3]) + 
   FF[x^(-1)]*(I*Pi + G[{1}, x] + ep*(((3*I)/2)*Pi - Pi^2/2 + 
       (3*G[{1}, x])/2 + ((3*I)/2)*Pi*G[{1}, x] + G[{1, 1}, x]/2) + 
     ep^2*((3*I)*Pi - (3*Pi^2)/4 - (I/4)*Pi^3 + 3*G[{1}, x] + 
       ((3*I)/2)*Pi*G[{1}, x] - (5*Pi^2*G[{1}, x])/6 + 
       ((3*I)/2)*Pi*G[{0, 1}, x] - ((3*I)/2)*Pi*G[{1, 1}, x] + 
       (3*G[{0, 1, 1}, x])/2 - 2*G[{1, 1, 1}, x]) + 
     ep^3*((6*I)*Pi - (3*Pi^2)/2 - ((3*I)/8)*Pi^3 + Pi^4/12 + 6*G[{1}, x] + 
       (3*I)*Pi*G[{1}, x] - (7*Pi^2*G[{1}, x])/8 - ((3*I)/8)*Pi^3*G[{1}, x] + 
       ((3*I)/2)*Pi*G[{0, 1}, x] - (3*Pi^2*G[{0, 1}, x])/4 - 
       ((3*I)/2)*Pi*G[{1, 1}, x] + (17*Pi^2*G[{1, 1}, x])/24 + 
       ((3*I)/2)*Pi*G[{0, 0, 1}, x] + (3*G[{0, 1, 1}, x])/2 - 
       ((3*I)/2)*Pi*G[{0, 1, 1}, x] - ((3*I)/2)*Pi*G[{1, 0, 1}, x] - 
       (3*G[{1, 1, 1}, x])/2 + ((3*I)/2)*Pi*G[{1, 1, 1}, x] + 
       (3*G[{0, 0, 1, 1}, x])/2 - 3*G[{0, 1, 1, 1}, x] - 
       (3*G[{1, 0, 1, 1}, x])/2 + (7*G[{1, 1, 1, 1}, x])/2 - 
       ((7*I)/3)*Pi*Zeta[3] - (7*G[{1}, x]*Zeta[3])/3) + 
     ep^4*((12*I)*Pi - 3*Pi^2 - ((3*I)/4)*Pi^3 + Pi^4/8 - (I/96)*Pi^5 + 
       12*G[{1}, x] + (6*I)*Pi*G[{1}, x] - (7*Pi^2*G[{1}, x])/4 - 
       ((3*I)/8)*Pi^3*G[{1}, x] + (133*Pi^4*G[{1}, x])/1440 + 
       (3*I)*Pi*G[{0, 1}, x] - (3*Pi^2*G[{0, 1}, x])/4 - 
       ((3*I)/8)*Pi^3*G[{0, 1}, x] - (3*I)*Pi*G[{1, 1}, x] + 
       (3*Pi^2*G[{1, 1}, x])/4 + ((3*I)/8)*Pi^3*G[{1, 1}, x] + 
       ((3*I)/2)*Pi*G[{0, 0, 1}, x] - (3*Pi^2*G[{0, 0, 1}, x])/4 + 
       3*G[{0, 1, 1}, x] - ((3*I)/2)*Pi*G[{0, 1, 1}, x] + 
       (5*Pi^2*G[{0, 1, 1}, x])/8 - ((3*I)/2)*Pi*G[{1, 0, 1}, x] + 
       (3*Pi^2*G[{1, 0, 1}, x])/4 - 3*G[{1, 1, 1}, x] + 
       ((3*I)/2)*Pi*G[{1, 1, 1}, x] - (7*Pi^2*G[{1, 1, 1}, x])/12 + 
       ((3*I)/2)*Pi*G[{0, 0, 0, 1}, x] + (3*G[{0, 0, 1, 1}, x])/2 - 
       ((3*I)/2)*Pi*G[{0, 0, 1, 1}, x] - ((3*I)/2)*Pi*G[{0, 1, 0, 1}, x] - 
       3*G[{0, 1, 1, 1}, x] + ((3*I)/2)*Pi*G[{0, 1, 1, 1}, x] - 
       ((3*I)/2)*Pi*G[{1, 0, 0, 1}, x] - (3*G[{1, 0, 1, 1}, x])/2 + 
       ((3*I)/2)*Pi*G[{1, 0, 1, 1}, x] + ((3*I)/2)*Pi*G[{1, 1, 0, 1}, x] + 
       3*G[{1, 1, 1, 1}, x] - ((3*I)/2)*Pi*G[{1, 1, 1, 1}, x] + 
       (3*G[{0, 0, 0, 1, 1}, x])/2 - 3*G[{0, 0, 1, 1, 1}, x] - 
       (3*G[{0, 1, 0, 1, 1}, x])/2 + (9*G[{0, 1, 1, 1, 1}, x])/2 - 
       (3*G[{1, 0, 0, 1, 1}, x])/2 + 3*G[{1, 0, 1, 1, 1}, x] + 
       (3*G[{1, 1, 0, 1, 1}, x])/2 - 5*G[{1, 1, 1, 1, 1}, x] - 
       ((7*I)/2)*Pi*Zeta[3] + (7*Pi^2*Zeta[3])/6 - (7*G[{1}, x]*Zeta[3])/2 - 
       ((7*I)/2)*Pi*G[{1}, x]*Zeta[3] - (7*G[{1, 1}, x]*Zeta[3])/6)) + 
   FF[x^(-2)]*(I*Pi*G[{1}, x] + G[{1, 1}, x] + 
     ep*((I/2)*Pi*G[{1}, x] - (Pi^2*G[{1}, x])/2 + I*Pi*G[{0, 1}, x] + 
       G[{1, 1}, x]/2 - I*Pi*G[{1, 1}, x] + G[{0, 1, 1}, x] - 
       2*G[{1, 1, 1}, x]) + ep^2*(((3*I)/2)*Pi*G[{1}, x] - 
       (Pi^2*G[{1}, x])/4 - (I/4)*Pi^3*G[{1}, x] + (I/2)*Pi*G[{0, 1}, x] - 
       (Pi^2*G[{0, 1}, x])/2 + (3*G[{1, 1}, x])/2 - (I/2)*Pi*G[{1, 1}, x] + 
       (5*Pi^2*G[{1, 1}, x])/12 + I*Pi*G[{0, 0, 1}, x] + G[{0, 1, 1}, x]/2 - 
       I*Pi*G[{0, 1, 1}, x] - I*Pi*G[{1, 0, 1}, x] - G[{1, 1, 1}, x] + 
       I*Pi*G[{1, 1, 1}, x] + G[{0, 0, 1, 1}, x] - 2*G[{0, 1, 1, 1}, x] - 
       G[{1, 0, 1, 1}, x] + 3*G[{1, 1, 1, 1}, x]) + 
     ep^3*((3*I)*Pi*G[{1}, x] - (3*Pi^2*G[{1}, x])/4 - (I/8)*Pi^3*G[{1}, x] + 
       (Pi^4*G[{1}, x])/12 + ((3*I)/2)*Pi*G[{0, 1}, x] - 
       (Pi^2*G[{0, 1}, x])/4 - (I/4)*Pi^3*G[{0, 1}, x] + 3*G[{1, 1}, x] - 
       ((3*I)/2)*Pi*G[{1, 1}, x] + (5*Pi^2*G[{1, 1}, x])/24 + 
       (I/4)*Pi^3*G[{1, 1}, x] + (I/2)*Pi*G[{0, 0, 1}, x] - 
       (Pi^2*G[{0, 0, 1}, x])/2 + (3*G[{0, 1, 1}, x])/2 - 
       (I/2)*Pi*G[{0, 1, 1}, x] + (5*Pi^2*G[{0, 1, 1}, x])/12 - 
       (I/2)*Pi*G[{1, 0, 1}, x] + (Pi^2*G[{1, 0, 1}, x])/2 - 
       3*G[{1, 1, 1}, x] + (I/2)*Pi*G[{1, 1, 1}, x] - (Pi^2*G[{1, 1, 1}, x])/
        3 + I*Pi*G[{0, 0, 0, 1}, x] + G[{0, 0, 1, 1}, x]/2 - 
       I*Pi*G[{0, 0, 1, 1}, x] - I*Pi*G[{0, 1, 0, 1}, x] - 
       G[{0, 1, 1, 1}, x] + I*Pi*G[{0, 1, 1, 1}, x] - 
       I*Pi*G[{1, 0, 0, 1}, x] - G[{1, 0, 1, 1}, x]/2 + 
       I*Pi*G[{1, 0, 1, 1}, x] + I*Pi*G[{1, 1, 0, 1}, x] + 
       (3*G[{1, 1, 1, 1}, x])/2 - I*Pi*G[{1, 1, 1, 1}, x] + 
       G[{0, 0, 0, 1, 1}, x] - 2*G[{0, 0, 1, 1, 1}, x] - 
       G[{0, 1, 0, 1, 1}, x] + 3*G[{0, 1, 1, 1, 1}, x] - 
       G[{1, 0, 0, 1, 1}, x] + 2*G[{1, 0, 1, 1, 1}, x] + 
       G[{1, 1, 0, 1, 1}, x] - 4*G[{1, 1, 1, 1, 1}, x] - 
       ((7*I)/3)*Pi*G[{1}, x]*Zeta[3] - (7*G[{1, 1}, x]*Zeta[3])/3) + 
     ep^4*((6*I)*Pi*G[{1}, x] - (3*Pi^2*G[{1}, x])/2 - 
       ((3*I)/8)*Pi^3*G[{1}, x] + (Pi^4*G[{1}, x])/24 - 
       (I/96)*Pi^5*G[{1}, x] + (3*I)*Pi*G[{0, 1}, x] - 
       (3*Pi^2*G[{0, 1}, x])/4 - (I/8)*Pi^3*G[{0, 1}, x] + 
       (Pi^4*G[{0, 1}, x])/12 + 6*G[{1, 1}, x] - (3*I)*Pi*G[{1, 1}, x] + 
       (5*Pi^2*G[{1, 1}, x])/8 + (I/8)*Pi^3*G[{1, 1}, x] - 
       (167*Pi^4*G[{1, 1}, x])/1440 + ((3*I)/2)*Pi*G[{0, 0, 1}, x] - 
       (Pi^2*G[{0, 0, 1}, x])/4 - (I/4)*Pi^3*G[{0, 0, 1}, x] + 
       3*G[{0, 1, 1}, x] - ((3*I)/2)*Pi*G[{0, 1, 1}, x] + 
       (5*Pi^2*G[{0, 1, 1}, x])/24 + (I/4)*Pi^3*G[{0, 1, 1}, x] - 
       ((3*I)/2)*Pi*G[{1, 0, 1}, x] + (Pi^2*G[{1, 0, 1}, x])/4 + 
       (I/4)*Pi^3*G[{1, 0, 1}, x] - 6*G[{1, 1, 1}, x] + 
       ((3*I)/2)*Pi*G[{1, 1, 1}, x] - (Pi^2*G[{1, 1, 1}, x])/6 - 
       (I/4)*Pi^3*G[{1, 1, 1}, x] + (I/2)*Pi*G[{0, 0, 0, 1}, x] - 
       (Pi^2*G[{0, 0, 0, 1}, x])/2 + (3*G[{0, 0, 1, 1}, x])/2 - 
       (I/2)*Pi*G[{0, 0, 1, 1}, x] + (5*Pi^2*G[{0, 0, 1, 1}, x])/12 - 
       (I/2)*Pi*G[{0, 1, 0, 1}, x] + (Pi^2*G[{0, 1, 0, 1}, x])/2 - 
       3*G[{0, 1, 1, 1}, x] + (I/2)*Pi*G[{0, 1, 1, 1}, x] - 
       (Pi^2*G[{0, 1, 1, 1}, x])/3 - (I/2)*Pi*G[{1, 0, 0, 1}, x] + 
       (Pi^2*G[{1, 0, 0, 1}, x])/2 - (3*G[{1, 0, 1, 1}, x])/2 + 
       (I/2)*Pi*G[{1, 0, 1, 1}, x] - (5*Pi^2*G[{1, 0, 1, 1}, x])/12 + 
       (I/2)*Pi*G[{1, 1, 0, 1}, x] - (Pi^2*G[{1, 1, 0, 1}, x])/2 + 
       (9*G[{1, 1, 1, 1}, x])/2 - (I/2)*Pi*G[{1, 1, 1, 1}, x] + 
       (Pi^2*G[{1, 1, 1, 1}, x])/4 + I*Pi*G[{0, 0, 0, 0, 1}, x] + 
       G[{0, 0, 0, 1, 1}, x]/2 - I*Pi*G[{0, 0, 0, 1, 1}, x] - 
       I*Pi*G[{0, 0, 1, 0, 1}, x] - G[{0, 0, 1, 1, 1}, x] + 
       I*Pi*G[{0, 0, 1, 1, 1}, x] - I*Pi*G[{0, 1, 0, 0, 1}, x] - 
       G[{0, 1, 0, 1, 1}, x]/2 + I*Pi*G[{0, 1, 0, 1, 1}, x] + 
       I*Pi*G[{0, 1, 1, 0, 1}, x] + (3*G[{0, 1, 1, 1, 1}, x])/2 - 
       I*Pi*G[{0, 1, 1, 1, 1}, x] - I*Pi*G[{1, 0, 0, 0, 1}, x] - 
       G[{1, 0, 0, 1, 1}, x]/2 + I*Pi*G[{1, 0, 0, 1, 1}, x] + 
       I*Pi*G[{1, 0, 1, 0, 1}, x] + G[{1, 0, 1, 1, 1}, x] - 
       I*Pi*G[{1, 0, 1, 1, 1}, x] + I*Pi*G[{1, 1, 0, 0, 1}, x] + 
       G[{1, 1, 0, 1, 1}, x]/2 - I*Pi*G[{1, 1, 0, 1, 1}, x] - 
       I*Pi*G[{1, 1, 1, 0, 1}, x] - 2*G[{1, 1, 1, 1, 1}, x] + 
       I*Pi*G[{1, 1, 1, 1, 1}, x] + G[{0, 0, 0, 0, 1, 1}, x] - 
       2*G[{0, 0, 0, 1, 1, 1}, x] - G[{0, 0, 1, 0, 1, 1}, x] + 
       3*G[{0, 0, 1, 1, 1, 1}, x] - G[{0, 1, 0, 0, 1, 1}, x] + 
       2*G[{0, 1, 0, 1, 1, 1}, x] + G[{0, 1, 1, 0, 1, 1}, x] - 
       4*G[{0, 1, 1, 1, 1, 1}, x] - G[{1, 0, 0, 0, 1, 1}, x] + 
       2*G[{1, 0, 0, 1, 1, 1}, x] + G[{1, 0, 1, 0, 1, 1}, x] - 
       3*G[{1, 0, 1, 1, 1, 1}, x] + G[{1, 1, 0, 0, 1, 1}, x] - 
       2*G[{1, 1, 0, 1, 1, 1}, x] - G[{1, 1, 1, 0, 1, 1}, x] + 
       5*G[{1, 1, 1, 1, 1, 1}, x] - ((7*I)/6)*Pi*G[{1}, x]*Zeta[3] + 
       (7*Pi^2*G[{1}, x]*Zeta[3])/6 - ((7*I)/3)*Pi*G[{0, 1}, x]*Zeta[3] - 
       (7*G[{1, 1}, x]*Zeta[3])/6 + ((7*I)/3)*Pi*G[{1, 1}, x]*Zeta[3] - 
       (7*G[{0, 1, 1}, x]*Zeta[3])/3 + (14*G[{1, 1, 1}, x]*Zeta[3])/3)) + 
   FF[(1 - x)^(-1)]*(ep*((I/2)*Pi*G[{0}, x] + G[{0, 0}, x]/2) + 
     ep^2*((-I/12)*Pi^3 + (I/2)*Pi*G[{0}, x] - (Pi^2*G[{0}, x])/4 + 
       G[{0, 0}, x]/2 - (I/2)*Pi*G[{0, 0}, x] + (I/2)*Pi*G[{1, 0}, x] - 
       G[{0, 0, 0}, x] + G[{1, 0, 0}, x]/2 + Zeta[3]/2) + 
     ep^3*((-I/12)*Pi^3 + (3*Pi^4)/80 + I*Pi*G[{0}, x] - (Pi^2*G[{0}, x])/4 - 
       (I/24)*Pi^3*G[{0}, x] - (I/12)*Pi^3*G[{1}, x] + G[{0, 0}, x] - 
       (I/2)*Pi*G[{0, 0}, x] + (5*Pi^2*G[{0, 0}, x])/24 + 
       (I/2)*Pi*G[{1, 0}, x] - (Pi^2*G[{1, 0}, x])/4 - G[{0, 0, 0}, x] + 
       (I/2)*Pi*G[{0, 0, 0}, x] - (I/2)*Pi*G[{0, 1, 0}, x] + 
       G[{1, 0, 0}, x]/2 - (I/2)*Pi*G[{1, 0, 0}, x] + 
       (I/2)*Pi*G[{1, 1, 0}, x] + (3*G[{0, 0, 0, 0}, x])/2 - 
       G[{0, 1, 0, 0}, x]/2 - G[{1, 0, 0, 0}, x] + G[{1, 1, 0, 0}, x]/2 + 
       Zeta[3]/2 - (G[{0}, x]*Zeta[3])/2 + (G[{1}, x]*Zeta[3])/2) + 
     ep^4*((-I/6)*Pi^3 + (3*Pi^4)/80 + (I/90)*Pi^5 + (2*I)*Pi*G[{0}, x] - 
       (Pi^2*G[{0}, x])/2 - (I/24)*Pi^3*G[{0}, x] + (Pi^4*G[{0}, x])/240 - 
       (I/12)*Pi^3*G[{1}, x] + (3*Pi^4*G[{1}, x])/80 + 2*G[{0, 0}, x] - 
       I*Pi*G[{0, 0}, x] + (5*Pi^2*G[{0, 0}, x])/24 + 
       (I/24)*Pi^3*G[{0, 0}, x] + (I/12)*Pi^3*G[{0, 1}, x] + 
       I*Pi*G[{1, 0}, x] - (Pi^2*G[{1, 0}, x])/4 - (I/24)*Pi^3*G[{1, 0}, x] - 
       (I/12)*Pi^3*G[{1, 1}, x] - 2*G[{0, 0, 0}, x] + 
       (I/2)*Pi*G[{0, 0, 0}, x] - (Pi^2*G[{0, 0, 0}, x])/6 - 
       (I/2)*Pi*G[{0, 1, 0}, x] + (Pi^2*G[{0, 1, 0}, x])/4 + 
       G[{1, 0, 0}, x] - (I/2)*Pi*G[{1, 0, 0}, x] + (5*Pi^2*G[{1, 0, 0}, x])/
        24 + (I/2)*Pi*G[{1, 1, 0}, x] - (Pi^2*G[{1, 1, 0}, x])/4 + 
       (3*G[{0, 0, 0, 0}, x])/2 - (I/2)*Pi*G[{0, 0, 0, 0}, x] + 
       (I/2)*Pi*G[{0, 0, 1, 0}, x] - G[{0, 1, 0, 0}, x]/2 + 
       (I/2)*Pi*G[{0, 1, 0, 0}, x] - (I/2)*Pi*G[{0, 1, 1, 0}, x] - 
       G[{1, 0, 0, 0}, x] + (I/2)*Pi*G[{1, 0, 0, 0}, x] - 
       (I/2)*Pi*G[{1, 0, 1, 0}, x] + G[{1, 1, 0, 0}, x]/2 - 
       (I/2)*Pi*G[{1, 1, 0, 0}, x] + (I/2)*Pi*G[{1, 1, 1, 0}, x] - 
       2*G[{0, 0, 0, 0, 0}, x] + G[{0, 0, 1, 0, 0}, x]/2 + 
       G[{0, 1, 0, 0, 0}, x] - G[{0, 1, 1, 0, 0}, x]/2 + 
       (3*G[{1, 0, 0, 0, 0}, x])/2 - G[{1, 0, 1, 0, 0}, x]/2 - 
       G[{1, 1, 0, 0, 0}, x] + G[{1, 1, 1, 0, 0}, x]/2 + Zeta[3] - 
       (Pi^2*Zeta[3])/24 - (G[{0}, x]*Zeta[3])/2 - ((7*I)/6)*Pi*G[{0}, x]*
        Zeta[3] + (G[{1}, x]*Zeta[3])/2 - (2*G[{0, 0}, x]*Zeta[3])/3 - 
       (G[{0, 1}, x]*Zeta[3])/2 - (G[{1, 0}, x]*Zeta[3])/2 + 
       (G[{1, 1}, x]*Zeta[3])/2 + Zeta[5]/2)) + 
   ep^3*(-28 - (4*I)*Pi + (19*Pi^2)/12 - (I/4)*Pi^3 + (13*Pi^4)/320 + 
     ((47*I)/1440)*Pi^5 + 2*G[{0}, x] + (6*I)*Pi*G[{0}, x] - 
     (37*Pi^2*G[{0}, x])/24 - (I/12)*Pi^3*G[{0}, x] + (Pi^4*G[{0}, x])/120 + 
     8*G[{1}, x] - (6*I)*Pi*G[{1}, x] + (4*Pi^2*G[{1}, x])/3 + 
     (I/3)*Pi^3*G[{1}, x] + (3*Pi^4*G[{1}, x])/40 + 5*G[{0, 0}, x] - 
     (3*I)*Pi*G[{0, 0}, x] + (5*Pi^2*G[{0, 0}, x])/12 + 
     (I/12)*Pi^3*G[{0, 0}, x] - (3*I)*Pi*G[{0, 1}, x] + Pi^2*G[{0, 1}, x] + 
     (I/6)*Pi^3*G[{0, 1}, x] + (3*I)*Pi*G[{1, 0}, x] - 
     (Pi^2*G[{1, 0}, x])/2 - (I/12)*Pi^3*G[{1, 0}, x] - 10*G[{1, 1}, x] + 
     (3*I)*Pi*G[{1, 1}, x] - (19*Pi^2*G[{1, 1}, x])/24 - 
     (I/6)*Pi^3*G[{1, 1}, x] - (11*G[{0, 0, 0}, x])/2 + 
     I*Pi*G[{0, 0, 0}, x] - (Pi^2*G[{0, 0, 0}, x])/3 - 
     (2*I)*Pi*G[{0, 0, 1}, x] - I*Pi*G[{0, 1, 0}, x] + 
     (Pi^2*G[{0, 1, 0}, x])/2 - 3*G[{0, 1, 1}, x] + 
     (2*I)*Pi*G[{0, 1, 1}, x] + 3*G[{1, 0, 0}, x] - I*Pi*G[{1, 0, 0}, x] + 
     (5*Pi^2*G[{1, 0, 0}, x])/12 + (2*I)*Pi*G[{1, 0, 1}, x] + 
     I*Pi*G[{1, 1, 0}, x] - (Pi^2*G[{1, 1, 0}, x])/2 + 8*G[{1, 1, 1}, x] - 
     (2*I)*Pi*G[{1, 1, 1}, x] + 3*G[{0, 0, 0, 0}, x] - 
     I*Pi*G[{0, 0, 0, 0}, x] + I*Pi*G[{0, 0, 1, 0}, x] - 
     2*G[{0, 0, 1, 1}, x] - G[{0, 1, 0, 0}, x] + I*Pi*G[{0, 1, 0, 0}, x] - 
     I*Pi*G[{0, 1, 1, 0}, x] + 4*G[{0, 1, 1, 1}, x] - 2*G[{1, 0, 0, 0}, x] + 
     I*Pi*G[{1, 0, 0, 0}, x] - I*Pi*G[{1, 0, 1, 0}, x] + 
     2*G[{1, 0, 1, 1}, x] + G[{1, 1, 0, 0}, x] - I*Pi*G[{1, 1, 0, 0}, x] + 
     I*Pi*G[{1, 1, 1, 0}, x] - (13*G[{1, 1, 1, 1}, x])/2 - 
     4*G[{0, 0, 0, 0, 0}, x] + G[{0, 0, 1, 0, 0}, x] + 
     2*G[{0, 1, 0, 0, 0}, x] - G[{0, 1, 1, 0, 0}, x] + 
     3*G[{1, 0, 0, 0, 0}, x] - G[{1, 0, 1, 0, 0}, x] - 
     2*G[{1, 1, 0, 0, 0}, x] + G[{1, 1, 1, 0, 0}, x] + (67*Zeta[3])/6 + 
     ((7*I)/3)*Pi*Zeta[3] - (13*Pi^2*Zeta[3])/9 - G[{0}, x]*Zeta[3] - 
     ((7*I)/3)*Pi*G[{0}, x]*Zeta[3] - (G[{1}, x]*Zeta[3])/6 - 
     (4*G[{0, 0}, x]*Zeta[3])/3 - G[{0, 1}, x]*Zeta[3] - 
     G[{1, 0}, x]*Zeta[3] + G[{1, 1}, x]*Zeta[3] + (36*Zeta[5])/5) + 
   ep^4*(-56 - (8*I)*Pi + (19*Pi^2)/6 - (I/2)*Pi^3 + (737*Pi^4)/2880 + 
     ((47*I)/1440)*Pi^5 - (977*Pi^6)/120960 + 4*G[{0}, x] + 
     (12*I)*Pi*G[{0}, x] - (37*Pi^2*G[{0}, x])/12 - (I/4)*Pi^3*G[{0}, x] + 
     (Pi^4*G[{0}, x])/120 - ((47*I)/1440)*Pi^5*G[{0}, x] + 16*G[{1}, x] - 
     (12*I)*Pi*G[{1}, x] + (8*Pi^2*G[{1}, x])/3 + (I/4)*Pi^3*G[{1}, x] - 
     (311*Pi^4*G[{1}, x])/2880 + (I/45)*Pi^5*G[{1}, x] + 10*G[{0, 0}, x] - 
     (6*I)*Pi*G[{0, 0}, x] + (31*Pi^2*G[{0, 0}, x])/24 + 
     (I/12)*Pi^3*G[{0, 0}, x] - (59*Pi^4*G[{0, 0}, x])/1440 - 
     (6*I)*Pi*G[{0, 1}, x] + (3*Pi^2*G[{0, 1}, x])/2 + 
     ((2*I)/3)*Pi^3*G[{0, 1}, x] - (3*Pi^4*G[{0, 1}, x])/40 + 
     (6*I)*Pi*G[{1, 0}, x] - (3*Pi^2*G[{1, 0}, x])/2 - 
     (I/12)*Pi^3*G[{1, 0}, x] + (Pi^4*G[{1, 0}, x])/120 - 20*G[{1, 1}, x] + 
     (6*I)*Pi*G[{1, 1}, x] - (13*Pi^2*G[{1, 1}, x])/12 - 
     ((2*I)/3)*Pi^3*G[{1, 1}, x] + (3*Pi^4*G[{1, 1}, x])/40 - 
     11*G[{0, 0, 0}, x] + (3*I)*Pi*G[{0, 0, 0}, x] - 
     (Pi^2*G[{0, 0, 0}, x])/3 - (I/12)*Pi^3*G[{0, 0, 0}, x] - 
     (3*I)*Pi*G[{0, 0, 1}, x] + Pi^2*G[{0, 0, 1}, x] - 
     (I/6)*Pi^3*G[{0, 0, 1}, x] - (3*I)*Pi*G[{0, 1, 0}, x] + 
     (Pi^2*G[{0, 1, 0}, x])/2 + (I/12)*Pi^3*G[{0, 1, 0}, x] - 
     6*G[{0, 1, 1}, x] + (3*I)*Pi*G[{0, 1, 1}, x] - 
     (5*Pi^2*G[{0, 1, 1}, x])/6 + (I/6)*Pi^3*G[{0, 1, 1}, x] + 
     6*G[{1, 0, 0}, x] - (3*I)*Pi*G[{1, 0, 0}, x] + 
     (5*Pi^2*G[{1, 0, 0}, x])/12 + (I/12)*Pi^3*G[{1, 0, 0}, x] + 
     (3*I)*Pi*G[{1, 0, 1}, x] - Pi^2*G[{1, 0, 1}, x] + 
     (I/6)*Pi^3*G[{1, 0, 1}, x] + (3*I)*Pi*G[{1, 1, 0}, x] - 
     (Pi^2*G[{1, 1, 0}, x])/2 - (I/12)*Pi^3*G[{1, 1, 0}, x] + 
     16*G[{1, 1, 1}, x] - (3*I)*Pi*G[{1, 1, 1}, x] + 
     (5*Pi^2*G[{1, 1, 1}, x])/8 - (I/6)*Pi^3*G[{1, 1, 1}, x] + 
     (17*G[{0, 0, 0, 0}, x])/2 - I*Pi*G[{0, 0, 0, 0}, x] + 
     (Pi^2*G[{0, 0, 0, 0}, x])/4 - (2*I)*Pi*G[{0, 0, 0, 1}, x] + 
     I*Pi*G[{0, 0, 1, 0}, x] - (Pi^2*G[{0, 0, 1, 0}, x])/2 - 
     3*G[{0, 0, 1, 1}, x] + (2*I)*Pi*G[{0, 0, 1, 1}, x] - 
     3*G[{0, 1, 0, 0}, x] + I*Pi*G[{0, 1, 0, 0}, x] - 
     (5*Pi^2*G[{0, 1, 0, 0}, x])/12 + (2*I)*Pi*G[{0, 1, 0, 1}, x] - 
     I*Pi*G[{0, 1, 1, 0}, x] + (Pi^2*G[{0, 1, 1, 0}, x])/2 + 
     6*G[{0, 1, 1, 1}, x] - (2*I)*Pi*G[{0, 1, 1, 1}, x] - 
     6*G[{1, 0, 0, 0}, x] + I*Pi*G[{1, 0, 0, 0}, x] - 
     (Pi^2*G[{1, 0, 0, 0}, x])/3 + (2*I)*Pi*G[{1, 0, 0, 1}, x] - 
     I*Pi*G[{1, 0, 1, 0}, x] + (Pi^2*G[{1, 0, 1, 0}, x])/2 + 
     3*G[{1, 0, 1, 1}, x] - (2*I)*Pi*G[{1, 0, 1, 1}, x] + 
     3*G[{1, 1, 0, 0}, x] - I*Pi*G[{1, 1, 0, 0}, x] + 
     (5*Pi^2*G[{1, 1, 0, 0}, x])/12 - (2*I)*Pi*G[{1, 1, 0, 1}, x] + 
     I*Pi*G[{1, 1, 1, 0}, x] - (Pi^2*G[{1, 1, 1, 0}, x])/2 - 
     11*G[{1, 1, 1, 1}, x] + (2*I)*Pi*G[{1, 1, 1, 1}, x] - 
     4*G[{0, 0, 0, 0, 0}, x] + I*Pi*G[{0, 0, 0, 0, 0}, x] - 
     I*Pi*G[{0, 0, 0, 1, 0}, x] - 2*G[{0, 0, 0, 1, 1}, x] + 
     G[{0, 0, 1, 0, 0}, x] - I*Pi*G[{0, 0, 1, 0, 0}, x] + 
     I*Pi*G[{0, 0, 1, 1, 0}, x] + 4*G[{0, 0, 1, 1, 1}, x] + 
     2*G[{0, 1, 0, 0, 0}, x] - I*Pi*G[{0, 1, 0, 0, 0}, x] + 
     I*Pi*G[{0, 1, 0, 1, 0}, x] + 2*G[{0, 1, 0, 1, 1}, x] - 
     G[{0, 1, 1, 0, 0}, x] + I*Pi*G[{0, 1, 1, 0, 0}, x] - 
     I*Pi*G[{0, 1, 1, 1, 0}, x] - 6*G[{0, 1, 1, 1, 1}, x] + 
     3*G[{1, 0, 0, 0, 0}, x] - I*Pi*G[{1, 0, 0, 0, 0}, x] + 
     I*Pi*G[{1, 0, 0, 1, 0}, x] + 2*G[{1, 0, 0, 1, 1}, x] - 
     G[{1, 0, 1, 0, 0}, x] + I*Pi*G[{1, 0, 1, 0, 0}, x] - 
     I*Pi*G[{1, 0, 1, 1, 0}, x] - 4*G[{1, 0, 1, 1, 1}, x] - 
     2*G[{1, 1, 0, 0, 0}, x] + I*Pi*G[{1, 1, 0, 0, 0}, x] - 
     I*Pi*G[{1, 1, 0, 1, 0}, x] - 2*G[{1, 1, 0, 1, 1}, x] + 
     G[{1, 1, 1, 0, 0}, x] - I*Pi*G[{1, 1, 1, 0, 0}, x] + 
     I*Pi*G[{1, 1, 1, 1, 0}, x] + (17*G[{1, 1, 1, 1, 1}, x])/2 + 
     5*G[{0, 0, 0, 0, 0, 0}, x] - G[{0, 0, 0, 1, 0, 0}, x] - 
     2*G[{0, 0, 1, 0, 0, 0}, x] + G[{0, 0, 1, 1, 0, 0}, x] - 
     3*G[{0, 1, 0, 0, 0, 0}, x] + G[{0, 1, 0, 1, 0, 0}, x] + 
     2*G[{0, 1, 1, 0, 0, 0}, x] - G[{0, 1, 1, 1, 0, 0}, x] - 
     4*G[{1, 0, 0, 0, 0, 0}, x] + G[{1, 0, 0, 1, 0, 0}, x] + 
     2*G[{1, 0, 1, 0, 0, 0}, x] - G[{1, 0, 1, 1, 0, 0}, x] + 
     3*G[{1, 1, 0, 0, 0, 0}, x] - G[{1, 1, 0, 1, 0, 0}, x] - 
     2*G[{1, 1, 1, 0, 0, 0}, x] + G[{1, 1, 1, 1, 0, 0}, x] + (67*Zeta[3])/3 + 
     ((7*I)/3)*Pi*Zeta[3] - (37*Pi^2*Zeta[3])/24 - ((7*I)/36)*Pi^3*Zeta[3] - 
     (25*G[{0}, x]*Zeta[3])/6 - ((7*I)/3)*Pi*G[{0}, x]*Zeta[3] + 
     (5*Pi^2*G[{0}, x]*Zeta[3])/4 - (5*G[{1}, x]*Zeta[3])/3 + 
     ((14*I)/3)*Pi*G[{1}, x]*Zeta[3] - (Pi^2*G[{1}, x]*Zeta[3])/12 - 
     (4*G[{0, 0}, x]*Zeta[3])/3 + ((7*I)/3)*Pi*G[{0, 0}, x]*Zeta[3] - 
     G[{0, 1}, x]*Zeta[3] - G[{1, 0}, x]*Zeta[3] - ((7*I)/3)*Pi*G[{1, 0}, x]*
      Zeta[3] + (41*G[{1, 1}, x]*Zeta[3])/6 + (11*G[{0, 0, 0}, x]*Zeta[3])/
      3 + G[{0, 0, 1}, x]*Zeta[3] + G[{0, 1, 0}, x]*Zeta[3] - 
     G[{0, 1, 1}, x]*Zeta[3] - (4*G[{1, 0, 0}, x]*Zeta[3])/3 - 
     G[{1, 0, 1}, x]*Zeta[3] - G[{1, 1, 0}, x]*Zeta[3] + 
     G[{1, 1, 1}, x]*Zeta[3] - (91*Zeta[3]^2)/18 + (103*Zeta[5])/10 + 
     ((31*I)/5)*Pi*Zeta[5] - G[{0}, x]*Zeta[5] + G[{1}, x]*Zeta[5])), 
 COLOR[CF]*(-7/2 - I*Pi + (7*Pi^2)/12 + G[{0}, x]/2 + I*Pi*G[{1}, x] + 
   G[{1, 1}, x] + ep*(-7 - I*Pi + (5*Pi^2)/8 + (I/4)*Pi^3 + 2*G[{0}, x] - 
     (2*I)*Pi*G[{0}, x] + G[{1}, x]/2 + I*Pi*G[{1}, x] - (Pi^2*G[{1}, x])/2 - 
     (5*G[{0, 0}, x])/2 + I*Pi*G[{0, 1}, x] + G[{1, 1}, x] - 
     I*Pi*G[{1, 1}, x] + G[{0, 1, 1}, x] - 2*G[{1, 1, 1}, x] + 
     (7*Zeta[3])/3) + ep^2*(-14 - (2*I)*Pi + (19*Pi^2)/24 + ((7*I)/12)*Pi^3 - 
     (73*Pi^4)/1440 + 4*G[{0}, x] - (3*I)*Pi*G[{0}, x] + 
     (23*Pi^2*G[{0}, x])/24 + G[{1}, x] + (3*I)*Pi*G[{1}, x] - 
     (Pi^2*G[{1}, x])/2 - (I/4)*Pi^3*G[{1}, x] - 5*G[{0, 0}, x] + 
     (2*I)*Pi*G[{0, 0}, x] + I*Pi*G[{0, 1}, x] - (Pi^2*G[{0, 1}, x])/2 - 
     (2*I)*Pi*G[{1, 0}, x] + (5*G[{1, 1}, x])/2 - I*Pi*G[{1, 1}, x] + 
     (5*Pi^2*G[{1, 1}, x])/12 + (9*G[{0, 0, 0}, x])/2 + 
     I*Pi*G[{0, 0, 1}, x] + G[{0, 1, 1}, x] - I*Pi*G[{0, 1, 1}, x] - 
     2*G[{1, 0, 0}, x] - I*Pi*G[{1, 0, 1}, x] - 2*G[{1, 1, 1}, x] + 
     I*Pi*G[{1, 1, 1}, x] + G[{0, 0, 1, 1}, x] - 2*G[{0, 1, 1, 1}, x] - 
     G[{1, 0, 1, 1}, x] + 3*G[{1, 1, 1, 1}, x] + (3*Zeta[3])/2 + 
     ((7*I)/3)*Pi*Zeta[3]) + FF[x^(-1)]*
    (ep*((I/2)*Pi*G[{1}, x] + G[{1, 1}, x]/2) + 
     ep^2*((I/2)*Pi*G[{1}, x] - (Pi^2*G[{1}, x])/4 + (I/2)*Pi*G[{0, 1}, x] + 
       G[{1, 1}, x]/2 - (I/2)*Pi*G[{1, 1}, x] + G[{0, 1, 1}, x]/2 - 
       G[{1, 1, 1}, x]) + ep^3*(I*Pi*G[{1}, x] - (Pi^2*G[{1}, x])/4 - 
       (I/8)*Pi^3*G[{1}, x] + (I/2)*Pi*G[{0, 1}, x] - (Pi^2*G[{0, 1}, x])/4 + 
       G[{1, 1}, x] - (I/2)*Pi*G[{1, 1}, x] + (5*Pi^2*G[{1, 1}, x])/24 + 
       (I/2)*Pi*G[{0, 0, 1}, x] + G[{0, 1, 1}, x]/2 - 
       (I/2)*Pi*G[{0, 1, 1}, x] - (I/2)*Pi*G[{1, 0, 1}, x] - 
       G[{1, 1, 1}, x] + (I/2)*Pi*G[{1, 1, 1}, x] + G[{0, 0, 1, 1}, x]/2 - 
       G[{0, 1, 1, 1}, x] - G[{1, 0, 1, 1}, x]/2 + (3*G[{1, 1, 1, 1}, x])/
        2) + ep^4*((2*I)*Pi*G[{1}, x] - (Pi^2*G[{1}, x])/2 - 
       (I/8)*Pi^3*G[{1}, x] + (Pi^4*G[{1}, x])/24 + I*Pi*G[{0, 1}, x] - 
       (Pi^2*G[{0, 1}, x])/4 - (I/8)*Pi^3*G[{0, 1}, x] + 2*G[{1, 1}, x] - 
       I*Pi*G[{1, 1}, x] + (5*Pi^2*G[{1, 1}, x])/24 + 
       (I/8)*Pi^3*G[{1, 1}, x] + (I/2)*Pi*G[{0, 0, 1}, x] - 
       (Pi^2*G[{0, 0, 1}, x])/4 + G[{0, 1, 1}, x] - 
       (I/2)*Pi*G[{0, 1, 1}, x] + (5*Pi^2*G[{0, 1, 1}, x])/24 - 
       (I/2)*Pi*G[{1, 0, 1}, x] + (Pi^2*G[{1, 0, 1}, x])/4 - 
       2*G[{1, 1, 1}, x] + (I/2)*Pi*G[{1, 1, 1}, x] - (Pi^2*G[{1, 1, 1}, x])/
        6 + (I/2)*Pi*G[{0, 0, 0, 1}, x] + G[{0, 0, 1, 1}, x]/2 - 
       (I/2)*Pi*G[{0, 0, 1, 1}, x] - (I/2)*Pi*G[{0, 1, 0, 1}, x] - 
       G[{0, 1, 1, 1}, x] + (I/2)*Pi*G[{0, 1, 1, 1}, x] - 
       (I/2)*Pi*G[{1, 0, 0, 1}, x] - G[{1, 0, 1, 1}, x]/2 + 
       (I/2)*Pi*G[{1, 0, 1, 1}, x] + (I/2)*Pi*G[{1, 1, 0, 1}, x] + 
       (3*G[{1, 1, 1, 1}, x])/2 - (I/2)*Pi*G[{1, 1, 1, 1}, x] + 
       G[{0, 0, 0, 1, 1}, x]/2 - G[{0, 0, 1, 1, 1}, x] - 
       G[{0, 1, 0, 1, 1}, x]/2 + (3*G[{0, 1, 1, 1, 1}, x])/2 - 
       G[{1, 0, 0, 1, 1}, x]/2 + G[{1, 0, 1, 1, 1}, x] + 
       G[{1, 1, 0, 1, 1}, x]/2 - 2*G[{1, 1, 1, 1, 1}, x] - 
       ((7*I)/6)*Pi*G[{1}, x]*Zeta[3] - (7*G[{1, 1}, x]*Zeta[3])/6)) + 
   ep^3*(-28 - (4*I)*Pi + (19*Pi^2)/12 + ((3*I)/4)*Pi^3 - (59*Pi^4)/320 + 
     (I/96)*Pi^5 + 8*G[{0}, x] - (6*I)*Pi*G[{0}, x] + (4*Pi^2*G[{0}, x])/3 + 
     (I/6)*Pi^3*G[{0}, x] + 2*G[{1}, x] + (6*I)*Pi*G[{1}, x] - 
     (37*Pi^2*G[{1}, x])/24 + (I/12)*Pi^3*G[{1}, x] + (Pi^4*G[{1}, x])/12 - 
     10*G[{0, 0}, x] + (3*I)*Pi*G[{0, 0}, x] - (19*Pi^2*G[{0, 0}, x])/24 + 
     (3*I)*Pi*G[{0, 1}, x] - (Pi^2*G[{0, 1}, x])/2 - 
     (I/4)*Pi^3*G[{0, 1}, x] - (3*I)*Pi*G[{1, 0}, x] + Pi^2*G[{1, 0}, x] + 
     5*G[{1, 1}, x] - (3*I)*Pi*G[{1, 1}, x] + (5*Pi^2*G[{1, 1}, x])/12 + 
     (I/4)*Pi^3*G[{1, 1}, x] + 8*G[{0, 0, 0}, x] - (2*I)*Pi*G[{0, 0, 0}, x] + 
     I*Pi*G[{0, 0, 1}, x] - (Pi^2*G[{0, 0, 1}, x])/2 + 
     (2*I)*Pi*G[{0, 1, 0}, x] + 3*G[{0, 1, 1}, x] - I*Pi*G[{0, 1, 1}, x] + 
     (5*Pi^2*G[{0, 1, 1}, x])/12 - 3*G[{1, 0, 0}, x] + 
     (2*I)*Pi*G[{1, 0, 0}, x] - I*Pi*G[{1, 0, 1}, x] + 
     (Pi^2*G[{1, 0, 1}, x])/2 - (2*I)*Pi*G[{1, 1, 0}, x] - 
     (11*G[{1, 1, 1}, x])/2 + I*Pi*G[{1, 1, 1}, x] - 
     (Pi^2*G[{1, 1, 1}, x])/3 - (13*G[{0, 0, 0, 0}, x])/2 + 
     I*Pi*G[{0, 0, 0, 1}, x] + G[{0, 0, 1, 1}, x] - I*Pi*G[{0, 0, 1, 1}, x] + 
     2*G[{0, 1, 0, 0}, x] - I*Pi*G[{0, 1, 0, 1}, x] - 2*G[{0, 1, 1, 1}, x] + 
     I*Pi*G[{0, 1, 1, 1}, x] + 4*G[{1, 0, 0, 0}, x] - 
     I*Pi*G[{1, 0, 0, 1}, x] - G[{1, 0, 1, 1}, x] + I*Pi*G[{1, 0, 1, 1}, x] - 
     2*G[{1, 1, 0, 0}, x] + I*Pi*G[{1, 1, 0, 1}, x] + 3*G[{1, 1, 1, 1}, x] - 
     I*Pi*G[{1, 1, 1, 1}, x] + G[{0, 0, 0, 1, 1}, x] - 
     2*G[{0, 0, 1, 1, 1}, x] - G[{0, 1, 0, 1, 1}, x] + 
     3*G[{0, 1, 1, 1, 1}, x] - G[{1, 0, 0, 1, 1}, x] + 
     2*G[{1, 0, 1, 1, 1}, x] + G[{1, 1, 0, 1, 1}, x] - 
     4*G[{1, 1, 1, 1, 1}, x] + (31*Zeta[3])/6 + ((7*I)/3)*Pi*Zeta[3] - 
     (49*Pi^2*Zeta[3])/36 + (5*G[{0}, x]*Zeta[3])/6 - 2*G[{1}, x]*Zeta[3] - 
     ((7*I)/3)*Pi*G[{1}, x]*Zeta[3] - (7*G[{1, 1}, x]*Zeta[3])/3 + 
     (31*Zeta[5])/5) + ep^4*(-56 - (8*I)*Pi + (19*Pi^2)/6 + ((3*I)/2)*Pi^3 - 
     (559*Pi^4)/2880 - ((49*I)/1440)*Pi^5 - (437*Pi^6)/120960 + 
     16*G[{0}, x] - (12*I)*Pi*G[{0}, x] + (8*Pi^2*G[{0}, x])/3 + 
     (I/4)*Pi^3*G[{0}, x] - (19*Pi^4*G[{0}, x])/576 + 4*G[{1}, x] + 
     (12*I)*Pi*G[{1}, x] - (37*Pi^2*G[{1}, x])/12 - (I/4)*Pi^3*G[{1}, x] - 
     (Pi^4*G[{1}, x])/15 - (I/96)*Pi^5*G[{1}, x] - 20*G[{0, 0}, x] + 
     (6*I)*Pi*G[{0, 0}, x] - (13*Pi^2*G[{0, 0}, x])/12 - 
     (I/6)*Pi^3*G[{0, 0}, x] + (6*I)*Pi*G[{0, 1}, x] - 
     (3*Pi^2*G[{0, 1}, x])/2 - ((7*I)/12)*Pi^3*G[{0, 1}, x] + 
     (Pi^4*G[{0, 1}, x])/12 - (6*I)*Pi*G[{1, 0}, x] + 
     (3*Pi^2*G[{1, 0}, x])/2 + (I/6)*Pi^3*G[{1, 0}, x] + 10*G[{1, 1}, x] - 
     (6*I)*Pi*G[{1, 1}, x] + (31*Pi^2*G[{1, 1}, x])/24 + 
     ((7*I)/12)*Pi^3*G[{1, 1}, x] - (167*Pi^4*G[{1, 1}, x])/1440 + 
     16*G[{0, 0, 0}, x] - (3*I)*Pi*G[{0, 0, 0}, x] + 
     (5*Pi^2*G[{0, 0, 0}, x])/8 + (3*I)*Pi*G[{0, 0, 1}, x] - 
     (Pi^2*G[{0, 0, 1}, x])/2 - (I/4)*Pi^3*G[{0, 0, 1}, x] + 
     (3*I)*Pi*G[{0, 1, 0}, x] - Pi^2*G[{0, 1, 0}, x] + 6*G[{0, 1, 1}, x] - 
     (3*I)*Pi*G[{0, 1, 1}, x] + (5*Pi^2*G[{0, 1, 1}, x])/12 + 
     (I/4)*Pi^3*G[{0, 1, 1}, x] - 6*G[{1, 0, 0}, x] + 
     (3*I)*Pi*G[{1, 0, 0}, x] - (5*Pi^2*G[{1, 0, 0}, x])/6 - 
     (3*I)*Pi*G[{1, 0, 1}, x] + (Pi^2*G[{1, 0, 1}, x])/2 + 
     (I/4)*Pi^3*G[{1, 0, 1}, x] - (3*I)*Pi*G[{1, 1, 0}, x] + 
     Pi^2*G[{1, 1, 0}, x] - 11*G[{1, 1, 1}, x] + (3*I)*Pi*G[{1, 1, 1}, x] - 
     (Pi^2*G[{1, 1, 1}, x])/3 - (I/4)*Pi^3*G[{1, 1, 1}, x] - 
     11*G[{0, 0, 0, 0}, x] + (2*I)*Pi*G[{0, 0, 0, 0}, x] + 
     I*Pi*G[{0, 0, 0, 1}, x] - (Pi^2*G[{0, 0, 0, 1}, x])/2 - 
     (2*I)*Pi*G[{0, 0, 1, 0}, x] + 3*G[{0, 0, 1, 1}, x] - 
     I*Pi*G[{0, 0, 1, 1}, x] + (5*Pi^2*G[{0, 0, 1, 1}, x])/12 + 
     3*G[{0, 1, 0, 0}, x] - (2*I)*Pi*G[{0, 1, 0, 0}, x] - 
     I*Pi*G[{0, 1, 0, 1}, x] + (Pi^2*G[{0, 1, 0, 1}, x])/2 + 
     (2*I)*Pi*G[{0, 1, 1, 0}, x] - 6*G[{0, 1, 1, 1}, x] + 
     I*Pi*G[{0, 1, 1, 1}, x] - (Pi^2*G[{0, 1, 1, 1}, x])/3 + 
     6*G[{1, 0, 0, 0}, x] - (2*I)*Pi*G[{1, 0, 0, 0}, x] - 
     I*Pi*G[{1, 0, 0, 1}, x] + (Pi^2*G[{1, 0, 0, 1}, x])/2 + 
     (2*I)*Pi*G[{1, 0, 1, 0}, x] - 3*G[{1, 0, 1, 1}, x] + 
     I*Pi*G[{1, 0, 1, 1}, x] - (5*Pi^2*G[{1, 0, 1, 1}, x])/12 - 
     3*G[{1, 1, 0, 0}, x] + (2*I)*Pi*G[{1, 1, 0, 0}, x] + 
     I*Pi*G[{1, 1, 0, 1}, x] - (Pi^2*G[{1, 1, 0, 1}, x])/2 - 
     (2*I)*Pi*G[{1, 1, 1, 0}, x] + (17*G[{1, 1, 1, 1}, x])/2 - 
     I*Pi*G[{1, 1, 1, 1}, x] + (Pi^2*G[{1, 1, 1, 1}, x])/4 + 
     (17*G[{0, 0, 0, 0, 0}, x])/2 + I*Pi*G[{0, 0, 0, 0, 1}, x] + 
     G[{0, 0, 0, 1, 1}, x] - I*Pi*G[{0, 0, 0, 1, 1}, x] - 
     2*G[{0, 0, 1, 0, 0}, x] - I*Pi*G[{0, 0, 1, 0, 1}, x] - 
     2*G[{0, 0, 1, 1, 1}, x] + I*Pi*G[{0, 0, 1, 1, 1}, x] - 
     4*G[{0, 1, 0, 0, 0}, x] - I*Pi*G[{0, 1, 0, 0, 1}, x] - 
     G[{0, 1, 0, 1, 1}, x] + I*Pi*G[{0, 1, 0, 1, 1}, x] + 
     2*G[{0, 1, 1, 0, 0}, x] + I*Pi*G[{0, 1, 1, 0, 1}, x] + 
     3*G[{0, 1, 1, 1, 1}, x] - I*Pi*G[{0, 1, 1, 1, 1}, x] - 
     6*G[{1, 0, 0, 0, 0}, x] - I*Pi*G[{1, 0, 0, 0, 1}, x] - 
     G[{1, 0, 0, 1, 1}, x] + I*Pi*G[{1, 0, 0, 1, 1}, x] + 
     2*G[{1, 0, 1, 0, 0}, x] + I*Pi*G[{1, 0, 1, 0, 1}, x] + 
     2*G[{1, 0, 1, 1, 1}, x] - I*Pi*G[{1, 0, 1, 1, 1}, x] + 
     4*G[{1, 1, 0, 0, 0}, x] + I*Pi*G[{1, 1, 0, 0, 1}, x] + 
     G[{1, 1, 0, 1, 1}, x] - I*Pi*G[{1, 1, 0, 1, 1}, x] - 
     2*G[{1, 1, 1, 0, 0}, x] - I*Pi*G[{1, 1, 1, 0, 1}, x] - 
     4*G[{1, 1, 1, 1, 1}, x] + I*Pi*G[{1, 1, 1, 1, 1}, x] + 
     G[{0, 0, 0, 0, 1, 1}, x] - 2*G[{0, 0, 0, 1, 1, 1}, x] - 
     G[{0, 0, 1, 0, 1, 1}, x] + 3*G[{0, 0, 1, 1, 1, 1}, x] - 
     G[{0, 1, 0, 0, 1, 1}, x] + 2*G[{0, 1, 0, 1, 1, 1}, x] + 
     G[{0, 1, 1, 0, 1, 1}, x] - 4*G[{0, 1, 1, 1, 1, 1}, x] - 
     G[{1, 0, 0, 0, 1, 1}, x] + 2*G[{1, 0, 0, 1, 1, 1}, x] + 
     G[{1, 0, 1, 0, 1, 1}, x] - 3*G[{1, 0, 1, 1, 1, 1}, x] + 
     G[{1, 1, 0, 0, 1, 1}, x] - 2*G[{1, 1, 0, 1, 1, 1}, x] - 
     G[{1, 1, 1, 0, 1, 1}, x] + 5*G[{1, 1, 1, 1, 1, 1}, x] + (31*Zeta[3])/3 + 
     ((7*I)/3)*Pi*Zeta[3] - (31*Pi^2*Zeta[3])/24 - ((7*I)/12)*Pi^3*Zeta[3] - 
     (5*G[{0}, x]*Zeta[3])/3 + ((14*I)/3)*Pi*G[{0}, x]*Zeta[3] - 
     (25*G[{1}, x]*Zeta[3])/6 - ((7*I)/3)*Pi*G[{1}, x]*Zeta[3] + 
     (7*Pi^2*G[{1}, x]*Zeta[3])/6 + (23*G[{0, 0}, x]*Zeta[3])/6 + 
     2*G[{0, 1}, x]*Zeta[3] - ((7*I)/3)*Pi*G[{0, 1}, x]*Zeta[3] + 
     2*G[{1, 0}, x]*Zeta[3] - (13*G[{1, 1}, x]*Zeta[3])/3 + 
     ((7*I)/3)*Pi*G[{1, 1}, x]*Zeta[3] - (7*G[{0, 1, 1}, x]*Zeta[3])/3 + 
     (14*G[{1, 1, 1}, x]*Zeta[3])/3 - (49*Zeta[3]^2)/18 + (73*Zeta[5])/10 + 
     ((31*I)/5)*Pi*Zeta[5]) + FF[(1 - x)^(-1)]*(I*Pi + G[{0}, x] + 
     ep*(((3*I)/2)*Pi - Pi^2/2 + (3*G[{0}, x])/2 + ((3*I)/2)*Pi*G[{0}, x] + 
       G[{0, 0}, x]/2) + ep^2*((3*I)*Pi - (3*Pi^2)/4 - (I/2)*Pi^3 + 
       3*G[{0}, x] + ((3*I)/2)*Pi*G[{0}, x] - (5*Pi^2*G[{0}, x])/6 - 
       ((3*I)/2)*Pi*G[{0, 0}, x] + ((3*I)/2)*Pi*G[{1, 0}, x] - 
       2*G[{0, 0, 0}, x] + (3*G[{1, 0, 0}, x])/2 + (3*Zeta[3])/2) + 
     ep^3*((6*I)*Pi - (3*Pi^2)/2 - ((5*I)/8)*Pi^3 + (47*Pi^4)/240 + 
       6*G[{0}, x] + (3*I)*Pi*G[{0}, x] - (7*Pi^2*G[{0}, x])/8 - 
       (I/8)*Pi^3*G[{0}, x] - (I/4)*Pi^3*G[{1}, x] - 
       ((3*I)/2)*Pi*G[{0, 0}, x] + (17*Pi^2*G[{0, 0}, x])/24 + 
       ((3*I)/2)*Pi*G[{1, 0}, x] - (3*Pi^2*G[{1, 0}, x])/4 - 
       (3*G[{0, 0, 0}, x])/2 + ((3*I)/2)*Pi*G[{0, 0, 0}, x] - 
       ((3*I)/2)*Pi*G[{0, 1, 0}, x] + (3*G[{1, 0, 0}, x])/2 - 
       ((3*I)/2)*Pi*G[{1, 0, 0}, x] + ((3*I)/2)*Pi*G[{1, 1, 0}, x] + 
       (7*G[{0, 0, 0, 0}, x])/2 - (3*G[{0, 1, 0, 0}, x])/2 - 
       3*G[{1, 0, 0, 0}, x] + (3*G[{1, 1, 0, 0}, x])/2 + (3*Zeta[3])/2 - 
       ((7*I)/3)*Pi*Zeta[3] - (23*G[{0}, x]*Zeta[3])/6 + 
       (3*G[{1}, x]*Zeta[3])/2) + ep^4*((12*I)*Pi - 3*Pi^2 - ((5*I)/4)*Pi^3 + 
       (19*Pi^4)/80 + ((11*I)/480)*Pi^5 + 12*G[{0}, x] + (6*I)*Pi*G[{0}, x] - 
       (7*Pi^2*G[{0}, x])/4 - (I/8)*Pi^3*G[{0}, x] - (29*Pi^4*G[{0}, x])/
        1440 - (I/4)*Pi^3*G[{1}, x] + (9*Pi^4*G[{1}, x])/80 - 
       (3*I)*Pi*G[{0, 0}, x] + (3*Pi^2*G[{0, 0}, x])/4 + 
       (I/8)*Pi^3*G[{0, 0}, x] + (I/4)*Pi^3*G[{0, 1}, x] + 
       (3*I)*Pi*G[{1, 0}, x] - (3*Pi^2*G[{1, 0}, x])/4 - 
       (I/8)*Pi^3*G[{1, 0}, x] - (I/4)*Pi^3*G[{1, 1}, x] - 
       3*G[{0, 0, 0}, x] + ((3*I)/2)*Pi*G[{0, 0, 0}, x] - 
       (7*Pi^2*G[{0, 0, 0}, x])/12 - ((3*I)/2)*Pi*G[{0, 1, 0}, x] + 
       (3*Pi^2*G[{0, 1, 0}, x])/4 + 3*G[{1, 0, 0}, x] - 
       ((3*I)/2)*Pi*G[{1, 0, 0}, x] + (5*Pi^2*G[{1, 0, 0}, x])/8 + 
       ((3*I)/2)*Pi*G[{1, 1, 0}, x] - (3*Pi^2*G[{1, 1, 0}, x])/4 + 
       3*G[{0, 0, 0, 0}, x] - ((3*I)/2)*Pi*G[{0, 0, 0, 0}, x] + 
       ((3*I)/2)*Pi*G[{0, 0, 1, 0}, x] - (3*G[{0, 1, 0, 0}, x])/2 + 
       ((3*I)/2)*Pi*G[{0, 1, 0, 0}, x] - ((3*I)/2)*Pi*G[{0, 1, 1, 0}, x] - 
       3*G[{1, 0, 0, 0}, x] + ((3*I)/2)*Pi*G[{1, 0, 0, 0}, x] - 
       ((3*I)/2)*Pi*G[{1, 0, 1, 0}, x] + (3*G[{1, 1, 0, 0}, x])/2 - 
       ((3*I)/2)*Pi*G[{1, 1, 0, 0}, x] + ((3*I)/2)*Pi*G[{1, 1, 1, 0}, x] - 
       5*G[{0, 0, 0, 0, 0}, x] + (3*G[{0, 0, 1, 0, 0}, x])/2 + 
       3*G[{0, 1, 0, 0, 0}, x] - (3*G[{0, 1, 1, 0, 0}, x])/2 + 
       (9*G[{1, 0, 0, 0, 0}, x])/2 - (3*G[{1, 0, 1, 0, 0}, x])/2 - 
       3*G[{1, 1, 0, 0, 0}, x] + (3*G[{1, 1, 1, 0, 0}, x])/2 + 3*Zeta[3] - 
       ((7*I)/2)*Pi*Zeta[3] + (25*Pi^2*Zeta[3])/24 - 5*G[{0}, x]*Zeta[3] - 
       ((7*I)/2)*Pi*G[{0}, x]*Zeta[3] + (3*G[{1}, x]*Zeta[3])/2 + 
       (G[{0, 0}, x]*Zeta[3])/3 - (3*G[{0, 1}, x]*Zeta[3])/2 - 
       (3*G[{1, 0}, x]*Zeta[3])/2 + (3*G[{1, 1}, x]*Zeta[3])/2 + 
       (3*Zeta[5])/2)) + FF[(1 - x)^(-2)]*(I*Pi*G[{0}, x] + G[{0, 0}, x] + 
     ep*((-I/6)*Pi^3 + (I/2)*Pi*G[{0}, x] - (Pi^2*G[{0}, x])/2 + 
       G[{0, 0}, x]/2 - I*Pi*G[{0, 0}, x] + I*Pi*G[{1, 0}, x] - 
       2*G[{0, 0, 0}, x] + G[{1, 0, 0}, x] + Zeta[3]) + 
     ep^2*((-I/12)*Pi^3 + (3*Pi^4)/40 + ((3*I)/2)*Pi*G[{0}, x] - 
       (Pi^2*G[{0}, x])/4 - (I/12)*Pi^3*G[{0}, x] - (I/6)*Pi^3*G[{1}, x] + 
       (3*G[{0, 0}, x])/2 - (I/2)*Pi*G[{0, 0}, x] + (5*Pi^2*G[{0, 0}, x])/
        12 + (I/2)*Pi*G[{1, 0}, x] - (Pi^2*G[{1, 0}, x])/2 - 
       G[{0, 0, 0}, x] + I*Pi*G[{0, 0, 0}, x] - I*Pi*G[{0, 1, 0}, x] + 
       G[{1, 0, 0}, x]/2 - I*Pi*G[{1, 0, 0}, x] + I*Pi*G[{1, 1, 0}, x] + 
       3*G[{0, 0, 0, 0}, x] - G[{0, 1, 0, 0}, x] - 2*G[{1, 0, 0, 0}, x] + 
       G[{1, 1, 0, 0}, x] + Zeta[3]/2 - G[{0}, x]*Zeta[3] + 
       G[{1}, x]*Zeta[3]) + ep^3*((-I/4)*Pi^3 + (3*Pi^4)/80 + (I/45)*Pi^5 + 
       (3*I)*Pi*G[{0}, x] - (3*Pi^2*G[{0}, x])/4 - (I/24)*Pi^3*G[{0}, x] + 
       (Pi^4*G[{0}, x])/120 - (I/12)*Pi^3*G[{1}, x] + (3*Pi^4*G[{1}, x])/40 + 
       3*G[{0, 0}, x] - ((3*I)/2)*Pi*G[{0, 0}, x] + (5*Pi^2*G[{0, 0}, x])/
        24 + (I/12)*Pi^3*G[{0, 0}, x] + (I/6)*Pi^3*G[{0, 1}, x] + 
       ((3*I)/2)*Pi*G[{1, 0}, x] - (Pi^2*G[{1, 0}, x])/4 - 
       (I/12)*Pi^3*G[{1, 0}, x] - (I/6)*Pi^3*G[{1, 1}, x] - 
       3*G[{0, 0, 0}, x] + (I/2)*Pi*G[{0, 0, 0}, x] - (Pi^2*G[{0, 0, 0}, x])/
        3 - (I/2)*Pi*G[{0, 1, 0}, x] + (Pi^2*G[{0, 1, 0}, x])/2 + 
       (3*G[{1, 0, 0}, x])/2 - (I/2)*Pi*G[{1, 0, 0}, x] + 
       (5*Pi^2*G[{1, 0, 0}, x])/12 + (I/2)*Pi*G[{1, 1, 0}, x] - 
       (Pi^2*G[{1, 1, 0}, x])/2 + (3*G[{0, 0, 0, 0}, x])/2 - 
       I*Pi*G[{0, 0, 0, 0}, x] + I*Pi*G[{0, 0, 1, 0}, x] - 
       G[{0, 1, 0, 0}, x]/2 + I*Pi*G[{0, 1, 0, 0}, x] - 
       I*Pi*G[{0, 1, 1, 0}, x] - G[{1, 0, 0, 0}, x] + 
       I*Pi*G[{1, 0, 0, 0}, x] - I*Pi*G[{1, 0, 1, 0}, x] + 
       G[{1, 1, 0, 0}, x]/2 - I*Pi*G[{1, 1, 0, 0}, x] + 
       I*Pi*G[{1, 1, 1, 0}, x] - 4*G[{0, 0, 0, 0, 0}, x] + 
       G[{0, 0, 1, 0, 0}, x] + 2*G[{0, 1, 0, 0, 0}, x] - 
       G[{0, 1, 1, 0, 0}, x] + 3*G[{1, 0, 0, 0, 0}, x] - 
       G[{1, 0, 1, 0, 0}, x] - 2*G[{1, 1, 0, 0, 0}, x] + 
       G[{1, 1, 1, 0, 0}, x] + (3*Zeta[3])/2 - (Pi^2*Zeta[3])/12 - 
       (G[{0}, x]*Zeta[3])/2 - ((7*I)/3)*Pi*G[{0}, x]*Zeta[3] + 
       (G[{1}, x]*Zeta[3])/2 - (4*G[{0, 0}, x]*Zeta[3])/3 - 
       G[{0, 1}, x]*Zeta[3] - G[{1, 0}, x]*Zeta[3] + G[{1, 1}, x]*Zeta[3] + 
       Zeta[5]) + ep^4*((-I/2)*Pi^3 + (9*Pi^4)/80 + (I/90)*Pi^5 - Pi^6/224 + 
       (6*I)*Pi*G[{0}, x] - (3*Pi^2*G[{0}, x])/2 - (I/8)*Pi^3*G[{0}, x] + 
       (Pi^4*G[{0}, x])/240 - ((47*I)/1440)*Pi^5*G[{0}, x] - 
       (I/4)*Pi^3*G[{1}, x] + (3*Pi^4*G[{1}, x])/80 + (I/45)*Pi^5*G[{1}, x] + 
       6*G[{0, 0}, x] - (3*I)*Pi*G[{0, 0}, x] + (5*Pi^2*G[{0, 0}, x])/8 + 
       (I/24)*Pi^3*G[{0, 0}, x] - (59*Pi^4*G[{0, 0}, x])/1440 + 
       (I/12)*Pi^3*G[{0, 1}, x] - (3*Pi^4*G[{0, 1}, x])/40 + 
       (3*I)*Pi*G[{1, 0}, x] - (3*Pi^2*G[{1, 0}, x])/4 - 
       (I/24)*Pi^3*G[{1, 0}, x] + (Pi^4*G[{1, 0}, x])/120 - 
       (I/12)*Pi^3*G[{1, 1}, x] + (3*Pi^4*G[{1, 1}, x])/40 - 
       6*G[{0, 0, 0}, x] + ((3*I)/2)*Pi*G[{0, 0, 0}, x] - 
       (Pi^2*G[{0, 0, 0}, x])/6 - (I/12)*Pi^3*G[{0, 0, 0}, x] - 
       (I/6)*Pi^3*G[{0, 0, 1}, x] - ((3*I)/2)*Pi*G[{0, 1, 0}, x] + 
       (Pi^2*G[{0, 1, 0}, x])/4 + (I/12)*Pi^3*G[{0, 1, 0}, x] + 
       (I/6)*Pi^3*G[{0, 1, 1}, x] + 3*G[{1, 0, 0}, x] - 
       ((3*I)/2)*Pi*G[{1, 0, 0}, x] + (5*Pi^2*G[{1, 0, 0}, x])/24 + 
       (I/12)*Pi^3*G[{1, 0, 0}, x] + (I/6)*Pi^3*G[{1, 0, 1}, x] + 
       ((3*I)/2)*Pi*G[{1, 1, 0}, x] - (Pi^2*G[{1, 1, 0}, x])/4 - 
       (I/12)*Pi^3*G[{1, 1, 0}, x] - (I/6)*Pi^3*G[{1, 1, 1}, x] + 
       (9*G[{0, 0, 0, 0}, x])/2 - (I/2)*Pi*G[{0, 0, 0, 0}, x] + 
       (Pi^2*G[{0, 0, 0, 0}, x])/4 + (I/2)*Pi*G[{0, 0, 1, 0}, x] - 
       (Pi^2*G[{0, 0, 1, 0}, x])/2 - (3*G[{0, 1, 0, 0}, x])/2 + 
       (I/2)*Pi*G[{0, 1, 0, 0}, x] - (5*Pi^2*G[{0, 1, 0, 0}, x])/12 - 
       (I/2)*Pi*G[{0, 1, 1, 0}, x] + (Pi^2*G[{0, 1, 1, 0}, x])/2 - 
       3*G[{1, 0, 0, 0}, x] + (I/2)*Pi*G[{1, 0, 0, 0}, x] - 
       (Pi^2*G[{1, 0, 0, 0}, x])/3 - (I/2)*Pi*G[{1, 0, 1, 0}, x] + 
       (Pi^2*G[{1, 0, 1, 0}, x])/2 + (3*G[{1, 1, 0, 0}, x])/2 - 
       (I/2)*Pi*G[{1, 1, 0, 0}, x] + (5*Pi^2*G[{1, 1, 0, 0}, x])/12 + 
       (I/2)*Pi*G[{1, 1, 1, 0}, x] - (Pi^2*G[{1, 1, 1, 0}, x])/2 - 
       2*G[{0, 0, 0, 0, 0}, x] + I*Pi*G[{0, 0, 0, 0, 0}, x] - 
       I*Pi*G[{0, 0, 0, 1, 0}, x] + G[{0, 0, 1, 0, 0}, x]/2 - 
       I*Pi*G[{0, 0, 1, 0, 0}, x] + I*Pi*G[{0, 0, 1, 1, 0}, x] + 
       G[{0, 1, 0, 0, 0}, x] - I*Pi*G[{0, 1, 0, 0, 0}, x] + 
       I*Pi*G[{0, 1, 0, 1, 0}, x] - G[{0, 1, 1, 0, 0}, x]/2 + 
       I*Pi*G[{0, 1, 1, 0, 0}, x] - I*Pi*G[{0, 1, 1, 1, 0}, x] + 
       (3*G[{1, 0, 0, 0, 0}, x])/2 - I*Pi*G[{1, 0, 0, 0, 0}, x] + 
       I*Pi*G[{1, 0, 0, 1, 0}, x] - G[{1, 0, 1, 0, 0}, x]/2 + 
       I*Pi*G[{1, 0, 1, 0, 0}, x] - I*Pi*G[{1, 0, 1, 1, 0}, x] - 
       G[{1, 1, 0, 0, 0}, x] + I*Pi*G[{1, 1, 0, 0, 0}, x] - 
       I*Pi*G[{1, 1, 0, 1, 0}, x] + G[{1, 1, 1, 0, 0}, x]/2 - 
       I*Pi*G[{1, 1, 1, 0, 0}, x] + I*Pi*G[{1, 1, 1, 1, 0}, x] + 
       5*G[{0, 0, 0, 0, 0, 0}, x] - G[{0, 0, 0, 1, 0, 0}, x] - 
       2*G[{0, 0, 1, 0, 0, 0}, x] + G[{0, 0, 1, 1, 0, 0}, x] - 
       3*G[{0, 1, 0, 0, 0, 0}, x] + G[{0, 1, 0, 1, 0, 0}, x] + 
       2*G[{0, 1, 1, 0, 0, 0}, x] - G[{0, 1, 1, 1, 0, 0}, x] - 
       4*G[{1, 0, 0, 0, 0, 0}, x] + G[{1, 0, 0, 1, 0, 0}, x] + 
       2*G[{1, 0, 1, 0, 0, 0}, x] - G[{1, 0, 1, 1, 0, 0}, x] + 
       3*G[{1, 1, 0, 0, 0, 0}, x] - G[{1, 1, 0, 1, 0, 0}, x] - 
       2*G[{1, 1, 1, 0, 0, 0}, x] + G[{1, 1, 1, 1, 0, 0}, x] + 3*Zeta[3] - 
       (Pi^2*Zeta[3])/24 + ((7*I)/18)*Pi^3*Zeta[3] - (3*G[{0}, x]*Zeta[3])/
        2 - ((7*I)/6)*Pi*G[{0}, x]*Zeta[3] + (5*Pi^2*G[{0}, x]*Zeta[3])/4 + 
       (3*G[{1}, x]*Zeta[3])/2 - (Pi^2*G[{1}, x]*Zeta[3])/12 - 
       (2*G[{0, 0}, x]*Zeta[3])/3 + ((7*I)/3)*Pi*G[{0, 0}, x]*Zeta[3] - 
       (G[{0, 1}, x]*Zeta[3])/2 - (G[{1, 0}, x]*Zeta[3])/2 - 
       ((7*I)/3)*Pi*G[{1, 0}, x]*Zeta[3] + (G[{1, 1}, x]*Zeta[3])/2 + 
       (11*G[{0, 0, 0}, x]*Zeta[3])/3 + G[{0, 0, 1}, x]*Zeta[3] + 
       G[{0, 1, 0}, x]*Zeta[3] - G[{0, 1, 1}, x]*Zeta[3] - 
       (4*G[{1, 0, 0}, x]*Zeta[3])/3 - G[{1, 0, 1}, x]*Zeta[3] - 
       G[{1, 1, 0}, x]*Zeta[3] + G[{1, 1, 1}, x]*Zeta[3] - (7*Zeta[3]^2)/3 + 
       Zeta[5]/2 - G[{0}, x]*Zeta[5] + G[{1}, x]*Zeta[5]))), 
 COLOR[CF]*(1/2 + ep*(1 + (I/2)*Pi - G[{0}, x]/2 + (I/2)*Pi*G[{0}, x] + 
     G[{1}, x]/2 - (I/2)*Pi*G[{1}, x] + G[{0, 0}, x]/2 - G[{1, 1}, x]/2) + 
   ep^2*(2 + I*Pi - (7*Pi^2)/24 - (I/12)*Pi^3 - G[{0}, x] + 
     (I/2)*Pi*G[{0}, x] - (Pi^2*G[{0}, x])/4 + G[{1}, x] - 
     (I/2)*Pi*G[{1}, x] + (Pi^2*G[{1}, x])/4 + G[{0, 0}, x] - 
     (I/2)*Pi*G[{0, 0}, x] - (I/2)*Pi*G[{0, 1}, x] + (I/2)*Pi*G[{1, 0}, x] - 
     G[{1, 1}, x] + (I/2)*Pi*G[{1, 1}, x] - G[{0, 0, 0}, x] - 
     G[{0, 1, 1}, x]/2 + G[{1, 0, 0}, x]/2 + G[{1, 1, 1}, x] + Zeta[3]/2) + 
   ep^3*(4 + (2*I)*Pi - (7*Pi^2)/12 - ((5*I)/24)*Pi^3 + (3*Pi^4)/80 - 
     2*G[{0}, x] + I*Pi*G[{0}, x] - (5*Pi^2*G[{0}, x])/24 - 
     (I/24)*Pi^3*G[{0}, x] + 2*G[{1}, x] - I*Pi*G[{1}, x] + 
     (5*Pi^2*G[{1}, x])/24 + (I/24)*Pi^3*G[{1}, x] + 2*G[{0, 0}, x] - 
     (I/2)*Pi*G[{0, 0}, x] + (5*Pi^2*G[{0, 0}, x])/24 - 
     (I/2)*Pi*G[{0, 1}, x] + (Pi^2*G[{0, 1}, x])/4 + (I/2)*Pi*G[{1, 0}, x] - 
     (Pi^2*G[{1, 0}, x])/4 - 2*G[{1, 1}, x] + (I/2)*Pi*G[{1, 1}, x] - 
     (5*Pi^2*G[{1, 1}, x])/24 - (3*G[{0, 0, 0}, x])/2 + 
     (I/2)*Pi*G[{0, 0, 0}, x] - (I/2)*Pi*G[{0, 0, 1}, x] - 
     (I/2)*Pi*G[{0, 1, 0}, x] - G[{0, 1, 1}, x]/2 + 
     (I/2)*Pi*G[{0, 1, 1}, x] + G[{1, 0, 0}, x]/2 - 
     (I/2)*Pi*G[{1, 0, 0}, x] + (I/2)*Pi*G[{1, 0, 1}, x] + 
     (I/2)*Pi*G[{1, 1, 0}, x] + (3*G[{1, 1, 1}, x])/2 - 
     (I/2)*Pi*G[{1, 1, 1}, x] + (3*G[{0, 0, 0, 0}, x])/2 - 
     G[{0, 0, 1, 1}, x]/2 - G[{0, 1, 0, 0}, x]/2 + G[{0, 1, 1, 1}, x] - 
     G[{1, 0, 0, 0}, x] + G[{1, 0, 1, 1}, x]/2 + G[{1, 1, 0, 0}, x]/2 - 
     (3*G[{1, 1, 1, 1}, x])/2 - (2*Zeta[3])/3 - (G[{0}, x]*Zeta[3])/2 + 
     (G[{1}, x]*Zeta[3])/2) + FF[x]*(-1 + ep*(-2 - I*Pi) + 
     ep^2*(-4 - (2*I)*Pi + (7*Pi^2)/12) + 
     ep^3*(-8 - (4*I)*Pi + (7*Pi^2)/6 + (I/4)*Pi^3 + (7*Zeta[3])/3) + 
     ep^4*(-16 - (8*I)*Pi + (7*Pi^2)/3 + (I/2)*Pi^3 - (73*Pi^4)/1440 + 
       (14*Zeta[3])/3 + ((7*I)/3)*Pi*Zeta[3])) + 
   FF[x^(-1)]*(ep*((I/2)*Pi*G[{1}, x] + G[{1, 1}, x]/2) + 
     ep^2*((I/2)*Pi*G[{1}, x] - (Pi^2*G[{1}, x])/4 + (I/2)*Pi*G[{0, 1}, x] + 
       G[{1, 1}, x]/2 - (I/2)*Pi*G[{1, 1}, x] + G[{0, 1, 1}, x]/2 - 
       G[{1, 1, 1}, x]) + ep^3*(I*Pi*G[{1}, x] - (Pi^2*G[{1}, x])/4 - 
       (I/8)*Pi^3*G[{1}, x] + (I/2)*Pi*G[{0, 1}, x] - (Pi^2*G[{0, 1}, x])/4 + 
       G[{1, 1}, x] - (I/2)*Pi*G[{1, 1}, x] + (5*Pi^2*G[{1, 1}, x])/24 + 
       (I/2)*Pi*G[{0, 0, 1}, x] + G[{0, 1, 1}, x]/2 - 
       (I/2)*Pi*G[{0, 1, 1}, x] - (I/2)*Pi*G[{1, 0, 1}, x] - 
       G[{1, 1, 1}, x] + (I/2)*Pi*G[{1, 1, 1}, x] + G[{0, 0, 1, 1}, x]/2 - 
       G[{0, 1, 1, 1}, x] - G[{1, 0, 1, 1}, x]/2 + (3*G[{1, 1, 1, 1}, x])/
        2) + ep^4*((2*I)*Pi*G[{1}, x] - (Pi^2*G[{1}, x])/2 - 
       (I/8)*Pi^3*G[{1}, x] + (Pi^4*G[{1}, x])/24 + I*Pi*G[{0, 1}, x] - 
       (Pi^2*G[{0, 1}, x])/4 - (I/8)*Pi^3*G[{0, 1}, x] + 2*G[{1, 1}, x] - 
       I*Pi*G[{1, 1}, x] + (5*Pi^2*G[{1, 1}, x])/24 + 
       (I/8)*Pi^3*G[{1, 1}, x] + (I/2)*Pi*G[{0, 0, 1}, x] - 
       (Pi^2*G[{0, 0, 1}, x])/4 + G[{0, 1, 1}, x] - 
       (I/2)*Pi*G[{0, 1, 1}, x] + (5*Pi^2*G[{0, 1, 1}, x])/24 - 
       (I/2)*Pi*G[{1, 0, 1}, x] + (Pi^2*G[{1, 0, 1}, x])/4 - 
       2*G[{1, 1, 1}, x] + (I/2)*Pi*G[{1, 1, 1}, x] - (Pi^2*G[{1, 1, 1}, x])/
        6 + (I/2)*Pi*G[{0, 0, 0, 1}, x] + G[{0, 0, 1, 1}, x]/2 - 
       (I/2)*Pi*G[{0, 0, 1, 1}, x] - (I/2)*Pi*G[{0, 1, 0, 1}, x] - 
       G[{0, 1, 1, 1}, x] + (I/2)*Pi*G[{0, 1, 1, 1}, x] - 
       (I/2)*Pi*G[{1, 0, 0, 1}, x] - G[{1, 0, 1, 1}, x]/2 + 
       (I/2)*Pi*G[{1, 0, 1, 1}, x] + (I/2)*Pi*G[{1, 1, 0, 1}, x] + 
       (3*G[{1, 1, 1, 1}, x])/2 - (I/2)*Pi*G[{1, 1, 1, 1}, x] + 
       G[{0, 0, 0, 1, 1}, x]/2 - G[{0, 0, 1, 1, 1}, x] - 
       G[{0, 1, 0, 1, 1}, x]/2 + (3*G[{0, 1, 1, 1, 1}, x])/2 - 
       G[{1, 0, 0, 1, 1}, x]/2 + G[{1, 0, 1, 1, 1}, x] + 
       G[{1, 1, 0, 1, 1}, x]/2 - 2*G[{1, 1, 1, 1, 1}, x] - 
       ((7*I)/6)*Pi*G[{1}, x]*Zeta[3] - (7*G[{1, 1}, x]*Zeta[3])/6)) + 
   FF[(1 - x)^(-1)]*(ep*((-I/2)*Pi*G[{0}, x] - G[{0, 0}, x]/2) + 
     ep^2*((I/12)*Pi^3 - (I/2)*Pi*G[{0}, x] + (Pi^2*G[{0}, x])/4 - 
       G[{0, 0}, x]/2 + (I/2)*Pi*G[{0, 0}, x] - (I/2)*Pi*G[{1, 0}, x] + 
       G[{0, 0, 0}, x] - G[{1, 0, 0}, x]/2 - Zeta[3]/2) + 
     ep^3*((I/12)*Pi^3 - (3*Pi^4)/80 - I*Pi*G[{0}, x] + (Pi^2*G[{0}, x])/4 + 
       (I/24)*Pi^3*G[{0}, x] + (I/12)*Pi^3*G[{1}, x] - G[{0, 0}, x] + 
       (I/2)*Pi*G[{0, 0}, x] - (5*Pi^2*G[{0, 0}, x])/24 - 
       (I/2)*Pi*G[{1, 0}, x] + (Pi^2*G[{1, 0}, x])/4 + G[{0, 0, 0}, x] - 
       (I/2)*Pi*G[{0, 0, 0}, x] + (I/2)*Pi*G[{0, 1, 0}, x] - 
       G[{1, 0, 0}, x]/2 + (I/2)*Pi*G[{1, 0, 0}, x] - 
       (I/2)*Pi*G[{1, 1, 0}, x] - (3*G[{0, 0, 0, 0}, x])/2 + 
       G[{0, 1, 0, 0}, x]/2 + G[{1, 0, 0, 0}, x] - G[{1, 1, 0, 0}, x]/2 - 
       Zeta[3]/2 + (G[{0}, x]*Zeta[3])/2 - (G[{1}, x]*Zeta[3])/2) + 
     ep^4*((I/6)*Pi^3 - (3*Pi^4)/80 - (I/90)*Pi^5 - (2*I)*Pi*G[{0}, x] + 
       (Pi^2*G[{0}, x])/2 + (I/24)*Pi^3*G[{0}, x] - (Pi^4*G[{0}, x])/240 + 
       (I/12)*Pi^3*G[{1}, x] - (3*Pi^4*G[{1}, x])/80 - 2*G[{0, 0}, x] + 
       I*Pi*G[{0, 0}, x] - (5*Pi^2*G[{0, 0}, x])/24 - 
       (I/24)*Pi^3*G[{0, 0}, x] - (I/12)*Pi^3*G[{0, 1}, x] - 
       I*Pi*G[{1, 0}, x] + (Pi^2*G[{1, 0}, x])/4 + (I/24)*Pi^3*G[{1, 0}, x] + 
       (I/12)*Pi^3*G[{1, 1}, x] + 2*G[{0, 0, 0}, x] - 
       (I/2)*Pi*G[{0, 0, 0}, x] + (Pi^2*G[{0, 0, 0}, x])/6 + 
       (I/2)*Pi*G[{0, 1, 0}, x] - (Pi^2*G[{0, 1, 0}, x])/4 - 
       G[{1, 0, 0}, x] + (I/2)*Pi*G[{1, 0, 0}, x] - (5*Pi^2*G[{1, 0, 0}, x])/
        24 - (I/2)*Pi*G[{1, 1, 0}, x] + (Pi^2*G[{1, 1, 0}, x])/4 - 
       (3*G[{0, 0, 0, 0}, x])/2 + (I/2)*Pi*G[{0, 0, 0, 0}, x] - 
       (I/2)*Pi*G[{0, 0, 1, 0}, x] + G[{0, 1, 0, 0}, x]/2 - 
       (I/2)*Pi*G[{0, 1, 0, 0}, x] + (I/2)*Pi*G[{0, 1, 1, 0}, x] + 
       G[{1, 0, 0, 0}, x] - (I/2)*Pi*G[{1, 0, 0, 0}, x] + 
       (I/2)*Pi*G[{1, 0, 1, 0}, x] - G[{1, 1, 0, 0}, x]/2 + 
       (I/2)*Pi*G[{1, 1, 0, 0}, x] - (I/2)*Pi*G[{1, 1, 1, 0}, x] + 
       2*G[{0, 0, 0, 0, 0}, x] - G[{0, 0, 1, 0, 0}, x]/2 - 
       G[{0, 1, 0, 0, 0}, x] + G[{0, 1, 1, 0, 0}, x]/2 - 
       (3*G[{1, 0, 0, 0, 0}, x])/2 + G[{1, 0, 1, 0, 0}, x]/2 + 
       G[{1, 1, 0, 0, 0}, x] - G[{1, 1, 1, 0, 0}, x]/2 - Zeta[3] + 
       (Pi^2*Zeta[3])/24 + (G[{0}, x]*Zeta[3])/2 + ((7*I)/6)*Pi*G[{0}, x]*
        Zeta[3] - (G[{1}, x]*Zeta[3])/2 + (2*G[{0, 0}, x]*Zeta[3])/3 + 
       (G[{0, 1}, x]*Zeta[3])/2 + (G[{1, 0}, x]*Zeta[3])/2 - 
       (G[{1, 1}, x]*Zeta[3])/2 - Zeta[5]/2)) + 
   ep^4*(8 + (4*I)*Pi - (7*Pi^2)/6 - ((5*I)/12)*Pi^3 + (181*Pi^4)/2880 + 
     (I/90)*Pi^5 - 4*G[{0}, x] + (2*I)*Pi*G[{0}, x] - (5*Pi^2*G[{0}, x])/12 - 
     (I/24)*Pi^3*G[{0}, x] + (Pi^4*G[{0}, x])/240 + 4*G[{1}, x] - 
     (2*I)*Pi*G[{1}, x] + (5*Pi^2*G[{1}, x])/12 + (I/24)*Pi^3*G[{1}, x] - 
     (Pi^4*G[{1}, x])/240 + 4*G[{0, 0}, x] - I*Pi*G[{0, 0}, x] + 
     (Pi^2*G[{0, 0}, x])/6 + (I/24)*Pi^3*G[{0, 0}, x] - I*Pi*G[{0, 1}, x] + 
     (Pi^2*G[{0, 1}, x])/4 + ((5*I)/24)*Pi^3*G[{0, 1}, x] + 
     I*Pi*G[{1, 0}, x] - (Pi^2*G[{1, 0}, x])/4 - (I/24)*Pi^3*G[{1, 0}, x] - 
     4*G[{1, 1}, x] + I*Pi*G[{1, 1}, x] - (Pi^2*G[{1, 1}, x])/6 - 
     ((5*I)/24)*Pi^3*G[{1, 1}, x] - 3*G[{0, 0, 0}, x] + 
     (I/2)*Pi*G[{0, 0, 0}, x] - (Pi^2*G[{0, 0, 0}, x])/6 - 
     (I/2)*Pi*G[{0, 0, 1}, x] + (Pi^2*G[{0, 0, 1}, x])/4 - 
     (I/2)*Pi*G[{0, 1, 0}, x] + (Pi^2*G[{0, 1, 0}, x])/4 - G[{0, 1, 1}, x] + 
     (I/2)*Pi*G[{0, 1, 1}, x] - (5*Pi^2*G[{0, 1, 1}, x])/24 + 
     G[{1, 0, 0}, x] - (I/2)*Pi*G[{1, 0, 0}, x] + (5*Pi^2*G[{1, 0, 0}, x])/
      24 + (I/2)*Pi*G[{1, 0, 1}, x] - (Pi^2*G[{1, 0, 1}, x])/4 + 
     (I/2)*Pi*G[{1, 1, 0}, x] - (Pi^2*G[{1, 1, 0}, x])/4 + 
     3*G[{1, 1, 1}, x] - (I/2)*Pi*G[{1, 1, 1}, x] + 
     (Pi^2*G[{1, 1, 1}, x])/6 + 2*G[{0, 0, 0, 0}, x] - 
     (I/2)*Pi*G[{0, 0, 0, 0}, x] - (I/2)*Pi*G[{0, 0, 0, 1}, x] + 
     (I/2)*Pi*G[{0, 0, 1, 0}, x] - G[{0, 0, 1, 1}, x]/2 + 
     (I/2)*Pi*G[{0, 0, 1, 1}, x] - G[{0, 1, 0, 0}, x]/2 + 
     (I/2)*Pi*G[{0, 1, 0, 0}, x] + (I/2)*Pi*G[{0, 1, 0, 1}, x] - 
     (I/2)*Pi*G[{0, 1, 1, 0}, x] + G[{0, 1, 1, 1}, x] - 
     (I/2)*Pi*G[{0, 1, 1, 1}, x] - G[{1, 0, 0, 0}, x] + 
     (I/2)*Pi*G[{1, 0, 0, 0}, x] + (I/2)*Pi*G[{1, 0, 0, 1}, x] - 
     (I/2)*Pi*G[{1, 0, 1, 0}, x] + G[{1, 0, 1, 1}, x]/2 - 
     (I/2)*Pi*G[{1, 0, 1, 1}, x] + G[{1, 1, 0, 0}, x]/2 - 
     (I/2)*Pi*G[{1, 1, 0, 0}, x] - (I/2)*Pi*G[{1, 1, 0, 1}, x] + 
     (I/2)*Pi*G[{1, 1, 1, 0}, x] - 2*G[{1, 1, 1, 1}, x] + 
     (I/2)*Pi*G[{1, 1, 1, 1}, x] - 2*G[{0, 0, 0, 0, 0}, x] - 
     G[{0, 0, 0, 1, 1}, x]/2 + G[{0, 0, 1, 0, 0}, x]/2 + 
     G[{0, 0, 1, 1, 1}, x] + G[{0, 1, 0, 0, 0}, x] + 
     G[{0, 1, 0, 1, 1}, x]/2 - G[{0, 1, 1, 0, 0}, x]/2 - 
     (3*G[{0, 1, 1, 1, 1}, x])/2 + (3*G[{1, 0, 0, 0, 0}, x])/2 + 
     G[{1, 0, 0, 1, 1}, x]/2 - G[{1, 0, 1, 0, 0}, x]/2 - 
     G[{1, 0, 1, 1, 1}, x] - G[{1, 1, 0, 0, 0}, x] - 
     G[{1, 1, 0, 1, 1}, x]/2 + G[{1, 1, 1, 0, 0}, x]/2 + 
     2*G[{1, 1, 1, 1, 1}, x] - (4*Zeta[3])/3 - ((7*I)/6)*Pi*Zeta[3] - 
     (Pi^2*Zeta[3])/24 + (2*G[{0}, x]*Zeta[3])/3 - ((7*I)/6)*Pi*G[{0}, x]*
      Zeta[3] - (2*G[{1}, x]*Zeta[3])/3 + ((7*I)/6)*Pi*G[{1}, x]*Zeta[3] - 
     (2*G[{0, 0}, x]*Zeta[3])/3 - (G[{0, 1}, x]*Zeta[3])/2 - 
     (G[{1, 0}, x]*Zeta[3])/2 + (5*G[{1, 1}, x]*Zeta[3])/3 + Zeta[5]/2))}


==> anc/HelAmpl_1L_Lis.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{COLOR[CF]*(-1/2 + ep*(-1 - (I/2)*Pi - Log[1 - x]/2 + (I/2)*Pi*Log[1 - x] + 
     Log[1 - x]^2/4 + Log[x]/2 - (I/2)*Pi*Log[x] - Log[x]^2/4) + 
   ep^2*(-2 - I*Pi + (7*Pi^2)/24 + (I/12)*Pi^3 - Log[1 - x] + 
     (I/2)*Pi*Log[1 - x] - (Pi^2*Log[1 - x])/6 + Log[1 - x]^2/2 - 
     (I/4)*Pi*Log[1 - x]^2 - Log[1 - x]^3/6 + Log[x] - (I/2)*Pi*Log[x] + 
     (Pi^2*Log[x])/4 - (I/2)*Pi*Log[1 - x]*Log[x] - (Log[1 - x]^2*Log[x])/4 - 
     Log[x]^2/2 + (I/4)*Pi*Log[x]^2 - (Log[1 - x]*Log[x]^2)/4 + Log[x]^3/6 - 
     I*Pi*PolyLog[2, x] - (Log[1 - x]*PolyLog[2, x])/2 - 
     (Log[x]*PolyLog[2, x])/2 - PolyLog[3, 1 - x]/2 + PolyLog[3, x]/2) + 
   ep^3*(-4 - (2*I)*Pi + (7*Pi^2)/12 + ((5*I)/24)*Pi^3 - (23*Pi^4)/720 - 
     2*Log[1 - x] + I*Pi*Log[1 - x] - (Pi^2*Log[1 - x])/8 - 
     (I/24)*Pi^3*Log[1 - x] + Log[1 - x]^2 - (I/4)*Pi*Log[1 - x]^2 + 
     (7*Pi^2*Log[1 - x]^2)/48 - Log[1 - x]^3/4 + (I/12)*Pi*Log[1 - x]^3 + 
     (5*Log[1 - x]^4)/48 + 2*Log[x] - I*Pi*Log[x] + (5*Pi^2*Log[x])/24 + 
     (I/24)*Pi^3*Log[x] - (I/2)*Pi*Log[1 - x]*Log[x] + 
     (Pi^2*Log[1 - x]*Log[x])/6 - (Log[1 - x]^2*Log[x])/4 - 
     (I/4)*Pi*Log[1 - x]^2*Log[x] - (Log[1 - x]^3*Log[x])/12 - Log[x]^2 + 
     (I/4)*Pi*Log[x]^2 - (5*Pi^2*Log[x]^2)/48 - (Log[1 - x]*Log[x]^2)/4 + 
     (I/4)*Pi*Log[1 - x]*Log[x]^2 + (Log[1 - x]^2*Log[x]^2)/8 + Log[x]^3/4 - 
     (I/12)*Pi*Log[x]^3 + (Log[1 - x]*Log[x]^3)/6 - Log[x]^4/16 - 
     I*Pi*PolyLog[2, x] + (Pi^2*PolyLog[2, x])/2 - (Log[1 - x]*PolyLog[2, x])/
      2 + (Log[1 - x]^2*PolyLog[2, x])/4 - (Log[x]*PolyLog[2, x])/2 + 
     (Log[x]^2*PolyLog[2, x])/4 - PolyLog[3, 1 - x]/2 + 
     (Log[x]*PolyLog[3, 1 - x])/2 + PolyLog[3, x]/2 - 
     (Log[1 - x]*PolyLog[3, x])/2 - PolyLog[4, 1 - x]/2 + PolyLog[4, x]/2 + 
     PolyLog[4, -(x/(1 - x))] + (7*Zeta[3])/6) + 
   ep^4*(-8 - (4*I)*Pi + (7*Pi^2)/6 + ((5*I)/12)*Pi^3 - (11*Pi^4)/192 - 
     (I/90)*Pi^5 - 4*Log[1 - x] + (2*I)*Pi*Log[1 - x] - (Pi^2*Log[1 - x])/4 - 
     (I/24)*Pi^3*Log[1 - x] + (Pi^4*Log[1 - x])/360 + 2*Log[1 - x]^2 - 
     (I/2)*Pi*Log[1 - x]^2 + (Pi^2*Log[1 - x]^2)/8 + 
     ((5*I)/48)*Pi^3*Log[1 - x]^2 - Log[1 - x]^3/2 + (I/12)*Pi*Log[1 - x]^3 - 
     (Pi^2*Log[1 - x]^3)/72 + Log[1 - x]^4/8 + (I/48)*Pi*Log[1 - x]^4 - 
     Log[1 - x]^5/60 + 4*Log[x] - (2*I)*Pi*Log[x] + (5*Pi^2*Log[x])/12 + 
     (I/24)*Pi^3*Log[x] - (7*Pi^4*Log[x])/720 - I*Pi*Log[1 - x]*Log[x] + 
     (Pi^2*Log[1 - x]*Log[x])/6 + (I/24)*Pi^3*Log[1 - x]*Log[x] - 
     (Log[1 - x]^2*Log[x])/2 - (I/4)*Pi*Log[1 - x]^2*Log[x] + 
     (5*Pi^2*Log[1 - x]^2*Log[x])/48 - (Log[1 - x]^3*Log[x])/12 - 
     (I/12)*Pi*Log[1 - x]^3*Log[x] - (Log[1 - x]^4*Log[x])/48 - 2*Log[x]^2 + 
     (I/2)*Pi*Log[x]^2 - (Pi^2*Log[x]^2)/12 - (I/48)*Pi^3*Log[x]^2 - 
     (Log[1 - x]*Log[x]^2)/2 + (I/4)*Pi*Log[1 - x]*Log[x]^2 - 
     (Pi^2*Log[1 - x]*Log[x]^2)/16 + (Log[1 - x]^2*Log[x]^2)/8 + 
     (I/8)*Pi*Log[1 - x]^2*Log[x]^2 + (Log[1 - x]^3*Log[x]^2)/24 + 
     Log[x]^3/2 - (I/12)*Pi*Log[x]^3 + (Pi^2*Log[x]^3)/36 + 
     (Log[1 - x]*Log[x]^3)/6 - (I/12)*Pi*Log[1 - x]*Log[x]^3 - 
     (Log[1 - x]^2*Log[x]^3)/24 - Log[x]^4/12 + (I/48)*Pi*Log[x]^4 - 
     (Log[1 - x]*Log[x]^4)/16 + Log[x]^5/60 - (2*I)*Pi*PolyLog[2, x] + 
     (Pi^2*PolyLog[2, x])/2 + (I/4)*Pi^3*PolyLog[2, x] - 
     Log[1 - x]*PolyLog[2, x] + (Pi^2*Log[1 - x]*PolyLog[2, x])/24 + 
     (Log[1 - x]^2*PolyLog[2, x])/4 - (Log[1 - x]^3*PolyLog[2, x])/12 - 
     Log[x]*PolyLog[2, x] + (Pi^2*Log[x]*PolyLog[2, x])/24 + 
     (Log[x]^2*PolyLog[2, x])/4 - (Log[x]^3*PolyLog[2, x])/12 - 
     PolyLog[3, 1 - x] + (Pi^2*PolyLog[3, 1 - x])/24 + 
     (Log[x]*PolyLog[3, 1 - x])/2 - (Log[x]^2*PolyLog[3, 1 - x])/4 + 
     PolyLog[3, x] - (Pi^2*PolyLog[3, x])/24 - (Log[1 - x]*PolyLog[3, x])/2 + 
     (Log[1 - x]^2*PolyLog[3, x])/4 - PolyLog[4, 1 - x]/2 + 
     (Log[x]*PolyLog[4, 1 - x])/2 + PolyLog[4, x]/2 - 
     (Log[1 - x]*PolyLog[4, x])/2 + PolyLog[4, -(x/(1 - x))] + 
     I*Pi*PolyLog[4, -(x/(1 - x))] - PolyLog[5, 1 - x]/2 + PolyLog[5, x]/2 + 
     (7*Zeta[3])/3 + ((7*I)/6)*Pi*Zeta[3] + (7*Log[1 - x]*Zeta[3])/6 - 
     ((7*I)/6)*Pi*Log[1 - x]*Zeta[3] - (7*Log[1 - x]^2*Zeta[3])/12 - 
     (7*Log[x]*Zeta[3])/6 + ((7*I)/6)*Pi*Log[x]*Zeta[3] + 
     (7*Log[x]^2*Zeta[3])/12) + FF[x]*(1 + ep*(2 + I*Pi) + 
     ep^2*(4 + (2*I)*Pi - (7*Pi^2)/12) + ep^3*(8 + (4*I)*Pi - (7*Pi^2)/6 - 
       (I/4)*Pi^3 - (7*Zeta[3])/3) + ep^4*(16 + (8*I)*Pi - (7*Pi^2)/3 - 
       (I/2)*Pi^3 + (73*Pi^4)/1440 - (14*Zeta[3])/3 - 
       ((7*I)/3)*Pi*Zeta[3])) + FF[x^(-1)]*
    (ep*((-I/2)*Pi*Log[1 - x] - Log[1 - x]^2/4) + 
     ep^2*((-I/2)*Pi*Log[1 - x] + (Pi^2*Log[1 - x])/6 - Log[1 - x]^2/4 + 
       (I/4)*Pi*Log[1 - x]^2 + Log[1 - x]^3/6 + (Log[1 - x]^2*Log[x])/4 + 
       (I/2)*Pi*PolyLog[2, x] + (Log[1 - x]*PolyLog[2, x])/2 + 
       PolyLog[3, 1 - x]/2 - Zeta[3]/2) + 
     ep^3*((-I)*Pi*Log[1 - x] + (Pi^2*Log[1 - x])/6 + 
       (I/24)*Pi^3*Log[1 - x] - Log[1 - x]^2/2 + (I/4)*Pi*Log[1 - x]^2 - 
       (5*Pi^2*Log[1 - x]^2)/48 + Log[1 - x]^3/6 - (I/12)*Pi*Log[1 - x]^3 - 
       Log[1 - x]^4/12 + (Log[1 - x]^2*Log[x])/4 + (I/4)*Pi*Log[1 - x]^2*
        Log[x] + (I/2)*Pi*PolyLog[2, x] - (Pi^2*PolyLog[2, x])/4 + 
       (Log[1 - x]*PolyLog[2, x])/2 - (Log[1 - x]^2*PolyLog[2, x])/4 + 
       PolyLog[3, 1 - x]/2 + (I/2)*Pi*PolyLog[3, 1 - x] + 
       (I/2)*Pi*PolyLog[3, x] + (Log[1 - x]*PolyLog[3, x])/2 - 
       PolyLog[4, x]/2 - PolyLog[4, -(x/(1 - x))]/2 - Zeta[3]/2 - 
       (I/2)*Pi*Zeta[3]) + ep^4*((-2*I)*Pi*Log[1 - x] + (Pi^2*Log[1 - x])/3 + 
       (I/24)*Pi^3*Log[1 - x] + (Pi^4*Log[1 - x])/144 - Log[1 - x]^2 + 
       (I/2)*Pi*Log[1 - x]^2 - (5*Pi^2*Log[1 - x]^2)/48 - 
       (I/16)*Pi^3*Log[1 - x]^2 + Log[1 - x]^3/3 - (I/12)*Pi*Log[1 - x]^3 + 
       (Pi^2*Log[1 - x]^3)/36 - Log[1 - x]^4/12 + Log[1 - x]^5/48 + 
       (Log[1 - x]^2*Log[x])/2 + (I/4)*Pi*Log[1 - x]^2*Log[x] - 
       (7*Pi^2*Log[1 - x]^2*Log[x])/48 + I*Pi*PolyLog[2, x] - 
       (Pi^2*PolyLog[2, x])/4 - (I/8)*Pi^3*PolyLog[2, x] + 
       Log[1 - x]*PolyLog[2, x] - (Pi^2*Log[1 - x]*PolyLog[2, x])/24 - 
       (Log[1 - x]^2*PolyLog[2, x])/4 + (Log[1 - x]^3*PolyLog[2, x])/12 + 
       PolyLog[3, 1 - x] + (I/2)*Pi*PolyLog[3, 1 - x] - 
       (7*Pi^2*PolyLog[3, 1 - x])/24 + (I/2)*Pi*PolyLog[3, x] - 
       (Pi^2*PolyLog[3, x])/4 + (Log[1 - x]*PolyLog[3, x])/2 - 
       (Log[1 - x]^2*PolyLog[3, x])/4 - PolyLog[4, x]/2 + 
       (Log[1 - x]*PolyLog[4, x])/2 - PolyLog[4, -(x/(1 - x))]/2 - 
       (I/2)*Pi*PolyLog[4, -(x/(1 - x))] - PolyLog[5, x]/2 - 
       PolyLog[5, -(x/(1 - x))]/2 - Zeta[3] - (I/2)*Pi*Zeta[3] + 
       (7*Pi^2*Zeta[3])/24 + ((7*I)/6)*Pi*Log[1 - x]*Zeta[3] + 
       (7*Log[1 - x]^2*Zeta[3])/12)) + FF[(1 - x)^(-1)]*
    (ep*((I/2)*Pi*Log[x] + Log[x]^2/4) + 
     ep^2*((-I/12)*Pi^3 + (I/2)*Pi*Log[x] - (Pi^2*Log[x])/4 + 
       (I/2)*Pi*Log[1 - x]*Log[x] + Log[x]^2/4 - (I/4)*Pi*Log[x]^2 + 
       (Log[1 - x]*Log[x]^2)/4 - Log[x]^3/6 + (I/2)*Pi*PolyLog[2, x] + 
       (Log[x]*PolyLog[2, x])/2 - PolyLog[3, x]/2 + Zeta[3]/2) + 
     ep^3*((-I/12)*Pi^3 + (23*Pi^4)/720 - (Pi^2*Log[1 - x]^2)/24 - 
       Log[1 - x]^4/48 + I*Pi*Log[x] - (Pi^2*Log[x])/4 - (I/24)*Pi^3*Log[x] + 
       (I/2)*Pi*Log[1 - x]*Log[x] - (Pi^2*Log[1 - x]*Log[x])/6 + 
       (Log[1 - x]^3*Log[x])/12 + Log[x]^2/2 - (I/4)*Pi*Log[x]^2 + 
       (5*Pi^2*Log[x]^2)/48 + (Log[1 - x]*Log[x]^2)/4 - 
       (I/4)*Pi*Log[1 - x]*Log[x]^2 - (Log[1 - x]^2*Log[x]^2)/8 - 
       Log[x]^3/6 + (I/12)*Pi*Log[x]^3 - (Log[1 - x]*Log[x]^3)/6 + 
       Log[x]^4/16 + (I/2)*Pi*PolyLog[2, x] - (Pi^2*PolyLog[2, x])/4 + 
       (Log[x]*PolyLog[2, x])/2 - (Log[x]^2*PolyLog[2, x])/4 - 
       (I/2)*Pi*PolyLog[3, 1 - x] - (Log[x]*PolyLog[3, 1 - x])/2 - 
       PolyLog[3, x]/2 - (I/2)*Pi*PolyLog[3, x] + PolyLog[4, 1 - x]/2 - 
       PolyLog[4, -(x/(1 - x))]/2 + Zeta[3]/2 + (I/2)*Pi*Zeta[3]) + 
     ep^4*((-I/6)*Pi^3 + (23*Pi^4)/720 + (I/90)*Pi^5 - 
       (7*Pi^4*Log[1 - x])/720 - (Pi^2*Log[1 - x]^2)/24 - 
       (I/24)*Pi^3*Log[1 - x]^2 - (Pi^2*Log[1 - x]^3)/72 - Log[1 - x]^4/48 - 
       (I/48)*Pi*Log[1 - x]^4 - Log[1 - x]^5/240 + (2*I)*Pi*Log[x] - 
       (Pi^2*Log[x])/2 - (I/24)*Pi^3*Log[x] + (7*Pi^4*Log[x])/720 + 
       I*Pi*Log[1 - x]*Log[x] - (Pi^2*Log[1 - x]*Log[x])/6 - 
       (I/24)*Pi^3*Log[1 - x]*Log[x] + (Pi^2*Log[1 - x]^2*Log[x])/24 + 
       (Log[1 - x]^3*Log[x])/12 + (I/12)*Pi*Log[1 - x]^3*Log[x] + 
       (Log[1 - x]^4*Log[x])/48 + Log[x]^2 - (I/2)*Pi*Log[x]^2 + 
       (5*Pi^2*Log[x]^2)/48 + (I/48)*Pi^3*Log[x]^2 + (Log[1 - x]*Log[x]^2)/
        2 - (I/4)*Pi*Log[1 - x]*Log[x]^2 + (Pi^2*Log[1 - x]*Log[x]^2)/16 - 
       (Log[1 - x]^2*Log[x]^2)/8 - (I/8)*Pi*Log[1 - x]^2*Log[x]^2 - 
       (Log[1 - x]^3*Log[x]^2)/24 - Log[x]^3/3 + (I/12)*Pi*Log[x]^3 - 
       (Pi^2*Log[x]^3)/36 - (Log[1 - x]*Log[x]^3)/6 + 
       (I/12)*Pi*Log[1 - x]*Log[x]^3 + (Log[1 - x]^2*Log[x]^3)/24 + 
       Log[x]^4/16 - (I/48)*Pi*Log[x]^4 + (Log[1 - x]*Log[x]^4)/16 - 
       Log[x]^5/60 + I*Pi*PolyLog[2, x] - (Pi^2*PolyLog[2, x])/4 - 
       (I/8)*Pi^3*PolyLog[2, x] + Log[x]*PolyLog[2, x] - 
       (Pi^2*Log[x]*PolyLog[2, x])/24 - (Log[x]^2*PolyLog[2, x])/4 + 
       (Log[x]^3*PolyLog[2, x])/12 - (I/2)*Pi*PolyLog[3, 1 - x] + 
       (Pi^2*PolyLog[3, 1 - x])/4 - (Log[x]*PolyLog[3, 1 - x])/2 + 
       (Log[x]^2*PolyLog[3, 1 - x])/4 - PolyLog[3, x] - 
       (I/2)*Pi*PolyLog[3, x] + (7*Pi^2*PolyLog[3, x])/24 + 
       PolyLog[4, 1 - x]/2 - (Log[x]*PolyLog[4, 1 - x])/2 - 
       PolyLog[4, -(x/(1 - x))]/2 - (I/2)*Pi*PolyLog[4, -(x/(1 - x))] + 
       PolyLog[5, 1 - x]/2 + PolyLog[5, -(x/(1 - x))]/2 + Zeta[3] + 
       (I/2)*Pi*Zeta[3] - (7*Pi^2*Zeta[3])/24 - ((7*I)/6)*Pi*Log[x]*Zeta[3] - 
       (7*Log[x]^2*Zeta[3])/12))), 
 COLOR[CF]*(-7/2 - I*Pi + (7*Pi^2)/12 + Log[1 - x]/2 + I*Pi*Log[x] + 
   Log[x]^2/2 + ep*(-7 - I*Pi + (5*Pi^2)/8 + (I/12)*Pi^3 + 2*Log[1 - x] - 
     (2*I)*Pi*Log[1 - x] - (5*Log[1 - x]^2)/4 + Log[x]/2 + I*Pi*Log[x] - 
     (Pi^2*Log[x])/2 + I*Pi*Log[1 - x]*Log[x] + Log[x]^2/2 - 
     (I/2)*Pi*Log[x]^2 + (Log[1 - x]*Log[x]^2)/2 - Log[x]^3/3 + 
     I*Pi*PolyLog[2, x] + Log[x]*PolyLog[2, x] - PolyLog[3, x] + 
     (10*Zeta[3])/3) + ep^2*(-14 - (2*I)*Pi + (19*Pi^2)/24 + (I/12)*Pi^3 + 
     (19*Pi^4)/1440 + 4*Log[1 - x] - (3*I)*Pi*Log[1 - x] + 
     (5*Pi^2*Log[1 - x])/8 - (5*Log[1 - x]^2)/2 + I*Pi*Log[1 - x]^2 - 
     (Pi^2*Log[1 - x]^2)/12 + (3*Log[1 - x]^3)/4 - Log[1 - x]^4/24 + Log[x] + 
     (3*I)*Pi*Log[x] - (Pi^2*Log[x])/2 - (I/12)*Pi^3*Log[x] + 
     I*Pi*Log[1 - x]*Log[x] - (Pi^2*Log[1 - x]*Log[x])/3 + 
     Log[1 - x]^2*Log[x] + (Log[1 - x]^3*Log[x])/6 + (5*Log[x]^2)/4 - 
     (I/2)*Pi*Log[x]^2 + (5*Pi^2*Log[x]^2)/24 + (Log[1 - x]*Log[x]^2)/2 - 
     (I/2)*Pi*Log[1 - x]*Log[x]^2 - (Log[1 - x]^2*Log[x]^2)/4 - Log[x]^3/3 + 
     (I/6)*Pi*Log[x]^3 - (Log[1 - x]*Log[x]^3)/3 + Log[x]^4/8 + 
     (3*I)*Pi*PolyLog[2, x] - (Pi^2*PolyLog[2, x])/2 + 
     2*Log[1 - x]*PolyLog[2, x] + Log[x]*PolyLog[2, x] - 
     (Log[x]^2*PolyLog[2, x])/2 + 2*PolyLog[3, 1 - x] - 
     I*Pi*PolyLog[3, 1 - x] - Log[x]*PolyLog[3, 1 - x] - PolyLog[3, x] - 
     I*Pi*PolyLog[3, x] + PolyLog[4, 1 - x] - PolyLog[4, -(x/(1 - x))] + 
     (5*Zeta[3])/2 + ((10*I)/3)*Pi*Zeta[3]) + 
   FF[x^(-1)]*(I*Pi + Log[1 - x] + ep*(((3*I)/2)*Pi - Pi^2/2 + 
       (3*Log[1 - x])/2 + ((3*I)/2)*Pi*Log[1 - x] + Log[1 - x]^2/4) + 
     ep^2*((3*I)*Pi - (3*Pi^2)/4 - (I/4)*Pi^3 + 3*Log[1 - x] + 
       ((3*I)/2)*Pi*Log[1 - x] - (7*Pi^2*Log[1 - x])/12 - 
       ((3*I)/4)*Pi*Log[1 - x]^2 - Log[1 - x]^3/3 - (3*Log[1 - x]^2*Log[x])/
        4 - ((3*I)/2)*Pi*PolyLog[2, x] - (3*Log[1 - x]*PolyLog[2, x])/2 - 
       (3*PolyLog[3, 1 - x])/2 + (3*Zeta[3])/2) + 
     ep^3*((6*I)*Pi - (3*Pi^2)/2 - ((3*I)/8)*Pi^3 + Pi^4/12 + 6*Log[1 - x] + 
       (3*I)*Pi*Log[1 - x] - (5*Pi^2*Log[1 - x])/8 - (I/8)*Pi^3*Log[1 - x] - 
       ((3*I)/4)*Pi*Log[1 - x]^2 + (17*Pi^2*Log[1 - x]^2)/48 - 
       Log[1 - x]^3/4 + (I/4)*Pi*Log[1 - x]^3 + (5*Log[1 - x]^4)/24 - 
       (3*Log[1 - x]^2*Log[x])/4 - ((3*I)/4)*Pi*Log[1 - x]^2*Log[x] - 
       ((3*I)/2)*Pi*PolyLog[2, x] + (3*Pi^2*PolyLog[2, x])/4 - 
       (3*Log[1 - x]*PolyLog[2, x])/2 + (3*Log[1 - x]^2*PolyLog[2, x])/4 - 
       (3*PolyLog[3, 1 - x])/2 - ((3*I)/2)*Pi*PolyLog[3, 1 - x] - 
       ((3*I)/2)*Pi*PolyLog[3, x] - (3*Log[1 - x]*PolyLog[3, x])/2 + 
       (3*PolyLog[4, x])/2 + (3*PolyLog[4, -(x/(1 - x))])/2 + (3*Zeta[3])/2 - 
       ((5*I)/6)*Pi*Zeta[3] - (7*Log[1 - x]*Zeta[3])/3) + 
     ep^4*((12*I)*Pi - 3*Pi^2 - ((3*I)/4)*Pi^3 + Pi^4/8 - (I/96)*Pi^5 + 
       12*Log[1 - x] + (6*I)*Pi*Log[1 - x] - (5*Pi^2*Log[1 - x])/4 - 
       (I/8)*Pi^3*Log[1 - x] - (77*Pi^4*Log[1 - x])/1440 - 
       ((3*I)/2)*Pi*Log[1 - x]^2 + (3*Pi^2*Log[1 - x]^2)/8 + 
       ((3*I)/16)*Pi^3*Log[1 - x]^2 - Log[1 - x]^3/2 + 
       (I/4)*Pi*Log[1 - x]^3 - (7*Pi^2*Log[1 - x]^3)/72 + 
       (3*Log[1 - x]^4)/16 - (13*Log[1 - x]^5)/240 - (3*Log[1 - x]^2*Log[x])/
        2 - ((3*I)/4)*Pi*Log[1 - x]^2*Log[x] + (7*Pi^2*Log[1 - x]^2*Log[x])/
        16 - (3*I)*Pi*PolyLog[2, x] + (3*Pi^2*PolyLog[2, x])/4 + 
       ((3*I)/8)*Pi^3*PolyLog[2, x] - 3*Log[1 - x]*PolyLog[2, x] + 
       (Pi^2*Log[1 - x]*PolyLog[2, x])/8 + (3*Log[1 - x]^2*PolyLog[2, x])/4 - 
       (Log[1 - x]^3*PolyLog[2, x])/4 - 3*PolyLog[3, 1 - x] - 
       ((3*I)/2)*Pi*PolyLog[3, 1 - x] + (7*Pi^2*PolyLog[3, 1 - x])/8 - 
       ((3*I)/2)*Pi*PolyLog[3, x] + (3*Pi^2*PolyLog[3, x])/4 - 
       (3*Log[1 - x]*PolyLog[3, x])/2 + (3*Log[1 - x]^2*PolyLog[3, x])/4 + 
       (3*PolyLog[4, x])/2 - (3*Log[1 - x]*PolyLog[4, x])/2 + 
       (3*PolyLog[4, -(x/(1 - x))])/2 + ((3*I)/2)*Pi*
        PolyLog[4, -(x/(1 - x))] + (3*PolyLog[5, x])/2 + 
       (3*PolyLog[5, -(x/(1 - x))])/2 + 3*Zeta[3] - (2*I)*Pi*Zeta[3] + 
       (7*Pi^2*Zeta[3])/24 - (7*Log[1 - x]*Zeta[3])/2 - 
       ((7*I)/2)*Pi*Log[1 - x]*Zeta[3] - (7*Log[1 - x]^2*Zeta[3])/12)) + 
   FF[(1 - x)^(-1)]*(ep*((I/2)*Pi*Log[x] + Log[x]^2/4) + 
     ep^2*((-I/12)*Pi^3 + (I/2)*Pi*Log[x] - (Pi^2*Log[x])/4 + 
       (I/2)*Pi*Log[1 - x]*Log[x] + Log[x]^2/4 - (I/4)*Pi*Log[x]^2 + 
       (Log[1 - x]*Log[x]^2)/4 - Log[x]^3/6 + (I/2)*Pi*PolyLog[2, x] + 
       (Log[x]*PolyLog[2, x])/2 - PolyLog[3, x]/2 + Zeta[3]/2) + 
     ep^3*((-I/12)*Pi^3 + (23*Pi^4)/720 - (Pi^2*Log[1 - x]^2)/24 - 
       Log[1 - x]^4/48 + I*Pi*Log[x] - (Pi^2*Log[x])/4 - (I/24)*Pi^3*Log[x] + 
       (I/2)*Pi*Log[1 - x]*Log[x] - (Pi^2*Log[1 - x]*Log[x])/6 + 
       (Log[1 - x]^3*Log[x])/12 + Log[x]^2/2 - (I/4)*Pi*Log[x]^2 + 
       (5*Pi^2*Log[x]^2)/48 + (Log[1 - x]*Log[x]^2)/4 - 
       (I/4)*Pi*Log[1 - x]*Log[x]^2 - (Log[1 - x]^2*Log[x]^2)/8 - 
       Log[x]^3/6 + (I/12)*Pi*Log[x]^3 - (Log[1 - x]*Log[x]^3)/6 + 
       Log[x]^4/16 + (I/2)*Pi*PolyLog[2, x] - (Pi^2*PolyLog[2, x])/4 + 
       (Log[x]*PolyLog[2, x])/2 - (Log[x]^2*PolyLog[2, x])/4 - 
       (I/2)*Pi*PolyLog[3, 1 - x] - (Log[x]*PolyLog[3, 1 - x])/2 - 
       PolyLog[3, x]/2 - (I/2)*Pi*PolyLog[3, x] + PolyLog[4, 1 - x]/2 - 
       PolyLog[4, -(x/(1 - x))]/2 + Zeta[3]/2 + (I/2)*Pi*Zeta[3]) + 
     ep^4*((-I/6)*Pi^3 + (23*Pi^4)/720 + (I/90)*Pi^5 - 
       (7*Pi^4*Log[1 - x])/720 - (Pi^2*Log[1 - x]^2)/24 - 
       (I/24)*Pi^3*Log[1 - x]^2 - (Pi^2*Log[1 - x]^3)/72 - Log[1 - x]^4/48 - 
       (I/48)*Pi*Log[1 - x]^4 - Log[1 - x]^5/240 + (2*I)*Pi*Log[x] - 
       (Pi^2*Log[x])/2 - (I/24)*Pi^3*Log[x] + (7*Pi^4*Log[x])/720 + 
       I*Pi*Log[1 - x]*Log[x] - (Pi^2*Log[1 - x]*Log[x])/6 - 
       (I/24)*Pi^3*Log[1 - x]*Log[x] + (Pi^2*Log[1 - x]^2*Log[x])/24 + 
       (Log[1 - x]^3*Log[x])/12 + (I/12)*Pi*Log[1 - x]^3*Log[x] + 
       (Log[1 - x]^4*Log[x])/48 + Log[x]^2 - (I/2)*Pi*Log[x]^2 + 
       (5*Pi^2*Log[x]^2)/48 + (I/48)*Pi^3*Log[x]^2 + (Log[1 - x]*Log[x]^2)/
        2 - (I/4)*Pi*Log[1 - x]*Log[x]^2 + (Pi^2*Log[1 - x]*Log[x]^2)/16 - 
       (Log[1 - x]^2*Log[x]^2)/8 - (I/8)*Pi*Log[1 - x]^2*Log[x]^2 - 
       (Log[1 - x]^3*Log[x]^2)/24 - Log[x]^3/3 + (I/12)*Pi*Log[x]^3 - 
       (Pi^2*Log[x]^3)/36 - (Log[1 - x]*Log[x]^3)/6 + 
       (I/12)*Pi*Log[1 - x]*Log[x]^3 + (Log[1 - x]^2*Log[x]^3)/24 + 
       Log[x]^4/16 - (I/48)*Pi*Log[x]^4 + (Log[1 - x]*Log[x]^4)/16 - 
       Log[x]^5/60 + I*Pi*PolyLog[2, x] - (Pi^2*PolyLog[2, x])/4 - 
       (I/8)*Pi^3*PolyLog[2, x] + Log[x]*PolyLog[2, x] - 
       (Pi^2*Log[x]*PolyLog[2, x])/24 - (Log[x]^2*PolyLog[2, x])/4 + 
       (Log[x]^3*PolyLog[2, x])/12 - (I/2)*Pi*PolyLog[3, 1 - x] + 
       (Pi^2*PolyLog[3, 1 - x])/4 - (Log[x]*PolyLog[3, 1 - x])/2 + 
       (Log[x]^2*PolyLog[3, 1 - x])/4 - PolyLog[3, x] - 
       (I/2)*Pi*PolyLog[3, x] + (7*Pi^2*PolyLog[3, x])/24 + 
       PolyLog[4, 1 - x]/2 - (Log[x]*PolyLog[4, 1 - x])/2 - 
       PolyLog[4, -(x/(1 - x))]/2 - (I/2)*Pi*PolyLog[4, -(x/(1 - x))] + 
       PolyLog[5, 1 - x]/2 + PolyLog[5, -(x/(1 - x))]/2 + Zeta[3] + 
       (I/2)*Pi*Zeta[3] - (7*Pi^2*Zeta[3])/24 - ((7*I)/6)*Pi*Log[x]*Zeta[3] - 
       (7*Log[x]^2*Zeta[3])/12)) + FF[x^(-2)]*(I*Pi*Log[1 - x] + 
     Log[1 - x]^2/2 + ep*((I/2)*Pi*Log[1 - x] - (Pi^2*Log[1 - x])/3 + 
       Log[1 - x]^2/4 - (I/2)*Pi*Log[1 - x]^2 - Log[1 - x]^3/3 - 
       (Log[1 - x]^2*Log[x])/2 - I*Pi*PolyLog[2, x] - 
       Log[1 - x]*PolyLog[2, x] - PolyLog[3, 1 - x] + Zeta[3]) + 
     ep^2*(((3*I)/2)*Pi*Log[1 - x] - (Pi^2*Log[1 - x])/6 - 
       (I/12)*Pi^3*Log[1 - x] + (3*Log[1 - x]^2)/4 - (I/4)*Pi*Log[1 - x]^2 + 
       (5*Pi^2*Log[1 - x]^2)/24 - Log[1 - x]^3/6 + (I/6)*Pi*Log[1 - x]^3 + 
       Log[1 - x]^4/6 - (Log[1 - x]^2*Log[x])/4 - (I/2)*Pi*Log[1 - x]^2*
        Log[x] - (I/2)*Pi*PolyLog[2, x] + (Pi^2*PolyLog[2, x])/2 - 
       (Log[1 - x]*PolyLog[2, x])/2 + (Log[1 - x]^2*PolyLog[2, x])/2 - 
       PolyLog[3, 1 - x]/2 - I*Pi*PolyLog[3, 1 - x] - I*Pi*PolyLog[3, x] - 
       Log[1 - x]*PolyLog[3, x] + PolyLog[4, x] + PolyLog[4, -(x/(1 - x))] + 
       Zeta[3]/2 + I*Pi*Zeta[3]) + ep^3*((3*I)*Pi*Log[1 - x] - 
       (Pi^2*Log[1 - x])/2 - (I/24)*Pi^3*Log[1 - x] - (Pi^4*Log[1 - x])/72 + 
       (3*Log[1 - x]^2)/2 - ((3*I)/4)*Pi*Log[1 - x]^2 + 
       (5*Pi^2*Log[1 - x]^2)/48 + (I/8)*Pi^3*Log[1 - x]^2 - Log[1 - x]^3/2 + 
       (I/12)*Pi*Log[1 - x]^3 - (Pi^2*Log[1 - x]^3)/18 + Log[1 - x]^4/12 - 
       Log[1 - x]^5/24 - (3*Log[1 - x]^2*Log[x])/4 - (I/4)*Pi*Log[1 - x]^2*
        Log[x] + (7*Pi^2*Log[1 - x]^2*Log[x])/24 - 
       ((3*I)/2)*Pi*PolyLog[2, x] + (Pi^2*PolyLog[2, x])/4 + 
       (I/4)*Pi^3*PolyLog[2, x] - (3*Log[1 - x]*PolyLog[2, x])/2 + 
       (Pi^2*Log[1 - x]*PolyLog[2, x])/12 + (Log[1 - x]^2*PolyLog[2, x])/4 - 
       (Log[1 - x]^3*PolyLog[2, x])/6 - (3*PolyLog[3, 1 - x])/2 - 
       (I/2)*Pi*PolyLog[3, 1 - x] + (7*Pi^2*PolyLog[3, 1 - x])/12 - 
       (I/2)*Pi*PolyLog[3, x] + (Pi^2*PolyLog[3, x])/2 - 
       (Log[1 - x]*PolyLog[3, x])/2 + (Log[1 - x]^2*PolyLog[3, x])/2 + 
       PolyLog[4, x]/2 - Log[1 - x]*PolyLog[4, x] + PolyLog[4, -(x/(1 - x))]/
        2 + I*Pi*PolyLog[4, -(x/(1 - x))] + PolyLog[5, x] + 
       PolyLog[5, -(x/(1 - x))] + (3*Zeta[3])/2 + (I/2)*Pi*Zeta[3] - 
       (7*Pi^2*Zeta[3])/12 - ((7*I)/3)*Pi*Log[1 - x]*Zeta[3] - 
       (7*Log[1 - x]^2*Zeta[3])/6) + ep^4*((6*I)*Pi*Log[1 - x] - 
       Pi^2*Log[1 - x] - (I/8)*Pi^3*Log[1 - x] - (Pi^4*Log[1 - x])/144 - 
       ((5*I)/96)*Pi^5*Log[1 - x] + 3*Log[1 - x]^2 - 
       ((3*I)/2)*Pi*Log[1 - x]^2 + (5*Pi^2*Log[1 - x]^2)/16 + 
       (I/16)*Pi^3*Log[1 - x]^2 - (167*Pi^4*Log[1 - x]^2)/2880 - 
       Log[1 - x]^3 + (I/4)*Pi*Log[1 - x]^3 - (Pi^2*Log[1 - x]^3)/36 - 
       (I/24)*Pi^3*Log[1 - x]^3 + Log[1 - x]^4/4 - (Pi^2*Log[1 - x]^4)/72 - 
       Log[1 - x]^5/48 + Log[1 - x]^6/120 - (3*Log[1 - x]^2*Log[x])/2 - 
       ((3*I)/4)*Pi*Log[1 - x]^2*Log[x] + (7*Pi^2*Log[1 - x]^2*Log[x])/48 + 
       (I/8)*Pi^3*Log[1 - x]^2*Log[x] - (3*I)*Pi*PolyLog[2, x] + 
       (3*Pi^2*PolyLog[2, x])/4 + (I/8)*Pi^3*PolyLog[2, x] - 
       (Pi^4*PolyLog[2, x])/12 - 3*Log[1 - x]*PolyLog[2, x] + 
       (Pi^2*Log[1 - x]*PolyLog[2, x])/24 + (3*Log[1 - x]^2*PolyLog[2, x])/
        4 - (Pi^2*Log[1 - x]^2*PolyLog[2, x])/24 - 
       (Log[1 - x]^3*PolyLog[2, x])/12 + (Log[1 - x]^4*PolyLog[2, x])/24 - 
       3*PolyLog[3, 1 - x] - ((3*I)/2)*Pi*PolyLog[3, 1 - x] + 
       (7*Pi^2*PolyLog[3, 1 - x])/24 + (I/4)*Pi^3*PolyLog[3, 1 - x] - 
       ((3*I)/2)*Pi*PolyLog[3, x] + (Pi^2*PolyLog[3, x])/4 + 
       (I/4)*Pi^3*PolyLog[3, x] - (3*Log[1 - x]*PolyLog[3, x])/2 + 
       (Pi^2*Log[1 - x]*PolyLog[3, x])/12 + (Log[1 - x]^2*PolyLog[3, x])/4 - 
       (Log[1 - x]^3*PolyLog[3, x])/6 + (3*PolyLog[4, x])/2 - 
       (Pi^2*PolyLog[4, x])/12 - (Log[1 - x]*PolyLog[4, x])/2 + 
       (Log[1 - x]^2*PolyLog[4, x])/2 + (3*PolyLog[4, -(x/(1 - x))])/2 + 
       (I/2)*Pi*PolyLog[4, -(x/(1 - x))] - (7*Pi^2*PolyLog[4, -(x/(1 - x))])/
        12 + PolyLog[5, x]/2 - Log[1 - x]*PolyLog[5, x] + 
       PolyLog[5, -(x/(1 - x))]/2 + I*Pi*PolyLog[5, -(x/(1 - x))] + 
       PolyLog[6, x] + PolyLog[6, -(x/(1 - x))] + 3*Zeta[3] + 
       ((3*I)/2)*Pi*Zeta[3] - (7*Pi^2*Zeta[3])/24 - (I/4)*Pi^3*Zeta[3] - 
       ((7*I)/6)*Pi*Log[1 - x]*Zeta[3] + (7*Pi^2*Log[1 - x]*Zeta[3])/9 - 
       (7*Log[1 - x]^2*Zeta[3])/12 + ((7*I)/6)*Pi*Log[1 - x]^2*Zeta[3] + 
       (7*Log[1 - x]^3*Zeta[3])/9 + (7*Log[1 - x]^2*Log[x]*Zeta[3])/6 + 
       ((7*I)/3)*Pi*PolyLog[2, x]*Zeta[3] + (7*Log[1 - x]*PolyLog[2, x]*
         Zeta[3])/3 + (7*PolyLog[3, 1 - x]*Zeta[3])/3 - (7*Zeta[3]^2)/3)) + 
   ep^3*(-28 - (4*I)*Pi + (19*Pi^2)/12 - (I/4)*Pi^3 + (17*Pi^4)/576 + 
     ((47*I)/1440)*Pi^5 + 8*Log[1 - x] - (6*I)*Pi*Log[1 - x] + 
     (5*Pi^2*Log[1 - x])/6 + (I/6)*Pi^3*Log[1 - x] - 
     (7*Pi^4*Log[1 - x])/360 - 5*Log[1 - x]^2 + ((3*I)/2)*Pi*Log[1 - x]^2 - 
     (23*Pi^2*Log[1 - x]^2)/48 - (I/12)*Pi^3*Log[1 - x]^2 + 
     (4*Log[1 - x]^3)/3 - (I/3)*Pi*Log[1 - x]^3 - (Pi^2*Log[1 - x]^3)/36 - 
     (19*Log[1 - x]^4)/48 - (I/24)*Pi*Log[1 - x]^4 - Log[1 - x]^5/120 + 
     2*Log[x] + (6*I)*Pi*Log[x] - (37*Pi^2*Log[x])/24 - (I/12)*Pi^3*Log[x] + 
     (7*Pi^4*Log[x])/360 + (3*I)*Pi*Log[1 - x]*Log[x] - 
     (Pi^2*Log[1 - x]*Log[x])/3 - (I/12)*Pi^3*Log[1 - x]*Log[x] + 
     (3*Log[1 - x]^2*Log[x])/2 + I*Pi*Log[1 - x]^2*Log[x] + 
     (Pi^2*Log[1 - x]^2*Log[x])/12 + (Log[1 - x]^3*Log[x])/6 + 
     (I/6)*Pi*Log[1 - x]^3*Log[x] + (Log[1 - x]^4*Log[x])/24 + 
     (5*Log[x]^2)/2 - ((3*I)/2)*Pi*Log[x]^2 + (5*Pi^2*Log[x]^2)/24 + 
     (I/24)*Pi^3*Log[x]^2 + (3*Log[1 - x]*Log[x]^2)/2 - 
     (I/2)*Pi*Log[1 - x]*Log[x]^2 + (Pi^2*Log[1 - x]*Log[x]^2)/8 - 
     (Log[1 - x]^2*Log[x]^2)/4 - (I/4)*Pi*Log[1 - x]^2*Log[x]^2 - 
     (Log[1 - x]^3*Log[x]^2)/12 - (11*Log[x]^3)/12 + (I/6)*Pi*Log[x]^3 - 
     (Pi^2*Log[x]^3)/18 - (Log[1 - x]*Log[x]^3)/3 + 
     (I/6)*Pi*Log[1 - x]*Log[x]^3 + (Log[1 - x]^2*Log[x]^3)/12 + Log[x]^4/8 - 
     (I/24)*Pi*Log[x]^4 + (Log[1 - x]*Log[x]^4)/8 - Log[x]^5/30 + 
     (6*I)*Pi*PolyLog[2, x] - (3*Pi^2*PolyLog[2, x])/2 - 
     (I/4)*Pi^3*PolyLog[2, x] + 3*Log[1 - x]*PolyLog[2, x] - 
     Log[1 - x]^2*PolyLog[2, x] + 3*Log[x]*PolyLog[2, x] - 
     (Pi^2*Log[x]*PolyLog[2, x])/12 - (Log[x]^2*PolyLog[2, x])/2 + 
     (Log[x]^3*PolyLog[2, x])/6 + 3*PolyLog[3, 1 - x] + 
     I*Pi*PolyLog[3, 1 - x] + (Pi^2*PolyLog[3, 1 - x])/2 - 
     Log[x]*PolyLog[3, 1 - x] + (Log[x]^2*PolyLog[3, 1 - x])/2 - 
     3*PolyLog[3, x] + I*Pi*PolyLog[3, x] + (7*Pi^2*PolyLog[3, x])/12 + 
     2*Log[1 - x]*PolyLog[3, x] + PolyLog[4, 1 - x] - 
     Log[x]*PolyLog[4, 1 - x] - 2*PolyLog[4, x] - 
     3*PolyLog[4, -(x/(1 - x))] - I*Pi*PolyLog[4, -(x/(1 - x))] + 
     PolyLog[5, 1 - x] + PolyLog[5, -(x/(1 - x))] + (49*Zeta[3])/6 + 
     ((4*I)/3)*Pi*Zeta[3] - (35*Pi^2*Zeta[3])/18 - (7*Log[1 - x]*Zeta[3])/6 - 
     ((7*I)/3)*Pi*Log[x]*Zeta[3] - (7*Log[x]^2*Zeta[3])/6 + (31*Zeta[5])/5) + 
   ep^4*(-56 - (8*I)*Pi + (19*Pi^2)/6 - (I/2)*Pi^3 + (641*Pi^4)/2880 + 
     ((47*I)/1440)*Pi^5 - (331*Pi^6)/40320 + 16*Log[1 - x] - 
     (12*I)*Pi*Log[1 - x] + (5*Pi^2*Log[1 - x])/3 + (I/4)*Pi^3*Log[1 - x] - 
     (23*Pi^4*Log[1 - x])/2880 - ((7*I)/360)*Pi^5*Log[1 - x] - 
     10*Log[1 - x]^2 + (3*I)*Pi*Log[1 - x]^2 - (19*Pi^2*Log[1 - x]^2)/24 - 
     (I/3)*Pi^3*Log[1 - x]^2 + (7*Pi^4*Log[1 - x]^2)/180 + 
     (8*Log[1 - x]^3)/3 - (I/2)*Pi*Log[1 - x]^3 + (11*Pi^2*Log[1 - x]^3)/
      144 - (I/36)*Pi^3*Log[1 - x]^3 - (17*Log[1 - x]^4)/24 - 
     (I/24)*Pi*Log[1 - x]^4 + (5*Pi^2*Log[1 - x]^4)/288 + 
     (19*Log[1 - x]^5)/240 - (I/120)*Pi*Log[1 - x]^5 - Log[1 - x]^6/720 + 
     4*Log[x] + (12*I)*Pi*Log[x] - (37*Pi^2*Log[x])/12 - (I/4)*Pi^3*Log[x] + 
     (7*Pi^4*Log[x])/360 - ((47*I)/1440)*Pi^5*Log[x] + 
     (6*I)*Pi*Log[1 - x]*Log[x] - Pi^2*Log[1 - x]*Log[x] - 
     (I/12)*Pi^3*Log[1 - x]*Log[x] + (Pi^4*Log[1 - x]*Log[x])/180 + 
     3*Log[1 - x]^2*Log[x] + ((3*I)/2)*Pi*Log[1 - x]^2*Log[x] - 
     (Pi^2*Log[1 - x]^2*Log[x])/2 + (I/12)*Pi^3*Log[1 - x]^2*Log[x] + 
     (Log[1 - x]^3*Log[x])/2 + (I/6)*Pi*Log[1 - x]^3*Log[x] - 
     (5*Pi^2*Log[1 - x]^3*Log[x])/72 + (Log[1 - x]^4*Log[x])/24 + 
     (I/24)*Pi*Log[1 - x]^4*Log[x] + (Log[1 - x]^5*Log[x])/120 + 5*Log[x]^2 - 
     (3*I)*Pi*Log[x]^2 + (31*Pi^2*Log[x]^2)/48 + (I/24)*Pi^3*Log[x]^2 - 
     (5*Pi^4*Log[x]^2)/192 + 3*Log[1 - x]*Log[x]^2 - 
     ((3*I)/2)*Pi*Log[1 - x]*Log[x]^2 + (Pi^2*Log[1 - x]*Log[x]^2)/8 + 
     (I/24)*Pi^3*Log[1 - x]*Log[x]^2 - (3*Log[1 - x]^2*Log[x]^2)/4 - 
     (I/4)*Pi*Log[1 - x]^2*Log[x]^2 + (5*Pi^2*Log[1 - x]^2*Log[x]^2)/48 - 
     (Log[1 - x]^3*Log[x]^2)/12 - (I/12)*Pi*Log[1 - x]^3*Log[x]^2 - 
     (Log[1 - x]^4*Log[x]^2)/48 - (11*Log[x]^3)/6 + (I/2)*Pi*Log[x]^3 - 
     (Pi^2*Log[x]^3)/18 - (I/72)*Pi^3*Log[x]^3 - Log[1 - x]*Log[x]^3 + 
     (I/6)*Pi*Log[1 - x]*Log[x]^3 - (Pi^2*Log[1 - x]*Log[x]^3)/36 + 
     (Log[1 - x]^2*Log[x]^3)/12 + (I/12)*Pi*Log[1 - x]^2*Log[x]^3 + 
     (Log[1 - x]^3*Log[x]^3)/36 + (17*Log[x]^4)/48 - (I/24)*Pi*Log[x]^4 + 
     (Pi^2*Log[x]^4)/96 + (Log[1 - x]*Log[x]^4)/8 - 
     (I/24)*Pi*Log[1 - x]*Log[x]^4 - (Log[1 - x]^2*Log[x]^4)/48 - 
     Log[x]^5/30 + (I/120)*Pi*Log[x]^5 - (Log[1 - x]*Log[x]^5)/30 + 
     Log[x]^6/144 + (12*I)*Pi*PolyLog[2, x] - 3*Pi^2*PolyLog[2, x] - 
     ((3*I)/4)*Pi^3*PolyLog[2, x] + (Pi^4*PolyLog[2, x])/12 + 
     6*Log[1 - x]*PolyLog[2, x] - (Pi^2*Log[1 - x]*PolyLog[2, x])/6 - 
     (3*Log[1 - x]^2*PolyLog[2, x])/2 + (Log[1 - x]^3*PolyLog[2, x])/3 + 
     6*Log[x]*PolyLog[2, x] - (Pi^2*Log[x]*PolyLog[2, x])/12 - 
     (3*Log[x]^2*PolyLog[2, x])/2 + (Pi^2*Log[x]^2*PolyLog[2, x])/24 + 
     (Log[x]^3*PolyLog[2, x])/6 - (Log[x]^4*PolyLog[2, x])/24 + 
     6*PolyLog[3, 1 - x] - (2*Pi^2*PolyLog[3, 1 - x])/3 + 
     (I/4)*Pi^3*PolyLog[3, 1 - x] - 3*Log[x]*PolyLog[3, 1 - x] + 
     (Pi^2*Log[x]*PolyLog[3, 1 - x])/12 + (Log[x]^2*PolyLog[3, 1 - x])/2 - 
     (Log[x]^3*PolyLog[3, 1 - x])/6 - 6*PolyLog[3, x] - 
     (5*Pi^2*PolyLog[3, x])/12 + (I/4)*Pi^3*PolyLog[3, x] + 
     3*Log[1 - x]*PolyLog[3, x] - Log[1 - x]^2*PolyLog[3, x] + 
     3*PolyLog[4, 1 - x] - (Pi^2*PolyLog[4, 1 - x])/12 - 
     Log[x]*PolyLog[4, 1 - x] + (Log[x]^2*PolyLog[4, 1 - x])/2 - 
     3*PolyLog[4, x] + 2*Log[1 - x]*PolyLog[4, x] - 
     6*PolyLog[4, -(x/(1 - x))] - (3*I)*Pi*PolyLog[4, -(x/(1 - x))] + 
     (7*Pi^2*PolyLog[4, -(x/(1 - x))])/12 + PolyLog[5, 1 - x] - 
     Log[x]*PolyLog[5, 1 - x] - 2*PolyLog[5, x] - PolyLog[5, -(x/(1 - x))] + 
     I*Pi*PolyLog[5, -(x/(1 - x))] + PolyLog[6, 1 - x] - 
     PolyLog[6, -(x/(1 - x))] + (49*Zeta[3])/3 + ((7*I)/3)*Pi*Zeta[3] - 
     (7*Pi^2*Zeta[3])/8 - ((4*I)/9)*Pi^3*Zeta[3] - (14*Log[1 - x]*Zeta[3])/
      3 + ((14*I)/3)*Pi*Log[1 - x]*Zeta[3] + (35*Log[1 - x]^2*Zeta[3])/12 - 
     (7*Log[x]*Zeta[3])/6 - ((7*I)/3)*Pi*Log[x]*Zeta[3] + 
     (7*Pi^2*Log[x]*Zeta[3])/6 - ((7*I)/3)*Pi*Log[1 - x]*Log[x]*Zeta[3] - 
     (7*Log[x]^2*Zeta[3])/6 + ((7*I)/6)*Pi*Log[x]^2*Zeta[3] - 
     (7*Log[1 - x]*Log[x]^2*Zeta[3])/6 + (7*Log[x]^3*Zeta[3])/9 - 
     ((7*I)/3)*Pi*PolyLog[2, x]*Zeta[3] - (7*Log[x]*PolyLog[2, x]*Zeta[3])/
      3 + (7*PolyLog[3, x]*Zeta[3])/3 - (91*Zeta[3]^2)/18 + (93*Zeta[5])/10 + 
     ((31*I)/5)*Pi*Zeta[5])), COLOR[CF]*(-7/2 - I*Pi + (7*Pi^2)/12 + 
   I*Pi*Log[1 - x] + Log[1 - x]^2/2 + Log[x]/2 + 
   ep*(-7 - I*Pi + (5*Pi^2)/8 + (I/4)*Pi^3 + Log[1 - x]/2 + I*Pi*Log[1 - x] - 
     (Pi^2*Log[1 - x])/3 + Log[1 - x]^2/2 - (I/2)*Pi*Log[1 - x]^2 - 
     Log[1 - x]^3/3 + 2*Log[x] - (2*I)*Pi*Log[x] - (Log[1 - x]^2*Log[x])/2 - 
     (5*Log[x]^2)/4 - I*Pi*PolyLog[2, x] - Log[1 - x]*PolyLog[2, x] - 
     PolyLog[3, 1 - x] + (10*Zeta[3])/3) + 
   ep^2*(-14 - (2*I)*Pi + (19*Pi^2)/24 + ((7*I)/12)*Pi^3 - (73*Pi^4)/1440 + 
     Log[1 - x] + (3*I)*Pi*Log[1 - x] - (Pi^2*Log[1 - x])/3 - 
     (I/12)*Pi^3*Log[1 - x] + (5*Log[1 - x]^2)/4 - (I/2)*Pi*Log[1 - x]^2 + 
     (5*Pi^2*Log[1 - x]^2)/24 - Log[1 - x]^3/3 + (I/6)*Pi*Log[1 - x]^3 + 
     Log[1 - x]^4/6 + 4*Log[x] - (3*I)*Pi*Log[x] + (23*Pi^2*Log[x])/24 - 
     (2*I)*Pi*Log[1 - x]*Log[x] - (Log[1 - x]^2*Log[x])/2 - 
     (I/2)*Pi*Log[1 - x]^2*Log[x] - (5*Log[x]^2)/2 + I*Pi*Log[x]^2 - 
     Log[1 - x]*Log[x]^2 + (3*Log[x]^3)/4 - (3*I)*Pi*PolyLog[2, x] + 
     (Pi^2*PolyLog[2, x])/2 - Log[1 - x]*PolyLog[2, x] + 
     (Log[1 - x]^2*PolyLog[2, x])/2 - 2*Log[x]*PolyLog[2, x] - 
     PolyLog[3, 1 - x] - I*Pi*PolyLog[3, 1 - x] + 2*PolyLog[3, x] - 
     I*Pi*PolyLog[3, x] - Log[1 - x]*PolyLog[3, x] + PolyLog[4, x] + 
     PolyLog[4, -(x/(1 - x))] + (5*Zeta[3])/2 + ((10*I)/3)*Pi*Zeta[3]) + 
   FF[x^(-1)]*(ep*((I/2)*Pi*Log[1 - x] + Log[1 - x]^2/4) + 
     ep^2*((I/2)*Pi*Log[1 - x] - (Pi^2*Log[1 - x])/6 + Log[1 - x]^2/4 - 
       (I/4)*Pi*Log[1 - x]^2 - Log[1 - x]^3/6 - (Log[1 - x]^2*Log[x])/4 - 
       (I/2)*Pi*PolyLog[2, x] - (Log[1 - x]*PolyLog[2, x])/2 - 
       PolyLog[3, 1 - x]/2 + Zeta[3]/2) + 
     ep^3*(I*Pi*Log[1 - x] - (Pi^2*Log[1 - x])/6 - (I/24)*Pi^3*Log[1 - x] + 
       Log[1 - x]^2/2 - (I/4)*Pi*Log[1 - x]^2 + (5*Pi^2*Log[1 - x]^2)/48 - 
       Log[1 - x]^3/6 + (I/12)*Pi*Log[1 - x]^3 + Log[1 - x]^4/12 - 
       (Log[1 - x]^2*Log[x])/4 - (I/4)*Pi*Log[1 - x]^2*Log[x] - 
       (I/2)*Pi*PolyLog[2, x] + (Pi^2*PolyLog[2, x])/4 - 
       (Log[1 - x]*PolyLog[2, x])/2 + (Log[1 - x]^2*PolyLog[2, x])/4 - 
       PolyLog[3, 1 - x]/2 - (I/2)*Pi*PolyLog[3, 1 - x] - 
       (I/2)*Pi*PolyLog[3, x] - (Log[1 - x]*PolyLog[3, x])/2 + 
       PolyLog[4, x]/2 + PolyLog[4, -(x/(1 - x))]/2 + Zeta[3]/2 + 
       (I/2)*Pi*Zeta[3]) + ep^4*((2*I)*Pi*Log[1 - x] - (Pi^2*Log[1 - x])/3 - 
       (I/24)*Pi^3*Log[1 - x] - (Pi^4*Log[1 - x])/144 + Log[1 - x]^2 - 
       (I/2)*Pi*Log[1 - x]^2 + (5*Pi^2*Log[1 - x]^2)/48 + 
       (I/16)*Pi^3*Log[1 - x]^2 - Log[1 - x]^3/3 + (I/12)*Pi*Log[1 - x]^3 - 
       (Pi^2*Log[1 - x]^3)/36 + Log[1 - x]^4/12 - Log[1 - x]^5/48 - 
       (Log[1 - x]^2*Log[x])/2 - (I/4)*Pi*Log[1 - x]^2*Log[x] + 
       (7*Pi^2*Log[1 - x]^2*Log[x])/48 - I*Pi*PolyLog[2, x] + 
       (Pi^2*PolyLog[2, x])/4 + (I/8)*Pi^3*PolyLog[2, x] - 
       Log[1 - x]*PolyLog[2, x] + (Pi^2*Log[1 - x]*PolyLog[2, x])/24 + 
       (Log[1 - x]^2*PolyLog[2, x])/4 - (Log[1 - x]^3*PolyLog[2, x])/12 - 
       PolyLog[3, 1 - x] - (I/2)*Pi*PolyLog[3, 1 - x] + 
       (7*Pi^2*PolyLog[3, 1 - x])/24 - (I/2)*Pi*PolyLog[3, x] + 
       (Pi^2*PolyLog[3, x])/4 - (Log[1 - x]*PolyLog[3, x])/2 + 
       (Log[1 - x]^2*PolyLog[3, x])/4 + PolyLog[4, x]/2 - 
       (Log[1 - x]*PolyLog[4, x])/2 + PolyLog[4, -(x/(1 - x))]/2 + 
       (I/2)*Pi*PolyLog[4, -(x/(1 - x))] + PolyLog[5, x]/2 + 
       PolyLog[5, -(x/(1 - x))]/2 + Zeta[3] + (I/2)*Pi*Zeta[3] - 
       (7*Pi^2*Zeta[3])/24 - ((7*I)/6)*Pi*Log[1 - x]*Zeta[3] - 
       (7*Log[1 - x]^2*Zeta[3])/12)) + FF[(1 - x)^(-1)]*
    (I*Pi + Log[x] + ep*(((3*I)/2)*Pi - Pi^2/2 + (3*Log[x])/2 + 
       ((3*I)/2)*Pi*Log[x] + Log[x]^2/4) + 
     ep^2*((3*I)*Pi - (3*Pi^2)/4 - (I/2)*Pi^3 + 3*Log[x] + 
       ((3*I)/2)*Pi*Log[x] - (5*Pi^2*Log[x])/6 + ((3*I)/2)*Pi*Log[1 - x]*
        Log[x] - ((3*I)/4)*Pi*Log[x]^2 + (3*Log[1 - x]*Log[x]^2)/4 - 
       Log[x]^3/3 + ((3*I)/2)*Pi*PolyLog[2, x] + (3*Log[x]*PolyLog[2, x])/2 - 
       (3*PolyLog[3, x])/2 + (3*Zeta[3])/2) + 
     ep^3*((6*I)*Pi - (3*Pi^2)/2 - ((5*I)/8)*Pi^3 + (43*Pi^4)/240 - 
       (Pi^2*Log[1 - x]^2)/8 - Log[1 - x]^4/16 + 6*Log[x] + (3*I)*Pi*Log[x] - 
       (7*Pi^2*Log[x])/8 - (I/8)*Pi^3*Log[x] + ((3*I)/2)*Pi*Log[1 - x]*
        Log[x] - (Pi^2*Log[1 - x]*Log[x])/2 + (Log[1 - x]^3*Log[x])/4 - 
       ((3*I)/4)*Pi*Log[x]^2 + (17*Pi^2*Log[x]^2)/48 + 
       (3*Log[1 - x]*Log[x]^2)/4 - ((3*I)/4)*Pi*Log[1 - x]*Log[x]^2 - 
       (3*Log[1 - x]^2*Log[x]^2)/8 - Log[x]^3/4 + (I/4)*Pi*Log[x]^3 - 
       (Log[1 - x]*Log[x]^3)/2 + (7*Log[x]^4)/48 + 
       ((3*I)/2)*Pi*PolyLog[2, x] - (3*Pi^2*PolyLog[2, x])/4 + 
       (3*Log[x]*PolyLog[2, x])/2 - (3*Log[x]^2*PolyLog[2, x])/4 - 
       ((3*I)/2)*Pi*PolyLog[3, 1 - x] - (3*Log[x]*PolyLog[3, 1 - x])/2 - 
       (3*PolyLog[3, x])/2 - ((3*I)/2)*Pi*PolyLog[3, x] + 
       (3*PolyLog[4, 1 - x])/2 - (3*PolyLog[4, -(x/(1 - x))])/2 + 
       (3*Zeta[3])/2 - ((5*I)/6)*Pi*Zeta[3] - (7*Log[x]*Zeta[3])/3) + 
     ep^4*((12*I)*Pi - 3*Pi^2 - ((5*I)/4)*Pi^3 + (53*Pi^4)/240 + 
       ((11*I)/480)*Pi^5 - (7*Pi^4*Log[1 - x])/240 - (Pi^2*Log[1 - x]^2)/8 - 
       (I/8)*Pi^3*Log[1 - x]^2 - (Pi^2*Log[1 - x]^3)/24 - Log[1 - x]^4/16 - 
       (I/16)*Pi*Log[1 - x]^4 - Log[1 - x]^5/80 + 12*Log[x] + 
       (6*I)*Pi*Log[x] - (7*Pi^2*Log[x])/4 - (I/8)*Pi^3*Log[x] - 
       (Pi^4*Log[x])/288 + (3*I)*Pi*Log[1 - x]*Log[x] - 
       (Pi^2*Log[1 - x]*Log[x])/2 - (I/8)*Pi^3*Log[1 - x]*Log[x] + 
       (Pi^2*Log[1 - x]^2*Log[x])/8 + (Log[1 - x]^3*Log[x])/4 + 
       (I/4)*Pi*Log[1 - x]^3*Log[x] + (Log[1 - x]^4*Log[x])/16 - 
       ((3*I)/2)*Pi*Log[x]^2 + (3*Pi^2*Log[x]^2)/8 + (I/16)*Pi^3*Log[x]^2 + 
       (3*Log[1 - x]*Log[x]^2)/2 - ((3*I)/4)*Pi*Log[1 - x]*Log[x]^2 + 
       (3*Pi^2*Log[1 - x]*Log[x]^2)/16 - (3*Log[1 - x]^2*Log[x]^2)/8 - 
       ((3*I)/8)*Pi*Log[1 - x]^2*Log[x]^2 - (Log[1 - x]^3*Log[x]^2)/8 - 
       Log[x]^3/2 + (I/4)*Pi*Log[x]^3 - (7*Pi^2*Log[x]^3)/72 - 
       (Log[1 - x]*Log[x]^3)/2 + (I/4)*Pi*Log[1 - x]*Log[x]^3 + 
       (Log[1 - x]^2*Log[x]^3)/8 + Log[x]^4/8 - (I/16)*Pi*Log[x]^4 + 
       (3*Log[1 - x]*Log[x]^4)/16 - Log[x]^5/24 + (3*I)*Pi*PolyLog[2, x] - 
       (3*Pi^2*PolyLog[2, x])/4 - ((3*I)/8)*Pi^3*PolyLog[2, x] + 
       3*Log[x]*PolyLog[2, x] - (Pi^2*Log[x]*PolyLog[2, x])/8 - 
       (3*Log[x]^2*PolyLog[2, x])/4 + (Log[x]^3*PolyLog[2, x])/4 - 
       ((3*I)/2)*Pi*PolyLog[3, 1 - x] + (3*Pi^2*PolyLog[3, 1 - x])/4 - 
       (3*Log[x]*PolyLog[3, 1 - x])/2 + (3*Log[x]^2*PolyLog[3, 1 - x])/4 - 
       3*PolyLog[3, x] - ((3*I)/2)*Pi*PolyLog[3, x] + (7*Pi^2*PolyLog[3, x])/
        8 + (3*PolyLog[4, 1 - x])/2 - (3*Log[x]*PolyLog[4, 1 - x])/2 - 
       (3*PolyLog[4, -(x/(1 - x))])/2 - ((3*I)/2)*Pi*
        PolyLog[4, -(x/(1 - x))] + (3*PolyLog[5, 1 - x])/2 + 
       (3*PolyLog[5, -(x/(1 - x))])/2 + 3*Zeta[3] - (2*I)*Pi*Zeta[3] + 
       (7*Pi^2*Zeta[3])/24 - (7*Log[x]*Zeta[3])/2 - ((7*I)/2)*Pi*Log[x]*
        Zeta[3] - (7*Log[x]^2*Zeta[3])/12)) + 
   FF[(1 - x)^(-2)]*(I*Pi*Log[x] + Log[x]^2/2 + 
     ep*((-I/6)*Pi^3 + (I/2)*Pi*Log[x] - (Pi^2*Log[x])/2 + 
       I*Pi*Log[1 - x]*Log[x] + Log[x]^2/4 - (I/2)*Pi*Log[x]^2 + 
       (Log[1 - x]*Log[x]^2)/2 - Log[x]^3/3 + I*Pi*PolyLog[2, x] + 
       Log[x]*PolyLog[2, x] - PolyLog[3, x] + Zeta[3]) + 
     ep^2*((-I/12)*Pi^3 + (23*Pi^4)/360 - (Pi^2*Log[1 - x]^2)/12 - 
       Log[1 - x]^4/24 + ((3*I)/2)*Pi*Log[x] - (Pi^2*Log[x])/4 - 
       (I/12)*Pi^3*Log[x] + (I/2)*Pi*Log[1 - x]*Log[x] - 
       (Pi^2*Log[1 - x]*Log[x])/3 + (Log[1 - x]^3*Log[x])/6 + 
       (3*Log[x]^2)/4 - (I/4)*Pi*Log[x]^2 + (5*Pi^2*Log[x]^2)/24 + 
       (Log[1 - x]*Log[x]^2)/4 - (I/2)*Pi*Log[1 - x]*Log[x]^2 - 
       (Log[1 - x]^2*Log[x]^2)/4 - Log[x]^3/6 + (I/6)*Pi*Log[x]^3 - 
       (Log[1 - x]*Log[x]^3)/3 + Log[x]^4/8 + (I/2)*Pi*PolyLog[2, x] - 
       (Pi^2*PolyLog[2, x])/2 + (Log[x]*PolyLog[2, x])/2 - 
       (Log[x]^2*PolyLog[2, x])/2 - I*Pi*PolyLog[3, 1 - x] - 
       Log[x]*PolyLog[3, 1 - x] - PolyLog[3, x]/2 - I*Pi*PolyLog[3, x] + 
       PolyLog[4, 1 - x] - PolyLog[4, -(x/(1 - x))] + Zeta[3]/2 + 
       I*Pi*Zeta[3]) + ep^3*((-I/4)*Pi^3 + (23*Pi^4)/720 + (I/45)*Pi^5 - 
       (7*Pi^4*Log[1 - x])/360 - (Pi^2*Log[1 - x]^2)/24 - 
       (I/12)*Pi^3*Log[1 - x]^2 - (Pi^2*Log[1 - x]^3)/36 - Log[1 - x]^4/48 - 
       (I/24)*Pi*Log[1 - x]^4 - Log[1 - x]^5/120 + (3*I)*Pi*Log[x] - 
       (3*Pi^2*Log[x])/4 - (I/24)*Pi^3*Log[x] + (7*Pi^4*Log[x])/360 + 
       ((3*I)/2)*Pi*Log[1 - x]*Log[x] - (Pi^2*Log[1 - x]*Log[x])/6 - 
       (I/12)*Pi^3*Log[1 - x]*Log[x] + (Pi^2*Log[1 - x]^2*Log[x])/12 + 
       (Log[1 - x]^3*Log[x])/12 + (I/6)*Pi*Log[1 - x]^3*Log[x] + 
       (Log[1 - x]^4*Log[x])/24 + (3*Log[x]^2)/2 - ((3*I)/4)*Pi*Log[x]^2 + 
       (5*Pi^2*Log[x]^2)/48 + (I/24)*Pi^3*Log[x]^2 + (3*Log[1 - x]*Log[x]^2)/
        4 - (I/4)*Pi*Log[1 - x]*Log[x]^2 + (Pi^2*Log[1 - x]*Log[x]^2)/8 - 
       (Log[1 - x]^2*Log[x]^2)/8 - (I/4)*Pi*Log[1 - x]^2*Log[x]^2 - 
       (Log[1 - x]^3*Log[x]^2)/12 - Log[x]^3/2 + (I/12)*Pi*Log[x]^3 - 
       (Pi^2*Log[x]^3)/18 - (Log[1 - x]*Log[x]^3)/6 + 
       (I/6)*Pi*Log[1 - x]*Log[x]^3 + (Log[1 - x]^2*Log[x]^3)/12 + 
       Log[x]^4/16 - (I/24)*Pi*Log[x]^4 + (Log[1 - x]*Log[x]^4)/8 - 
       Log[x]^5/30 + ((3*I)/2)*Pi*PolyLog[2, x] - (Pi^2*PolyLog[2, x])/4 - 
       (I/4)*Pi^3*PolyLog[2, x] + (3*Log[x]*PolyLog[2, x])/2 - 
       (Pi^2*Log[x]*PolyLog[2, x])/12 - (Log[x]^2*PolyLog[2, x])/4 + 
       (Log[x]^3*PolyLog[2, x])/6 - (I/2)*Pi*PolyLog[3, 1 - x] + 
       (Pi^2*PolyLog[3, 1 - x])/2 - (Log[x]*PolyLog[3, 1 - x])/2 + 
       (Log[x]^2*PolyLog[3, 1 - x])/2 - (3*PolyLog[3, x])/2 - 
       (I/2)*Pi*PolyLog[3, x] + (7*Pi^2*PolyLog[3, x])/12 + 
       PolyLog[4, 1 - x]/2 - Log[x]*PolyLog[4, 1 - x] - 
       PolyLog[4, -(x/(1 - x))]/2 - I*Pi*PolyLog[4, -(x/(1 - x))] + 
       PolyLog[5, 1 - x] + PolyLog[5, -(x/(1 - x))] + (3*Zeta[3])/2 + 
       (I/2)*Pi*Zeta[3] - (7*Pi^2*Zeta[3])/12 - ((7*I)/3)*Pi*Log[x]*Zeta[3] - 
       (7*Log[x]^2*Zeta[3])/6) + ep^4*((-I/2)*Pi^3 + (23*Pi^4)/240 + 
       (I/90)*Pi^5 - (139*Pi^6)/30240 - (7*Pi^4*Log[1 - x])/720 - 
       ((7*I)/360)*Pi^5*Log[1 - x] - (Pi^2*Log[1 - x]^2)/8 - 
       (I/24)*Pi^3*Log[1 - x]^2 + (7*Pi^4*Log[1 - x]^2)/180 - 
       (Pi^2*Log[1 - x]^3)/72 - (I/36)*Pi^3*Log[1 - x]^3 - Log[1 - x]^4/16 - 
       (I/48)*Pi*Log[1 - x]^4 + (5*Pi^2*Log[1 - x]^4)/288 - 
       Log[1 - x]^5/240 - (I/120)*Pi*Log[1 - x]^5 - Log[1 - x]^6/720 + 
       (6*I)*Pi*Log[x] - (3*Pi^2*Log[x])/2 - (I/8)*Pi^3*Log[x] + 
       (7*Pi^4*Log[x])/720 - ((47*I)/1440)*Pi^5*Log[x] + 
       (3*I)*Pi*Log[1 - x]*Log[x] - (Pi^2*Log[1 - x]*Log[x])/2 - 
       (I/24)*Pi^3*Log[1 - x]*Log[x] + (Pi^4*Log[1 - x]*Log[x])/180 + 
       (Pi^2*Log[1 - x]^2*Log[x])/24 + (I/12)*Pi^3*Log[1 - x]^2*Log[x] + 
       (Log[1 - x]^3*Log[x])/4 + (I/12)*Pi*Log[1 - x]^3*Log[x] - 
       (5*Pi^2*Log[1 - x]^3*Log[x])/72 + (Log[1 - x]^4*Log[x])/48 + 
       (I/24)*Pi*Log[1 - x]^4*Log[x] + (Log[1 - x]^5*Log[x])/120 + 
       3*Log[x]^2 - ((3*I)/2)*Pi*Log[x]^2 + (5*Pi^2*Log[x]^2)/16 + 
       (I/48)*Pi^3*Log[x]^2 - (5*Pi^4*Log[x]^2)/192 + (3*Log[1 - x]*Log[x]^2)/
        2 - ((3*I)/4)*Pi*Log[1 - x]*Log[x]^2 + (Pi^2*Log[1 - x]*Log[x]^2)/
        16 + (I/24)*Pi^3*Log[1 - x]*Log[x]^2 - (3*Log[1 - x]^2*Log[x]^2)/8 - 
       (I/8)*Pi*Log[1 - x]^2*Log[x]^2 + (5*Pi^2*Log[1 - x]^2*Log[x]^2)/48 - 
       (Log[1 - x]^3*Log[x]^2)/24 - (I/12)*Pi*Log[1 - x]^3*Log[x]^2 - 
       (Log[1 - x]^4*Log[x]^2)/48 - Log[x]^3 + (I/4)*Pi*Log[x]^3 - 
       (Pi^2*Log[x]^3)/36 - (I/72)*Pi^3*Log[x]^3 - (Log[1 - x]*Log[x]^3)/2 + 
       (I/12)*Pi*Log[1 - x]*Log[x]^3 - (Pi^2*Log[1 - x]*Log[x]^3)/36 + 
       (Log[1 - x]^2*Log[x]^3)/24 + (I/12)*Pi*Log[1 - x]^2*Log[x]^3 + 
       (Log[1 - x]^3*Log[x]^3)/36 + (3*Log[x]^4)/16 - (I/48)*Pi*Log[x]^4 + 
       (Pi^2*Log[x]^4)/96 + (Log[1 - x]*Log[x]^4)/16 - 
       (I/24)*Pi*Log[1 - x]*Log[x]^4 - (Log[1 - x]^2*Log[x]^4)/48 - 
       Log[x]^5/60 + (I/120)*Pi*Log[x]^5 - (Log[1 - x]*Log[x]^5)/30 + 
       Log[x]^6/144 + (3*I)*Pi*PolyLog[2, x] - (3*Pi^2*PolyLog[2, x])/4 - 
       (I/8)*Pi^3*PolyLog[2, x] + (Pi^4*PolyLog[2, x])/12 + 
       3*Log[x]*PolyLog[2, x] - (Pi^2*Log[x]*PolyLog[2, x])/24 - 
       (3*Log[x]^2*PolyLog[2, x])/4 + (Pi^2*Log[x]^2*PolyLog[2, x])/24 + 
       (Log[x]^3*PolyLog[2, x])/12 - (Log[x]^4*PolyLog[2, x])/24 - 
       ((3*I)/2)*Pi*PolyLog[3, 1 - x] + (Pi^2*PolyLog[3, 1 - x])/4 + 
       (I/4)*Pi^3*PolyLog[3, 1 - x] - (3*Log[x]*PolyLog[3, 1 - x])/2 + 
       (Pi^2*Log[x]*PolyLog[3, 1 - x])/12 + (Log[x]^2*PolyLog[3, 1 - x])/4 - 
       (Log[x]^3*PolyLog[3, 1 - x])/6 - 3*PolyLog[3, x] - 
       ((3*I)/2)*Pi*PolyLog[3, x] + (7*Pi^2*PolyLog[3, x])/24 + 
       (I/4)*Pi^3*PolyLog[3, x] + (3*PolyLog[4, 1 - x])/2 - 
       (Pi^2*PolyLog[4, 1 - x])/12 - (Log[x]*PolyLog[4, 1 - x])/2 + 
       (Log[x]^2*PolyLog[4, 1 - x])/2 - (3*PolyLog[4, -(x/(1 - x))])/2 - 
       (I/2)*Pi*PolyLog[4, -(x/(1 - x))] + (7*Pi^2*PolyLog[4, -(x/(1 - x))])/
        12 + PolyLog[5, 1 - x]/2 - Log[x]*PolyLog[5, 1 - x] + 
       PolyLog[5, -(x/(1 - x))]/2 + I*Pi*PolyLog[5, -(x/(1 - x))] + 
       PolyLog[6, 1 - x] - PolyLog[6, -(x/(1 - x))] + 3*Zeta[3] + 
       ((3*I)/2)*Pi*Zeta[3] - (7*Pi^2*Zeta[3])/24 + ((5*I)/36)*Pi^3*Zeta[3] - 
       ((7*I)/6)*Pi*Log[x]*Zeta[3] + (7*Pi^2*Log[x]*Zeta[3])/6 - 
       ((7*I)/3)*Pi*Log[1 - x]*Log[x]*Zeta[3] - (7*Log[x]^2*Zeta[3])/12 + 
       ((7*I)/6)*Pi*Log[x]^2*Zeta[3] - (7*Log[1 - x]*Log[x]^2*Zeta[3])/6 + 
       (7*Log[x]^3*Zeta[3])/9 - ((7*I)/3)*Pi*PolyLog[2, x]*Zeta[3] - 
       (7*Log[x]*PolyLog[2, x]*Zeta[3])/3 + (7*PolyLog[3, x]*Zeta[3])/3 - 
       (7*Zeta[3]^2)/3)) + ep^3*(-28 - (4*I)*Pi + (19*Pi^2)/12 + 
     ((3*I)/4)*Pi^3 - (467*Pi^4)/2880 + (I/96)*Pi^5 + 2*Log[1 - x] + 
     (6*I)*Pi*Log[1 - x] - (25*Pi^2*Log[1 - x])/24 - (I/12)*Pi^3*Log[1 - x] - 
     (Pi^4*Log[1 - x])/72 + (5*Log[1 - x]^2)/2 - ((3*I)/2)*Pi*Log[1 - x]^2 + 
     (3*Pi^2*Log[1 - x]^2)/8 + (I/8)*Pi^3*Log[1 - x]^2 - 
     (11*Log[1 - x]^3)/12 + (I/6)*Pi*Log[1 - x]^3 - (Pi^2*Log[1 - x]^3)/18 + 
     Log[1 - x]^4/4 - Log[1 - x]^5/24 + 8*Log[x] - (6*I)*Pi*Log[x] + 
     (4*Pi^2*Log[x])/3 + (I/6)*Pi^3*Log[x] - (3*I)*Pi*Log[1 - x]*Log[x] + 
     (2*Pi^2*Log[1 - x]*Log[x])/3 - (3*Log[1 - x]^2*Log[x])/2 - 
     (I/2)*Pi*Log[1 - x]^2*Log[x] + (7*Pi^2*Log[1 - x]^2*Log[x])/24 - 
     (Log[1 - x]^3*Log[x])/3 - 5*Log[x]^2 + ((3*I)/2)*Pi*Log[x]^2 - 
     (19*Pi^2*Log[x]^2)/48 - (3*Log[1 - x]*Log[x]^2)/2 + 
     I*Pi*Log[1 - x]*Log[x]^2 + (Log[1 - x]^2*Log[x]^2)/2 + (4*Log[x]^3)/3 - 
     (I/3)*Pi*Log[x]^3 + (2*Log[1 - x]*Log[x]^3)/3 - (13*Log[x]^4)/48 - 
     (6*I)*Pi*PolyLog[2, x] + (3*Pi^2*PolyLog[2, x])/2 + 
     (I/4)*Pi^3*PolyLog[2, x] - 3*Log[1 - x]*PolyLog[2, x] + 
     (Pi^2*Log[1 - x]*PolyLog[2, x])/12 + (Log[1 - x]^2*PolyLog[2, x])/2 - 
     (Log[1 - x]^3*PolyLog[2, x])/6 - 3*Log[x]*PolyLog[2, x] + 
     Log[x]^2*PolyLog[2, x] - 3*PolyLog[3, 1 - x] + I*Pi*PolyLog[3, 1 - x] + 
     (7*Pi^2*PolyLog[3, 1 - x])/12 + 2*Log[x]*PolyLog[3, 1 - x] + 
     3*PolyLog[3, x] + I*Pi*PolyLog[3, x] + (Pi^2*PolyLog[3, x])/2 - 
     Log[1 - x]*PolyLog[3, x] + (Log[1 - x]^2*PolyLog[3, x])/2 - 
     2*PolyLog[4, 1 - x] + PolyLog[4, x] - Log[1 - x]*PolyLog[4, x] + 
     3*PolyLog[4, -(x/(1 - x))] + I*Pi*PolyLog[4, -(x/(1 - x))] + 
     PolyLog[5, x] + PolyLog[5, -(x/(1 - x))] + (49*Zeta[3])/6 + 
     ((4*I)/3)*Pi*Zeta[3] - (35*Pi^2*Zeta[3])/18 - ((7*I)/3)*Pi*Log[1 - x]*
      Zeta[3] - (7*Log[1 - x]^2*Zeta[3])/6 - (7*Log[x]*Zeta[3])/6 + 
     (31*Zeta[5])/5) + ep^4*(-56 - (8*I)*Pi + (19*Pi^2)/6 + ((3*I)/2)*Pi^3 - 
     (463*Pi^4)/2880 - ((49*I)/1440)*Pi^5 - (437*Pi^6)/120960 + 
     4*Log[1 - x] + (12*I)*Pi*Log[1 - x] - (25*Pi^2*Log[1 - x])/12 - 
     (I/4)*Pi^3*Log[1 - x] + (Pi^4*Log[1 - x])/40 - 
     ((5*I)/96)*Pi^5*Log[1 - x] + 5*Log[1 - x]^2 - (3*I)*Pi*Log[1 - x]^2 + 
     (43*Pi^2*Log[1 - x]^2)/48 + ((7*I)/24)*Pi^3*Log[1 - x]^2 - 
     (167*Pi^4*Log[1 - x]^2)/2880 - (11*Log[1 - x]^3)/6 + 
     (I/2)*Pi*Log[1 - x]^3 - (I/24)*Pi^3*Log[1 - x]^3 + 
     (29*Log[1 - x]^4)/48 + (I/12)*Pi*Log[1 - x]^4 - (Pi^2*Log[1 - x]^4)/72 - 
     Log[1 - x]^5/40 + Log[1 - x]^6/120 + 16*Log[x] - (12*I)*Pi*Log[x] + 
     (8*Pi^2*Log[x])/3 + (I/4)*Pi^3*Log[x] - (53*Pi^4*Log[x])/960 - 
     (6*I)*Pi*Log[1 - x]*Log[x] + Pi^2*Log[1 - x]*Log[x] + 
     (I/6)*Pi^3*Log[1 - x]*Log[x] - 3*Log[1 - x]^2*Log[x] - 
     ((3*I)/2)*Pi*Log[1 - x]^2*Log[x] + (Pi^2*Log[1 - x]^2*Log[x])/8 + 
     (I/8)*Pi^3*Log[1 - x]^2*Log[x] - (Log[1 - x]^3*Log[x])/2 - 
     (I/3)*Pi*Log[1 - x]^3*Log[x] - (Log[1 - x]^4*Log[x])/12 - 10*Log[x]^2 + 
     (3*I)*Pi*Log[x]^2 - (13*Pi^2*Log[x]^2)/24 - (I/12)*Pi^3*Log[x]^2 - 
     3*Log[1 - x]*Log[x]^2 + ((3*I)/2)*Pi*Log[1 - x]*Log[x]^2 - 
     (Pi^2*Log[1 - x]*Log[x]^2)/4 + (3*Log[1 - x]^2*Log[x]^2)/4 + 
     (I/2)*Pi*Log[1 - x]^2*Log[x]^2 + (Log[1 - x]^3*Log[x]^2)/6 + 
     (8*Log[x]^3)/3 - (I/2)*Pi*Log[x]^3 + (5*Pi^2*Log[x]^3)/48 + 
     Log[1 - x]*Log[x]^3 - (I/3)*Pi*Log[1 - x]*Log[x]^3 - 
     (Log[1 - x]^2*Log[x]^3)/6 - (11*Log[x]^4)/24 + (I/12)*Pi*Log[x]^4 - 
     (Log[1 - x]*Log[x]^4)/4 + (17*Log[x]^5)/240 - (12*I)*Pi*PolyLog[2, x] + 
     3*Pi^2*PolyLog[2, x] + ((3*I)/4)*Pi^3*PolyLog[2, x] - 
     (Pi^4*PolyLog[2, x])/12 - 6*Log[1 - x]*PolyLog[2, x] + 
     (Pi^2*Log[1 - x]*PolyLog[2, x])/12 + (3*Log[1 - x]^2*PolyLog[2, x])/2 - 
     (Pi^2*Log[1 - x]^2*PolyLog[2, x])/24 - (Log[1 - x]^3*PolyLog[2, x])/6 + 
     (Log[1 - x]^4*PolyLog[2, x])/24 - 6*Log[x]*PolyLog[2, x] + 
     (Pi^2*Log[x]*PolyLog[2, x])/6 + (3*Log[x]^2*PolyLog[2, x])/2 - 
     (Log[x]^3*PolyLog[2, x])/3 - 6*PolyLog[3, 1 - x] - 
     (5*Pi^2*PolyLog[3, 1 - x])/12 + (I/4)*Pi^3*PolyLog[3, 1 - x] + 
     3*Log[x]*PolyLog[3, 1 - x] - Log[x]^2*PolyLog[3, 1 - x] + 
     6*PolyLog[3, x] - (2*Pi^2*PolyLog[3, x])/3 + (I/4)*Pi^3*PolyLog[3, x] - 
     3*Log[1 - x]*PolyLog[3, x] + (Pi^2*Log[1 - x]*PolyLog[3, x])/12 + 
     (Log[1 - x]^2*PolyLog[3, x])/2 - (Log[1 - x]^3*PolyLog[3, x])/6 - 
     3*PolyLog[4, 1 - x] + 2*Log[x]*PolyLog[4, 1 - x] + 3*PolyLog[4, x] - 
     (Pi^2*PolyLog[4, x])/12 - Log[1 - x]*PolyLog[4, x] + 
     (Log[1 - x]^2*PolyLog[4, x])/2 + 6*PolyLog[4, -(x/(1 - x))] + 
     (3*I)*Pi*PolyLog[4, -(x/(1 - x))] - (7*Pi^2*PolyLog[4, -(x/(1 - x))])/
      12 - 2*PolyLog[5, 1 - x] + PolyLog[5, x] - Log[1 - x]*PolyLog[5, x] - 
     PolyLog[5, -(x/(1 - x))] + I*Pi*PolyLog[5, -(x/(1 - x))] + 
     PolyLog[6, x] + PolyLog[6, -(x/(1 - x))] + (49*Zeta[3])/3 + 
     ((7*I)/3)*Pi*Zeta[3] - (7*Pi^2*Zeta[3])/8 - ((5*I)/6)*Pi^3*Zeta[3] - 
     (7*Log[1 - x]*Zeta[3])/6 - ((7*I)/3)*Pi*Log[1 - x]*Zeta[3] + 
     (7*Pi^2*Log[1 - x]*Zeta[3])/9 - (7*Log[1 - x]^2*Zeta[3])/6 + 
     ((7*I)/6)*Pi*Log[1 - x]^2*Zeta[3] + (7*Log[1 - x]^3*Zeta[3])/9 - 
     (14*Log[x]*Zeta[3])/3 + ((14*I)/3)*Pi*Log[x]*Zeta[3] + 
     (7*Log[1 - x]^2*Log[x]*Zeta[3])/6 + (35*Log[x]^2*Zeta[3])/12 + 
     ((7*I)/3)*Pi*PolyLog[2, x]*Zeta[3] + 
     (7*Log[1 - x]*PolyLog[2, x]*Zeta[3])/3 + (7*PolyLog[3, 1 - x]*Zeta[3])/
      3 - (91*Zeta[3]^2)/18 + (93*Zeta[5])/10 + ((31*I)/5)*Pi*Zeta[5])), 
 COLOR[CF]*(1/2 + ep*(1 + (I/2)*Pi + Log[1 - x]/2 - (I/2)*Pi*Log[1 - x] - 
     Log[1 - x]^2/4 - Log[x]/2 + (I/2)*Pi*Log[x] + Log[x]^2/4) + 
   ep^2*(2 + I*Pi - (7*Pi^2)/24 - (I/12)*Pi^3 + Log[1 - x] - 
     (I/2)*Pi*Log[1 - x] + (Pi^2*Log[1 - x])/6 - Log[1 - x]^2/2 + 
     (I/4)*Pi*Log[1 - x]^2 + Log[1 - x]^3/6 - Log[x] + (I/2)*Pi*Log[x] - 
     (Pi^2*Log[x])/4 + (I/2)*Pi*Log[1 - x]*Log[x] + (Log[1 - x]^2*Log[x])/4 + 
     Log[x]^2/2 - (I/4)*Pi*Log[x]^2 + (Log[1 - x]*Log[x]^2)/4 - Log[x]^3/6 + 
     I*Pi*PolyLog[2, x] + (Log[1 - x]*PolyLog[2, x])/2 + 
     (Log[x]*PolyLog[2, x])/2 + PolyLog[3, 1 - x]/2 - PolyLog[3, x]/2) + 
   ep^3*(4 + (2*I)*Pi - (7*Pi^2)/12 - ((5*I)/24)*Pi^3 + (23*Pi^4)/720 + 
     2*Log[1 - x] - I*Pi*Log[1 - x] + (Pi^2*Log[1 - x])/8 + 
     (I/24)*Pi^3*Log[1 - x] - Log[1 - x]^2 + (I/4)*Pi*Log[1 - x]^2 - 
     (7*Pi^2*Log[1 - x]^2)/48 + Log[1 - x]^3/4 - (I/12)*Pi*Log[1 - x]^3 - 
     (5*Log[1 - x]^4)/48 - 2*Log[x] + I*Pi*Log[x] - (5*Pi^2*Log[x])/24 - 
     (I/24)*Pi^3*Log[x] + (I/2)*Pi*Log[1 - x]*Log[x] - 
     (Pi^2*Log[1 - x]*Log[x])/6 + (Log[1 - x]^2*Log[x])/4 + 
     (I/4)*Pi*Log[1 - x]^2*Log[x] + (Log[1 - x]^3*Log[x])/12 + Log[x]^2 - 
     (I/4)*Pi*Log[x]^2 + (5*Pi^2*Log[x]^2)/48 + (Log[1 - x]*Log[x]^2)/4 - 
     (I/4)*Pi*Log[1 - x]*Log[x]^2 - (Log[1 - x]^2*Log[x]^2)/8 - Log[x]^3/4 + 
     (I/12)*Pi*Log[x]^3 - (Log[1 - x]*Log[x]^3)/6 + Log[x]^4/16 + 
     I*Pi*PolyLog[2, x] - (Pi^2*PolyLog[2, x])/2 + (Log[1 - x]*PolyLog[2, x])/
      2 - (Log[1 - x]^2*PolyLog[2, x])/4 + (Log[x]*PolyLog[2, x])/2 - 
     (Log[x]^2*PolyLog[2, x])/4 + PolyLog[3, 1 - x]/2 - 
     (Log[x]*PolyLog[3, 1 - x])/2 - PolyLog[3, x]/2 + 
     (Log[1 - x]*PolyLog[3, x])/2 + PolyLog[4, 1 - x]/2 - PolyLog[4, x]/2 - 
     PolyLog[4, -(x/(1 - x))] - (7*Zeta[3])/6) + 
   ep^4*(8 + (4*I)*Pi - (7*Pi^2)/6 - ((5*I)/12)*Pi^3 + (11*Pi^4)/192 + 
     (I/90)*Pi^5 + 4*Log[1 - x] - (2*I)*Pi*Log[1 - x] + (Pi^2*Log[1 - x])/4 + 
     (I/24)*Pi^3*Log[1 - x] - (Pi^4*Log[1 - x])/360 - 2*Log[1 - x]^2 + 
     (I/2)*Pi*Log[1 - x]^2 - (Pi^2*Log[1 - x]^2)/8 - 
     ((5*I)/48)*Pi^3*Log[1 - x]^2 + Log[1 - x]^3/2 - (I/12)*Pi*Log[1 - x]^3 + 
     (Pi^2*Log[1 - x]^3)/72 - Log[1 - x]^4/8 - (I/48)*Pi*Log[1 - x]^4 + 
     Log[1 - x]^5/60 - 4*Log[x] + (2*I)*Pi*Log[x] - (5*Pi^2*Log[x])/12 - 
     (I/24)*Pi^3*Log[x] + (7*Pi^4*Log[x])/720 + I*Pi*Log[1 - x]*Log[x] - 
     (Pi^2*Log[1 - x]*Log[x])/6 - (I/24)*Pi^3*Log[1 - x]*Log[x] + 
     (Log[1 - x]^2*Log[x])/2 + (I/4)*Pi*Log[1 - x]^2*Log[x] - 
     (5*Pi^2*Log[1 - x]^2*Log[x])/48 + (Log[1 - x]^3*Log[x])/12 + 
     (I/12)*Pi*Log[1 - x]^3*Log[x] + (Log[1 - x]^4*Log[x])/48 + 2*Log[x]^2 - 
     (I/2)*Pi*Log[x]^2 + (Pi^2*Log[x]^2)/12 + (I/48)*Pi^3*Log[x]^2 + 
     (Log[1 - x]*Log[x]^2)/2 - (I/4)*Pi*Log[1 - x]*Log[x]^2 + 
     (Pi^2*Log[1 - x]*Log[x]^2)/16 - (Log[1 - x]^2*Log[x]^2)/8 - 
     (I/8)*Pi*Log[1 - x]^2*Log[x]^2 - (Log[1 - x]^3*Log[x]^2)/24 - 
     Log[x]^3/2 + (I/12)*Pi*Log[x]^3 - (Pi^2*Log[x]^3)/36 - 
     (Log[1 - x]*Log[x]^3)/6 + (I/12)*Pi*Log[1 - x]*Log[x]^3 + 
     (Log[1 - x]^2*Log[x]^3)/24 + Log[x]^4/12 - (I/48)*Pi*Log[x]^4 + 
     (Log[1 - x]*Log[x]^4)/16 - Log[x]^5/60 + (2*I)*Pi*PolyLog[2, x] - 
     (Pi^2*PolyLog[2, x])/2 - (I/4)*Pi^3*PolyLog[2, x] + 
     Log[1 - x]*PolyLog[2, x] - (Pi^2*Log[1 - x]*PolyLog[2, x])/24 - 
     (Log[1 - x]^2*PolyLog[2, x])/4 + (Log[1 - x]^3*PolyLog[2, x])/12 + 
     Log[x]*PolyLog[2, x] - (Pi^2*Log[x]*PolyLog[2, x])/24 - 
     (Log[x]^2*PolyLog[2, x])/4 + (Log[x]^3*PolyLog[2, x])/12 + 
     PolyLog[3, 1 - x] - (Pi^2*PolyLog[3, 1 - x])/24 - 
     (Log[x]*PolyLog[3, 1 - x])/2 + (Log[x]^2*PolyLog[3, 1 - x])/4 - 
     PolyLog[3, x] + (Pi^2*PolyLog[3, x])/24 + (Log[1 - x]*PolyLog[3, x])/2 - 
     (Log[1 - x]^2*PolyLog[3, x])/4 + PolyLog[4, 1 - x]/2 - 
     (Log[x]*PolyLog[4, 1 - x])/2 - PolyLog[4, x]/2 + 
     (Log[1 - x]*PolyLog[4, x])/2 - PolyLog[4, -(x/(1 - x))] - 
     I*Pi*PolyLog[4, -(x/(1 - x))] + PolyLog[5, 1 - x]/2 - PolyLog[5, x]/2 - 
     (7*Zeta[3])/3 - ((7*I)/6)*Pi*Zeta[3] - (7*Log[1 - x]*Zeta[3])/6 + 
     ((7*I)/6)*Pi*Log[1 - x]*Zeta[3] + (7*Log[1 - x]^2*Zeta[3])/12 + 
     (7*Log[x]*Zeta[3])/6 - ((7*I)/6)*Pi*Log[x]*Zeta[3] - 
     (7*Log[x]^2*Zeta[3])/12) + FF[x]*(-1 + ep*(-2 - I*Pi) + 
     ep^2*(-4 - (2*I)*Pi + (7*Pi^2)/12) + 
     ep^3*(-8 - (4*I)*Pi + (7*Pi^2)/6 + (I/4)*Pi^3 + (7*Zeta[3])/3) + 
     ep^4*(-16 - (8*I)*Pi + (7*Pi^2)/3 + (I/2)*Pi^3 - (73*Pi^4)/1440 + 
       (14*Zeta[3])/3 + ((7*I)/3)*Pi*Zeta[3])) + 
   FF[x^(-1)]*(ep*((I/2)*Pi*Log[1 - x] + Log[1 - x]^2/4) + 
     ep^2*((I/2)*Pi*Log[1 - x] - (Pi^2*Log[1 - x])/6 + Log[1 - x]^2/4 - 
       (I/4)*Pi*Log[1 - x]^2 - Log[1 - x]^3/6 - (Log[1 - x]^2*Log[x])/4 - 
       (I/2)*Pi*PolyLog[2, x] - (Log[1 - x]*PolyLog[2, x])/2 - 
       PolyLog[3, 1 - x]/2 + Zeta[3]/2) + 
     ep^3*(I*Pi*Log[1 - x] - (Pi^2*Log[1 - x])/6 - (I/24)*Pi^3*Log[1 - x] + 
       Log[1 - x]^2/2 - (I/4)*Pi*Log[1 - x]^2 + (5*Pi^2*Log[1 - x]^2)/48 - 
       Log[1 - x]^3/6 + (I/12)*Pi*Log[1 - x]^3 + Log[1 - x]^4/12 - 
       (Log[1 - x]^2*Log[x])/4 - (I/4)*Pi*Log[1 - x]^2*Log[x] - 
       (I/2)*Pi*PolyLog[2, x] + (Pi^2*PolyLog[2, x])/4 - 
       (Log[1 - x]*PolyLog[2, x])/2 + (Log[1 - x]^2*PolyLog[2, x])/4 - 
       PolyLog[3, 1 - x]/2 - (I/2)*Pi*PolyLog[3, 1 - x] - 
       (I/2)*Pi*PolyLog[3, x] - (Log[1 - x]*PolyLog[3, x])/2 + 
       PolyLog[4, x]/2 + PolyLog[4, -(x/(1 - x))]/2 + Zeta[3]/2 + 
       (I/2)*Pi*Zeta[3]) + ep^4*((2*I)*Pi*Log[1 - x] - (Pi^2*Log[1 - x])/3 - 
       (I/24)*Pi^3*Log[1 - x] - (Pi^4*Log[1 - x])/144 + Log[1 - x]^2 - 
       (I/2)*Pi*Log[1 - x]^2 + (5*Pi^2*Log[1 - x]^2)/48 + 
       (I/16)*Pi^3*Log[1 - x]^2 - Log[1 - x]^3/3 + (I/12)*Pi*Log[1 - x]^3 - 
       (Pi^2*Log[1 - x]^3)/36 + Log[1 - x]^4/12 - Log[1 - x]^5/48 - 
       (Log[1 - x]^2*Log[x])/2 - (I/4)*Pi*Log[1 - x]^2*Log[x] + 
       (7*Pi^2*Log[1 - x]^2*Log[x])/48 - I*Pi*PolyLog[2, x] + 
       (Pi^2*PolyLog[2, x])/4 + (I/8)*Pi^3*PolyLog[2, x] - 
       Log[1 - x]*PolyLog[2, x] + (Pi^2*Log[1 - x]*PolyLog[2, x])/24 + 
       (Log[1 - x]^2*PolyLog[2, x])/4 - (Log[1 - x]^3*PolyLog[2, x])/12 - 
       PolyLog[3, 1 - x] - (I/2)*Pi*PolyLog[3, 1 - x] + 
       (7*Pi^2*PolyLog[3, 1 - x])/24 - (I/2)*Pi*PolyLog[3, x] + 
       (Pi^2*PolyLog[3, x])/4 - (Log[1 - x]*PolyLog[3, x])/2 + 
       (Log[1 - x]^2*PolyLog[3, x])/4 + PolyLog[4, x]/2 - 
       (Log[1 - x]*PolyLog[4, x])/2 + PolyLog[4, -(x/(1 - x))]/2 + 
       (I/2)*Pi*PolyLog[4, -(x/(1 - x))] + PolyLog[5, x]/2 + 
       PolyLog[5, -(x/(1 - x))]/2 + Zeta[3] + (I/2)*Pi*Zeta[3] - 
       (7*Pi^2*Zeta[3])/24 - ((7*I)/6)*Pi*Log[1 - x]*Zeta[3] - 
       (7*Log[1 - x]^2*Zeta[3])/12)) + FF[(1 - x)^(-1)]*
    (ep*((-I/2)*Pi*Log[x] - Log[x]^2/4) + 
     ep^2*((I/12)*Pi^3 - (I/2)*Pi*Log[x] + (Pi^2*Log[x])/4 - 
       (I/2)*Pi*Log[1 - x]*Log[x] - Log[x]^2/4 + (I/4)*Pi*Log[x]^2 - 
       (Log[1 - x]*Log[x]^2)/4 + Log[x]^3/6 - (I/2)*Pi*PolyLog[2, x] - 
       (Log[x]*PolyLog[2, x])/2 + PolyLog[3, x]/2 - Zeta[3]/2) + 
     ep^3*((I/12)*Pi^3 - (23*Pi^4)/720 + (Pi^2*Log[1 - x]^2)/24 + 
       Log[1 - x]^4/48 - I*Pi*Log[x] + (Pi^2*Log[x])/4 + (I/24)*Pi^3*Log[x] - 
       (I/2)*Pi*Log[1 - x]*Log[x] + (Pi^2*Log[1 - x]*Log[x])/6 - 
       (Log[1 - x]^3*Log[x])/12 - Log[x]^2/2 + (I/4)*Pi*Log[x]^2 - 
       (5*Pi^2*Log[x]^2)/48 - (Log[1 - x]*Log[x]^2)/4 + 
       (I/4)*Pi*Log[1 - x]*Log[x]^2 + (Log[1 - x]^2*Log[x]^2)/8 + 
       Log[x]^3/6 - (I/12)*Pi*Log[x]^3 + (Log[1 - x]*Log[x]^3)/6 - 
       Log[x]^4/16 - (I/2)*Pi*PolyLog[2, x] + (Pi^2*PolyLog[2, x])/4 - 
       (Log[x]*PolyLog[2, x])/2 + (Log[x]^2*PolyLog[2, x])/4 + 
       (I/2)*Pi*PolyLog[3, 1 - x] + (Log[x]*PolyLog[3, 1 - x])/2 + 
       PolyLog[3, x]/2 + (I/2)*Pi*PolyLog[3, x] - PolyLog[4, 1 - x]/2 + 
       PolyLog[4, -(x/(1 - x))]/2 - Zeta[3]/2 - (I/2)*Pi*Zeta[3]) + 
     ep^4*((I/6)*Pi^3 - (23*Pi^4)/720 - (I/90)*Pi^5 + 
       (7*Pi^4*Log[1 - x])/720 + (Pi^2*Log[1 - x]^2)/24 + 
       (I/24)*Pi^3*Log[1 - x]^2 + (Pi^2*Log[1 - x]^3)/72 + Log[1 - x]^4/48 + 
       (I/48)*Pi*Log[1 - x]^4 + Log[1 - x]^5/240 - (2*I)*Pi*Log[x] + 
       (Pi^2*Log[x])/2 + (I/24)*Pi^3*Log[x] - (7*Pi^4*Log[x])/720 - 
       I*Pi*Log[1 - x]*Log[x] + (Pi^2*Log[1 - x]*Log[x])/6 + 
       (I/24)*Pi^3*Log[1 - x]*Log[x] - (Pi^2*Log[1 - x]^2*Log[x])/24 - 
       (Log[1 - x]^3*Log[x])/12 - (I/12)*Pi*Log[1 - x]^3*Log[x] - 
       (Log[1 - x]^4*Log[x])/48 - Log[x]^2 + (I/2)*Pi*Log[x]^2 - 
       (5*Pi^2*Log[x]^2)/48 - (I/48)*Pi^3*Log[x]^2 - (Log[1 - x]*Log[x]^2)/
        2 + (I/4)*Pi*Log[1 - x]*Log[x]^2 - (Pi^2*Log[1 - x]*Log[x]^2)/16 + 
       (Log[1 - x]^2*Log[x]^2)/8 + (I/8)*Pi*Log[1 - x]^2*Log[x]^2 + 
       (Log[1 - x]^3*Log[x]^2)/24 + Log[x]^3/3 - (I/12)*Pi*Log[x]^3 + 
       (Pi^2*Log[x]^3)/36 + (Log[1 - x]*Log[x]^3)/6 - 
       (I/12)*Pi*Log[1 - x]*Log[x]^3 - (Log[1 - x]^2*Log[x]^3)/24 - 
       Log[x]^4/16 + (I/48)*Pi*Log[x]^4 - (Log[1 - x]*Log[x]^4)/16 + 
       Log[x]^5/60 - I*Pi*PolyLog[2, x] + (Pi^2*PolyLog[2, x])/4 + 
       (I/8)*Pi^3*PolyLog[2, x] - Log[x]*PolyLog[2, x] + 
       (Pi^2*Log[x]*PolyLog[2, x])/24 + (Log[x]^2*PolyLog[2, x])/4 - 
       (Log[x]^3*PolyLog[2, x])/12 + (I/2)*Pi*PolyLog[3, 1 - x] - 
       (Pi^2*PolyLog[3, 1 - x])/4 + (Log[x]*PolyLog[3, 1 - x])/2 - 
       (Log[x]^2*PolyLog[3, 1 - x])/4 + PolyLog[3, x] + 
       (I/2)*Pi*PolyLog[3, x] - (7*Pi^2*PolyLog[3, x])/24 - 
       PolyLog[4, 1 - x]/2 + (Log[x]*PolyLog[4, 1 - x])/2 + 
       PolyLog[4, -(x/(1 - x))]/2 + (I/2)*Pi*PolyLog[4, -(x/(1 - x))] - 
       PolyLog[5, 1 - x]/2 - PolyLog[5, -(x/(1 - x))]/2 - Zeta[3] - 
       (I/2)*Pi*Zeta[3] + (7*Pi^2*Zeta[3])/24 + ((7*I)/6)*Pi*Log[x]*Zeta[3] + 
       (7*Log[x]^2*Zeta[3])/12)))}


==> anc/HelAmpl_2L_HPLs.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{COLOR[CF*Nf]*(19/36 - G[{0}, x]/6 + ep*(583/216 + ((19*I)/36)*Pi - 
      (5*Pi^2)/72 - (25*G[{0}, x])/18 + ((19*I)/36)*Pi*G[{0}, x] - 
      (Pi^2*G[{0}, x])/18 + (19*G[{1}, x])/36 - ((25*I)/36)*Pi*G[{1}, x] + 
      (Pi^2*G[{1}, x])/18 + (37*G[{0, 0}, x])/36 - (I/6)*Pi*G[{0, 0}, x] - 
      (31*G[{1, 1}, x])/36 + (I/6)*Pi*G[{1, 1}, x] - G[{0, 0, 0}, x]/3 + 
      G[{1, 1, 1}, x]/3) + ep^2*(13519/1296 + ((583*I)/216)*Pi - (2*Pi^2)/3 - 
      ((7*I)/54)*Pi^3 + Pi^4/135 - (655*G[{0}, x])/108 + 
      ((469*I)/216)*Pi*G[{0}, x] - (49*Pi^2*G[{0}, x])/108 - 
      (I/72)*Pi^3*G[{0}, x] + (583*G[{1}, x])/216 - 
      ((655*I)/216)*Pi*G[{1}, x] + (67*Pi^2*G[{1}, x])/108 + 
      (I/24)*Pi^3*G[{1}, x] + (1141*G[{0, 0}, x])/216 - 
      ((11*I)/9)*Pi*G[{0, 0}, x] + (13*Pi^2*G[{0, 0}, x])/72 - 
      ((25*I)/36)*Pi*G[{0, 1}, x] + (Pi^2*G[{0, 1}, x])/18 + 
      ((19*I)/36)*Pi*G[{1, 0}, x] - (Pi^2*G[{1, 0}, x])/18 - 
      (955*G[{1, 1}, x])/216 + ((14*I)/9)*Pi*G[{1, 1}, x] - 
      (13*Pi^2*G[{1, 1}, x])/72 - (65*G[{0, 0, 0}, x])/18 + 
      (I/2)*Pi*G[{0, 0, 0}, x] - (I/6)*Pi*G[{0, 1, 0}, x] - 
      (25*G[{0, 1, 1}, x])/36 + (I/6)*Pi*G[{0, 1, 1}, x] + 
      (19*G[{1, 0, 0}, x])/36 - (I/6)*Pi*G[{1, 0, 0}, x] + 
      (I/6)*Pi*G[{1, 0, 1}, x] + (65*G[{1, 1, 1}, x])/18 - 
      (I/2)*Pi*G[{1, 1, 1}, x] + (3*G[{0, 0, 0, 0}, x])/2 - 
      G[{0, 1, 0, 0}, x]/6 + G[{0, 1, 1, 1}, x]/3 - G[{1, 0, 0, 0}, x]/3 + 
      G[{1, 0, 1, 1}, x]/6 - (3*G[{1, 1, 1, 1}, x])/2 - (25*Zeta[3])/36 + 
      (I/6)*Pi*Zeta[3] - (G[{1}, x]*Zeta[3])/6) + 
    FF[x]*(-19/18 + G[{0}, x]/6 + G[{1}, x]/6 + 
      ep*(-583/108 - ((19*I)/18)*Pi + (5*Pi^2)/36 + (31*G[{0}, x])/36 + 
        (I/6)*Pi*G[{0}, x] + (31*G[{1}, x])/36 + (I/6)*Pi*G[{1}, x] - 
        G[{0, 0}, x]/6 - G[{1, 1}, x]/6) + 
      ep^2*(-13519/648 - ((583*I)/108)*Pi + (4*Pi^2)/3 + (I/18)*Pi^3 + 
        (727*G[{0}, x])/216 + ((31*I)/36)*Pi*G[{0}, x] - (Pi^2*G[{0}, x])/6 + 
        (727*G[{1}, x])/216 + ((31*I)/36)*Pi*G[{1}, x] - (Pi^2*G[{1}, x])/6 - 
        (31*G[{0, 0}, x])/36 - (I/3)*Pi*G[{0, 0}, x] + 
        (I/6)*Pi*G[{0, 1}, x] + (I/6)*Pi*G[{1, 0}, x] - 
        (31*G[{1, 1}, x])/36 - (I/3)*Pi*G[{1, 1}, x] + G[{0, 1, 1}, x]/6 + 
        G[{1, 0, 0}, x]/6 + (47*Zeta[3])/18)) + 
    FF[(1 - x)^(-1)]*(ep*(((-19*I)/36)*Pi*G[{0}, x] + (Pi^2*G[{0}, x])/18 - 
        (19*G[{0, 0}, x])/36 + (I/6)*Pi*G[{0, 0}, x] + G[{0, 0, 0}, x]/3) + 
      ep^2*(((19*I)/216)*Pi^3 - Pi^4/135 - ((469*I)/216)*Pi*G[{0}, x] + 
        (107*Pi^2*G[{0}, x])/216 + (I/72)*Pi^3*G[{0}, x] - 
        (469*G[{0, 0}, x])/216 + ((11*I)/9)*Pi*G[{0, 0}, x] - 
        (13*Pi^2*G[{0, 0}, x])/72 - ((19*I)/36)*Pi*G[{1, 0}, x] + 
        (Pi^2*G[{1, 0}, x])/18 + (22*G[{0, 0, 0}, x])/9 - 
        (I/2)*Pi*G[{0, 0, 0}, x] + (I/6)*Pi*G[{0, 1, 0}, x] - 
        (19*G[{1, 0, 0}, x])/36 + (I/6)*Pi*G[{1, 0, 0}, x] - 
        (3*G[{0, 0, 0, 0}, x])/2 + G[{0, 1, 0, 0}, x]/6 + 
        G[{1, 0, 0, 0}, x]/3 - (19*Zeta[3])/36 - (I/6)*Pi*Zeta[3])) + 
    FF[x^(-1)]*(ep*(((19*I)/36)*Pi*G[{1}, x] - (Pi^2*G[{1}, x])/18 + 
        (19*G[{1, 1}, x])/36 - (I/6)*Pi*G[{1, 1}, x] - G[{1, 1, 1}, x]/3) + 
      ep^2*(((469*I)/216)*Pi*G[{1}, x] - (107*Pi^2*G[{1}, x])/216 - 
        (I/24)*Pi^3*G[{1}, x] + ((19*I)/36)*Pi*G[{0, 1}, x] - 
        (Pi^2*G[{0, 1}, x])/18 + (469*G[{1, 1}, x])/216 - 
        ((11*I)/9)*Pi*G[{1, 1}, x] + (13*Pi^2*G[{1, 1}, x])/72 + 
        (19*G[{0, 1, 1}, x])/36 - (I/6)*Pi*G[{0, 1, 1}, x] - 
        (I/6)*Pi*G[{1, 0, 1}, x] - (22*G[{1, 1, 1}, x])/9 + 
        (I/2)*Pi*G[{1, 1, 1}, x] - G[{0, 1, 1, 1}, x]/3 - 
        G[{1, 0, 1, 1}, x]/6 + (3*G[{1, 1, 1, 1}, x])/2 + 
        (G[{1}, x]*Zeta[3])/6))) + COLOR[CF*NfV2]*
   (((-3*I)/2)*Pi - ((3*I)/2)*Pi*G[{0}, x] - (3*G[{1}, x])/2 + 
    ((5*I)/2)*Pi*G[{1}, x] - (3*G[{0, 0}, x])/2 + (5*G[{1, 1}, x])/2 + 
    ep*(((-59*I)/6)*Pi + (17*Pi^2)/9 - (I/9)*Pi^3 - (11*Pi^4)/90 - 
      ((37*I)/6)*Pi*G[{0}, x] + (5*Pi^2*G[{0}, x])/9 - (59*G[{1}, x])/6 + 
      ((19*I)/3)*Pi*G[{1}, x] - (53*Pi^2*G[{1}, x])/36 + 
      ((2*I)/3)*Pi^3*G[{1}, x] - (13*G[{0, 0}, x])/2 + 
      ((10*I)/3)*Pi*G[{0, 0}, x] + G[{0, 1}, x]/3 + 
      ((10*I)/3)*Pi*G[{0, 1}, x] - (2*Pi^2*G[{0, 1}, x])/3 + G[{1, 0}, x]/3 + 
      (I/6)*Pi*G[{1, 0}, x] + (2*Pi^2*G[{1, 0}, x])/3 + 9*G[{1, 1}, x] - 
      ((35*I)/6)*Pi*G[{1, 1}, x] + 6*G[{0, 0, 0}, x] + G[{0, 0, 1}, x]/3 + 
      (4*I)*Pi*G[{0, 0, 1}, x] + G[{0, 1, 0}, x]/3 + 3*G[{0, 1, 1}, x] + 
      G[{1, 0, 0}, x] - (5*G[{1, 0, 1}, x])/6 - (5*G[{1, 1, 0}, x])/6 - 
      (4*I)*Pi*G[{1, 1, 0}, x] - 10*G[{1, 1, 1}, x] + 4*G[{0, 0, 1, 1}, x] - 
      4*G[{1, 1, 0, 0}, x] + (2*Zeta[3])/3 + (4*I)*Pi*Zeta[3] - 
      4*G[{1}, x]*Zeta[3]) + FF[x]*((3*I)*Pi - Pi^2/4 - (3*G[{0}, x])/2 - 
      I*Pi*G[{0}, x] + (9*G[{1}, x])/2 - I*Pi*G[{1}, x] - 
      (3*G[{0, 0}, x])/2 + G[{0, 1}, x]/2 + G[{1, 0}, x]/2 - 
      (3*G[{1, 1}, x])/2 + ep*(((59*I)/3)*Pi - (43*Pi^2)/9 + ((8*I)/9)*Pi^3 - 
        (59*G[{0}, x])/6 - ((19*I)/6)*Pi*G[{0}, x] + (31*Pi^2*G[{0}, x])/18 + 
        (59*G[{1}, x])/2 + ((17*I)/6)*Pi*G[{1}, x] + (11*Pi^2*G[{1}, x])/18 - 
        (3*G[{0, 0}, x])/2 + ((7*I)/3)*Pi*G[{0, 0}, x] + (4*G[{0, 1}, x])/3 - 
        ((14*I)/3)*Pi*G[{0, 1}, x] + (4*G[{1, 0}, x])/3 - 
        ((10*I)/3)*Pi*G[{1, 0}, x] - (15*G[{1, 1}, x])/2 + 
        ((11*I)/3)*Pi*G[{1, 1}, x] + 6*G[{0, 0, 0}, x] - 
        (2*G[{0, 0, 1}, x])/3 - (2*G[{0, 1, 0}, x])/3 - 5*G[{0, 1, 1}, x] - 
        5*G[{1, 0, 0}, x] + (2*G[{1, 0, 1}, x])/3 + (2*G[{1, 1, 0}, x])/3 + 
        6*G[{1, 1, 1}, x] - (10*Zeta[3])/3) + 
      ep^2*(((1583*I)/18)*Pi - (5407*Pi^2)/216 - ((67*I)/54)*Pi^3 - 
        (119*Pi^4)/216 - (1583*G[{0}, x])/36 - ((179*I)/18)*Pi*G[{0}, x] + 
        (553*Pi^2*G[{0}, x])/108 - ((4*I)/9)*Pi^3*G[{0}, x] + 
        (1583*G[{1}, x])/12 + ((589*I)/18)*Pi*G[{1}, x] - 
        (955*Pi^2*G[{1}, x])/108 + ((35*I)/18)*Pi^3*G[{1}, x] + 
        (119*G[{0, 0}, x])/12 + ((151*I)/18)*Pi*G[{0, 0}, x] - 
        (121*Pi^2*G[{0, 0}, x])/36 - (7*G[{0, 1}, x])/36 - 
        ((97*I)/9)*Pi*G[{0, 1}, x] + (137*Pi^2*G[{0, 1}, x])/36 - 
        (7*G[{1, 0}, x])/36 - ((65*I)/9)*Pi*G[{1, 0}, x] + 
        (193*Pi^2*G[{1, 0}, x])/36 - (313*G[{1, 1}, x])/12 + 
        ((107*I)/18)*Pi*G[{1, 1}, x] - (65*Pi^2*G[{1, 1}, x])/36 + 
        12*G[{0, 0, 0}, x] - ((16*I)/3)*Pi*G[{0, 0, 0}, x] - 
        (11*G[{0, 0, 1}, x])/18 - (16*I)*Pi*G[{0, 0, 1}, x] - 
        (11*G[{0, 1, 0}, x])/18 + (13*I)*Pi*G[{0, 1, 0}, x] - 
        (77*G[{0, 1, 1}, x])/6 + ((32*I)/3)*Pi*G[{0, 1, 1}, x] - 
        (113*G[{1, 0, 0}, x])/6 + ((16*I)/3)*Pi*G[{1, 0, 0}, x] + 
        (161*G[{1, 0, 1}, x])/18 + (17*I)*Pi*G[{1, 0, 1}, x] + 
        (161*G[{1, 1, 0}, x])/18 - (12*I)*Pi*G[{1, 1, 0}, x] + 
        12*G[{1, 1, 1}, x] - ((32*I)/3)*Pi*G[{1, 1, 1}, x] - 
        18*G[{0, 0, 0, 0}, x] + (2*G[{0, 0, 0, 1}, x])/3 + 
        (2*G[{0, 0, 1, 0}, x])/3 - (46*G[{0, 0, 1, 1}, x])/3 + 
        (35*G[{0, 1, 0, 0}, x])/3 + (8*G[{0, 1, 0, 1}, x])/3 + 
        (8*G[{0, 1, 1, 0}, x])/3 + 18*G[{0, 1, 1, 1}, x] + 
        18*G[{1, 0, 0, 0}, x] - (8*G[{1, 0, 0, 1}, x])/3 - 
        (8*G[{1, 0, 1, 0}, x])/3 + (55*G[{1, 0, 1, 1}, x])/3 - 
        (26*G[{1, 1, 0, 0}, x])/3 - (14*G[{1, 1, 0, 1}, x])/3 - 
        (14*G[{1, 1, 1, 0}, x])/3 - 18*G[{1, 1, 1, 1}, x] + (97*Zeta[3])/9 + 
        ((16*I)/3)*Pi*Zeta[3] + 12*G[{0}, x]*Zeta[3] - 
        29*G[{1}, x]*Zeta[3])) + FF[x]^3*(-Pi^2/2 - G[{0, 0}, x] + 
      G[{0, 1}, x] + G[{1, 0}, x] - G[{1, 1}, x] + 
      ep*(-2*Pi^2 + (I/2)*Pi^3 + (Pi^2*G[{0}, x])/2 + (Pi^2*G[{1}, x])/2 - 
        4*G[{0, 0}, x] + I*Pi*G[{0, 0}, x] + 4*G[{0, 1}, x] - 
        I*Pi*G[{0, 1}, x] + 4*G[{1, 0}, x] - I*Pi*G[{1, 0}, x] - 
        4*G[{1, 1}, x] + I*Pi*G[{1, 1}, x] + 4*G[{0, 0, 0}, x] - 
        G[{0, 0, 1}, x] - G[{0, 1, 0}, x] - 2*G[{0, 1, 1}, x] - 
        2*G[{1, 0, 0}, x] - G[{1, 0, 1}, x] - G[{1, 1, 0}, x] + 
        4*G[{1, 1, 1}, x] + Zeta[3]) + ep^2*((-23*Pi^2)/4 + ((7*I)/2)*Pi^3 + 
        (13*Pi^4)/120 + (Pi^2*G[{0}, x])/2 - ((3*I)/2)*Pi^3*G[{0}, x] + 
        (Pi^2*G[{1}, x])/2 + (I/2)*Pi^3*G[{1}, x] - (23*G[{0, 0}, x])/2 + 
        (7*I)*Pi*G[{0, 0}, x] - Pi^2*G[{0, 0}, x] + (23*G[{0, 1}, x])/2 - 
        (7*I)*Pi*G[{0, 1}, x] + (23*G[{1, 0}, x])/2 - (7*I)*Pi*G[{1, 0}, x] - 
        (23*G[{1, 1}, x])/2 + (7*I)*Pi*G[{1, 1}, x] - Pi^2*G[{1, 1}, x] + 
        16*G[{0, 0, 0}, x] - (4*I)*Pi*G[{0, 0, 0}, x] - G[{0, 0, 1}, x] - 
        (5*I)*Pi*G[{0, 0, 1}, x] - G[{0, 1, 0}, x] + 
        (7*I)*Pi*G[{0, 1, 0}, x] - 14*G[{0, 1, 1}, x] + 
        (2*I)*Pi*G[{0, 1, 1}, x] - 14*G[{1, 0, 0}, x] + 
        (2*I)*Pi*G[{1, 0, 0}, x] - G[{1, 0, 1}, x] + 
        (7*I)*Pi*G[{1, 0, 1}, x] - G[{1, 1, 0}, x] - 
        (5*I)*Pi*G[{1, 1, 0}, x] + 16*G[{1, 1, 1}, x] - 
        (4*I)*Pi*G[{1, 1, 1}, x] - 12*G[{0, 0, 0, 0}, x] - 
        3*G[{0, 0, 1, 1}, x] + 7*G[{0, 1, 0, 0}, x] + 2*G[{0, 1, 0, 1}, x] + 
        2*G[{0, 1, 1, 0}, x] + 4*G[{0, 1, 1, 1}, x] + 4*G[{1, 0, 0, 0}, x] + 
        2*G[{1, 0, 0, 1}, x] + 2*G[{1, 0, 1, 0}, x] + 7*G[{1, 0, 1, 1}, x] - 
        3*G[{1, 1, 0, 0}, x] - 12*G[{1, 1, 1, 1}, x] + 13*Zeta[3] + 
        (17*I)*Pi*Zeta[3] + 5*G[{0}, x]*Zeta[3] - 7*G[{1}, x]*Zeta[3])) + 
    FF[x]^2*((3*Pi^2)/4 + 3*G[{0}, x] - 3*G[{1}, x] + (3*G[{0, 0}, x])/2 - 
      (3*G[{0, 1}, x])/2 - (3*G[{1, 0}, x])/2 + (3*G[{1, 1}, x])/2 + 
      ep*(3*Pi^2 - ((23*I)/36)*Pi^3 + (59*G[{0}, x])/3 + (3*I)*Pi*G[{0}, x] - 
        (47*Pi^2*G[{0}, x])/36 - (59*G[{1}, x])/3 - (3*I)*Pi*G[{1}, x] - 
        (7*Pi^2*G[{1}, x])/36 + 3*G[{0, 0}, x] - ((5*I)/6)*Pi*G[{0, 0}, x] - 
        6*G[{0, 1}, x] + ((13*I)/6)*Pi*G[{0, 1}, x] - 6*G[{1, 0}, x] + 
        ((5*I)/6)*Pi*G[{1, 0}, x] + 9*G[{1, 1}, x] - 
        ((13*I)/6)*Pi*G[{1, 1}, x] - 6*G[{0, 0, 0}, x] + 
        (13*G[{0, 0, 1}, x])/6 + (13*G[{0, 1, 0}, x])/6 + 3*G[{0, 1, 1}, x] + 
        3*G[{1, 0, 0}, x] + (5*G[{1, 0, 1}, x])/6 + (5*G[{1, 1, 0}, x])/6 - 
        6*G[{1, 1, 1}, x] - (13*Zeta[3])/6) + 
      ep^2*((69*Pi^2)/8 - ((535*I)/108)*Pi^3 + (49*Pi^4)/432 + 
        (1583*G[{0}, x])/18 + ((64*I)/3)*Pi*G[{0}, x] - 
        (835*Pi^2*G[{0}, x])/108 + ((37*I)/36)*Pi^3*G[{0}, x] - 
        (1583*G[{1}, x])/18 - ((64*I)/3)*Pi*G[{1}, x] + 
        (673*Pi^2*G[{1}, x])/108 + ((17*I)/36)*Pi^3*G[{1}, x] - 
        (3*G[{0, 0}, x])/4 - ((211*I)/18)*Pi*G[{0, 0}, x] + 
        (41*Pi^2*G[{0, 0}, x])/18 - (69*G[{0, 1}, x])/4 + 
        ((221*I)/18)*Pi*G[{0, 1}, x] + (7*Pi^2*G[{0, 1}, x])/9 - 
        (69*G[{1, 0}, x])/4 + ((157*I)/18)*Pi*G[{1, 0}, x] - 
        (7*Pi^2*G[{1, 0}, x])/9 + (141*G[{1, 1}, x])/4 - 
        ((167*I)/18)*Pi*G[{1, 1}, x] + (13*Pi^2*G[{1, 1}, x])/18 - 
        24*G[{0, 0, 0}, x] + ((10*I)/3)*Pi*G[{0, 0, 0}, x] + 
        (113*G[{0, 0, 1}, x])/18 + ((19*I)/2)*Pi*G[{0, 0, 1}, x] + 
        (113*G[{0, 1, 0}, x])/18 - ((17*I)/2)*Pi*G[{0, 1, 0}, x] + 
        18*G[{0, 1, 1}, x] - ((17*I)/3)*Pi*G[{0, 1, 1}, x] + 
        24*G[{1, 0, 0}, x] - (I/3)*Pi*G[{1, 0, 0}, x] - 
        (59*G[{1, 0, 1}, x])/18 - ((25*I)/2)*Pi*G[{1, 0, 1}, x] - 
        (59*G[{1, 1, 0}, x])/18 + ((11*I)/2)*Pi*G[{1, 1, 0}, x] - 
        24*G[{1, 1, 1}, x] + ((26*I)/3)*Pi*G[{1, 1, 1}, x] + 
        18*G[{0, 0, 0, 0}, x] - (8*G[{0, 0, 0, 1}, x])/3 - 
        (8*G[{0, 0, 1, 0}, x])/3 + (47*G[{0, 0, 1, 1}, x])/6 - 
        (43*G[{0, 1, 0, 0}, x])/6 - (17*G[{0, 1, 0, 1}, x])/3 - 
        (17*G[{0, 1, 1, 0}, x])/3 - 6*G[{0, 1, 1, 1}, x] - 
        6*G[{1, 0, 0, 0}, x] - G[{1, 0, 0, 1}, x]/3 - G[{1, 0, 1, 0}, x]/3 - 
        (83*G[{1, 0, 1, 1}, x])/6 + (7*G[{1, 1, 0, 0}, x])/6 + 
        (8*G[{1, 1, 0, 1}, x])/3 + (8*G[{1, 1, 1, 0}, x])/3 + 
        18*G[{1, 1, 1, 1}, x] - (383*Zeta[3])/18 - ((149*I)/6)*Pi*Zeta[3] - 
        (27*G[{0}, x]*Zeta[3])/2 + (33*G[{1}, x]*Zeta[3])/2)) + 
    FF[x^(-1)]*(((-3*I)/2)*Pi*G[{1}, x] - (3*G[{1, 1}, x])/2 + 
      ep*(((-13*I)/2)*Pi*G[{1}, x] + (11*Pi^2*G[{1}, x])/9 - 
        ((2*I)/3)*Pi^3*G[{1}, x] - (3*I)*Pi*G[{0, 1}, x] + 
        (I/3)*Pi*G[{1, 0}, x] - (2*Pi^2*G[{1, 0}, x])/3 - 
        (13*G[{1, 1}, x])/2 + ((10*I)/3)*Pi*G[{1, 1}, x] - 
        3*G[{0, 1, 1}, x] + G[{1, 0, 1}, x]/3 + G[{1, 1, 0}, x]/3 + 
        (4*I)*Pi*G[{1, 1, 0}, x] + 6*G[{1, 1, 1}, x] + 4*G[{1, 1, 0, 0}, x] + 
        4*G[{1}, x]*Zeta[3]) + ep^2*(((-68*I)/3)*Pi*G[{1}, x] + 
        (1073*Pi^2*G[{1}, x])/216 + ((19*I)/36)*Pi^3*G[{1}, x] + 
        (53*Pi^4*G[{1}, x])/90 - (12*I)*Pi*G[{0, 1}, x] + 
        (49*Pi^2*G[{0, 1}, x])/18 - ((2*I)/3)*Pi^3*G[{0, 1}, x] + 
        ((59*I)/36)*Pi*G[{1, 0}, x] - (Pi^2*G[{1, 0}, x])/18 + 
        ((2*I)/3)*Pi^3*G[{1, 0}, x] - (68*G[{1, 1}, x])/3 + 
        ((527*I)/36)*Pi*G[{1, 1}, x] - (73*Pi^2*G[{1, 1}, x])/36 - 
        (2*I)*Pi^3*G[{1, 1}, x] - (6*I)*Pi*G[{0, 0, 1}, x] + 
        (I/3)*Pi*G[{0, 1, 0}, x] - (2*Pi^2*G[{0, 1, 0}, x])/3 - 
        12*G[{0, 1, 1}, x] + ((19*I)/3)*Pi*G[{0, 1, 1}, x] - 
        I*Pi*G[{1, 0, 0}, x] + 2*Pi^2*G[{1, 0, 0}, x] + 
        (59*G[{1, 0, 1}, x])/36 + ((16*I)/3)*Pi*G[{1, 0, 1}, x] + 
        (59*G[{1, 1, 0}, x])/36 + (2*I)*Pi*G[{1, 1, 0}, x] - 
        (14*Pi^2*G[{1, 1, 0}, x])/3 + 26*G[{1, 1, 1}, x] - 
        ((22*I)/3)*Pi*G[{1, 1, 1}, x] - 6*G[{0, 0, 1, 1}, x] + 
        G[{0, 1, 0, 1}, x]/3 + G[{0, 1, 1, 0}, x]/3 + 
        (4*I)*Pi*G[{0, 1, 1, 0}, x] + 12*G[{0, 1, 1, 1}, x] - 
        G[{1, 0, 0, 1}, x] - G[{1, 0, 1, 0}, x] - 
        (12*I)*Pi*G[{1, 0, 1, 0}, x] + (17*G[{1, 0, 1, 1}, x])/3 + 
        (8*G[{1, 1, 0, 0}, x])/3 - (8*I)*Pi*G[{1, 1, 0, 0}, x] - 
        (4*G[{1, 1, 0, 1}, x])/3 - (4*G[{1, 1, 1, 0}, x])/3 + 
        (12*I)*Pi*G[{1, 1, 1, 0}, x] - 18*G[{1, 1, 1, 1}, x] + 
        4*G[{0, 1, 1, 0, 0}, x] - 12*G[{1, 0, 1, 0, 0}, x] - 
        16*G[{1, 1, 0, 0, 0}, x] + 12*G[{1, 1, 1, 0, 0}, x] + 
        (11*G[{1}, x]*Zeta[3])/3 + (4*I)*Pi*G[{1}, x]*Zeta[3] + 
        4*G[{0, 1}, x]*Zeta[3] - 4*G[{1, 0}, x]*Zeta[3] + 
        12*G[{1, 1}, x]*Zeta[3])) + FF[(1 - x)^(-1)]*
     (((3*I)/2)*Pi*G[{0}, x] + (3*G[{0, 0}, x])/2 + 
      ep*(((-5*I)/9)*Pi^3 + (11*Pi^4)/90 + ((13*I)/2)*Pi*G[{0}, x] - 
        (11*Pi^2*G[{0}, x])/9 + (13*G[{0, 0}, x])/2 - 
        ((10*I)/3)*Pi*G[{0, 0}, x] - (I/3)*Pi*G[{0, 1}, x] + 
        (2*Pi^2*G[{0, 1}, x])/3 + (3*I)*Pi*G[{1, 0}, x] - 6*G[{0, 0, 0}, x] - 
        G[{0, 0, 1}, x]/3 - (4*I)*Pi*G[{0, 0, 1}, x] - G[{0, 1, 0}, x]/3 + 
        3*G[{1, 0, 0}, x] - 4*G[{0, 0, 1, 1}, x] + (10*Zeta[3])/3 - 
        (4*I)*Pi*Zeta[3]) + ep^2*(((-491*I)/216)*Pi^3 + (221*Pi^4)/540 - 
        ((4*I)/45)*Pi^5 + ((68*I)/3)*Pi*G[{0}, x] - (1073*Pi^2*G[{0}, x])/
         216 + (I/36)*Pi^3*G[{0}, x] - ((19*I)/18)*Pi^3*G[{1}, x] + 
        (11*Pi^4*G[{1}, x])/90 + (68*G[{0, 0}, x])/3 - 
        ((527*I)/36)*Pi*G[{0, 0}, x] + (73*Pi^2*G[{0, 0}, x])/36 - 
        ((59*I)/36)*Pi*G[{0, 1}, x] + (Pi^2*G[{0, 1}, x])/18 + 
        ((4*I)/3)*Pi^3*G[{0, 1}, x] + (12*I)*Pi*G[{1, 0}, x] - 
        (49*Pi^2*G[{1, 0}, x])/18 - 26*G[{0, 0, 0}, x] + 
        ((22*I)/3)*Pi*G[{0, 0, 0}, x] - (59*G[{0, 0, 1}, x])/36 - 
        (2*I)*Pi*G[{0, 0, 1}, x] + (14*Pi^2*G[{0, 0, 1}, x])/3 - 
        (59*G[{0, 1, 0}, x])/36 - ((16*I)/3)*Pi*G[{0, 1, 0}, x] + 
        I*Pi*G[{0, 1, 1}, x] - 2*Pi^2*G[{0, 1, 1}, x] + 12*G[{1, 0, 0}, x] - 
        ((19*I)/3)*Pi*G[{1, 0, 0}, x] - (I/3)*Pi*G[{1, 0, 1}, x] + 
        (2*Pi^2*G[{1, 0, 1}, x])/3 + (6*I)*Pi*G[{1, 1, 0}, x] + 
        18*G[{0, 0, 0, 0}, x] + (4*G[{0, 0, 0, 1}, x])/3 - 
        (12*I)*Pi*G[{0, 0, 0, 1}, x] + (4*G[{0, 0, 1, 0}, x])/3 - 
        (8*G[{0, 0, 1, 1}, x])/3 + (8*I)*Pi*G[{0, 0, 1, 1}, x] - 
        (17*G[{0, 1, 0, 0}, x])/3 + G[{0, 1, 0, 1}, x] + 
        (12*I)*Pi*G[{0, 1, 0, 1}, x] + G[{0, 1, 1, 0}, x] - 
        12*G[{1, 0, 0, 0}, x] - G[{1, 0, 0, 1}, x]/3 - 
        (4*I)*Pi*G[{1, 0, 0, 1}, x] - G[{1, 0, 1, 0}, x]/3 + 
        6*G[{1, 1, 0, 0}, x] - 12*G[{0, 0, 0, 1, 1}, x] + 
        16*G[{0, 0, 1, 1, 1}, x] + 12*G[{0, 1, 0, 1, 1}, x] - 
        4*G[{1, 0, 0, 1, 1}, x] + (491*Zeta[3])/36 - ((16*I)/3)*Pi*Zeta[3] + 
        8*Pi^2*Zeta[3] - 7*G[{0}, x]*Zeta[3] + (19*G[{1}, x]*Zeta[3])/3 - 
        (4*I)*Pi*G[{1}, x]*Zeta[3] - 8*G[{0, 1}, x]*Zeta[3] - 8*Zeta[5])) + 
    ep^2*(((-1583*I)/36)*Pi + (2393*Pi^2)/216 + ((317*I)/216)*Pi^3 + 
      (97*Pi^4)/540 + ((4*I)/45)*Pi^5 - ((709*I)/36)*Pi*G[{0}, x] + 
      (485*Pi^2*G[{0}, x])/216 + ((23*I)/36)*Pi^3*G[{0}, x] - 
      (1583*G[{1}, x])/36 + ((299*I)/36)*Pi*G[{1}, x] - 
      (29*Pi^2*G[{1}, x])/216 - ((47*I)/36)*Pi^3*G[{1}, x] - 
      (32*Pi^4*G[{1}, x])/45 - (68*G[{0, 0}, x])/3 + 
      ((491*I)/36)*Pi*G[{0, 0}, x] - (Pi^2*G[{0, 0}, x])/36 + 
      (107*G[{0, 1}, x])/36 + ((125*I)/36)*Pi*G[{0, 1}, x] - 
      (73*Pi^2*G[{0, 1}, x])/36 - ((2*I)/3)*Pi^3*G[{0, 1}, x] + 
      (107*G[{1, 0}, x])/36 + ((73*I)/36)*Pi*G[{1, 0}, x] - 
      (23*Pi^2*G[{1, 0}, x])/9 - ((2*I)/3)*Pi^3*G[{1, 0}, x] + 
      25*G[{1, 1}, x] - ((623*I)/36)*Pi*G[{1, 1}, x] + 
      (19*Pi^2*G[{1, 1}, x])/9 + (2*I)*Pi^3*G[{1, 1}, x] + 
      26*G[{0, 0, 0}, x] - ((22*I)/3)*Pi*G[{0, 0, 0}, x] + 
      (23*G[{0, 0, 1}, x])/36 + (6*I)*Pi*G[{0, 0, 1}, x] - 
      (14*Pi^2*G[{0, 0, 1}, x])/3 + (23*G[{0, 1, 0}, x])/36 - 
      ((15*I)/2)*Pi*G[{0, 1, 0}, x] + (2*Pi^2*G[{0, 1, 0}, x])/3 + 
      (13*G[{0, 1, 1}, x])/6 - ((47*I)/6)*Pi*G[{0, 1, 1}, x] + 
      2*Pi^2*G[{0, 1, 1}, x] + (20*G[{1, 0, 0}, x])/3 + 
      ((5*I)/6)*Pi*G[{1, 0, 0}, x] - 2*Pi^2*G[{1, 0, 0}, x] - 
      (191*G[{1, 0, 1}, x])/36 - (4*I)*Pi*G[{1, 0, 1}, x] - 
      (2*Pi^2*G[{1, 0, 1}, x])/3 - (191*G[{1, 1, 0}, x])/36 + 
      ((11*I)/2)*Pi*G[{1, 1, 0}, x] + (14*Pi^2*G[{1, 1, 0}, x])/3 - 
      30*G[{1, 1, 1}, x] + ((40*I)/3)*Pi*G[{1, 1, 1}, x] - 
      18*G[{0, 0, 0, 0}, x] - (4*G[{0, 0, 0, 1}, x])/3 + 
      (12*I)*Pi*G[{0, 0, 0, 1}, x] - (4*G[{0, 0, 1, 0}, x])/3 + 
      (20*G[{0, 0, 1, 1}, x])/3 - (8*I)*Pi*G[{0, 0, 1, 1}, x] - 
      (19*G[{0, 1, 0, 0}, x])/3 - (11*G[{0, 1, 0, 1}, x])/6 - 
      (12*I)*Pi*G[{0, 1, 0, 1}, x] - (11*G[{0, 1, 1, 0}, x])/6 - 
      (4*I)*Pi*G[{0, 1, 1, 0}, x] - 12*G[{0, 1, 1, 1}, x] - 
      4*G[{1, 0, 0, 0}, x] + (17*G[{1, 0, 0, 1}, x])/6 + 
      (4*I)*Pi*G[{1, 0, 0, 1}, x] + (17*G[{1, 0, 1, 0}, x])/6 + 
      (12*I)*Pi*G[{1, 0, 1, 0}, x] - (31*G[{1, 0, 1, 1}, x])/6 + 
      (23*G[{1, 1, 0, 0}, x])/6 + (8*I)*Pi*G[{1, 1, 0, 0}, x] + 
      (10*G[{1, 1, 0, 1}, x])/3 + (10*G[{1, 1, 1, 0}, x])/3 - 
      (12*I)*Pi*G[{1, 1, 1, 0}, x] + 30*G[{1, 1, 1, 1}, x] + 
      12*G[{0, 0, 0, 1, 1}, x] - 16*G[{0, 0, 1, 1, 1}, x] - 
      12*G[{0, 1, 0, 1, 1}, x] - 4*G[{0, 1, 1, 0, 0}, x] + 
      4*G[{1, 0, 0, 1, 1}, x] + 12*G[{1, 0, 1, 0, 0}, x] + 
      16*G[{1, 1, 0, 0, 0}, x] - 12*G[{1, 1, 1, 0, 0}, x] - (71*Zeta[3])/36 + 
      ((28*I)/3)*Pi*Zeta[3] - 8*Pi^2*Zeta[3] + 3*G[{0}, x]*Zeta[3] + 
      3*G[{1}, x]*Zeta[3] + 4*G[{0, 1}, x]*Zeta[3] + 4*G[{1, 0}, x]*Zeta[3] - 
      12*G[{1, 1}, x]*Zeta[3] + 8*Zeta[5])) + 
  COLOR[CA*CF]*(-215/72 + (11*G[{0}, x])/12 + (I/2)*Pi*G[{0}, x] - 
    (I/2)*Pi*G[{1}, x] + G[{0, 0}, x]/2 - G[{1, 1}, x]/2 + 
    ep*(-6383/432 - ((269*I)/72)*Pi - (89*Pi^2)/144 - (I/8)*Pi^3 + 
      (31*Pi^4)/360 + (281*G[{0}, x])/36 + ((19*I)/72)*Pi*G[{0}, x] - 
      (5*Pi^2*G[{0}, x])/72 + (I/12)*Pi^3*G[{0}, x] - (269*G[{1}, x])/72 + 
      ((47*I)/72)*Pi*G[{1}, x] + (7*Pi^2*G[{1}, x])/9 + 
      (I/12)*Pi^3*G[{1}, x] - (287*G[{0, 0}, x])/72 - (I/3)*Pi*G[{0, 0}, x] + 
      (11*Pi^2*G[{0, 0}, x])/12 + (3*G[{0, 1}, x])/2 - 
      ((13*I)/4)*Pi*G[{0, 1}, x] + (Pi^2*G[{0, 1}, x])/3 + 
      (3*G[{1, 0}, x])/2 + ((9*I)/4)*Pi*G[{1, 0}, x] - 
      (Pi^2*G[{1, 0}, x])/3 + (5*G[{1, 1}, x])/72 + 
      ((4*I)/3)*Pi*G[{1, 1}, x] - (11*Pi^2*G[{1, 1}, x])/12 - 
      (11*G[{0, 0, 0}, x])/12 + G[{0, 0, 1}, x]/2 + 
      (I/2)*Pi*G[{0, 0, 1}, x] + G[{0, 1, 0}, x]/2 - 
      (I/2)*Pi*G[{0, 1, 0}, x] - (15*G[{0, 1, 1}, x])/4 + 4*G[{1, 0, 0}, x] - 
      (7*G[{1, 0, 1}, x])/4 + (I/2)*Pi*G[{1, 0, 1}, x] - 
      (7*G[{1, 1, 0}, x])/4 - (I/2)*Pi*G[{1, 1, 0}, x] + 
      (19*G[{1, 1, 1}, x])/6 + (5*G[{0, 0, 0, 0}, x])/2 - 
      (5*G[{0, 0, 0, 1}, x])/2 - (5*G[{0, 0, 1, 0}, x])/2 + 
      3*G[{0, 0, 1, 1}, x] - G[{0, 1, 0, 0}, x]/2 + G[{1, 0, 1, 1}, x]/2 - 
      3*G[{1, 1, 0, 0}, x] + (5*G[{1, 1, 0, 1}, x])/2 + 
      (5*G[{1, 1, 1, 0}, x])/2 - (5*G[{1, 1, 1, 1}, x])/2 + (5*Zeta[3])/2 + 
      ((3*I)/2)*Pi*Zeta[3] - (3*G[{0}, x]*Zeta[3])/2 + 
      (G[{1}, x]*Zeta[3])/2) + FF[x]^3*((-3*Pi^2)/2 - 3*G[{0, 0}, x] + 
      3*G[{0, 1}, x] + 3*G[{1, 0}, x] - 3*G[{1, 1}, x] + 
      ep*((-21*Pi^2)/4 + 3*Pi^2*G[{0}, x] + 3*Pi^2*G[{1}, x] - 
        (21*G[{0, 0}, x])/2 + (21*G[{0, 1}, x])/2 + (21*G[{1, 0}, x])/2 - 
        (21*G[{1, 1}, x])/2 + 12*G[{0, 0, 0}, x] - 6*G[{0, 0, 1}, x] - 
        6*G[{0, 1, 0}, x] - 6*G[{1, 0, 1}, x] - 6*G[{1, 1, 0}, x] + 
        12*G[{1, 1, 1}, x] - 6*Zeta[3]) + ep^2*((-139*Pi^2)/8 - (3*Pi^4)/20 + 
        (21*Pi^2*G[{0}, x])/2 + (21*Pi^2*G[{1}, x])/2 - 
        (139*G[{0, 0}, x])/4 - (11*Pi^2*G[{0, 0}, x])/2 + 
        (139*G[{0, 1}, x])/4 - (13*Pi^2*G[{0, 1}, x])/2 + 
        (139*G[{1, 0}, x])/4 - (13*Pi^2*G[{1, 0}, x])/2 - 
        (139*G[{1, 1}, x])/4 - (11*Pi^2*G[{1, 1}, x])/2 + 
        42*G[{0, 0, 0}, x] - 21*G[{0, 0, 1}, x] - 21*G[{0, 1, 0}, x] - 
        21*G[{1, 0, 1}, x] - 21*G[{1, 1, 0}, x] + 42*G[{1, 1, 1}, x] - 
        36*G[{0, 0, 0, 0}, x] + 12*G[{0, 0, 0, 1}, x] + 
        12*G[{0, 0, 1, 0}, x] + 12*G[{0, 1, 0, 1}, x] + 
        12*G[{0, 1, 1, 0}, x] - 12*G[{0, 1, 1, 1}, x] - 
        12*G[{1, 0, 0, 0}, x] + 12*G[{1, 0, 0, 1}, x] + 
        12*G[{1, 0, 1, 0}, x] + 12*G[{1, 1, 0, 1}, x] + 
        12*G[{1, 1, 1, 0}, x] - 36*G[{1, 1, 1, 1}, x] - 21*Zeta[3] + 
        12*G[{0}, x]*Zeta[3] + 12*G[{1}, x]*Zeta[3])) + 
    FF[x^(-1)]*((I/2)*Pi*G[{1}, x] + G[{1, 1}, x]/2 + 
      ep*(((-89*I)/72)*Pi*G[{1}, x] - (29*Pi^2*G[{1}, x])/72 - 
        (I/12)*Pi^3*G[{1}, x] + ((5*I)/4)*Pi*G[{0, 1}, x] + 
        (I/2)*Pi*G[{1, 0}, x] + (Pi^2*G[{1, 0}, x])/3 - 
        (89*G[{1, 1}, x])/72 - (I/3)*Pi*G[{1, 1}, x] + (11*Pi^2*G[{1, 1}, x])/
         12 + (5*G[{0, 1, 1}, x])/4 + G[{1, 0, 1}, x]/2 - 
        (I/2)*Pi*G[{1, 0, 1}, x] + G[{1, 1, 0}, x]/2 + 
        (I/2)*Pi*G[{1, 1, 0}, x] - (11*G[{1, 1, 1}, x])/12 - 
        G[{1, 0, 1, 1}, x]/2 + 3*G[{1, 1, 0, 0}, x] - (5*G[{1, 1, 0, 1}, x])/
         2 - (5*G[{1, 1, 1, 0}, x])/2 + (5*G[{1, 1, 1, 1}, x])/2 - 
        (G[{1}, x]*Zeta[3])/2) + ep^2*(((-233*I)/432)*Pi*G[{1}, x] - 
        (65*Pi^2*G[{1}, x])/108 - ((49*I)/48)*Pi^3*G[{1}, x] - 
        (73*Pi^4*G[{1}, x])/720 + ((73*I)/72)*Pi*G[{0, 1}, x] - 
        (83*Pi^2*G[{0, 1}, x])/72 - (I/12)*Pi^3*G[{0, 1}, x] + 
        ((31*I)/8)*Pi*G[{1, 0}, x] + (Pi^2*G[{1, 0}, x])/12 - 
        (I/12)*Pi^3*G[{1, 0}, x] - (233*G[{1, 1}, x])/432 + 
        ((163*I)/72)*Pi*G[{1, 1}, x] + (199*Pi^2*G[{1, 1}, x])/144 + 
        (I/3)*Pi^3*G[{1, 1}, x] + ((11*I)/4)*Pi*G[{0, 0, 1}, x] + 
        (I/2)*Pi*G[{0, 1, 0}, x] + (Pi^2*G[{0, 1, 0}, x])/3 + 
        (73*G[{0, 1, 1}, x])/72 - ((11*I)/6)*Pi*G[{0, 1, 1}, x] + 
        (11*Pi^2*G[{0, 1, 1}, x])/12 - ((3*I)/2)*Pi*G[{1, 0, 0}, x] - 
        (4*Pi^2*G[{1, 0, 0}, x])/3 + (31*G[{1, 0, 1}, x])/8 - 
        ((10*I)/3)*Pi*G[{1, 0, 1}, x] - (13*Pi^2*G[{1, 0, 1}, x])/4 + 
        (31*G[{1, 1, 0}, x])/8 + ((5*I)/2)*Pi*G[{1, 1, 0}, x] - 
        (53*Pi^2*G[{1, 1, 0}, x])/12 + (16*G[{1, 1, 1}, x])/9 - 
        (I/2)*Pi*G[{1, 1, 1}, x] - (9*Pi^2*G[{1, 1, 1}, x])/2 + 
        (11*G[{0, 0, 1, 1}, x])/4 + G[{0, 1, 0, 1}, x]/2 - 
        (I/2)*Pi*G[{0, 1, 0, 1}, x] + G[{0, 1, 1, 0}, x]/2 + 
        (I/2)*Pi*G[{0, 1, 1, 0}, x] - (47*G[{0, 1, 1, 1}, x])/12 - 
        (3*G[{1, 0, 0, 1}, x])/2 - (3*I)*Pi*G[{1, 0, 0, 1}, x] - 
        (3*G[{1, 0, 1, 0}, x])/2 - (17*G[{1, 0, 1, 1}, x])/6 + 
        ((3*I)/2)*Pi*G[{1, 0, 1, 1}, x] + 4*G[{1, 1, 0, 0}, x] - 
        (I/2)*Pi*G[{1, 1, 0, 0}, x] - (5*G[{1, 1, 0, 1}, x])/2 + 
        ((5*I)/2)*Pi*G[{1, 1, 0, 1}, x] - (5*G[{1, 1, 1, 0}, x])/2 - 
        (I/2)*Pi*G[{1, 1, 1, 0}, x] + 2*G[{1, 1, 1, 1}, x] - 
        G[{0, 1, 0, 1, 1}, x]/2 + 3*G[{0, 1, 1, 0, 0}, x] - 
        (5*G[{0, 1, 1, 0, 1}, x])/2 - (5*G[{0, 1, 1, 1, 0}, x])/2 + 
        (5*G[{0, 1, 1, 1, 1}, x])/2 - 3*G[{1, 0, 0, 1, 1}, x] - 
        9*G[{1, 0, 1, 0, 0}, x] + 9*G[{1, 0, 1, 0, 1}, x] + 
        9*G[{1, 0, 1, 1, 0}, x] - (13*G[{1, 0, 1, 1, 1}, x])/2 - 
        12*G[{1, 1, 0, 0, 0}, x] + (11*G[{1, 1, 0, 0, 1}, x])/2 + 
        (11*G[{1, 1, 0, 1, 0}, x])/2 + 2*G[{1, 1, 0, 1, 1}, x] - 
        8*G[{1, 1, 1, 0, 0}, x] + (25*G[{1, 1, 1, 0, 1}, x])/2 + 
        (25*G[{1, 1, 1, 1, 0}, x])/2 - (35*G[{1, 1, 1, 1, 1}, x])/2 + 
        (29*G[{1}, x]*Zeta[3])/6 + ((5*I)/2)*Pi*G[{1}, x]*Zeta[3] - 
        (G[{0, 1}, x]*Zeta[3])/2 + G[{1, 0}, x]*Zeta[3] + 
        17*G[{1, 1}, x]*Zeta[3])) + FF[(1 - x)^(-1)]*
     ((-I/2)*Pi*G[{0}, x] - G[{0, 0}, x]/2 + 
      ep*((I/8)*Pi^3 - (31*Pi^4)/360 + ((89*I)/72)*Pi*G[{0}, x] + 
        (29*Pi^2*G[{0}, x])/72 - (I/12)*Pi^3*G[{0}, x] + 
        (89*G[{0, 0}, x])/72 + (I/3)*Pi*G[{0, 0}, x] - (11*Pi^2*G[{0, 0}, x])/
         12 - (I/2)*Pi*G[{0, 1}, x] - (Pi^2*G[{0, 1}, x])/3 - 
        ((5*I)/4)*Pi*G[{1, 0}, x] + (11*G[{0, 0, 0}, x])/12 - 
        G[{0, 0, 1}, x]/2 - (I/2)*Pi*G[{0, 0, 1}, x] - G[{0, 1, 0}, x]/2 + 
        (I/2)*Pi*G[{0, 1, 0}, x] - (5*G[{1, 0, 0}, x])/4 - 
        (5*G[{0, 0, 0, 0}, x])/2 + (5*G[{0, 0, 0, 1}, x])/2 + 
        (5*G[{0, 0, 1, 0}, x])/2 - 3*G[{0, 0, 1, 1}, x] + 
        G[{0, 1, 0, 0}, x]/2 - (3*Zeta[3])/4 - ((3*I)/2)*Pi*Zeta[3] + 
        (3*G[{0}, x]*Zeta[3])/2) + ep^2*(((-103*I)/216)*Pi^3 - 
        (847*Pi^4)/4320 + (I/144)*Pi^5 + ((233*I)/432)*Pi*G[{0}, x] + 
        (65*Pi^2*G[{0}, x])/108 + ((7*I)/144)*Pi^3*G[{0}, x] + 
        (197*Pi^4*G[{0}, x])/720 + ((3*I)/8)*Pi^3*G[{1}, x] - 
        (31*Pi^4*G[{1}, x])/360 + (233*G[{0, 0}, x])/432 - 
        ((163*I)/72)*Pi*G[{0, 0}, x] - (199*Pi^2*G[{0, 0}, x])/144 + 
        (I/6)*Pi^3*G[{0, 0}, x] - ((31*I)/8)*Pi*G[{0, 1}, x] - 
        (Pi^2*G[{0, 1}, x])/12 - ((5*I)/12)*Pi^3*G[{0, 1}, x] - 
        ((73*I)/72)*Pi*G[{1, 0}, x] + (83*Pi^2*G[{1, 0}, x])/72 - 
        (I/12)*Pi^3*G[{1, 0}, x] - (16*G[{0, 0, 0}, x])/9 + 
        (I/2)*Pi*G[{0, 0, 0}, x] + (9*Pi^2*G[{0, 0, 0}, x])/2 - 
        (31*G[{0, 0, 1}, x])/8 - ((5*I)/2)*Pi*G[{0, 0, 1}, x] + 
        (53*Pi^2*G[{0, 0, 1}, x])/12 - (31*G[{0, 1, 0}, x])/8 + 
        ((10*I)/3)*Pi*G[{0, 1, 0}, x] + (13*Pi^2*G[{0, 1, 0}, x])/4 + 
        ((3*I)/2)*Pi*G[{0, 1, 1}, x] + (4*Pi^2*G[{0, 1, 1}, x])/3 - 
        (73*G[{1, 0, 0}, x])/72 + ((11*I)/6)*Pi*G[{1, 0, 0}, x] - 
        (11*Pi^2*G[{1, 0, 0}, x])/12 - (I/2)*Pi*G[{1, 0, 1}, x] - 
        (Pi^2*G[{1, 0, 1}, x])/3 - ((11*I)/4)*Pi*G[{1, 1, 0}, x] - 
        2*G[{0, 0, 0, 0}, x] + (5*G[{0, 0, 0, 1}, x])/2 + 
        (I/2)*Pi*G[{0, 0, 0, 1}, x] + (5*G[{0, 0, 1, 0}, x])/2 - 
        ((5*I)/2)*Pi*G[{0, 0, 1, 0}, x] - 4*G[{0, 0, 1, 1}, x] + 
        (I/2)*Pi*G[{0, 0, 1, 1}, x] + (17*G[{0, 1, 0, 0}, x])/6 - 
        ((3*I)/2)*Pi*G[{0, 1, 0, 0}, x] + (3*G[{0, 1, 0, 1}, x])/2 + 
        (3*G[{0, 1, 1, 0}, x])/2 + (3*I)*Pi*G[{0, 1, 1, 0}, x] + 
        (47*G[{1, 0, 0, 0}, x])/12 - G[{1, 0, 0, 1}, x]/2 - 
        (I/2)*Pi*G[{1, 0, 0, 1}, x] - G[{1, 0, 1, 0}, x]/2 + 
        (I/2)*Pi*G[{1, 0, 1, 0}, x] - (11*G[{1, 1, 0, 0}, x])/4 + 
        (35*G[{0, 0, 0, 0, 0}, x])/2 - (25*G[{0, 0, 0, 0, 1}, x])/2 - 
        (25*G[{0, 0, 0, 1, 0}, x])/2 + 8*G[{0, 0, 0, 1, 1}, x] - 
        2*G[{0, 0, 1, 0, 0}, x] - (11*G[{0, 0, 1, 0, 1}, x])/2 - 
        (11*G[{0, 0, 1, 1, 0}, x])/2 + 12*G[{0, 0, 1, 1, 1}, x] + 
        (13*G[{0, 1, 0, 0, 0}, x])/2 - 9*G[{0, 1, 0, 0, 1}, x] - 
        9*G[{0, 1, 0, 1, 0}, x] + 9*G[{0, 1, 0, 1, 1}, x] + 
        3*G[{0, 1, 1, 0, 0}, x] - (5*G[{1, 0, 0, 0, 0}, x])/2 + 
        (5*G[{1, 0, 0, 0, 1}, x])/2 + (5*G[{1, 0, 0, 1, 0}, x])/2 - 
        3*G[{1, 0, 0, 1, 1}, x] + G[{1, 0, 1, 0, 0}, x]/2 + 
        (103*Zeta[3])/36 - ((85*I)/12)*Pi*Zeta[3] - 5*Pi^2*Zeta[3] + 
        G[{0}, x]*Zeta[3] - (2*I)*Pi*G[{0}, x]*Zeta[3] - 
        (9*G[{1}, x]*Zeta[3])/4 - ((3*I)/2)*Pi*G[{1}, x]*Zeta[3] - 
        20*G[{0, 0}, x]*Zeta[3] + 2*G[{0, 1}, x]*Zeta[3] + 
        (3*G[{1, 0}, x]*Zeta[3])/2 - 17*Zeta[5])) + 
    FF[x]^2*((9*Pi^2)/4 + 3*G[{0}, x] - 3*G[{1}, x] + (9*G[{0, 0}, x])/2 - 
      (9*G[{0, 1}, x])/2 - (9*G[{1, 0}, x])/2 + (9*G[{1, 1}, x])/2 + 
      ep*((63*Pi^2)/8 + (17*Pi^4)/720 + (33*G[{0}, x])/2 - 
        (25*Pi^2*G[{0}, x])/6 - (I/12)*Pi^3*G[{0}, x] - (33*G[{1}, x])/2 - 
        (29*Pi^2*G[{1}, x])/6 + (I/12)*Pi^3*G[{1}, x] + (39*G[{0, 0}, x])/4 + 
        (Pi^2*G[{0, 0}, x])/12 - (63*G[{0, 1}, x])/4 + (Pi^2*G[{0, 1}, x])/
         12 - (63*G[{1, 0}, x])/4 - (Pi^2*G[{1, 0}, x])/12 + 
        (87*G[{1, 1}, x])/4 - (Pi^2*G[{1, 1}, x])/12 - 16*G[{0, 0, 0}, x] - 
        (I/2)*Pi*G[{0, 0, 0}, x] + 7*G[{0, 0, 1}, x] + 
        (I/2)*Pi*G[{0, 0, 1}, x] + 7*G[{0, 1, 0}, x] + 
        (I/2)*Pi*G[{0, 1, 0}, x] + 2*G[{0, 1, 1}, x] - 
        (I/2)*Pi*G[{0, 1, 1}, x] - 2*G[{1, 0, 0}, x] + 
        (I/2)*Pi*G[{1, 0, 0}, x] + 11*G[{1, 0, 1}, x] - 
        (I/2)*Pi*G[{1, 0, 1}, x] + 11*G[{1, 1, 0}, x] - 
        (I/2)*Pi*G[{1, 1, 0}, x] - 20*G[{1, 1, 1}, x] + 
        (I/2)*Pi*G[{1, 1, 1}, x] - G[{0, 0, 0, 0}, x]/2 + 
        G[{0, 0, 1, 1}, x]/2 + G[{0, 1, 0, 0}, x]/2 - G[{0, 1, 1, 1}, x]/2 + 
        G[{1, 0, 0, 0}, x]/2 - G[{1, 0, 1, 1}, x]/2 - G[{1, 1, 0, 0}, x]/2 + 
        G[{1, 1, 1, 1}, x]/2 + 9*Zeta[3] + (G[{0}, x]*Zeta[3])/2 - 
        (G[{1}, x]*Zeta[3])/2) + ep^2*((417*Pi^2)/16 + (71*Pi^4)/240 - 
        ((13*I)/720)*Pi^5 + (271*G[{0}, x])/4 - (175*Pi^2*G[{0}, x])/12 - 
        (I/3)*Pi^3*G[{0}, x] - (7*Pi^4*G[{0}, x])/144 - (271*G[{1}, x])/4 - 
        (203*Pi^2*G[{1}, x])/12 + (I/3)*Pi^3*G[{1}, x] - 
        (Pi^4*G[{1}, x])/45 + (153*G[{0, 0}, x])/8 + (15*Pi^2*G[{0, 0}, x])/
         2 + ((5*I)/12)*Pi^3*G[{0, 0}, x] - (417*G[{0, 1}, x])/8 + 
        10*Pi^2*G[{0, 1}, x] - (I/2)*Pi^3*G[{0, 1}, x] - 
        (417*G[{1, 0}, x])/8 + (19*Pi^2*G[{1, 0}, x])/2 - 
        (I/6)*Pi^3*G[{1, 0}, x] + (681*G[{1, 1}, x])/8 + 
        9*Pi^2*G[{1, 1}, x] + (I/4)*Pi^3*G[{1, 1}, x] - 41*G[{0, 0, 0}, x] - 
        (2*I)*Pi*G[{0, 0, 0}, x] + (Pi^2*G[{0, 0, 0}, x])/12 + 
        (43*G[{0, 0, 1}, x])/2 + (2*I)*Pi*G[{0, 0, 1}, x] - 
        (5*Pi^2*G[{0, 0, 1}, x])/12 + (43*G[{0, 1, 0}, x])/2 + 
        (2*I)*Pi*G[{0, 1, 0}, x] - (Pi^2*G[{0, 1, 0}, x])/6 + 
        10*G[{0, 1, 1}, x] - (2*I)*Pi*G[{0, 1, 1}, x] + 
        (Pi^2*G[{0, 1, 1}, x])/3 - 10*G[{1, 0, 0}, x] + 
        (2*I)*Pi*G[{1, 0, 0}, x] - (Pi^2*G[{1, 0, 0}, x])/3 + 
        (83*G[{1, 0, 1}, x])/2 - (2*I)*Pi*G[{1, 0, 1}, x] + 
        (Pi^2*G[{1, 0, 1}, x])/6 + (83*G[{1, 1, 0}, x])/2 - 
        (2*I)*Pi*G[{1, 1, 0}, x] + (5*Pi^2*G[{1, 1, 0}, x])/12 - 
        85*G[{1, 1, 1}, x] + (2*I)*Pi*G[{1, 1, 1}, x] - 
        (Pi^2*G[{1, 1, 1}, x])/12 + (85*G[{0, 0, 0, 0}, x])/2 + 
        ((5*I)/2)*Pi*G[{0, 0, 0, 0}, x] - (25*G[{0, 0, 0, 1}, x])/2 + 
        ((3*I)/2)*Pi*G[{0, 0, 0, 1}, x] - (25*G[{0, 0, 1, 0}, x])/2 - 
        ((5*I)/2)*Pi*G[{0, 0, 1, 0}, x] + G[{0, 0, 1, 1}, x]/2 - 
        ((3*I)/2)*Pi*G[{0, 0, 1, 1}, x] + (13*G[{0, 1, 0, 0}, x])/2 - 
        (3*I)*Pi*G[{0, 1, 0, 0}, x] - (37*G[{0, 1, 0, 1}, x])/2 - 
        I*Pi*G[{0, 1, 0, 1}, x] - (37*G[{0, 1, 1, 0}, x])/2 + 
        (3*I)*Pi*G[{0, 1, 1, 0}, x] + (25*G[{0, 1, 1, 1}, x])/2 + 
        I*Pi*G[{0, 1, 1, 1}, x] + (47*G[{1, 0, 0, 0}, x])/2 - 
        I*Pi*G[{1, 0, 0, 0}, x] - (35*G[{1, 0, 0, 1}, x])/2 - 
        (3*I)*Pi*G[{1, 0, 0, 1}, x] - (35*G[{1, 0, 1, 0}, x])/2 + 
        I*Pi*G[{1, 0, 1, 0}, x] - (13*G[{1, 0, 1, 1}, x])/2 + 
        (3*I)*Pi*G[{1, 0, 1, 1}, x] - G[{1, 1, 0, 0}, x]/2 + 
        ((3*I)/2)*Pi*G[{1, 1, 0, 0}, x] - (47*G[{1, 1, 0, 1}, x])/2 + 
        ((5*I)/2)*Pi*G[{1, 1, 0, 1}, x] - (47*G[{1, 1, 1, 0}, x])/2 - 
        ((3*I)/2)*Pi*G[{1, 1, 1, 0}, x] + (131*G[{1, 1, 1, 1}, x])/2 - 
        ((5*I)/2)*Pi*G[{1, 1, 1, 1}, x] + (7*G[{0, 0, 0, 0, 0}, x])/2 + 
        (3*G[{0, 0, 0, 1, 1}, x])/2 - (5*G[{0, 0, 1, 0, 0}, x])/2 - 
        (5*G[{0, 0, 1, 1, 1}, x])/2 - 4*G[{0, 1, 0, 0, 0}, x] - 
        G[{0, 1, 0, 1, 1}, x] + 3*G[{0, 1, 1, 0, 0}, x] + 
        2*G[{0, 1, 1, 1, 1}, x] - 2*G[{1, 0, 0, 0, 0}, x] - 
        3*G[{1, 0, 0, 1, 1}, x] + G[{1, 0, 1, 0, 0}, x] + 
        4*G[{1, 0, 1, 1, 1}, x] + (5*G[{1, 1, 0, 0, 0}, x])/2 + 
        (5*G[{1, 1, 0, 1, 1}, x])/2 - (3*G[{1, 1, 1, 0, 0}, x])/2 - 
        (7*G[{1, 1, 1, 1, 1}, x])/2 + (63*Zeta[3])/2 - (5*Pi^2*Zeta[3])/12 - 
        16*G[{0}, x]*Zeta[3] - ((5*I)/2)*Pi*G[{0}, x]*Zeta[3] - 
        20*G[{1}, x]*Zeta[3] + ((5*I)/2)*Pi*G[{1}, x]*Zeta[3] - 
        (7*G[{0, 0}, x]*Zeta[3])/2 + 2*G[{0, 1}, x]*Zeta[3] + 
        2*G[{1, 0}, x]*Zeta[3] - (G[{1, 1}, x]*Zeta[3])/2 - 2*Zeta[5])) + 
    ep^2*(-143783/2592 - ((8489*I)/432)*Pi - (49*Pi^2)/16 - 
      ((19*I)/432)*Pi^3 + (577*Pi^4)/4320 - (I/144)*Pi^5 + 
      (7175*G[{0}, x])/216 + ((5113*I)/432)*Pi*G[{0}, x] + 
      (361*Pi^2*G[{0}, x])/432 - ((43*I)/144)*Pi^3*G[{0}, x] - 
      (197*Pi^4*G[{0}, x])/720 - (8489*G[{1}, x])/432 - 
      ((2707*I)/432)*Pi*G[{1}, x] + (2231*Pi^2*G[{1}, x])/432 - 
      ((19*I)/48)*Pi^3*G[{1}, x] + (3*Pi^4*G[{1}, x])/16 - 
      (7769*G[{0, 0}, x])/432 - ((89*I)/72)*Pi*G[{0, 0}, x] + 
      (7*Pi^2*G[{0, 0}, x])/144 - (I/6)*Pi^3*G[{0, 0}, x] + 
      (99*G[{0, 1}, x])/8 - ((101*I)/9)*Pi*G[{0, 1}, x] - 
      (13*Pi^2*G[{0, 1}, x])/72 + (I/2)*Pi^3*G[{0, 1}, x] + 
      (99*G[{1, 0}, x])/8 + ((80*I)/9)*Pi*G[{1, 0}, x] - 
      (28*Pi^2*G[{1, 0}, x])/9 + (I/6)*Pi^3*G[{1, 0}, x] - 
      (4033*G[{1, 1}, x])/432 + ((191*I)/72)*Pi*G[{1, 1}, x] - 
      (247*Pi^2*G[{1, 1}, x])/144 - (I/3)*Pi^3*G[{1, 1}, x] + 
      (295*G[{0, 0, 0}, x])/36 - (I/2)*Pi*G[{0, 0, 0}, x] - 
      (9*Pi^2*G[{0, 0, 0}, x])/2 + (3*G[{0, 0, 1}, x])/8 - 
      (8*I)*Pi*G[{0, 0, 1}, x] - (53*Pi^2*G[{0, 0, 1}, x])/12 + 
      (3*G[{0, 1, 0}, x])/8 - ((37*I)/12)*Pi*G[{0, 1, 0}, x] - 
      (43*Pi^2*G[{0, 1, 0}, x])/12 - (1051*G[{0, 1, 1}, x])/72 + 
      ((35*I)/6)*Pi*G[{0, 1, 1}, x] - (9*Pi^2*G[{0, 1, 1}, x])/4 + 
      (1279*G[{1, 0, 0}, x])/72 - ((61*I)/12)*Pi*G[{1, 0, 0}, x] + 
      (9*Pi^2*G[{1, 0, 0}, x])/4 - (95*G[{1, 0, 1}, x])/8 + 
      ((34*I)/3)*Pi*G[{1, 0, 1}, x] + (43*Pi^2*G[{1, 0, 1}, x])/12 - 
      (95*G[{1, 1, 0}, x])/8 + ((15*I)/4)*Pi*G[{1, 1, 0}, x] + 
      (53*Pi^2*G[{1, 1, 0}, x])/12 + (113*G[{1, 1, 1}, x])/9 - 
      ((17*I)/4)*Pi*G[{1, 1, 1}, x] + (9*Pi^2*G[{1, 1, 1}, x])/2 + 
      2*G[{0, 0, 0, 0}, x] - (5*G[{0, 0, 0, 1}, x])/2 - 
      (I/2)*Pi*G[{0, 0, 0, 1}, x] - (5*G[{0, 0, 1, 0}, x])/2 + 
      ((5*I)/2)*Pi*G[{0, 0, 1, 0}, x] - (13*G[{0, 0, 1, 1}, x])/2 - 
      (I/2)*Pi*G[{0, 0, 1, 1}, x] - (34*G[{0, 1, 0, 0}, x])/3 + 
      ((3*I)/2)*Pi*G[{0, 1, 0, 0}, x] + (29*G[{0, 1, 0, 1}, x])/4 + 
      (I/2)*Pi*G[{0, 1, 0, 1}, x] + (29*G[{0, 1, 1, 0}, x])/4 - 
      ((7*I)/2)*Pi*G[{0, 1, 1, 0}, x] + (31*G[{0, 1, 1, 1}, x])/6 - 
      (44*G[{1, 0, 0, 0}, x])/3 + (5*G[{1, 0, 0, 1}, x])/2 + 
      ((7*I)/2)*Pi*G[{1, 0, 0, 1}, x] + (5*G[{1, 0, 1, 0}, x])/2 - 
      (I/2)*Pi*G[{1, 0, 1, 0}, x] + (37*G[{1, 0, 1, 1}, x])/3 - 
      ((3*I)/2)*Pi*G[{1, 0, 1, 1}, x] + (19*G[{1, 1, 0, 0}, x])/4 + 
      (I/2)*Pi*G[{1, 1, 0, 0}, x] + (5*G[{1, 1, 0, 1}, x])/2 - 
      ((5*I)/2)*Pi*G[{1, 1, 0, 1}, x] + (5*G[{1, 1, 1, 0}, x])/2 + 
      (I/2)*Pi*G[{1, 1, 1, 0}, x] - (45*G[{1, 1, 1, 1}, x])/4 - 
      (35*G[{0, 0, 0, 0, 0}, x])/2 + (25*G[{0, 0, 0, 0, 1}, x])/2 + 
      (25*G[{0, 0, 0, 1, 0}, x])/2 - 8*G[{0, 0, 0, 1, 1}, x] + 
      2*G[{0, 0, 1, 0, 0}, x] + (11*G[{0, 0, 1, 0, 1}, x])/2 + 
      (11*G[{0, 0, 1, 1, 0}, x])/2 - 12*G[{0, 0, 1, 1, 1}, x] - 
      (13*G[{0, 1, 0, 0, 0}, x])/2 + 9*G[{0, 1, 0, 0, 1}, x] + 
      9*G[{0, 1, 0, 1, 0}, x] - (17*G[{0, 1, 0, 1, 1}, x])/2 - 
      6*G[{0, 1, 1, 0, 0}, x] + (5*G[{0, 1, 1, 0, 1}, x])/2 + 
      (5*G[{0, 1, 1, 1, 0}, x])/2 - (5*G[{0, 1, 1, 1, 1}, x])/2 + 
      (5*G[{1, 0, 0, 0, 0}, x])/2 - (5*G[{1, 0, 0, 0, 1}, x])/2 - 
      (5*G[{1, 0, 0, 1, 0}, x])/2 + 6*G[{1, 0, 0, 1, 1}, x] + 
      (17*G[{1, 0, 1, 0, 0}, x])/2 - 9*G[{1, 0, 1, 0, 1}, x] - 
      9*G[{1, 0, 1, 1, 0}, x] + (13*G[{1, 0, 1, 1, 1}, x])/2 + 
      12*G[{1, 1, 0, 0, 0}, x] - (11*G[{1, 1, 0, 0, 1}, x])/2 - 
      (11*G[{1, 1, 0, 1, 0}, x])/2 - 2*G[{1, 1, 0, 1, 1}, x] + 
      8*G[{1, 1, 1, 0, 0}, x] - (25*G[{1, 1, 1, 0, 1}, x])/2 - 
      (25*G[{1, 1, 1, 1, 0}, x])/2 + (35*G[{1, 1, 1, 1, 1}, x])/2 + 
      (463*Zeta[3])/36 + ((163*I)/12)*Pi*Zeta[3] + 5*Pi^2*Zeta[3] - 
      (9*G[{0}, x]*Zeta[3])/2 + (2*I)*Pi*G[{0}, x]*Zeta[3] + 
      (95*G[{1}, x]*Zeta[3])/12 - I*Pi*G[{1}, x]*Zeta[3] + 
      20*G[{0, 0}, x]*Zeta[3] - (3*G[{0, 1}, x]*Zeta[3])/2 - 
      (5*G[{1, 0}, x]*Zeta[3])/2 - 17*G[{1, 1}, x]*Zeta[3] + 17*Zeta[5]) + 
    FF[x]*(215/36 - (3*Pi^2)/4 - (47*G[{0}, x])/12 + (25*G[{1}, x])/12 - 
      (3*G[{0, 0}, x])/2 + (3*G[{0, 1}, x])/2 + (3*G[{1, 0}, x])/2 - 
      (3*G[{1, 1}, x])/2 + ep*(6383/216 + ((269*I)/36)*Pi - (25*Pi^2)/18 - 
        ((2*I)/3)*Pi^3 - (17*Pi^4)/720 - (1481*G[{0}, x])/72 - 
        ((11*I)/12)*Pi*G[{0}, x] + (11*Pi^2*G[{0}, x])/24 + 
        (I/12)*Pi^3*G[{0}, x] + (895*G[{1}, x])/72 - ((11*I)/12)*Pi*
         G[{1}, x] + (9*Pi^2*G[{1}, x])/8 - (I/12)*Pi^3*G[{1}, x] + 
        (14*G[{0, 0}, x])/3 - I*Pi*G[{0, 0}, x] - (Pi^2*G[{0, 0}, x])/12 + 
        (9*G[{0, 1}, x])/4 + I*Pi*G[{0, 1}, x] - (Pi^2*G[{0, 1}, x])/12 + 
        (9*G[{1, 0}, x])/4 + I*Pi*G[{1, 0}, x] + (Pi^2*G[{1, 0}, x])/12 - 
        (22*G[{1, 1}, x])/3 - I*Pi*G[{1, 1}, x] + (Pi^2*G[{1, 1}, x])/12 + 
        (7*G[{0, 0, 0}, x])/4 + (I/2)*Pi*G[{0, 0, 0}, x] + 
        G[{0, 0, 1}, x]/4 - (I/2)*Pi*G[{0, 0, 1}, x] + G[{0, 1, 0}, x]/4 - 
        (I/2)*Pi*G[{0, 1, 0}, x] - (9*G[{0, 1, 1}, x])/4 + 
        (I/2)*Pi*G[{0, 1, 1}, x] + (7*G[{1, 0, 0}, x])/4 - 
        (I/2)*Pi*G[{1, 0, 0}, x] - (15*G[{1, 0, 1}, x])/4 + 
        (I/2)*Pi*G[{1, 0, 1}, x] - (15*G[{1, 1, 0}, x])/4 + 
        (I/2)*Pi*G[{1, 1, 0}, x] + (23*G[{1, 1, 1}, x])/4 - 
        (I/2)*Pi*G[{1, 1, 1}, x] + G[{0, 0, 0, 0}, x]/2 - 
        G[{0, 0, 1, 1}, x]/2 - G[{0, 1, 0, 0}, x]/2 + G[{0, 1, 1, 1}, x]/2 - 
        G[{1, 0, 0, 0}, x]/2 + G[{1, 0, 1, 1}, x]/2 + G[{1, 1, 0, 0}, x]/2 - 
        G[{1, 1, 1, 1}, x]/2 - (5*Zeta[3])/2 - (G[{0}, x]*Zeta[3])/2 + 
        (G[{1}, x]*Zeta[3])/2) + ep^2*(143783/1296 + ((8489*I)/216)*Pi - 
        (41*Pi^2)/16 - ((235*I)/72)*Pi^3 - (467*Pi^4)/1440 + 
        ((13*I)/720)*Pi^5 - (35129*G[{0}, x])/432 - ((401*I)/72)*Pi*
         G[{0}, x] - (23*Pi^2*G[{0}, x])/12 + ((55*I)/24)*Pi^3*G[{0}, x] + 
        (7*Pi^4*G[{0}, x])/144 + (23407*G[{1}, x])/432 - 
        ((401*I)/72)*Pi*G[{1}, x] + (5*Pi^2*G[{1}, x])/12 - 
        ((11*I)/24)*Pi^3*G[{1}, x] + (Pi^4*G[{1}, x])/45 + 
        (773*G[{0, 0}, x])/18 - ((17*I)/12)*Pi*G[{0, 0}, x] - 
        (Pi^2*G[{0, 0}, x])/3 - ((5*I)/12)*Pi^3*G[{0, 0}, x] - 
        (59*G[{0, 1}, x])/8 + ((7*I)/3)*Pi*G[{0, 1}, x] - 
        (5*Pi^2*G[{0, 1}, x])/24 + (I/2)*Pi^3*G[{0, 1}, x] - 
        (59*G[{1, 0}, x])/8 + ((7*I)/3)*Pi*G[{1, 0}, x] + 
        (7*Pi^2*G[{1, 0}, x])/24 + (I/6)*Pi^3*G[{1, 0}, x] - 
        (415*G[{1, 1}, x])/18 - ((17*I)/12)*Pi*G[{1, 1}, x] - 
        (11*Pi^2*G[{1, 1}, x])/6 - (I/4)*Pi^3*G[{1, 1}, x] - 
        (87*G[{0, 0, 0}, x])/4 + ((27*I)/4)*Pi*G[{0, 0, 0}, x] - 
        (Pi^2*G[{0, 0, 0}, x])/12 + 11*G[{0, 0, 1}, x] + 
        ((9*I)/4)*Pi*G[{0, 0, 1}, x] + (5*Pi^2*G[{0, 0, 1}, x])/12 + 
        11*G[{0, 1, 0}, x] - ((41*I)/4)*Pi*G[{0, 1, 0}, x] + 
        (Pi^2*G[{0, 1, 0}, x])/6 - (79*G[{0, 1, 1}, x])/6 + 
        ((5*I)/4)*Pi*G[{0, 1, 1}, x] - (Pi^2*G[{0, 1, 1}, x])/3 + 
        (41*G[{1, 0, 0}, x])/6 - ((11*I)/4)*Pi*G[{1, 0, 0}, x] + 
        (Pi^2*G[{1, 0, 0}, x])/3 - 9*G[{1, 0, 1}, x] - 
        ((25*I)/4)*Pi*G[{1, 0, 1}, x] - (Pi^2*G[{1, 0, 1}, x])/6 - 
        9*G[{1, 1, 0}, x] + ((25*I)/4)*Pi*G[{1, 1, 0}, x] - 
        (5*Pi^2*G[{1, 1, 0}, x])/12 + (89*G[{1, 1, 1}, x])/4 + 
        ((11*I)/4)*Pi*G[{1, 1, 1}, x] + (Pi^2*G[{1, 1, 1}, x])/12 + 
        (11*G[{0, 0, 0, 0}, x])/4 - ((5*I)/2)*Pi*G[{0, 0, 0, 0}, x] + 
        G[{0, 0, 0, 1}, x]/2 - ((3*I)/2)*Pi*G[{0, 0, 0, 1}, x] + 
        G[{0, 0, 1, 0}, x]/2 + ((5*I)/2)*Pi*G[{0, 0, 1, 0}, x] + 
        (5*G[{0, 0, 1, 1}, x])/4 + ((3*I)/2)*Pi*G[{0, 0, 1, 1}, x] - 
        (15*G[{0, 1, 0, 0}, x])/2 + (3*I)*Pi*G[{0, 1, 0, 0}, x] - 
        (13*G[{0, 1, 0, 1}, x])/4 + I*Pi*G[{0, 1, 0, 1}, x] - 
        (13*G[{0, 1, 1, 0}, x])/4 - (3*I)*Pi*G[{0, 1, 1, 0}, x] + 
        9*G[{0, 1, 1, 1}, x] - I*Pi*G[{0, 1, 1, 1}, x] - 
        2*G[{1, 0, 0, 0}, x] + I*Pi*G[{1, 0, 0, 0}, x] - 
        (17*G[{1, 0, 0, 1}, x])/4 + (3*I)*Pi*G[{1, 0, 0, 1}, x] - 
        (17*G[{1, 0, 1, 0}, x])/4 - I*Pi*G[{1, 0, 1, 0}, x] + 
        (11*G[{1, 0, 1, 1}, x])/2 - (3*I)*Pi*G[{1, 0, 1, 1}, x] + 
        (9*G[{1, 1, 0, 0}, x])/4 - ((3*I)/2)*Pi*G[{1, 1, 0, 0}, x] + 
        (23*G[{1, 1, 0, 1}, x])/2 - ((5*I)/2)*Pi*G[{1, 1, 0, 1}, x] + 
        (23*G[{1, 1, 1, 0}, x])/2 + ((3*I)/2)*Pi*G[{1, 1, 1, 0}, x] - 
        (81*G[{1, 1, 1, 1}, x])/4 + ((5*I)/2)*Pi*G[{1, 1, 1, 1}, x] - 
        (7*G[{0, 0, 0, 0, 0}, x])/2 - (3*G[{0, 0, 0, 1, 1}, x])/2 + 
        (5*G[{0, 0, 1, 0, 0}, x])/2 + (5*G[{0, 0, 1, 1, 1}, x])/2 + 
        4*G[{0, 1, 0, 0, 0}, x] + G[{0, 1, 0, 1, 1}, x] - 
        3*G[{0, 1, 1, 0, 0}, x] - 2*G[{0, 1, 1, 1, 1}, x] + 
        2*G[{1, 0, 0, 0, 0}, x] + 3*G[{1, 0, 0, 1, 1}, x] - 
        G[{1, 0, 1, 0, 0}, x] - 4*G[{1, 0, 1, 1, 1}, x] - 
        (5*G[{1, 1, 0, 0, 0}, x])/2 - (5*G[{1, 1, 0, 1, 1}, x])/2 + 
        (3*G[{1, 1, 1, 0, 0}, x])/2 + (7*G[{1, 1, 1, 1, 1}, x])/2 - 
        (145*Zeta[3])/9 - (21*I)*Pi*Zeta[3] + (5*Pi^2*Zeta[3])/12 - 
        7*G[{0}, x]*Zeta[3] + ((5*I)/2)*Pi*G[{0}, x]*Zeta[3] + 
        (19*G[{1}, x]*Zeta[3])/2 - ((5*I)/2)*Pi*G[{1}, x]*Zeta[3] + 
        (7*G[{0, 0}, x]*Zeta[3])/2 - 2*G[{0, 1}, x]*Zeta[3] - 
        2*G[{1, 0}, x]*Zeta[3] + (G[{1, 1}, x]*Zeta[3])/2 + 2*Zeta[5]))) + 
  COLOR[CF^2]*(17/8 + (I/2)*Pi - (7*Pi^2)/24 - (3*G[{0}, x])/4 - 
    I*Pi*G[{0}, x] + G[{1}, x]/2 + (I/2)*Pi*G[{1}, x] - G[{0, 0}, x] + 
    G[{1, 1}, x]/2 + ep*(143/16 + ((37*I)/8)*Pi + (25*Pi^2)/48 - 
      (19*Pi^4)/120 - (23*G[{0}, x])/4 - ((43*I)/8)*Pi*G[{0}, x] + 
      (17*Pi^2*G[{0}, x])/24 - ((7*I)/24)*Pi^3*G[{0}, x] + (37*G[{1}, x])/8 + 
      ((37*I)/8)*Pi*G[{1}, x] - (11*Pi^2*G[{1}, x])/8 - 
      (I/8)*Pi^3*G[{1}, x] - G[{0, 0}, x]/8 + ((9*I)/4)*Pi*G[{0, 0}, x] - 
      (35*Pi^2*G[{0, 0}, x])/24 - 3*G[{0, 1}, x] + (7*I)*Pi*G[{0, 1}, x] - 
      (Pi^2*G[{0, 1}, x])/2 - 3*G[{1, 0}, x] - ((11*I)/2)*Pi*G[{1, 0}, x] + 
      (Pi^2*G[{1, 0}, x])/2 + (47*G[{1, 1}, x])/8 - 
      ((17*I)/4)*Pi*G[{1, 1}, x] + (35*Pi^2*G[{1, 1}, x])/24 + 
      (9*G[{0, 0, 0}, x])/2 - ((3*I)/2)*Pi*G[{0, 0, 0}, x] - 
      G[{0, 0, 1}, x] - (2*I)*Pi*G[{0, 0, 1}, x] - G[{0, 1, 0}, x] + 
      (I/2)*Pi*G[{0, 1, 0}, x] + 8*G[{0, 1, 1}, x] - 9*G[{1, 0, 0}, x] + 
      (7*G[{1, 0, 1}, x])/2 - (I/2)*Pi*G[{1, 0, 1}, x] + 
      (7*G[{1, 1, 0}, x])/2 + (2*I)*Pi*G[{1, 1, 0}, x] - 8*G[{1, 1, 1}, x] + 
      ((3*I)/2)*Pi*G[{1, 1, 1}, x] - (13*G[{0, 0, 0, 0}, x])/2 + 
      5*G[{0, 0, 0, 1}, x] + 5*G[{0, 0, 1, 0}, x] - 7*G[{0, 0, 1, 1}, x] + 
      G[{0, 1, 0, 0}, x]/2 - G[{1, 0, 1, 1}, x]/2 + 7*G[{1, 1, 0, 0}, x] - 
      5*G[{1, 1, 0, 1}, x] - 5*G[{1, 1, 1, 0}, x] + (13*G[{1, 1, 1, 1}, x])/
       2 - (25*Zeta[3])/6 - (3*I)*Pi*Zeta[3] + 4*G[{0}, x]*Zeta[3] - 
      (3*G[{1}, x]*Zeta[3])/2) + FF[x]^3*(3*Pi^2 + 6*G[{0, 0}, x] - 
      6*G[{0, 1}, x] - 6*G[{1, 0}, x] + 6*G[{1, 1}, x] + 
      ep*((21*Pi^2)/2 - 6*Pi^2*G[{0}, x] - 6*Pi^2*G[{1}, x] + 
        21*G[{0, 0}, x] - 21*G[{0, 1}, x] - 21*G[{1, 0}, x] + 
        21*G[{1, 1}, x] - 24*G[{0, 0, 0}, x] + 12*G[{0, 0, 1}, x] + 
        12*G[{0, 1, 0}, x] + 12*G[{1, 0, 1}, x] + 12*G[{1, 1, 0}, x] - 
        24*G[{1, 1, 1}, x] + 12*Zeta[3]) + ep^2*((139*Pi^2)/4 + (3*Pi^4)/10 - 
        21*Pi^2*G[{0}, x] - 21*Pi^2*G[{1}, x] + (139*G[{0, 0}, x])/2 + 
        11*Pi^2*G[{0, 0}, x] - (139*G[{0, 1}, x])/2 + 13*Pi^2*G[{0, 1}, x] - 
        (139*G[{1, 0}, x])/2 + 13*Pi^2*G[{1, 0}, x] + (139*G[{1, 1}, x])/2 + 
        11*Pi^2*G[{1, 1}, x] - 84*G[{0, 0, 0}, x] + 42*G[{0, 0, 1}, x] + 
        42*G[{0, 1, 0}, x] + 42*G[{1, 0, 1}, x] + 42*G[{1, 1, 0}, x] - 
        84*G[{1, 1, 1}, x] + 72*G[{0, 0, 0, 0}, x] - 24*G[{0, 0, 0, 1}, x] - 
        24*G[{0, 0, 1, 0}, x] - 24*G[{0, 1, 0, 1}, x] - 
        24*G[{0, 1, 1, 0}, x] + 24*G[{0, 1, 1, 1}, x] + 
        24*G[{1, 0, 0, 0}, x] - 24*G[{1, 0, 0, 1}, x] - 
        24*G[{1, 0, 1, 0}, x] - 24*G[{1, 1, 0, 1}, x] - 
        24*G[{1, 1, 1, 0}, x] + 72*G[{1, 1, 1, 1}, x] + 42*Zeta[3] - 
        24*G[{0}, x]*Zeta[3] - 24*G[{1}, x]*Zeta[3])) + 
    FF[x]*(-17/4 - I*Pi + (25*Pi^2)/12 + (25*G[{0}, x])/4 + 
      (I/2)*Pi*G[{0}, x] - (23*G[{1}, x])/4 + (I/2)*Pi*G[{1}, x] + 
      (7*G[{0, 0}, x])/2 - 3*G[{0, 1}, x] - 3*G[{1, 0}, x] + 
      (7*G[{1, 1}, x])/2 + ep*(-143/8 - ((37*I)/4)*Pi + (101*Pi^2)/24 + 
        ((25*I)/12)*Pi^3 + (273*G[{0}, x])/8 + ((3*I)/4)*Pi*G[{0}, x] - 
        (5*Pi^2*G[{0}, x])/3 - (255*G[{1}, x])/8 + ((3*I)/4)*Pi*G[{1}, x] - 
        3*Pi^2*G[{1}, x] - (29*G[{0, 0}, x])/4 + (2*I)*Pi*G[{0, 0}, x] - 
        (9*G[{0, 1}, x])/2 - ((3*I)/2)*Pi*G[{0, 1}, x] - (9*G[{1, 0}, x])/2 - 
        ((3*I)/2)*Pi*G[{1, 0}, x] + (67*G[{1, 1}, x])/4 + 
        (2*I)*Pi*G[{1, 1}, x] - (9*G[{0, 0, 0}, x])/2 - G[{0, 0, 1}, x]/2 - 
        G[{0, 1, 0}, x]/2 + 5*G[{0, 1, 1}, x] - 3*G[{1, 0, 0}, x] + 
        (15*G[{1, 0, 1}, x])/2 + (15*G[{1, 1, 0}, x])/2 - 
        (25*G[{1, 1, 1}, x])/2 + (11*Zeta[3])/6) + 
      ep^2*(-909/16 - ((315*I)/8)*Pi - (53*Pi^2)/24 + ((21*I)/2)*Pi^3 - 
        (83*Pi^4)/288 + (2187*G[{0}, x])/16 + ((41*I)/8)*Pi*G[{0}, x] + 
        (11*Pi^2*G[{0}, x])/3 - (4*I)*Pi^3*G[{0}, x] - (2149*G[{1}, x])/16 + 
        ((41*I)/8)*Pi*G[{1}, x] - Pi^2*G[{1}, x] - ((3*I)/4)*Pi^3*G[{1}, x] - 
        (623*G[{0, 0}, x])/8 + (13*I)*Pi*G[{0, 0}, x] + 
        (5*Pi^2*G[{0, 0}, x])/12 + (59*G[{0, 1}, x])/4 - 
        ((51*I)/4)*Pi*G[{0, 1}, x] - (4*Pi^2*G[{0, 1}, x])/3 + 
        (59*G[{1, 0}, x])/4 - ((51*I)/4)*Pi*G[{1, 0}, x] - 
        (2*Pi^2*G[{1, 0}, x])/3 + (433*G[{1, 1}, x])/8 + 
        (13*I)*Pi*G[{1, 1}, x] + (61*Pi^2*G[{1, 1}, x])/12 + 
        (99*G[{0, 0, 0}, x])/2 - ((17*I)/2)*Pi*G[{0, 0, 0}, x] - 
        22*G[{0, 0, 1}, x] - (8*I)*Pi*G[{0, 0, 1}, x] - 22*G[{0, 1, 0}, x] + 
        ((27*I)/2)*Pi*G[{0, 1, 0}, x] + (73*G[{0, 1, 1}, x])/4 + 
        ((5*I)/2)*Pi*G[{0, 1, 1}, x] - (87*G[{1, 0, 0}, x])/4 + 
        (I/2)*Pi*G[{1, 0, 0}, x] + 18*G[{1, 0, 1}, x] + 
        ((31*I)/2)*Pi*G[{1, 0, 1}, x] + 18*G[{1, 1, 0}, x] - 
        (6*I)*Pi*G[{1, 1, 0}, x] - (77*G[{1, 1, 1}, x])/2 - 
        ((21*I)/2)*Pi*G[{1, 1, 1}, x] + (3*G[{0, 0, 0, 0}, x])/2 - 
        G[{0, 0, 0, 1}, x] - G[{0, 0, 1, 0}, x] - 6*G[{0, 0, 1, 1}, x] + 
        8*G[{0, 1, 0, 0}, x] + (13*G[{0, 1, 0, 1}, x])/2 + 
        (13*G[{0, 1, 1, 0}, x])/2 - 14*G[{0, 1, 1, 1}, x] - 
        2*G[{1, 0, 0, 0}, x] + (17*G[{1, 0, 0, 1}, x])/2 + 
        (17*G[{1, 0, 1, 0}, x])/2 - 8*G[{1, 0, 1, 1}, x] + 
        2*G[{1, 1, 0, 0}, x] - 23*G[{1, 1, 0, 1}, x] - 
        23*G[{1, 1, 1, 0}, x] + (75*G[{1, 1, 1, 1}, x])/2 - (85*Zeta[3])/12 + 
        ((235*I)/6)*Pi*Zeta[3] + (23*G[{0}, x]*Zeta[3])/2 - 
        8*G[{1}, x]*Zeta[3])) + FF[x]^2*((-9*Pi^2)/2 - 6*G[{0}, x] + 
      6*G[{1}, x] - 9*G[{0, 0}, x] + 9*G[{0, 1}, x] + 9*G[{1, 0}, x] - 
      9*G[{1, 1}, x] + ep*((-63*Pi^2)/4 - 33*G[{0}, x] + 
        (25*Pi^2*G[{0}, x])/3 + 33*G[{1}, x] + (29*Pi^2*G[{1}, x])/3 - 
        (39*G[{0, 0}, x])/2 + (63*G[{0, 1}, x])/2 + (63*G[{1, 0}, x])/2 - 
        (87*G[{1, 1}, x])/2 + 32*G[{0, 0, 0}, x] - 14*G[{0, 0, 1}, x] - 
        14*G[{0, 1, 0}, x] - 4*G[{0, 1, 1}, x] + 4*G[{1, 0, 0}, x] - 
        22*G[{1, 0, 1}, x] - 22*G[{1, 1, 0}, x] + 40*G[{1, 1, 1}, x] - 
        18*Zeta[3]) + ep^2*((-417*Pi^2)/8 - (16*Pi^4)/45 - 
        (271*G[{0}, x])/2 + (175*Pi^2*G[{0}, x])/6 - (I/6)*Pi^3*G[{0}, x] + 
        (271*G[{1}, x])/2 + (203*Pi^2*G[{1}, x])/6 + (I/6)*Pi^3*G[{1}, x] - 
        (153*G[{0, 0}, x])/4 - (85*Pi^2*G[{0, 0}, x])/6 + 
        (417*G[{0, 1}, x])/4 - (115*Pi^2*G[{0, 1}, x])/6 + 
        (417*G[{1, 0}, x])/4 - (119*Pi^2*G[{1, 0}, x])/6 - 
        (681*G[{1, 1}, x])/4 - (113*Pi^2*G[{1, 1}, x])/6 + 
        82*G[{0, 0, 0}, x] - I*Pi*G[{0, 0, 0}, x] - 43*G[{0, 0, 1}, x] + 
        I*Pi*G[{0, 0, 1}, x] - 43*G[{0, 1, 0}, x] + I*Pi*G[{0, 1, 0}, x] - 
        20*G[{0, 1, 1}, x] - I*Pi*G[{0, 1, 1}, x] + 20*G[{1, 0, 0}, x] + 
        I*Pi*G[{1, 0, 0}, x] - 83*G[{1, 0, 1}, x] - I*Pi*G[{1, 0, 1}, x] - 
        83*G[{1, 1, 0}, x] - I*Pi*G[{1, 1, 0}, x] + 170*G[{1, 1, 1}, x] + 
        I*Pi*G[{1, 1, 1}, x] - 90*G[{0, 0, 0, 0}, x] + 
        25*G[{0, 0, 0, 1}, x] + 25*G[{0, 0, 1, 0}, x] + 
        4*G[{0, 0, 1, 1}, x] - 8*G[{0, 1, 0, 0}, x] + 37*G[{0, 1, 0, 1}, x] + 
        37*G[{0, 1, 1, 0}, x] - 30*G[{0, 1, 1, 1}, x] - 
        42*G[{1, 0, 0, 0}, x] + 35*G[{1, 0, 0, 1}, x] + 
        35*G[{1, 0, 1, 0}, x] + 8*G[{1, 0, 1, 1}, x] - 4*G[{1, 1, 0, 0}, x] + 
        47*G[{1, 1, 0, 1}, x] + 47*G[{1, 1, 1, 0}, x] - 
        126*G[{1, 1, 1, 1}, x] - 63*Zeta[3] + 37*G[{0}, x]*Zeta[3] + 
        35*G[{1}, x]*Zeta[3])) + FF[x^(-1)]*((-I/2)*Pi*G[{1}, x] - 
      G[{1, 1}, x]/2 + ep*(((-11*I)/8)*Pi*G[{1}, x] + (2*Pi^2*G[{1}, x])/3 + 
        (I/8)*Pi^3*G[{1}, x] - ((3*I)/2)*Pi*G[{0, 1}, x] - 
        I*Pi*G[{1, 0}, x] - (Pi^2*G[{1, 0}, x])/2 - (11*G[{1, 1}, x])/8 + 
        ((3*I)/4)*Pi*G[{1, 1}, x] - (35*Pi^2*G[{1, 1}, x])/24 - 
        (3*G[{0, 1, 1}, x])/2 - G[{1, 0, 1}, x] + (I/2)*Pi*G[{1, 0, 1}, x] - 
        G[{1, 1, 0}, x] - (2*I)*Pi*G[{1, 1, 0}, x] + 2*G[{1, 1, 1}, x] - 
        ((3*I)/2)*Pi*G[{1, 1, 1}, x] + G[{1, 0, 1, 1}, x]/2 - 
        7*G[{1, 1, 0, 0}, x] + 5*G[{1, 1, 0, 1}, x] + 5*G[{1, 1, 1, 0}, x] - 
        (13*G[{1, 1, 1, 1}, x])/2 + (3*G[{1}, x]*Zeta[3])/2) + 
      ep^2*(((-267*I)/16)*Pi*G[{1}, x] + (103*Pi^2*G[{1}, x])/16 + 
        ((31*I)/16)*Pi^3*G[{1}, x] + (127*Pi^4*G[{1}, x])/360 - 
        ((47*I)/8)*Pi*G[{0, 1}, x] + (5*Pi^2*G[{0, 1}, x])/3 + 
        (I/8)*Pi^3*G[{0, 1}, x] - ((31*I)/4)*Pi*G[{1, 0}, x] + 
        (Pi^2*G[{1, 0}, x])/12 - (267*G[{1, 1}, x])/16 - 
        ((3*I)/4)*Pi*G[{1, 1}, x] - (91*Pi^2*G[{1, 1}, x])/48 + 
        (I/2)*Pi^3*G[{1, 1}, x] - ((7*I)/2)*Pi*G[{0, 0, 1}, x] - 
        I*Pi*G[{0, 1, 0}, x] - (Pi^2*G[{0, 1, 0}, x])/2 - 
        (47*G[{0, 1, 1}, x])/8 + ((11*I)/4)*Pi*G[{0, 1, 1}, x] - 
        (35*Pi^2*G[{0, 1, 1}, x])/24 + (3*I)*Pi*G[{1, 0, 0}, x] + 
        (13*Pi^2*G[{1, 0, 0}, x])/6 - (31*G[{1, 0, 1}, x])/4 + 
        ((27*I)/4)*Pi*G[{1, 0, 1}, x] + (97*Pi^2*G[{1, 0, 1}, x])/12 - 
        (31*G[{1, 1, 0}, x])/4 - ((13*I)/2)*Pi*G[{1, 1, 0}, x] + 
        10*Pi^2*G[{1, 1, 0}, x] + 9*G[{1, 1, 1}, x] - 
        ((19*I)/4)*Pi*G[{1, 1, 1}, x] + (49*Pi^2*G[{1, 1, 1}, x])/6 - 
        (7*G[{0, 0, 1, 1}, x])/2 - G[{0, 1, 0, 1}, x] + 
        (I/2)*Pi*G[{0, 1, 0, 1}, x] - G[{0, 1, 1, 0}, x] - 
        (2*I)*Pi*G[{0, 1, 1, 0}, x] + 6*G[{0, 1, 1, 1}, x] - 
        ((3*I)/2)*Pi*G[{0, 1, 1, 1}, x] + 3*G[{1, 0, 0, 1}, x] + 
        ((5*I)/2)*Pi*G[{1, 0, 0, 1}, x] + 3*G[{1, 0, 1, 0}, x] + 
        (3*I)*Pi*G[{1, 0, 1, 0}, x] + (23*G[{1, 0, 1, 1}, x])/4 - 
        (4*I)*Pi*G[{1, 0, 1, 1}, x] - (19*G[{1, 1, 0, 0}, x])/2 + 
        (3*I)*Pi*G[{1, 1, 0, 0}, x] + 5*G[{1, 1, 0, 1}, x] - 
        ((7*I)/2)*Pi*G[{1, 1, 0, 1}, x] + 5*G[{1, 1, 1, 0}, x] - 
        (2*I)*Pi*G[{1, 1, 1, 0}, x] - (49*G[{1, 1, 1, 1}, x])/4 + 
        (7*I)*Pi*G[{1, 1, 1, 1}, x] + G[{0, 1, 0, 1, 1}, x]/2 - 
        7*G[{0, 1, 1, 0, 0}, x] + 5*G[{0, 1, 1, 0, 1}, x] + 
        5*G[{0, 1, 1, 1, 0}, x] - (13*G[{0, 1, 1, 1, 1}, x])/2 + 
        (5*G[{1, 0, 0, 1, 1}, x])/2 + 21*G[{1, 0, 1, 0, 0}, x] - 
        18*G[{1, 0, 1, 0, 1}, x] - 18*G[{1, 0, 1, 1, 0}, x] + 
        13*G[{1, 0, 1, 1, 1}, x] + 28*G[{1, 1, 0, 0, 0}, x] - 
        11*G[{1, 1, 0, 0, 1}, x] - 11*G[{1, 1, 0, 1, 0}, x] - 
        (5*G[{1, 1, 0, 1, 1}, x])/2 + 13*G[{1, 1, 1, 0, 0}, x] - 
        25*G[{1, 1, 1, 0, 1}, x] - 25*G[{1, 1, 1, 1, 0}, x] + 
        45*G[{1, 1, 1, 1, 1}, x] - (61*G[{1}, x]*Zeta[3])/4 - 
        ((13*I)/6)*Pi*G[{1}, x]*Zeta[3] + (3*G[{0, 1}, x]*Zeta[3])/2 - 
        G[{1, 0}, x]*Zeta[3] - (223*G[{1, 1}, x]*Zeta[3])/6)) + 
    ep^2*(909/32 + ((315*I)/16)*Pi + (235*Pi^2)/24 + ((2*I)/3)*Pi^3 + 
      (89*Pi^4)/960 + (I/240)*Pi^5 - (167*G[{0}, x])/8 - 
      ((695*I)/16)*Pi*G[{0}, x] + (41*Pi^2*G[{0}, x])/8 + 
      ((3*I)/16)*Pi^3*G[{0}, x] + (149*Pi^4*G[{0}, x])/240 + 
      (315*G[{1}, x])/16 + ((613*I)/16)*Pi*G[{1}, x] - 
      (407*Pi^2*G[{1}, x])/24 + ((49*I)/48)*Pi^3*G[{1}, x] - 
      (23*Pi^4*G[{1}, x])/45 - (91*G[{0, 0}, x])/16 + 
      ((37*I)/4)*Pi*G[{0, 0}, x] - (11*Pi^2*G[{0, 0}, x])/16 + 
      ((3*I)/4)*Pi^3*G[{0, 0}, x] - (99*G[{0, 1}, x])/4 + 
      ((335*I)/8)*Pi*G[{0, 1}, x] + (Pi^2*G[{0, 1}, x])/2 - 
      (I/24)*Pi^3*G[{0, 1}, x] - (99*G[{1, 0}, x])/4 - 
      ((233*I)/8)*Pi*G[{1, 0}, x] + 7*Pi^2*G[{1, 0}, x] - 
      ((7*I)/24)*Pi^3*G[{1, 0}, x] + (837*G[{1, 1}, x])/16 - 
      ((89*I)/4)*Pi*G[{1, 1}, x] + (55*Pi^2*G[{1, 1}, x])/16 - 
      (I/2)*Pi^3*G[{1, 1}, x] + (35*G[{0, 0, 0}, x])/4 - 
      ((33*I)/4)*Pi*G[{0, 0, 0}, x] + (49*Pi^2*G[{0, 0, 0}, x])/6 - 
      (3*G[{0, 0, 1}, x])/4 + (15*I)*Pi*G[{0, 0, 1}, x] + 
      10*Pi^2*G[{0, 0, 1}, x] - (3*G[{0, 1, 0}, x])/4 + 
      ((45*I)/4)*Pi*G[{0, 1, 0}, x] + (103*Pi^2*G[{0, 1, 0}, x])/12 + 
      (389*G[{0, 1, 1}, x])/8 - ((63*I)/4)*Pi*G[{0, 1, 1}, x] + 
      (29*Pi^2*G[{0, 1, 1}, x])/8 - (375*G[{1, 0, 0}, x])/8 + 
      ((57*I)/4)*Pi*G[{1, 0, 0}, x] - (29*Pi^2*G[{1, 0, 0}, x])/8 + 
      (95*G[{1, 0, 1}, x])/4 - ((103*I)/4)*Pi*G[{1, 0, 1}, x] - 
      (103*Pi^2*G[{1, 0, 1}, x])/12 + (95*G[{1, 1, 0}, x])/4 - 
      (8*I)*Pi*G[{1, 1, 0}, x] - 10*Pi^2*G[{1, 1, 0}, x] - 
      (225*G[{1, 1, 1}, x])/4 + ((71*I)/4)*Pi*G[{1, 1, 1}, x] - 
      (49*Pi^2*G[{1, 1, 1}, x])/6 - (83*G[{0, 0, 0, 0}, x])/4 + 
      (7*I)*Pi*G[{0, 0, 0, 0}, x] + 5*G[{0, 0, 0, 1}, x] - 
      (2*I)*Pi*G[{0, 0, 0, 1}, x] + 5*G[{0, 0, 1, 0}, x] - 
      ((7*I)/2)*Pi*G[{0, 0, 1, 0}, x] + 12*G[{0, 0, 1, 1}, x] + 
      (3*I)*Pi*G[{0, 0, 1, 1}, x] + (111*G[{0, 1, 0, 0}, x])/4 - 
      (4*I)*Pi*G[{0, 1, 0, 0}, x] - (29*G[{0, 1, 0, 1}, x])/2 + 
      ((5*I)/2)*Pi*G[{0, 1, 0, 1}, x] - (29*G[{0, 1, 1, 0}, x])/2 + 
      ((9*I)/2)*Pi*G[{0, 1, 1, 0}, x] - (33*G[{0, 1, 1, 1}, x])/2 + 
      ((3*I)/2)*Pi*G[{0, 1, 1, 1}, x] + (73*G[{1, 0, 0, 0}, x])/2 - 
      ((3*I)/2)*Pi*G[{1, 0, 0, 0}, x] - 5*G[{1, 0, 0, 1}, x] - 
      ((9*I)/2)*Pi*G[{1, 0, 0, 1}, x] - 5*G[{1, 0, 1, 0}, x] - 
      ((5*I)/2)*Pi*G[{1, 0, 1, 0}, x] - (111*G[{1, 0, 1, 1}, x])/4 + 
      (4*I)*Pi*G[{1, 0, 1, 1}, x] - 10*G[{1, 1, 0, 0}, x] - 
      (3*I)*Pi*G[{1, 1, 0, 0}, x] - 5*G[{1, 1, 0, 1}, x] + 
      ((7*I)/2)*Pi*G[{1, 1, 0, 1}, x] - 5*G[{1, 1, 1, 0}, x] + 
      (2*I)*Pi*G[{1, 1, 1, 0}, x] + (149*G[{1, 1, 1, 1}, x])/4 - 
      (7*I)*Pi*G[{1, 1, 1, 1}, x] + 45*G[{0, 0, 0, 0, 0}, x] - 
      25*G[{0, 0, 0, 0, 1}, x] - 25*G[{0, 0, 0, 1, 0}, x] + 
      13*G[{0, 0, 0, 1, 1}, x] - (5*G[{0, 0, 1, 0, 0}, x])/2 - 
      11*G[{0, 0, 1, 0, 1}, x] - 11*G[{0, 0, 1, 1, 0}, x] + 
      28*G[{0, 0, 1, 1, 1}, x] + 13*G[{0, 1, 0, 0, 0}, x] - 
      18*G[{0, 1, 0, 0, 1}, x] - 18*G[{0, 1, 0, 1, 0}, x] + 
      (41*G[{0, 1, 0, 1, 1}, x])/2 + (19*G[{0, 1, 1, 0, 0}, x])/2 - 
      5*G[{0, 1, 1, 0, 1}, x] - 5*G[{0, 1, 1, 1, 0}, x] + 
      (13*G[{0, 1, 1, 1, 1}, x])/2 - (13*G[{1, 0, 0, 0, 0}, x])/2 + 
      5*G[{1, 0, 0, 0, 1}, x] + 5*G[{1, 0, 0, 1, 0}, x] - 
      (19*G[{1, 0, 0, 1, 1}, x])/2 - (41*G[{1, 0, 1, 0, 0}, x])/2 + 
      18*G[{1, 0, 1, 0, 1}, x] + 18*G[{1, 0, 1, 1, 0}, x] - 
      13*G[{1, 0, 1, 1, 1}, x] - 28*G[{1, 1, 0, 0, 0}, x] + 
      11*G[{1, 1, 0, 0, 1}, x] + 11*G[{1, 1, 0, 1, 0}, x] + 
      (5*G[{1, 1, 0, 1, 1}, x])/2 - 13*G[{1, 1, 1, 0, 0}, x] + 
      25*G[{1, 1, 1, 0, 1}, x] + 25*G[{1, 1, 1, 1, 0}, x] - 
      45*G[{1, 1, 1, 1, 1}, x] - (515*Zeta[3])/24 - ((361*I)/12)*Pi*Zeta[3] - 
      (259*Pi^2*Zeta[3])/24 + (37*G[{0}, x]*Zeta[3])/6 - 
      ((2*I)/3)*Pi*G[{0}, x]*Zeta[3] - (155*G[{1}, x]*Zeta[3])/12 - 
      ((5*I)/6)*Pi*G[{1}, x]*Zeta[3] - (116*G[{0, 0}, x]*Zeta[3])/3 - 
      3*G[{0, 1}, x]*Zeta[3] + 5*G[{1, 0}, x]*Zeta[3] + 
      (223*G[{1, 1}, x]*Zeta[3])/6 - 33*Zeta[5]) + 
    FF[(1 - x)^(-1)]*((I/2)*Pi*G[{0}, x] + G[{0, 0}, x]/2 + 
      ep*((-I/12)*Pi^3 + (19*Pi^4)/120 + ((11*I)/8)*Pi*G[{0}, x] - 
        (2*Pi^2*G[{0}, x])/3 + ((7*I)/24)*Pi^3*G[{0}, x] + 
        (11*G[{0, 0}, x])/8 - ((3*I)/4)*Pi*G[{0, 0}, x] + 
        (35*Pi^2*G[{0, 0}, x])/24 + I*Pi*G[{0, 1}, x] + 
        (Pi^2*G[{0, 1}, x])/2 + ((3*I)/2)*Pi*G[{1, 0}, x] - 
        2*G[{0, 0, 0}, x] + ((3*I)/2)*Pi*G[{0, 0, 0}, x] + G[{0, 0, 1}, x] + 
        (2*I)*Pi*G[{0, 0, 1}, x] + G[{0, 1, 0}, x] - 
        (I/2)*Pi*G[{0, 1, 0}, x] + (3*G[{1, 0, 0}, x])/2 + 
        (13*G[{0, 0, 0, 0}, x])/2 - 5*G[{0, 0, 0, 1}, x] - 
        5*G[{0, 0, 1, 0}, x] + 7*G[{0, 0, 1, 1}, x] - G[{0, 1, 0, 0}, x]/2 + 
        Zeta[3]/2 + (3*I)*Pi*Zeta[3] - 4*G[{0}, x]*Zeta[3]) + 
      ep^2*(((5*I)/16)*Pi^3 + (19*Pi^4)/90 - (I/240)*Pi^5 + 
        ((267*I)/16)*Pi*G[{0}, x] - (103*Pi^2*G[{0}, x])/16 + 
        ((13*I)/48)*Pi^3*G[{0}, x] - (149*Pi^4*G[{0}, x])/240 - 
        ((5*I)/12)*Pi^3*G[{1}, x] + (19*Pi^4*G[{1}, x])/120 + 
        (267*G[{0, 0}, x])/16 + ((3*I)/4)*Pi*G[{0, 0}, x] + 
        (91*Pi^2*G[{0, 0}, x])/48 - ((3*I)/4)*Pi^3*G[{0, 0}, x] + 
        ((31*I)/4)*Pi*G[{0, 1}, x] - (Pi^2*G[{0, 1}, x])/12 - 
        (I/12)*Pi^3*G[{0, 1}, x] + ((47*I)/8)*Pi*G[{1, 0}, x] - 
        (5*Pi^2*G[{1, 0}, x])/3 + ((7*I)/24)*Pi^3*G[{1, 0}, x] - 
        9*G[{0, 0, 0}, x] + ((19*I)/4)*Pi*G[{0, 0, 0}, x] - 
        (49*Pi^2*G[{0, 0, 0}, x])/6 + (31*G[{0, 0, 1}, x])/4 + 
        ((13*I)/2)*Pi*G[{0, 0, 1}, x] - 10*Pi^2*G[{0, 0, 1}, x] + 
        (31*G[{0, 1, 0}, x])/4 - ((27*I)/4)*Pi*G[{0, 1, 0}, x] - 
        (97*Pi^2*G[{0, 1, 0}, x])/12 - (3*I)*Pi*G[{0, 1, 1}, x] - 
        (13*Pi^2*G[{0, 1, 1}, x])/6 + (47*G[{1, 0, 0}, x])/8 - 
        ((11*I)/4)*Pi*G[{1, 0, 0}, x] + (35*Pi^2*G[{1, 0, 0}, x])/24 + 
        I*Pi*G[{1, 0, 1}, x] + (Pi^2*G[{1, 0, 1}, x])/2 + 
        ((7*I)/2)*Pi*G[{1, 1, 0}, x] + (49*G[{0, 0, 0, 0}, x])/4 - 
        (7*I)*Pi*G[{0, 0, 0, 0}, x] - 5*G[{0, 0, 0, 1}, x] + 
        (2*I)*Pi*G[{0, 0, 0, 1}, x] - 5*G[{0, 0, 1, 0}, x] + 
        ((7*I)/2)*Pi*G[{0, 0, 1, 0}, x] + (19*G[{0, 0, 1, 1}, x])/2 - 
        (3*I)*Pi*G[{0, 0, 1, 1}, x] - (23*G[{0, 1, 0, 0}, x])/4 + 
        (4*I)*Pi*G[{0, 1, 0, 0}, x] - 3*G[{0, 1, 0, 1}, x] - 
        (3*I)*Pi*G[{0, 1, 0, 1}, x] - 3*G[{0, 1, 1, 0}, x] - 
        ((5*I)/2)*Pi*G[{0, 1, 1, 0}, x] - 6*G[{1, 0, 0, 0}, x] + 
        ((3*I)/2)*Pi*G[{1, 0, 0, 0}, x] + G[{1, 0, 0, 1}, x] + 
        (2*I)*Pi*G[{1, 0, 0, 1}, x] + G[{1, 0, 1, 0}, x] - 
        (I/2)*Pi*G[{1, 0, 1, 0}, x] + (7*G[{1, 1, 0, 0}, x])/2 - 
        45*G[{0, 0, 0, 0, 0}, x] + 25*G[{0, 0, 0, 0, 1}, x] + 
        25*G[{0, 0, 0, 1, 0}, x] - 13*G[{0, 0, 0, 1, 1}, x] + 
        (5*G[{0, 0, 1, 0, 0}, x])/2 + 11*G[{0, 0, 1, 0, 1}, x] + 
        11*G[{0, 0, 1, 1, 0}, x] - 28*G[{0, 0, 1, 1, 1}, x] - 
        13*G[{0, 1, 0, 0, 0}, x] + 18*G[{0, 1, 0, 0, 1}, x] + 
        18*G[{0, 1, 0, 1, 0}, x] - 21*G[{0, 1, 0, 1, 1}, x] - 
        (5*G[{0, 1, 1, 0, 0}, x])/2 + (13*G[{1, 0, 0, 0, 0}, x])/2 - 
        5*G[{1, 0, 0, 0, 1}, x] - 5*G[{1, 0, 0, 1, 0}, x] + 
        7*G[{1, 0, 0, 1, 1}, x] - G[{1, 0, 1, 0, 0}, x]/2 - (15*Zeta[3])/8 + 
        ((75*I)/4)*Pi*Zeta[3] + (259*Pi^2*Zeta[3])/24 + 2*G[{0}, x]*Zeta[3] + 
        ((2*I)/3)*Pi*G[{0}, x]*Zeta[3] + (5*G[{1}, x]*Zeta[3])/2 + 
        (3*I)*Pi*G[{1}, x]*Zeta[3] + (116*G[{0, 0}, x]*Zeta[3])/3 + 
        (3*G[{0, 1}, x]*Zeta[3])/2 - 4*G[{1, 0}, x]*Zeta[3] + 33*Zeta[5]))), 
 COLOR[CF*Nf]*(3401/1296 + ((85*I)/54)*Pi - (79*Pi^2)/216 - 
    ((19*I)/18)*Pi*G[{0}, x] + (Pi^2*G[{0}, x])/9 - (7*G[{1}, x])/36 + 
    (I/6)*Pi*G[{1}, x] - (19*G[{0, 0}, x])/18 + (I/3)*Pi*G[{0, 0}, x] + 
    G[{1, 1}, x]/3 + (2*G[{0, 0, 0}, x])/3 + Zeta[3]/18 + 
    ep*(87665/7776 + ((1735*I)/324)*Pi - (2035*Pi^2)/1296 - 
      ((5*I)/108)*Pi^3 - (29*Pi^4)/2160 - (19*G[{0}, x])/36 - 
      ((487*I)/108)*Pi*G[{0}, x] + (107*Pi^2*G[{0}, x])/108 + 
      (I/36)*Pi^3*G[{0}, x] - (367*G[{1}, x])/216 + 
      ((95*I)/36)*Pi*G[{1}, x] - (25*Pi^2*G[{1}, x])/72 - 
      (469*G[{0, 0}, x])/108 + ((22*I)/9)*Pi*G[{0, 0}, x] - 
      (13*Pi^2*G[{0, 0}, x])/36 + (I/6)*Pi*G[{0, 1}, x] - 
      ((19*I)/18)*Pi*G[{1, 0}, x] + (Pi^2*G[{1, 0}, x])/9 + 
      (133*G[{1, 1}, x])/36 - I*Pi*G[{1, 1}, x] + (44*G[{0, 0, 0}, x])/9 - 
      I*Pi*G[{0, 0, 0}, x] + (I/3)*Pi*G[{0, 1, 0}, x] + G[{0, 1, 1}, x]/6 - 
      (19*G[{1, 0, 0}, x])/18 + (I/3)*Pi*G[{1, 0, 0}, x] - 
      (5*G[{1, 1, 1}, x])/2 - 3*G[{0, 0, 0, 0}, x] + G[{0, 1, 0, 0}, x]/3 + 
      (2*G[{1, 0, 0, 0}, x])/3 - (185*Zeta[3])/54 - I*Pi*Zeta[3]) + 
    FF[(1 - x)^(-1)]*(ep*(((-19*I)/36)*Pi*G[{0}, x] + (Pi^2*G[{0}, x])/18 - 
        (19*G[{0, 0}, x])/36 + (I/6)*Pi*G[{0, 0}, x] + G[{0, 0, 0}, x]/3) + 
      ep^2*(((19*I)/216)*Pi^3 - Pi^4/135 - ((469*I)/216)*Pi*G[{0}, x] + 
        (107*Pi^2*G[{0}, x])/216 + (I/72)*Pi^3*G[{0}, x] - 
        (469*G[{0, 0}, x])/216 + ((11*I)/9)*Pi*G[{0, 0}, x] - 
        (13*Pi^2*G[{0, 0}, x])/72 - ((19*I)/36)*Pi*G[{1, 0}, x] + 
        (Pi^2*G[{1, 0}, x])/18 + (22*G[{0, 0, 0}, x])/9 - 
        (I/2)*Pi*G[{0, 0, 0}, x] + (I/6)*Pi*G[{0, 1, 0}, x] - 
        (19*G[{1, 0, 0}, x])/36 + (I/6)*Pi*G[{1, 0, 0}, x] - 
        (3*G[{0, 0, 0, 0}, x])/2 + G[{0, 1, 0, 0}, x]/6 + 
        G[{1, 0, 0, 0}, x]/3 - (19*Zeta[3])/36 - (I/6)*Pi*Zeta[3])) + 
    FF[x^(-1)]*(((-19*I)/18)*Pi + Pi^2/9 - (19*G[{1}, x])/18 + 
      (I/3)*Pi*G[{1}, x] + (2*G[{1, 1}, x])/3 + 
      ep*(((-263*I)/54)*Pi + (113*Pi^2)/108 + (I/12)*Pi^3 - 
        (263*G[{1}, x])/54 + ((5*I)/36)*Pi*G[{1}, x] - (Pi^2*G[{1}, x])/12 + 
        (I/3)*Pi*G[{0, 1}, x] + (11*G[{1, 1}, x])/4 - (I/6)*Pi*G[{1, 1}, x] + 
        G[{0, 1, 1}, x]/3 - (4*G[{1, 1, 1}, x])/3 - Zeta[3]/3) + 
      ep^2*(((-5885*I)/324)*Pi + (1423*Pi^2)/324 + ((47*I)/72)*Pi^3 - 
        (19*Pi^4)/540 - (5885*G[{1}, x])/324 + ((47*I)/216)*Pi*G[{1}, x] + 
        (29*Pi^2*G[{1}, x])/108 - (I/24)*Pi^3*G[{1}, x] + 
        ((5*I)/36)*Pi*G[{0, 1}, x] - (Pi^2*G[{0, 1}, x])/9 + 
        (263*G[{1, 1}, x])/24 + ((2*I)/9)*Pi*G[{1, 1}, x] - 
        (Pi^2*G[{1, 1}, x])/8 + (I/3)*Pi*G[{0, 0, 1}, x] + 
        (5*G[{0, 1, 1}, x])/36 - (I/6)*Pi*G[{0, 1, 1}, x] - 
        (I/6)*Pi*G[{1, 0, 1}, x] - (95*G[{1, 1, 1}, x])/18 - 
        (I/6)*Pi*G[{1, 1, 1}, x] + G[{0, 0, 1, 1}, x]/3 - 
        G[{0, 1, 1, 1}, x]/3 - G[{1, 0, 1, 1}, x]/6 + (11*G[{1, 1, 1, 1}, x])/
         6 - (14*Zeta[3])/9 + ((19*I)/9)*Pi*Zeta[3] + (47*G[{1}, x]*Zeta[3])/
         18)) + FF[x^(-2)]*(((-19*I)/18)*Pi*G[{1}, x] + (Pi^2*G[{1}, x])/9 - 
      (19*G[{1, 1}, x])/18 + (I/3)*Pi*G[{1, 1}, x] + (2*G[{1, 1, 1}, x])/3 + 
      ep*(((-103*I)/27)*Pi*G[{1}, x] + (101*Pi^2*G[{1}, x])/108 + 
        (I/12)*Pi^3*G[{1}, x] - ((19*I)/18)*Pi*G[{0, 1}, x] + 
        (Pi^2*G[{0, 1}, x])/9 - (103*G[{1, 1}, x])/27 + 
        ((41*I)/18)*Pi*G[{1, 1}, x] - (13*Pi^2*G[{1, 1}, x])/36 - 
        (19*G[{0, 1, 1}, x])/18 + (I/3)*Pi*G[{0, 1, 1}, x] + 
        (I/3)*Pi*G[{1, 0, 1}, x] + (41*G[{1, 1, 1}, x])/9 - 
        I*Pi*G[{1, 1, 1}, x] + (2*G[{0, 1, 1, 1}, x])/3 + 
        G[{1, 0, 1, 1}, x]/3 - 3*G[{1, 1, 1, 1}, x] - (G[{1}, x]*Zeta[3])/
         3) + ep^2*(((-4307*I)/324)*Pi*G[{1}, x] + (271*Pi^2*G[{1}, x])/81 + 
        ((41*I)/72)*Pi^3*G[{1}, x] - (19*Pi^4*G[{1}, x])/540 - 
        ((103*I)/27)*Pi*G[{0, 1}, x] + (101*Pi^2*G[{0, 1}, x])/108 + 
        (I/12)*Pi^3*G[{0, 1}, x] - (4307*G[{1, 1}, x])/324 + 
        ((439*I)/54)*Pi*G[{1, 1}, x] - (127*Pi^2*G[{1, 1}, x])/72 - 
        (I/4)*Pi^3*G[{1, 1}, x] - ((19*I)/18)*Pi*G[{0, 0, 1}, x] + 
        (Pi^2*G[{0, 0, 1}, x])/9 - (103*G[{0, 1, 1}, x])/27 + 
        ((41*I)/18)*Pi*G[{0, 1, 1}, x] - (13*Pi^2*G[{0, 1, 1}, x])/36 + 
        ((41*I)/18)*Pi*G[{1, 0, 1}, x] - (7*Pi^2*G[{1, 0, 1}, x])/18 + 
        (439*G[{1, 1, 1}, x])/27 - ((85*I)/18)*Pi*G[{1, 1, 1}, x] + 
        (7*Pi^2*G[{1, 1, 1}, x])/9 - (19*G[{0, 0, 1, 1}, x])/18 + 
        (I/3)*Pi*G[{0, 0, 1, 1}, x] + (I/3)*Pi*G[{0, 1, 0, 1}, x] + 
        (41*G[{0, 1, 1, 1}, x])/9 - I*Pi*G[{0, 1, 1, 1}, x] + 
        (I/3)*Pi*G[{1, 0, 0, 1}, x] + (41*G[{1, 0, 1, 1}, x])/18 - 
        I*Pi*G[{1, 0, 1, 1}, x] - I*Pi*G[{1, 1, 0, 1}, x] - 
        (85*G[{1, 1, 1, 1}, x])/6 + ((7*I)/3)*Pi*G[{1, 1, 1, 1}, x] + 
        (2*G[{0, 0, 1, 1, 1}, x])/3 + G[{0, 1, 0, 1, 1}, x]/3 - 
        3*G[{0, 1, 1, 1, 1}, x] + G[{1, 0, 0, 1, 1}, x]/3 - 
        2*G[{1, 0, 1, 1, 1}, x] - G[{1, 1, 0, 1, 1}, x] + 
        (28*G[{1, 1, 1, 1, 1}, x])/3 - (11*G[{1}, x]*Zeta[3])/9 + 
        ((19*I)/9)*Pi*G[{1}, x]*Zeta[3] - (G[{0, 1}, x]*Zeta[3])/3 + 
        (31*G[{1, 1}, x]*Zeta[3])/9)) + 
    ep^2*(1893305/46656 + ((33967*I)/1944)*Pi - (41341*Pi^2)/7776 - 
      ((77*I)/648)*Pi^3 - (851*Pi^4)/8640 - ((67*I)/4320)*Pi^5 - 
      (583*G[{0}, x])/216 - ((11047*I)/648)*Pi*G[{0}, x] + 
      (665*Pi^2*G[{0}, x])/162 + ((11*I)/54)*Pi^3*G[{0}, x] + 
      (7*Pi^4*G[{0}, x])/360 - (9127*G[{1}, x])/1296 + 
      ((2387*I)/216)*Pi*G[{1}, x] - (22*Pi^2*G[{1}, x])/9 - 
      ((2*I)/27)*Pi^3*G[{1}, x] - (2*Pi^4*G[{1}, x])/135 - 
      (10147*G[{0, 0}, x])/648 + ((541*I)/54)*Pi*G[{0, 0}, x] - 
      (35*Pi^2*G[{0, 0}, x])/18 - (I/12)*Pi^3*G[{0, 0}, x] + 
      ((95*I)/36)*Pi*G[{0, 1}, x] - (13*Pi^2*G[{0, 1}, x])/36 - 
      (I/18)*Pi^3*G[{0, 1}, x] - ((487*I)/108)*Pi*G[{1, 0}, x] + 
      (107*Pi^2*G[{1, 0}, x])/108 + (I/36)*Pi^3*G[{1, 0}, x] + 
      (3409*G[{1, 1}, x])/216 - ((113*I)/18)*Pi*G[{1, 1}, x] + 
      (67*Pi^2*G[{1, 1}, x])/72 + (1055*G[{0, 0, 0}, x])/54 - 
      ((47*I)/9)*Pi*G[{0, 0, 0}, x] + (7*Pi^2*G[{0, 0, 0}, x])/9 + 
      (I/6)*Pi*G[{0, 0, 1}, x] + ((22*I)/9)*Pi*G[{0, 1, 0}, x] - 
      (7*Pi^2*G[{0, 1, 0}, x])/18 + (95*G[{0, 1, 1}, x])/36 - 
      I*Pi*G[{0, 1, 1}, x] - (487*G[{1, 0, 0}, x])/108 + 
      ((22*I)/9)*Pi*G[{1, 0, 0}, x] - (13*Pi^2*G[{1, 0, 0}, x])/36 - 
      I*Pi*G[{1, 0, 1}, x] - ((19*I)/18)*Pi*G[{1, 1, 0}, x] + 
      (Pi^2*G[{1, 1, 0}, x])/9 - (46*G[{1, 1, 1}, x])/3 + 
      ((8*I)/3)*Pi*G[{1, 1, 1}, x] - (47*G[{0, 0, 0, 0}, x])/3 + 
      ((7*I)/3)*Pi*G[{0, 0, 0, 0}, x] - I*Pi*G[{0, 0, 1, 0}, x] + 
      G[{0, 0, 1, 1}, x]/6 + (22*G[{0, 1, 0, 0}, x])/9 - 
      I*Pi*G[{0, 1, 0, 0}, x] + (I/3)*Pi*G[{0, 1, 1, 0}, x] - 
      2*G[{0, 1, 1, 1}, x] + (44*G[{1, 0, 0, 0}, x])/9 - 
      I*Pi*G[{1, 0, 0, 0}, x] + (I/3)*Pi*G[{1, 0, 1, 0}, x] - 
      G[{1, 0, 1, 1}, x] - (19*G[{1, 1, 0, 0}, x])/18 + 
      (I/3)*Pi*G[{1, 1, 0, 0}, x] + (55*G[{1, 1, 1, 1}, x])/6 + 
      (28*G[{0, 0, 0, 0, 0}, x])/3 - G[{0, 0, 1, 0, 0}, x] - 
      2*G[{0, 1, 0, 0, 0}, x] + G[{0, 1, 1, 0, 0}, x]/3 - 
      3*G[{1, 0, 0, 0, 0}, x] + G[{1, 0, 1, 0, 0}, x]/3 + 
      (2*G[{1, 1, 0, 0, 0}, x])/3 - (5033*Zeta[3])/324 - 
      ((319*I)/54)*Pi*Zeta[3] + (127*Pi^2*Zeta[3])/108 + 
      (19*G[{0}, x]*Zeta[3])/18 + ((25*I)/9)*Pi*G[{0}, x]*Zeta[3] + 
      (7*G[{1}, x]*Zeta[3])/6 - (I/3)*Pi*G[{1}, x]*Zeta[3] + 
      (22*G[{0, 0}, x]*Zeta[3])/9 + (G[{0, 1}, x]*Zeta[3])/3 - 
      (23*Zeta[5])/10)) + COLOR[CA*CF]*(-43417/2592 - ((1211*I)/108)*Pi + 
    (533*Pi^2)/432 + (I/3)*Pi^3 + Pi^4/24 - (3*G[{0}, x])/2 + 
    ((197*I)/36)*Pi*G[{0}, x] + (11*Pi^2*G[{0}, x])/36 - 
    (I/6)*Pi^3*G[{0}, x] + (83*G[{1}, x])/72 + ((13*I)/12)*Pi*G[{1}, x] + 
    (5*Pi^2*G[{1}, x])/6 + (161*G[{0, 0}, x])/36 - 
    ((11*I)/6)*Pi*G[{0, 0}, x] - (Pi^2*G[{0, 0}, x])/6 + G[{0, 1}, x] + 
    (2*I)*Pi*G[{0, 1}, x] + (Pi^2*G[{0, 1}, x])/6 + G[{1, 0}, x] - 
    (2*I)*Pi*G[{1, 0}, x] - (Pi^2*G[{1, 0}, x])/6 - (5*G[{1, 1}, x])/6 - 
    (Pi^2*G[{1, 1}, x])/3 - (11*G[{0, 0, 0}, x])/3 - I*Pi*G[{0, 0, 1}, x] + 
    I*Pi*G[{0, 1, 0}, x] + 2*G[{0, 1, 1}, x] + (3*G[{1, 0, 0}, x])/2 - 
    (7*G[{1, 0, 1}, x])/2 - (7*G[{1, 1, 0}, x])/2 + (7*G[{1, 1, 1}, x])/2 - 
    G[{0, 0, 1, 1}, x] + G[{0, 1, 0, 0}, x] - G[{1, 1, 0, 0}, x] + 
    G[{1, 1, 0, 1}, x] + G[{1, 1, 1, 0}, x] - G[{1, 1, 1, 1}, x] + 
    (61*Zeta[3])/36 + ((7*I)/2)*Pi*Zeta[3] - 2*G[{0}, x]*Zeta[3] + 
    G[{1}, x]*Zeta[3] + FF[x]^2*((-3*Pi^2)/4 - (3*G[{0, 0}, x])/2 + 
      (3*G[{0, 1}, x])/2 + (3*G[{1, 0}, x])/2 - (3*G[{1, 1}, x])/2 + 
      ep*((-15*Pi^2)/8 + (3*Pi^2*G[{0}, x])/2 + (3*Pi^2*G[{1}, x])/2 - 
        (15*G[{0, 0}, x])/4 + (15*G[{0, 1}, x])/4 + (15*G[{1, 0}, x])/4 - 
        (15*G[{1, 1}, x])/4 + 6*G[{0, 0, 0}, x] - 3*G[{0, 0, 1}, x] - 
        3*G[{0, 1, 0}, x] - 3*G[{1, 0, 1}, x] - 3*G[{1, 1, 0}, x] + 
        6*G[{1, 1, 1}, x] - 3*Zeta[3]) + ep^2*((-85*Pi^2)/16 - (3*Pi^4)/40 + 
        (15*Pi^2*G[{0}, x])/4 + (15*Pi^2*G[{1}, x])/4 - (85*G[{0, 0}, x])/8 - 
        (11*Pi^2*G[{0, 0}, x])/4 + (85*G[{0, 1}, x])/8 - 
        (13*Pi^2*G[{0, 1}, x])/4 + (85*G[{1, 0}, x])/8 - 
        (13*Pi^2*G[{1, 0}, x])/4 - (85*G[{1, 1}, x])/8 - 
        (11*Pi^2*G[{1, 1}, x])/4 + 15*G[{0, 0, 0}, x] - 
        (15*G[{0, 0, 1}, x])/2 - (15*G[{0, 1, 0}, x])/2 - 
        (15*G[{1, 0, 1}, x])/2 - (15*G[{1, 1, 0}, x])/2 + 
        15*G[{1, 1, 1}, x] - 18*G[{0, 0, 0, 0}, x] + 6*G[{0, 0, 0, 1}, x] + 
        6*G[{0, 0, 1, 0}, x] + 6*G[{0, 1, 0, 1}, x] + 6*G[{0, 1, 1, 0}, x] - 
        6*G[{0, 1, 1, 1}, x] - 6*G[{1, 0, 0, 0}, x] + 6*G[{1, 0, 0, 1}, x] + 
        6*G[{1, 0, 1, 0}, x] + 6*G[{1, 1, 0, 1}, x] + 6*G[{1, 1, 1, 0}, x] - 
        18*G[{1, 1, 1, 1}, x] - (15*Zeta[3])/2 + 6*G[{0}, x]*Zeta[3] + 
        6*G[{1}, x]*Zeta[3])) + FF[(1 - x)^(-1)]*(((-3*I)/2)*Pi*G[{0}, x] - 
      (3*G[{0, 0}, x])/2 + ep*((I/3)*Pi^3 - (31*Pi^4)/360 - 
        ((343*I)/72)*Pi*G[{0}, x] + (55*Pi^2*G[{0}, x])/36 - 
        (I/12)*Pi^3*G[{0}, x] - (343*G[{0, 0}, x])/72 + 
        ((25*I)/12)*Pi*G[{0, 0}, x] - (11*Pi^2*G[{0, 0}, x])/12 - 
        ((3*I)/4)*Pi*G[{0, 1}, x] - (Pi^2*G[{0, 1}, x])/3 - 
        ((11*I)/4)*Pi*G[{1, 0}, x] + (59*G[{0, 0, 0}, x])/12 - 
        (3*G[{0, 0, 1}, x])/4 - (I/2)*Pi*G[{0, 0, 1}, x] - 
        (3*G[{0, 1, 0}, x])/4 + (I/2)*Pi*G[{0, 1, 0}, x] - 
        (11*G[{1, 0, 0}, x])/4 - (5*G[{0, 0, 0, 0}, x])/2 + 
        (5*G[{0, 0, 0, 1}, x])/2 + (5*G[{0, 0, 1, 0}, x])/2 - 
        3*G[{0, 0, 1, 1}, x] + G[{0, 1, 0, 0}, x]/2 - 2*Zeta[3] - 
        ((3*I)/2)*Pi*Zeta[3] + (3*G[{0}, x]*Zeta[3])/2) + 
      ep^2*(((113*I)/216)*Pi^3 - (1121*Pi^4)/2160 + (I/144)*Pi^5 - 
        ((12187*I)/432)*Pi*G[{0}, x] + (821*Pi^2*G[{0}, x])/108 + 
        ((79*I)/144)*Pi^3*G[{0}, x] + (197*Pi^4*G[{0}, x])/720 + 
        ((7*I)/8)*Pi^3*G[{1}, x] - (31*Pi^4*G[{1}, x])/360 - 
        (12187*G[{0, 0}, x])/432 + ((557*I)/72)*Pi*G[{0, 0}, x] - 
        (505*Pi^2*G[{0, 0}, x])/144 + (I/6)*Pi^3*G[{0, 0}, x] - 
        ((47*I)/8)*Pi*G[{0, 1}, x] - (11*Pi^2*G[{0, 1}, x])/24 - 
        ((5*I)/12)*Pi^3*G[{0, 1}, x] - ((649*I)/72)*Pi*G[{1, 0}, x] + 
        (191*Pi^2*G[{1, 0}, x])/72 - (I/12)*Pi^3*G[{1, 0}, x] + 
        (200*G[{0, 0, 0}, x])/9 - ((5*I)/2)*Pi*G[{0, 0, 0}, x] + 
        (9*Pi^2*G[{0, 0, 0}, x])/2 - (47*G[{0, 0, 1}, x])/8 - 
        ((15*I)/4)*Pi*G[{0, 0, 1}, x] + (53*Pi^2*G[{0, 0, 1}, x])/12 - 
        (47*G[{0, 1, 0}, x])/8 + ((19*I)/3)*Pi*G[{0, 1, 0}, x] + 
        (13*Pi^2*G[{0, 1, 0}, x])/4 + ((11*I)/4)*Pi*G[{0, 1, 1}, x] + 
        (4*Pi^2*G[{0, 1, 1}, x])/3 - (649*G[{1, 0, 0}, x])/72 + 
        ((29*I)/6)*Pi*G[{1, 0, 0}, x] - (11*Pi^2*G[{1, 0, 0}, x])/12 - 
        (I/2)*Pi*G[{1, 0, 1}, x] - (Pi^2*G[{1, 0, 1}, x])/3 - 
        ((23*I)/4)*Pi*G[{1, 1, 0}, x] - 14*G[{0, 0, 0, 0}, x] + 
        (7*G[{0, 0, 0, 1}, x])/2 + (I/2)*Pi*G[{0, 0, 0, 1}, x] + 
        (7*G[{0, 0, 1, 0}, x])/2 - ((5*I)/2)*Pi*G[{0, 0, 1, 0}, x] - 
        (23*G[{0, 0, 1, 1}, x])/4 + (I/2)*Pi*G[{0, 0, 1, 1}, x] + 
        (61*G[{0, 1, 0, 0}, x])/12 - ((3*I)/2)*Pi*G[{0, 1, 0, 0}, x] + 
        (11*G[{0, 1, 0, 1}, x])/4 + (11*G[{0, 1, 1, 0}, x])/4 + 
        (3*I)*Pi*G[{0, 1, 1, 0}, x] + (119*G[{1, 0, 0, 0}, x])/12 - 
        G[{1, 0, 0, 1}, x]/2 - (I/2)*Pi*G[{1, 0, 0, 1}, x] - 
        G[{1, 0, 1, 0}, x]/2 + (I/2)*Pi*G[{1, 0, 1, 0}, x] - 
        (23*G[{1, 1, 0, 0}, x])/4 + (35*G[{0, 0, 0, 0, 0}, x])/2 - 
        (25*G[{0, 0, 0, 0, 1}, x])/2 - (25*G[{0, 0, 0, 1, 0}, x])/2 + 
        8*G[{0, 0, 0, 1, 1}, x] - 2*G[{0, 0, 1, 0, 0}, x] - 
        (11*G[{0, 0, 1, 0, 1}, x])/2 - (11*G[{0, 0, 1, 1, 0}, x])/2 + 
        12*G[{0, 0, 1, 1, 1}, x] + (13*G[{0, 1, 0, 0, 0}, x])/2 - 
        9*G[{0, 1, 0, 0, 1}, x] - 9*G[{0, 1, 0, 1, 0}, x] + 
        9*G[{0, 1, 0, 1, 1}, x] + 3*G[{0, 1, 1, 0, 0}, x] - 
        (5*G[{1, 0, 0, 0, 0}, x])/2 + (5*G[{1, 0, 0, 0, 1}, x])/2 + 
        (5*G[{1, 0, 0, 1, 0}, x])/2 - 3*G[{1, 0, 0, 1, 1}, x] + 
        G[{1, 0, 1, 0, 0}, x]/2 - (113*Zeta[3])/36 - ((115*I)/12)*Pi*
         Zeta[3] - 5*Pi^2*Zeta[3] + (21*G[{0}, x]*Zeta[3])/4 - 
        (2*I)*Pi*G[{0}, x]*Zeta[3] - (21*G[{1}, x]*Zeta[3])/4 - 
        ((3*I)/2)*Pi*G[{1}, x]*Zeta[3] - 20*G[{0, 0}, x]*Zeta[3] + 
        2*G[{0, 1}, x]*Zeta[3] + (3*G[{1, 0}, x]*Zeta[3])/2 - 17*Zeta[5])) + 
    FF[x]*(Pi^2/2 + (3*G[{0}, x])/2 - (3*G[{1}, x])/2 + G[{0, 0}, x] - 
      G[{0, 1}, x] - G[{1, 0}, x] + G[{1, 1}, x] + 
      ep*((-5*Pi^2)/8 + (13*Pi^4)/80 + (27*G[{0}, x])/4 - 
        (7*Pi^2*G[{0}, x])/8 - (I/4)*Pi^3*G[{0}, x] - (27*G[{1}, x])/4 - 
        (7*Pi^2*G[{1}, x])/8 + (I/4)*Pi^3*G[{1}, x] - (17*G[{0, 0}, x])/4 + 
        (Pi^2*G[{0, 0}, x])/4 + (5*G[{0, 1}, x])/4 - (Pi^2*G[{0, 1}, x])/4 + 
        (5*G[{1, 0}, x])/4 - (Pi^2*G[{1, 0}, x])/4 + (7*G[{1, 1}, x])/4 + 
        (Pi^2*G[{1, 1}, x])/4 - (15*G[{0, 0, 0}, x])/4 - 
        ((3*I)/2)*Pi*G[{0, 0, 0}, x] + (7*G[{0, 0, 1}, x])/4 - 
        ((3*I)/2)*Pi*G[{0, 0, 1}, x] + (7*G[{0, 1, 0}, x])/4 + 
        ((3*I)/2)*Pi*G[{0, 1, 0}, x] + G[{0, 1, 1}, x]/4 + 
        ((3*I)/2)*Pi*G[{0, 1, 1}, x] + G[{1, 0, 0}, x]/4 + 
        ((3*I)/2)*Pi*G[{1, 0, 0}, x] + (7*G[{1, 0, 1}, x])/4 + 
        ((3*I)/2)*Pi*G[{1, 0, 1}, x] + (7*G[{1, 1, 0}, x])/4 - 
        ((3*I)/2)*Pi*G[{1, 1, 0}, x] - (15*G[{1, 1, 1}, x])/4 - 
        ((3*I)/2)*Pi*G[{1, 1, 1}, x] - (3*G[{0, 0, 0, 0}, x])/2 - 
        (3*G[{0, 0, 1, 1}, x])/2 + (3*G[{0, 1, 0, 0}, x])/2 + 
        (3*G[{0, 1, 1, 1}, x])/2 + (3*G[{1, 0, 0, 0}, x])/2 + 
        (3*G[{1, 0, 1, 1}, x])/2 - (3*G[{1, 1, 0, 0}, x])/2 - 
        (3*G[{1, 1, 1, 1}, x])/2 + (3*Zeta[3])/2 + (3*I)*Pi*Zeta[3] + 
        (3*G[{0}, x]*Zeta[3])/2 - (3*G[{1}, x]*Zeta[3])/2) + 
      ep^2*((-227*Pi^2)/16 - ((3*I)/8)*Pi^3 + (23*Pi^4)/1440 + 
        ((47*I)/240)*Pi^5 + (193*G[{0}, x])/8 + (19*Pi^2*G[{0}, x])/24 + 
        (I/6)*Pi^3*G[{0}, x] - (7*Pi^4*G[{0}, x])/48 - (193*G[{1}, x])/8 + 
        (47*Pi^2*G[{1}, x])/24 - (I/6)*Pi^3*G[{1}, x] - 
        (41*Pi^4*G[{1}, x])/120 - (335*G[{0, 0}, x])/8 - 
        ((3*I)/4)*Pi*G[{0, 0}, x] + (19*Pi^2*G[{0, 0}, x])/12 + 
        ((5*I)/4)*Pi^3*G[{0, 0}, x] + (227*G[{0, 1}, x])/8 + 
        ((3*I)/4)*Pi*G[{0, 1}, x] + (11*Pi^2*G[{0, 1}, x])/8 - 
        ((3*I)/2)*Pi^3*G[{0, 1}, x] + (227*G[{1, 0}, x])/8 + 
        ((3*I)/4)*Pi*G[{1, 0}, x] + (37*Pi^2*G[{1, 0}, x])/24 - 
        (I/2)*Pi^3*G[{1, 0}, x] - (119*G[{1, 1}, x])/8 - 
        ((3*I)/4)*Pi*G[{1, 1}, x] + (7*Pi^2*G[{1, 1}, x])/4 + 
        ((3*I)/4)*Pi^3*G[{1, 1}, x] + (17*G[{0, 0, 0}, x])/2 + 
        I*Pi*G[{0, 0, 0}, x] + (Pi^2*G[{0, 0, 0}, x])/4 - 
        (3*G[{0, 0, 1}, x])/4 + (5*Pi^2*G[{0, 0, 1}, x])/4 - 
        (3*G[{0, 1, 0}, x])/4 - I*Pi*G[{0, 1, 0}, x] - (Pi^2*G[{0, 1, 0}, x])/
         2 - G[{0, 1, 1}, x] - Pi^2*G[{0, 1, 1}, x] + 3*G[{1, 0, 0}, x] - 
        I*Pi*G[{1, 0, 0}, x] - Pi^2*G[{1, 0, 0}, x] - (19*G[{1, 0, 1}, x])/
         4 - (Pi^2*G[{1, 0, 1}, x])/2 - (19*G[{1, 1, 0}, x])/4 + 
        I*Pi*G[{1, 1, 0}, x] + (5*Pi^2*G[{1, 1, 0}, x])/4 + 
        G[{1, 1, 1}, x]/2 + (Pi^2*G[{1, 1, 1}, x])/4 + 
        (53*G[{0, 0, 0, 0}, x])/4 + ((15*I)/2)*Pi*G[{0, 0, 0, 0}, x] - 
        (19*G[{0, 0, 0, 1}, x])/4 - ((9*I)/2)*Pi*G[{0, 0, 0, 1}, x] - 
        (19*G[{0, 0, 1, 0}, x])/4 - ((15*I)/2)*Pi*G[{0, 0, 1, 0}, x] + 
        (5*G[{0, 0, 1, 1}, x])/4 + ((9*I)/2)*Pi*G[{0, 0, 1, 1}, x] - 
        3*G[{0, 1, 0, 0}, x] - (9*I)*Pi*G[{0, 1, 0, 0}, x] - 
        (3*G[{0, 1, 0, 1}, x])/2 + (3*I)*Pi*G[{0, 1, 0, 1}, x] - 
        (3*G[{0, 1, 1, 0}, x])/2 + (9*I)*Pi*G[{0, 1, 1, 0}, x] + 
        G[{0, 1, 1, 1}, x] - (3*I)*Pi*G[{0, 1, 1, 1}, x] - 
        (3*I)*Pi*G[{1, 0, 0, 0}, x] - (3*G[{1, 0, 0, 1}, x])/2 + 
        (9*I)*Pi*G[{1, 0, 0, 1}, x] - (3*G[{1, 0, 1, 0}, x])/2 + 
        (3*I)*Pi*G[{1, 0, 1, 0}, x] - 2*G[{1, 0, 1, 1}, x] - 
        (9*I)*Pi*G[{1, 0, 1, 1}, x] + (9*G[{1, 1, 0, 0}, x])/4 + 
        ((9*I)/2)*Pi*G[{1, 1, 0, 0}, x] - (19*G[{1, 1, 0, 1}, x])/4 - 
        ((15*I)/2)*Pi*G[{1, 1, 0, 1}, x] - (19*G[{1, 1, 1, 0}, x])/4 - 
        ((9*I)/2)*Pi*G[{1, 1, 1, 0}, x] + (49*G[{1, 1, 1, 1}, x])/4 + 
        ((15*I)/2)*Pi*G[{1, 1, 1, 1}, x] + (21*G[{0, 0, 0, 0, 0}, x])/2 - 
        (9*G[{0, 0, 0, 1, 1}, x])/2 - (15*G[{0, 0, 1, 0, 0}, x])/2 + 
        (15*G[{0, 0, 1, 1, 1}, x])/2 - 12*G[{0, 1, 0, 0, 0}, x] + 
        3*G[{0, 1, 0, 1, 1}, x] + 9*G[{0, 1, 1, 0, 0}, x] - 
        6*G[{0, 1, 1, 1, 1}, x] - 6*G[{1, 0, 0, 0, 0}, x] + 
        9*G[{1, 0, 0, 1, 1}, x] + 3*G[{1, 0, 1, 0, 0}, x] - 
        12*G[{1, 0, 1, 1, 1}, x] + (15*G[{1, 1, 0, 0, 0}, x])/2 - 
        (15*G[{1, 1, 0, 1, 1}, x])/2 - (9*G[{1, 1, 1, 0, 0}, x])/2 + 
        (21*G[{1, 1, 1, 1, 1}, x])/2 - (15*Zeta[3])/4 - I*Pi*Zeta[3] - 
        (5*Pi^2*Zeta[3])/4 - (15*G[{0}, x]*Zeta[3])/4 - 
        ((15*I)/2)*Pi*G[{0}, x]*Zeta[3] - (7*G[{1}, x]*Zeta[3])/4 - 
        ((3*I)/2)*Pi*G[{1}, x]*Zeta[3] - (21*G[{0, 0}, x]*Zeta[3])/2 + 
        12*G[{0, 1}, x]*Zeta[3] + 6*G[{1, 0}, x]*Zeta[3] - 
        (15*G[{1, 1}, x]*Zeta[3])/2 - 12*Zeta[5])) + 
    ep*(-1089913/15552 - ((25481*I)/648)*Pi + (12491*Pi^2)/2592 + 
      ((209*I)/108)*Pi^3 - (437*Pi^4)/4320 + ((29*I)/360)*Pi^5 - 
      (289*G[{0}, x])/72 + ((4481*I)/216)*Pi*G[{0}, x] + 
      (35*Pi^2*G[{0}, x])/216 - ((35*I)/72)*Pi^3*G[{0}, x] - 
      (Pi^4*G[{0}, x])/120 + (4763*G[{1}, x])/432 - 
      ((481*I)/72)*Pi*G[{1}, x] + (851*Pi^2*G[{1}, x])/144 + 
      ((2*I)/3)*Pi^3*G[{1}, x] + (23*Pi^4*G[{1}, x])/180 + 
      (3257*G[{0, 0}, x])/216 - ((451*I)/36)*Pi*G[{0, 0}, x] + 
      (17*Pi^2*G[{0, 0}, x])/72 + (I/3)*Pi^3*G[{0, 0}, x] + 
      (31*G[{0, 1}, x])/4 + ((89*I)/6)*Pi*G[{0, 1}, x] - 
      (77*Pi^2*G[{0, 1}, x])/12 - ((5*I)/6)*Pi^3*G[{0, 1}, x] + 
      (31*G[{1, 0}, x])/4 - ((113*I)/18)*Pi*G[{1, 0}, x] - 
      (31*Pi^2*G[{1, 0}, x])/9 - (I/6)*Pi^3*G[{1, 0}, x] - 
      (1469*G[{1, 1}, x])/72 - ((3*I)/4)*Pi*G[{1, 1}, x] - 
      (11*Pi^2*G[{1, 1}, x])/4 - (803*G[{0, 0, 0}, x])/36 + 
      ((11*I)/2)*Pi*G[{0, 0, 0}, x] + (2*Pi^2*G[{0, 0, 0}, x])/3 - 
      G[{0, 0, 1}, x] + (2*I)*Pi*G[{0, 0, 1}, x] + (4*Pi^2*G[{0, 0, 1}, x])/
       3 - G[{0, 1, 0}, x] + ((31*I)/6)*Pi*G[{0, 1, 0}, x] - 
      (Pi^2*G[{0, 1, 0}, x])/3 + (83*G[{0, 1, 1}, x])/6 - 
      (3*I)*Pi*G[{0, 1, 1}, x] - (Pi^2*G[{0, 1, 1}, x])/6 + 
      (193*G[{1, 0, 0}, x])/18 + ((19*I)/6)*Pi*G[{1, 0, 0}, x] + 
      (Pi^2*G[{1, 0, 0}, x])/3 - 19*G[{1, 0, 1}, x] - 
      (4*I)*Pi*G[{1, 0, 1}, x] + (3*Pi^2*G[{1, 0, 1}, x])/2 - 
      19*G[{1, 1, 0}, x] - (7*I)*Pi*G[{1, 1, 0}, x] + 
      (3*Pi^2*G[{1, 1, 0}, x])/2 + (49*G[{1, 1, 1}, x])/2 + 
      (5*Pi^2*G[{1, 1, 1}, x])/3 + 19*G[{0, 0, 0, 0}, x] - 
      (5*G[{0, 0, 0, 1}, x])/2 + I*Pi*G[{0, 0, 0, 1}, x] - 
      (5*G[{0, 0, 1, 0}, x])/2 - (5*I)*Pi*G[{0, 0, 1, 0}, x] + 
      (9*G[{0, 0, 1, 1}, x])/2 + I*Pi*G[{0, 0, 1, 1}, x] - 
      (16*G[{0, 1, 0, 0}, x])/3 - (3*I)*Pi*G[{0, 1, 0, 0}, x] + 
      (21*G[{0, 1, 0, 1}, x])/2 + (21*G[{0, 1, 1, 0}, x])/2 + 
      (6*I)*Pi*G[{0, 1, 1, 0}, x] - (35*G[{0, 1, 1, 1}, x])/2 - 
      (67*G[{1, 0, 0, 0}, x])/6 + (19*G[{1, 0, 0, 1}, x])/2 - 
      I*Pi*G[{1, 0, 0, 1}, x] + (19*G[{1, 0, 1, 0}, x])/2 + 
      I*Pi*G[{1, 0, 1, 0}, x] - (13*G[{1, 0, 1, 1}, x])/2 - 
      10*G[{1, 1, 0, 0}, x] + 10*G[{1, 1, 0, 1}, x] + 10*G[{1, 1, 1, 0}, x] - 
      17*G[{1, 1, 1, 1}, x] + G[{0, 0, 0, 1, 1}, x] - 
      4*G[{0, 0, 1, 0, 0}, x] - G[{0, 0, 1, 0, 1}, x] - 
      G[{0, 0, 1, 1, 0}, x] + 4*G[{0, 0, 1, 1, 1}, x] - 
      2*G[{0, 1, 0, 0, 0}, x] - 3*G[{0, 1, 0, 0, 1}, x] - 
      3*G[{0, 1, 0, 1, 0}, x] + 3*G[{0, 1, 0, 1, 1}, x] + 
      5*G[{0, 1, 1, 0, 0}, x] + G[{0, 1, 1, 0, 1}, x] + 
      G[{0, 1, 1, 1, 0}, x] - G[{0, 1, 1, 1, 1}, x] - G[{1, 0, 0, 1, 1}, x] + 
      4*G[{1, 0, 1, 0, 0}, x] - 3*G[{1, 0, 1, 0, 1}, x] - 
      3*G[{1, 0, 1, 1, 0}, x] + 3*G[{1, 0, 1, 1, 1}, x] + 
      4*G[{1, 1, 0, 0, 0}, x] - 2*G[{1, 1, 0, 0, 1}, x] - 
      2*G[{1, 1, 0, 1, 0}, x] + 3*G[{1, 1, 1, 0, 0}, x] - 
      5*G[{1, 1, 1, 0, 1}, x] - 5*G[{1, 1, 1, 1, 0}, x] + 
      7*G[{1, 1, 1, 1, 1}, x] + (1523*Zeta[3])/54 + ((21*I)/2)*Pi*Zeta[3] - 
      (437*Pi^2*Zeta[3])/72 - (5*G[{0}, x]*Zeta[3])/2 - 
      (4*I)*Pi*G[{0}, x]*Zeta[3] + 13*G[{1}, x]*Zeta[3] - 
      (3*I)*Pi*G[{1}, x]*Zeta[3] - 5*G[{0, 0}, x]*Zeta[3] + 
      10*G[{0, 1}, x]*Zeta[3] - 3*G[{1, 0}, x]*Zeta[3] - 
      7*G[{1, 1}, x]*Zeta[3] + (35*Zeta[5])/4) + 
    ep^2*(-23261569/93312 - ((506465*I)/3888)*Pi + (139613*Pi^2)/15552 + 
      ((11047*I)/1296)*Pi^3 - (643*Pi^4)/3456 + ((1313*I)/8640)*Pi^5 - 
      (5209*Pi^6)/60480 - (5389*G[{0}, x])/432 + ((83237*I)/1296)*Pi*
       G[{0}, x] + (1183*Pi^2*G[{0}, x])/162 - ((295*I)/108)*Pi^3*G[{0}, x] - 
      (Pi^4*G[{0}, x])/45 - (I/9)*Pi^5*G[{0}, x] + (124523*G[{1}, x])/2592 - 
      ((8305*I)/432)*Pi*G[{1}, x] + (1237*Pi^2*G[{1}, x])/36 + 
      ((1099*I)/216)*Pi^3*G[{1}, x] + (767*Pi^4*G[{1}, x])/2160 + 
      (I/72)*Pi^5*G[{1}, x] + (35861*G[{0, 0}, x])/1296 - 
      ((5129*I)/108)*Pi*G[{0, 0}, x] + (113*Pi^2*G[{0, 0}, x])/72 + 
      ((9*I)/8)*Pi^3*G[{0, 0}, x] - (2*Pi^4*G[{0, 0}, x])/15 + 
      (171*G[{0, 1}, x])/4 + ((3875*I)/72)*Pi*G[{0, 1}, x] - 
      (305*Pi^2*G[{0, 1}, x])/9 - ((107*I)/18)*Pi^3*G[{0, 1}, x] + 
      (103*Pi^4*G[{0, 1}, x])/180 + (171*G[{1, 0}, x])/4 - 
      ((5887*I)/216)*Pi*G[{1, 0}, x] - (1787*Pi^2*G[{1, 0}, x])/108 - 
      ((119*I)/72)*Pi^3*G[{1, 0}, x] - (11*Pi^4*G[{1, 0}, x])/90 - 
      (39467*G[{1, 1}, x])/432 + ((247*I)/36)*Pi*G[{1, 1}, x] - 
      (2687*Pi^2*G[{1, 1}, x])/144 + ((17*I)/4)*Pi^3*G[{1, 1}, x] - 
      (23*Pi^4*G[{1, 1}, x])/90 - (1822*G[{0, 0, 0}, x])/27 + 
      ((349*I)/18)*Pi*G[{0, 0, 0}, x] - (16*Pi^2*G[{0, 0, 0}, x])/9 - 
      ((2*I)/3)*Pi^3*G[{0, 0, 0}, x] - (59*G[{0, 0, 1}, x])/4 + 
      ((179*I)/6)*Pi*G[{0, 0, 1}, x] + (29*Pi^2*G[{0, 0, 1}, x])/6 + 
      ((25*I)/6)*Pi^3*G[{0, 0, 1}, x] - (59*G[{0, 1, 0}, x])/4 + 
      ((1025*I)/36)*Pi*G[{0, 1, 0}, x] + (73*Pi^2*G[{0, 1, 0}, x])/18 + 
      ((4*I)/3)*Pi^3*G[{0, 1, 0}, x] + (3821*G[{0, 1, 1}, x])/72 - 
      ((49*I)/2)*Pi*G[{0, 1, 1}, x] + (181*Pi^2*G[{0, 1, 1}, x])/12 - 
      ((3*I)/2)*Pi^3*G[{0, 1, 1}, x] + (8909*G[{1, 0, 0}, x])/216 + 
      ((935*I)/36)*Pi*G[{1, 0, 0}, x] + (527*Pi^2*G[{1, 0, 0}, x])/72 + 
      (I/3)*Pi^3*G[{1, 0, 0}, x] - 84*G[{1, 0, 1}, x] - 
      ((57*I)/2)*Pi*G[{1, 0, 1}, x] + (59*Pi^2*G[{1, 0, 1}, x])/3 - 
      ((5*I)/6)*Pi^3*G[{1, 0, 1}, x] - 84*G[{1, 1, 0}, x] - 
      ((1693*I)/36)*Pi*G[{1, 1, 0}, x] + (185*Pi^2*G[{1, 1, 0}, x])/9 - 
      (I/6)*Pi^3*G[{1, 1, 0}, x] + (845*G[{1, 1, 1}, x])/6 + 
      ((13*I)/12)*Pi*G[{1, 1, 1}, x] + (23*Pi^2*G[{1, 1, 1}, x])/4 + 
      (905*G[{0, 0, 0, 0}, x])/12 - ((77*I)/6)*Pi*G[{0, 0, 0, 0}, x] - 
      2*Pi^2*G[{0, 0, 0, 0}, x] - (31*G[{0, 0, 0, 1}, x])/4 + 
      (8*I)*Pi*G[{0, 0, 0, 1}, x] - Pi^2*G[{0, 0, 0, 1}, x] - 
      (31*G[{0, 0, 1, 0}, x])/4 - (11*I)*Pi*G[{0, 0, 1, 0}, x] + 
      (3*Pi^2*G[{0, 0, 1, 0}, x])/2 + (475*G[{0, 0, 1, 1}, x])/12 - 
      ((7*I)/2)*Pi*G[{0, 0, 1, 1}, x] - 4*Pi^2*G[{0, 0, 1, 1}, x] - 
      (577*G[{0, 1, 0, 0}, x])/36 - (8*I)*Pi*G[{0, 1, 0, 0}, x] + 
      (3*Pi^2*G[{0, 1, 0, 0}, x])/2 + (93*G[{0, 1, 0, 1}, x])/2 - 
      ((15*I)/2)*Pi*G[{0, 1, 0, 1}, x] - (19*Pi^2*G[{0, 1, 0, 1}, x])/6 + 
      (93*G[{0, 1, 1, 0}, x])/2 + ((127*I)/6)*Pi*G[{0, 1, 1, 0}, x] - 
      (26*Pi^2*G[{0, 1, 1, 0}, x])/3 - 95*G[{0, 1, 1, 1}, x] + 
      (4*I)*Pi*G[{0, 1, 1, 1}, x] + (Pi^2*G[{0, 1, 1, 1}, x])/3 - 
      (347*G[{1, 0, 0, 0}, x])/9 - ((13*I)/2)*Pi*G[{1, 0, 0, 0}, x] - 
      (2*Pi^2*G[{1, 0, 0, 0}, x])/3 + (165*G[{1, 0, 0, 1}, x])/4 - 
      (14*I)*Pi*G[{1, 0, 0, 1}, x] - (7*Pi^2*G[{1, 0, 0, 1}, x])/3 + 
      (165*G[{1, 0, 1, 0}, x])/4 + ((47*I)/3)*Pi*G[{1, 0, 1, 0}, x] - 
      3*Pi^2*G[{1, 0, 1, 0}, x] - (127*G[{1, 0, 1, 1}, x])/4 + 
      ((11*I)/2)*Pi*G[{1, 0, 1, 1}, x] - (13*Pi^2*G[{1, 0, 1, 1}, x])/6 - 
      (2395*G[{1, 1, 0, 0}, x])/36 + ((29*I)/3)*Pi*G[{1, 1, 0, 0}, x] - 
      (11*Pi^2*G[{1, 1, 0, 0}, x])/3 + (115*G[{1, 1, 0, 1}, x])/2 + 
      ((25*I)/2)*Pi*G[{1, 1, 0, 1}, x] - (19*Pi^2*G[{1, 1, 0, 1}, x])/3 + 
      (115*G[{1, 1, 1, 0}, x])/2 - (15*I)*Pi*G[{1, 1, 1, 0}, x] - 
      (19*Pi^2*G[{1, 1, 1, 0}, x])/3 - (341*G[{1, 1, 1, 1}, x])/3 - 
      (11*Pi^2*G[{1, 1, 1, 1}, x])/2 - (413*G[{0, 0, 0, 0, 0}, x])/6 + 
      (25*G[{0, 0, 0, 0, 1}, x])/2 - (3*I)*Pi*G[{0, 0, 0, 0, 1}, x] + 
      (25*G[{0, 0, 0, 1, 0}, x])/2 + (13*I)*Pi*G[{0, 0, 0, 1, 0}, x] + 
      G[{0, 0, 0, 1, 1}, x]/2 - I*Pi*G[{0, 0, 0, 1, 1}, x] + 
      (27*G[{0, 0, 1, 0, 0}, x])/2 + (11*I)*Pi*G[{0, 0, 1, 0, 0}, x] - 
      (39*G[{0, 0, 1, 0, 1}, x])/2 - (39*G[{0, 0, 1, 1, 0}, x])/2 - 
      (17*I)*Pi*G[{0, 0, 1, 1, 0}, x] + 7*G[{0, 0, 1, 1, 1}, x] + 
      (51*G[{0, 1, 0, 0, 0}, x])/2 + (8*I)*Pi*G[{0, 1, 0, 0, 0}, x] - 
      21*G[{0, 1, 0, 0, 1}, x] - (2*I)*Pi*G[{0, 1, 0, 0, 1}, x] - 
      21*G[{0, 1, 0, 1, 0}, x] - (12*I)*Pi*G[{0, 1, 0, 1, 0}, x] - 
      (15*G[{0, 1, 0, 1, 1}, x])/2 + (3*I)*Pi*G[{0, 1, 0, 1, 1}, x] + 
      (169*G[{0, 1, 1, 0, 0}, x])/6 - (9*I)*Pi*G[{0, 1, 1, 0, 0}, x] - 
      28*G[{0, 1, 1, 0, 1}, x] + I*Pi*G[{0, 1, 1, 0, 1}, x] - 
      28*G[{0, 1, 1, 1, 0}, x] + (8*I)*Pi*G[{0, 1, 1, 1, 0}, x] + 
      67*G[{0, 1, 1, 1, 1}, x] + (83*G[{1, 0, 0, 0, 0}, x])/2 - 
      22*G[{1, 0, 0, 0, 1}, x] + I*Pi*G[{1, 0, 0, 0, 1}, x] - 
      22*G[{1, 0, 0, 1, 0}, x] - (5*I)*Pi*G[{1, 0, 0, 1, 0}, x] - 
      11*G[{1, 0, 0, 1, 1}, x] + I*Pi*G[{1, 0, 0, 1, 1}, x] + 
      (71*G[{1, 0, 1, 0, 0}, x])/3 - (3*I)*Pi*G[{1, 0, 1, 0, 0}, x] - 
      27*G[{1, 0, 1, 0, 1}, x] - 27*G[{1, 0, 1, 1, 0}, x] + 
      (6*I)*Pi*G[{1, 0, 1, 1, 0}, x] + (91*G[{1, 0, 1, 1, 1}, x])/2 + 
      (160*G[{1, 1, 0, 0, 0}, x])/3 - (51*G[{1, 1, 0, 0, 1}, x])/2 - 
      I*Pi*G[{1, 1, 0, 0, 1}, x] - (51*G[{1, 1, 0, 1, 0}, x])/2 + 
      I*Pi*G[{1, 1, 0, 1, 0}, x] + 18*G[{1, 1, 0, 1, 1}, x] - 
      13*G[{1, 1, 1, 0, 0}, x] - 22*G[{1, 1, 1, 0, 1}, x] - 
      22*G[{1, 1, 1, 1, 0}, x] + 56*G[{1, 1, 1, 1, 1}, x] - 
      3*G[{0, 0, 0, 0, 1, 1}, x] + 12*G[{0, 0, 0, 1, 0, 0}, x] + 
      G[{0, 0, 0, 1, 0, 1}, x] + G[{0, 0, 0, 1, 1, 0}, x] - 
      4*G[{0, 0, 0, 1, 1, 1}, x] + 8*G[{0, 0, 1, 0, 0, 0}, x] + 
      11*G[{0, 0, 1, 0, 0, 1}, x] + 11*G[{0, 0, 1, 0, 1, 0}, x] - 
      9*G[{0, 0, 1, 0, 1, 1}, x] - 20*G[{0, 0, 1, 1, 0, 0}, x] + 
      5*G[{0, 0, 1, 1, 0, 1}, x] + 5*G[{0, 0, 1, 1, 1, 0}, x] - 
      13*G[{0, 0, 1, 1, 1, 1}, x] + 6*G[{0, 1, 0, 0, 0, 0}, x] + 
      6*G[{0, 1, 0, 0, 0, 1}, x] + 6*G[{0, 1, 0, 0, 1, 0}, x] - 
      2*G[{0, 1, 0, 0, 1, 1}, x] - 12*G[{0, 1, 0, 1, 0, 0}, x] + 
      6*G[{0, 1, 0, 1, 0, 1}, x] + 6*G[{0, 1, 0, 1, 1, 0}, x] - 
      9*G[{0, 1, 0, 1, 1, 1}, x] - 26*G[{0, 1, 1, 0, 0, 0}, x] + 
      7*G[{0, 1, 1, 0, 0, 1}, x] + 7*G[{0, 1, 1, 0, 1, 0}, x] - 
      8*G[{0, 1, 1, 0, 1, 1}, x] + 11*G[{0, 1, 1, 1, 0, 0}, x] - 
      5*G[{0, 1, 1, 1, 0, 1}, x] - 5*G[{0, 1, 1, 1, 1, 0}, x] + 
      7*G[{0, 1, 1, 1, 1, 1}, x] + G[{1, 0, 0, 0, 1, 1}, x] - 
      12*G[{1, 0, 0, 1, 0, 0}, x] + 7*G[{1, 0, 0, 1, 0, 1}, x] + 
      7*G[{1, 0, 0, 1, 1, 0}, x] - 4*G[{1, 0, 0, 1, 1, 1}, x] - 
      14*G[{1, 0, 1, 0, 0, 0}, x] + 3*G[{1, 0, 1, 0, 0, 1}, x] + 
      3*G[{1, 0, 1, 0, 1, 0}, x] + 3*G[{1, 0, 1, 0, 1, 1}, x] + 
      7*G[{1, 0, 1, 1, 0, 0}, x] + 5*G[{1, 0, 1, 1, 0, 1}, x] + 
      5*G[{1, 0, 1, 1, 1, 0}, x] - 11*G[{1, 0, 1, 1, 1, 1}, x] - 
      12*G[{1, 1, 0, 0, 0, 0}, x] + 4*G[{1, 1, 0, 0, 0, 1}, x] + 
      4*G[{1, 1, 0, 0, 1, 0}, x] - G[{1, 1, 0, 0, 1, 1}, x] - 
      9*G[{1, 1, 0, 1, 0, 0}, x] + 14*G[{1, 1, 0, 1, 0, 1}, x] + 
      14*G[{1, 1, 0, 1, 1, 0}, x] - 14*G[{1, 1, 0, 1, 1, 1}, x] - 
      16*G[{1, 1, 1, 0, 0, 0}, x] + 10*G[{1, 1, 1, 0, 0, 1}, x] + 
      10*G[{1, 1, 1, 0, 1, 0}, x] - 7*G[{1, 1, 1, 1, 0, 0}, x] + 
      17*G[{1, 1, 1, 1, 0, 1}, x] + 17*G[{1, 1, 1, 1, 1, 0}, x] - 
      31*G[{1, 1, 1, 1, 1, 1}, x] + (60685*Zeta[3])/648 + 
      ((6647*I)/108)*Pi*Zeta[3] - (2657*Pi^2*Zeta[3])/216 - 
      ((173*I)/36)*Pi^3*Zeta[3] - (323*G[{0}, x]*Zeta[3])/36 - 
      ((133*I)/9)*Pi*G[{0}, x]*Zeta[3] + (21*Pi^2*G[{0}, x]*Zeta[3])/2 + 
      (51*G[{1}, x]*Zeta[3])/2 + ((4*I)/3)*Pi*G[{1}, x]*Zeta[3] + 
      (7*Pi^2*G[{1}, x]*Zeta[3])/3 - (139*G[{0, 0}, x]*Zeta[3])/9 + 
      (2*I)*Pi*G[{0, 0}, x]*Zeta[3] + (35*G[{0, 1}, x]*Zeta[3])/3 + 
      (7*I)*Pi*G[{0, 1}, x]*Zeta[3] - (39*G[{1, 0}, x]*Zeta[3])/2 - 
      (4*I)*Pi*G[{1, 0}, x]*Zeta[3] - (129*G[{1, 1}, x]*Zeta[3])/2 - 
      (3*I)*Pi*G[{1, 1}, x]*Zeta[3] + 28*G[{0, 0, 0}, x]*Zeta[3] - 
      20*G[{0, 0, 1}, x]*Zeta[3] + 3*G[{0, 1, 1}, x]*Zeta[3] + 
      13*G[{1, 0, 1}, x]*Zeta[3] + 3*G[{1, 1, 0}, x]*Zeta[3] + 
      30*G[{1, 1, 1}, x]*Zeta[3] - (683*Zeta[3]^2)/12 + (239*Zeta[5])/10 + 
      (21*I)*Pi*Zeta[5] + 11*G[{0}, x]*Zeta[5] + (5*G[{1}, x]*Zeta[5])/2) + 
    FF[x^(-1)]*(((269*I)/36)*Pi + (13*Pi^2)/18 + (I/6)*Pi^3 - 
      ((3*I)/2)*Pi*G[{0}, x] - (2*Pi^2*G[{0}, x])/3 + (269*G[{1}, x])/36 - 
      ((17*I)/6)*Pi*G[{1}, x] - (3*Pi^2*G[{1}, x])/2 - (3*G[{0, 1}, x])/2 - 
      I*Pi*G[{0, 1}, x] - (3*G[{1, 0}, x])/2 - I*Pi*G[{1, 0}, x] + 
      Pi^2*G[{1, 0}, x] - (19*G[{1, 1}, x])/6 + 2*Pi^2*G[{1, 1}, x] - 
      G[{0, 1, 1}, x] - 6*G[{1, 0, 0}, x] + 5*G[{1, 0, 1}, x] + 
      5*G[{1, 1, 0}, x] - 5*G[{1, 1, 1}, x] + 6*G[{1, 1, 0, 0}, x] - 
      6*G[{1, 1, 0, 1}, x] - 6*G[{1, 1, 1, 0}, x] + 6*G[{1, 1, 1, 1}, x] + 
      Zeta[3] - 6*G[{1}, x]*Zeta[3] + ep*(((3733*I)/108)*Pi + 
        (385*Pi^2)/108 + ((15*I)/8)*Pi^3 + (73*Pi^4)/360 - 
        ((33*I)/2)*Pi*G[{0}, x] - (47*Pi^2*G[{0}, x])/12 + 
        (I/6)*Pi^3*G[{0}, x] + (3733*G[{1}, x])/108 + 
        ((257*I)/72)*Pi*G[{1}, x] - (79*Pi^2*G[{1}, x])/8 - 
        ((5*I)/4)*Pi^3*G[{1}, x] - (23*Pi^4*G[{1}, x])/60 + 
        ((11*I)/2)*Pi*G[{0, 0}, x] + (8*Pi^2*G[{0, 0}, x])/3 - 
        (33*G[{0, 1}, x])/2 - ((211*I)/12)*Pi*G[{0, 1}, x] + 
        (59*Pi^2*G[{0, 1}, x])/6 - (33*G[{1, 0}, x])/2 - 
        ((21*I)/4)*Pi*G[{1, 0}, x] + (55*Pi^2*G[{1, 0}, x])/6 + 
        (19*G[{1, 1}, x])/8 + ((71*I)/12)*Pi*G[{1, 1}, x] + 
        (61*Pi^2*G[{1, 1}, x])/12 + (11*G[{0, 0, 1}, x])/2 + 
        (4*I)*Pi*G[{0, 0, 1}, x] + (11*G[{0, 1, 0}, x])/2 - 
        (2*I)*Pi*G[{0, 1, 0}, x] + Pi^2*G[{0, 1, 0}, x] - 
        (241*G[{0, 1, 1}, x])/12 - I*Pi*G[{0, 1, 1}, x] + 
        2*Pi^2*G[{0, 1, 1}, x] - (65*G[{1, 0, 0}, x])/2 - 
        (3*I)*Pi*G[{1, 0, 0}, x] - 3*Pi^2*G[{1, 0, 0}, x] + 
        (121*G[{1, 0, 1}, x])/4 - ((5*I)/2)*Pi*G[{1, 0, 1}, x] - 
        8*Pi^2*G[{1, 0, 1}, x] + (121*G[{1, 1, 0}, x])/4 + 
        ((13*I)/2)*Pi*G[{1, 1, 0}, x] - 9*Pi^2*G[{1, 1, 0}, x] - 
        (227*G[{1, 1, 1}, x])/12 - 10*Pi^2*G[{1, 1, 1}, x] + 
        4*G[{0, 0, 1, 1}, x] + 18*G[{0, 1, 0, 0}, x] - 
        20*G[{0, 1, 0, 1}, x] - 20*G[{0, 1, 1, 0}, x] + 
        21*G[{0, 1, 1, 1}, x] + 24*G[{1, 0, 0, 0}, x] - 
        15*G[{1, 0, 0, 1}, x] - 15*G[{1, 0, 1, 0}, x] + 
        (5*G[{1, 0, 1, 1}, x])/2 + 11*G[{1, 1, 0, 0}, x] - 
        (29*G[{1, 1, 0, 1}, x])/2 - (29*G[{1, 1, 1, 0}, x])/2 + 
        (49*G[{1, 1, 1, 1}, x])/2 + 6*G[{0, 1, 1, 0, 0}, x] - 
        6*G[{0, 1, 1, 0, 1}, x] - 6*G[{0, 1, 1, 1, 0}, x] + 
        6*G[{0, 1, 1, 1, 1}, x] - 18*G[{1, 0, 1, 0, 0}, x] + 
        18*G[{1, 0, 1, 0, 1}, x] + 18*G[{1, 0, 1, 1, 0}, x] - 
        18*G[{1, 0, 1, 1, 1}, x] - 24*G[{1, 1, 0, 0, 0}, x] + 
        12*G[{1, 1, 0, 0, 1}, x] + 12*G[{1, 1, 0, 1, 0}, x] - 
        18*G[{1, 1, 1, 0, 0}, x] + 30*G[{1, 1, 1, 0, 1}, x] + 
        30*G[{1, 1, 1, 1, 0}, x] - 42*G[{1, 1, 1, 1, 1}, x] - 
        (43*Zeta[3])/6 - (5*I)*Pi*Zeta[3] - 2*G[{0}, x]*Zeta[3] - 
        (47*G[{1}, x]*Zeta[3])/2 - 6*G[{0, 1}, x]*Zeta[3] + 
        6*G[{1, 0}, x]*Zeta[3] + 42*G[{1, 1}, x]*Zeta[3]) + 
      ep^2*(((82243*I)/648)*Pi + (43211*Pi^2)/1296 + ((1823*I)/144)*Pi^3 + 
        (341*Pi^4)/1080 - ((67*I)/360)*Pi^5 - ((879*I)/8)*Pi*G[{0}, x] - 
        (153*Pi^2*G[{0}, x])/8 - ((19*I)/12)*Pi^3*G[{0}, x] - 
        (13*Pi^4*G[{0}, x])/15 + (82243*G[{1}, x])/648 + 
        ((18407*I)/432)*Pi*G[{1}, x] - (28913*Pi^2*G[{1}, x])/432 - 
        ((141*I)/16)*Pi^3*G[{1}, x] - (833*Pi^4*G[{1}, x])/720 + 
        (52*I)*Pi*G[{0, 0}, x] + (149*Pi^2*G[{0, 0}, x])/12 - 
        (I/3)*Pi^3*G[{0, 0}, x] - (879*G[{0, 1}, x])/8 - 
        ((5071*I)/72)*Pi*G[{0, 1}, x] + (4241*Pi^2*G[{0, 1}, x])/72 + 
        ((15*I)/4)*Pi^3*G[{0, 1}, x] - (23*Pi^4*G[{0, 1}, x])/60 - 
        (879*G[{1, 0}, x])/8 - ((327*I)/8)*Pi*G[{1, 0}, x] + 
        (1301*Pi^2*G[{1, 0}, x])/24 + ((53*I)/12)*Pi^3*G[{1, 0}, x] + 
        (41*Pi^4*G[{1, 0}, x])/60 + (3737*G[{1, 1}, x])/48 + 
        ((1079*I)/72)*Pi*G[{1, 1}, x] + (1513*Pi^2*G[{1, 1}, x])/48 - 
        ((4*I)/3)*Pi^3*G[{1, 1}, x] + (23*Pi^4*G[{1, 1}, x])/12 - 
        ((29*I)/2)*Pi*G[{0, 0, 0}, x] - 8*Pi^2*G[{0, 0, 0}, x] + 
        52*G[{0, 0, 1}, x] - ((73*I)/12)*Pi*G[{0, 0, 1}, x] - 
        (151*Pi^2*G[{0, 0, 1}, x])/6 + 52*G[{0, 1, 0}, x] + 
        (9*I)*Pi*G[{0, 1, 0}, x] - (64*Pi^2*G[{0, 1, 0}, x])/3 - 
        (6439*G[{0, 1, 1}, x])/72 + ((41*I)/3)*Pi*G[{0, 1, 1}, x] - 
        (247*Pi^2*G[{0, 1, 1}, x])/12 - 159*G[{1, 0, 0}, x] - 
        ((91*I)/4)*Pi*G[{1, 0, 0}, x] - (97*Pi^2*G[{1, 0, 0}, x])/6 + 
        (1209*G[{1, 0, 1}, x])/8 + ((109*I)/6)*Pi*G[{1, 0, 1}, x] - 
        (287*Pi^2*G[{1, 0, 1}, x])/12 + (1209*G[{1, 1, 0}, x])/8 + 
        ((141*I)/4)*Pi*G[{1, 1, 0}, x] - (311*Pi^2*G[{1, 1, 0}, x])/12 - 
        (1268*G[{1, 1, 1}, x])/9 - ((64*I)/3)*Pi*G[{1, 1, 1}, x] - 
        (35*Pi^2*G[{1, 1, 1}, x])/3 - (29*G[{0, 0, 0, 1}, x])/2 + 
        (6*I)*Pi*G[{0, 0, 0, 1}, x] - (29*G[{0, 0, 1, 0}, x])/2 - 
        I*Pi*G[{0, 0, 1, 0}, x] + Pi^2*G[{0, 0, 1, 0}, x] - 
        (31*G[{0, 0, 1, 1}, x])/12 - (7*I)*Pi*G[{0, 0, 1, 1}, x] + 
        2*Pi^2*G[{0, 0, 1, 1}, x] + (179*G[{0, 1, 0, 0}, x])/2 + 
        (9*I)*Pi*G[{0, 1, 0, 0}, x] - 3*Pi^2*G[{0, 1, 0, 0}, x] - 
        (183*G[{0, 1, 0, 1}, x])/2 - ((19*I)/2)*Pi*G[{0, 1, 0, 1}, x] - 
        8*Pi^2*G[{0, 1, 0, 1}, x] - (183*G[{0, 1, 1, 0}, x])/2 - 
        ((13*I)/2)*Pi*G[{0, 1, 1, 0}, x] - 9*Pi^2*G[{0, 1, 1, 0}, x] + 
        (1711*G[{0, 1, 1, 1}, x])/12 + (8*I)*Pi*G[{0, 1, 1, 1}, x] - 
        10*Pi^2*G[{0, 1, 1, 1}, x] + (275*G[{1, 0, 0, 0}, x])/2 + 
        (10*I)*Pi*G[{1, 0, 0, 0}, x] + 8*Pi^2*G[{1, 0, 0, 0}, x] - 
        (381*G[{1, 0, 0, 1}, x])/4 - (10*I)*Pi*G[{1, 0, 0, 1}, x] + 
        22*Pi^2*G[{1, 0, 0, 1}, x] - (381*G[{1, 0, 1, 0}, x])/4 - 
        (10*I)*Pi*G[{1, 0, 1, 0}, x] + 17*Pi^2*G[{1, 0, 1, 0}, x] + 
        (635*G[{1, 0, 1, 1}, x])/12 + ((19*I)/2)*Pi*G[{1, 0, 1, 1}, x] + 
        14*Pi^2*G[{1, 0, 1, 1}, x] + (237*G[{1, 1, 0, 0}, x])/4 - 
        ((21*I)/2)*Pi*G[{1, 1, 0, 0}, x] + 21*Pi^2*G[{1, 1, 0, 0}, x] - 
        (169*G[{1, 1, 0, 1}, x])/2 + ((5*I)/2)*Pi*G[{1, 1, 0, 1}, x] + 
        39*Pi^2*G[{1, 1, 0, 1}, x] - (169*G[{1, 1, 1, 0}, x])/2 + 
        ((15*I)/2)*Pi*G[{1, 1, 1, 0}, x] + 38*Pi^2*G[{1, 1, 1, 0}, x] + 
        (314*G[{1, 1, 1, 1}, x])/3 + 33*Pi^2*G[{1, 1, 1, 1}, x] + 
        6*G[{0, 0, 0, 1, 1}, x] - 48*G[{0, 0, 1, 0, 0}, x] + 
        47*G[{0, 0, 1, 0, 1}, x] + 47*G[{0, 0, 1, 1, 0}, x] - 
        62*G[{0, 0, 1, 1, 1}, x] - 72*G[{0, 1, 0, 0, 0}, x] + 
        45*G[{0, 1, 0, 0, 1}, x] + 45*G[{0, 1, 0, 1, 0}, x] - 
        (29*G[{0, 1, 0, 1, 1}, x])/2 - 16*G[{0, 1, 1, 0, 0}, x] + 
        (99*G[{0, 1, 1, 0, 1}, x])/2 + (99*G[{0, 1, 1, 1, 0}, x])/2 - 
        (167*G[{0, 1, 1, 1, 1}, x])/2 - 72*G[{1, 0, 0, 0, 0}, x] + 
        34*G[{1, 0, 0, 0, 1}, x] + 34*G[{1, 0, 0, 1, 0}, x] - 
        14*G[{1, 0, 0, 1, 1}, x] - 36*G[{1, 0, 1, 0, 0}, x] + 
        56*G[{1, 0, 1, 0, 1}, x] + 56*G[{1, 0, 1, 1, 0}, x] - 
        (103*G[{1, 0, 1, 1, 1}, x])/2 - 70*G[{1, 1, 0, 0, 0}, x] + 
        (75*G[{1, 1, 0, 0, 1}, x])/2 + (75*G[{1, 1, 0, 1, 0}, x])/2 - 
        6*G[{1, 1, 0, 1, 1}, x] + 4*G[{1, 1, 1, 0, 0}, x] + 
        (65*G[{1, 1, 1, 0, 1}, x])/2 + (65*G[{1, 1, 1, 1, 0}, x])/2 - 
        (163*G[{1, 1, 1, 1, 1}, x])/2 + 6*G[{0, 0, 1, 1, 0, 0}, x] - 
        6*G[{0, 0, 1, 1, 0, 1}, x] - 6*G[{0, 0, 1, 1, 1, 0}, x] + 
        6*G[{0, 0, 1, 1, 1, 1}, x] - 18*G[{0, 1, 0, 1, 0, 0}, x] + 
        18*G[{0, 1, 0, 1, 0, 1}, x] + 18*G[{0, 1, 0, 1, 1, 0}, x] - 
        18*G[{0, 1, 0, 1, 1, 1}, x] - 24*G[{0, 1, 1, 0, 0, 0}, x] + 
        12*G[{0, 1, 1, 0, 0, 1}, x] + 12*G[{0, 1, 1, 0, 1, 0}, x] - 
        18*G[{0, 1, 1, 1, 0, 0}, x] + 30*G[{0, 1, 1, 1, 0, 1}, x] + 
        30*G[{0, 1, 1, 1, 1, 0}, x] - 42*G[{0, 1, 1, 1, 1, 1}, x] + 
        48*G[{1, 0, 0, 1, 0, 0}, x] - 48*G[{1, 0, 0, 1, 0, 1}, x] - 
        48*G[{1, 0, 0, 1, 1, 0}, x] + 48*G[{1, 0, 0, 1, 1, 1}, x] + 
        72*G[{1, 0, 1, 0, 0, 0}, x] - 36*G[{1, 0, 1, 0, 0, 1}, x] - 
        36*G[{1, 0, 1, 0, 1, 0}, x] - 6*G[{1, 0, 1, 1, 0, 0}, x] - 
        30*G[{1, 0, 1, 1, 0, 1}, x] - 30*G[{1, 0, 1, 1, 1, 0}, x] + 
        66*G[{1, 0, 1, 1, 1, 1}, x] + 72*G[{1, 1, 0, 0, 0, 0}, x] - 
        24*G[{1, 1, 0, 0, 0, 1}, x] - 24*G[{1, 1, 0, 0, 1, 0}, x] + 
        60*G[{1, 1, 0, 1, 0, 0}, x] - 84*G[{1, 1, 0, 1, 0, 1}, x] - 
        84*G[{1, 1, 0, 1, 1, 0}, x] + 84*G[{1, 1, 0, 1, 1, 1}, x] + 
        96*G[{1, 1, 1, 0, 0, 0}, x] - 60*G[{1, 1, 1, 0, 0, 1}, x] - 
        60*G[{1, 1, 1, 0, 1, 0}, x] + 42*G[{1, 1, 1, 1, 0, 0}, x] - 
        102*G[{1, 1, 1, 1, 0, 1}, x] - 102*G[{1, 1, 1, 1, 1, 0}, x] + 
        186*G[{1, 1, 1, 1, 1, 1}, x] - (1261*Zeta[3])/36 - 
        ((82*I)/9)*Pi*Zeta[3] + (37*Pi^2*Zeta[3])/3 - 20*G[{0}, x]*Zeta[3] + 
        (3*I)*Pi*G[{0}, x]*Zeta[3] - (1631*G[{1}, x]*Zeta[3])/18 - 
        ((29*I)/2)*Pi*G[{1}, x]*Zeta[3] - 4*Pi^2*G[{1}, x]*Zeta[3] + 
        28*G[{0, 0}, x]*Zeta[3] + (83*G[{0, 1}, x]*Zeta[3])/2 + 
        14*G[{1, 0}, x]*Zeta[3] + 105*G[{1, 1}, x]*Zeta[3] - 
        6*G[{0, 0, 1}, x]*Zeta[3] + 6*G[{0, 1, 0}, x]*Zeta[3] + 
        42*G[{0, 1, 1}, x]*Zeta[3] - 30*G[{1, 0, 0}, x]*Zeta[3] - 
        24*G[{1, 0, 1}, x]*Zeta[3] - 30*G[{1, 1, 0}, x]*Zeta[3] - 
        180*G[{1, 1, 1}, x]*Zeta[3] + 17*Zeta[5] - 39*G[{1}, x]*Zeta[5])) + 
    FF[x^(-2)]*(((197*I)/36)*Pi*G[{1}, x] + (Pi^2*G[{1}, x])/18 + 
      (I/6)*Pi^3*G[{1}, x] + (I/2)*Pi*G[{0, 1}, x] - 
      ((3*I)/2)*Pi*G[{1, 0}, x] - (2*Pi^2*G[{1, 0}, x])/3 + 
      (197*G[{1, 1}, x])/36 - ((11*I)/6)*Pi*G[{1, 1}, x] - 
      (11*Pi^2*G[{1, 1}, x])/6 + G[{0, 1, 1}, x]/2 - (3*G[{1, 0, 1}, x])/2 + 
      I*Pi*G[{1, 0, 1}, x] - (3*G[{1, 1, 0}, x])/2 - I*Pi*G[{1, 1, 0}, x] - 
      (13*G[{1, 1, 1}, x])/6 + G[{1, 0, 1, 1}, x] - 6*G[{1, 1, 0, 0}, x] + 
      5*G[{1, 1, 0, 1}, x] + 5*G[{1, 1, 1, 0}, x] - 5*G[{1, 1, 1, 1}, x] + 
      G[{1}, x]*Zeta[3] + ep*(((739*I)/108)*Pi*G[{1}, x] - 
        (35*Pi^2*G[{1}, x])/108 + ((15*I)/8)*Pi^3*G[{1}, x] + 
        (73*Pi^4*G[{1}, x])/360 + ((175*I)/18)*Pi*G[{0, 1}, x] - 
        (25*Pi^2*G[{0, 1}, x])/36 + (I/6)*Pi^3*G[{0, 1}, x] - 
        (10*I)*Pi*G[{1, 0}, x] - (7*Pi^2*G[{1, 0}, x])/12 + 
        (I/6)*Pi^3*G[{1, 0}, x] + (739*G[{1, 1}, x])/108 - 
        ((227*I)/18)*Pi*G[{1, 1}, x] - (43*Pi^2*G[{1, 1}, x])/72 - 
        ((2*I)/3)*Pi^3*G[{1, 1}, x] + (I/2)*Pi*G[{0, 0, 1}, x] - 
        I*Pi*G[{0, 1, 0}, x] - (2*Pi^2*G[{0, 1, 0}, x])/3 + 
        (175*G[{0, 1, 1}, x])/18 - ((7*I)/3)*Pi*G[{0, 1, 1}, x] - 
        (11*Pi^2*G[{0, 1, 1}, x])/6 + ((11*I)/2)*Pi*G[{1, 0, 0}, x] + 
        (8*Pi^2*G[{1, 0, 0}, x])/3 - 10*G[{1, 0, 1}, x] + 
        (I/6)*Pi*G[{1, 0, 1}, x] + (13*Pi^2*G[{1, 0, 1}, x])/2 - 
        10*G[{1, 1, 0}, x] - (7*I)*Pi*G[{1, 1, 0}, x] + 
        (53*Pi^2*G[{1, 1, 0}, x])/6 - (521*G[{1, 1, 1}, x])/36 + 
        (7*I)*Pi*G[{1, 1, 1}, x] + 9*Pi^2*G[{1, 1, 1}, x] + 
        G[{0, 0, 1, 1}, x]/2 - G[{0, 1, 0, 1}, x] + I*Pi*G[{0, 1, 0, 1}, x] - 
        G[{0, 1, 1, 0}, x] - I*Pi*G[{0, 1, 1, 0}, x] - 
        (25*G[{0, 1, 1, 1}, x])/6 + (11*G[{1, 0, 0, 1}, x])/2 + 
        (6*I)*Pi*G[{1, 0, 0, 1}, x] + (11*G[{1, 0, 1, 0}, x])/2 - 
        (7*G[{1, 0, 1, 1}, x])/3 - (3*I)*Pi*G[{1, 0, 1, 1}, x] - 
        (17*G[{1, 1, 0, 0}, x])/2 + I*Pi*G[{1, 1, 0, 0}, x] + 
        (9*G[{1, 1, 0, 1}, x])/2 - (5*I)*Pi*G[{1, 1, 0, 1}, x] + 
        (9*G[{1, 1, 1, 0}, x])/2 + I*Pi*G[{1, 1, 1, 0}, x] + 
        (21*G[{1, 1, 1, 1}, x])/2 + G[{0, 1, 0, 1, 1}, x] - 
        6*G[{0, 1, 1, 0, 0}, x] + 5*G[{0, 1, 1, 0, 1}, x] + 
        5*G[{0, 1, 1, 1, 0}, x] - 5*G[{0, 1, 1, 1, 1}, x] + 
        6*G[{1, 0, 0, 1, 1}, x] + 18*G[{1, 0, 1, 0, 0}, x] - 
        18*G[{1, 0, 1, 0, 1}, x] - 18*G[{1, 0, 1, 1, 0}, x] + 
        13*G[{1, 0, 1, 1, 1}, x] + 24*G[{1, 1, 0, 0, 0}, x] - 
        11*G[{1, 1, 0, 0, 1}, x] - 11*G[{1, 1, 0, 1, 0}, x] - 
        4*G[{1, 1, 0, 1, 1}, x] + 16*G[{1, 1, 1, 0, 0}, x] - 
        25*G[{1, 1, 1, 0, 1}, x] - 25*G[{1, 1, 1, 1, 0}, x] + 
        35*G[{1, 1, 1, 1, 1}, x] - (61*G[{1}, x]*Zeta[3])/6 - 
        (5*I)*Pi*G[{1}, x]*Zeta[3] + G[{0, 1}, x]*Zeta[3] - 
        2*G[{1, 0}, x]*Zeta[3] - 34*G[{1, 1}, x]*Zeta[3]) + 
      ep^2*(((-11833*I)/324)*Pi*G[{1}, x] + (21743*Pi^2*G[{1}, x])/1296 + 
        ((1493*I)/144)*Pi^3*G[{1}, x] - (407*Pi^4*G[{1}, x])/540 - 
        ((67*I)/360)*Pi^5*G[{1}, x] + ((718*I)/27)*Pi*G[{0, 1}, x] - 
        (1231*Pi^2*G[{0, 1}, x])/216 + ((17*I)/24)*Pi^3*G[{0, 1}, x] + 
        (73*Pi^4*G[{0, 1}, x])/360 - ((369*I)/8)*Pi*G[{1, 0}, x] - 
        (85*Pi^2*G[{1, 0}, x])/24 - ((25*I)/12)*Pi^3*G[{1, 0}, x] - 
        (13*Pi^4*G[{1, 0}, x])/15 - (11833*G[{1, 1}, x])/324 - 
        ((5899*I)/216)*Pi*G[{1, 1}, x] - (613*Pi^2*G[{1, 1}, x])/144 - 
        ((25*I)/24)*Pi^3*G[{1, 1}, x] - (221*Pi^4*G[{1, 1}, x])/120 + 
        ((247*I)/18)*Pi*G[{0, 0, 1}, x] - (25*Pi^2*G[{0, 0, 1}, x])/36 + 
        (I/6)*Pi^3*G[{0, 0, 1}, x] - ((31*I)/4)*Pi*G[{0, 1, 0}, x] + 
        (Pi^2*G[{0, 1, 0}, x])/6 + (I/6)*Pi^3*G[{0, 1, 0}, x] + 
        (718*G[{0, 1, 1}, x])/27 - ((679*I)/36)*Pi*G[{0, 1, 1}, x] + 
        (65*Pi^2*G[{0, 1, 1}, x])/72 - ((2*I)/3)*Pi^3*G[{0, 1, 1}, x] + 
        ((69*I)/2)*Pi*G[{1, 0, 0}, x] + (7*Pi^2*G[{1, 0, 0}, x])/4 - 
        (I/3)*Pi^3*G[{1, 0, 0}, x] - (369*G[{1, 0, 1}, x])/8 - 
        ((82*I)/9)*Pi*G[{1, 0, 1}, x] + (251*Pi^2*G[{1, 0, 1}, x])/36 - 
        (I/3)*Pi^3*G[{1, 0, 1}, x] - (369*G[{1, 1, 0}, x])/8 - 
        ((139*I)/4)*Pi*G[{1, 1, 0}, x] + (57*Pi^2*G[{1, 1, 0}, x])/4 + 
        ((4*I)/3)*Pi^3*G[{1, 1, 0}, x] + (257*G[{1, 1, 1}, x])/108 + 
        ((1265*I)/36)*Pi*G[{1, 1, 1}, x] + (25*Pi^2*G[{1, 1, 1}, x])/18 + 
        (2*I)*Pi^3*G[{1, 1, 1}, x] + (I/2)*Pi*G[{0, 0, 0, 1}, x] - 
        I*Pi*G[{0, 0, 1, 0}, x] - (2*Pi^2*G[{0, 0, 1, 0}, x])/3 + 
        (247*G[{0, 0, 1, 1}, x])/18 - ((7*I)/3)*Pi*G[{0, 0, 1, 1}, x] - 
        (11*Pi^2*G[{0, 0, 1, 1}, x])/6 + (3*I)*Pi*G[{0, 1, 0, 0}, x] + 
        (8*Pi^2*G[{0, 1, 0, 0}, x])/3 - (31*G[{0, 1, 0, 1}, x])/4 + 
        (I/6)*Pi*G[{0, 1, 0, 1}, x] + (13*Pi^2*G[{0, 1, 0, 1}, x])/2 - 
        (31*G[{0, 1, 1, 0}, x])/4 - ((9*I)/2)*Pi*G[{0, 1, 1, 0}, x] + 
        (53*Pi^2*G[{0, 1, 1, 0}, x])/6 - (1133*G[{0, 1, 1, 1}, x])/36 + 
        (7*I)*Pi*G[{0, 1, 1, 1}, x] + 9*Pi^2*G[{0, 1, 1, 1}, x] - 
        ((29*I)/2)*Pi*G[{1, 0, 0, 0}, x] - 8*Pi^2*G[{1, 0, 0, 0}, x] + 
        (69*G[{1, 0, 0, 1}, x])/2 + ((41*I)/3)*Pi*G[{1, 0, 0, 1}, x] - 
        (57*Pi^2*G[{1, 0, 0, 1}, x])/2 + (69*G[{1, 0, 1, 0}, x])/2 + 
        ((35*I)/2)*Pi*G[{1, 0, 1, 0}, x] - (56*Pi^2*G[{1, 0, 1, 0}, x])/3 - 
        (425*G[{1, 0, 1, 1}, x])/18 - ((7*I)/2)*Pi*G[{1, 0, 1, 1}, x] - 
        (32*Pi^2*G[{1, 0, 1, 1}, x])/3 - (81*G[{1, 1, 0, 0}, x])/2 + 
        (8*I)*Pi*G[{1, 1, 0, 0}, x] - (127*Pi^2*G[{1, 1, 0, 0}, x])/6 + 
        (103*G[{1, 1, 0, 1}, x])/4 - (I/2)*Pi*G[{1, 1, 0, 1}, x] - 
        (185*Pi^2*G[{1, 1, 0, 1}, x])/6 + (103*G[{1, 1, 1, 0}, x])/4 - 
        (6*I)*Pi*G[{1, 1, 1, 0}, x] - (98*Pi^2*G[{1, 1, 1, 0}, x])/3 + 
        (241*G[{1, 1, 1, 1}, x])/6 - ((61*I)/3)*Pi*G[{1, 1, 1, 1}, x] - 
        (59*Pi^2*G[{1, 1, 1, 1}, x])/2 + G[{0, 0, 0, 1, 1}, x]/2 - 
        G[{0, 0, 1, 0, 1}, x] + I*Pi*G[{0, 0, 1, 0, 1}, x] - 
        G[{0, 0, 1, 1, 0}, x] - I*Pi*G[{0, 0, 1, 1, 0}, x] - 
        (25*G[{0, 0, 1, 1, 1}, x])/6 + 3*G[{0, 1, 0, 0, 1}, x] + 
        (6*I)*Pi*G[{0, 1, 0, 0, 1}, x] + 3*G[{0, 1, 0, 1, 0}, x] - 
        (5*G[{0, 1, 0, 1, 1}, x])/6 - (3*I)*Pi*G[{0, 1, 0, 1, 1}, x] - 
        5*G[{0, 1, 1, 0, 0}, x] + I*Pi*G[{0, 1, 1, 0, 0}, x] + 
        (5*G[{0, 1, 1, 0, 1}, x])/2 - (5*I)*Pi*G[{0, 1, 1, 0, 1}, x] + 
        (5*G[{0, 1, 1, 1, 0}, x])/2 + I*Pi*G[{0, 1, 1, 1, 0}, x] + 
        (33*G[{0, 1, 1, 1, 1}, x])/2 - (29*G[{1, 0, 0, 0, 1}, x])/2 + 
        (8*I)*Pi*G[{1, 0, 0, 0, 1}, x] - (29*G[{1, 0, 0, 1, 0}, x])/2 + 
        I*Pi*G[{1, 0, 0, 1, 0}, x] + (103*G[{1, 0, 0, 1, 1}, x])/6 - 
        (9*I)*Pi*G[{1, 0, 0, 1, 1}, x] + (47*G[{1, 0, 1, 0, 0}, x])/2 + 
        (3*I)*Pi*G[{1, 0, 1, 0, 0}, x] - 17*G[{1, 0, 1, 0, 1}, x] - 
        (12*I)*Pi*G[{1, 0, 1, 0, 1}, x] - 17*G[{1, 0, 1, 1, 0}, x] - 
        (2*I)*Pi*G[{1, 0, 1, 1, 0}, x] + 20*G[{1, 0, 1, 1, 1}, x] + 
        (8*I)*Pi*G[{1, 0, 1, 1, 1}, x] + (83*G[{1, 1, 0, 0, 0}, x])/2 - 
        (33*G[{1, 1, 0, 0, 1}, x])/2 - (17*I)*Pi*G[{1, 1, 0, 0, 1}, x] - 
        (33*G[{1, 1, 0, 1, 0}, x])/2 + 7*G[{1, 1, 0, 1, 1}, x] + 
        (11*I)*Pi*G[{1, 1, 0, 1, 1}, x] - (9*G[{1, 1, 1, 0, 0}, x])/2 - 
        I*Pi*G[{1, 1, 1, 0, 0}, x] - (21*G[{1, 1, 1, 0, 1}, x])/2 + 
        (13*I)*Pi*G[{1, 1, 1, 0, 1}, x] - (21*G[{1, 1, 1, 1, 0}, x])/2 - 
        (3*I)*Pi*G[{1, 1, 1, 1, 0}, x] - (109*G[{1, 1, 1, 1, 1}, x])/3 + 
        G[{0, 0, 1, 0, 1, 1}, x] - 6*G[{0, 0, 1, 1, 0, 0}, x] + 
        5*G[{0, 0, 1, 1, 0, 1}, x] + 5*G[{0, 0, 1, 1, 1, 0}, x] - 
        5*G[{0, 0, 1, 1, 1, 1}, x] + 6*G[{0, 1, 0, 0, 1, 1}, x] + 
        18*G[{0, 1, 0, 1, 0, 0}, x] - 18*G[{0, 1, 0, 1, 0, 1}, x] - 
        18*G[{0, 1, 0, 1, 1, 0}, x] + 13*G[{0, 1, 0, 1, 1, 1}, x] + 
        24*G[{0, 1, 1, 0, 0, 0}, x] - 11*G[{0, 1, 1, 0, 0, 1}, x] - 
        11*G[{0, 1, 1, 0, 1, 0}, x] - 4*G[{0, 1, 1, 0, 1, 1}, x] + 
        16*G[{0, 1, 1, 1, 0, 0}, x] - 25*G[{0, 1, 1, 1, 0, 1}, x] - 
        25*G[{0, 1, 1, 1, 1, 0}, x] + 35*G[{0, 1, 1, 1, 1, 1}, x] + 
        8*G[{1, 0, 0, 0, 1, 1}, x] - 48*G[{1, 0, 0, 1, 0, 0}, x] + 
        49*G[{1, 0, 0, 1, 0, 1}, x] + 49*G[{1, 0, 0, 1, 1, 0}, x] - 
        70*G[{1, 0, 0, 1, 1, 1}, x] - 72*G[{1, 0, 1, 0, 0, 0}, x] + 
        39*G[{1, 0, 1, 0, 0, 1}, x] + 39*G[{1, 0, 1, 0, 1, 0}, x] - 
        15*G[{1, 0, 1, 0, 1, 1}, x] + 3*G[{1, 0, 1, 1, 0, 0}, x] + 
        31*G[{1, 0, 1, 1, 0, 1}, x] + 31*G[{1, 0, 1, 1, 1, 0}, x] - 
        49*G[{1, 0, 1, 1, 1, 1}, x] - 72*G[{1, 1, 0, 0, 0, 0}, x] + 
        24*G[{1, 1, 0, 0, 0, 1}, x] + 24*G[{1, 1, 0, 0, 1, 0}, x] - 
        19*G[{1, 1, 0, 0, 1, 1}, x] - 59*G[{1, 1, 0, 1, 0, 0}, x] + 
        81*G[{1, 1, 0, 1, 0, 1}, x] + 81*G[{1, 1, 0, 1, 1, 0}, x] - 
        62*G[{1, 1, 0, 1, 1, 1}, x] - 84*G[{1, 1, 1, 0, 0, 0}, x] + 
        51*G[{1, 1, 1, 0, 0, 1}, x] + 51*G[{1, 1, 1, 0, 1, 0}, x] + 
        12*G[{1, 1, 1, 0, 1, 1}, x] - 38*G[{1, 1, 1, 1, 0, 0}, x] + 
        85*G[{1, 1, 1, 1, 0, 1}, x] + 85*G[{1, 1, 1, 1, 1, 0}, x] - 
        155*G[{1, 1, 1, 1, 1, 1}, x] - (1723*G[{1}, x]*Zeta[3])/36 - 
        ((10*I)/9)*Pi*G[{1}, x]*Zeta[3] + (37*Pi^2*G[{1}, x]*Zeta[3])/3 - 
        (61*G[{0, 1}, x]*Zeta[3])/6 - (5*I)*Pi*G[{0, 1}, x]*Zeta[3] + 
        10*G[{1, 0}, x]*Zeta[3] + (3*I)*Pi*G[{1, 0}, x]*Zeta[3] - 
        (319*G[{1, 1}, x]*Zeta[3])/9 + (2*I)*Pi*G[{1, 1}, x]*Zeta[3] + 
        G[{0, 0, 1}, x]*Zeta[3] - 2*G[{0, 1, 0}, x]*Zeta[3] - 
        34*G[{0, 1, 1}, x]*Zeta[3] + 28*G[{1, 0, 0}, x]*Zeta[3] + 
        31*G[{1, 0, 1}, x]*Zeta[3] + 21*G[{1, 1, 0}, x]*Zeta[3] + 
        162*G[{1, 1, 1}, x]*Zeta[3] + 17*G[{1}, x]*Zeta[5]))) + 
  COLOR[CF*NfV2]*(((4*I)/3)*Pi + (5*Pi^2)/18 - ((4*I)/3)*Pi^3 + 
    (5*G[{0}, x])/3 - ((16*I)/3)*Pi*G[{0}, x] - (4*Pi^2*G[{0}, x])/3 - 
    G[{1}, x]/3 - ((4*I)/3)*Pi*G[{1}, x] + (5*Pi^2*G[{1}, x])/3 + 
    ((2*I)/3)*Pi^3*G[{1}, x] - 7*G[{0, 0}, x] + (5*G[{0, 1}, x])/3 + 
    (5*G[{1, 0}, x])/3 + (6*I)*Pi*G[{1, 0}, x] + (2*Pi^2*G[{1, 0}, x])/3 - 
    3*G[{1, 1}, x] - (2*I)*Pi*G[{1, 1}, x] + 8*G[{1, 0, 0}, x] - 
    2*G[{1, 0, 1}, x] - 2*G[{1, 1, 0}, x] - (4*I)*Pi*G[{1, 1, 0}, x] - 
    4*G[{1, 1, 0, 0}, x] + 8*Zeta[3] - 4*G[{1}, x]*Zeta[3] + 
    ep*(((139*I)/18)*Pi - (118*Pi^2)/27 - ((17*I)/9)*Pi^3 + (19*Pi^4)/18 + 
      (209*G[{0}, x])/18 - ((194*I)/9)*Pi*G[{0}, x] + (22*Pi^2*G[{0}, x])/9 + 
      ((4*I)/3)*Pi^3*G[{0}, x] - (35*G[{1}, x])/9 - ((32*I)/9)*Pi*G[{1}, x] + 
      (197*Pi^2*G[{1}, x])/18 - ((7*I)/3)*Pi^3*G[{1}, x] - 
      (53*Pi^4*G[{1}, x])/90 - (119*G[{0, 0}, x])/3 + 
      ((28*I)/3)*Pi*G[{0, 0}, x] + 4*Pi^2*G[{0, 0}, x] + 
      (133*G[{0, 1}, x])/9 - (10*I)*Pi*G[{0, 1}, x] + Pi^2*G[{0, 1}, x] + 
      ((2*I)/3)*Pi^3*G[{0, 1}, x] + (133*G[{1, 0}, x])/9 + 
      (15*I)*Pi*G[{1, 0}, x] - (35*Pi^2*G[{1, 0}, x])/3 - 
      ((2*I)/3)*Pi^3*G[{1, 0}, x] - (53*G[{1, 1}, x])/3 - 
      ((17*I)/3)*Pi*G[{1, 1}, x] - 4*Pi^2*G[{1, 1}, x] + 
      (2*I)*Pi^3*G[{1, 1}, x] + 28*G[{0, 0, 0}, x] - (14*G[{0, 0, 1}, x])/3 + 
      (4*I)*Pi*G[{0, 0, 1}, x] - (14*G[{0, 1, 0}, x])/3 - 
      (26*I)*Pi*G[{0, 1, 0}, x] + (2*Pi^2*G[{0, 1, 0}, x])/3 - 
      (26*G[{0, 1, 1}, x])/3 - (2*I)*Pi*G[{0, 1, 1}, x] + 
      (70*G[{1, 0, 0}, x])/3 - (10*I)*Pi*G[{1, 0, 0}, x] - 
      2*Pi^2*G[{1, 0, 0}, x] - (35*G[{1, 0, 1}, x])/3 + 
      (2*I)*Pi*G[{1, 0, 1}, x] - (35*G[{1, 1, 0}, x])/3 + 
      (28*I)*Pi*G[{1, 1, 0}, x] + (14*Pi^2*G[{1, 1, 0}, x])/3 + 
      12*G[{1, 1, 1}, x] + (8*I)*Pi*G[{1, 1, 1}, x] + 4*G[{0, 0, 1, 1}, x] - 
      24*G[{0, 1, 0, 0}, x] - 2*G[{0, 1, 0, 1}, x] - 2*G[{0, 1, 1, 0}, x] - 
      (4*I)*Pi*G[{0, 1, 1, 0}, x] - 32*G[{1, 0, 0, 0}, x] + 
      6*G[{1, 0, 0, 1}, x] + 6*G[{1, 0, 1, 0}, x] + 
      (12*I)*Pi*G[{1, 0, 1, 0}, x] + 24*G[{1, 1, 0, 0}, x] + 
      (8*I)*Pi*G[{1, 1, 0, 0}, x] + 8*G[{1, 1, 0, 1}, x] + 
      8*G[{1, 1, 1, 0}, x] - (12*I)*Pi*G[{1, 1, 1, 0}, x] - 
      4*G[{0, 1, 1, 0, 0}, x] + 12*G[{1, 0, 1, 0, 0}, x] + 
      16*G[{1, 1, 0, 0, 0}, x] - 12*G[{1, 1, 1, 0, 0}, x] + 2*Zeta[3] + 
      (12*I)*Pi*Zeta[3] - 8*G[{0}, x]*Zeta[3] + 24*G[{1}, x]*Zeta[3] - 
      (4*I)*Pi*G[{1}, x]*Zeta[3] - 4*G[{0, 1}, x]*Zeta[3] + 
      4*G[{1, 0}, x]*Zeta[3] - 12*G[{1, 1}, x]*Zeta[3]) + 
    FF[x]^2*(ep*((5*Pi^2)/4 + (5*G[{0, 0}, x])/2 - (5*G[{0, 1}, x])/2 - 
        (5*G[{1, 0}, x])/2 + (5*G[{1, 1}, x])/2) + 
      ep^2*((75*Pi^2)/8 - (I/2)*Pi^3 - 2*Pi^2*G[{0}, x] - 2*Pi^2*G[{1}, x] + 
        (75*G[{0, 0}, x])/4 - I*Pi*G[{0, 0}, x] - (75*G[{0, 1}, x])/4 + 
        I*Pi*G[{0, 1}, x] - (75*G[{1, 0}, x])/4 + I*Pi*G[{1, 0}, x] + 
        (75*G[{1, 1}, x])/4 - I*Pi*G[{1, 1}, x] - 10*G[{0, 0, 0}, x] + 
        4*G[{0, 0, 1}, x] + 4*G[{0, 1, 0}, x] + 2*G[{0, 1, 1}, x] + 
        2*G[{1, 0, 0}, x] + 4*G[{1, 0, 1}, x] + 4*G[{1, 1, 0}, x] - 
        10*G[{1, 1, 1}, x] + 2*Zeta[3])) + FF[(1 - x)^(-1)]*
     ((3*I)*Pi*G[{0}, x] + 3*G[{0, 0}, x] + 
      ep*(((-19*I)/18)*Pi^3 + (11*Pi^4)/90 + (13*I)*Pi*G[{0}, x] - 
        (49*Pi^2*G[{0}, x])/18 + 13*G[{0, 0}, x] - ((19*I)/3)*Pi*
         G[{0, 0}, x] - (I/3)*Pi*G[{0, 1}, x] + (2*Pi^2*G[{0, 1}, x])/3 + 
        (6*I)*Pi*G[{1, 0}, x] - 12*G[{0, 0, 0}, x] - G[{0, 0, 1}, x]/3 - 
        (4*I)*Pi*G[{0, 0, 1}, x] - G[{0, 1, 0}, x]/3 + 6*G[{1, 0, 0}, x] - 
        4*G[{0, 0, 1, 1}, x] + (19*Zeta[3])/3 - (4*I)*Pi*Zeta[3]) + 
      ep^2*(((-959*I)/216)*Pi^3 + (116*Pi^4)/135 - ((4*I)/45)*Pi^5 + 
        ((271*I)/6)*Pi*G[{0}, x] - (2477*Pi^2*G[{0}, x])/216 - 
        ((2*I)/9)*Pi^3*G[{0}, x] - ((37*I)/18)*Pi^3*G[{1}, x] + 
        (11*Pi^4*G[{1}, x])/90 + (271*G[{0, 0}, x])/6 - 
        ((995*I)/36)*Pi*G[{0, 0}, x] + (43*Pi^2*G[{0, 0}, x])/9 - 
        ((59*I)/36)*Pi*G[{0, 1}, x] + (Pi^2*G[{0, 1}, x])/18 + 
        ((4*I)/3)*Pi^3*G[{0, 1}, x] + (25*I)*Pi*G[{1, 0}, x] - 
        (103*Pi^2*G[{1, 0}, x])/18 - 52*G[{0, 0, 0}, x] + 
        ((40*I)/3)*Pi*G[{0, 0, 0}, x] - (59*G[{0, 0, 1}, x])/36 - 
        (2*I)*Pi*G[{0, 0, 1}, x] + (14*Pi^2*G[{0, 0, 1}, x])/3 - 
        (59*G[{0, 1, 0}, x])/36 - ((34*I)/3)*Pi*G[{0, 1, 0}, x] + 
        I*Pi*G[{0, 1, 1}, x] - 2*Pi^2*G[{0, 1, 1}, x] + 25*G[{1, 0, 0}, x] - 
        ((37*I)/3)*Pi*G[{1, 0, 0}, x] - (I/3)*Pi*G[{1, 0, 1}, x] + 
        (2*Pi^2*G[{1, 0, 1}, x])/3 + (12*I)*Pi*G[{1, 1, 0}, x] + 
        36*G[{0, 0, 0, 0}, x] + (4*G[{0, 0, 0, 1}, x])/3 - 
        (12*I)*Pi*G[{0, 0, 0, 1}, x] + (4*G[{0, 0, 1, 0}, x])/3 - 
        (8*G[{0, 0, 1, 1}, x])/3 + (8*I)*Pi*G[{0, 0, 1, 1}, x] - 
        (35*G[{0, 1, 0, 0}, x])/3 + G[{0, 1, 0, 1}, x] + 
        (12*I)*Pi*G[{0, 1, 0, 1}, x] + G[{0, 1, 1, 0}, x] - 
        24*G[{1, 0, 0, 0}, x] - G[{1, 0, 0, 1}, x]/3 - 
        (4*I)*Pi*G[{1, 0, 0, 1}, x] - G[{1, 0, 1, 0}, x]/3 + 
        12*G[{1, 1, 0, 0}, x] - 12*G[{0, 0, 0, 1, 1}, x] + 
        16*G[{0, 0, 1, 1, 1}, x] + 12*G[{0, 1, 0, 1, 1}, x] - 
        4*G[{1, 0, 0, 1, 1}, x] + (959*Zeta[3])/36 - ((16*I)/3)*Pi*Zeta[3] + 
        8*Pi^2*Zeta[3] - 13*G[{0}, x]*Zeta[3] + (37*G[{1}, x]*Zeta[3])/3 - 
        (4*I)*Pi*G[{1}, x]*Zeta[3] - 8*G[{0, 1}, x]*Zeta[3] - 8*Zeta[5])) + 
    ep^2*(((3391*I)/108)*Pi - (12761*Pi^2)/324 - ((1003*I)/108)*Pi^3 + 
      (743*Pi^4)/1080 + ((29*I)/45)*Pi^5 + (1460*G[{0}, x])/27 - 
      ((6313*I)/108)*Pi*G[{0}, x] + (2381*Pi^2*G[{0}, x])/108 + 
      ((41*I)/6)*Pi^3*G[{0}, x] - (41*Pi^4*G[{0}, x])/45 - 
      (2449*G[{1}, x])/108 - ((1561*I)/108)*Pi*G[{1}, x] + 
      (5405*Pi^2*G[{1}, x])/108 - ((29*I)/18)*Pi^3*G[{1}, x] + 
      (251*Pi^4*G[{1}, x])/90 - ((5*I)/18)*Pi^5*G[{1}, x] - 
      (6271*G[{0, 0}, x])/36 + ((595*I)/18)*Pi*G[{0, 0}, x] + 
      (4*Pi^2*G[{0, 0}, x])/9 - ((8*I)/3)*Pi^3*G[{0, 0}, x] + 
      (2498*G[{0, 1}, x])/27 - ((221*I)/6)*Pi*G[{0, 1}, x] + 
      (227*Pi^2*G[{0, 1}, x])/18 + ((41*I)/3)*Pi^3*G[{0, 1}, x] - 
      (53*Pi^4*G[{0, 1}, x])/90 + (2498*G[{1, 0}, x])/27 + 
      ((343*I)/6)*Pi*G[{1, 0}, x] - (353*Pi^2*G[{1, 0}, x])/9 - 
      ((5*I)/3)*Pi^3*G[{1, 0}, x] + (41*Pi^4*G[{1, 0}, x])/90 - 
      (3571*G[{1, 1}, x])/36 - ((485*I)/18)*Pi*G[{1, 1}, x] - 
      (433*Pi^2*G[{1, 1}, x])/18 - ((44*I)/3)*Pi^3*G[{1, 1}, x] - 
      (161*Pi^4*G[{1, 1}, x])/90 + 152*G[{0, 0, 0}, x] - 
      (16*I)*Pi*G[{0, 0, 0}, x] - (32*Pi^2*G[{0, 0, 0}, x])/3 - 
      (713*G[{0, 0, 1}, x])/18 - ((83*I)/3)*Pi*G[{0, 0, 1}, x] - 
      3*Pi^2*G[{0, 0, 1}, x] + ((2*I)/3)*Pi^3*G[{0, 0, 1}, x] - 
      (713*G[{0, 1, 0}, x])/18 - ((244*I)/3)*Pi*G[{0, 1, 0}, x] + 
      27*Pi^2*G[{0, 1, 0}, x] - ((2*I)/3)*Pi^3*G[{0, 1, 0}, x] - 
      (241*G[{0, 1, 1}, x])/9 + (13*I)*Pi*G[{0, 1, 1}, x] - 
      2*Pi^2*G[{0, 1, 1}, x] + (2*I)*Pi^3*G[{0, 1, 1}, x] + 
      (821*G[{1, 0, 0}, x])/9 - (23*I)*Pi*G[{1, 0, 0}, x] + 
      24*Pi^2*G[{1, 0, 0}, x] + ((4*I)/3)*Pi^3*G[{1, 0, 0}, x] - 
      (1145*G[{1, 0, 1}, x])/18 + ((71*I)/3)*Pi*G[{1, 0, 1}, x] - 
      ((20*I)/3)*Pi^3*G[{1, 0, 1}, x] - (1145*G[{1, 1, 0}, x])/18 + 
      ((256*I)/3)*Pi*G[{1, 1, 0}, x] - (62*Pi^2*G[{1, 1, 0}, x])/3 + 
      72*G[{1, 1, 1}, x] + (28*I)*Pi*G[{1, 1, 1}, x] + 
      (28*Pi^2*G[{1, 1, 1}, x])/3 + ((14*I)/3)*Pi^3*G[{1, 1, 1}, x] - 
      84*G[{0, 0, 0, 0}, x] + 12*G[{0, 0, 0, 1}, x] + 
      (12*I)*Pi*G[{0, 0, 0, 1}, x] + 12*G[{0, 0, 1, 0}, x] + 
      (62*I)*Pi*G[{0, 0, 1, 0}, x] + (2*Pi^2*G[{0, 0, 1, 0}, x])/3 - 
      (91*G[{0, 0, 1, 1}, x])/3 - (10*I)*Pi*G[{0, 0, 1, 1}, x] - 
      (223*G[{0, 1, 0, 0}, x])/3 + (54*I)*Pi*G[{0, 1, 0, 0}, x] - 
      2*Pi^2*G[{0, 1, 0, 0}, x] + (7*G[{0, 1, 0, 1}, x])/3 - 
      (10*I)*Pi*G[{0, 1, 0, 1}, x] + (7*G[{0, 1, 1, 0}, x])/3 - 
      (76*I)*Pi*G[{0, 1, 1, 0}, x] + (14*Pi^2*G[{0, 1, 1, 0}, x])/3 + 
      28*G[{0, 1, 1, 1}, x] + (8*I)*Pi*G[{0, 1, 1, 1}, x] - 
      100*G[{1, 0, 0, 0}, x] + (16*I)*Pi*G[{1, 0, 0, 0}, x] + 
      (16*Pi^2*G[{1, 0, 0, 0}, x])/3 + (91*G[{1, 0, 0, 1}, x])/3 + 
      (16*I)*Pi*G[{1, 0, 0, 1}, x] + (91*G[{1, 0, 1, 0}, x])/3 - 
      (54*I)*Pi*G[{1, 0, 1, 0}, x] - (44*Pi^2*G[{1, 0, 1, 0}, x])/3 + 
      (50*G[{1, 0, 1, 1}, x])/3 - (2*I)*Pi*G[{1, 0, 1, 1}, x] + 
      (206*G[{1, 1, 0, 0}, x])/3 - (58*I)*Pi*G[{1, 1, 0, 0}, x] - 
      (28*Pi^2*G[{1, 1, 0, 0}, x])/3 + 40*G[{1, 1, 0, 1}, x] - 
      (2*I)*Pi*G[{1, 1, 0, 1}, x] + 40*G[{1, 1, 1, 0}, x] + 
      (64*I)*Pi*G[{1, 1, 1, 0}, x] + (38*Pi^2*G[{1, 1, 1, 0}, x])/3 - 
      36*G[{1, 1, 1, 1}, x] - (24*I)*Pi*G[{1, 1, 1, 1}, x] + 
      12*G[{0, 0, 0, 1, 1}, x] + 64*G[{0, 0, 1, 0, 0}, x] - 
      2*G[{0, 0, 1, 0, 1}, x] - 2*G[{0, 0, 1, 1, 0}, x] - 
      (4*I)*Pi*G[{0, 0, 1, 1, 0}, x] - 16*G[{0, 0, 1, 1, 1}, x] + 
      96*G[{0, 1, 0, 0, 0}, x] + 6*G[{0, 1, 0, 0, 1}, x] + 
      6*G[{0, 1, 0, 1, 0}, x] + (12*I)*Pi*G[{0, 1, 0, 1, 0}, x] - 
      12*G[{0, 1, 0, 1, 1}, x] - 80*G[{0, 1, 1, 0, 0}, x] + 
      (8*I)*Pi*G[{0, 1, 1, 0, 0}, x] + 8*G[{0, 1, 1, 0, 1}, x] + 
      8*G[{0, 1, 1, 1, 0}, x] - (12*I)*Pi*G[{0, 1, 1, 1, 0}, x] + 
      96*G[{1, 0, 0, 0, 0}, x] - 16*G[{1, 0, 0, 0, 1}, x] - 
      16*G[{1, 0, 0, 1, 0}, x] - (32*I)*Pi*G[{1, 0, 0, 1, 0}, x] + 
      20*G[{1, 0, 0, 1, 1}, x] - 56*G[{1, 0, 1, 0, 0}, x] - 
      (24*I)*Pi*G[{1, 0, 1, 0, 0}, x] - 10*G[{1, 0, 1, 0, 1}, x] - 
      10*G[{1, 0, 1, 1, 0}, x] + (40*I)*Pi*G[{1, 0, 1, 1, 0}, x] + 
      8*G[{1, 0, 1, 1, 1}, x] - 88*G[{1, 1, 0, 0, 0}, x] - 
      (16*I)*Pi*G[{1, 1, 0, 0, 0}, x] - 18*G[{1, 1, 0, 0, 1}, x] - 
      18*G[{1, 1, 0, 1, 0}, x] + (28*I)*Pi*G[{1, 1, 0, 1, 0}, x] + 
      72*G[{1, 1, 1, 0, 0}, x] + (24*I)*Pi*G[{1, 1, 1, 0, 0}, x] - 
      24*G[{1, 1, 1, 0, 1}, x] - 24*G[{1, 1, 1, 1, 0}, x] - 
      (28*I)*Pi*G[{1, 1, 1, 1, 0}, x] - 4*G[{0, 0, 1, 1, 0, 0}, x] + 
      12*G[{0, 1, 0, 1, 0, 0}, x] + 16*G[{0, 1, 1, 0, 0, 0}, x] - 
      12*G[{0, 1, 1, 1, 0, 0}, x] - 32*G[{1, 0, 0, 1, 0, 0}, x] - 
      48*G[{1, 0, 1, 0, 0, 0}, x] + 40*G[{1, 0, 1, 1, 0, 0}, x] - 
      48*G[{1, 1, 0, 0, 0, 0}, x] + 28*G[{1, 1, 0, 1, 0, 0}, x] + 
      48*G[{1, 1, 1, 0, 0, 0}, x] - 28*G[{1, 1, 1, 1, 0, 0}, x] - 
      (15*Zeta[3])/2 - ((97*I)/3)*Pi*Zeta[3] - (68*Pi^2*Zeta[3])/3 - 
      20*G[{0}, x]*Zeta[3] + (24*I)*Pi*G[{0}, x]*Zeta[3] + 
      (254*G[{1}, x]*Zeta[3])/3 + (28*I)*Pi*G[{1}, x]*Zeta[3] + 
      (22*Pi^2*G[{1}, x]*Zeta[3])/3 + 40*G[{0, 0}, x]*Zeta[3] - 
      72*G[{0, 1}, x]*Zeta[3] - (4*I)*Pi*G[{0, 1}, x]*Zeta[3] - 
      50*G[{1, 0}, x]*Zeta[3] - (12*I)*Pi*G[{1, 0}, x]*Zeta[3] + 
      58*G[{1, 1}, x]*Zeta[3] - (4*I)*Pi*G[{1, 1}, x]*Zeta[3] - 
      4*G[{0, 0, 1}, x]*Zeta[3] + 4*G[{0, 1, 0}, x]*Zeta[3] - 
      12*G[{0, 1, 1}, x]*Zeta[3] - 20*G[{1, 0, 0}, x]*Zeta[3] + 
      40*G[{1, 0, 1}, x]*Zeta[3] + 20*G[{1, 1, 0}, x]*Zeta[3] - 
      28*G[{1, 1, 1}, x]*Zeta[3] + 60*Zeta[5] - 26*G[{1}, x]*Zeta[5]) + 
    FF[x]*(Pi^2/2 - (I/9)*Pi^3 + (4*G[{0}, x])/3 + (5*Pi^2*G[{0}, x])/9 - 
      (4*G[{1}, x])/3 - (5*Pi^2*G[{1}, x])/9 + G[{0, 0}, x] - 
      ((2*I)/3)*Pi*G[{0, 0}, x] - G[{0, 1}, x] - ((2*I)/3)*Pi*G[{0, 1}, x] - 
      G[{1, 0}, x] + ((2*I)/3)*Pi*G[{1, 0}, x] + G[{1, 1}, x] + 
      ((2*I)/3)*Pi*G[{1, 1}, x] - (2*G[{0, 0, 1}, x])/3 - 
      (2*G[{0, 1, 0}, x])/3 + (2*G[{1, 0, 1}, x])/3 + (2*G[{1, 1, 0}, x])/3 + 
      (2*Zeta[3])/3 + ep*((7*Pi^2)/2 + ((17*I)/54)*Pi^3 - (143*Pi^4)/540 + 
        (139*G[{0}, x])/18 + ((8*I)/3)*Pi*G[{0}, x] - (31*Pi^2*G[{0}, x])/
         54 + ((5*I)/9)*Pi^3*G[{0}, x] - (139*G[{1}, x])/18 - 
        ((8*I)/3)*Pi*G[{1}, x] - (131*Pi^2*G[{1}, x])/54 - 
        ((5*I)/9)*Pi^3*G[{1}, x] + 7*G[{0, 0}, x] - (I/9)*Pi*G[{0, 0}, x] - 
        (13*Pi^2*G[{0, 0}, x])/9 - 7*G[{0, 1}, x] - ((19*I)/9)*Pi*
         G[{0, 1}, x] - (13*Pi^2*G[{0, 1}, x])/9 - 7*G[{1, 0}, x] + 
        (I/9)*Pi*G[{1, 0}, x] + (13*Pi^2*G[{1, 0}, x])/9 + 7*G[{1, 1}, x] + 
        ((19*I)/9)*Pi*G[{1, 1}, x] + (13*Pi^2*G[{1, 1}, x])/9 - 
        4*G[{0, 0, 0}, x] + ((8*I)/3)*Pi*G[{0, 0, 0}, x] + 
        (17*G[{0, 0, 1}, x])/9 + (2*I)*Pi*G[{0, 0, 1}, x] + 
        (17*G[{0, 1, 0}, x])/9 + (2*I)*Pi*G[{0, 1, 0}, x] - 
        2*G[{0, 1, 1}, x] + ((8*I)/3)*Pi*G[{0, 1, 1}, x] - 
        2*G[{1, 0, 0}, x] - ((8*I)/3)*Pi*G[{1, 0, 0}, x] + 
        (37*G[{1, 0, 1}, x])/9 - (2*I)*Pi*G[{1, 0, 1}, x] + 
        (37*G[{1, 1, 0}, x])/9 - (2*I)*Pi*G[{1, 1, 0}, x] - 
        4*G[{1, 1, 1}, x] - ((8*I)/3)*Pi*G[{1, 1, 1}, x] + 
        (8*G[{0, 0, 0, 1}, x])/3 + (8*G[{0, 0, 1, 0}, x])/3 + 
        (2*G[{0, 0, 1, 1}, x])/3 + (2*G[{0, 1, 0, 0}, x])/3 + 
        (8*G[{0, 1, 0, 1}, x])/3 + (8*G[{0, 1, 1, 0}, x])/3 - 
        (8*G[{1, 0, 0, 1}, x])/3 - (8*G[{1, 0, 1, 0}, x])/3 - 
        (2*G[{1, 0, 1, 1}, x])/3 - (2*G[{1, 1, 0, 0}, x])/3 - 
        (8*G[{1, 1, 0, 1}, x])/3 - (8*G[{1, 1, 1, 0}, x])/3 + 
        (55*Zeta[3])/9 - ((14*I)/3)*Pi*Zeta[3] - 2*G[{0}, x]*Zeta[3] + 
        2*G[{1}, x]*Zeta[3]) + ep^2*((171*Pi^2)/8 + ((779*I)/324)*Pi^3 - 
        (151*Pi^4)/648 - ((191*I)/540)*Pi^5 + (3391*G[{0}, x])/108 + 
        ((193*I)/9)*Pi*G[{0}, x] - (3679*Pi^2*G[{0}, x])/324 - 
        ((31*I)/54)*Pi^3*G[{0}, x] + (47*Pi^4*G[{0}, x])/540 - 
        (3391*G[{1}, x])/108 - ((193*I)/9)*Pi*G[{1}, x] - 
        (3287*Pi^2*G[{1}, x])/324 - ((23*I)/54)*Pi^3*G[{1}, x] - 
        (47*Pi^4*G[{1}, x])/540 + (195*G[{0, 0}, x])/4 - 
        ((31*I)/54)*Pi*G[{0, 0}, x] + (7*Pi^2*G[{0, 0}, x])/27 - 
        I*Pi^3*G[{0, 0}, x] - (171*G[{0, 1}, x])/4 - ((841*I)/54)*Pi*
         G[{0, 1}, x] + (52*Pi^2*G[{0, 1}, x])/27 - ((20*I)/9)*Pi^3*
         G[{0, 1}, x] - (171*G[{1, 0}, x])/4 + ((31*I)/54)*Pi*G[{1, 0}, x] + 
        (182*Pi^2*G[{1, 0}, x])/27 + I*Pi^3*G[{1, 0}, x] + 
        (147*G[{1, 1}, x])/4 + ((841*I)/54)*Pi*G[{1, 1}, x] + 
        (137*Pi^2*G[{1, 1}, x])/27 + ((20*I)/9)*Pi^3*G[{1, 1}, x] - 
        (100*G[{0, 0, 0}, x])/3 + ((4*I)/9)*Pi*G[{0, 0, 0}, x] + 
        (32*Pi^2*G[{0, 0, 0}, x])/9 + (1013*G[{0, 0, 1}, x])/54 - 
        ((5*I)/3)*Pi*G[{0, 0, 1}, x] + (2*Pi^2*G[{0, 0, 1}, x])/9 + 
        (1013*G[{0, 1, 0}, x])/54 + ((31*I)/3)*Pi*G[{0, 1, 0}, x] + 
        (2*Pi^2*G[{0, 1, 0}, x])/9 - (61*G[{0, 1, 1}, x])/3 + 
        ((58*I)/9)*Pi*G[{0, 1, 1}, x] + (32*Pi^2*G[{0, 1, 1}, x])/9 - 
        (29*G[{1, 0, 0}, x])/3 - ((22*I)/9)*Pi*G[{1, 0, 0}, x] - 
        (32*Pi^2*G[{1, 0, 0}, x])/9 + (1309*G[{1, 0, 1}, x])/54 + 
        ((11*I)/3)*Pi*G[{1, 0, 1}, x] - (2*Pi^2*G[{1, 0, 1}, x])/9 + 
        (1309*G[{1, 1, 0}, x])/54 - ((25*I)/3)*Pi*G[{1, 1, 0}, x] - 
        (2*Pi^2*G[{1, 1, 0}, x])/9 - (68*G[{1, 1, 1}, x])/3 - 
        ((76*I)/9)*Pi*G[{1, 1, 1}, x] - (32*Pi^2*G[{1, 1, 1}, x])/9 + 
        12*G[{0, 0, 0, 0}, x] - (8*I)*Pi*G[{0, 0, 0, 0}, x] - 
        (32*G[{0, 0, 0, 1}, x])/9 + ((14*I)/3)*Pi*G[{0, 0, 0, 1}, x] - 
        (32*G[{0, 0, 1, 0}, x])/9 - ((8*I)/3)*Pi*G[{0, 0, 1, 0}, x] - 
        (17*G[{0, 0, 1, 1}, x])/9 - (4*I)*Pi*G[{0, 0, 1, 1}, x] + 
        (73*G[{0, 1, 0, 0}, x])/9 - (4*I)*Pi*G[{0, 1, 0, 0}, x] - 
        (14*G[{0, 1, 0, 1}, x])/9 - ((8*I)/3)*Pi*G[{0, 1, 0, 1}, x] - 
        (14*G[{0, 1, 1, 0}, x])/9 + ((14*I)/3)*Pi*G[{0, 1, 1, 0}, x] + 
        12*G[{0, 1, 1, 1}, x] - (8*I)*Pi*G[{0, 1, 1, 1}, x] + 
        12*G[{1, 0, 0, 0}, x] + (8*I)*Pi*G[{1, 0, 0, 0}, x] - 
        (94*G[{1, 0, 0, 1}, x])/9 - ((14*I)/3)*Pi*G[{1, 0, 0, 1}, x] - 
        (94*G[{1, 0, 1, 0}, x])/9 + ((8*I)/3)*Pi*G[{1, 0, 1, 0}, x] + 
        (53*G[{1, 0, 1, 1}, x])/9 + (4*I)*Pi*G[{1, 0, 1, 1}, x] - 
        (37*G[{1, 1, 0, 0}, x])/9 + (4*I)*Pi*G[{1, 1, 0, 0}, x] - 
        (112*G[{1, 1, 0, 1}, x])/9 + ((8*I)/3)*Pi*G[{1, 1, 0, 1}, x] - 
        (112*G[{1, 1, 1, 0}, x])/9 - ((14*I)/3)*Pi*G[{1, 1, 1, 0}, x] + 
        12*G[{1, 1, 1, 1}, x] + (8*I)*Pi*G[{1, 1, 1, 1}, x] - 
        8*G[{0, 0, 0, 0, 1}, x] - 8*G[{0, 0, 0, 1, 0}, x] + 
        (22*G[{0, 0, 0, 1, 1}, x])/3 - (8*G[{0, 0, 1, 0, 0}, x])/3 - 
        (16*G[{0, 0, 1, 0, 1}, x])/3 - (16*G[{0, 0, 1, 1, 0}, x])/3 - 
        (16*G[{0, 1, 0, 0, 1}, x])/3 - (16*G[{0, 1, 0, 1, 0}, x])/3 - 
        (8*G[{0, 1, 0, 1, 1}, x])/3 + (22*G[{0, 1, 1, 0, 0}, x])/3 - 
        8*G[{0, 1, 1, 0, 1}, x] - 8*G[{0, 1, 1, 1, 0}, x] + 
        8*G[{1, 0, 0, 0, 1}, x] + 8*G[{1, 0, 0, 1, 0}, x] - 
        (22*G[{1, 0, 0, 1, 1}, x])/3 + (8*G[{1, 0, 1, 0, 0}, x])/3 + 
        (16*G[{1, 0, 1, 0, 1}, x])/3 + (16*G[{1, 0, 1, 1, 0}, x])/3 + 
        (16*G[{1, 1, 0, 0, 1}, x])/3 + (16*G[{1, 1, 0, 1, 0}, x])/3 + 
        (8*G[{1, 1, 0, 1, 1}, x])/3 - (22*G[{1, 1, 1, 0, 0}, x])/3 + 
        8*G[{1, 1, 1, 0, 1}, x] + 8*G[{1, 1, 1, 1, 0}, x] + 
        (2407*Zeta[3])/54 + ((83*I)/9)*Pi*Zeta[3] - (34*Pi^2*Zeta[3])/9 - 
        (19*G[{0}, x]*Zeta[3])/3 + ((22*I)/3)*Pi*G[{0}, x]*Zeta[3] - 
        (35*G[{1}, x]*Zeta[3])/3 - ((22*I)/3)*Pi*G[{1}, x]*Zeta[3] - 
        2*G[{0, 0}, x]*Zeta[3] + (16*G[{0, 1}, x]*Zeta[3])/3 + 
        2*G[{1, 0}, x]*Zeta[3] - (16*G[{1, 1}, x]*Zeta[3])/3 + 
        (7*Zeta[5])/3)) + FF[x^(-2)]*(I*Pi*G[{1}, x] + (5*Pi^2*G[{1}, x])/9 + 
      ((4*I)/3)*Pi^3*G[{1}, x] - ((2*I)/3)*Pi*G[{1, 0}, x] + 
      (4*Pi^2*G[{1, 0}, x])/3 + G[{1, 1}, x] - ((2*I)/3)*Pi*G[{1, 1}, x] - 
      (2*G[{1, 0, 1}, x])/3 - (2*G[{1, 1, 0}, x])/3 - 
      (8*I)*Pi*G[{1, 1, 0}, x] - 8*G[{1, 1, 0, 0}, x] - 8*G[{1}, x]*Zeta[3] + 
      ep*(((16*I)/3)*Pi*G[{1}, x] + (193*Pi^2*G[{1}, x])/108 + 
        ((7*I)/9)*Pi^3*G[{1}, x] - (53*Pi^4*G[{1}, x])/45 + 
        (5*Pi^2*G[{0, 1}, x])/9 + ((4*I)/3)*Pi^3*G[{0, 1}, x] - 
        ((53*I)/18)*Pi*G[{1, 0}, x] - (5*Pi^2*G[{1, 0}, x])/9 - 
        ((4*I)/3)*Pi^3*G[{1, 0}, x] + (16*G[{1, 1}, x])/3 - 
        ((89*I)/18)*Pi*G[{1, 1}, x] - (13*Pi^2*G[{1, 1}, x])/9 + 
        (4*I)*Pi^3*G[{1, 1}, x] - ((2*I)/3)*Pi*G[{0, 1, 0}, x] + 
        (4*Pi^2*G[{0, 1, 0}, x])/3 - ((2*I)/3)*Pi*G[{0, 1, 1}, x] + 
        (2*I)*Pi*G[{1, 0, 0}, x] - 4*Pi^2*G[{1, 0, 0}, x] - 
        (53*G[{1, 0, 1}, x])/18 + ((4*I)/3)*Pi*G[{1, 0, 1}, x] - 
        (53*G[{1, 1, 0}, x])/18 + (28*Pi^2*G[{1, 1, 0}, x])/3 - 
        4*G[{1, 1, 1}, x] + ((8*I)/3)*Pi*G[{1, 1, 1}, x] - 
        (2*G[{0, 1, 0, 1}, x])/3 - (2*G[{0, 1, 1, 0}, x])/3 - 
        (8*I)*Pi*G[{0, 1, 1, 0}, x] + 2*G[{1, 0, 0, 1}, x] + 
        2*G[{1, 0, 1, 0}, x] + (24*I)*Pi*G[{1, 0, 1, 0}, x] + 
        (2*G[{1, 0, 1, 1}, x])/3 - (4*G[{1, 1, 0, 0}, x])/3 + 
        (16*I)*Pi*G[{1, 1, 0, 0}, x] + (8*G[{1, 1, 0, 1}, x])/3 + 
        (8*G[{1, 1, 1, 0}, x])/3 - (24*I)*Pi*G[{1, 1, 1, 0}, x] - 
        8*G[{0, 1, 1, 0, 0}, x] + 24*G[{1, 0, 1, 0, 0}, x] + 
        32*G[{1, 1, 0, 0, 0}, x] - 24*G[{1, 1, 1, 0, 0}, x] - 
        (10*G[{1}, x]*Zeta[3])/3 - (8*I)*Pi*G[{1}, x]*Zeta[3] - 
        8*G[{0, 1}, x]*Zeta[3] + 8*G[{1, 0}, x]*Zeta[3] - 
        24*G[{1, 1}, x]*Zeta[3]) + ep^2*(((521*I)/36)*Pi*G[{1}, x] + 
        (4147*Pi^2*G[{1}, x])/648 + ((80*I)/27)*Pi^3*G[{1}, x] - 
        (17*Pi^4*G[{1}, x])/36 - ((5*I)/9)*Pi^5*G[{1}, x] + 
        ((4*I)/3)*Pi*G[{0, 1}, x] + (301*Pi^2*G[{0, 1}, x])/108 + 
        ((7*I)/9)*Pi^3*G[{0, 1}, x] - (53*Pi^4*G[{0, 1}, x])/45 - 
        ((1319*I)/108)*Pi*G[{1, 0}, x] - (149*Pi^2*G[{1, 0}, x])/54 - 
        ((7*I)/9)*Pi^3*G[{1, 0}, x] + (41*Pi^4*G[{1, 0}, x])/45 + 
        (521*G[{1, 1}, x])/36 - ((2471*I)/108)*Pi*G[{1, 1}, x] - 
        (563*Pi^2*G[{1, 1}, x])/108 - ((4*I)/3)*Pi^3*G[{1, 1}, x] - 
        (161*Pi^4*G[{1, 1}, x])/45 - (2*I)*Pi*G[{0, 0, 1}, x] + 
        (5*Pi^2*G[{0, 0, 1}, x])/9 + ((4*I)/3)*Pi^3*G[{0, 0, 1}, x] - 
        ((53*I)/18)*Pi*G[{0, 1, 0}, x] - (5*Pi^2*G[{0, 1, 0}, x])/9 - 
        ((4*I)/3)*Pi^3*G[{0, 1, 0}, x] + (4*G[{0, 1, 1}, x])/3 - 
        ((53*I)/18)*Pi*G[{0, 1, 1}, x] - (13*Pi^2*G[{0, 1, 1}, x])/9 + 
        (4*I)*Pi^3*G[{0, 1, 1}, x] + ((53*I)/6)*Pi*G[{1, 0, 0}, x] + 
        (10*Pi^2*G[{1, 0, 0}, x])/9 + ((8*I)/3)*Pi^3*G[{1, 0, 0}, x] - 
        (1319*G[{1, 0, 1}, x])/108 + ((53*I)/9)*Pi*G[{1, 0, 1}, x] - 
        (2*Pi^2*G[{1, 0, 1}, x])/3 - ((40*I)/3)*Pi^3*G[{1, 0, 1}, x] - 
        (1319*G[{1, 1, 0}, x])/108 + ((11*I)/6)*Pi*G[{1, 1, 0}, x] + 
        (28*Pi^2*G[{1, 1, 0}, x])/9 - (64*G[{1, 1, 1}, x])/3 + 
        ((142*I)/9)*Pi*G[{1, 1, 1}, x] + (32*Pi^2*G[{1, 1, 1}, x])/9 + 
        ((28*I)/3)*Pi^3*G[{1, 1, 1}, x] - ((2*I)/3)*Pi*G[{0, 0, 1, 0}, x] + 
        (4*Pi^2*G[{0, 0, 1, 0}, x])/3 - 2*G[{0, 0, 1, 1}, x] - 
        ((2*I)/3)*Pi*G[{0, 0, 1, 1}, x] + (2*I)*Pi*G[{0, 1, 0, 0}, x] - 
        4*Pi^2*G[{0, 1, 0, 0}, x] - (53*G[{0, 1, 0, 1}, x])/18 + 
        ((4*I)/3)*Pi*G[{0, 1, 0, 1}, x] - (53*G[{0, 1, 1, 0}, x])/18 + 
        (28*Pi^2*G[{0, 1, 1, 0}, x])/3 + ((8*I)/3)*Pi*G[{0, 1, 1, 1}, x] - 
        ((16*I)/3)*Pi*G[{1, 0, 0, 0}, x] + (32*Pi^2*G[{1, 0, 0, 0}, x])/3 + 
        (53*G[{1, 0, 0, 1}, x])/6 + ((20*I)/3)*Pi*G[{1, 0, 0, 1}, x] + 
        (53*G[{1, 0, 1, 0}, x])/6 + ((14*I)/3)*Pi*G[{1, 0, 1, 0}, x] - 
        (88*Pi^2*G[{1, 0, 1, 0}, x])/3 + (53*G[{1, 0, 1, 1}, x])/18 - 
        (2*I)*Pi*G[{1, 0, 1, 1}, x] - (73*G[{1, 1, 0, 0}, x])/18 - 
        ((2*I)/3)*Pi*G[{1, 1, 0, 0}, x] - (56*Pi^2*G[{1, 1, 0, 0}, x])/3 + 
        (106*G[{1, 1, 0, 1}, x])/9 - ((10*I)/3)*Pi*G[{1, 1, 0, 1}, x] + 
        (106*G[{1, 1, 1, 0}, x])/9 - ((4*I)/3)*Pi*G[{1, 1, 1, 0}, x] + 
        (76*Pi^2*G[{1, 1, 1, 0}, x])/3 + 12*G[{1, 1, 1, 1}, x] - 
        (8*I)*Pi*G[{1, 1, 1, 1}, x] - (2*G[{0, 0, 1, 0, 1}, x])/3 - 
        (2*G[{0, 0, 1, 1, 0}, x])/3 - (8*I)*Pi*G[{0, 0, 1, 1, 0}, x] + 
        2*G[{0, 1, 0, 0, 1}, x] + 2*G[{0, 1, 0, 1, 0}, x] + 
        (24*I)*Pi*G[{0, 1, 0, 1, 0}, x] + (2*G[{0, 1, 0, 1, 1}, x])/3 - 
        (4*G[{0, 1, 1, 0, 0}, x])/3 + (16*I)*Pi*G[{0, 1, 1, 0, 0}, x] + 
        (8*G[{0, 1, 1, 0, 1}, x])/3 + (8*G[{0, 1, 1, 1, 0}, x])/3 - 
        (24*I)*Pi*G[{0, 1, 1, 1, 0}, x] - (16*G[{1, 0, 0, 0, 1}, x])/3 - 
        (16*G[{1, 0, 0, 1, 0}, x])/3 - (64*I)*Pi*G[{1, 0, 0, 1, 0}, x] + 
        8*G[{1, 0, 0, 1, 1}, x] + 4*G[{1, 0, 1, 0, 0}, x] - 
        (48*I)*Pi*G[{1, 0, 1, 0, 0}, x] - (10*G[{1, 0, 1, 0, 1}, x])/3 - 
        (10*G[{1, 0, 1, 1, 0}, x])/3 + (80*I)*Pi*G[{1, 0, 1, 1, 0}, x] + 
        8*G[{1, 1, 0, 0, 0}, x] - (32*I)*Pi*G[{1, 1, 0, 0, 0}, x] - 
        6*G[{1, 1, 0, 0, 1}, x] - 6*G[{1, 1, 0, 1, 0}, x] + 
        (56*I)*Pi*G[{1, 1, 0, 1, 0}, x] - (8*G[{1, 1, 0, 1, 1}, x])/3 + 
        (4*G[{1, 1, 1, 0, 0}, x])/3 + (48*I)*Pi*G[{1, 1, 1, 0, 0}, x] - 
        8*G[{1, 1, 1, 0, 1}, x] - 8*G[{1, 1, 1, 1, 0}, x] - 
        (56*I)*Pi*G[{1, 1, 1, 1, 0}, x] - 8*G[{0, 0, 1, 1, 0, 0}, x] + 
        24*G[{0, 1, 0, 1, 0, 0}, x] + 32*G[{0, 1, 1, 0, 0, 0}, x] - 
        24*G[{0, 1, 1, 1, 0, 0}, x] - 64*G[{1, 0, 0, 1, 0, 0}, x] - 
        96*G[{1, 0, 1, 0, 0, 0}, x] + 80*G[{1, 0, 1, 1, 0, 0}, x] - 
        96*G[{1, 1, 0, 0, 0, 0}, x] + 56*G[{1, 1, 0, 1, 0, 0}, x] + 
        96*G[{1, 1, 1, 0, 0, 0}, x] - 56*G[{1, 1, 1, 1, 0, 0}, x] - 
        (98*G[{1}, x]*Zeta[3])/9 + ((2*I)/3)*Pi*G[{1}, x]*Zeta[3] + 
        (44*Pi^2*G[{1}, x]*Zeta[3])/3 - (10*G[{0, 1}, x]*Zeta[3])/3 - 
        (8*I)*Pi*G[{0, 1}, x]*Zeta[3] - 2*G[{1, 0}, x]*Zeta[3] - 
        (24*I)*Pi*G[{1, 0}, x]*Zeta[3] - (8*I)*Pi*G[{1, 1}, x]*Zeta[3] - 
        8*G[{0, 0, 1}, x]*Zeta[3] + 8*G[{0, 1, 0}, x]*Zeta[3] - 
        24*G[{0, 1, 1}, x]*Zeta[3] - 40*G[{1, 0, 0}, x]*Zeta[3] + 
        80*G[{1, 0, 1}, x]*Zeta[3] + 40*G[{1, 1, 0}, x]*Zeta[3] - 
        56*G[{1, 1, 1}, x]*Zeta[3] - 52*G[{1}, x]*Zeta[5])) + 
    FF[x^(-1)]*(((5*I)/3)*Pi - (7*Pi^2)/9 + ((4*I)/3)*Pi^3 - 
      ((2*I)/3)*Pi*G[{0}, x] + (4*Pi^2*G[{0}, x])/3 + (5*G[{1}, x])/3 + 
      (I/3)*Pi*G[{1}, x] - (5*Pi^2*G[{1}, x])/3 - (2*I)*Pi^3*G[{1}, x] - 
      (2*G[{0, 1}, x])/3 - (2*G[{1, 0}, x])/3 - (6*I)*Pi*G[{1, 0}, x] - 
      2*Pi^2*G[{1, 0}, x] + G[{1, 1}, x] + (2*I)*Pi*G[{1, 1}, x] - 
      8*G[{1, 0, 0}, x] + 2*G[{1, 0, 1}, x] + 2*G[{1, 1, 0}, x] + 
      (12*I)*Pi*G[{1, 1, 0}, x] + 12*G[{1, 1, 0, 0}, x] - 8*Zeta[3] + 
      12*G[{1}, x]*Zeta[3] + ep*(((209*I)/18)*Pi - (407*Pi^2)/108 + 
        ((31*I)/9)*Pi^3 - (53*Pi^4)/45 - ((101*I)/18)*Pi*G[{0}, x] + 
        (43*Pi^2*G[{0}, x])/9 - ((4*I)/3)*Pi^3*G[{0}, x] + 
        (209*G[{1}, x])/18 + ((5*I)/9)*Pi*G[{1}, x] - (347*Pi^2*G[{1}, x])/
         36 + (2*I)*Pi^3*G[{1}, x] + (53*Pi^4*G[{1}, x])/30 + 
        (2*I)*Pi*G[{0, 0}, x] - 4*Pi^2*G[{0, 0}, x] - (101*G[{0, 1}, x])/18 + 
        ((22*I)/3)*Pi*G[{0, 1}, x] - (5*Pi^2*G[{0, 1}, x])/3 - 
        (2*I)*Pi^3*G[{0, 1}, x] - (101*G[{1, 0}, x])/18 - 
        ((145*I)/6)*Pi*G[{1, 0}, x] + (34*Pi^2*G[{1, 0}, x])/3 + 
        (2*I)*Pi^3*G[{1, 0}, x] + (17*G[{1, 1}, x])/6 + 
        ((17*I)/2)*Pi*G[{1, 1}, x] + 4*Pi^2*G[{1, 1}, x] - 
        (6*I)*Pi^3*G[{1, 1}, x] + 2*G[{0, 0, 1}, x] + 2*G[{0, 1, 0}, x] + 
        (26*I)*Pi*G[{0, 1, 0}, x] - 2*Pi^2*G[{0, 1, 0}, x] + 
        (20*G[{0, 1, 1}, x])/3 + (2*I)*Pi*G[{0, 1, 1}, x] - 
        (100*G[{1, 0, 0}, x])/3 + (10*I)*Pi*G[{1, 0, 0}, x] + 
        6*Pi^2*G[{1, 0, 0}, x] + (21*G[{1, 0, 1}, x])/2 - 
        (2*I)*Pi*G[{1, 0, 1}, x] + (21*G[{1, 1, 0}, x])/2 - 
        (26*I)*Pi*G[{1, 1, 0}, x] - 14*Pi^2*G[{1, 1, 0}, x] - 
        4*G[{1, 1, 1}, x] - (8*I)*Pi*G[{1, 1, 1}, x] + 
        24*G[{0, 1, 0, 0}, x] + 2*G[{0, 1, 0, 1}, x] + 2*G[{0, 1, 1, 0}, x] + 
        (12*I)*Pi*G[{0, 1, 1, 0}, x] + 32*G[{1, 0, 0, 0}, x] - 
        6*G[{1, 0, 0, 1}, x] - 6*G[{1, 0, 1, 0}, x] - 
        (36*I)*Pi*G[{1, 0, 1, 0}, x] - 22*G[{1, 1, 0, 0}, x] - 
        (24*I)*Pi*G[{1, 1, 0, 0}, x] - 8*G[{1, 1, 0, 1}, x] - 
        8*G[{1, 1, 1, 0}, x] + (36*I)*Pi*G[{1, 1, 1, 0}, x] + 
        12*G[{0, 1, 1, 0, 0}, x] - 36*G[{1, 0, 1, 0, 0}, x] - 
        48*G[{1, 1, 0, 0, 0}, x] + 36*G[{1, 1, 1, 0, 0}, x] - 
        (58*Zeta[3])/3 - (8*I)*Pi*Zeta[3] + 8*G[{0}, x]*Zeta[3] - 
        22*G[{1}, x]*Zeta[3] + (12*I)*Pi*G[{1}, x]*Zeta[3] + 
        12*G[{0, 1}, x]*Zeta[3] - 12*G[{1, 0}, x]*Zeta[3] + 
        36*G[{1, 1}, x]*Zeta[3]) + ep^2*(((1460*I)/27)*Pi - (7739*Pi^2)/648 + 
        ((302*I)/27)*Pi^3 - (461*Pi^4)/180 - ((5*I)/9)*Pi^5 - 
        ((3671*I)/108)*Pi*G[{0}, x] + (841*Pi^2*G[{0}, x])/54 - 
        ((43*I)/9)*Pi^3*G[{0}, x] + (41*Pi^4*G[{0}, x])/45 + 
        (1460*G[{1}, x])/27 + ((1993*I)/108)*Pi*G[{1}, x] - 
        (8981*Pi^2*G[{1}, x])/216 + ((77*I)/18)*Pi^3*G[{1}, x] - 
        (157*Pi^4*G[{1}, x])/60 + ((5*I)/6)*Pi^5*G[{1}, x] + 
        ((97*I)/6)*Pi*G[{0, 0}, x] - (122*Pi^2*G[{0, 0}, x])/9 + 
        ((8*I)/3)*Pi^3*G[{0, 0}, x] - (3671*G[{0, 1}, x])/108 + 
        ((541*I)/18)*Pi*G[{0, 1}, x] - (499*Pi^2*G[{0, 1}, x])/36 - 
        ((46*I)/3)*Pi^3*G[{0, 1}, x] + (53*Pi^4*G[{0, 1}, x])/30 - 
        (3671*G[{1, 0}, x])/108 - ((3313*I)/36)*Pi*G[{1, 0}, x] + 
        (431*Pi^2*G[{1, 0}, x])/9 + (2*I)*Pi^3*G[{1, 0}, x] - 
        (41*Pi^4*G[{1, 0}, x])/30 + (263*G[{1, 1}, x])/9 + 
        ((145*I)/4)*Pi*G[{1, 1}, x] + (799*Pi^2*G[{1, 1}, x])/36 + 
        ((41*I)/3)*Pi^3*G[{1, 1}, x] + (161*Pi^4*G[{1, 1}, x])/30 - 
        ((16*I)/3)*Pi*G[{0, 0, 0}, x] + (32*Pi^2*G[{0, 0, 0}, x])/3 + 
        (97*G[{0, 0, 1}, x])/6 + ((68*I)/3)*Pi*G[{0, 0, 1}, x] - 
        (5*Pi^2*G[{0, 0, 1}, x])/3 - (2*I)*Pi^3*G[{0, 0, 1}, x] + 
        (97*G[{0, 1, 0}, x])/6 + ((201*I)/2)*Pi*G[{0, 1, 0}, x] - 
        (82*Pi^2*G[{0, 1, 0}, x])/3 + (2*I)*Pi^3*G[{0, 1, 0}, x] + 
        (226*G[{0, 1, 1}, x])/9 - ((37*I)/6)*Pi*G[{0, 1, 1}, x] + 
        4*Pi^2*G[{0, 1, 1}, x] - (6*I)*Pi^3*G[{0, 1, 1}, x] - 
        (2329*G[{1, 0, 0}, x])/18 + ((239*I)/6)*Pi*G[{1, 0, 0}, x] - 
        23*Pi^2*G[{1, 0, 0}, x] - (4*I)*Pi^3*G[{1, 0, 0}, x] + 
        (583*G[{1, 0, 1}, x])/12 - (22*I)*Pi*G[{1, 0, 1}, x] - 
        (2*Pi^2*G[{1, 0, 1}, x])/3 + (20*I)*Pi^3*G[{1, 0, 1}, x] + 
        (583*G[{1, 1, 0}, x])/12 - ((617*I)/6)*Pi*G[{1, 1, 0}, x] + 
        (55*Pi^2*G[{1, 1, 0}, x])/3 - 18*G[{1, 1, 1}, x] - 
        ((106*I)/3)*Pi*G[{1, 1, 1}, x] - (28*Pi^2*G[{1, 1, 1}, x])/3 - 
        (14*I)*Pi^3*G[{1, 1, 1}, x] - (16*G[{0, 0, 0, 1}, x])/3 - 
        (16*G[{0, 0, 1, 0}, x])/3 - (62*I)*Pi*G[{0, 0, 1, 0}, x] - 
        2*Pi^2*G[{0, 0, 1, 0}, x] + 24*G[{0, 0, 1, 1}, x] + 
        (2*I)*Pi*G[{0, 0, 1, 1}, x] + 92*G[{0, 1, 0, 0}, x] - 
        (54*I)*Pi*G[{0, 1, 0, 0}, x] + 6*Pi^2*G[{0, 1, 0, 0}, x] + 
        (9*G[{0, 1, 0, 1}, x])/2 - (2*I)*Pi*G[{0, 1, 0, 1}, x] + 
        (9*G[{0, 1, 1, 0}, x])/2 + (78*I)*Pi*G[{0, 1, 1, 0}, x] - 
        14*Pi^2*G[{0, 1, 1, 0}, x] - 24*G[{0, 1, 1, 1}, x] - 
        (8*I)*Pi*G[{0, 1, 1, 1}, x] + 136*G[{1, 0, 0, 0}, x] - 
        (16*I)*Pi*G[{1, 0, 0, 0}, x] - 16*Pi^2*G[{1, 0, 0, 0}, x] - 
        (59*G[{1, 0, 0, 1}, x])/2 - (12*I)*Pi*G[{1, 0, 0, 1}, x] - 
        (59*G[{1, 0, 1, 0}, x])/2 + (48*I)*Pi*G[{1, 0, 1, 0}, x] + 
        44*Pi^2*G[{1, 0, 1, 0}, x] - (27*G[{1, 0, 1, 1}, x])/2 + 
        (2*I)*Pi*G[{1, 0, 1, 1}, x] - (169*G[{1, 1, 0, 0}, x])/2 + 
        (54*I)*Pi*G[{1, 1, 0, 0}, x] + 28*Pi^2*G[{1, 1, 0, 0}, x] - 
        (118*G[{1, 1, 0, 1}, x])/3 + (2*I)*Pi*G[{1, 1, 0, 1}, x] - 
        (118*G[{1, 1, 1, 0}, x])/3 - (58*I)*Pi*G[{1, 1, 1, 0}, x] - 
        38*Pi^2*G[{1, 1, 1, 0}, x] + 12*G[{1, 1, 1, 1}, x] + 
        (24*I)*Pi*G[{1, 1, 1, 1}, x] - 64*G[{0, 0, 1, 0, 0}, x] + 
        2*G[{0, 0, 1, 0, 1}, x] + 2*G[{0, 0, 1, 1, 0}, x] + 
        (12*I)*Pi*G[{0, 0, 1, 1, 0}, x] - 96*G[{0, 1, 0, 0, 0}, x] - 
        6*G[{0, 1, 0, 0, 1}, x] - 6*G[{0, 1, 0, 1, 0}, x] - 
        (36*I)*Pi*G[{0, 1, 0, 1, 0}, x] + 82*G[{0, 1, 1, 0, 0}, x] - 
        (24*I)*Pi*G[{0, 1, 1, 0, 0}, x] - 8*G[{0, 1, 1, 0, 1}, x] - 
        8*G[{0, 1, 1, 1, 0}, x] + (36*I)*Pi*G[{0, 1, 1, 1, 0}, x] - 
        96*G[{1, 0, 0, 0, 0}, x] + 16*G[{1, 0, 0, 0, 1}, x] + 
        16*G[{1, 0, 0, 1, 0}, x] + (96*I)*Pi*G[{1, 0, 0, 1, 0}, x] - 
        16*G[{1, 0, 0, 1, 1}, x] + 50*G[{1, 0, 1, 0, 0}, x] + 
        (72*I)*Pi*G[{1, 0, 1, 0, 0}, x] + 10*G[{1, 0, 1, 0, 1}, x] + 
        10*G[{1, 0, 1, 1, 0}, x] - (120*I)*Pi*G[{1, 0, 1, 1, 0}, x] - 
        8*G[{1, 0, 1, 1, 1}, x] + 80*G[{1, 1, 0, 0, 0}, x] + 
        (48*I)*Pi*G[{1, 1, 0, 0, 0}, x] + 18*G[{1, 1, 0, 0, 1}, x] + 
        18*G[{1, 1, 0, 1, 0}, x] - (84*I)*Pi*G[{1, 1, 0, 1, 0}, x] - 
        66*G[{1, 1, 1, 0, 0}, x] - (72*I)*Pi*G[{1, 1, 1, 0, 0}, x] + 
        24*G[{1, 1, 1, 0, 1}, x] + 24*G[{1, 1, 1, 1, 0}, x] + 
        (84*I)*Pi*G[{1, 1, 1, 1, 0}, x] + 12*G[{0, 0, 1, 1, 0, 0}, x] - 
        36*G[{0, 1, 0, 1, 0, 0}, x] - 48*G[{0, 1, 1, 0, 0, 0}, x] + 
        36*G[{0, 1, 1, 1, 0, 0}, x] + 96*G[{1, 0, 0, 1, 0, 0}, x] + 
        144*G[{1, 0, 1, 0, 0, 0}, x] - 120*G[{1, 0, 1, 1, 0, 0}, x] + 
        144*G[{1, 1, 0, 0, 0, 0}, x] - 84*G[{1, 1, 0, 1, 0, 0}, x] - 
        144*G[{1, 1, 1, 0, 0, 0}, x] + 84*G[{1, 1, 1, 1, 0, 0}, x] - 
        (686*Zeta[3])/9 + ((50*I)/3)*Pi*Zeta[3] + (44*Pi^2*Zeta[3])/3 + 
        46*G[{0}, x]*Zeta[3] - (24*I)*Pi*G[{0}, x]*Zeta[3] - 
        (280*G[{1}, x]*Zeta[3])/3 - (22*I)*Pi*G[{1}, x]*Zeta[3] - 
        22*Pi^2*G[{1}, x]*Zeta[3] - 40*G[{0, 0}, x]*Zeta[3] + 
        82*G[{0, 1}, x]*Zeta[3] + (12*I)*Pi*G[{0, 1}, x]*Zeta[3] + 
        48*G[{1, 0}, x]*Zeta[3] + (36*I)*Pi*G[{1, 0}, x]*Zeta[3] - 
        52*G[{1, 1}, x]*Zeta[3] + (12*I)*Pi*G[{1, 1}, x]*Zeta[3] + 
        12*G[{0, 0, 1}, x]*Zeta[3] - 12*G[{0, 1, 0}, x]*Zeta[3] + 
        36*G[{0, 1, 1}, x]*Zeta[3] + 60*G[{1, 0, 0}, x]*Zeta[3] - 
        120*G[{1, 0, 1}, x]*Zeta[3] - 60*G[{1, 1, 0}, x]*Zeta[3] + 
        84*G[{1, 1, 1}, x]*Zeta[3] - 52*Zeta[5] + 78*G[{1}, x]*Zeta[5]))) + 
  COLOR[CF^2]*(195/32 + ((25*I)/4)*Pi - (5*Pi^2)/24 - I*Pi^3 + (7*Pi^4)/480 + 
    2*G[{0}, x] - ((5*I)/4)*Pi*G[{0}, x] - (Pi^2*G[{0}, x])/2 + 
    ((7*I)/12)*Pi^3*G[{0}, x] - (5*G[{1}, x])/8 - ((13*I)/4)*Pi*G[{1}, x] - 
    (41*Pi^2*G[{1}, x])/24 + (I/3)*Pi^3*G[{1}, x] + (3*G[{0, 0}, x])/4 - 
    ((3*I)/2)*Pi*G[{0, 0}, x] - (5*Pi^2*G[{0, 0}, x])/12 - 2*G[{0, 1}, x] - 
    ((7*I)/2)*Pi*G[{0, 1}, x] - (Pi^2*G[{0, 1}, x])/3 - 2*G[{1, 0}, x] + 
    (5*I)*Pi*G[{1, 0}, x] + (2*Pi^2*G[{1, 0}, x])/3 - G[{1, 1}, x]/2 + 
    (I/2)*Pi*G[{1, 1}, x] + (2*Pi^2*G[{1, 1}, x])/3 + 
    (3*I)*Pi*G[{0, 0, 0}, x] + (2*I)*Pi*G[{0, 0, 1}, x] - 
    I*Pi*G[{0, 1, 0}, x] - (7*G[{0, 1, 1}, x])/2 - 2*G[{1, 0, 0}, x] + 
    7*G[{1, 0, 1}, x] + 7*G[{1, 1, 0}, x] - (2*I)*Pi*G[{1, 1, 0}, x] - 
    (13*G[{1, 1, 1}, x])/2 + 3*G[{0, 0, 0, 0}, x] + 2*G[{0, 0, 1, 1}, x] - 
    G[{0, 1, 0, 0}, x] - 2*G[{1, 1, 0, 1}, x] - 2*G[{1, 1, 1, 0}, x] + 
    2*G[{1, 1, 1, 1}, x] + 6*Zeta[3] - (2*I)*Pi*Zeta[3] + 
    2*G[{0}, x]*Zeta[3] - 4*G[{1}, x]*Zeta[3] + 
    FF[x]^2*((3*Pi^2)/2 + 3*G[{0, 0}, x] - 3*G[{0, 1}, x] - 3*G[{1, 0}, x] + 
      3*G[{1, 1}, x] + ep*((15*Pi^2)/4 - 3*Pi^2*G[{0}, x] - 
        3*Pi^2*G[{1}, x] + (15*G[{0, 0}, x])/2 - (15*G[{0, 1}, x])/2 - 
        (15*G[{1, 0}, x])/2 + (15*G[{1, 1}, x])/2 - 12*G[{0, 0, 0}, x] + 
        6*G[{0, 0, 1}, x] + 6*G[{0, 1, 0}, x] + 6*G[{1, 0, 1}, x] + 
        6*G[{1, 1, 0}, x] - 12*G[{1, 1, 1}, x] + 6*Zeta[3]) + 
      ep^2*((85*Pi^2)/8 + (3*Pi^4)/20 - (15*Pi^2*G[{0}, x])/2 - 
        (15*Pi^2*G[{1}, x])/2 + (85*G[{0, 0}, x])/4 + (11*Pi^2*G[{0, 0}, x])/
         2 - (85*G[{0, 1}, x])/4 + (13*Pi^2*G[{0, 1}, x])/2 - 
        (85*G[{1, 0}, x])/4 + (13*Pi^2*G[{1, 0}, x])/2 + 
        (85*G[{1, 1}, x])/4 + (11*Pi^2*G[{1, 1}, x])/2 - 30*G[{0, 0, 0}, x] + 
        15*G[{0, 0, 1}, x] + 15*G[{0, 1, 0}, x] + 15*G[{1, 0, 1}, x] + 
        15*G[{1, 1, 0}, x] - 30*G[{1, 1, 1}, x] + 36*G[{0, 0, 0, 0}, x] - 
        12*G[{0, 0, 0, 1}, x] - 12*G[{0, 0, 1, 0}, x] - 
        12*G[{0, 1, 0, 1}, x] - 12*G[{0, 1, 1, 0}, x] + 
        12*G[{0, 1, 1, 1}, x] + 12*G[{1, 0, 0, 0}, x] - 
        12*G[{1, 0, 0, 1}, x] - 12*G[{1, 0, 1, 0}, x] - 
        12*G[{1, 1, 0, 1}, x] - 12*G[{1, 1, 1, 0}, x] + 
        36*G[{1, 1, 1, 1}, x] + 15*Zeta[3] - 12*G[{0}, x]*Zeta[3] - 
        12*G[{1}, x]*Zeta[3])) + FF[x]*(-Pi^2 - 3*G[{0}, x] + 3*G[{1}, x] - 
      2*G[{0, 0}, x] + 2*G[{0, 1}, x] + 2*G[{1, 0}, x] - 2*G[{1, 1}, x] + 
      ep*((5*Pi^2)/4 - (27*G[{0}, x])/2 + (7*Pi^2*G[{0}, x])/4 + 
        (27*G[{1}, x])/2 + (7*Pi^2*G[{1}, x])/4 + (17*G[{0, 0}, x])/2 - 
        (5*G[{0, 1}, x])/2 - (5*G[{1, 0}, x])/2 - (7*G[{1, 1}, x])/2 + 
        (15*G[{0, 0, 0}, x])/2 - (7*G[{0, 0, 1}, x])/2 - 
        (7*G[{0, 1, 0}, x])/2 - G[{0, 1, 1}, x]/2 - G[{1, 0, 0}, x]/2 - 
        (7*G[{1, 0, 1}, x])/2 - (7*G[{1, 1, 0}, x])/2 + 
        (15*G[{1, 1, 1}, x])/2 - 3*Zeta[3]) + 
      ep^2*((227*Pi^2)/8 + ((3*I)/4)*Pi^3 - (3*Pi^4)/16 - (193*G[{0}, x])/4 - 
        (19*Pi^2*G[{0}, x])/12 + (193*G[{1}, x])/4 - (47*Pi^2*G[{1}, x])/12 + 
        (335*G[{0, 0}, x])/4 + ((3*I)/2)*Pi*G[{0, 0}, x] - 
        (7*Pi^2*G[{0, 0}, x])/2 - (227*G[{0, 1}, x])/4 - 
        ((3*I)/2)*Pi*G[{0, 1}, x] - (11*Pi^2*G[{0, 1}, x])/4 - 
        (227*G[{1, 0}, x])/4 - ((3*I)/2)*Pi*G[{1, 0}, x] - 
        (11*Pi^2*G[{1, 0}, x])/4 + (119*G[{1, 1}, x])/4 + 
        ((3*I)/2)*Pi*G[{1, 1}, x] - (7*Pi^2*G[{1, 1}, x])/2 - 
        17*G[{0, 0, 0}, x] + (3*G[{0, 0, 1}, x])/2 + (3*G[{0, 1, 0}, x])/2 + 
        2*G[{0, 1, 1}, x] - 6*G[{1, 0, 0}, x] + (19*G[{1, 0, 1}, x])/2 + 
        (19*G[{1, 1, 0}, x])/2 - G[{1, 1, 1}, x] - (49*G[{0, 0, 0, 0}, x])/
         2 + (19*G[{0, 0, 0, 1}, x])/2 + (19*G[{0, 0, 1, 0}, x])/2 - 
        (5*G[{0, 0, 1, 1}, x])/2 + 4*G[{0, 1, 0, 0}, x] + 
        3*G[{0, 1, 0, 1}, x] + 3*G[{0, 1, 1, 0}, x] - 2*G[{0, 1, 1, 1}, x] - 
        2*G[{1, 0, 0, 0}, x] + 3*G[{1, 0, 0, 1}, x] + 3*G[{1, 0, 1, 0}, x] + 
        4*G[{1, 0, 1, 1}, x] - (5*G[{1, 1, 0, 0}, x])/2 + 
        (19*G[{1, 1, 0, 1}, x])/2 + (19*G[{1, 1, 1, 0}, x])/2 - 
        (49*G[{1, 1, 1, 1}, x])/2 + (15*Zeta[3])/2 + (11*G[{0}, x]*Zeta[3])/
         2 + (11*G[{1}, x]*Zeta[3])/2)) + 
    ep*(1649/64 + ((225*I)/8)*Pi + (437*Pi^2)/96 - ((97*I)/24)*Pi^3 + 
      (719*Pi^4)/1440 - ((7*I)/240)*Pi^5 + (75*G[{0}, x])/8 + 
      ((45*I)/8)*Pi*G[{0}, x] - (37*Pi^2*G[{0}, x])/6 + 
      ((53*I)/24)*Pi^3*G[{0}, x] - (47*Pi^4*G[{0}, x])/360 - 
      (63*G[{1}, x])/16 - ((147*I)/8)*Pi*G[{1}, x] - 
      (571*Pi^2*G[{1}, x])/48 - ((59*I)/24)*Pi^3*G[{1}, x] - 
      (31*Pi^4*G[{1}, x])/60 + (143*G[{0, 0}, x])/8 - (3*I)*Pi*G[{0, 0}, x] + 
      (5*Pi^2*G[{0, 0}, x])/8 - ((3*I)/2)*Pi^3*G[{0, 0}, x] - 
      (31*G[{0, 1}, x])/2 - ((87*I)/4)*Pi*G[{0, 1}, x] + 
      (47*Pi^2*G[{0, 1}, x])/4 + ((5*I)/6)*Pi^3*G[{0, 1}, x] - 
      (31*G[{1, 0}, x])/2 + ((75*I)/4)*Pi*G[{1, 0}, x] + 
      (22*Pi^2*G[{1, 0}, x])/3 + (I/4)*Pi^3*G[{1, 0}, x] + 
      (11*G[{1, 1}, x])/8 + (13*I)*Pi*G[{1, 1}, x] + 
      (179*Pi^2*G[{1, 1}, x])/24 + I*Pi^3*G[{1, 1}, x] - 5*G[{0, 0, 0}, x] + 
      ((21*I)/2)*Pi*G[{0, 0, 0}, x] + (Pi^2*G[{0, 0, 0}, x])/3 + 
      2*G[{0, 0, 1}, x] - ((3*I)/2)*Pi*G[{0, 0, 1}, x] - 
      (8*Pi^2*G[{0, 0, 1}, x])/3 + 2*G[{0, 1, 0}, x] - 
      ((29*I)/2)*Pi*G[{0, 1, 0}, x] - (13*Pi^2*G[{0, 1, 0}, x])/6 - 
      (79*G[{0, 1, 1}, x])/4 + (6*I)*Pi*G[{0, 1, 1}, x] + 
      (Pi^2*G[{0, 1, 1}, x])/3 - (61*G[{1, 0, 0}, x])/4 - 
      ((33*I)/2)*Pi*G[{1, 0, 0}, x] - (29*Pi^2*G[{1, 0, 0}, x])/12 + 
      38*G[{1, 0, 1}, x] + (5*I)*Pi*G[{1, 0, 1}, x] - 
      3*Pi^2*G[{1, 0, 1}, x] + 38*G[{1, 1, 0}, x] + 
      (15*I)*Pi*G[{1, 1, 0}, x] - (2*Pi^2*G[{1, 1, 0}, x])/3 - 
      (111*G[{1, 1, 1}, x])/4 - ((17*I)/2)*Pi*G[{1, 1, 1}, x] - 
      (10*Pi^2*G[{1, 1, 1}, x])/3 + (5*G[{0, 0, 0, 0}, x])/2 - 
      (14*I)*Pi*G[{0, 0, 0, 0}, x] + 5*G[{0, 0, 0, 1}, x] - 
      (2*I)*Pi*G[{0, 0, 0, 1}, x] + 5*G[{0, 0, 1, 0}, x] + 
      (7*I)*Pi*G[{0, 0, 1, 0}, x] - (13*G[{0, 0, 1, 1}, x])/2 - 
      (2*I)*Pi*G[{0, 0, 1, 1}, x] + (13*G[{0, 1, 0, 0}, x])/2 + 
      (8*I)*Pi*G[{0, 1, 0, 0}, x] - 21*G[{0, 1, 0, 1}, x] - 
      21*G[{0, 1, 1, 0}, x] - (7*I)*Pi*G[{0, 1, 1, 0}, x] + 
      34*G[{0, 1, 1, 1}, x] + 8*G[{1, 0, 0, 0}, x] + 
      (3*I)*Pi*G[{1, 0, 0, 0}, x] - 19*G[{1, 0, 0, 1}, x] + 
      (2*I)*Pi*G[{1, 0, 0, 1}, x] - 19*G[{1, 0, 1, 0}, x] + 
      (5*I)*Pi*G[{1, 0, 1, 0}, x] + 10*G[{1, 0, 1, 1}, x] + 
      21*G[{1, 1, 0, 0}, x] + (4*I)*Pi*G[{1, 1, 0, 0}, x] - 
      20*G[{1, 1, 0, 1}, x] - 20*G[{1, 1, 1, 0}, x] - 
      (6*I)*Pi*G[{1, 1, 1, 0}, x] + (49*G[{1, 1, 1, 1}, x])/2 - 
      20*G[{0, 0, 0, 0, 0}, x] - 2*G[{0, 0, 0, 1, 1}, x] + 
      5*G[{0, 0, 1, 0, 0}, x] + 2*G[{0, 0, 1, 0, 1}, x] + 
      2*G[{0, 0, 1, 1, 0}, x] - 8*G[{0, 0, 1, 1, 1}, x] + 
      4*G[{0, 1, 0, 0, 0}, x] + 6*G[{0, 1, 0, 0, 1}, x] + 
      6*G[{0, 1, 0, 1, 0}, x] - 6*G[{0, 1, 0, 1, 1}, x] - 
      5*G[{0, 1, 1, 0, 0}, x] - 2*G[{0, 1, 1, 0, 1}, x] - 
      2*G[{0, 1, 1, 1, 0}, x] + 2*G[{0, 1, 1, 1, 1}, x] + 
      3*G[{1, 0, 0, 0, 0}, x] + 2*G[{1, 0, 0, 1, 1}, x] - 
      G[{1, 0, 1, 0, 0}, x] + 6*G[{1, 0, 1, 0, 1}, x] + 
      6*G[{1, 0, 1, 1, 0}, x] - 6*G[{1, 0, 1, 1, 1}, x] + 
      4*G[{1, 1, 0, 0, 1}, x] + 4*G[{1, 1, 0, 1, 0}, x] - 
      12*G[{1, 1, 1, 0, 0}, x] + 10*G[{1, 1, 1, 0, 1}, x] + 
      10*G[{1, 1, 1, 1, 0}, x] - 14*G[{1, 1, 1, 1, 1}, x] + (5*Zeta[3])/6 - 
      ((71*I)/6)*Pi*Zeta[3] + (97*Pi^2*Zeta[3])/9 - 10*G[{0}, x]*Zeta[3] + 
      ((4*I)/3)*Pi*G[{0}, x]*Zeta[3] - (64*G[{1}, x]*Zeta[3])/3 + 
      (2*I)*Pi*G[{1}, x]*Zeta[3] + (22*G[{0, 0}, x]*Zeta[3])/3 - 
      15*G[{0, 1}, x]*Zeta[3] + 6*G[{1, 0}, x]*Zeta[3] + 
      8*G[{1, 1}, x]*Zeta[3] - Zeta[5]) + 
    ep^2*(10323/128 + ((1675*I)/16)*Pi + (2299*Pi^2)/64 - ((601*I)/48)*Pi^3 + 
      (3673*Pi^4)/1920 - ((23*I)/720)*Pi^5 + (16879*Pi^6)/120960 + 
      (665*G[{0}, x])/16 + ((1247*I)/16)*Pi*G[{0}, x] - 
      (1049*Pi^2*G[{0}, x])/24 + ((119*I)/24)*Pi^3*G[{0}, x] - 
      (95*Pi^4*G[{0}, x])/144 - (I/96)*Pi^5*G[{0}, x] - (301*G[{1}, x])/32 - 
      ((1969*I)/16)*Pi*G[{1}, x] - (649*Pi^2*G[{1}, x])/12 - 
      ((23*I)/2)*Pi^3*G[{1}, x] + (2269*Pi^4*G[{1}, x])/2880 - 
      ((23*I)/120)*Pi^5*G[{1}, x] + (2339*G[{0, 0}, x])/16 - 
      ((99*I)/4)*Pi*G[{0, 0}, x] + (187*Pi^2*G[{0, 0}, x])/24 - 
      ((35*I)/8)*Pi^3*G[{0, 0}, x] + (593*Pi^4*G[{0, 0}, x])/1440 - 
      (171*G[{0, 1}, x])/2 - ((795*I)/8)*Pi*G[{0, 1}, x] + 
      (441*Pi^2*G[{0, 1}, x])/8 + (11*I)*Pi^3*G[{0, 1}, x] - 
      (7*Pi^4*G[{0, 1}, x])/24 - (171*G[{1, 0}, x])/2 + 
      ((549*I)/8)*Pi*G[{1, 0}, x] + (761*Pi^2*G[{1, 0}, x])/24 + 
      ((97*I)/24)*Pi^3*G[{1, 0}, x] + (13*Pi^4*G[{1, 0}, x])/40 - 
      (379*G[{1, 1}, x])/16 + ((285*I)/4)*Pi*G[{1, 1}, x] + 
      (1961*Pi^2*G[{1, 1}, x])/48 - ((131*I)/24)*Pi^3*G[{1, 1}, x] - 
      (7*Pi^4*G[{1, 1}, x])/20 - (345*G[{0, 0, 0}, x])/4 + 
      (37*I)*Pi*G[{0, 0, 0}, x] - (2*Pi^2*G[{0, 0, 0}, x])/3 + 
      ((35*I)/12)*Pi^3*G[{0, 0, 0}, x] + (59*G[{0, 0, 1}, x])/2 - 
      ((91*I)/4)*Pi*G[{0, 0, 1}, x] - (51*Pi^2*G[{0, 0, 1}, x])/4 - 
      ((11*I)/2)*Pi^3*G[{0, 0, 1}, x] + (59*G[{0, 1, 0}, x])/2 - 
      ((115*I)/2)*Pi*G[{0, 1, 0}, x] - (39*Pi^2*G[{0, 1, 0}, x])/4 - 
      ((15*I)/4)*Pi^3*G[{0, 1, 0}, x] - (783*G[{0, 1, 1}, x])/8 + 
      ((91*I)/2)*Pi*G[{0, 1, 1}, x] - (109*Pi^2*G[{0, 1, 1}, x])/4 + 
      ((5*I)/6)*Pi^3*G[{0, 1, 1}, x] - (547*G[{1, 0, 0}, x])/8 - 
      ((141*I)/2)*Pi*G[{1, 0, 0}, x] - (281*Pi^2*G[{1, 0, 0}, x])/24 - 
      ((5*I)/6)*Pi^3*G[{1, 0, 0}, x] + 168*G[{1, 0, 1}, x] + 
      ((71*I)/2)*Pi*G[{1, 0, 1}, x] - (92*Pi^2*G[{1, 0, 1}, x])/3 - 
      ((17*I)/6)*Pi^3*G[{1, 0, 1}, x] + 168*G[{1, 1, 0}, x] + 
      ((325*I)/4)*Pi*G[{1, 1, 0}, x] - (122*Pi^2*G[{1, 1, 0}, x])/3 + 
      ((7*I)/12)*Pi^3*G[{1, 1, 0}, x] - 107*G[{1, 1, 1}, x] - 
      ((107*I)/2)*Pi*G[{1, 1, 1}, x] - (377*Pi^2*G[{1, 1, 1}, x])/24 + 
      ((7*I)/3)*Pi^3*G[{1, 1, 1}, x] + (57*G[{0, 0, 0, 0}, x])/2 - 
      ((79*I)/2)*Pi*G[{0, 0, 0, 0}, x] + (5*Pi^2*G[{0, 0, 0, 0}, x])/4 + 
      (31*G[{0, 0, 0, 1}, x])/2 - ((19*I)/2)*Pi*G[{0, 0, 0, 1}, x] + 
      2*Pi^2*G[{0, 0, 0, 1}, x] + (31*G[{0, 0, 1, 0}, x])/2 + 
      ((67*I)/2)*Pi*G[{0, 0, 1, 0}, x] + (13*Pi^2*G[{0, 0, 1, 0}, x])/2 - 
      (169*G[{0, 0, 1, 1}, x])/4 + (3*I)*Pi*G[{0, 0, 1, 1}, x] + 
      8*Pi^2*G[{0, 0, 1, 1}, x] + (63*G[{0, 1, 0, 0}, x])/2 + 
      ((91*I)/2)*Pi*G[{0, 1, 0, 0}, x] + (7*Pi^2*G[{0, 1, 0, 0}, x])/12 - 
      93*G[{0, 1, 0, 1}, x] + (6*I)*Pi*G[{0, 1, 0, 1}, x] + 
      (19*Pi^2*G[{0, 1, 0, 1}, x])/3 - 93*G[{0, 1, 1, 0}, x] - 
      ((99*I)/2)*Pi*G[{0, 1, 1, 0}, x] + (21*Pi^2*G[{0, 1, 1, 0}, x])/2 + 
      175*G[{0, 1, 1, 1}, x] - (14*I)*Pi*G[{0, 1, 1, 1}, x] - 
      (2*Pi^2*G[{0, 1, 1, 1}, x])/3 + 44*G[{1, 0, 0, 0}, x] + 
      ((83*I)/2)*Pi*G[{1, 0, 0, 0}, x] + (17*Pi^2*G[{1, 0, 0, 0}, x])/3 - 
      (165*G[{1, 0, 0, 1}, x])/2 + (12*I)*Pi*G[{1, 0, 0, 1}, x] + 
      (14*Pi^2*G[{1, 0, 0, 1}, x])/3 - (165*G[{1, 0, 1, 0}, x])/2 - 
      ((55*I)/2)*Pi*G[{1, 0, 1, 0}, x] - (9*Pi^2*G[{1, 0, 1, 0}, x])/2 + 
      42*G[{1, 0, 1, 1}, x] - (17*I)*Pi*G[{1, 0, 1, 1}, x] + 
      (13*Pi^2*G[{1, 0, 1, 1}, x])/3 + (481*G[{1, 1, 0, 0}, x])/4 - 
      ((59*I)/2)*Pi*G[{1, 1, 0, 0}, x] + (23*Pi^2*G[{1, 1, 0, 0}, x])/12 - 
      115*G[{1, 1, 0, 1}, x] - (18*I)*Pi*G[{1, 1, 0, 1}, x] + 
      (38*Pi^2*G[{1, 1, 0, 1}, x])/3 - 115*G[{1, 1, 1, 0}, x] + 
      (31*I)*Pi*G[{1, 1, 1, 0}, x] + 19*Pi^2*G[{1, 1, 1, 0}, x] + 
      (495*G[{1, 1, 1, 1}, x])/4 + ((73*I)/2)*Pi*G[{1, 1, 1, 1}, x] + 
      11*Pi^2*G[{1, 1, 1, 1}, x] - 15*G[{0, 0, 0, 0, 0}, x] + 
      (45*I)*Pi*G[{0, 0, 0, 0, 0}, x] - 25*G[{0, 0, 0, 0, 1}, x] + 
      (6*I)*Pi*G[{0, 0, 0, 0, 1}, x] - 25*G[{0, 0, 0, 1, 0}, x] - 
      (19*I)*Pi*G[{0, 0, 0, 1, 0}, x] + (11*G[{0, 0, 0, 1, 1}, x])/2 + 
      (2*I)*Pi*G[{0, 0, 0, 1, 1}, x] - (31*G[{0, 0, 1, 0, 0}, x])/2 - 
      (30*I)*Pi*G[{0, 0, 1, 0, 0}, x] + 39*G[{0, 0, 1, 0, 1}, x] + 
      39*G[{0, 0, 1, 1, 0}, x] + (17*I)*Pi*G[{0, 0, 1, 1, 0}, x] - 
      23*G[{0, 0, 1, 1, 1}, x] - 11*G[{0, 1, 0, 0, 0}, x] - 
      (25*I)*Pi*G[{0, 1, 0, 0, 0}, x] + 42*G[{0, 1, 0, 0, 1}, x] + 
      (4*I)*Pi*G[{0, 1, 0, 0, 1}, x] + 42*G[{0, 1, 0, 1, 0}, x] + 
      (9*I)*Pi*G[{0, 1, 0, 1, 0}, x] + 6*G[{0, 1, 0, 1, 1}, x] - 
      (6*I)*Pi*G[{0, 1, 0, 1, 1}, x] - (127*G[{0, 1, 1, 0, 0}, x])/2 + 
      (12*I)*Pi*G[{0, 1, 1, 0, 0}, x] + 56*G[{0, 1, 1, 0, 1}, x] - 
      (2*I)*Pi*G[{0, 1, 1, 0, 1}, x] + 56*G[{0, 1, 1, 1, 0}, x] - 
      (3*I)*Pi*G[{0, 1, 1, 1, 0}, x] - 138*G[{0, 1, 1, 1, 1}, x] - 
      (43*G[{1, 0, 0, 0, 0}, x])/2 - (14*I)*Pi*G[{1, 0, 0, 0, 0}, x] + 
      44*G[{1, 0, 0, 0, 1}, x] - (2*I)*Pi*G[{1, 0, 0, 0, 1}, x] + 
      44*G[{1, 0, 0, 1, 0}, x] - (9*I)*Pi*G[{1, 0, 0, 1, 0}, x] + 
      6*G[{1, 0, 0, 1, 1}, x] - (2*I)*Pi*G[{1, 0, 0, 1, 1}, x] - 
      (87*G[{1, 0, 1, 0, 0}, x])/2 - (4*I)*Pi*G[{1, 0, 1, 0, 0}, x] + 
      54*G[{1, 0, 1, 0, 1}, x] + 54*G[{1, 0, 1, 1, 0}, x] + 
      (15*I)*Pi*G[{1, 0, 1, 1, 0}, x] - 91*G[{1, 0, 1, 1, 1}, x] - 
      121*G[{1, 1, 0, 0, 0}, x] - (5*I)*Pi*G[{1, 1, 0, 0, 0}, x] + 
      51*G[{1, 1, 0, 0, 1}, x] + (2*I)*Pi*G[{1, 1, 0, 0, 1}, x] + 
      51*G[{1, 1, 0, 1, 0}, x] + (13*I)*Pi*G[{1, 1, 0, 1, 0}, x] - 
      29*G[{1, 1, 0, 1, 1}, x] + 27*G[{1, 1, 1, 0, 0}, x] + 
      (12*I)*Pi*G[{1, 1, 1, 0, 0}, x] + 44*G[{1, 1, 1, 0, 1}, x] + 
      44*G[{1, 1, 1, 1, 0}, x] - (14*I)*Pi*G[{1, 1, 1, 1, 0}, x] - 
      (113*G[{1, 1, 1, 1, 1}, x])/2 + 85*G[{0, 0, 0, 0, 0, 0}, x] + 
      6*G[{0, 0, 0, 0, 1, 1}, x] - 17*G[{0, 0, 0, 1, 0, 0}, x] - 
      2*G[{0, 0, 0, 1, 0, 1}, x] - 2*G[{0, 0, 0, 1, 1, 0}, x] + 
      8*G[{0, 0, 0, 1, 1, 1}, x] - 18*G[{0, 0, 1, 0, 0, 0}, x] - 
      22*G[{0, 0, 1, 0, 0, 1}, x] - 22*G[{0, 0, 1, 0, 1, 0}, x] + 
      18*G[{0, 0, 1, 0, 1, 1}, x] + 23*G[{0, 0, 1, 1, 0, 0}, x] - 
      10*G[{0, 0, 1, 1, 0, 1}, x] - 10*G[{0, 0, 1, 1, 1, 0}, x] + 
      26*G[{0, 0, 1, 1, 1, 1}, x] - 21*G[{0, 1, 0, 0, 0, 0}, x] - 
      12*G[{0, 1, 0, 0, 0, 1}, x] - 12*G[{0, 1, 0, 0, 1, 0}, x] + 
      4*G[{0, 1, 0, 0, 1, 1}, x] + 9*G[{0, 1, 0, 1, 0, 0}, x] - 
      12*G[{0, 1, 0, 1, 0, 1}, x] - 12*G[{0, 1, 0, 1, 1, 0}, x] + 
      18*G[{0, 1, 0, 1, 1, 1}, x] + 36*G[{0, 1, 1, 0, 0, 0}, x] - 
      14*G[{0, 1, 1, 0, 0, 1}, x] - 14*G[{0, 1, 1, 0, 1, 0}, x] + 
      16*G[{0, 1, 1, 0, 1, 1}, x] - 9*G[{0, 1, 1, 1, 0, 0}, x] + 
      10*G[{0, 1, 1, 1, 0, 1}, x] + 10*G[{0, 1, 1, 1, 1, 0}, x] - 
      14*G[{0, 1, 1, 1, 1, 1}, x] - 20*G[{1, 0, 0, 0, 0, 0}, x] - 
      2*G[{1, 0, 0, 0, 1, 1}, x] + 5*G[{1, 0, 0, 1, 0, 0}, x] - 
      14*G[{1, 0, 0, 1, 0, 1}, x] - 14*G[{1, 0, 0, 1, 1, 0}, x] + 
      8*G[{1, 0, 0, 1, 1, 1}, x] + 4*G[{1, 0, 1, 0, 0, 0}, x] - 
      6*G[{1, 0, 1, 0, 0, 1}, x] - 6*G[{1, 0, 1, 0, 1, 0}, x] - 
      6*G[{1, 0, 1, 0, 1, 1}, x] + 13*G[{1, 0, 1, 1, 0, 0}, x] - 
      10*G[{1, 0, 1, 1, 0, 1}, x] - 10*G[{1, 0, 1, 1, 1, 0}, x] + 
      22*G[{1, 0, 1, 1, 1, 1}, x] + 3*G[{1, 1, 0, 0, 0, 0}, x] - 
      8*G[{1, 1, 0, 0, 0, 1}, x] - 8*G[{1, 1, 0, 0, 1, 0}, x] + 
      2*G[{1, 1, 0, 0, 1, 1}, x] + 33*G[{1, 1, 0, 1, 0, 0}, x] - 
      28*G[{1, 1, 0, 1, 0, 1}, x] - 28*G[{1, 1, 0, 1, 1, 0}, x] + 
      28*G[{1, 1, 0, 1, 1, 1}, x] + 56*G[{1, 1, 1, 0, 0, 0}, x] - 
      20*G[{1, 1, 1, 0, 0, 1}, x] - 20*G[{1, 1, 1, 0, 1, 0}, x] - 
      34*G[{1, 1, 1, 1, 0, 1}, x] - 34*G[{1, 1, 1, 1, 1, 0}, x] + 
      62*G[{1, 1, 1, 1, 1, 1}, x] - (101*Zeta[3])/24 - 
      ((193*I)/4)*Pi*Zeta[3] + (407*Pi^2*Zeta[3])/24 + 
      ((275*I)/36)*Pi^3*Zeta[3] - (145*G[{0}, x]*Zeta[3])/12 + 
      ((29*I)/6)*Pi*G[{0}, x]*Zeta[3] - (271*Pi^2*G[{0}, x]*Zeta[3])/12 - 
      (847*G[{1}, x]*Zeta[3])/12 - (2*I)*Pi*G[{1}, x]*Zeta[3] + 
      (55*Pi^2*G[{1}, x]*Zeta[3])/12 + (115*G[{0, 0}, x]*Zeta[3])/3 + 
      (13*I)*Pi*G[{0, 0}, x]*Zeta[3] - 19*G[{0, 1}, x]*Zeta[3] - 
      (3*I)*Pi*G[{0, 1}, x]*Zeta[3] + 16*G[{1, 0}, x]*Zeta[3] - 
      ((14*I)/3)*Pi*G[{1, 0}, x]*Zeta[3] + (823*G[{1, 1}, x]*Zeta[3])/6 + 
      (2*I)*Pi*G[{1, 1}, x]*Zeta[3] - (101*G[{0, 0, 0}, x]*Zeta[3])/3 + 
      23*G[{0, 0, 1}, x]*Zeta[3] + G[{0, 1, 0}, x]*Zeta[3] + 
      7*G[{0, 1, 1}, x]*Zeta[3] - (38*G[{1, 0, 0}, x]*Zeta[3])/3 + 
      G[{1, 0, 1}, x]*Zeta[3] + 2*G[{1, 1, 0}, x]*Zeta[3] - 
      74*G[{1, 1, 1}, x]*Zeta[3] + (725*Zeta[3]^2)/9 + (79*Zeta[5])/2 - 
      (34*I)*Pi*Zeta[5] - 47*G[{0}, x]*Zeta[5] - 24*G[{1}, x]*Zeta[5]) + 
    FF[(1 - x)^(-1)]*((2*I)*Pi*G[{0}, x] + 2*G[{0, 0}, x] + 
      ep*((-I/3)*Pi^3 + (19*Pi^4)/120 + ((107*I)/8)*Pi*G[{0}, x] - 
        (29*Pi^2*G[{0}, x])/12 + ((7*I)/24)*Pi^3*G[{0}, x] + 
        (107*G[{0, 0}, x])/8 - ((13*I)/4)*Pi*G[{0, 0}, x] + 
        (35*Pi^2*G[{0, 0}, x])/24 + ((3*I)/2)*Pi*G[{0, 1}, x] + 
        (Pi^2*G[{0, 1}, x])/2 + ((7*I)/2)*Pi*G[{1, 0}, x] - 
        8*G[{0, 0, 0}, x] + ((3*I)/2)*Pi*G[{0, 0, 0}, x] + 
        (3*G[{0, 0, 1}, x])/2 + (2*I)*Pi*G[{0, 0, 1}, x] + 
        (3*G[{0, 1, 0}, x])/2 - (I/2)*Pi*G[{0, 1, 0}, x] + 
        (7*G[{1, 0, 0}, x])/2 + (13*G[{0, 0, 0, 0}, x])/2 - 
        5*G[{0, 0, 0, 1}, x] - 5*G[{0, 0, 1, 0}, x] + 7*G[{0, 0, 1, 1}, x] - 
        G[{0, 1, 0, 0}, x]/2 + 2*Zeta[3] + (3*I)*Pi*Zeta[3] - 
        4*G[{0}, x]*Zeta[3]) + ep^2*(((-27*I)/16)*Pi^3 + (509*Pi^4)/720 - 
        (I/240)*Pi^5 + ((1203*I)/16)*Pi*G[{0}, x] - (327*Pi^2*G[{0}, x])/16 - 
        ((31*I)/48)*Pi^3*G[{0}, x] - (149*Pi^4*G[{0}, x])/240 - 
        ((13*I)/12)*Pi^3*G[{1}, x] + (19*Pi^4*G[{1}, x])/120 + 
        (1203*G[{0, 0}, x])/16 - ((77*I)/4)*Pi*G[{0, 0}, x] + 
        (251*Pi^2*G[{0, 0}, x])/48 - ((3*I)/4)*Pi^3*G[{0, 0}, x] + 
        ((47*I)/4)*Pi*G[{0, 1}, x] + (2*Pi^2*G[{0, 1}, x])/3 - 
        (I/12)*Pi^3*G[{0, 1}, x] + ((175*I)/8)*Pi*G[{1, 0}, x] - 
        (11*Pi^2*G[{1, 0}, x])/3 + ((7*I)/24)*Pi^3*G[{1, 0}, x] - 
        57*G[{0, 0, 0}, x] + ((35*I)/4)*Pi*G[{0, 0, 0}, x] - 
        (49*Pi^2*G[{0, 0, 0}, x])/6 + (47*G[{0, 0, 1}, x])/4 + 
        (9*I)*Pi*G[{0, 0, 1}, x] - 10*Pi^2*G[{0, 0, 1}, x] + 
        (47*G[{0, 1, 0}, x])/4 - ((43*I)/4)*Pi*G[{0, 1, 0}, x] - 
        (97*Pi^2*G[{0, 1, 0}, x])/12 - ((11*I)/2)*Pi*G[{0, 1, 1}, x] - 
        (13*Pi^2*G[{0, 1, 1}, x])/6 + (175*G[{1, 0, 0}, x])/8 - 
        ((27*I)/4)*Pi*G[{1, 0, 0}, x] + (35*Pi^2*G[{1, 0, 0}, x])/24 + 
        I*Pi*G[{1, 0, 1}, x] + (Pi^2*G[{1, 0, 1}, x])/2 + 
        ((15*I)/2)*Pi*G[{1, 1, 0}, x] + (121*G[{0, 0, 0, 0}, x])/4 - 
        (7*I)*Pi*G[{0, 0, 0, 0}, x] - 7*G[{0, 0, 0, 1}, x] + 
        (2*I)*Pi*G[{0, 0, 0, 1}, x] - 7*G[{0, 0, 1, 0}, x] + 
        ((7*I)/2)*Pi*G[{0, 0, 1, 0}, x] + 13*G[{0, 0, 1, 1}, x] - 
        (3*I)*Pi*G[{0, 0, 1, 1}, x] - (33*G[{0, 1, 0, 0}, x])/4 + 
        (4*I)*Pi*G[{0, 1, 0, 0}, x] - (11*G[{0, 1, 0, 1}, x])/2 - 
        (3*I)*Pi*G[{0, 1, 0, 1}, x] - (11*G[{0, 1, 1, 0}, x])/2 - 
        ((5*I)/2)*Pi*G[{0, 1, 1, 0}, x] - 14*G[{1, 0, 0, 0}, x] + 
        ((3*I)/2)*Pi*G[{1, 0, 0, 0}, x] + G[{1, 0, 0, 1}, x] + 
        (2*I)*Pi*G[{1, 0, 0, 1}, x] + G[{1, 0, 1, 0}, x] - 
        (I/2)*Pi*G[{1, 0, 1, 0}, x] + (15*G[{1, 1, 0, 0}, x])/2 - 
        45*G[{0, 0, 0, 0, 0}, x] + 25*G[{0, 0, 0, 0, 1}, x] + 
        25*G[{0, 0, 0, 1, 0}, x] - 13*G[{0, 0, 0, 1, 1}, x] + 
        (5*G[{0, 0, 1, 0, 0}, x])/2 + 11*G[{0, 0, 1, 0, 1}, x] + 
        11*G[{0, 0, 1, 1, 0}, x] - 28*G[{0, 0, 1, 1, 1}, x] - 
        13*G[{0, 1, 0, 0, 0}, x] + 18*G[{0, 1, 0, 0, 1}, x] + 
        18*G[{0, 1, 0, 1, 0}, x] - 21*G[{0, 1, 0, 1, 1}, x] - 
        (5*G[{0, 1, 1, 0, 0}, x])/2 + (13*G[{1, 0, 0, 0, 0}, x])/2 - 
        5*G[{1, 0, 0, 0, 1}, x] - 5*G[{1, 0, 0, 1, 0}, x] + 
        7*G[{1, 0, 0, 1, 1}, x] - G[{1, 0, 1, 0, 0}, x]/2 + (81*Zeta[3])/8 + 
        ((95*I)/4)*Pi*Zeta[3] + (259*Pi^2*Zeta[3])/24 - 
        (9*G[{0}, x]*Zeta[3])/2 + ((2*I)/3)*Pi*G[{0}, x]*Zeta[3] + 
        (13*G[{1}, x]*Zeta[3])/2 + (3*I)*Pi*G[{1}, x]*Zeta[3] + 
        (116*G[{0, 0}, x]*Zeta[3])/3 + (3*G[{0, 1}, x]*Zeta[3])/2 - 
        4*G[{1, 0}, x]*Zeta[3] + 33*Zeta[5])) + 
    FF[x^(-2)]*(((-13*I)/4)*Pi*G[{1}, x] - (5*Pi^2*G[{1}, x])/6 - 
      (I/4)*Pi^3*G[{1}, x] - I*Pi*G[{0, 1}, x] + (3*I)*Pi*G[{1, 0}, x] + 
      Pi^2*G[{1, 0}, x] - (13*G[{1, 1}, x])/4 + ((3*I)/2)*Pi*G[{1, 1}, x] + 
      (35*Pi^2*G[{1, 1}, x])/12 - G[{0, 1, 1}, x] + 3*G[{1, 0, 1}, x] - 
      I*Pi*G[{1, 0, 1}, x] + 3*G[{1, 1, 0}, x] + (4*I)*Pi*G[{1, 1, 0}, x] + 
      (3*I)*Pi*G[{1, 1, 1}, x] - G[{1, 0, 1, 1}, x] + 14*G[{1, 1, 0, 0}, x] - 
      10*G[{1, 1, 0, 1}, x] - 10*G[{1, 1, 1, 0}, x] + 13*G[{1, 1, 1, 1}, x] - 
      3*G[{1}, x]*Zeta[3] + ep*((16*I)*Pi*G[{1}, x] - (227*Pi^2*G[{1}, x])/
         24 - ((53*I)/12)*Pi^3*G[{1}, x] - (127*Pi^4*G[{1}, x])/180 - 
        ((47*I)/4)*Pi*G[{0, 1}, x] + (2*Pi^2*G[{0, 1}, x])/3 - 
        (I/4)*Pi^3*G[{0, 1}, x] + (20*I)*Pi*G[{1, 0}, x] + 
        (5*Pi^2*G[{1, 0}, x])/6 + 16*G[{1, 1}, x] + ((75*I)/4)*Pi*
         G[{1, 1}, x] + (5*Pi^2*G[{1, 1}, x])/3 - I*Pi^3*G[{1, 1}, x] - 
        I*Pi*G[{0, 0, 1}, x] + (2*I)*Pi*G[{0, 1, 0}, x] + 
        Pi^2*G[{0, 1, 0}, x] - (47*G[{0, 1, 1}, x])/4 + 
        ((5*I)/2)*Pi*G[{0, 1, 1}, x] + (35*Pi^2*G[{0, 1, 1}, x])/12 - 
        (11*I)*Pi*G[{1, 0, 0}, x] - (13*Pi^2*G[{1, 0, 0}, x])/3 + 
        20*G[{1, 0, 1}, x] - (5*I)*Pi*G[{1, 0, 1}, x] - 
        (97*Pi^2*G[{1, 0, 1}, x])/6 + 20*G[{1, 1, 0}, x] + 
        (16*I)*Pi*G[{1, 1, 0}, x] - 20*Pi^2*G[{1, 1, 0}, x] + 
        6*G[{1, 1, 1}, x] - (49*Pi^2*G[{1, 1, 1}, x])/3 - 
        G[{0, 0, 1, 1}, x] + 2*G[{0, 1, 0, 1}, x] - I*Pi*G[{0, 1, 0, 1}, x] + 
        2*G[{0, 1, 1, 0}, x] + (4*I)*Pi*G[{0, 1, 1, 0}, x] + 
        4*G[{0, 1, 1, 1}, x] + (3*I)*Pi*G[{0, 1, 1, 1}, x] - 
        11*G[{1, 0, 0, 1}, x] - (5*I)*Pi*G[{1, 0, 0, 1}, x] - 
        11*G[{1, 0, 1, 0}, x] - (6*I)*Pi*G[{1, 0, 1, 0}, x] + 
        (8*I)*Pi*G[{1, 0, 1, 1}, x] + 19*G[{1, 1, 0, 0}, x] - 
        (6*I)*Pi*G[{1, 1, 0, 0}, x] - 9*G[{1, 1, 0, 1}, x] + 
        (7*I)*Pi*G[{1, 1, 0, 1}, x] - 9*G[{1, 1, 1, 0}, x] + 
        (4*I)*Pi*G[{1, 1, 1, 0}, x] + 6*G[{1, 1, 1, 1}, x] - 
        (14*I)*Pi*G[{1, 1, 1, 1}, x] - G[{0, 1, 0, 1, 1}, x] + 
        14*G[{0, 1, 1, 0, 0}, x] - 10*G[{0, 1, 1, 0, 1}, x] - 
        10*G[{0, 1, 1, 1, 0}, x] + 13*G[{0, 1, 1, 1, 1}, x] - 
        5*G[{1, 0, 0, 1, 1}, x] - 42*G[{1, 0, 1, 0, 0}, x] + 
        36*G[{1, 0, 1, 0, 1}, x] + 36*G[{1, 0, 1, 1, 0}, x] - 
        26*G[{1, 0, 1, 1, 1}, x] - 56*G[{1, 1, 0, 0, 0}, x] + 
        22*G[{1, 1, 0, 0, 1}, x] + 22*G[{1, 1, 0, 1, 0}, x] + 
        5*G[{1, 1, 0, 1, 1}, x] - 26*G[{1, 1, 1, 0, 0}, x] + 
        50*G[{1, 1, 1, 0, 1}, x] + 50*G[{1, 1, 1, 1, 0}, x] - 
        90*G[{1, 1, 1, 1, 1}, x] + 32*G[{1}, x]*Zeta[3] + 
        ((13*I)/3)*Pi*G[{1}, x]*Zeta[3] - 3*G[{0, 1}, x]*Zeta[3] + 
        2*G[{1, 0}, x]*Zeta[3] + (223*G[{1, 1}, x]*Zeta[3])/3) + 
      ep^2*(((1441*I)/8)*Pi*G[{1}, x] - (1865*Pi^2*G[{1}, x])/24 - 
        ((1439*I)/48)*Pi^3*G[{1}, x] + (79*Pi^4*G[{1}, x])/40 + 
        ((253*I)/1440)*Pi^5*G[{1}, x] - ((47*I)/2)*Pi*G[{0, 1}, x] + 
        (31*Pi^2*G[{0, 1}, x])/24 - ((25*I)/12)*Pi^3*G[{0, 1}, x] - 
        (127*Pi^4*G[{0, 1}, x])/180 + ((369*I)/4)*Pi*G[{1, 0}, x] + 
        (14*Pi^2*G[{1, 0}, x])/3 + ((9*I)/2)*Pi^3*G[{1, 0}, x] + 
        (271*Pi^4*G[{1, 0}, x])/180 + (1441*G[{1, 1}, x])/8 + 
        (47*I)*Pi*G[{1, 1}, x] + (697*Pi^2*G[{1, 1}, x])/48 + 
        ((25*I)/24)*Pi^3*G[{1, 1}, x] + (8693*Pi^4*G[{1, 1}, x])/1440 - 
        ((79*I)/4)*Pi*G[{0, 0, 1}, x] + (2*Pi^2*G[{0, 0, 1}, x])/3 - 
        (I/4)*Pi^3*G[{0, 0, 1}, x] + ((31*I)/2)*Pi*G[{0, 1, 0}, x] - 
        (2*Pi^2*G[{0, 1, 0}, x])/3 - (47*G[{0, 1, 1}, x])/2 + 
        ((125*I)/4)*Pi*G[{0, 1, 1}, x] - (4*Pi^2*G[{0, 1, 1}, x])/3 - 
        I*Pi^3*G[{0, 1, 1}, x] - (69*I)*Pi*G[{1, 0, 0}, x] - 
        (5*Pi^2*G[{1, 0, 0}, x])/2 + (369*G[{1, 0, 1}, x])/4 - 
        ((53*I)/4)*Pi*G[{1, 0, 1}, x] - 13*Pi^2*G[{1, 0, 1}, x] - 
        (I/4)*Pi^3*G[{1, 0, 1}, x] + (369*G[{1, 1, 0}, x])/4 + 
        (84*I)*Pi*G[{1, 1, 0}, x] - (185*Pi^2*G[{1, 1, 0}, x])/6 - 
        ((8*I)/3)*Pi^3*G[{1, 1, 0}, x] - 75*G[{1, 1, 1}, x] - 
        ((147*I)/4)*Pi*G[{1, 1, 1}, x] - 6*Pi^2*G[{1, 1, 1}, x] - 
        ((43*I)/12)*Pi^3*G[{1, 1, 1}, x] - I*Pi*G[{0, 0, 0, 1}, x] + 
        (2*I)*Pi*G[{0, 0, 1, 0}, x] + Pi^2*G[{0, 0, 1, 0}, x] - 
        (79*G[{0, 0, 1, 1}, x])/4 + ((5*I)/2)*Pi*G[{0, 0, 1, 1}, x] + 
        (35*Pi^2*G[{0, 0, 1, 1}, x])/12 - (6*I)*Pi*G[{0, 1, 0, 0}, x] - 
        (13*Pi^2*G[{0, 1, 0, 0}, x])/3 + (31*G[{0, 1, 0, 1}, x])/2 - 
        (5*I)*Pi*G[{0, 1, 0, 1}, x] - (97*Pi^2*G[{0, 1, 0, 1}, x])/6 + 
        (31*G[{0, 1, 1, 0}, x])/2 + (11*I)*Pi*G[{0, 1, 1, 0}, x] - 
        20*Pi^2*G[{0, 1, 1, 0}, x] + 40*G[{0, 1, 1, 1}, x] - 
        (49*Pi^2*G[{0, 1, 1, 1}, x])/3 + (29*I)*Pi*G[{1, 0, 0, 0}, x] + 
        (40*Pi^2*G[{1, 0, 0, 0}, x])/3 - 69*G[{1, 0, 0, 1}, x] - 
        (38*I)*Pi*G[{1, 0, 0, 1}, x] + (287*Pi^2*G[{1, 0, 0, 1}, x])/6 - 
        69*G[{1, 0, 1, 0}, x] - (41*I)*Pi*G[{1, 0, 1, 0}, x] + 
        (134*Pi^2*G[{1, 0, 1, 0}, x])/3 + (63*G[{1, 0, 1, 1}, x])/4 + 
        ((65*I)/2)*Pi*G[{1, 0, 1, 1}, x] + (311*Pi^2*G[{1, 0, 1, 1}, x])/12 + 
        (191*G[{1, 1, 0, 0}, x])/2 - (20*I)*Pi*G[{1, 1, 0, 0}, x] + 
        47*Pi^2*G[{1, 1, 0, 0}, x] - (103*G[{1, 1, 0, 1}, x])/2 + 
        (24*I)*Pi*G[{1, 1, 0, 1}, x] + (425*Pi^2*G[{1, 1, 0, 1}, x])/6 - 
        (103*G[{1, 1, 1, 0}, x])/2 + (18*I)*Pi*G[{1, 1, 1, 0}, x] + 
        59*Pi^2*G[{1, 1, 1, 0}, x] + (5*G[{1, 1, 1, 1}, x])/4 - 
        ((23*I)/2)*Pi*G[{1, 1, 1, 1}, x] + (225*Pi^2*G[{1, 1, 1, 1}, x])/4 - 
        G[{0, 0, 0, 1, 1}, x] + 2*G[{0, 0, 1, 0, 1}, x] - 
        I*Pi*G[{0, 0, 1, 0, 1}, x] + 2*G[{0, 0, 1, 1, 0}, x] + 
        (4*I)*Pi*G[{0, 0, 1, 1, 0}, x] + 4*G[{0, 0, 1, 1, 1}, x] + 
        (3*I)*Pi*G[{0, 0, 1, 1, 1}, x] - 6*G[{0, 1, 0, 0, 1}, x] - 
        (5*I)*Pi*G[{0, 1, 0, 0, 1}, x] - 6*G[{0, 1, 0, 1, 0}, x] - 
        (6*I)*Pi*G[{0, 1, 0, 1, 0}, x] - 3*G[{0, 1, 0, 1, 1}, x] + 
        (8*I)*Pi*G[{0, 1, 0, 1, 1}, x] + 12*G[{0, 1, 1, 0, 0}, x] - 
        (6*I)*Pi*G[{0, 1, 1, 0, 0}, x] - 5*G[{0, 1, 1, 0, 1}, x] + 
        (7*I)*Pi*G[{0, 1, 1, 0, 1}, x] - 5*G[{0, 1, 1, 1, 0}, x] + 
        (4*I)*Pi*G[{0, 1, 1, 1, 0}, x] - 6*G[{0, 1, 1, 1, 1}, x] - 
        (14*I)*Pi*G[{0, 1, 1, 1, 1}, x] + 29*G[{1, 0, 0, 0, 1}, x] + 
        (3*I)*Pi*G[{1, 0, 0, 0, 1}, x] + 29*G[{1, 0, 0, 1, 0}, x] + 
        (14*I)*Pi*G[{1, 0, 0, 1, 0}, x] - 45*G[{1, 0, 0, 1, 1}, x] + 
        (8*I)*Pi*G[{1, 0, 0, 1, 1}, x] - 53*G[{1, 0, 1, 0, 0}, x] + 
        (6*I)*Pi*G[{1, 0, 1, 0, 0}, x] + 34*G[{1, 0, 1, 0, 1}, x] + 
        (3*I)*Pi*G[{1, 0, 1, 0, 1}, x] + 34*G[{1, 0, 1, 1, 0}, x] - 
        (16*I)*Pi*G[{1, 0, 1, 1, 0}, x] - 3*G[{1, 0, 1, 1, 1}, x] - 
        (25*I)*Pi*G[{1, 0, 1, 1, 1}, x] - 91*G[{1, 1, 0, 0, 0}, x] + 
        (8*I)*Pi*G[{1, 1, 0, 0, 0}, x] + 33*G[{1, 1, 0, 0, 1}, x] + 
        (19*I)*Pi*G[{1, 1, 0, 0, 1}, x] + 33*G[{1, 1, 0, 1, 0}, x] - 
        (14*I)*Pi*G[{1, 1, 0, 1, 0}, x] + 9*G[{1, 1, 0, 1, 1}, x] - 
        (30*I)*Pi*G[{1, 1, 0, 1, 1}, x] + 15*G[{1, 1, 1, 0, 0}, x] - 
        (10*I)*Pi*G[{1, 1, 1, 0, 0}, x] + 21*G[{1, 1, 1, 0, 1}, x] - 
        (19*I)*Pi*G[{1, 1, 1, 0, 1}, x] + 21*G[{1, 1, 1, 1, 0}, x] + 
        (20*I)*Pi*G[{1, 1, 1, 1, 0}, x] - 40*G[{1, 1, 1, 1, 1}, x] + 
        (45*I)*Pi*G[{1, 1, 1, 1, 1}, x] - G[{0, 0, 1, 0, 1, 1}, x] + 
        14*G[{0, 0, 1, 1, 0, 0}, x] - 10*G[{0, 0, 1, 1, 0, 1}, x] - 
        10*G[{0, 0, 1, 1, 1, 0}, x] + 13*G[{0, 0, 1, 1, 1, 1}, x] - 
        5*G[{0, 1, 0, 0, 1, 1}, x] - 42*G[{0, 1, 0, 1, 0, 0}, x] + 
        36*G[{0, 1, 0, 1, 0, 1}, x] + 36*G[{0, 1, 0, 1, 1, 0}, x] - 
        26*G[{0, 1, 0, 1, 1, 1}, x] - 56*G[{0, 1, 1, 0, 0, 0}, x] + 
        22*G[{0, 1, 1, 0, 0, 1}, x] + 22*G[{0, 1, 1, 0, 1, 0}, x] + 
        5*G[{0, 1, 1, 0, 1, 1}, x] - 26*G[{0, 1, 1, 1, 0, 0}, x] + 
        50*G[{0, 1, 1, 1, 0, 1}, x] + 50*G[{0, 1, 1, 1, 1, 0}, x] - 
        90*G[{0, 1, 1, 1, 1, 1}, x] + 3*G[{1, 0, 0, 0, 1, 1}, x] + 
        112*G[{1, 0, 0, 1, 0, 0}, x] - 98*G[{1, 0, 0, 1, 0, 1}, x] - 
        98*G[{1, 0, 0, 1, 1, 0}, x] + 116*G[{1, 0, 0, 1, 1, 1}, x] + 
        168*G[{1, 0, 1, 0, 0, 0}, x] - 78*G[{1, 0, 1, 0, 0, 1}, x] - 
        78*G[{1, 0, 1, 0, 1, 0}, x] + 9*G[{1, 0, 1, 0, 1, 1}, x] - 
        26*G[{1, 0, 1, 1, 0, 0}, x] - 62*G[{1, 0, 1, 1, 0, 1}, x] - 
        62*G[{1, 0, 1, 1, 1, 0}, x] + 89*G[{1, 0, 1, 1, 1, 1}, x] + 
        168*G[{1, 1, 0, 0, 0, 0}, x] - 48*G[{1, 1, 0, 0, 0, 1}, x] - 
        48*G[{1, 1, 0, 0, 1, 0}, x] + 23*G[{1, 1, 0, 0, 1, 1}, x] + 
        104*G[{1, 1, 0, 1, 0, 0}, x] - 162*G[{1, 1, 0, 1, 0, 1}, x] - 
        162*G[{1, 1, 0, 1, 1, 0}, x] + 122*G[{1, 1, 0, 1, 1, 1}, x] + 
        144*G[{1, 1, 1, 0, 0, 0}, x] - 102*G[{1, 1, 1, 0, 0, 1}, x] - 
        102*G[{1, 1, 1, 0, 1, 0}, x] - 17*G[{1, 1, 1, 0, 1, 1}, x] + 
        90*G[{1, 1, 1, 1, 0, 0}, x] - 170*G[{1, 1, 1, 1, 0, 1}, x] - 
        170*G[{1, 1, 1, 1, 1, 0}, x] + 395*G[{1, 1, 1, 1, 1, 1}, x] + 
        174*G[{1}, x]*Zeta[3] - ((67*I)/3)*Pi*G[{1}, x]*Zeta[3] - 
        (76*Pi^2*G[{1}, x]*Zeta[3])/3 + 32*G[{0, 1}, x]*Zeta[3] + 
        ((13*I)/3)*Pi*G[{0, 1}, x]*Zeta[3] - 22*G[{1, 0}, x]*Zeta[3] + 
        (29*G[{1, 1}, x]*Zeta[3])/3 + (22*I)*Pi*G[{1, 1}, x]*Zeta[3] - 
        3*G[{0, 0, 1}, x]*Zeta[3] + 2*G[{0, 1, 0}, x]*Zeta[3] + 
        (223*G[{0, 1, 1}, x]*Zeta[3])/3 - 46*G[{1, 0, 0}, x]*Zeta[3] - 
        62*G[{1, 0, 1}, x]*Zeta[3] - 52*G[{1, 1, 0}, x]*Zeta[3] - 
        (884*G[{1, 1, 1}, x]*Zeta[3])/3 - 50*G[{1}, x]*Zeta[5])) + 
    FF[x^(-1)]*(-1/4 - ((29*I)/4)*Pi - (11*Pi^2)/6 - (I/4)*Pi^3 + 
      (3*I)*Pi*G[{0}, x] + Pi^2*G[{0}, x] - (29*G[{1}, x])/4 + 
      (3*I)*Pi*G[{1}, x] + (35*Pi^2*G[{1}, x])/12 + 3*G[{0, 1}, x] + 
      (3*I)*Pi*G[{0, 1}, x] + 3*G[{1, 0}, x] + (4*I)*Pi*G[{1, 0}, x] - 
      2*Pi^2*G[{1, 0}, x] + (3*G[{1, 1}, x])/2 + I*Pi*G[{1, 1}, x] - 
      4*Pi^2*G[{1, 1}, x] + 3*G[{0, 1, 1}, x] + 14*G[{1, 0, 0}, x] - 
      10*G[{1, 0, 1}, x] - 10*G[{1, 1, 0}, x] + 11*G[{1, 1, 1}, x] - 
      12*G[{1, 1, 0, 0}, x] + 12*G[{1, 1, 0, 1}, x] + 12*G[{1, 1, 1, 0}, x] - 
      12*G[{1, 1, 1, 1}, x] - 3*Zeta[3] + 12*G[{1}, x]*Zeta[3] + 
      ep*(-1 - ((127*I)/4)*Pi - (383*Pi^2)/24 - ((14*I)/3)*Pi^3 - 
        (127*Pi^4)/180 + G[{0}, x]/2 + (33*I)*Pi*G[{0}, x] + 
        (37*Pi^2*G[{0}, x])/6 - (127*G[{1}, x])/4 + ((23*I)/8)*Pi*G[{1}, x] + 
        (313*Pi^2*G[{1}, x])/12 + ((11*I)/8)*Pi^3*G[{1}, x] + 
        (23*Pi^4*G[{1}, x])/30 - (11*I)*Pi*G[{0, 0}, x] - 
        (13*Pi^2*G[{0, 0}, x])/3 + 33*G[{0, 1}, x] + (27*I)*Pi*G[{0, 1}, x] - 
        (133*Pi^2*G[{0, 1}, x])/6 + 33*G[{1, 0}, x] + 
        ((41*I)/2)*Pi*G[{1, 0}, x] - (127*Pi^2*G[{1, 0}, x])/6 - 
        (107*G[{1, 1}, x])/8 - ((85*I)/4)*Pi*G[{1, 1}, x] - 
        (83*Pi^2*G[{1, 1}, x])/8 - 11*G[{0, 0, 1}, x] - 
        I*Pi*G[{0, 0, 1}, x] - 11*G[{0, 1, 0}, x] - 
        (2*I)*Pi*G[{0, 1, 0}, x] - 2*Pi^2*G[{0, 1, 0}, x] + 
        32*G[{0, 1, 1}, x] + (2*I)*Pi*G[{0, 1, 1}, x] - 
        4*Pi^2*G[{0, 1, 1}, x] + 75*G[{1, 0, 0}, x] + 
        (2*I)*Pi*G[{1, 0, 0}, x] + 6*Pi^2*G[{1, 0, 0}, x] - 
        (121*G[{1, 0, 1}, x])/2 + ((9*I)/2)*Pi*G[{1, 0, 1}, x] + 
        16*Pi^2*G[{1, 0, 1}, x] - (121*G[{1, 1, 0}, x])/2 - 
        (4*I)*Pi*G[{1, 1, 0}, x] + 18*Pi^2*G[{1, 1, 0}, x] + 
        37*G[{1, 1, 1}, x] - (I/2)*Pi*G[{1, 1, 1}, x] + 
        20*Pi^2*G[{1, 1, 1}, x] - G[{0, 0, 1, 1}, x] - 
        42*G[{0, 1, 0, 0}, x] + 40*G[{0, 1, 0, 1}, x] + 
        40*G[{0, 1, 1, 0}, x] - 44*G[{0, 1, 1, 1}, x] - 
        56*G[{1, 0, 0, 0}, x] + 30*G[{1, 0, 0, 1}, x] + 
        30*G[{1, 0, 1, 0}, x] - (11*G[{1, 0, 1, 1}, x])/2 - 
        13*G[{1, 1, 0, 0}, x] + 29*G[{1, 1, 0, 1}, x] + 
        29*G[{1, 1, 1, 0}, x] - (103*G[{1, 1, 1, 1}, x])/2 - 
        12*G[{0, 1, 1, 0, 0}, x] + 12*G[{0, 1, 1, 0, 1}, x] + 
        12*G[{0, 1, 1, 1, 0}, x] - 12*G[{0, 1, 1, 1, 1}, x] + 
        36*G[{1, 0, 1, 0, 0}, x] - 36*G[{1, 0, 1, 0, 1}, x] - 
        36*G[{1, 0, 1, 1, 0}, x] + 36*G[{1, 0, 1, 1, 1}, x] + 
        48*G[{1, 1, 0, 0, 0}, x] - 24*G[{1, 1, 0, 0, 1}, x] - 
        24*G[{1, 1, 0, 1, 0}, x] + 36*G[{1, 1, 1, 0, 0}, x] - 
        60*G[{1, 1, 1, 0, 1}, x] - 60*G[{1, 1, 1, 1, 0}, x] + 
        84*G[{1, 1, 1, 1, 1}, x] + 27*Zeta[3] + ((13*I)/3)*Pi*Zeta[3] + 
        2*G[{0}, x]*Zeta[3] + (281*G[{1}, x]*Zeta[3])/6 + 
        12*G[{0, 1}, x]*Zeta[3] - 12*G[{1, 0}, x]*Zeta[3] - 
        84*G[{1, 1}, x]*Zeta[3]) + ep^2*(-3 - ((875*I)/8)*Pi - (887*Pi^2)/8 - 
        ((589*I)/16)*Pi^3 - (17*Pi^4)/72 + ((253*I)/1440)*Pi^5 + 
        2*G[{0}, x] + ((879*I)/4)*Pi*G[{0}, x] + (59*Pi^2*G[{0}, x])/2 + 
        ((9*I)/2)*Pi^3*G[{0}, x] + (271*Pi^4*G[{0}, x])/180 - 
        (875*G[{1}, x])/8 - ((237*I)/16)*Pi*G[{1}, x] + 
        (1227*Pi^2*G[{1}, x])/8 + ((983*I)/48)*Pi^3*G[{1}, x] + 
        (4153*Pi^4*G[{1}, x])/1440 - G[{0, 0}, x] - (104*I)*Pi*G[{0, 0}, x] - 
        (121*Pi^2*G[{0, 0}, x])/6 + (879*G[{0, 1}, x])/4 + 
        ((971*I)/8)*Pi*G[{0, 1}, x] - (1313*Pi^2*G[{0, 1}, x])/12 - 
        ((173*I)/24)*Pi^3*G[{0, 1}, x] + (23*Pi^4*G[{0, 1}, x])/30 + 
        (879*G[{1, 0}, x])/4 + ((537*I)/4)*Pi*G[{1, 0}, x] - 
        (359*Pi^2*G[{1, 0}, x])/3 - ((25*I)/3)*Pi^3*G[{1, 0}, x] - 
        (41*Pi^4*G[{1, 0}, x])/30 - (2665*G[{1, 1}, x])/16 - 
        ((465*I)/4)*Pi*G[{1, 1}, x] - (1037*Pi^2*G[{1, 1}, x])/16 - 
        ((25*I)/12)*Pi^3*G[{1, 1}, x] - (23*Pi^4*G[{1, 1}, x])/6 + 
        (29*I)*Pi*G[{0, 0, 0}, x] + (40*Pi^2*G[{0, 0, 0}, x])/3 - 
        104*G[{0, 0, 1}, x] - (4*I)*Pi*G[{0, 0, 1}, x] + 
        (251*Pi^2*G[{0, 0, 1}, x])/6 - 104*G[{0, 1, 0}, x] - 
        (46*I)*Pi*G[{0, 1, 0}, x] + (99*Pi^2*G[{0, 1, 0}, x])/2 + 
        (1275*G[{0, 1, 1}, x])/8 - ((73*I)/4)*Pi*G[{0, 1, 1}, x] + 
        (351*Pi^2*G[{0, 1, 1}, x])/8 + (741*G[{1, 0, 0}, x])/2 + 
        ((51*I)/2)*Pi*G[{1, 0, 0}, x] + (77*Pi^2*G[{1, 0, 0}, x])/2 - 
        (1209*G[{1, 0, 1}, x])/4 + ((3*I)/4)*Pi*G[{1, 0, 1}, x] + 
        (569*Pi^2*G[{1, 0, 1}, x])/12 - (1209*G[{1, 1, 0}, x])/4 - 
        (43*I)*Pi*G[{1, 1, 0}, x] + 42*Pi^2*G[{1, 1, 0}, x] + 
        (851*G[{1, 1, 1}, x])/4 + ((263*I)/4)*Pi*G[{1, 1, 1}, x] + 
        (289*Pi^2*G[{1, 1, 1}, x])/12 + 29*G[{0, 0, 0, 1}, x] + 
        (7*I)*Pi*G[{0, 0, 0, 1}, x] + 29*G[{0, 0, 1, 0}, x] + 
        (18*I)*Pi*G[{0, 0, 1, 0}, x] - 2*Pi^2*G[{0, 0, 1, 0}, x] - 
        11*G[{0, 0, 1, 1}, x] + (2*I)*Pi*G[{0, 0, 1, 1}, x] - 
        4*Pi^2*G[{0, 0, 1, 1}, x] - 207*G[{0, 1, 0, 0}, x] - 
        (6*I)*Pi*G[{0, 1, 0, 0}, x] + 6*Pi^2*G[{0, 1, 0, 0}, x] + 
        183*G[{0, 1, 0, 1}, x] + (I/2)*Pi*G[{0, 1, 0, 1}, x] + 
        16*Pi^2*G[{0, 1, 0, 1}, x] + 183*G[{0, 1, 1, 0}, x] - 
        (4*I)*Pi*G[{0, 1, 1, 0}, x] + 18*Pi^2*G[{0, 1, 1, 0}, x] - 
        263*G[{0, 1, 1, 1}, x] - ((23*I)/2)*Pi*G[{0, 1, 1, 1}, x] + 
        20*Pi^2*G[{0, 1, 1, 1}, x] - 315*G[{1, 0, 0, 0}, x] - 
        (12*I)*Pi*G[{1, 0, 0, 0}, x] - 16*Pi^2*G[{1, 0, 0, 0}, x] + 
        (381*G[{1, 0, 0, 1}, x])/2 + ((57*I)/2)*Pi*G[{1, 0, 0, 1}, x] - 
        44*Pi^2*G[{1, 0, 0, 1}, x] + (381*G[{1, 0, 1, 0}, x])/2 - 
        (3*I)*Pi*G[{1, 0, 1, 0}, x] - 34*Pi^2*G[{1, 0, 1, 0}, x] - 
        (275*G[{1, 0, 1, 1}, x])/4 - (20*I)*Pi*G[{1, 0, 1, 1}, x] - 
        28*Pi^2*G[{1, 0, 1, 1}, x] - 91*G[{1, 1, 0, 0}, x] + 
        (3*I)*Pi*G[{1, 1, 0, 0}, x] - 42*Pi^2*G[{1, 1, 0, 0}, x] + 
        169*G[{1, 1, 0, 1}, x] - ((15*I)/2)*Pi*G[{1, 1, 0, 1}, x] - 
        78*Pi^2*G[{1, 1, 0, 1}, x] + 169*G[{1, 1, 1, 0}, x] + 
        (8*I)*Pi*G[{1, 1, 1, 0}, x] - 76*Pi^2*G[{1, 1, 1, 0}, x] - 
        (721*G[{1, 1, 1, 1}, x])/4 - (4*I)*Pi*G[{1, 1, 1, 1}, x] - 
        66*Pi^2*G[{1, 1, 1, 1}, x] + 7*G[{0, 0, 0, 1, 1}, x] + 
        112*G[{0, 0, 1, 0, 0}, x] - 94*G[{0, 0, 1, 0, 1}, x] - 
        94*G[{0, 0, 1, 1, 0}, x] + 98*G[{0, 0, 1, 1, 1}, x] + 
        168*G[{0, 1, 0, 0, 0}, x] - 90*G[{0, 1, 0, 0, 1}, x] - 
        90*G[{0, 1, 0, 1, 0}, x] + (21*G[{0, 1, 0, 1, 1}, x])/2 + 
        15*G[{0, 1, 1, 0, 0}, x] - 99*G[{0, 1, 1, 0, 1}, x] - 
        99*G[{0, 1, 1, 1, 0}, x] + (351*G[{0, 1, 1, 1, 1}, x])/2 + 
        168*G[{1, 0, 0, 0, 0}, x] - 68*G[{1, 0, 0, 0, 1}, x] - 
        68*G[{1, 0, 0, 1, 0}, x] + (73*G[{1, 0, 0, 1, 1}, x])/2 + 
        49*G[{1, 0, 1, 0, 0}, x] - 112*G[{1, 0, 1, 0, 1}, x] - 
        112*G[{1, 0, 1, 1, 0}, x] + 103*G[{1, 0, 1, 1, 1}, x] + 
        104*G[{1, 1, 0, 0, 0}, x] - 75*G[{1, 1, 0, 0, 1}, x] - 
        75*G[{1, 1, 0, 1, 0}, x] + (19*G[{1, 1, 0, 1, 1}, x])/2 + 
        15*G[{1, 1, 1, 0, 0}, x] - 65*G[{1, 1, 1, 0, 1}, x] - 
        65*G[{1, 1, 1, 1, 0}, x] + 164*G[{1, 1, 1, 1, 1}, x] - 
        12*G[{0, 0, 1, 1, 0, 0}, x] + 12*G[{0, 0, 1, 1, 0, 1}, x] + 
        12*G[{0, 0, 1, 1, 1, 0}, x] - 12*G[{0, 0, 1, 1, 1, 1}, x] + 
        36*G[{0, 1, 0, 1, 0, 0}, x] - 36*G[{0, 1, 0, 1, 0, 1}, x] - 
        36*G[{0, 1, 0, 1, 1, 0}, x] + 36*G[{0, 1, 0, 1, 1, 1}, x] + 
        48*G[{0, 1, 1, 0, 0, 0}, x] - 24*G[{0, 1, 1, 0, 0, 1}, x] - 
        24*G[{0, 1, 1, 0, 1, 0}, x] + 36*G[{0, 1, 1, 1, 0, 0}, x] - 
        60*G[{0, 1, 1, 1, 0, 1}, x] - 60*G[{0, 1, 1, 1, 1, 0}, x] + 
        84*G[{0, 1, 1, 1, 1, 1}, x] - 96*G[{1, 0, 0, 1, 0, 0}, x] + 
        96*G[{1, 0, 0, 1, 0, 1}, x] + 96*G[{1, 0, 0, 1, 1, 0}, x] - 
        96*G[{1, 0, 0, 1, 1, 1}, x] - 144*G[{1, 0, 1, 0, 0, 0}, x] + 
        72*G[{1, 0, 1, 0, 0, 1}, x] + 72*G[{1, 0, 1, 0, 1, 0}, x] + 
        12*G[{1, 0, 1, 1, 0, 0}, x] + 60*G[{1, 0, 1, 1, 0, 1}, x] + 
        60*G[{1, 0, 1, 1, 1, 0}, x] - 132*G[{1, 0, 1, 1, 1, 1}, x] - 
        144*G[{1, 1, 0, 0, 0, 0}, x] + 48*G[{1, 1, 0, 0, 0, 1}, x] + 
        48*G[{1, 1, 0, 0, 1, 0}, x] - 120*G[{1, 1, 0, 1, 0, 0}, x] + 
        168*G[{1, 1, 0, 1, 0, 1}, x] + 168*G[{1, 1, 0, 1, 1, 0}, x] - 
        168*G[{1, 1, 0, 1, 1, 1}, x] - 192*G[{1, 1, 1, 0, 0, 0}, x] + 
        120*G[{1, 1, 1, 0, 0, 1}, x] + 120*G[{1, 1, 1, 0, 1, 0}, x] - 
        84*G[{1, 1, 1, 1, 0, 0}, x] + 204*G[{1, 1, 1, 1, 0, 1}, x] + 
        204*G[{1, 1, 1, 1, 1, 0}, x] - 372*G[{1, 1, 1, 1, 1, 1}, x] + 
        175*Zeta[3] - (18*I)*Pi*Zeta[3] - (76*Pi^2*Zeta[3])/3 + 
        26*G[{0}, x]*Zeta[3] + (353*G[{1}, x]*Zeta[3])/4 + 
        ((197*I)/6)*Pi*G[{1}, x]*Zeta[3] + 8*Pi^2*G[{1}, x]*Zeta[3] - 
        46*G[{0, 0}, x]*Zeta[3] - (179*G[{0, 1}, x]*Zeta[3])/2 - 
        41*G[{1, 0}, x]*Zeta[3] - (1025*G[{1, 1}, x]*Zeta[3])/6 + 
        12*G[{0, 0, 1}, x]*Zeta[3] - 12*G[{0, 1, 0}, x]*Zeta[3] - 
        84*G[{0, 1, 1}, x]*Zeta[3] + 60*G[{1, 0, 0}, x]*Zeta[3] + 
        48*G[{1, 0, 1}, x]*Zeta[3] + 60*G[{1, 1, 0}, x]*Zeta[3] + 
        360*G[{1, 1, 1}, x]*Zeta[3] - 50*Zeta[5] + 78*G[{1}, x]*Zeta[5]))), 
 COLOR[CF*Nf]*(3401/1296 + ((85*I)/54)*Pi - (79*Pi^2)/216 - 
    (7*G[{0}, x])/36 + (I/6)*Pi*G[{0}, x] - ((19*I)/18)*Pi*G[{1}, x] + 
    (Pi^2*G[{1}, x])/9 + G[{0, 0}, x]/3 - (19*G[{1, 1}, x])/18 + 
    (I/3)*Pi*G[{1, 1}, x] + (2*G[{1, 1, 1}, x])/3 + Zeta[3]/18 + 
    ep*(87665/7776 + ((1735*I)/324)*Pi - (2035*Pi^2)/1296 - (I/4)*Pi^3 + 
      Pi^4/720 - (367*G[{0}, x])/216 + ((95*I)/36)*Pi*G[{0}, x] - 
      (25*Pi^2*G[{0}, x])/72 - (19*G[{1}, x])/36 - ((487*I)/108)*Pi*
       G[{1}, x] + (107*Pi^2*G[{1}, x])/108 + (I/12)*Pi^3*G[{1}, x] + 
      (133*G[{0, 0}, x])/36 - I*Pi*G[{0, 0}, x] - 
      ((19*I)/18)*Pi*G[{0, 1}, x] + (Pi^2*G[{0, 1}, x])/9 + 
      (I/6)*Pi*G[{1, 0}, x] - (469*G[{1, 1}, x])/108 + 
      ((22*I)/9)*Pi*G[{1, 1}, x] - (13*Pi^2*G[{1, 1}, x])/36 - 
      (5*G[{0, 0, 0}, x])/2 - (19*G[{0, 1, 1}, x])/18 + 
      (I/3)*Pi*G[{0, 1, 1}, x] + G[{1, 0, 0}, x]/6 + 
      (I/3)*Pi*G[{1, 0, 1}, x] + (44*G[{1, 1, 1}, x])/9 - 
      I*Pi*G[{1, 1, 1}, x] + (2*G[{0, 1, 1, 1}, x])/3 + 
      G[{1, 0, 1, 1}, x]/3 - 3*G[{1, 1, 1, 1}, x] - (119*Zeta[3])/54 - 
      ((2*I)/3)*Pi*Zeta[3] - (G[{1}, x]*Zeta[3])/3) + 
    FF[x^(-1)]*(ep*(((-19*I)/36)*Pi*G[{1}, x] + (Pi^2*G[{1}, x])/18 - 
        (19*G[{1, 1}, x])/36 + (I/6)*Pi*G[{1, 1}, x] + G[{1, 1, 1}, x]/3) + 
      ep^2*(((-469*I)/216)*Pi*G[{1}, x] + (107*Pi^2*G[{1}, x])/216 + 
        (I/24)*Pi^3*G[{1}, x] - ((19*I)/36)*Pi*G[{0, 1}, x] + 
        (Pi^2*G[{0, 1}, x])/18 - (469*G[{1, 1}, x])/216 + 
        ((11*I)/9)*Pi*G[{1, 1}, x] - (13*Pi^2*G[{1, 1}, x])/72 - 
        (19*G[{0, 1, 1}, x])/36 + (I/6)*Pi*G[{0, 1, 1}, x] + 
        (I/6)*Pi*G[{1, 0, 1}, x] + (22*G[{1, 1, 1}, x])/9 - 
        (I/2)*Pi*G[{1, 1, 1}, x] + G[{0, 1, 1, 1}, x]/3 + 
        G[{1, 0, 1, 1}, x]/6 - (3*G[{1, 1, 1, 1}, x])/2 - 
        (G[{1}, x]*Zeta[3])/6)) + FF[(1 - x)^(-1)]*
     (((-19*I)/18)*Pi + Pi^2/9 - (19*G[{0}, x])/18 + (I/3)*Pi*G[{0}, x] + 
      (2*G[{0, 0}, x])/3 + ep*(((-263*I)/54)*Pi + (113*Pi^2)/108 + 
        (I/36)*Pi^3 - (263*G[{0}, x])/54 + ((5*I)/36)*Pi*G[{0}, x] - 
        (Pi^2*G[{0}, x])/12 + (11*G[{0, 0}, x])/4 - (I/6)*Pi*G[{0, 0}, x] + 
        (I/3)*Pi*G[{1, 0}, x] - (4*G[{0, 0, 0}, x])/3 + G[{1, 0, 0}, x]/3) + 
      ep^2*(((-5885*I)/324)*Pi + (1423*Pi^2)/324 + ((17*I)/27)*Pi^3 - 
        (19*Pi^4)/1080 - (5885*G[{0}, x])/324 + ((47*I)/216)*Pi*G[{0}, x] + 
        (29*Pi^2*G[{0}, x])/108 - (I/72)*Pi^3*G[{0}, x] - 
        (I/18)*Pi^3*G[{1}, x] + (263*G[{0, 0}, x])/24 + 
        ((2*I)/9)*Pi*G[{0, 0}, x] - (Pi^2*G[{0, 0}, x])/8 + 
        ((5*I)/36)*Pi*G[{1, 0}, x] - (Pi^2*G[{1, 0}, x])/9 - 
        (95*G[{0, 0, 0}, x])/18 - (I/6)*Pi*G[{0, 0, 0}, x] - 
        (I/6)*Pi*G[{0, 1, 0}, x] + (5*G[{1, 0, 0}, x])/36 - 
        (I/6)*Pi*G[{1, 0, 0}, x] + (I/3)*Pi*G[{1, 1, 0}, x] + 
        (11*G[{0, 0, 0, 0}, x])/6 - G[{0, 1, 0, 0}, x]/6 - 
        G[{1, 0, 0, 0}, x]/3 + G[{1, 1, 0, 0}, x]/3 - (17*Zeta[3])/12 + 
        ((35*I)/18)*Pi*Zeta[3] + (22*G[{0}, x]*Zeta[3])/9 + 
        (G[{1}, x]*Zeta[3])/3)) + FF[(1 - x)^(-2)]*
     (((-19*I)/18)*Pi*G[{0}, x] + (Pi^2*G[{0}, x])/9 - (19*G[{0, 0}, x])/18 + 
      (I/3)*Pi*G[{0, 0}, x] + (2*G[{0, 0, 0}, x])/3 + 
      ep*(((19*I)/108)*Pi^3 - (2*Pi^4)/135 - ((103*I)/27)*Pi*G[{0}, x] + 
        (101*Pi^2*G[{0}, x])/108 + (I/36)*Pi^3*G[{0}, x] - 
        (103*G[{0, 0}, x])/27 + ((41*I)/18)*Pi*G[{0, 0}, x] - 
        (13*Pi^2*G[{0, 0}, x])/36 - ((19*I)/18)*Pi*G[{1, 0}, x] + 
        (Pi^2*G[{1, 0}, x])/9 + (41*G[{0, 0, 0}, x])/9 - 
        I*Pi*G[{0, 0, 0}, x] + (I/3)*Pi*G[{0, 1, 0}, x] - 
        (19*G[{1, 0, 0}, x])/18 + (I/3)*Pi*G[{1, 0, 0}, x] - 
        3*G[{0, 0, 0, 0}, x] + G[{0, 1, 0, 0}, x]/3 + (2*G[{1, 0, 0, 0}, x])/
         3 - (19*Zeta[3])/18 - (I/3)*Pi*Zeta[3]) + 
      ep^2*(((103*I)/162)*Pi^3 - (173*Pi^4)/1296 - (I/270)*Pi^5 - 
        ((4307*I)/324)*Pi*G[{0}, x] + (271*Pi^2*G[{0}, x])/81 + 
        ((41*I)/216)*Pi^3*G[{0}, x] + (7*Pi^4*G[{0}, x])/360 + 
        ((19*I)/108)*Pi^3*G[{1}, x] - (2*Pi^4*G[{1}, x])/135 - 
        (4307*G[{0, 0}, x])/324 + ((439*I)/54)*Pi*G[{0, 0}, x] - 
        (127*Pi^2*G[{0, 0}, x])/72 - (I/12)*Pi^3*G[{0, 0}, x] - 
        (I/18)*Pi^3*G[{0, 1}, x] - ((103*I)/27)*Pi*G[{1, 0}, x] + 
        (101*Pi^2*G[{1, 0}, x])/108 + (I/36)*Pi^3*G[{1, 0}, x] + 
        (439*G[{0, 0, 0}, x])/27 - ((85*I)/18)*Pi*G[{0, 0, 0}, x] + 
        (7*Pi^2*G[{0, 0, 0}, x])/9 + ((41*I)/18)*Pi*G[{0, 1, 0}, x] - 
        (7*Pi^2*G[{0, 1, 0}, x])/18 - (103*G[{1, 0, 0}, x])/27 + 
        ((41*I)/18)*Pi*G[{1, 0, 0}, x] - (13*Pi^2*G[{1, 0, 0}, x])/36 - 
        ((19*I)/18)*Pi*G[{1, 1, 0}, x] + (Pi^2*G[{1, 1, 0}, x])/9 - 
        (85*G[{0, 0, 0, 0}, x])/6 + ((7*I)/3)*Pi*G[{0, 0, 0, 0}, x] - 
        I*Pi*G[{0, 0, 1, 0}, x] + (41*G[{0, 1, 0, 0}, x])/18 - 
        I*Pi*G[{0, 1, 0, 0}, x] + (I/3)*Pi*G[{0, 1, 1, 0}, x] + 
        (41*G[{1, 0, 0, 0}, x])/9 - I*Pi*G[{1, 0, 0, 0}, x] + 
        (I/3)*Pi*G[{1, 0, 1, 0}, x] - (19*G[{1, 1, 0, 0}, x])/18 + 
        (I/3)*Pi*G[{1, 1, 0, 0}, x] + (28*G[{0, 0, 0, 0, 0}, x])/3 - 
        G[{0, 0, 1, 0, 0}, x] - 2*G[{0, 1, 0, 0, 0}, x] + 
        G[{0, 1, 1, 0, 0}, x]/3 - 3*G[{1, 0, 0, 0, 0}, x] + 
        G[{1, 0, 1, 0, 0}, x]/3 + (2*G[{1, 1, 0, 0, 0}, x])/3 - 
        (103*Zeta[3])/27 - ((11*I)/9)*Pi*Zeta[3] + (11*Pi^2*Zeta[3])/36 + 
        (19*G[{0}, x]*Zeta[3])/18 + ((25*I)/9)*Pi*G[{0}, x]*Zeta[3] - 
        (19*G[{1}, x]*Zeta[3])/18 - (I/3)*Pi*G[{1}, x]*Zeta[3] + 
        (22*G[{0, 0}, x]*Zeta[3])/9 + (G[{0, 1}, x]*Zeta[3])/3 - 
        Zeta[5]/3)) + ep^2*(1893305/46656 + ((33967*I)/1944)*Pi - 
      (41341*Pi^2)/7776 - ((283*I)/216)*Pi^3 + (2383*Pi^4)/25920 - 
      ((17*I)/1440)*Pi^5 - (9127*G[{0}, x])/1296 + ((2387*I)/216)*Pi*
       G[{0}, x] - (22*Pi^2*G[{0}, x])/9 - (I/12)*Pi^3*G[{0}, x] - 
      (583*G[{1}, x])/216 - ((11047*I)/648)*Pi*G[{1}, x] + 
      (665*Pi^2*G[{1}, x])/162 + ((7*I)/12)*Pi^3*G[{1}, x] - 
      (19*Pi^4*G[{1}, x])/540 + (3409*G[{0, 0}, x])/216 - 
      ((113*I)/18)*Pi*G[{0, 0}, x] + (67*Pi^2*G[{0, 0}, x])/72 - 
      ((487*I)/108)*Pi*G[{0, 1}, x] + (107*Pi^2*G[{0, 1}, x])/108 + 
      (I/12)*Pi^3*G[{0, 1}, x] + ((95*I)/36)*Pi*G[{1, 0}, x] - 
      (13*Pi^2*G[{1, 0}, x])/36 - (10147*G[{1, 1}, x])/648 + 
      ((541*I)/54)*Pi*G[{1, 1}, x] - (35*Pi^2*G[{1, 1}, x])/18 - 
      (I/4)*Pi^3*G[{1, 1}, x] - (46*G[{0, 0, 0}, x])/3 + 
      ((8*I)/3)*Pi*G[{0, 0, 0}, x] - ((19*I)/18)*Pi*G[{0, 0, 1}, x] + 
      (Pi^2*G[{0, 0, 1}, x])/9 - I*Pi*G[{0, 1, 0}, x] - 
      (487*G[{0, 1, 1}, x])/108 + ((22*I)/9)*Pi*G[{0, 1, 1}, x] - 
      (13*Pi^2*G[{0, 1, 1}, x])/36 + (95*G[{1, 0, 0}, x])/36 - 
      I*Pi*G[{1, 0, 0}, x] + ((22*I)/9)*Pi*G[{1, 0, 1}, x] - 
      (7*Pi^2*G[{1, 0, 1}, x])/18 + (I/6)*Pi*G[{1, 1, 0}, x] + 
      (1055*G[{1, 1, 1}, x])/54 - ((47*I)/9)*Pi*G[{1, 1, 1}, x] + 
      (7*Pi^2*G[{1, 1, 1}, x])/9 + (55*G[{0, 0, 0, 0}, x])/6 - 
      (19*G[{0, 0, 1, 1}, x])/18 + (I/3)*Pi*G[{0, 0, 1, 1}, x] - 
      G[{0, 1, 0, 0}, x] + (I/3)*Pi*G[{0, 1, 0, 1}, x] + 
      (44*G[{0, 1, 1, 1}, x])/9 - I*Pi*G[{0, 1, 1, 1}, x] - 
      2*G[{1, 0, 0, 0}, x] + (I/3)*Pi*G[{1, 0, 0, 1}, x] + 
      (22*G[{1, 0, 1, 1}, x])/9 - I*Pi*G[{1, 0, 1, 1}, x] + 
      G[{1, 1, 0, 0}, x]/6 - I*Pi*G[{1, 1, 0, 1}, x] - 
      (47*G[{1, 1, 1, 1}, x])/3 + ((7*I)/3)*Pi*G[{1, 1, 1, 1}, x] + 
      (2*G[{0, 0, 1, 1, 1}, x])/3 + G[{0, 1, 0, 1, 1}, x]/3 - 
      3*G[{0, 1, 1, 1, 1}, x] + G[{1, 0, 0, 1, 1}, x]/3 - 
      2*G[{1, 0, 1, 1, 1}, x] - G[{1, 1, 0, 1, 1}, x] + 
      (28*G[{1, 1, 1, 1, 1}, x])/3 - (2717*Zeta[3])/324 - 
      ((199*I)/54)*Pi*Zeta[3] + (47*Pi^2*Zeta[3])/54 + 
      (11*G[{0}, x]*Zeta[3])/9 - (11*G[{1}, x]*Zeta[3])/9 + 
      ((19*I)/9)*Pi*G[{1}, x]*Zeta[3] - (G[{0, 1}, x]*Zeta[3])/3 + 
      (31*G[{1, 1}, x]*Zeta[3])/9 - (59*Zeta[5])/30)) + 
  COLOR[CF*NfV2]*(((4*I)/3)*Pi + (7*Pi^2)/9 - ((2*I)/9)*Pi^3 + (11*Pi^4)/90 - 
    (5*G[{0}, x])/3 - ((4*I)/3)*Pi*G[{0}, x] + (10*Pi^2*G[{0}, x])/9 + 
    3*G[{1}, x] - ((16*I)/3)*Pi*G[{1}, x] - (7*Pi^2*G[{1}, x])/9 - 
    2*G[{0, 0}, x] - ((4*I)/3)*Pi*G[{0, 0}, x] + (2*G[{0, 1}, x])/3 + 
    ((20*I)/3)*Pi*G[{0, 1}, x] + (2*Pi^2*G[{0, 1}, x])/3 + 
    (2*G[{1, 0}, x])/3 - ((2*I)/3)*Pi*G[{1, 0}, x] - 6*G[{1, 1}, x] - 
    ((2*I)/3)*Pi*G[{1, 1}, x] - (4*G[{0, 0, 1}, x])/3 - 
    (4*I)*Pi*G[{0, 0, 1}, x] - (4*G[{0, 1, 0}, x])/3 + 8*G[{0, 1, 1}, x] - 
    (2*G[{1, 0, 1}, x])/3 - (2*G[{1, 1, 0}, x])/3 - 4*G[{0, 0, 1, 1}, x] + 
    (4*Zeta[3])/3 - (4*I)*Pi*Zeta[3] + 
    FF[x]^2*(ep*((5*Pi^2)/4 + (5*G[{0, 0}, x])/2 - (5*G[{0, 1}, x])/2 - 
        (5*G[{1, 0}, x])/2 + (5*G[{1, 1}, x])/2) + 
      ep^2*((75*Pi^2)/8 - (I/2)*Pi^3 - 2*Pi^2*G[{0}, x] - 2*Pi^2*G[{1}, x] + 
        (75*G[{0, 0}, x])/4 - I*Pi*G[{0, 0}, x] - (75*G[{0, 1}, x])/4 + 
        I*Pi*G[{0, 1}, x] - (75*G[{1, 0}, x])/4 + I*Pi*G[{1, 0}, x] + 
        (75*G[{1, 1}, x])/4 - I*Pi*G[{1, 1}, x] - 10*G[{0, 0, 0}, x] + 
        4*G[{0, 0, 1}, x] + 4*G[{0, 1, 0}, x] + 2*G[{0, 1, 1}, x] + 
        2*G[{1, 0, 0}, x] + 4*G[{1, 0, 1}, x] + 4*G[{1, 1, 0}, x] - 
        10*G[{1, 1, 1}, x] + 2*Zeta[3])) + 
    FF[x^(-1)]*((3*I)*Pi*G[{1}, x] + 3*G[{1, 1}, x] + 
      ep*((13*I)*Pi*G[{1}, x] - (49*Pi^2*G[{1}, x])/18 + 
        ((2*I)/3)*Pi^3*G[{1}, x] + (6*I)*Pi*G[{0, 1}, x] - 
        (I/3)*Pi*G[{1, 0}, x] + (2*Pi^2*G[{1, 0}, x])/3 + 13*G[{1, 1}, x] - 
        ((19*I)/3)*Pi*G[{1, 1}, x] + 6*G[{0, 1, 1}, x] - G[{1, 0, 1}, x]/3 - 
        G[{1, 1, 0}, x]/3 - (4*I)*Pi*G[{1, 1, 0}, x] - 12*G[{1, 1, 1}, x] - 
        4*G[{1, 1, 0, 0}, x] - 4*G[{1}, x]*Zeta[3]) + 
      ep^2*(((271*I)/6)*Pi*G[{1}, x] - (2477*Pi^2*G[{1}, x])/216 - 
        ((16*I)/9)*Pi^3*G[{1}, x] - (53*Pi^4*G[{1}, x])/90 + 
        (25*I)*Pi*G[{0, 1}, x] - (103*Pi^2*G[{0, 1}, x])/18 + 
        ((2*I)/3)*Pi^3*G[{0, 1}, x] - ((59*I)/36)*Pi*G[{1, 0}, x] + 
        (Pi^2*G[{1, 0}, x])/18 - ((2*I)/3)*Pi^3*G[{1, 0}, x] + 
        (271*G[{1, 1}, x])/6 - ((995*I)/36)*Pi*G[{1, 1}, x] + 
        (43*Pi^2*G[{1, 1}, x])/9 + (2*I)*Pi^3*G[{1, 1}, x] + 
        (12*I)*Pi*G[{0, 0, 1}, x] - (I/3)*Pi*G[{0, 1, 0}, x] + 
        (2*Pi^2*G[{0, 1, 0}, x])/3 + 25*G[{0, 1, 1}, x] - 
        ((37*I)/3)*Pi*G[{0, 1, 1}, x] + I*Pi*G[{1, 0, 0}, x] - 
        2*Pi^2*G[{1, 0, 0}, x] - (59*G[{1, 0, 1}, x])/36 - 
        ((34*I)/3)*Pi*G[{1, 0, 1}, x] - (59*G[{1, 1, 0}, x])/36 - 
        (2*I)*Pi*G[{1, 1, 0}, x] + (14*Pi^2*G[{1, 1, 0}, x])/3 - 
        52*G[{1, 1, 1}, x] + ((40*I)/3)*Pi*G[{1, 1, 1}, x] + 
        12*G[{0, 0, 1, 1}, x] - G[{0, 1, 0, 1}, x]/3 - G[{0, 1, 1, 0}, x]/3 - 
        (4*I)*Pi*G[{0, 1, 1, 0}, x] - 24*G[{0, 1, 1, 1}, x] + 
        G[{1, 0, 0, 1}, x] + G[{1, 0, 1, 0}, x] + 
        (12*I)*Pi*G[{1, 0, 1, 0}, x] - (35*G[{1, 0, 1, 1}, x])/3 - 
        (8*G[{1, 1, 0, 0}, x])/3 + (8*I)*Pi*G[{1, 1, 0, 0}, x] + 
        (4*G[{1, 1, 0, 1}, x])/3 + (4*G[{1, 1, 1, 0}, x])/3 - 
        (12*I)*Pi*G[{1, 1, 1, 0}, x] + 36*G[{1, 1, 1, 1}, x] - 
        4*G[{0, 1, 1, 0, 0}, x] + 12*G[{1, 0, 1, 0, 0}, x] + 
        16*G[{1, 1, 0, 0, 0}, x] - 12*G[{1, 1, 1, 0, 0}, x] - 
        (11*G[{1}, x]*Zeta[3])/3 - (4*I)*Pi*G[{1}, x]*Zeta[3] - 
        4*G[{0, 1}, x]*Zeta[3] + 4*G[{1, 0}, x]*Zeta[3] - 
        12*G[{1, 1}, x]*Zeta[3])) + ep*(((139*I)/18)*Pi + (41*Pi^2)/108 + 
      ((80*I)/27)*Pi^3 - (289*Pi^4)/540 - ((4*I)/45)*Pi^5 - 
      (209*G[{0}, x])/18 - ((56*I)/9)*Pi*G[{0}, x] + 
      (230*Pi^2*G[{0}, x])/27 + ((13*I)/9)*Pi^3*G[{0}, x] + 
      (58*G[{1}, x])/3 - ((170*I)/9)*Pi*G[{1}, x] + (101*Pi^2*G[{1}, x])/54 - 
      ((28*I)/9)*Pi^3*G[{1}, x] + (11*Pi^4*G[{1}, x])/90 - 
      (49*G[{0, 0}, x])/6 - ((32*I)/9)*Pi*G[{0, 0}, x] - 
      (23*Pi^2*G[{0, 0}, x])/9 + (95*G[{0, 1}, x])/18 + 
      ((136*I)/9)*Pi*G[{0, 1}, x] - (92*Pi^2*G[{0, 1}, x])/9 + 
      ((4*I)/3)*Pi^3*G[{0, 1}, x] + (95*G[{1, 0}, x])/18 - 
      ((109*I)/9)*Pi*G[{1, 0}, x] - (4*Pi^2*G[{1, 0}, x])/9 - 
      (181*G[{1, 1}, x])/6 + ((83*I)/9)*Pi*G[{1, 1}, x] + 
      (23*Pi^2*G[{1, 1}, x])/9 + 8*G[{0, 0, 0}, x] + 
      ((16*I)/3)*Pi*G[{0, 0, 0}, x] - (68*G[{0, 0, 1}, x])/9 + 
      (26*I)*Pi*G[{0, 0, 1}, x] + (14*Pi^2*G[{0, 0, 1}, x])/3 - 
      (68*G[{0, 1, 0}, x])/9 + (64*G[{0, 1, 1}, x])/3 - 
      ((38*I)/3)*Pi*G[{0, 1, 1}, x] - 2*Pi^2*G[{0, 1, 1}, x] - 
      (32*G[{1, 0, 0}, x])/3 + ((2*I)/3)*Pi*G[{1, 0, 0}, x] - 
      (25*G[{1, 0, 1}, x])/9 - (24*I)*Pi*G[{1, 0, 1}, x] + 
      (2*Pi^2*G[{1, 0, 1}, x])/3 - (25*G[{1, 1, 0}, x])/9 + 
      (6*I)*Pi*G[{1, 1, 0}, x] + 24*G[{1, 1, 1}, x] + 
      ((8*I)/3)*Pi*G[{1, 1, 1}, x] + (16*G[{0, 0, 0, 1}, x])/3 - 
      (12*I)*Pi*G[{0, 0, 0, 1}, x] + (16*G[{0, 0, 1, 0}, x])/3 + 
      (70*G[{0, 0, 1, 1}, x])/3 + (8*I)*Pi*G[{0, 0, 1, 1}, x] - 
      (2*G[{0, 1, 0, 0}, x])/3 + (10*G[{0, 1, 0, 1}, x])/3 + 
      (12*I)*Pi*G[{0, 1, 0, 1}, x] + (10*G[{0, 1, 1, 0}, x])/3 - 
      32*G[{0, 1, 1, 1}, x] + (2*G[{1, 0, 0, 1}, x])/3 - 
      (4*I)*Pi*G[{1, 0, 0, 1}, x] + (2*G[{1, 0, 1, 0}, x])/3 - 
      (70*G[{1, 0, 1, 1}, x])/3 + (14*G[{1, 1, 0, 0}, x])/3 + 
      (8*G[{1, 1, 0, 1}, x])/3 + (8*G[{1, 1, 1, 0}, x])/3 - 
      12*G[{0, 0, 0, 1, 1}, x] + 16*G[{0, 0, 1, 1, 1}, x] + 
      12*G[{0, 1, 0, 1, 1}, x] - 4*G[{1, 0, 0, 1, 1}, x] - (172*Zeta[3])/9 - 
      ((22*I)/3)*Pi*Zeta[3] + 8*Pi^2*Zeta[3] + 20*G[{1}, x]*Zeta[3] - 
      (4*I)*Pi*G[{1}, x]*Zeta[3] - 8*G[{0, 1}, x]*Zeta[3] - 8*Zeta[5]) + 
    ep^2*(((3391*I)/108)*Pi - (1399*Pi^2)/162 + ((889*I)/81)*Pi^3 - 
      (20839*Pi^4)/3240 - ((427*I)/540)*Pi^5 + (2851*Pi^6)/11340 - 
      (1460*G[{0}, x])/27 - ((3877*I)/108)*Pi*G[{0}, x] + 
      (3070*Pi^2*G[{0}, x])/81 + ((337*I)/54)*Pi^3*G[{0}, x] + 
      (5*Pi^4*G[{0}, x])/108 + (3077*G[{1}, x])/36 - 
      ((3997*I)/108)*Pi*G[{1}, x] + (704*Pi^2*G[{1}, x])/81 - 
      ((37*I)/54)*Pi^3*G[{1}, x] + (325*Pi^4*G[{1}, x])/108 - 
      ((4*I)/45)*Pi^5*G[{1}, x] - (1573*G[{0, 0}, x])/36 - 
      ((334*I)/27)*Pi*G[{0, 0}, x] - (1025*Pi^2*G[{0, 0}, x])/54 - 
      ((8*I)/3)*Pi^3*G[{0, 0}, x] + (1675*G[{0, 1}, x])/54 + 
      ((1586*I)/27)*Pi*G[{0, 1}, x] - (877*Pi^2*G[{0, 1}, x])/27 - 
      ((100*I)/9)*Pi^3*G[{0, 1}, x] - (47*Pi^4*G[{0, 1}, x])/30 + 
      (1675*G[{1, 0}, x])/54 - ((1388*I)/27)*Pi*G[{1, 0}, x] + 
      (785*Pi^2*G[{1, 0}, x])/54 + ((5*I)/3)*Pi^3*G[{1, 0}, x] - 
      (3841*G[{1, 1}, x])/36 + ((850*I)/27)*Pi*G[{1, 1}, x] + 
      (19*Pi^2*G[{1, 1}, x])/27 + ((31*I)/9)*Pi^3*G[{1, 1}, x] + 
      (11*Pi^4*G[{1, 1}, x])/90 + (118*G[{0, 0, 0}, x])/3 + 
      ((176*I)/9)*Pi*G[{0, 0, 0}, x] + (52*Pi^2*G[{0, 0, 0}, x])/9 - 
      (955*G[{0, 0, 1}, x])/27 + (77*I)*Pi*G[{0, 0, 1}, x] - 
      (188*Pi^2*G[{0, 0, 1}, x])/9 + ((14*I)/3)*Pi^3*G[{0, 0, 1}, x] - 
      (955*G[{0, 1, 0}, x])/27 + ((82*I)/3)*Pi*G[{0, 1, 0}, x] - 
      (2*Pi^2*G[{0, 1, 0}, x])/9 + (752*G[{0, 1, 1}, x])/9 - 
      ((229*I)/9)*Pi*G[{0, 1, 1}, x] + (184*Pi^2*G[{0, 1, 1}, x])/9 - 
      (4*I)*Pi^3*G[{0, 1, 1}, x] - (406*G[{1, 0, 0}, x])/9 + 
      ((175*I)/9)*Pi*G[{1, 0, 0}, x] + (14*Pi^2*G[{1, 0, 0}, x])/9 - 
      (455*G[{1, 0, 1}, x])/27 - (71*I)*Pi*G[{1, 0, 1}, x] + 
      (245*Pi^2*G[{1, 0, 1}, x])/9 + ((4*I)/3)*Pi^3*G[{1, 0, 1}, x] - 
      (455*G[{1, 1, 0}, x])/27 - ((88*I)/3)*Pi*G[{1, 1, 0}, x] - 
      (25*Pi^2*G[{1, 1, 0}, x])/9 + (326*G[{1, 1, 1}, x])/3 - 
      ((140*I)/9)*Pi*G[{1, 1, 1}, x] - (64*Pi^2*G[{1, 1, 1}, x])/9 - 
      24*G[{0, 0, 0, 0}, x] - (16*I)*Pi*G[{0, 0, 0, 0}, x] + 
      (248*G[{0, 0, 0, 1}, x])/9 + ((178*I)/3)*Pi*G[{0, 0, 0, 1}, x] + 
      (38*Pi^2*G[{0, 0, 0, 1}, x])/3 + (248*G[{0, 0, 1, 0}, x])/9 + 
      ((2*I)/3)*Pi*G[{0, 0, 1, 0}, x] + (581*G[{0, 0, 1, 1}, x])/9 - 
      (54*I)*Pi*G[{0, 0, 1, 1}, x] - (28*Pi^2*G[{0, 0, 1, 1}, x])/3 + 
      (203*G[{0, 1, 0, 0}, x])/9 + (2*I)*Pi*G[{0, 1, 0, 0}, x] + 
      (179*G[{0, 1, 0, 1}, x])/9 - ((154*I)/3)*Pi*G[{0, 1, 0, 1}, x] - 
      (44*Pi^2*G[{0, 1, 0, 1}, x])/3 + (179*G[{0, 1, 1, 0}, x])/9 + 
      ((34*I)/3)*Pi*G[{0, 1, 1, 0}, x] - 88*G[{0, 1, 1, 1}, x] + 
      (24*I)*Pi*G[{0, 1, 1, 1}, x] + (16*Pi^2*G[{0, 1, 1, 1}, x])/3 + 
      40*G[{1, 0, 0, 0}, x] + (7*G[{1, 0, 0, 1}, x])/9 - 
      ((214*I)/3)*Pi*G[{1, 0, 0, 1}, x] + (14*Pi^2*G[{1, 0, 0, 1}, x])/3 + 
      (7*G[{1, 0, 1, 0}, x])/9 - ((38*I)/3)*Pi*G[{1, 0, 1, 0}, x] - 
      (596*G[{1, 0, 1, 1}, x])/9 + (50*I)*Pi*G[{1, 0, 1, 1}, x] - 
      2*Pi^2*G[{1, 0, 1, 1}, x] - (290*G[{1, 1, 0, 0}, x])/9 - 
      (14*I)*Pi*G[{1, 1, 0, 0}, x] + (76*G[{1, 1, 0, 1}, x])/9 + 
      ((178*I)/3)*Pi*G[{1, 1, 0, 1}, x] + (2*Pi^2*G[{1, 1, 0, 1}, x])/3 + 
      (76*G[{1, 1, 1, 0}, x])/9 + ((50*I)/3)*Pi*G[{1, 1, 1, 0}, x] - 
      72*G[{1, 1, 1, 1}, x] - (8*I)*Pi*G[{1, 1, 1, 1}, x] - 
      16*G[{0, 0, 0, 0, 1}, x] - (28*I)*Pi*G[{0, 0, 0, 0, 1}, x] - 
      16*G[{0, 0, 0, 1, 0}, x] + (194*G[{0, 0, 0, 1, 1}, x])/3 + 
      (24*I)*Pi*G[{0, 0, 0, 1, 1}, x] + (8*G[{0, 0, 1, 0, 0}, x])/3 - 
      (38*G[{0, 0, 1, 0, 1}, x])/3 + (28*I)*Pi*G[{0, 0, 1, 0, 1}, x] - 
      (38*G[{0, 0, 1, 1, 0}, x])/3 - 88*G[{0, 0, 1, 1, 1}, x] - 
      (16*I)*Pi*G[{0, 0, 1, 1, 1}, x] + 8*G[{0, 1, 0, 0, 0}, x] - 
      (14*G[{0, 1, 0, 0, 1}, x])/3 + (40*I)*Pi*G[{0, 1, 0, 0, 1}, x] - 
      (14*G[{0, 1, 0, 1, 0}, x])/3 - (160*G[{0, 1, 0, 1, 1}, x])/3 - 
      (24*I)*Pi*G[{0, 1, 0, 1, 1}, x] + (38*G[{0, 1, 1, 0, 0}, x])/3 - 
      8*G[{0, 1, 1, 0, 1}, x] - (32*I)*Pi*G[{0, 1, 1, 0, 1}, x] - 
      8*G[{0, 1, 1, 1, 0}, x] + 96*G[{0, 1, 1, 1, 1}, x] - 
      (12*I)*Pi*G[{1, 0, 0, 0, 1}, x] - (218*G[{1, 0, 0, 1, 1}, x])/3 + 
      (8*I)*Pi*G[{1, 0, 0, 1, 1}, x] - (44*G[{1, 0, 1, 0, 0}, x])/3 + 
      (2*G[{1, 0, 1, 0, 1}, x])/3 + (12*I)*Pi*G[{1, 0, 1, 0, 1}, x] + 
      (2*G[{1, 0, 1, 1, 0}, x])/3 + 96*G[{1, 0, 1, 1, 1}, x] - 
      16*G[{1, 1, 0, 0, 0}, x] - (22*G[{1, 1, 0, 0, 1}, x])/3 - 
      (4*I)*Pi*G[{1, 1, 0, 0, 1}, x] - (22*G[{1, 1, 0, 1, 0}, x])/3 + 
      (184*G[{1, 1, 0, 1, 1}, x])/3 + (58*G[{1, 1, 1, 0, 0}, x])/3 - 
      8*G[{1, 1, 1, 0, 1}, x] - 8*G[{1, 1, 1, 1, 0}, x] - 
      28*G[{0, 0, 0, 0, 1, 1}, x] + 48*G[{0, 0, 0, 1, 1, 1}, x] + 
      28*G[{0, 0, 1, 0, 1, 1}, x] - 48*G[{0, 0, 1, 1, 1, 1}, x] + 
      40*G[{0, 1, 0, 0, 1, 1}, x] - 48*G[{0, 1, 0, 1, 1, 1}, x] - 
      32*G[{0, 1, 1, 0, 1, 1}, x] - 12*G[{1, 0, 0, 0, 1, 1}, x] + 
      16*G[{1, 0, 0, 1, 1, 1}, x] + 12*G[{1, 0, 1, 0, 1, 1}, x] - 
      4*G[{1, 1, 0, 0, 1, 1}, x] - (1919*Zeta[3])/27 - 
      ((617*I)/9)*Pi*Zeta[3] - (77*Pi^2*Zeta[3])/9 + 
      ((34*I)/3)*Pi^3*Zeta[3] + (70*G[{0}, x]*Zeta[3])/3 + 
      ((62*I)/3)*Pi*G[{0}, x]*Zeta[3] + (46*G[{1}, x]*Zeta[3])/3 + 
      ((70*I)/3)*Pi*G[{1}, x]*Zeta[3] + 8*Pi^2*G[{1}, x]*Zeta[3] - 
      6*G[{0, 0}, x]*Zeta[3] + (44*G[{0, 1}, x]*Zeta[3])/3 - 
      (12*I)*Pi*G[{0, 1}, x]*Zeta[3] - 8*G[{1, 0}, x]*Zeta[3] - 
      (14*G[{1, 1}, x]*Zeta[3])/3 - (4*I)*Pi*G[{1, 1}, x]*Zeta[3] - 
      8*G[{0, 0, 1}, x]*Zeta[3] + 12*G[{0, 1, 1}, x]*Zeta[3] - 
      8*G[{1, 0, 1}, x]*Zeta[3] - 18*Zeta[3]^2 + (5*Zeta[5])/3 - 
      (160*I)*Pi*Zeta[5] - 8*G[{1}, x]*Zeta[5]) + 
    FF[x]*(-Pi^2/2 - (I/9)*Pi^3 + (4*G[{0}, x])/3 + (5*Pi^2*G[{0}, x])/9 - 
      (4*G[{1}, x])/3 - (5*Pi^2*G[{1}, x])/9 - G[{0, 0}, x] - 
      ((2*I)/3)*Pi*G[{0, 0}, x] + G[{0, 1}, x] - ((2*I)/3)*Pi*G[{0, 1}, x] + 
      G[{1, 0}, x] + ((2*I)/3)*Pi*G[{1, 0}, x] - G[{1, 1}, x] + 
      ((2*I)/3)*Pi*G[{1, 1}, x] - (2*G[{0, 0, 1}, x])/3 - 
      (2*G[{0, 1, 0}, x])/3 + (2*G[{1, 0, 1}, x])/3 + (2*G[{1, 1, 0}, x])/3 + 
      (2*Zeta[3])/3 + ep*(-6*Pi^2 - ((37*I)/54)*Pi^3 - (143*Pi^4)/540 + 
        (139*G[{0}, x])/18 + ((8*I)/3)*Pi*G[{0}, x] + (131*Pi^2*G[{0}, x])/
         54 + ((5*I)/9)*Pi^3*G[{0}, x] - (139*G[{1}, x])/18 - 
        ((8*I)/3)*Pi*G[{1}, x] + (31*Pi^2*G[{1}, x])/54 - 
        ((5*I)/9)*Pi^3*G[{1}, x] - 12*G[{0, 0}, x] - 
        ((19*I)/9)*Pi*G[{0, 0}, x] - (13*Pi^2*G[{0, 0}, x])/9 + 
        12*G[{0, 1}, x] - (I/9)*Pi*G[{0, 1}, x] - (13*Pi^2*G[{0, 1}, x])/9 + 
        12*G[{1, 0}, x] + ((19*I)/9)*Pi*G[{1, 0}, x] + (13*Pi^2*G[{1, 0}, x])/
         9 - 12*G[{1, 1}, x] + (I/9)*Pi*G[{1, 1}, x] + (13*Pi^2*G[{1, 1}, x])/
         9 + 4*G[{0, 0, 0}, x] + ((8*I)/3)*Pi*G[{0, 0, 0}, x] - 
        (37*G[{0, 0, 1}, x])/9 + (2*I)*Pi*G[{0, 0, 1}, x] - 
        (37*G[{0, 1, 0}, x])/9 + (2*I)*Pi*G[{0, 1, 0}, x] + 
        2*G[{0, 1, 1}, x] + ((8*I)/3)*Pi*G[{0, 1, 1}, x] + 
        2*G[{1, 0, 0}, x] - ((8*I)/3)*Pi*G[{1, 0, 0}, x] - 
        (17*G[{1, 0, 1}, x])/9 - (2*I)*Pi*G[{1, 0, 1}, x] - 
        (17*G[{1, 1, 0}, x])/9 - (2*I)*Pi*G[{1, 1, 0}, x] + 
        4*G[{1, 1, 1}, x] - ((8*I)/3)*Pi*G[{1, 1, 1}, x] + 
        (8*G[{0, 0, 0, 1}, x])/3 + (8*G[{0, 0, 1, 0}, x])/3 + 
        (2*G[{0, 0, 1, 1}, x])/3 + (2*G[{0, 1, 0, 0}, x])/3 + 
        (8*G[{0, 1, 0, 1}, x])/3 + (8*G[{0, 1, 1, 0}, x])/3 - 
        (8*G[{1, 0, 0, 1}, x])/3 - (8*G[{1, 0, 1, 0}, x])/3 - 
        (2*G[{1, 0, 1, 1}, x])/3 - (2*G[{1, 1, 0, 0}, x])/3 - 
        (8*G[{1, 1, 0, 1}, x])/3 - (8*G[{1, 1, 1, 0}, x])/3 - 
        (35*Zeta[3])/9 - ((14*I)/3)*Pi*Zeta[3] - 2*G[{0}, x]*Zeta[3] + 
        2*G[{1}, x]*Zeta[3]) + ep^2*((-321*Pi^2)/8 - ((1327*I)/324)*Pi^3 - 
        (421*Pi^4)/648 - ((191*I)/540)*Pi^5 + (3391*G[{0}, x])/108 + 
        ((193*I)/9)*Pi*G[{0}, x] + (4583*Pi^2*G[{0}, x])/324 + 
        ((131*I)/54)*Pi^3*G[{0}, x] + (47*Pi^4*G[{0}, x])/540 - 
        (3391*G[{1}, x])/108 - ((193*I)/9)*Pi*G[{1}, x] + 
        (4975*Pi^2*G[{1}, x])/324 - ((77*I)/54)*Pi^3*G[{1}, x] - 
        (47*Pi^4*G[{1}, x])/540 - (297*G[{0, 0}, x])/4 - 
        ((733*I)/54)*Pi*G[{0, 0}, x] - (137*Pi^2*G[{0, 0}, x])/27 - 
        I*Pi^3*G[{0, 0}, x] + (321*G[{0, 1}, x])/4 - ((139*I)/54)*Pi*
         G[{0, 1}, x] - (182*Pi^2*G[{0, 1}, x])/27 - ((20*I)/9)*Pi^3*
         G[{0, 1}, x] + (321*G[{1, 0}, x])/4 + ((733*I)/54)*Pi*G[{1, 0}, x] - 
        (52*Pi^2*G[{1, 0}, x])/27 + I*Pi^3*G[{1, 0}, x] - 
        (345*G[{1, 1}, x])/4 + ((139*I)/54)*Pi*G[{1, 1}, x] - 
        (7*Pi^2*G[{1, 1}, x])/27 + ((20*I)/9)*Pi^3*G[{1, 1}, x] + 
        (128*G[{0, 0, 0}, x])/3 + ((76*I)/9)*Pi*G[{0, 0, 0}, x] + 
        (32*Pi^2*G[{0, 0, 0}, x])/9 - (1741*G[{0, 0, 1}, x])/54 + 
        ((25*I)/3)*Pi*G[{0, 0, 1}, x] + (2*Pi^2*G[{0, 0, 1}, x])/9 - 
        (1741*G[{0, 1, 0}, x])/54 - ((11*I)/3)*Pi*G[{0, 1, 0}, x] + 
        (2*Pi^2*G[{0, 1, 0}, x])/9 + (17*G[{0, 1, 1}, x])/3 + 
        ((22*I)/9)*Pi*G[{0, 1, 1}, x] + (32*Pi^2*G[{0, 1, 1}, x])/9 + 
        (49*G[{1, 0, 0}, x])/3 - ((58*I)/9)*Pi*G[{1, 0, 0}, x] - 
        (32*Pi^2*G[{1, 0, 0}, x])/9 - (1445*G[{1, 0, 1}, x])/54 - 
        ((31*I)/3)*Pi*G[{1, 0, 1}, x] - (2*Pi^2*G[{1, 0, 1}, x])/9 - 
        (1445*G[{1, 1, 0}, x])/54 + ((5*I)/3)*Pi*G[{1, 1, 0}, x] - 
        (2*Pi^2*G[{1, 1, 0}, x])/9 + (160*G[{1, 1, 1}, x])/3 - 
        ((4*I)/9)*Pi*G[{1, 1, 1}, x] - (32*Pi^2*G[{1, 1, 1}, x])/9 - 
        12*G[{0, 0, 0, 0}, x] - (8*I)*Pi*G[{0, 0, 0, 0}, x] + 
        (112*G[{0, 0, 0, 1}, x])/9 + ((14*I)/3)*Pi*G[{0, 0, 0, 1}, x] + 
        (112*G[{0, 0, 1, 0}, x])/9 - ((8*I)/3)*Pi*G[{0, 0, 1, 0}, x] + 
        (37*G[{0, 0, 1, 1}, x])/9 - (4*I)*Pi*G[{0, 0, 1, 1}, x] - 
        (53*G[{0, 1, 0, 0}, x])/9 - (4*I)*Pi*G[{0, 1, 0, 0}, x] + 
        (94*G[{0, 1, 0, 1}, x])/9 - ((8*I)/3)*Pi*G[{0, 1, 0, 1}, x] + 
        (94*G[{0, 1, 1, 0}, x])/9 + ((14*I)/3)*Pi*G[{0, 1, 1, 0}, x] - 
        12*G[{0, 1, 1, 1}, x] - (8*I)*Pi*G[{0, 1, 1, 1}, x] - 
        12*G[{1, 0, 0, 0}, x] + (8*I)*Pi*G[{1, 0, 0, 0}, x] + 
        (14*G[{1, 0, 0, 1}, x])/9 - ((14*I)/3)*Pi*G[{1, 0, 0, 1}, x] + 
        (14*G[{1, 0, 1, 0}, x])/9 + ((8*I)/3)*Pi*G[{1, 0, 1, 0}, x] - 
        (73*G[{1, 0, 1, 1}, x])/9 + (4*I)*Pi*G[{1, 0, 1, 1}, x] + 
        (17*G[{1, 1, 0, 0}, x])/9 + (4*I)*Pi*G[{1, 1, 0, 0}, x] + 
        (32*G[{1, 1, 0, 1}, x])/9 + ((8*I)/3)*Pi*G[{1, 1, 0, 1}, x] + 
        (32*G[{1, 1, 1, 0}, x])/9 - ((14*I)/3)*Pi*G[{1, 1, 1, 0}, x] - 
        12*G[{1, 1, 1, 1}, x] + (8*I)*Pi*G[{1, 1, 1, 1}, x] - 
        8*G[{0, 0, 0, 0, 1}, x] - 8*G[{0, 0, 0, 1, 0}, x] + 
        (22*G[{0, 0, 0, 1, 1}, x])/3 - (8*G[{0, 0, 1, 0, 0}, x])/3 - 
        (16*G[{0, 0, 1, 0, 1}, x])/3 - (16*G[{0, 0, 1, 1, 0}, x])/3 - 
        (16*G[{0, 1, 0, 0, 1}, x])/3 - (16*G[{0, 1, 0, 1, 0}, x])/3 - 
        (8*G[{0, 1, 0, 1, 1}, x])/3 + (22*G[{0, 1, 1, 0, 0}, x])/3 - 
        8*G[{0, 1, 1, 0, 1}, x] - 8*G[{0, 1, 1, 1, 0}, x] + 
        8*G[{1, 0, 0, 0, 1}, x] + 8*G[{1, 0, 0, 1, 0}, x] - 
        (22*G[{1, 0, 0, 1, 1}, x])/3 + (8*G[{1, 0, 1, 0, 0}, x])/3 + 
        (16*G[{1, 0, 1, 0, 1}, x])/3 + (16*G[{1, 0, 1, 1, 0}, x])/3 + 
        (16*G[{1, 1, 0, 0, 1}, x])/3 + (16*G[{1, 1, 0, 1, 0}, x])/3 + 
        (8*G[{1, 1, 0, 1, 1}, x])/3 - (22*G[{1, 1, 1, 0, 0}, x])/3 + 
        8*G[{1, 1, 1, 0, 1}, x] + 8*G[{1, 1, 1, 1, 0}, x] - 
        (1751*Zeta[3])/54 - ((223*I)/9)*Pi*Zeta[3] - (34*Pi^2*Zeta[3])/9 - 
        (G[{0}, x]*Zeta[3])/3 + ((22*I)/3)*Pi*G[{0}, x]*Zeta[3] + 
        (55*G[{1}, x]*Zeta[3])/3 - ((22*I)/3)*Pi*G[{1}, x]*Zeta[3] - 
        2*G[{0, 0}, x]*Zeta[3] + (16*G[{0, 1}, x]*Zeta[3])/3 + 
        2*G[{1, 0}, x]*Zeta[3] - (16*G[{1, 1}, x]*Zeta[3])/3 + 
        (7*Zeta[5])/3)) + FF[(1 - x)^(-2)]*((-I/9)*Pi^3 + (11*Pi^4)/45 + 
      I*Pi*G[{0}, x] + (5*Pi^2*G[{0}, x])/9 + G[{0, 0}, x] - 
      ((2*I)/3)*Pi*G[{0, 0}, x] - ((2*I)/3)*Pi*G[{0, 1}, x] + 
      (4*Pi^2*G[{0, 1}, x])/3 - (2*G[{0, 0, 1}, x])/3 - 
      (8*I)*Pi*G[{0, 0, 1}, x] - (2*G[{0, 1, 0}, x])/3 - 
      8*G[{0, 0, 1, 1}, x] + (2*Zeta[3])/3 - (8*I)*Pi*Zeta[3] + 
      ep*(((-53*I)/108)*Pi^3 - (11*Pi^4)/54 - ((8*I)/45)*Pi^5 + 
        ((16*I)/3)*Pi*G[{0}, x] + (193*Pi^2*G[{0}, x])/108 + 
        ((5*I)/9)*Pi^3*G[{0}, x] - (I/9)*Pi^3*G[{1}, x] + 
        (11*Pi^4*G[{1}, x])/45 + (16*G[{0, 0}, x])/3 - 
        ((89*I)/18)*Pi*G[{0, 0}, x] - (13*Pi^2*G[{0, 0}, x])/9 - 
        ((53*I)/18)*Pi*G[{0, 1}, x] - (5*Pi^2*G[{0, 1}, x])/9 + 
        ((8*I)/3)*Pi^3*G[{0, 1}, x] + (5*Pi^2*G[{1, 0}, x])/9 - 
        4*G[{0, 0, 0}, x] + ((8*I)/3)*Pi*G[{0, 0, 0}, x] - 
        (53*G[{0, 0, 1}, x])/18 + (28*Pi^2*G[{0, 0, 1}, x])/3 - 
        (53*G[{0, 1, 0}, x])/18 + ((4*I)/3)*Pi*G[{0, 1, 0}, x] + 
        (2*I)*Pi*G[{0, 1, 1}, x] - 4*Pi^2*G[{0, 1, 1}, x] - 
        ((2*I)/3)*Pi*G[{1, 0, 0}, x] - ((2*I)/3)*Pi*G[{1, 0, 1}, x] + 
        (4*Pi^2*G[{1, 0, 1}, x])/3 + (8*G[{0, 0, 0, 1}, x])/3 - 
        (24*I)*Pi*G[{0, 0, 0, 1}, x] + (8*G[{0, 0, 1, 0}, x])/3 - 
        (4*G[{0, 0, 1, 1}, x])/3 + (16*I)*Pi*G[{0, 0, 1, 1}, x] + 
        (2*G[{0, 1, 0, 0}, x])/3 + 2*G[{0, 1, 0, 1}, x] + 
        (24*I)*Pi*G[{0, 1, 0, 1}, x] + 2*G[{0, 1, 1, 0}, x] - 
        (2*G[{1, 0, 0, 1}, x])/3 - (8*I)*Pi*G[{1, 0, 0, 1}, x] - 
        (2*G[{1, 0, 1, 0}, x])/3 - 24*G[{0, 0, 0, 1, 1}, x] + 
        32*G[{0, 0, 1, 1, 1}, x] + 24*G[{0, 1, 0, 1, 1}, x] - 
        8*G[{1, 0, 0, 1, 1}, x] + (53*Zeta[3])/18 - ((20*I)/3)*Pi*Zeta[3] + 
        16*Pi^2*Zeta[3] - 2*G[{0}, x]*Zeta[3] + (2*G[{1}, x]*Zeta[3])/3 - 
        (8*I)*Pi*G[{1}, x]*Zeta[3] - 16*G[{0, 1}, x]*Zeta[3] - 16*Zeta[5]) + 
      ep^2*(((-1463*I)/648)*Pi^3 - (6589*Pi^4)/6480 - ((43*I)/108)*Pi^5 + 
        (2851*Pi^6)/5670 + ((521*I)/36)*Pi*G[{0}, x] + (4147*Pi^2*G[{0}, x])/
         648 + ((247*I)/108)*Pi^3*G[{0}, x] + (47*Pi^4*G[{0}, x])/540 - 
        ((17*I)/108)*Pi^3*G[{1}, x] - (11*Pi^4*G[{1}, x])/54 - 
        ((8*I)/45)*Pi^5*G[{1}, x] + (521*G[{0, 0}, x])/36 - 
        ((2471*I)/108)*Pi*G[{0, 0}, x] - (563*Pi^2*G[{0, 0}, x])/108 - 
        I*Pi^3*G[{0, 0}, x] - ((1319*I)/108)*Pi*G[{0, 1}, x] - 
        (149*Pi^2*G[{0, 1}, x])/54 - ((10*I)/9)*Pi^3*G[{0, 1}, x] - 
        (47*Pi^4*G[{0, 1}, x])/15 + ((4*I)/3)*Pi*G[{1, 0}, x] + 
        (301*Pi^2*G[{1, 0}, x])/108 + ((5*I)/9)*Pi^3*G[{1, 0}, x] - 
        (I/9)*Pi^3*G[{1, 1}, x] + (11*Pi^4*G[{1, 1}, x])/45 - 
        (64*G[{0, 0, 0}, x])/3 + ((142*I)/9)*Pi*G[{0, 0, 0}, x] + 
        (32*Pi^2*G[{0, 0, 0}, x])/9 - (1319*G[{0, 0, 1}, x])/108 + 
        ((11*I)/6)*Pi*G[{0, 0, 1}, x] + (28*Pi^2*G[{0, 0, 1}, x])/9 + 
        ((28*I)/3)*Pi^3*G[{0, 0, 1}, x] - (1319*G[{0, 1, 0}, x])/108 + 
        ((53*I)/9)*Pi*G[{0, 1, 0}, x] - (2*Pi^2*G[{0, 1, 0}, x])/3 + 
        ((53*I)/6)*Pi*G[{0, 1, 1}, x] + (10*Pi^2*G[{0, 1, 1}, x])/9 - 
        (8*I)*Pi^3*G[{0, 1, 1}, x] + (4*G[{1, 0, 0}, x])/3 - 
        ((53*I)/18)*Pi*G[{1, 0, 0}, x] - (13*Pi^2*G[{1, 0, 0}, x])/9 - 
        ((53*I)/18)*Pi*G[{1, 0, 1}, x] - (5*Pi^2*G[{1, 0, 1}, x])/9 + 
        ((8*I)/3)*Pi^3*G[{1, 0, 1}, x] - (2*I)*Pi*G[{1, 1, 0}, x] + 
        (5*Pi^2*G[{1, 1, 0}, x])/9 + 12*G[{0, 0, 0, 0}, x] - 
        (8*I)*Pi*G[{0, 0, 0, 0}, x] + (106*G[{0, 0, 0, 1}, x])/9 - 
        ((4*I)/3)*Pi*G[{0, 0, 0, 1}, x] + (76*Pi^2*G[{0, 0, 0, 1}, x])/3 + 
        (106*G[{0, 0, 1, 0}, x])/9 - ((10*I)/3)*Pi*G[{0, 0, 1, 0}, x] - 
        (73*G[{0, 0, 1, 1}, x])/18 - ((2*I)/3)*Pi*G[{0, 0, 1, 1}, x] - 
        (56*Pi^2*G[{0, 0, 1, 1}, x])/3 + (53*G[{0, 1, 0, 0}, x])/18 - 
        (2*I)*Pi*G[{0, 1, 0, 0}, x] + (53*G[{0, 1, 0, 1}, x])/6 + 
        ((14*I)/3)*Pi*G[{0, 1, 0, 1}, x] - (88*Pi^2*G[{0, 1, 0, 1}, x])/3 + 
        (53*G[{0, 1, 1, 0}, x])/6 + ((20*I)/3)*Pi*G[{0, 1, 1, 0}, x] - 
        ((16*I)/3)*Pi*G[{0, 1, 1, 1}, x] + (32*Pi^2*G[{0, 1, 1, 1}, x])/3 + 
        ((8*I)/3)*Pi*G[{1, 0, 0, 0}, x] - (53*G[{1, 0, 0, 1}, x])/18 + 
        (28*Pi^2*G[{1, 0, 0, 1}, x])/3 - (53*G[{1, 0, 1, 0}, x])/18 + 
        ((4*I)/3)*Pi*G[{1, 0, 1, 0}, x] + (2*I)*Pi*G[{1, 0, 1, 1}, x] - 
        4*Pi^2*G[{1, 0, 1, 1}, x] - 2*G[{1, 1, 0, 0}, x] - 
        ((2*I)/3)*Pi*G[{1, 1, 0, 0}, x] - ((2*I)/3)*Pi*G[{1, 1, 0, 1}, x] + 
        (4*Pi^2*G[{1, 1, 0, 1}, x])/3 - 8*G[{0, 0, 0, 0, 1}, x] - 
        (56*I)*Pi*G[{0, 0, 0, 0, 1}, x] - 8*G[{0, 0, 0, 1, 0}, x] + 
        (4*G[{0, 0, 0, 1, 1}, x])/3 + (48*I)*Pi*G[{0, 0, 0, 1, 1}, x] - 
        (8*G[{0, 0, 1, 0, 0}, x])/3 - 6*G[{0, 0, 1, 0, 1}, x] + 
        (56*I)*Pi*G[{0, 0, 1, 0, 1}, x] - 6*G[{0, 0, 1, 1, 0}, x] + 
        8*G[{0, 0, 1, 1, 1}, x] - (32*I)*Pi*G[{0, 0, 1, 1, 1}, x] - 
        (10*G[{0, 1, 0, 0, 1}, x])/3 + (80*I)*Pi*G[{0, 1, 0, 0, 1}, x] - 
        (10*G[{0, 1, 0, 1, 0}, x])/3 + 4*G[{0, 1, 0, 1, 1}, x] - 
        (48*I)*Pi*G[{0, 1, 0, 1, 1}, x] + 8*G[{0, 1, 1, 0, 0}, x] - 
        (16*G[{0, 1, 1, 0, 1}, x])/3 - (64*I)*Pi*G[{0, 1, 1, 0, 1}, x] - 
        (16*G[{0, 1, 1, 1, 0}, x])/3 + (8*G[{1, 0, 0, 0, 1}, x])/3 - 
        (24*I)*Pi*G[{1, 0, 0, 0, 1}, x] + (8*G[{1, 0, 0, 1, 0}, x])/3 - 
        (4*G[{1, 0, 0, 1, 1}, x])/3 + (16*I)*Pi*G[{1, 0, 0, 1, 1}, x] + 
        (2*G[{1, 0, 1, 0, 0}, x])/3 + 2*G[{1, 0, 1, 0, 1}, x] + 
        (24*I)*Pi*G[{1, 0, 1, 0, 1}, x] + 2*G[{1, 0, 1, 1, 0}, x] - 
        (2*G[{1, 1, 0, 0, 1}, x])/3 - (8*I)*Pi*G[{1, 1, 0, 0, 1}, x] - 
        (2*G[{1, 1, 0, 1, 0}, x])/3 - 56*G[{0, 0, 0, 0, 1, 1}, x] + 
        96*G[{0, 0, 0, 1, 1, 1}, x] + 56*G[{0, 0, 1, 0, 1, 1}, x] - 
        96*G[{0, 0, 1, 1, 1, 1}, x] + 80*G[{0, 1, 0, 0, 1, 1}, x] - 
        96*G[{0, 1, 0, 1, 1, 1}, x] - 64*G[{0, 1, 1, 0, 1, 1}, x] - 
        24*G[{1, 0, 0, 0, 1, 1}, x] + 32*G[{1, 0, 0, 1, 1, 1}, x] + 
        24*G[{1, 0, 1, 0, 1, 1}, x] - 8*G[{1, 1, 0, 0, 1, 1}, x] + 
        (1463*Zeta[3])/108 - ((461*I)/18)*Pi*Zeta[3] + (2*Pi^2*Zeta[3])/9 + 
        ((68*I)/3)*Pi^3*Zeta[3] - (41*G[{0}, x]*Zeta[3])/6 + 
        ((22*I)/3)*Pi*G[{0}, x]*Zeta[3] + (17*G[{1}, x]*Zeta[3])/18 - 
        ((20*I)/3)*Pi*G[{1}, x]*Zeta[3] + 16*Pi^2*G[{1}, x]*Zeta[3] - 
        2*G[{0, 0}, x]*Zeta[3] - (24*I)*Pi*G[{0, 1}, x]*Zeta[3] - 
        2*G[{1, 0}, x]*Zeta[3] + (2*G[{1, 1}, x]*Zeta[3])/3 - 
        (8*I)*Pi*G[{1, 1}, x]*Zeta[3] - 16*G[{0, 0, 1}, x]*Zeta[3] + 
        24*G[{0, 1, 1}, x]*Zeta[3] - 16*G[{1, 0, 1}, x]*Zeta[3] - 
        36*Zeta[3]^2 - (5*Zeta[5])/3 - (320*I)*Pi*Zeta[5] - 
        16*G[{1}, x]*Zeta[5])) + FF[(1 - x)^(-1)]*
     (((5*I)/3)*Pi - (7*Pi^2)/9 + (I/3)*Pi^3 - (11*Pi^4)/30 + 
      (5*G[{0}, x])/3 + (I/3)*Pi*G[{0}, x] - (5*Pi^2*G[{0}, x])/3 - 
      ((2*I)/3)*Pi*G[{1}, x] + (4*Pi^2*G[{1}, x])/3 + G[{0, 0}, x] + 
      (2*I)*Pi*G[{0, 0}, x] - (2*G[{0, 1}, x])/3 - (6*I)*Pi*G[{0, 1}, x] - 
      2*Pi^2*G[{0, 1}, x] - (2*G[{1, 0}, x])/3 + 2*G[{0, 0, 1}, x] + 
      (12*I)*Pi*G[{0, 0, 1}, x] + 2*G[{0, 1, 0}, x] - 8*G[{0, 1, 1}, x] + 
      12*G[{0, 0, 1, 1}, x] - 2*Zeta[3] + (12*I)*Pi*Zeta[3] + 
      ep*(((209*I)/18)*Pi - (407*Pi^2)/108 - ((65*I)/36)*Pi^3 + 
        (133*Pi^4)/180 + ((4*I)/15)*Pi^5 + (209*G[{0}, x])/18 + 
        ((5*I)/9)*Pi*G[{0}, x] - (347*Pi^2*G[{0}, x])/36 - 
        (2*I)*Pi^3*G[{0}, x] - ((101*I)/18)*Pi*G[{1}, x] + 
        (43*Pi^2*G[{1}, x])/9 + (3*I)*Pi^3*G[{1}, x] - (11*Pi^4*G[{1}, x])/
         30 + (17*G[{0, 0}, x])/6 + ((17*I)/2)*Pi*G[{0, 0}, x] + 
        4*Pi^2*G[{0, 0}, x] - (101*G[{0, 1}, x])/18 - 
        ((145*I)/6)*Pi*G[{0, 1}, x] + (34*Pi^2*G[{0, 1}, x])/3 - 
        (4*I)*Pi^3*G[{0, 1}, x] - (101*G[{1, 0}, x])/18 + 
        ((22*I)/3)*Pi*G[{1, 0}, x] - (5*Pi^2*G[{1, 0}, x])/3 + 
        (2*I)*Pi*G[{1, 1}, x] - 4*Pi^2*G[{1, 1}, x] - 4*G[{0, 0, 0}, x] - 
        (8*I)*Pi*G[{0, 0, 0}, x] + (21*G[{0, 0, 1}, x])/2 - 
        (26*I)*Pi*G[{0, 0, 1}, x] - 14*Pi^2*G[{0, 0, 1}, x] + 
        (21*G[{0, 1, 0}, x])/2 - (2*I)*Pi*G[{0, 1, 0}, x] - 
        (100*G[{0, 1, 1}, x])/3 + (10*I)*Pi*G[{0, 1, 1}, x] + 
        6*Pi^2*G[{0, 1, 1}, x] + (20*G[{1, 0, 0}, x])/3 + 
        (2*I)*Pi*G[{1, 0, 0}, x] + 2*G[{1, 0, 1}, x] + 
        (26*I)*Pi*G[{1, 0, 1}, x] - 2*Pi^2*G[{1, 0, 1}, x] + 
        2*G[{1, 1, 0}, x] - 8*G[{0, 0, 0, 1}, x] + 
        (36*I)*Pi*G[{0, 0, 0, 1}, x] - 8*G[{0, 0, 1, 0}, x] - 
        22*G[{0, 0, 1, 1}, x] - (24*I)*Pi*G[{0, 0, 1, 1}, x] - 
        6*G[{0, 1, 0, 1}, x] - (36*I)*Pi*G[{0, 1, 0, 1}, x] - 
        6*G[{0, 1, 1, 0}, x] + 32*G[{0, 1, 1, 1}, x] + 2*G[{1, 0, 0, 1}, x] + 
        (12*I)*Pi*G[{1, 0, 0, 1}, x] + 2*G[{1, 0, 1, 0}, x] + 
        24*G[{1, 0, 1, 1}, x] + 36*G[{0, 0, 0, 1, 1}, x] - 
        48*G[{0, 0, 1, 1, 1}, x] - 36*G[{0, 1, 0, 1, 1}, x] + 
        12*G[{1, 0, 0, 1, 1}, x] + (73*Zeta[3])/6 + (14*I)*Pi*Zeta[3] - 
        24*Pi^2*Zeta[3] + 2*G[{0}, x]*Zeta[3] - 18*G[{1}, x]*Zeta[3] + 
        (12*I)*Pi*G[{1}, x]*Zeta[3] + 24*G[{0, 1}, x]*Zeta[3] + 24*Zeta[5]) + 
      ep^2*(((1460*I)/27)*Pi - (7739*Pi^2)/648 - ((1979*I)/216)*Pi^3 + 
        (4939*Pi^4)/720 + ((107*I)/90)*Pi^5 - (2851*Pi^6)/3780 + 
        (1460*G[{0}, x])/27 + ((1993*I)/108)*Pi*G[{0}, x] - 
        (8981*Pi^2*G[{0}, x])/216 - ((331*I)/36)*Pi^3*G[{0}, x] - 
        (2*Pi^4*G[{0}, x])/15 - ((3671*I)/108)*Pi*G[{1}, x] + 
        (841*Pi^2*G[{1}, x])/54 + ((295*I)/36)*Pi^3*G[{1}, x] - 
        (431*Pi^4*G[{1}, x])/180 + ((4*I)/15)*Pi^5*G[{1}, x] + 
        (263*G[{0, 0}, x])/9 + ((145*I)/4)*Pi*G[{0, 0}, x] + 
        (799*Pi^2*G[{0, 0}, x])/36 + ((11*I)/3)*Pi^3*G[{0, 0}, x] - 
        (3671*G[{0, 1}, x])/108 - ((3313*I)/36)*Pi*G[{0, 1}, x] + 
        (431*Pi^2*G[{0, 1}, x])/9 + (12*I)*Pi^3*G[{0, 1}, x] + 
        (47*Pi^4*G[{0, 1}, x])/10 - (3671*G[{1, 0}, x])/108 + 
        ((541*I)/18)*Pi*G[{1, 0}, x] - (499*Pi^2*G[{1, 0}, x])/36 - 
        (2*I)*Pi^3*G[{1, 0}, x] + ((97*I)/6)*Pi*G[{1, 1}, x] - 
        (122*Pi^2*G[{1, 1}, x])/9 - ((23*I)/3)*Pi^3*G[{1, 1}, x] - 
        (11*Pi^4*G[{1, 1}, x])/30 - 18*G[{0, 0, 0}, x] - 
        ((106*I)/3)*Pi*G[{0, 0, 0}, x] - (28*Pi^2*G[{0, 0, 0}, x])/3 + 
        (583*G[{0, 0, 1}, x])/12 - ((617*I)/6)*Pi*G[{0, 0, 1}, x] + 
        (55*Pi^2*G[{0, 0, 1}, x])/3 - (14*I)*Pi^3*G[{0, 0, 1}, x] + 
        (583*G[{0, 1, 0}, x])/12 - (22*I)*Pi*G[{0, 1, 0}, x] - 
        (2*Pi^2*G[{0, 1, 0}, x])/3 - (2329*G[{0, 1, 1}, x])/18 + 
        ((239*I)/6)*Pi*G[{0, 1, 1}, x] - 23*Pi^2*G[{0, 1, 1}, x] + 
        (12*I)*Pi^3*G[{0, 1, 1}, x] + (226*G[{1, 0, 0}, x])/9 - 
        ((37*I)/6)*Pi*G[{1, 0, 0}, x] + 4*Pi^2*G[{1, 0, 0}, x] + 
        (97*G[{1, 0, 1}, x])/6 + ((201*I)/2)*Pi*G[{1, 0, 1}, x] - 
        (82*Pi^2*G[{1, 0, 1}, x])/3 - (4*I)*Pi^3*G[{1, 0, 1}, x] + 
        (97*G[{1, 1, 0}, x])/6 + ((68*I)/3)*Pi*G[{1, 1, 0}, x] - 
        (5*Pi^2*G[{1, 1, 0}, x])/3 - ((16*I)/3)*Pi*G[{1, 1, 1}, x] + 
        (32*Pi^2*G[{1, 1, 1}, x])/3 + 12*G[{0, 0, 0, 0}, x] + 
        (24*I)*Pi*G[{0, 0, 0, 0}, x] - (118*G[{0, 0, 0, 1}, x])/3 - 
        (58*I)*Pi*G[{0, 0, 0, 1}, x] - 38*Pi^2*G[{0, 0, 0, 1}, x] - 
        (118*G[{0, 0, 1, 0}, x])/3 + (2*I)*Pi*G[{0, 0, 1, 0}, x] - 
        (169*G[{0, 0, 1, 1}, x])/2 + (54*I)*Pi*G[{0, 0, 1, 1}, x] + 
        28*Pi^2*G[{0, 0, 1, 1}, x] - (27*G[{0, 1, 0, 0}, x])/2 + 
        (2*I)*Pi*G[{0, 1, 0, 0}, x] - (59*G[{0, 1, 0, 1}, x])/2 + 
        (48*I)*Pi*G[{0, 1, 0, 1}, x] + 44*Pi^2*G[{0, 1, 0, 1}, x] - 
        (59*G[{0, 1, 1, 0}, x])/2 - (12*I)*Pi*G[{0, 1, 1, 0}, x] + 
        136*G[{0, 1, 1, 1}, x] - (16*I)*Pi*G[{0, 1, 1, 1}, x] - 
        16*Pi^2*G[{0, 1, 1, 1}, x] - 24*G[{1, 0, 0, 0}, x] - 
        (8*I)*Pi*G[{1, 0, 0, 0}, x] + (9*G[{1, 0, 0, 1}, x])/2 + 
        (78*I)*Pi*G[{1, 0, 0, 1}, x] - 14*Pi^2*G[{1, 0, 0, 1}, x] + 
        (9*G[{1, 0, 1, 0}, x])/2 - (2*I)*Pi*G[{1, 0, 1, 0}, x] + 
        92*G[{1, 0, 1, 1}, x] - (54*I)*Pi*G[{1, 0, 1, 1}, x] + 
        6*Pi^2*G[{1, 0, 1, 1}, x] + 24*G[{1, 1, 0, 0}, x] + 
        (2*I)*Pi*G[{1, 1, 0, 0}, x] - (16*G[{1, 1, 0, 1}, x])/3 - 
        (62*I)*Pi*G[{1, 1, 0, 1}, x] - 2*Pi^2*G[{1, 1, 0, 1}, x] - 
        (16*G[{1, 1, 1, 0}, x])/3 + 24*G[{0, 0, 0, 0, 1}, x] + 
        (84*I)*Pi*G[{0, 0, 0, 0, 1}, x] + 24*G[{0, 0, 0, 1, 0}, x] - 
        66*G[{0, 0, 0, 1, 1}, x] - (72*I)*Pi*G[{0, 0, 0, 1, 1}, x] + 
        18*G[{0, 0, 1, 0, 1}, x] - (84*I)*Pi*G[{0, 0, 1, 0, 1}, x] + 
        18*G[{0, 0, 1, 1, 0}, x] + 80*G[{0, 0, 1, 1, 1}, x] + 
        (48*I)*Pi*G[{0, 0, 1, 1, 1}, x] - 8*G[{0, 1, 0, 0, 0}, x] + 
        10*G[{0, 1, 0, 0, 1}, x] - (120*I)*Pi*G[{0, 1, 0, 0, 1}, x] + 
        10*G[{0, 1, 0, 1, 0}, x] + 50*G[{0, 1, 0, 1, 1}, x] + 
        (72*I)*Pi*G[{0, 1, 0, 1, 1}, x] - 16*G[{0, 1, 1, 0, 0}, x] + 
        16*G[{0, 1, 1, 0, 1}, x] + (96*I)*Pi*G[{0, 1, 1, 0, 1}, x] + 
        16*G[{0, 1, 1, 1, 0}, x] - 96*G[{0, 1, 1, 1, 1}, x] - 
        8*G[{1, 0, 0, 0, 1}, x] + (36*I)*Pi*G[{1, 0, 0, 0, 1}, x] - 
        8*G[{1, 0, 0, 1, 0}, x] + 82*G[{1, 0, 0, 1, 1}, x] - 
        (24*I)*Pi*G[{1, 0, 0, 1, 1}, x] - 6*G[{1, 0, 1, 0, 1}, x] - 
        (36*I)*Pi*G[{1, 0, 1, 0, 1}, x] - 6*G[{1, 0, 1, 1, 0}, x] - 
        96*G[{1, 0, 1, 1, 1}, x] + 2*G[{1, 1, 0, 0, 1}, x] + 
        (12*I)*Pi*G[{1, 1, 0, 0, 1}, x] + 2*G[{1, 1, 0, 1, 0}, x] - 
        64*G[{1, 1, 0, 1, 1}, x] + 84*G[{0, 0, 0, 0, 1, 1}, x] - 
        144*G[{0, 0, 0, 1, 1, 1}, x] - 84*G[{0, 0, 1, 0, 1, 1}, x] + 
        144*G[{0, 0, 1, 1, 1, 1}, x] - 120*G[{0, 1, 0, 0, 1, 1}, x] + 
        144*G[{0, 1, 0, 1, 1, 1}, x] + 96*G[{0, 1, 1, 0, 1, 1}, x] + 
        36*G[{1, 0, 0, 0, 1, 1}, x] - 48*G[{1, 0, 0, 1, 1, 1}, x] - 
        36*G[{1, 0, 1, 0, 1, 1}, x] + 12*G[{1, 1, 0, 0, 1, 1}, x] + 
        (1651*Zeta[3])/36 + ((541*I)/6)*Pi*Zeta[3] + (25*Pi^2*Zeta[3])/3 - 
        (34*I)*Pi^3*Zeta[3] - (25*G[{0}, x]*Zeta[3])/2 - 
        (28*I)*Pi*G[{0}, x]*Zeta[3] - (191*G[{1}, x]*Zeta[3])/6 - 
        (10*I)*Pi*G[{1}, x]*Zeta[3] - 24*Pi^2*G[{1}, x]*Zeta[3] + 
        8*G[{0, 0}, x]*Zeta[3] - 12*G[{0, 1}, x]*Zeta[3] + 
        (36*I)*Pi*G[{0, 1}, x]*Zeta[3] + 2*G[{1, 0}, x]*Zeta[3] + 
        22*G[{1, 1}, x]*Zeta[3] + (12*I)*Pi*G[{1, 1}, x]*Zeta[3] + 
        24*G[{0, 0, 1}, x]*Zeta[3] - 36*G[{0, 1, 1}, x]*Zeta[3] + 
        24*G[{1, 0, 1}, x]*Zeta[3] + 54*Zeta[3]^2 + (480*I)*Pi*Zeta[5] + 
        24*G[{1}, x]*Zeta[5]))) + COLOR[CA*CF]*
   (-43417/2592 - ((1211*I)/108)*Pi + (425*Pi^2)/432 - (I/3)*Pi^3 - 
    (5*Pi^4)/72 - (25*G[{0}, x])/72 + ((13*I)/12)*Pi*G[{0}, x] + 
    (5*Pi^2*G[{0}, x])/6 + ((197*I)/36)*Pi*G[{1}, x] + 
    (11*Pi^2*G[{1}, x])/36 + (I/6)*Pi^3*G[{1}, x] - (4*G[{0, 0}, x])/3 - 
    (Pi^2*G[{0, 0}, x])/3 + (3*G[{0, 1}, x])/2 - (2*I)*Pi*G[{0, 1}, x] - 
    (Pi^2*G[{0, 1}, x])/6 + (3*G[{1, 0}, x])/2 + (2*I)*Pi*G[{1, 0}, x] + 
    (Pi^2*G[{1, 0}, x])/6 + (143*G[{1, 1}, x])/36 - 
    ((11*I)/6)*Pi*G[{1, 1}, x] - (Pi^2*G[{1, 1}, x])/6 + 
    (7*G[{0, 0, 0}, x])/2 - (7*G[{0, 0, 1}, x])/2 - (7*G[{0, 1, 0}, x])/2 + 
    (3*G[{0, 1, 1}, x])/2 + 2*G[{1, 0, 0}, x] + I*Pi*G[{1, 0, 1}, x] - 
    I*Pi*G[{1, 1, 0}, x] - (11*G[{1, 1, 1}, x])/3 - G[{0, 0, 0, 0}, x] + 
    G[{0, 0, 0, 1}, x] + G[{0, 0, 1, 0}, x] - G[{0, 0, 1, 1}, x] + 
    G[{1, 0, 1, 1}, x] - G[{1, 1, 0, 0}, x] + (205*Zeta[3])/36 + 
    ((13*I)/2)*Pi*Zeta[3] + G[{0}, x]*Zeta[3] - 4*G[{1}, x]*Zeta[3] + 
    FF[x]^2*((-3*Pi^2)/4 - (3*G[{0, 0}, x])/2 + (3*G[{0, 1}, x])/2 + 
      (3*G[{1, 0}, x])/2 - (3*G[{1, 1}, x])/2 + 
      ep*((-15*Pi^2)/8 + (3*Pi^2*G[{0}, x])/2 + (3*Pi^2*G[{1}, x])/2 - 
        (15*G[{0, 0}, x])/4 + (15*G[{0, 1}, x])/4 + (15*G[{1, 0}, x])/4 - 
        (15*G[{1, 1}, x])/4 + 6*G[{0, 0, 0}, x] - 3*G[{0, 0, 1}, x] - 
        3*G[{0, 1, 0}, x] - 3*G[{1, 0, 1}, x] - 3*G[{1, 1, 0}, x] + 
        6*G[{1, 1, 1}, x] - 3*Zeta[3]) + ep^2*((-85*Pi^2)/16 - (3*Pi^4)/40 + 
        (15*Pi^2*G[{0}, x])/4 + (15*Pi^2*G[{1}, x])/4 - (85*G[{0, 0}, x])/8 - 
        (11*Pi^2*G[{0, 0}, x])/4 + (85*G[{0, 1}, x])/8 - 
        (13*Pi^2*G[{0, 1}, x])/4 + (85*G[{1, 0}, x])/8 - 
        (13*Pi^2*G[{1, 0}, x])/4 - (85*G[{1, 1}, x])/8 - 
        (11*Pi^2*G[{1, 1}, x])/4 + 15*G[{0, 0, 0}, x] - 
        (15*G[{0, 0, 1}, x])/2 - (15*G[{0, 1, 0}, x])/2 - 
        (15*G[{1, 0, 1}, x])/2 - (15*G[{1, 1, 0}, x])/2 + 
        15*G[{1, 1, 1}, x] - 18*G[{0, 0, 0, 0}, x] + 6*G[{0, 0, 0, 1}, x] + 
        6*G[{0, 0, 1, 0}, x] + 6*G[{0, 1, 0, 1}, x] + 6*G[{0, 1, 1, 0}, x] - 
        6*G[{0, 1, 1, 1}, x] - 6*G[{1, 0, 0, 0}, x] + 6*G[{1, 0, 0, 1}, x] + 
        6*G[{1, 0, 1, 0}, x] + 6*G[{1, 1, 0, 1}, x] + 6*G[{1, 1, 1, 0}, x] - 
        18*G[{1, 1, 1, 1}, x] - (15*Zeta[3])/2 + 6*G[{0}, x]*Zeta[3] + 
        6*G[{1}, x]*Zeta[3])) + FF[x^(-1)]*(((-3*I)/2)*Pi*G[{1}, x] - 
      (3*G[{1, 1}, x])/2 + ep*(((-343*I)/72)*Pi*G[{1}, x] + 
        (55*Pi^2*G[{1}, x])/36 + (I/12)*Pi^3*G[{1}, x] - 
        ((11*I)/4)*Pi*G[{0, 1}, x] - ((3*I)/4)*Pi*G[{1, 0}, x] - 
        (Pi^2*G[{1, 0}, x])/3 - (343*G[{1, 1}, x])/72 + 
        ((25*I)/12)*Pi*G[{1, 1}, x] - (11*Pi^2*G[{1, 1}, x])/12 - 
        (11*G[{0, 1, 1}, x])/4 - (3*G[{1, 0, 1}, x])/4 + 
        (I/2)*Pi*G[{1, 0, 1}, x] - (3*G[{1, 1, 0}, x])/4 - 
        (I/2)*Pi*G[{1, 1, 0}, x] + (59*G[{1, 1, 1}, x])/12 + 
        G[{1, 0, 1, 1}, x]/2 - 3*G[{1, 1, 0, 0}, x] + (5*G[{1, 1, 0, 1}, x])/
         2 + (5*G[{1, 1, 1, 0}, x])/2 - (5*G[{1, 1, 1, 1}, x])/2 + 
        (G[{1}, x]*Zeta[3])/2) + ep^2*(((-12187*I)/432)*Pi*G[{1}, x] + 
        (821*Pi^2*G[{1}, x])/108 + ((107*I)/48)*Pi^3*G[{1}, x] + 
        (73*Pi^4*G[{1}, x])/720 - ((649*I)/72)*Pi*G[{0, 1}, x] + 
        (191*Pi^2*G[{0, 1}, x])/72 + (I/12)*Pi^3*G[{0, 1}, x] - 
        ((47*I)/8)*Pi*G[{1, 0}, x] - (11*Pi^2*G[{1, 0}, x])/24 + 
        (I/12)*Pi^3*G[{1, 0}, x] - (12187*G[{1, 1}, x])/432 + 
        ((557*I)/72)*Pi*G[{1, 1}, x] - (505*Pi^2*G[{1, 1}, x])/144 - 
        (I/3)*Pi^3*G[{1, 1}, x] - ((23*I)/4)*Pi*G[{0, 0, 1}, x] - 
        (I/2)*Pi*G[{0, 1, 0}, x] - (Pi^2*G[{0, 1, 0}, x])/3 - 
        (649*G[{0, 1, 1}, x])/72 + ((29*I)/6)*Pi*G[{0, 1, 1}, x] - 
        (11*Pi^2*G[{0, 1, 1}, x])/12 + ((11*I)/4)*Pi*G[{1, 0, 0}, x] + 
        (4*Pi^2*G[{1, 0, 0}, x])/3 - (47*G[{1, 0, 1}, x])/8 + 
        ((19*I)/3)*Pi*G[{1, 0, 1}, x] + (13*Pi^2*G[{1, 0, 1}, x])/4 - 
        (47*G[{1, 1, 0}, x])/8 - ((15*I)/4)*Pi*G[{1, 1, 0}, x] + 
        (53*Pi^2*G[{1, 1, 0}, x])/12 + (200*G[{1, 1, 1}, x])/9 - 
        ((5*I)/2)*Pi*G[{1, 1, 1}, x] + (9*Pi^2*G[{1, 1, 1}, x])/2 - 
        (23*G[{0, 0, 1, 1}, x])/4 - G[{0, 1, 0, 1}, x]/2 + 
        (I/2)*Pi*G[{0, 1, 0, 1}, x] - G[{0, 1, 1, 0}, x]/2 - 
        (I/2)*Pi*G[{0, 1, 1, 0}, x] + (119*G[{0, 1, 1, 1}, x])/12 + 
        (11*G[{1, 0, 0, 1}, x])/4 + (3*I)*Pi*G[{1, 0, 0, 1}, x] + 
        (11*G[{1, 0, 1, 0}, x])/4 + (61*G[{1, 0, 1, 1}, x])/12 - 
        ((3*I)/2)*Pi*G[{1, 0, 1, 1}, x] - (23*G[{1, 1, 0, 0}, x])/4 + 
        (I/2)*Pi*G[{1, 1, 0, 0}, x] + (7*G[{1, 1, 0, 1}, x])/2 - 
        ((5*I)/2)*Pi*G[{1, 1, 0, 1}, x] + (7*G[{1, 1, 1, 0}, x])/2 + 
        (I/2)*Pi*G[{1, 1, 1, 0}, x] - 14*G[{1, 1, 1, 1}, x] + 
        G[{0, 1, 0, 1, 1}, x]/2 - 3*G[{0, 1, 1, 0, 0}, x] + 
        (5*G[{0, 1, 1, 0, 1}, x])/2 + (5*G[{0, 1, 1, 1, 0}, x])/2 - 
        (5*G[{0, 1, 1, 1, 1}, x])/2 + 3*G[{1, 0, 0, 1, 1}, x] + 
        9*G[{1, 0, 1, 0, 0}, x] - 9*G[{1, 0, 1, 0, 1}, x] - 
        9*G[{1, 0, 1, 1, 0}, x] + (13*G[{1, 0, 1, 1, 1}, x])/2 + 
        12*G[{1, 1, 0, 0, 0}, x] - (11*G[{1, 1, 0, 0, 1}, x])/2 - 
        (11*G[{1, 1, 0, 1, 0}, x])/2 - 2*G[{1, 1, 0, 1, 1}, x] + 
        8*G[{1, 1, 1, 0, 0}, x] - (25*G[{1, 1, 1, 0, 1}, x])/2 - 
        (25*G[{1, 1, 1, 1, 0}, x])/2 + (35*G[{1, 1, 1, 1, 1}, x])/2 - 
        (29*G[{1}, x]*Zeta[3])/6 - ((5*I)/2)*Pi*G[{1}, x]*Zeta[3] + 
        (G[{0, 1}, x]*Zeta[3])/2 - G[{1, 0}, x]*Zeta[3] - 
        17*G[{1, 1}, x]*Zeta[3])) + ep*(-1089913/15552 - ((25481*I)/648)*Pi + 
      (6011*Pi^2)/2592 - ((19*I)/12)*Pi^3 + (497*Pi^4)/1440 + (I/15)*Pi^5 + 
      (1847*G[{0}, x])/432 - ((481*I)/72)*Pi*G[{0}, x] + 
      (941*Pi^2*G[{0}, x])/144 - (I/12)*Pi^3*G[{0}, x] + (Pi^4*G[{0}, x])/9 + 
      (197*G[{1}, x])/72 + ((4481*I)/216)*Pi*G[{1}, x] + 
      (85*Pi^2*G[{1}, x])/108 + ((7*I)/24)*Pi^3*G[{1}, x] - 
      (59*Pi^4*G[{1}, x])/360 - (1613*G[{0, 0}, x])/72 - 
      ((3*I)/4)*Pi*G[{0, 0}, x] - (5*Pi^2*G[{0, 0}, x])/2 + 
      (51*G[{0, 1}, x])/4 - ((113*I)/18)*Pi*G[{0, 1}, x] - 
      (133*Pi^2*G[{0, 1}, x])/36 + (I/6)*Pi^3*G[{0, 1}, x] + 
      (51*G[{1, 0}, x])/4 + ((89*I)/6)*Pi*G[{1, 0}, x] - 
      (20*Pi^2*G[{1, 0}, x])/3 + (I/6)*Pi^3*G[{1, 0}, x] + 
      (1529*G[{1, 1}, x])/216 - ((451*I)/36)*Pi*G[{1, 1}, x] + 
      (35*Pi^2*G[{1, 1}, x])/72 - ((2*I)/3)*Pi^3*G[{1, 1}, x] + 
      (107*G[{0, 0, 0}, x])/4 - ((3*I)/2)*Pi*G[{0, 0, 0}, x] + 
      (5*Pi^2*G[{0, 0, 0}, x])/3 - (81*G[{0, 0, 1}, x])/4 - 
      ((17*I)/2)*Pi*G[{0, 0, 1}, x] + (3*Pi^2*G[{0, 0, 1}, x])/2 - 
      (81*G[{0, 1, 0}, x])/4 - ((5*I)/2)*Pi*G[{0, 1, 0}, x] + 
      (3*Pi^2*G[{0, 1, 0}, x])/2 + (395*G[{0, 1, 1}, x])/36 + 
      ((14*I)/3)*Pi*G[{0, 1, 1}, x] + (Pi^2*G[{0, 1, 1}, x])/3 + 
      (169*G[{1, 0, 0}, x])/12 - ((3*I)/2)*Pi*G[{1, 0, 0}, x] - 
      (Pi^2*G[{1, 0, 0}, x])/6 - (9*G[{1, 0, 1}, x])/4 + 
      ((20*I)/3)*Pi*G[{1, 0, 1}, x] - (Pi^2*G[{1, 0, 1}, x])/3 - 
      (9*G[{1, 1, 0}, x])/4 + (I/2)*Pi*G[{1, 1, 0}, x] + 
      (4*Pi^2*G[{1, 1, 0}, x])/3 - (361*G[{1, 1, 1}, x])/18 + 
      (4*I)*Pi*G[{1, 1, 1}, x] + (2*Pi^2*G[{1, 1, 1}, x])/3 - 
      (37*G[{0, 0, 0, 0}, x])/2 + 10*G[{0, 0, 0, 1}, x] + 
      10*G[{0, 0, 1, 0}, x] - (23*G[{0, 0, 1, 1}, x])/2 - 
      5*G[{0, 1, 0, 0}, x] + (19*G[{0, 1, 0, 1}, x])/2 + 
      I*Pi*G[{0, 1, 0, 1}, x] + (19*G[{0, 1, 1, 0}, x])/2 - 
      I*Pi*G[{0, 1, 1, 0}, x] - (29*G[{0, 1, 1, 1}, x])/3 - 
      16*G[{1, 0, 0, 0}, x] + (21*G[{1, 0, 0, 1}, x])/2 + 
      (6*I)*Pi*G[{1, 0, 0, 1}, x] + (21*G[{1, 0, 1, 0}, x])/2 - 
      (23*G[{1, 0, 1, 1}, x])/6 - (3*I)*Pi*G[{1, 0, 1, 1}, x] + 
      3*G[{1, 1, 0, 0}, x] + I*Pi*G[{1, 1, 0, 0}, x] - 
      (5*G[{1, 1, 0, 1}, x])/2 - (5*I)*Pi*G[{1, 1, 0, 1}, x] - 
      (5*G[{1, 1, 1, 0}, x])/2 + I*Pi*G[{1, 1, 1, 0}, x] + 
      (35*G[{1, 1, 1, 1}, x])/2 + 7*G[{0, 0, 0, 0, 0}, x] - 
      5*G[{0, 0, 0, 0, 1}, x] - 5*G[{0, 0, 0, 1, 0}, x] + 
      3*G[{0, 0, 0, 1, 1}, x] - 2*G[{0, 0, 1, 0, 1}, x] - 
      2*G[{0, 0, 1, 1, 0}, x] + 4*G[{0, 0, 1, 1, 1}, x] + 
      3*G[{0, 1, 0, 0, 0}, x] - 3*G[{0, 1, 0, 0, 1}, x] - 
      3*G[{0, 1, 0, 1, 0}, x] + 4*G[{0, 1, 0, 1, 1}, x] - 
      G[{0, 1, 1, 0, 0}, x] - G[{1, 0, 0, 0, 0}, x] + G[{1, 0, 0, 0, 1}, x] + 
      G[{1, 0, 0, 1, 0}, x] + 5*G[{1, 0, 0, 1, 1}, x] + 
      3*G[{1, 0, 1, 0, 0}, x] - 3*G[{1, 0, 1, 0, 1}, x] - 
      3*G[{1, 0, 1, 1, 0}, x] - 2*G[{1, 0, 1, 1, 1}, x] + 
      4*G[{1, 1, 0, 0, 0}, x] - G[{1, 1, 0, 0, 1}, x] - 
      G[{1, 1, 0, 1, 0}, x] - 4*G[{1, 1, 0, 1, 1}, x] + 
      G[{1, 1, 1, 0, 0}, x] + (1291*Zeta[3])/27 + ((50*I)/3)*Pi*Zeta[3] - 
      (725*Pi^2*Zeta[3])/72 + (35*G[{0}, x]*Zeta[3])/2 - 
      (43*G[{1}, x]*Zeta[3])/6 - (5*I)*Pi*G[{1}, x]*Zeta[3] - 
      7*G[{0, 0}, x]*Zeta[3] - 5*G[{0, 1}, x]*Zeta[3] + 
      4*G[{1, 0}, x]*Zeta[3] + G[{1, 1}, x]*Zeta[3] + (27*Zeta[5])/4) + 
    ep^2*(-23261569/93312 - ((506465*I)/3888)*Pi - (163651*Pi^2)/15552 - 
      ((2317*I)/432)*Pi^3 + (83527*Pi^4)/51840 + ((89*I)/192)*Pi^5 - 
      (1441*Pi^6)/12096 + (61991*G[{0}, x])/2592 - ((8305*I)/432)*Pi*
       G[{0}, x] + (2885*Pi^2*G[{0}, x])/72 + (2*I)*Pi^3*G[{0}, x] + 
      (97*Pi^4*G[{0}, x])/360 + (5033*G[{1}, x])/432 + 
      ((83237*I)/1296)*Pi*G[{1}, x] + (7675*Pi^2*G[{1}, x])/648 - 
      ((71*I)/24)*Pi^3*G[{1}, x] - (187*Pi^4*G[{1}, x])/1080 - 
      ((67*I)/360)*Pi^5*G[{1}, x] - (50483*G[{0, 0}, x])/432 + 
      ((55*I)/9)*Pi*G[{0, 0}, x] - (2831*Pi^2*G[{0, 0}, x])/144 + 
      ((11*I)/12)*Pi^3*G[{0, 0}, x] - (49*Pi^4*G[{0, 0}, x])/180 + 
      (327*G[{0, 1}, x])/4 - ((5725*I)/216)*Pi*G[{0, 1}, x] - 
      (3943*Pi^2*G[{0, 1}, x])/216 + ((43*I)/24)*Pi^3*G[{0, 1}, x] + 
      (Pi^4*G[{0, 1}, x])/180 + (327*G[{1, 0}, x])/4 + 
      ((3929*I)/72)*Pi*G[{1, 0}, x] - (2575*Pi^2*G[{1, 0}, x])/72 - 
      ((5*I)/3)*Pi^3*G[{1, 0}, x] - (67*Pi^4*G[{1, 0}, x])/360 - 
      (32179*G[{1, 1}, x])/1296 - ((2605*I)/54)*Pi*G[{1, 1}, x] + 
      (29*Pi^2*G[{1, 1}, x])/72 - ((31*I)/24)*Pi^3*G[{1, 1}, x] - 
      (7*Pi^4*G[{1, 1}, x])/24 + (469*G[{0, 0, 0}, x])/3 + 
      ((13*I)/12)*Pi*G[{0, 0, 0}, x] + 6*Pi^2*G[{0, 0, 0}, x] - 
      (385*G[{0, 0, 1}, x])/4 - ((1657*I)/36)*Pi*G[{0, 0, 1}, x] + 
      (785*Pi^2*G[{0, 0, 1}, x])/36 + (I/6)*Pi^3*G[{0, 0, 1}, x] - 
      (385*G[{0, 1, 0}, x])/4 - ((57*I)/2)*Pi*G[{0, 1, 0}, x] + 
      (115*Pi^2*G[{0, 1, 0}, x])/6 + (I/6)*Pi^3*G[{0, 1, 0}, x] + 
      (9557*G[{0, 1, 1}, x])/216 + ((899*I)/36)*Pi*G[{0, 1, 1}, x] + 
      (455*Pi^2*G[{0, 1, 1}, x])/72 - ((2*I)/3)*Pi^3*G[{0, 1, 1}, x] + 
      (3749*G[{1, 0, 0}, x])/72 - ((49*I)/2)*Pi*G[{1, 0, 0}, x] + 
      (169*Pi^2*G[{1, 0, 0}, x])/12 - (I/3)*Pi^3*G[{1, 0, 0}, x] - 
      23*G[{1, 0, 1}, x] + ((989*I)/36)*Pi*G[{1, 0, 1}, x] + 
      (32*Pi^2*G[{1, 0, 1}, x])/9 - (I/3)*Pi^3*G[{1, 0, 1}, x] - 
      23*G[{1, 1, 0}, x] + ((179*I)/6)*Pi*G[{1, 1, 0}, x] + 
      (73*Pi^2*G[{1, 1, 0}, x])/12 + ((4*I)/3)*Pi^3*G[{1, 1, 0}, x] - 
      (2375*G[{1, 1, 1}, x])/54 + ((367*I)/18)*Pi*G[{1, 1, 1}, x] - 
      (55*Pi^2*G[{1, 1, 1}, x])/36 + (2*I)*Pi^3*G[{1, 1, 1}, x] - 
      (1433*G[{0, 0, 0, 0}, x])/12 + ((15*I)/2)*Pi*G[{0, 0, 0, 0}, x] - 
      (11*Pi^2*G[{0, 0, 0, 0}, x])/2 + (235*G[{0, 0, 0, 1}, x])/4 - 
      ((39*I)/2)*Pi*G[{0, 0, 0, 1}, x] - (19*Pi^2*G[{0, 0, 0, 1}, x])/3 + 
      (235*G[{0, 0, 1, 0}, x])/4 + (5*I)*Pi*G[{0, 0, 1, 0}, x] - 
      (19*Pi^2*G[{0, 0, 1, 0}, x])/3 - (1157*G[{0, 0, 1, 1}, x])/18 + 
      ((85*I)/6)*Pi*G[{0, 0, 1, 1}, x] - (11*Pi^2*G[{0, 0, 1, 1}, x])/3 - 
      (135*G[{0, 1, 0, 0}, x])/4 - ((7*I)/2)*Pi*G[{0, 1, 0, 0}, x] - 
      (13*Pi^2*G[{0, 1, 0, 0}, x])/6 + (183*G[{0, 1, 0, 1}, x])/4 + 
      ((56*I)/3)*Pi*G[{0, 1, 0, 1}, x] - 3*Pi^2*G[{0, 1, 0, 1}, x] + 
      (183*G[{0, 1, 1, 0}, x])/4 - (5*I)*Pi*G[{0, 1, 1, 0}, x] - 
      (7*Pi^2*G[{0, 1, 1, 0}, x])/3 - (401*G[{0, 1, 1, 1}, x])/9 - 
      ((19*I)/2)*Pi*G[{0, 1, 1, 1}, x] - (2*Pi^2*G[{0, 1, 1, 1}, x])/3 - 
      100*G[{1, 0, 0, 0}, x] + I*Pi*G[{1, 0, 0, 0}, x] + 
      (Pi^2*G[{1, 0, 0, 0}, x])/3 + 51*G[{1, 0, 0, 1}, x] + 
      ((181*I)/6)*Pi*G[{1, 0, 0, 1}, x] - (26*Pi^2*G[{1, 0, 0, 1}, x])/3 + 
      51*G[{1, 0, 1, 0}, x] - ((9*I)/2)*Pi*G[{1, 0, 1, 0}, x] - 
      (19*Pi^2*G[{1, 0, 1, 0}, x])/6 - (685*G[{1, 0, 1, 1}, x])/36 - 
      (17*I)*Pi*G[{1, 0, 1, 1}, x] + (3*Pi^2*G[{1, 0, 1, 1}, x])/2 + 
      (245*G[{1, 1, 0, 0}, x])/6 + I*Pi*G[{1, 1, 0, 0}, x] - 
      4*Pi^2*G[{1, 1, 0, 0}, x] - (13*G[{1, 1, 0, 1}, x])/2 - 
      ((37*I)/2)*Pi*G[{1, 1, 0, 1}, x] + (3*Pi^2*G[{1, 1, 0, 1}, x])/2 - 
      (13*G[{1, 1, 1, 0}, x])/2 + ((7*I)/2)*Pi*G[{1, 1, 1, 0}, x] - 
      Pi^2*G[{1, 1, 1, 0}, x] + (212*G[{1, 1, 1, 1}, x])/3 - 
      ((16*I)/3)*Pi*G[{1, 1, 1, 1}, x] - 2*Pi^2*G[{1, 1, 1, 1}, x] + 
      (133*G[{0, 0, 0, 0, 0}, x])/2 - 22*G[{0, 0, 0, 0, 1}, x] - 
      22*G[{0, 0, 0, 1, 0}, x] - (35*G[{0, 0, 0, 1, 1}, x])/2 + 
      (21*G[{0, 0, 1, 0, 0}, x])/2 - (51*G[{0, 0, 1, 0, 1}, x])/2 + 
      I*Pi*G[{0, 0, 1, 0, 1}, x] - (51*G[{0, 0, 1, 1, 0}, x])/2 - 
      I*Pi*G[{0, 0, 1, 1, 0}, x] + (365*G[{0, 0, 1, 1, 1}, x])/6 + 
      (67*G[{0, 1, 0, 0, 0}, x])/2 - 27*G[{0, 1, 0, 0, 1}, x] + 
      (6*I)*Pi*G[{0, 1, 0, 0, 1}, x] - 27*G[{0, 1, 0, 1, 0}, x] + 
      (80*G[{0, 1, 0, 1, 1}, x])/3 - (3*I)*Pi*G[{0, 1, 0, 1, 1}, x] - 
      2*G[{0, 1, 1, 0, 0}, x] + I*Pi*G[{0, 1, 1, 0, 0}, x] - 
      22*G[{0, 1, 1, 0, 1}, x] - (5*I)*Pi*G[{0, 1, 1, 0, 1}, x] - 
      22*G[{0, 1, 1, 1, 0}, x] + I*Pi*G[{0, 1, 1, 1, 0}, x] + 
      (71*G[{0, 1, 1, 1, 1}, x])/2 + 61*G[{1, 0, 0, 0, 0}, x] - 
      28*G[{1, 0, 0, 0, 1}, x] + (8*I)*Pi*G[{1, 0, 0, 0, 1}, x] - 
      28*G[{1, 0, 0, 1, 0}, x] + I*Pi*G[{1, 0, 0, 1, 0}, x] + 
      (223*G[{1, 0, 0, 1, 1}, x])/6 - (9*I)*Pi*G[{1, 0, 0, 1, 1}, x] - 
      (9*G[{1, 0, 1, 0, 0}, x])/2 + (3*I)*Pi*G[{1, 0, 1, 0, 0}, x] - 
      21*G[{1, 0, 1, 0, 1}, x] - (12*I)*Pi*G[{1, 0, 1, 0, 1}, x] - 
      21*G[{1, 0, 1, 1, 0}, x] - (2*I)*Pi*G[{1, 0, 1, 1, 0}, x] + 
      (27*G[{1, 0, 1, 1, 1}, x])/2 + (8*I)*Pi*G[{1, 0, 1, 1, 1}, x] + 
      (29*G[{1, 1, 0, 0, 0}, x])/2 - (39*G[{1, 1, 0, 0, 1}, x])/2 - 
      (17*I)*Pi*G[{1, 1, 0, 0, 1}, x] - (39*G[{1, 1, 0, 1, 0}, x])/2 + 
      6*G[{1, 1, 0, 1, 1}, x] + (11*I)*Pi*G[{1, 1, 0, 1, 1}, x] - 
      4*G[{1, 1, 1, 0, 0}, x] - I*Pi*G[{1, 1, 1, 0, 0}, x] + 
      (25*G[{1, 1, 1, 0, 1}, x])/2 + (13*I)*Pi*G[{1, 1, 1, 0, 1}, x] + 
      (25*G[{1, 1, 1, 1, 0}, x])/2 - (3*I)*Pi*G[{1, 1, 1, 1, 0}, x] - 
      (175*G[{1, 1, 1, 1, 1}, x])/3 - 31*G[{0, 0, 0, 0, 0, 0}, x] + 
      17*G[{0, 0, 0, 0, 0, 1}, x] + 17*G[{0, 0, 0, 0, 1, 0}, x] - 
      7*G[{0, 0, 0, 0, 1, 1}, x] + 10*G[{0, 0, 0, 1, 0, 1}, x] + 
      10*G[{0, 0, 0, 1, 1, 0}, x] - 16*G[{0, 0, 0, 1, 1, 1}, x] - 
      14*G[{0, 0, 1, 0, 0, 0}, x] + 14*G[{0, 0, 1, 0, 0, 1}, x] + 
      14*G[{0, 0, 1, 0, 1, 0}, x] - 9*G[{0, 0, 1, 0, 1, 1}, x] - 
      G[{0, 0, 1, 1, 0, 0}, x] + 4*G[{0, 0, 1, 1, 0, 1}, x] + 
      4*G[{0, 0, 1, 1, 1, 0}, x] - 12*G[{0, 0, 1, 1, 1, 1}, x] - 
      11*G[{0, 1, 0, 0, 0, 0}, x] + 5*G[{0, 1, 0, 0, 0, 1}, x] + 
      5*G[{0, 1, 0, 0, 1, 0}, x] + 7*G[{0, 1, 0, 0, 1, 1}, x] + 
      3*G[{0, 1, 0, 1, 0, 0}, x] + 3*G[{0, 1, 0, 1, 0, 1}, x] + 
      3*G[{0, 1, 0, 1, 1, 0}, x] - 14*G[{0, 1, 0, 1, 1, 1}, x] - 
      4*G[{0, 1, 1, 0, 0, 0}, x] + 7*G[{0, 1, 1, 0, 0, 1}, x] + 
      7*G[{0, 1, 1, 0, 1, 0}, x] - 12*G[{0, 1, 1, 0, 1, 1}, x] + 
      G[{0, 1, 1, 1, 0, 0}, x] + 7*G[{1, 0, 0, 0, 0, 0}, x] - 
      5*G[{1, 0, 0, 0, 0, 1}, x] - 5*G[{1, 0, 0, 0, 1, 0}, x] + 
      11*G[{1, 0, 0, 0, 1, 1}, x] - 8*G[{1, 0, 0, 1, 0, 0}, x] + 
      7*G[{1, 0, 0, 1, 0, 1}, x] + 7*G[{1, 0, 0, 1, 1, 0}, x] - 
      26*G[{1, 0, 0, 1, 1, 1}, x] - 9*G[{1, 0, 1, 0, 0, 0}, x] + 
      6*G[{1, 0, 1, 0, 0, 1}, x] + 6*G[{1, 0, 1, 0, 1, 0}, x] - 
      12*G[{1, 0, 1, 0, 1, 1}, x] - 2*G[{1, 0, 1, 1, 0, 0}, x] + 
      6*G[{1, 0, 1, 1, 0, 1}, x] + 6*G[{1, 0, 1, 1, 1, 0}, x] + 
      6*G[{1, 0, 1, 1, 1, 1}, x] - 13*G[{1, 1, 0, 0, 0, 0}, x] + 
      5*G[{1, 1, 0, 0, 0, 1}, x] + 5*G[{1, 1, 0, 0, 1, 0}, x] - 
      20*G[{1, 1, 0, 0, 1, 1}, x] - 9*G[{1, 1, 0, 1, 0, 0}, x] + 
      11*G[{1, 1, 0, 1, 0, 1}, x] + 11*G[{1, 1, 0, 1, 1, 0}, x] + 
      8*G[{1, 1, 0, 1, 1, 1}, x] - 4*G[{1, 1, 1, 0, 0, 0}, x] + 
      G[{1, 1, 1, 0, 0, 1}, x] + G[{1, 1, 1, 0, 1, 0}, x] + 
      12*G[{1, 1, 1, 0, 1, 1}, x] - 3*G[{1, 1, 1, 1, 0, 0}, x] + 
      (105931*Zeta[3])/648 + ((5093*I)/108)*Pi*Zeta[3] - 
      (2299*Pi^2*Zeta[3])/108 - ((245*I)/36)*Pi^3*Zeta[3] + 
      (851*G[{0}, x]*Zeta[3])/18 - (5*I)*Pi*G[{0}, x]*Zeta[3] + 
      (13*Pi^2*G[{0}, x]*Zeta[3])/2 - (157*G[{1}, x]*Zeta[3])/36 - 
      ((101*I)/18)*Pi*G[{1}, x]*Zeta[3] + (20*Pi^2*G[{1}, x]*Zeta[3])/3 - 
      (95*G[{0, 0}, x]*Zeta[3])/2 - (223*G[{0, 1}, x]*Zeta[3])/6 - 
      (5*I)*Pi*G[{0, 1}, x]*Zeta[3] - 11*G[{1, 0}, x]*Zeta[3] + 
      (3*I)*Pi*G[{1, 0}, x]*Zeta[3] - (71*G[{1, 1}, x]*Zeta[3])/18 + 
      (2*I)*Pi*G[{1, 1}, x]*Zeta[3] + 30*G[{0, 0, 0}, x]*Zeta[3] + 
      G[{0, 0, 1}, x]*Zeta[3] + 7*G[{0, 1, 0}, x]*Zeta[3] + 
      6*G[{0, 1, 1}, x]*Zeta[3] - 4*G[{1, 0, 0}, x]*Zeta[3] + 
      10*G[{1, 0, 1}, x]*Zeta[3] - 3*G[{1, 1, 0}, x]*Zeta[3] + 
      12*G[{1, 1, 1}, x]*Zeta[3] - (677*Zeta[3]^2)/12 + (857*Zeta[5])/30 + 
      ((51*I)/2)*Pi*Zeta[5] + (47*G[{0}, x]*Zeta[5])/2 - 
      (43*G[{1}, x]*Zeta[5])/2) + FF[x]*(Pi^2 + (3*G[{0}, x])/2 - 
      (3*G[{1}, x])/2 + 2*G[{0, 0}, x] - 2*G[{0, 1}, x] - 2*G[{1, 0}, x] + 
      2*G[{1, 1}, x] + ep*((35*Pi^2)/8 - (13*Pi^4)/80 + (27*G[{0}, x])/4 - 
        (17*Pi^2*G[{0}, x])/8 + (I/4)*Pi^3*G[{0}, x] - (27*G[{1}, x])/4 - 
        (17*Pi^2*G[{1}, x])/8 - (I/4)*Pi^3*G[{1}, x] + (23*G[{0, 0}, x])/4 - 
        (Pi^2*G[{0, 0}, x])/4 - (35*G[{0, 1}, x])/4 + (Pi^2*G[{0, 1}, x])/4 - 
        (35*G[{1, 0}, x])/4 + (Pi^2*G[{1, 0}, x])/4 + (47*G[{1, 1}, x])/4 - 
        (Pi^2*G[{1, 1}, x])/4 - (33*G[{0, 0, 0}, x])/4 + 
        ((3*I)/2)*Pi*G[{0, 0, 0}, x] + (17*G[{0, 0, 1}, x])/4 + 
        ((3*I)/2)*Pi*G[{0, 0, 1}, x] + (17*G[{0, 1, 0}, x])/4 - 
        ((3*I)/2)*Pi*G[{0, 1, 0}, x] - G[{0, 1, 1}, x]/4 - 
        ((3*I)/2)*Pi*G[{0, 1, 1}, x] - G[{1, 0, 0}, x]/4 - 
        ((3*I)/2)*Pi*G[{1, 0, 0}, x] + (17*G[{1, 0, 1}, x])/4 - 
        ((3*I)/2)*Pi*G[{1, 0, 1}, x] + (17*G[{1, 1, 0}, x])/4 + 
        ((3*I)/2)*Pi*G[{1, 1, 0}, x] - (33*G[{1, 1, 1}, x])/4 + 
        ((3*I)/2)*Pi*G[{1, 1, 1}, x] + (3*G[{0, 0, 0, 0}, x])/2 + 
        (3*G[{0, 0, 1, 1}, x])/2 - (3*G[{0, 1, 0, 0}, x])/2 - 
        (3*G[{0, 1, 1, 1}, x])/2 - (3*G[{1, 0, 0, 0}, x])/2 - 
        (3*G[{1, 0, 1, 1}, x])/2 + (3*G[{1, 1, 0, 0}, x])/2 + 
        (3*G[{1, 1, 1, 1}, x])/2 + (9*Zeta[3])/2 - (3*I)*Pi*Zeta[3] - 
        (3*G[{0}, x]*Zeta[3])/2 + (3*G[{1}, x]*Zeta[3])/2) + 
      ep^2*((397*Pi^2)/16 + ((3*I)/8)*Pi^3 + (25*Pi^4)/288 - 
        ((47*I)/240)*Pi^5 + (193*G[{0}, x])/8 - (227*Pi^2*G[{0}, x])/24 + 
        (7*Pi^4*G[{0}, x])/48 - (193*G[{1}, x])/8 - (199*Pi^2*G[{1}, x])/24 + 
        (41*Pi^4*G[{1}, x])/120 + (289*G[{0, 0}, x])/8 + 
        ((3*I)/4)*Pi*G[{0, 0}, x] + (15*Pi^2*G[{0, 0}, x])/4 - 
        ((5*I)/4)*Pi^3*G[{0, 0}, x] - (397*G[{0, 1}, x])/8 - 
        ((3*I)/4)*Pi*G[{0, 1}, x] + (119*Pi^2*G[{0, 1}, x])/24 + 
        ((3*I)/2)*Pi^3*G[{0, 1}, x] - (397*G[{1, 0}, x])/8 - 
        ((3*I)/4)*Pi*G[{1, 0}, x] + (41*Pi^2*G[{1, 0}, x])/8 + 
        (I/2)*Pi^3*G[{1, 0}, x] + (505*G[{1, 1}, x])/8 + 
        ((3*I)/4)*Pi*G[{1, 1}, x] + (47*Pi^2*G[{1, 1}, x])/12 - 
        ((3*I)/4)*Pi^3*G[{1, 1}, x] - (61*G[{0, 0, 0}, x])/2 - 
        (Pi^2*G[{0, 0, 0}, x])/4 + (79*G[{0, 0, 1}, x])/4 - 
        I*Pi*G[{0, 0, 1}, x] - (5*Pi^2*G[{0, 0, 1}, x])/4 + 
        (79*G[{0, 1, 0}, x])/4 + (Pi^2*G[{0, 1, 0}, x])/2 - 
        3*G[{0, 1, 1}, x] + I*Pi*G[{0, 1, 1}, x] + Pi^2*G[{0, 1, 1}, x] + 
        G[{1, 0, 0}, x] + Pi^2*G[{1, 0, 0}, x] + (63*G[{1, 0, 1}, x])/4 + 
        I*Pi*G[{1, 0, 1}, x] + (Pi^2*G[{1, 0, 1}, x])/2 + 
        (63*G[{1, 1, 0}, x])/4 - (5*Pi^2*G[{1, 1, 0}, x])/4 - 
        (77*G[{1, 1, 1}, x])/2 - I*Pi*G[{1, 1, 1}, x] - 
        (Pi^2*G[{1, 1, 1}, x])/4 + (95*G[{0, 0, 0, 0}, x])/4 - 
        ((15*I)/2)*Pi*G[{0, 0, 0, 0}, x] - (29*G[{0, 0, 0, 1}, x])/4 + 
        ((9*I)/2)*Pi*G[{0, 0, 0, 1}, x] - (29*G[{0, 0, 1, 0}, x])/4 + 
        ((15*I)/2)*Pi*G[{0, 0, 1, 0}, x] - (9*G[{0, 0, 1, 1}, x])/4 - 
        ((9*I)/2)*Pi*G[{0, 0, 1, 1}, x] + 2*G[{0, 1, 0, 0}, x] + 
        (9*I)*Pi*G[{0, 1, 0, 0}, x] - (21*G[{0, 1, 0, 1}, x])/2 - 
        (3*I)*Pi*G[{0, 1, 0, 1}, x] - (21*G[{0, 1, 1, 0}, x])/2 - 
        (9*I)*Pi*G[{0, 1, 1, 0}, x] + 12*G[{0, 1, 1, 1}, x] + 
        (3*I)*Pi*G[{0, 1, 1, 1}, x] + 11*G[{1, 0, 0, 0}, x] + 
        (3*I)*Pi*G[{1, 0, 0, 0}, x] - (21*G[{1, 0, 0, 1}, x])/2 - 
        (9*I)*Pi*G[{1, 0, 0, 1}, x] - (21*G[{1, 0, 1, 0}, x])/2 - 
        (3*I)*Pi*G[{1, 0, 1, 0}, x] + 3*G[{1, 0, 1, 1}, x] + 
        (9*I)*Pi*G[{1, 0, 1, 1}, x] - (5*G[{1, 1, 0, 0}, x])/4 - 
        ((9*I)/2)*Pi*G[{1, 1, 0, 0}, x] - (29*G[{1, 1, 0, 1}, x])/4 + 
        ((15*I)/2)*Pi*G[{1, 1, 0, 1}, x] - (29*G[{1, 1, 1, 0}, x])/4 + 
        ((9*I)/2)*Pi*G[{1, 1, 1, 0}, x] + (91*G[{1, 1, 1, 1}, x])/4 - 
        ((15*I)/2)*Pi*G[{1, 1, 1, 1}, x] - (21*G[{0, 0, 0, 0, 0}, x])/2 + 
        (9*G[{0, 0, 0, 1, 1}, x])/2 + (15*G[{0, 0, 1, 0, 0}, x])/2 - 
        (15*G[{0, 0, 1, 1, 1}, x])/2 + 12*G[{0, 1, 0, 0, 0}, x] - 
        3*G[{0, 1, 0, 1, 1}, x] - 9*G[{0, 1, 1, 0, 0}, x] + 
        6*G[{0, 1, 1, 1, 1}, x] + 6*G[{1, 0, 0, 0, 0}, x] - 
        9*G[{1, 0, 0, 1, 1}, x] - 3*G[{1, 0, 1, 0, 0}, x] + 
        12*G[{1, 0, 1, 1, 1}, x] - (15*G[{1, 1, 0, 0, 0}, x])/2 + 
        (15*G[{1, 1, 0, 1, 1}, x])/2 + (9*G[{1, 1, 1, 0, 0}, x])/2 - 
        (21*G[{1, 1, 1, 1, 1}, x])/2 + (75*Zeta[3])/4 + I*Pi*Zeta[3] + 
        (5*Pi^2*Zeta[3])/4 - (37*G[{0}, x]*Zeta[3])/4 + 
        ((15*I)/2)*Pi*G[{0}, x]*Zeta[3] - (37*G[{1}, x]*Zeta[3])/4 + 
        ((3*I)/2)*Pi*G[{1}, x]*Zeta[3] + (21*G[{0, 0}, x]*Zeta[3])/2 - 
        12*G[{0, 1}, x]*Zeta[3] - 6*G[{1, 0}, x]*Zeta[3] + 
        (15*G[{1, 1}, x]*Zeta[3])/2 + 12*Zeta[5])) + 
    FF[(1 - x)^(-2)]*((-I/3)*Pi^3 - (31*Pi^4)/180 + 
      ((197*I)/36)*Pi*G[{0}, x] + (Pi^2*G[{0}, x])/18 - 
      (I/6)*Pi^3*G[{0}, x] + (197*G[{0, 0}, x])/36 - 
      ((11*I)/6)*Pi*G[{0, 0}, x] - (11*Pi^2*G[{0, 0}, x])/6 - 
      ((3*I)/2)*Pi*G[{0, 1}, x] - (2*Pi^2*G[{0, 1}, x])/3 + 
      (I/2)*Pi*G[{1, 0}, x] - (13*G[{0, 0, 0}, x])/6 - 
      (3*G[{0, 0, 1}, x])/2 - I*Pi*G[{0, 0, 1}, x] - (3*G[{0, 1, 0}, x])/2 + 
      I*Pi*G[{0, 1, 0}, x] + G[{1, 0, 0}, x]/2 - 5*G[{0, 0, 0, 0}, x] + 
      5*G[{0, 0, 0, 1}, x] + 5*G[{0, 0, 1, 0}, x] - 6*G[{0, 0, 1, 1}, x] + 
      G[{0, 1, 0, 0}, x] + 2*Zeta[3] - (3*I)*Pi*Zeta[3] + 
      3*G[{0}, x]*Zeta[3] + ep*(((-355*I)/108)*Pi^3 - (7*Pi^4)/135 + 
        (I/72)*Pi^5 + ((739*I)/108)*Pi*G[{0}, x] - (35*Pi^2*G[{0}, x])/108 + 
        ((49*I)/72)*Pi^3*G[{0}, x] + (197*Pi^4*G[{0}, x])/360 - 
        (I/4)*Pi^3*G[{1}, x] - (31*Pi^4*G[{1}, x])/180 + 
        (739*G[{0, 0}, x])/108 - ((227*I)/18)*Pi*G[{0, 0}, x] - 
        (43*Pi^2*G[{0, 0}, x])/72 + (I/3)*Pi^3*G[{0, 0}, x] - 
        (10*I)*Pi*G[{0, 1}, x] - (7*Pi^2*G[{0, 1}, x])/12 - 
        ((5*I)/6)*Pi^3*G[{0, 1}, x] + ((175*I)/18)*Pi*G[{1, 0}, x] - 
        (25*Pi^2*G[{1, 0}, x])/36 - (I/6)*Pi^3*G[{1, 0}, x] - 
        (521*G[{0, 0, 0}, x])/36 + (7*I)*Pi*G[{0, 0, 0}, x] + 
        9*Pi^2*G[{0, 0, 0}, x] - 10*G[{0, 0, 1}, x] - 
        (7*I)*Pi*G[{0, 0, 1}, x] + (53*Pi^2*G[{0, 0, 1}, x])/6 - 
        10*G[{0, 1, 0}, x] + (I/6)*Pi*G[{0, 1, 0}, x] + 
        (13*Pi^2*G[{0, 1, 0}, x])/2 + ((11*I)/2)*Pi*G[{0, 1, 1}, x] + 
        (8*Pi^2*G[{0, 1, 1}, x])/3 + (175*G[{1, 0, 0}, x])/18 - 
        ((7*I)/3)*Pi*G[{1, 0, 0}, x] - (11*Pi^2*G[{1, 0, 0}, x])/6 - 
        I*Pi*G[{1, 0, 1}, x] - (2*Pi^2*G[{1, 0, 1}, x])/3 + 
        (I/2)*Pi*G[{1, 1, 0}, x] + (21*G[{0, 0, 0, 0}, x])/2 + 
        (9*G[{0, 0, 0, 1}, x])/2 + I*Pi*G[{0, 0, 0, 1}, x] + 
        (9*G[{0, 0, 1, 0}, x])/2 - (5*I)*Pi*G[{0, 0, 1, 0}, x] - 
        (17*G[{0, 0, 1, 1}, x])/2 + I*Pi*G[{0, 0, 1, 1}, x] - 
        (7*G[{0, 1, 0, 0}, x])/3 - (3*I)*Pi*G[{0, 1, 0, 0}, x] + 
        (11*G[{0, 1, 0, 1}, x])/2 + (11*G[{0, 1, 1, 0}, x])/2 + 
        (6*I)*Pi*G[{0, 1, 1, 0}, x] - (25*G[{1, 0, 0, 0}, x])/6 - 
        G[{1, 0, 0, 1}, x] - I*Pi*G[{1, 0, 0, 1}, x] - G[{1, 0, 1, 0}, x] + 
        I*Pi*G[{1, 0, 1, 0}, x] + G[{1, 1, 0, 0}, x]/2 + 
        35*G[{0, 0, 0, 0, 0}, x] - 25*G[{0, 0, 0, 0, 1}, x] - 
        25*G[{0, 0, 0, 1, 0}, x] + 16*G[{0, 0, 0, 1, 1}, x] - 
        4*G[{0, 0, 1, 0, 0}, x] - 11*G[{0, 0, 1, 0, 1}, x] - 
        11*G[{0, 0, 1, 1, 0}, x] + 24*G[{0, 0, 1, 1, 1}, x] + 
        13*G[{0, 1, 0, 0, 0}, x] - 18*G[{0, 1, 0, 0, 1}, x] - 
        18*G[{0, 1, 0, 1, 0}, x] + 18*G[{0, 1, 0, 1, 1}, x] + 
        6*G[{0, 1, 1, 0, 0}, x] - 5*G[{1, 0, 0, 0, 0}, x] + 
        5*G[{1, 0, 0, 0, 1}, x] + 5*G[{1, 0, 0, 1, 0}, x] - 
        6*G[{1, 0, 0, 1, 1}, x] + G[{1, 0, 1, 0, 0}, x] + (355*Zeta[3])/18 - 
        ((53*I)/3)*Pi*Zeta[3] - 10*Pi^2*Zeta[3] - 3*G[{0}, x]*Zeta[3] - 
        (4*I)*Pi*G[{0}, x]*Zeta[3] + (3*G[{1}, x]*Zeta[3])/2 - 
        (3*I)*Pi*G[{1}, x]*Zeta[3] - 40*G[{0, 0}, x]*Zeta[3] + 
        4*G[{0, 1}, x]*Zeta[3] + 3*G[{1, 0}, x]*Zeta[3] - 34*Zeta[5]) + 
      ep^2*(((-15707*I)/1296)*Pi^3 - (343*Pi^4)/1296 - ((89*I)/108)*Pi^5 - 
        (527*Pi^6)/15120 - ((11833*I)/324)*Pi*G[{0}, x] + 
        (21743*Pi^2*G[{0}, x])/1296 + ((2633*I)/432)*Pi^3*G[{0}, x] + 
        (11*Pi^4*G[{0}, x])/90 - (I/9)*Pi^5*G[{0}, x] - 
        ((773*I)/216)*Pi^3*G[{1}, x] + (311*Pi^4*G[{1}, x])/2160 + 
        (I/72)*Pi^5*G[{1}, x] - (11833*G[{0, 0}, x])/324 - 
        ((5899*I)/216)*Pi*G[{0, 0}, x] - (613*Pi^2*G[{0, 0}, x])/144 - 
        ((47*I)/24)*Pi^3*G[{0, 0}, x] - (269*Pi^4*G[{0, 0}, x])/180 - 
        ((369*I)/8)*Pi*G[{0, 1}, x] - (85*Pi^2*G[{0, 1}, x])/24 - 
        ((13*I)/9)*Pi^3*G[{0, 1}, x] + (403*Pi^4*G[{0, 1}, x])/360 + 
        ((718*I)/27)*Pi*G[{1, 0}, x] - (1231*Pi^2*G[{1, 0}, x])/216 - 
        ((5*I)/72)*Pi^3*G[{1, 0}, x] + (197*Pi^4*G[{1, 0}, x])/360 - 
        (I/4)*Pi^3*G[{1, 1}, x] - (31*Pi^4*G[{1, 1}, x])/180 + 
        (257*G[{0, 0, 0}, x])/108 + ((1265*I)/36)*Pi*G[{0, 0, 0}, x] + 
        (25*Pi^2*G[{0, 0, 0}, x])/18 - ((2*I)/3)*Pi^3*G[{0, 0, 0}, x] - 
        (369*G[{0, 0, 1}, x])/8 - ((139*I)/4)*Pi*G[{0, 0, 1}, x] + 
        (57*Pi^2*G[{0, 0, 1}, x])/4 + ((25*I)/6)*Pi^3*G[{0, 0, 1}, x] - 
        (369*G[{0, 1, 0}, x])/8 - ((82*I)/9)*Pi*G[{0, 1, 0}, x] + 
        (251*Pi^2*G[{0, 1, 0}, x])/36 + ((4*I)/3)*Pi^3*G[{0, 1, 0}, x] + 
        ((69*I)/2)*Pi*G[{0, 1, 1}, x] + (7*Pi^2*G[{0, 1, 1}, x])/4 - 
        ((3*I)/2)*Pi^3*G[{0, 1, 1}, x] + (718*G[{1, 0, 0}, x])/27 - 
        ((679*I)/36)*Pi*G[{1, 0, 0}, x] + (65*Pi^2*G[{1, 0, 0}, x])/72 + 
        (I/3)*Pi^3*G[{1, 0, 0}, x] - ((31*I)/4)*Pi*G[{1, 0, 1}, x] + 
        (Pi^2*G[{1, 0, 1}, x])/6 - ((5*I)/6)*Pi^3*G[{1, 0, 1}, x] + 
        ((247*I)/18)*Pi*G[{1, 1, 0}, x] - (25*Pi^2*G[{1, 1, 0}, x])/36 - 
        (I/6)*Pi^3*G[{1, 1, 0}, x] + (241*G[{0, 0, 0, 0}, x])/6 - 
        ((61*I)/3)*Pi*G[{0, 0, 0, 0}, x] - (59*Pi^2*G[{0, 0, 0, 0}, x])/2 + 
        (103*G[{0, 0, 0, 1}, x])/4 - (6*I)*Pi*G[{0, 0, 0, 1}, x] - 
        (98*Pi^2*G[{0, 0, 0, 1}, x])/3 + (103*G[{0, 0, 1, 0}, x])/4 - 
        (I/2)*Pi*G[{0, 0, 1, 0}, x] - (185*Pi^2*G[{0, 0, 1, 0}, x])/6 - 
        (81*G[{0, 0, 1, 1}, x])/2 + (8*I)*Pi*G[{0, 0, 1, 1}, x] - 
        (127*Pi^2*G[{0, 0, 1, 1}, x])/6 - (425*G[{0, 1, 0, 0}, x])/18 - 
        ((7*I)/2)*Pi*G[{0, 1, 0, 0}, x] - (32*Pi^2*G[{0, 1, 0, 0}, x])/3 + 
        (69*G[{0, 1, 0, 1}, x])/2 + ((35*I)/2)*Pi*G[{0, 1, 0, 1}, x] - 
        (56*Pi^2*G[{0, 1, 0, 1}, x])/3 + (69*G[{0, 1, 1, 0}, x])/2 + 
        ((41*I)/3)*Pi*G[{0, 1, 1, 0}, x] - (57*Pi^2*G[{0, 1, 1, 0}, x])/2 - 
        ((29*I)/2)*Pi*G[{0, 1, 1, 1}, x] - 8*Pi^2*G[{0, 1, 1, 1}, x] - 
        (1133*G[{1, 0, 0, 0}, x])/36 + (7*I)*Pi*G[{1, 0, 0, 0}, x] + 
        9*Pi^2*G[{1, 0, 0, 0}, x] - (31*G[{1, 0, 0, 1}, x])/4 - 
        ((9*I)/2)*Pi*G[{1, 0, 0, 1}, x] + (53*Pi^2*G[{1, 0, 0, 1}, x])/6 - 
        (31*G[{1, 0, 1, 0}, x])/4 + (I/6)*Pi*G[{1, 0, 1, 0}, x] + 
        (13*Pi^2*G[{1, 0, 1, 0}, x])/2 + (3*I)*Pi*G[{1, 0, 1, 1}, x] + 
        (8*Pi^2*G[{1, 0, 1, 1}, x])/3 + (247*G[{1, 1, 0, 0}, x])/18 - 
        ((7*I)/3)*Pi*G[{1, 1, 0, 0}, x] - (11*Pi^2*G[{1, 1, 0, 0}, x])/6 - 
        I*Pi*G[{1, 1, 0, 1}, x] - (2*Pi^2*G[{1, 1, 0, 1}, x])/3 + 
        (I/2)*Pi*G[{1, 1, 1, 0}, x] - (109*G[{0, 0, 0, 0, 0}, x])/3 - 
        (21*G[{0, 0, 0, 0, 1}, x])/2 - (3*I)*Pi*G[{0, 0, 0, 0, 1}, x] - 
        (21*G[{0, 0, 0, 1, 0}, x])/2 + (13*I)*Pi*G[{0, 0, 0, 1, 0}, x] - 
        (9*G[{0, 0, 0, 1, 1}, x])/2 - I*Pi*G[{0, 0, 0, 1, 1}, x] + 
        7*G[{0, 0, 1, 0, 0}, x] + (11*I)*Pi*G[{0, 0, 1, 0, 0}, x] - 
        (33*G[{0, 0, 1, 0, 1}, x])/2 - (33*G[{0, 0, 1, 1, 0}, x])/2 - 
        (17*I)*Pi*G[{0, 0, 1, 1, 0}, x] + (83*G[{0, 0, 1, 1, 1}, x])/2 + 
        20*G[{0, 1, 0, 0, 0}, x] + (8*I)*Pi*G[{0, 1, 0, 0, 0}, x] - 
        17*G[{0, 1, 0, 0, 1}, x] - (2*I)*Pi*G[{0, 1, 0, 0, 1}, x] - 
        17*G[{0, 1, 0, 1, 0}, x] - (12*I)*Pi*G[{0, 1, 0, 1, 0}, x] + 
        (47*G[{0, 1, 0, 1, 1}, x])/2 + (3*I)*Pi*G[{0, 1, 0, 1, 1}, x] + 
        (103*G[{0, 1, 1, 0, 0}, x])/6 - (9*I)*Pi*G[{0, 1, 1, 0, 0}, x] - 
        (29*G[{0, 1, 1, 0, 1}, x])/2 + I*Pi*G[{0, 1, 1, 0, 1}, x] - 
        (29*G[{0, 1, 1, 1, 0}, x])/2 + (8*I)*Pi*G[{0, 1, 1, 1, 0}, x] + 
        (33*G[{1, 0, 0, 0, 0}, x])/2 + (5*G[{1, 0, 0, 0, 1}, x])/2 + 
        I*Pi*G[{1, 0, 0, 0, 1}, x] + (5*G[{1, 0, 0, 1, 0}, x])/2 - 
        (5*I)*Pi*G[{1, 0, 0, 1, 0}, x] - 5*G[{1, 0, 0, 1, 1}, x] + 
        I*Pi*G[{1, 0, 0, 1, 1}, x] - (5*G[{1, 0, 1, 0, 0}, x])/6 - 
        (3*I)*Pi*G[{1, 0, 1, 0, 0}, x] + 3*G[{1, 0, 1, 0, 1}, x] + 
        3*G[{1, 0, 1, 1, 0}, x] + (6*I)*Pi*G[{1, 0, 1, 1, 0}, x] - 
        (25*G[{1, 1, 0, 0, 0}, x])/6 - G[{1, 1, 0, 0, 1}, x] - 
        I*Pi*G[{1, 1, 0, 0, 1}, x] - G[{1, 1, 0, 1, 0}, x] + 
        I*Pi*G[{1, 1, 0, 1, 0}, x] + G[{1, 1, 1, 0, 0}, x]/2 - 
        155*G[{0, 0, 0, 0, 0, 0}, x] + 85*G[{0, 0, 0, 0, 0, 1}, x] + 
        85*G[{0, 0, 0, 0, 1, 0}, x] - 38*G[{0, 0, 0, 0, 1, 1}, x] + 
        12*G[{0, 0, 0, 1, 0, 0}, x] + 51*G[{0, 0, 0, 1, 0, 1}, x] + 
        51*G[{0, 0, 0, 1, 1, 0}, x] - 84*G[{0, 0, 0, 1, 1, 1}, x] - 
        62*G[{0, 0, 1, 0, 0, 0}, x] + 81*G[{0, 0, 1, 0, 0, 1}, x] + 
        81*G[{0, 0, 1, 0, 1, 0}, x] - 59*G[{0, 0, 1, 0, 1, 1}, x] - 
        19*G[{0, 0, 1, 1, 0, 0}, x] + 24*G[{0, 0, 1, 1, 0, 1}, x] + 
        24*G[{0, 0, 1, 1, 1, 0}, x] - 72*G[{0, 0, 1, 1, 1, 1}, x] - 
        49*G[{0, 1, 0, 0, 0, 0}, x] + 31*G[{0, 1, 0, 0, 0, 1}, x] + 
        31*G[{0, 1, 0, 0, 1, 0}, x] + 3*G[{0, 1, 0, 0, 1, 1}, x] - 
        15*G[{0, 1, 0, 1, 0, 0}, x] + 39*G[{0, 1, 0, 1, 0, 1}, x] + 
        39*G[{0, 1, 0, 1, 1, 0}, x] - 72*G[{0, 1, 0, 1, 1, 1}, x] - 
        70*G[{0, 1, 1, 0, 0, 0}, x] + 49*G[{0, 1, 1, 0, 0, 1}, x] + 
        49*G[{0, 1, 1, 0, 1, 0}, x] - 48*G[{0, 1, 1, 0, 1, 1}, x] + 
        8*G[{0, 1, 1, 1, 0, 0}, x] + 35*G[{1, 0, 0, 0, 0, 0}, x] - 
        25*G[{1, 0, 0, 0, 0, 1}, x] - 25*G[{1, 0, 0, 0, 1, 0}, x] + 
        16*G[{1, 0, 0, 0, 1, 1}, x] - 4*G[{1, 0, 0, 1, 0, 0}, x] - 
        11*G[{1, 0, 0, 1, 0, 1}, x] - 11*G[{1, 0, 0, 1, 1, 0}, x] + 
        24*G[{1, 0, 0, 1, 1, 1}, x] + 13*G[{1, 0, 1, 0, 0, 0}, x] - 
        18*G[{1, 0, 1, 0, 0, 1}, x] - 18*G[{1, 0, 1, 0, 1, 0}, x] + 
        18*G[{1, 0, 1, 0, 1, 1}, x] + 6*G[{1, 0, 1, 1, 0, 0}, x] - 
        5*G[{1, 1, 0, 0, 0, 0}, x] + 5*G[{1, 1, 0, 0, 0, 1}, x] + 
        5*G[{1, 1, 0, 0, 1, 0}, x] - 6*G[{1, 1, 0, 0, 1, 1}, x] + 
        G[{1, 1, 0, 1, 0, 0}, x] + (15707*Zeta[3])/216 - 
        ((892*I)/9)*Pi*Zeta[3] + (35*Pi^2*Zeta[3])/72 + (2*I)*Pi^3*Zeta[3] - 
        (200*G[{0}, x]*Zeta[3])/9 + ((67*I)/18)*Pi*G[{0}, x]*Zeta[3] + 
        43*Pi^2*G[{0}, x]*Zeta[3] + (773*G[{1}, x]*Zeta[3])/36 - 
        ((38*I)/3)*Pi*G[{1}, x]*Zeta[3] - 10*Pi^2*G[{1}, x]*Zeta[3] - 
        (539*G[{0, 0}, x]*Zeta[3])/18 + (2*I)*Pi*G[{0, 0}, x]*Zeta[3] + 
        (37*G[{0, 1}, x]*Zeta[3])/6 + (7*I)*Pi*G[{0, 1}, x]*Zeta[3] - 
        (11*G[{1, 0}, x]*Zeta[3])/2 - (4*I)*Pi*G[{1, 0}, x]*Zeta[3] + 
        (3*G[{1, 1}, x]*Zeta[3])/2 - (3*I)*Pi*G[{1, 1}, x]*Zeta[3] + 
        178*G[{0, 0, 0}, x]*Zeta[3] + 4*G[{0, 0, 1}, x]*Zeta[3] + 
        21*G[{0, 1, 0}, x]*Zeta[3] + 35*G[{0, 1, 1}, x]*Zeta[3] - 
        40*G[{1, 0, 0}, x]*Zeta[3] + 4*G[{1, 0, 1}, x]*Zeta[3] + 
        3*G[{1, 1, 0}, x]*Zeta[3] - (109*Zeta[3]^2)/2 + Zeta[5]/12 - 
        ((9*I)/2)*Pi*Zeta[5] + (257*G[{0}, x]*Zeta[5])/2 - 
        34*G[{1}, x]*Zeta[5])) + FF[(1 - x)^(-1)]*(((269*I)/36)*Pi + 
      (13*Pi^2)/18 + (I/6)*Pi^3 + (17*Pi^4)/60 + (269*G[{0}, x])/36 - 
      ((17*I)/6)*Pi*G[{0}, x] - (3*Pi^2*G[{0}, x])/2 - 
      ((3*I)/2)*Pi*G[{1}, x] - (2*Pi^2*G[{1}, x])/3 - (19*G[{0, 0}, x])/6 + 
      2*Pi^2*G[{0, 0}, x] - (3*G[{0, 1}, x])/2 - I*Pi*G[{0, 1}, x] + 
      Pi^2*G[{0, 1}, x] - (3*G[{1, 0}, x])/2 - I*Pi*G[{1, 0}, x] - 
      5*G[{0, 0, 0}, x] + 5*G[{0, 0, 1}, x] + 5*G[{0, 1, 0}, x] - 
      6*G[{0, 1, 1}, x] - G[{1, 0, 0}, x] + 6*G[{0, 0, 0, 0}, x] - 
      6*G[{0, 0, 0, 1}, x] - 6*G[{0, 0, 1, 0}, x] + 6*G[{0, 0, 1, 1}, x] + 
      Zeta[3] - 6*G[{0}, x]*Zeta[3] + ep*(((3733*I)/108)*Pi + 
        (385*Pi^2)/108 + ((283*I)/72)*Pi^3 - (11*Pi^4)/180 + 
        (3733*G[{0}, x])/108 + ((257*I)/72)*Pi*G[{0}, x] - 
        (79*Pi^2*G[{0}, x])/8 + (I/4)*Pi^3*G[{0}, x] - (2*Pi^4*G[{0}, x])/3 - 
        ((33*I)/2)*Pi*G[{1}, x] - (47*Pi^2*G[{1}, x])/12 - 
        ((5*I)/6)*Pi^3*G[{1}, x] + (17*Pi^4*G[{1}, x])/60 + 
        (19*G[{0, 0}, x])/8 + ((71*I)/12)*Pi*G[{0, 0}, x] + 
        (61*Pi^2*G[{0, 0}, x])/12 - (33*G[{0, 1}, x])/2 - 
        ((21*I)/4)*Pi*G[{0, 1}, x] + (55*Pi^2*G[{0, 1}, x])/6 - 
        (33*G[{1, 0}, x])/2 - ((211*I)/12)*Pi*G[{1, 0}, x] + 
        (59*Pi^2*G[{1, 0}, x])/6 + ((11*I)/2)*Pi*G[{1, 1}, x] + 
        (8*Pi^2*G[{1, 1}, x])/3 - (227*G[{0, 0, 0}, x])/12 - 
        10*Pi^2*G[{0, 0, 0}, x] + (121*G[{0, 0, 1}, x])/4 + 
        ((13*I)/2)*Pi*G[{0, 0, 1}, x] - 9*Pi^2*G[{0, 0, 1}, x] + 
        (121*G[{0, 1, 0}, x])/4 - ((5*I)/2)*Pi*G[{0, 1, 0}, x] - 
        8*Pi^2*G[{0, 1, 0}, x] - (65*G[{0, 1, 1}, x])/2 - 
        (3*I)*Pi*G[{0, 1, 1}, x] - 3*Pi^2*G[{0, 1, 1}, x] - 
        (241*G[{1, 0, 0}, x])/12 - I*Pi*G[{1, 0, 0}, x] + 
        2*Pi^2*G[{1, 0, 0}, x] + (11*G[{1, 0, 1}, x])/2 - 
        (2*I)*Pi*G[{1, 0, 1}, x] + Pi^2*G[{1, 0, 1}, x] + 
        (11*G[{1, 1, 0}, x])/2 + (4*I)*Pi*G[{1, 1, 0}, x] + 
        (49*G[{0, 0, 0, 0}, x])/2 - (29*G[{0, 0, 0, 1}, x])/2 - 
        (29*G[{0, 0, 1, 0}, x])/2 + 11*G[{0, 0, 1, 1}, x] + 
        (5*G[{0, 1, 0, 0}, x])/2 - 15*G[{0, 1, 0, 1}, x] - 
        15*G[{0, 1, 1, 0}, x] + 24*G[{0, 1, 1, 1}, x] + 
        21*G[{1, 0, 0, 0}, x] - 20*G[{1, 0, 0, 1}, x] - 
        20*G[{1, 0, 1, 0}, x] + 18*G[{1, 0, 1, 1}, x] + 
        4*G[{1, 1, 0, 0}, x] - 42*G[{0, 0, 0, 0, 0}, x] + 
        30*G[{0, 0, 0, 0, 1}, x] + 30*G[{0, 0, 0, 1, 0}, x] - 
        18*G[{0, 0, 0, 1, 1}, x] + 12*G[{0, 0, 1, 0, 1}, x] + 
        12*G[{0, 0, 1, 1, 0}, x] - 24*G[{0, 0, 1, 1, 1}, x] - 
        18*G[{0, 1, 0, 0, 0}, x] + 18*G[{0, 1, 0, 0, 1}, x] + 
        18*G[{0, 1, 0, 1, 0}, x] - 18*G[{0, 1, 0, 1, 1}, x] + 
        6*G[{1, 0, 0, 0, 0}, x] - 6*G[{1, 0, 0, 0, 1}, x] - 
        6*G[{1, 0, 0, 1, 0}, x] + 6*G[{1, 0, 0, 1, 1}, x] - (39*Zeta[3])/2 + 
        (I/2)*Pi*Zeta[3] + 14*Pi^2*Zeta[3] - (65*G[{0}, x]*Zeta[3])/2 + 
        4*G[{1}, x]*Zeta[3] + 42*G[{0, 0}, x]*Zeta[3] + 
        6*G[{0, 1}, x]*Zeta[3] - 6*G[{1, 0}, x]*Zeta[3] + 36*Zeta[5]) + 
      ep^2*(((82243*I)/648)*Pi + (43211*Pi^2)/1296 + ((7597*I)/432)*Pi^3 - 
        (41*Pi^4)/108 - ((41*I)/240)*Pi^5 + (19*Pi^6)/280 + 
        (82243*G[{0}, x])/648 + ((18407*I)/432)*Pi*G[{0}, x] - 
        (28913*Pi^2*G[{0}, x])/432 - ((859*I)/144)*Pi^3*G[{0}, x] - 
        (587*Pi^4*G[{0}, x])/720 - ((879*I)/8)*Pi*G[{1}, x] - 
        (153*Pi^2*G[{1}, x])/8 + ((67*I)/72)*Pi^3*G[{1}, x] - 
        (49*Pi^4*G[{1}, x])/180 + (3737*G[{0, 0}, x])/48 + 
        ((1079*I)/72)*Pi*G[{0, 0}, x] + (1513*Pi^2*G[{0, 0}, x])/48 - 
        (I/2)*Pi^3*G[{0, 0}, x] + (49*Pi^4*G[{0, 0}, x])/30 - 
        (879*G[{0, 1}, x])/8 - ((327*I)/8)*Pi*G[{0, 1}, x] + 
        (1301*Pi^2*G[{0, 1}, x])/24 + ((53*I)/12)*Pi^3*G[{0, 1}, x] - 
        (11*Pi^4*G[{0, 1}, x])/15 - (879*G[{1, 0}, x])/8 - 
        ((5071*I)/72)*Pi*G[{1, 0}, x] + (4241*Pi^2*G[{1, 0}, x])/72 + 
        ((17*I)/4)*Pi^3*G[{1, 0}, x] - (2*Pi^4*G[{1, 0}, x])/3 + 
        (52*I)*Pi*G[{1, 1}, x] + (149*Pi^2*G[{1, 1}, x])/12 - 
        ((3*I)/2)*Pi^3*G[{1, 1}, x] + (17*Pi^4*G[{1, 1}, x])/60 - 
        (1268*G[{0, 0, 0}, x])/9 - ((64*I)/3)*Pi*G[{0, 0, 0}, x] - 
        (35*Pi^2*G[{0, 0, 0}, x])/3 + (1209*G[{0, 0, 1}, x])/8 + 
        ((141*I)/4)*Pi*G[{0, 0, 1}, x] - (311*Pi^2*G[{0, 0, 1}, x])/12 + 
        (1209*G[{0, 1, 0}, x])/8 + ((109*I)/6)*Pi*G[{0, 1, 0}, x] - 
        (287*Pi^2*G[{0, 1, 0}, x])/12 - 159*G[{0, 1, 1}, x] - 
        ((91*I)/4)*Pi*G[{0, 1, 1}, x] - (97*Pi^2*G[{0, 1, 1}, x])/6 - 
        (6439*G[{1, 0, 0}, x])/72 + ((41*I)/3)*Pi*G[{1, 0, 0}, x] - 
        (247*Pi^2*G[{1, 0, 0}, x])/12 + 52*G[{1, 0, 1}, x] + 
        (9*I)*Pi*G[{1, 0, 1}, x] - (64*Pi^2*G[{1, 0, 1}, x])/3 + 
        52*G[{1, 1, 0}, x] - ((73*I)/12)*Pi*G[{1, 1, 0}, x] - 
        (151*Pi^2*G[{1, 1, 0}, x])/6 - ((29*I)/2)*Pi*G[{1, 1, 1}, x] - 
        8*Pi^2*G[{1, 1, 1}, x] + (314*G[{0, 0, 0, 0}, x])/3 + 
        33*Pi^2*G[{0, 0, 0, 0}, x] - (169*G[{0, 0, 0, 1}, x])/2 + 
        ((15*I)/2)*Pi*G[{0, 0, 0, 1}, x] + 38*Pi^2*G[{0, 0, 0, 1}, x] - 
        (169*G[{0, 0, 1, 0}, x])/2 + ((5*I)/2)*Pi*G[{0, 0, 1, 0}, x] + 
        39*Pi^2*G[{0, 0, 1, 0}, x] + (237*G[{0, 0, 1, 1}, x])/4 - 
        ((21*I)/2)*Pi*G[{0, 0, 1, 1}, x] + 21*Pi^2*G[{0, 0, 1, 1}, x] + 
        (635*G[{0, 1, 0, 0}, x])/12 + ((19*I)/2)*Pi*G[{0, 1, 0, 0}, x] + 
        14*Pi^2*G[{0, 1, 0, 0}, x] - (381*G[{0, 1, 0, 1}, x])/4 - 
        (10*I)*Pi*G[{0, 1, 0, 1}, x] + 17*Pi^2*G[{0, 1, 0, 1}, x] - 
        (381*G[{0, 1, 1, 0}, x])/4 - (10*I)*Pi*G[{0, 1, 1, 0}, x] + 
        22*Pi^2*G[{0, 1, 1, 0}, x] + (275*G[{0, 1, 1, 1}, x])/2 + 
        (10*I)*Pi*G[{0, 1, 1, 1}, x] + 8*Pi^2*G[{0, 1, 1, 1}, x] + 
        (1711*G[{1, 0, 0, 0}, x])/12 + (8*I)*Pi*G[{1, 0, 0, 0}, x] - 
        10*Pi^2*G[{1, 0, 0, 0}, x] - (183*G[{1, 0, 0, 1}, x])/2 - 
        ((13*I)/2)*Pi*G[{1, 0, 0, 1}, x] - 9*Pi^2*G[{1, 0, 0, 1}, x] - 
        (183*G[{1, 0, 1, 0}, x])/2 - ((19*I)/2)*Pi*G[{1, 0, 1, 0}, x] - 
        8*Pi^2*G[{1, 0, 1, 0}, x] + (179*G[{1, 0, 1, 1}, x])/2 + 
        (9*I)*Pi*G[{1, 0, 1, 1}, x] - 3*Pi^2*G[{1, 0, 1, 1}, x] - 
        (31*G[{1, 1, 0, 0}, x])/12 - (7*I)*Pi*G[{1, 1, 0, 0}, x] + 
        2*Pi^2*G[{1, 1, 0, 0}, x] - (29*G[{1, 1, 0, 1}, x])/2 - 
        I*Pi*G[{1, 1, 0, 1}, x] + Pi^2*G[{1, 1, 0, 1}, x] - 
        (29*G[{1, 1, 1, 0}, x])/2 + (6*I)*Pi*G[{1, 1, 1, 0}, x] - 
        (163*G[{0, 0, 0, 0, 0}, x])/2 + (65*G[{0, 0, 0, 0, 1}, x])/2 + 
        (65*G[{0, 0, 0, 1, 0}, x])/2 + 4*G[{0, 0, 0, 1, 1}, x] - 
        6*G[{0, 0, 1, 0, 0}, x] + (75*G[{0, 0, 1, 0, 1}, x])/2 + 
        (75*G[{0, 0, 1, 1, 0}, x])/2 - 70*G[{0, 0, 1, 1, 1}, x] - 
        (103*G[{0, 1, 0, 0, 0}, x])/2 + 56*G[{0, 1, 0, 0, 1}, x] + 
        56*G[{0, 1, 0, 1, 0}, x] - 36*G[{0, 1, 0, 1, 1}, x] - 
        14*G[{0, 1, 1, 0, 0}, x] + 34*G[{0, 1, 1, 0, 1}, x] + 
        34*G[{0, 1, 1, 1, 0}, x] - 72*G[{0, 1, 1, 1, 1}, x] - 
        (167*G[{1, 0, 0, 0, 0}, x])/2 + (99*G[{1, 0, 0, 0, 1}, x])/2 + 
        (99*G[{1, 0, 0, 1, 0}, x])/2 - 16*G[{1, 0, 0, 1, 1}, x] - 
        (29*G[{1, 0, 1, 0, 0}, x])/2 + 45*G[{1, 0, 1, 0, 1}, x] + 
        45*G[{1, 0, 1, 1, 0}, x] - 72*G[{1, 0, 1, 1, 1}, x] - 
        62*G[{1, 1, 0, 0, 0}, x] + 47*G[{1, 1, 0, 0, 1}, x] + 
        47*G[{1, 1, 0, 1, 0}, x] - 48*G[{1, 1, 0, 1, 1}, x] + 
        6*G[{1, 1, 1, 0, 0}, x] + 186*G[{0, 0, 0, 0, 0, 0}, x] - 
        102*G[{0, 0, 0, 0, 0, 1}, x] - 102*G[{0, 0, 0, 0, 1, 0}, x] + 
        42*G[{0, 0, 0, 0, 1, 1}, x] - 60*G[{0, 0, 0, 1, 0, 1}, x] - 
        60*G[{0, 0, 0, 1, 1, 0}, x] + 96*G[{0, 0, 0, 1, 1, 1}, x] + 
        84*G[{0, 0, 1, 0, 0, 0}, x] - 84*G[{0, 0, 1, 0, 0, 1}, x] - 
        84*G[{0, 0, 1, 0, 1, 0}, x] + 60*G[{0, 0, 1, 0, 1, 1}, x] - 
        24*G[{0, 0, 1, 1, 0, 1}, x] - 24*G[{0, 0, 1, 1, 1, 0}, x] + 
        72*G[{0, 0, 1, 1, 1, 1}, x] + 66*G[{0, 1, 0, 0, 0, 0}, x] - 
        30*G[{0, 1, 0, 0, 0, 1}, x] - 30*G[{0, 1, 0, 0, 1, 0}, x] - 
        6*G[{0, 1, 0, 0, 1, 1}, x] - 36*G[{0, 1, 0, 1, 0, 1}, x] - 
        36*G[{0, 1, 0, 1, 1, 0}, x] + 72*G[{0, 1, 0, 1, 1, 1}, x] + 
        48*G[{0, 1, 1, 0, 0, 0}, x] - 48*G[{0, 1, 1, 0, 0, 1}, x] - 
        48*G[{0, 1, 1, 0, 1, 0}, x] + 48*G[{0, 1, 1, 0, 1, 1}, x] - 
        42*G[{1, 0, 0, 0, 0, 0}, x] + 30*G[{1, 0, 0, 0, 0, 1}, x] + 
        30*G[{1, 0, 0, 0, 1, 0}, x] - 18*G[{1, 0, 0, 0, 1, 1}, x] + 
        12*G[{1, 0, 0, 1, 0, 1}, x] + 12*G[{1, 0, 0, 1, 1, 0}, x] - 
        24*G[{1, 0, 0, 1, 1, 1}, x] - 18*G[{1, 0, 1, 0, 0, 0}, x] + 
        18*G[{1, 0, 1, 0, 0, 1}, x] + 18*G[{1, 0, 1, 0, 1, 0}, x] - 
        18*G[{1, 0, 1, 0, 1, 1}, x] + 6*G[{1, 1, 0, 0, 0, 0}, x] - 
        6*G[{1, 1, 0, 0, 0, 1}, x] - 6*G[{1, 1, 0, 0, 1, 0}, x] + 
        6*G[{1, 1, 0, 0, 1, 1}, x] - (775*Zeta[3])/12 + 
        ((1811*I)/36)*Pi*Zeta[3] + (37*Pi^2*Zeta[3])/3 - 
        (3877*G[{0}, x]*Zeta[3])/36 - (2*I)*Pi*G[{0}, x]*Zeta[3] - 
        39*Pi^2*G[{0}, x]*Zeta[3] - (421*G[{1}, x]*Zeta[3])/12 - 
        ((17*I)/2)*Pi*G[{1}, x]*Zeta[3] + 14*Pi^2*G[{1}, x]*Zeta[3] + 
        100*G[{0, 0}, x]*Zeta[3] + 14*G[{0, 1}, x]*Zeta[3] + 
        (77*G[{1, 0}, x]*Zeta[3])/2 + 35*G[{1, 1}, x]*Zeta[3] - 
        180*G[{0, 0, 0}, x]*Zeta[3] - 30*G[{0, 0, 1}, x]*Zeta[3] - 
        24*G[{0, 1, 0}, x]*Zeta[3] - 30*G[{0, 1, 1}, x]*Zeta[3] + 
        42*G[{1, 0, 0}, x]*Zeta[3] + 6*G[{1, 0, 1}, x]*Zeta[3] - 
        6*G[{1, 1, 0}, x]*Zeta[3] + 54*Zeta[3]^2 + (67*Zeta[5])/2 - 
        141*G[{0}, x]*Zeta[5] + 36*G[{1}, x]*Zeta[5]))) + 
  COLOR[CF^2]*(195/32 + ((25*I)/4)*Pi + (7*Pi^2)/24 + ((5*I)/12)*Pi^3 + 
    (127*Pi^4)/480 + (19*G[{0}, x])/8 - ((13*I)/4)*Pi*G[{0}, x] - 
    (41*Pi^2*G[{0}, x])/24 - G[{1}, x] - ((5*I)/4)*Pi*G[{1}, x] - 
    (Pi^2*G[{1}, x])/2 + (I/12)*Pi^3*G[{1}, x] + G[{0, 0}, x]/2 + 
    (I/2)*Pi*G[{0, 0}, x] + (2*Pi^2*G[{0, 0}, x])/3 - 3*G[{0, 1}, x] + 
    (5*I)*Pi*G[{0, 1}, x] + (2*Pi^2*G[{0, 1}, x])/3 - 3*G[{1, 0}, x] - 
    ((7*I)/2)*Pi*G[{1, 0}, x] - (Pi^2*G[{1, 0}, x])/3 + (7*G[{1, 1}, x])/4 - 
    ((3*I)/2)*Pi*G[{1, 1}, x] - (5*Pi^2*G[{1, 1}, x])/12 - 
    (13*G[{0, 0, 0}, x])/2 + 7*G[{0, 0, 1}, x] - (2*I)*Pi*G[{0, 0, 1}, x] + 
    7*G[{0, 1, 0}, x] - 2*G[{0, 1, 1}, x] - (7*G[{1, 0, 0}, x])/2 - 
    I*Pi*G[{1, 0, 1}, x] + (2*I)*Pi*G[{1, 1, 0}, x] + 
    (3*I)*Pi*G[{1, 1, 1}, x] + 2*G[{0, 0, 0, 0}, x] - 2*G[{0, 0, 0, 1}, x] - 
    2*G[{0, 0, 1, 0}, x] - G[{1, 0, 1, 1}, x] + 2*G[{1, 1, 0, 0}, x] + 
    3*G[{1, 1, 1, 1}, x] - (5*Zeta[3])/2 - (8*I)*Pi*Zeta[3] - 
    2*G[{0}, x]*Zeta[3] + 5*G[{1}, x]*Zeta[3] + 
    FF[x]^2*((3*Pi^2)/2 + 3*G[{0, 0}, x] - 3*G[{0, 1}, x] - 3*G[{1, 0}, x] + 
      3*G[{1, 1}, x] + ep*((15*Pi^2)/4 - 3*Pi^2*G[{0}, x] - 
        3*Pi^2*G[{1}, x] + (15*G[{0, 0}, x])/2 - (15*G[{0, 1}, x])/2 - 
        (15*G[{1, 0}, x])/2 + (15*G[{1, 1}, x])/2 - 12*G[{0, 0, 0}, x] + 
        6*G[{0, 0, 1}, x] + 6*G[{0, 1, 0}, x] + 6*G[{1, 0, 1}, x] + 
        6*G[{1, 1, 0}, x] - 12*G[{1, 1, 1}, x] + 6*Zeta[3]) + 
      ep^2*((85*Pi^2)/8 + (3*Pi^4)/20 - (15*Pi^2*G[{0}, x])/2 - 
        (15*Pi^2*G[{1}, x])/2 + (85*G[{0, 0}, x])/4 + (11*Pi^2*G[{0, 0}, x])/
         2 - (85*G[{0, 1}, x])/4 + (13*Pi^2*G[{0, 1}, x])/2 - 
        (85*G[{1, 0}, x])/4 + (13*Pi^2*G[{1, 0}, x])/2 + 
        (85*G[{1, 1}, x])/4 + (11*Pi^2*G[{1, 1}, x])/2 - 30*G[{0, 0, 0}, x] + 
        15*G[{0, 0, 1}, x] + 15*G[{0, 1, 0}, x] + 15*G[{1, 0, 1}, x] + 
        15*G[{1, 1, 0}, x] - 30*G[{1, 1, 1}, x] + 36*G[{0, 0, 0, 0}, x] - 
        12*G[{0, 0, 0, 1}, x] - 12*G[{0, 0, 1, 0}, x] - 
        12*G[{0, 1, 0, 1}, x] - 12*G[{0, 1, 1, 0}, x] + 
        12*G[{0, 1, 1, 1}, x] + 12*G[{1, 0, 0, 0}, x] - 
        12*G[{1, 0, 0, 1}, x] - 12*G[{1, 0, 1, 0}, x] - 
        12*G[{1, 1, 0, 1}, x] - 12*G[{1, 1, 1, 0}, x] + 
        36*G[{1, 1, 1, 1}, x] + 15*Zeta[3] - 12*G[{0}, x]*Zeta[3] - 
        12*G[{1}, x]*Zeta[3])) + FF[x]*(-2*Pi^2 - 3*G[{0}, x] + 3*G[{1}, x] - 
      4*G[{0, 0}, x] + 4*G[{0, 1}, x] + 4*G[{1, 0}, x] - 4*G[{1, 1}, x] + 
      ep*((-35*Pi^2)/4 - (27*G[{0}, x])/2 + (17*Pi^2*G[{0}, x])/4 + 
        (27*G[{1}, x])/2 + (17*Pi^2*G[{1}, x])/4 - (23*G[{0, 0}, x])/2 + 
        (35*G[{0, 1}, x])/2 + (35*G[{1, 0}, x])/2 - (47*G[{1, 1}, x])/2 + 
        (33*G[{0, 0, 0}, x])/2 - (17*G[{0, 0, 1}, x])/2 - 
        (17*G[{0, 1, 0}, x])/2 + G[{0, 1, 1}, x]/2 + G[{1, 0, 0}, x]/2 - 
        (17*G[{1, 0, 1}, x])/2 - (17*G[{1, 1, 0}, x])/2 + 
        (33*G[{1, 1, 1}, x])/2 - 9*Zeta[3]) + 
      ep^2*((-397*Pi^2)/8 - ((3*I)/4)*Pi^3 - (9*Pi^4)/80 - 
        (193*G[{0}, x])/4 + (227*Pi^2*G[{0}, x])/12 + (193*G[{1}, x])/4 + 
        (199*Pi^2*G[{1}, x])/12 - (289*G[{0, 0}, x])/4 - 
        ((3*I)/2)*Pi*G[{0, 0}, x] - (15*Pi^2*G[{0, 0}, x])/2 + 
        (397*G[{0, 1}, x])/4 + ((3*I)/2)*Pi*G[{0, 1}, x] - 
        (41*Pi^2*G[{0, 1}, x])/4 + (397*G[{1, 0}, x])/4 + 
        ((3*I)/2)*Pi*G[{1, 0}, x] - (41*Pi^2*G[{1, 0}, x])/4 - 
        (505*G[{1, 1}, x])/4 - ((3*I)/2)*Pi*G[{1, 1}, x] - 
        (15*Pi^2*G[{1, 1}, x])/2 + 61*G[{0, 0, 0}, x] - 
        (79*G[{0, 0, 1}, x])/2 - (79*G[{0, 1, 0}, x])/2 + 6*G[{0, 1, 1}, x] - 
        2*G[{1, 0, 0}, x] - (63*G[{1, 0, 1}, x])/2 - (63*G[{1, 1, 0}, x])/2 + 
        77*G[{1, 1, 1}, x] - (95*G[{0, 0, 0, 0}, x])/2 + 
        (29*G[{0, 0, 0, 1}, x])/2 + (29*G[{0, 0, 1, 0}, x])/2 + 
        (5*G[{0, 0, 1, 1}, x])/2 - 4*G[{0, 1, 0, 0}, x] + 
        21*G[{0, 1, 0, 1}, x] + 21*G[{0, 1, 1, 0}, x] - 
        22*G[{0, 1, 1, 1}, x] - 22*G[{1, 0, 0, 0}, x] + 
        21*G[{1, 0, 0, 1}, x] + 21*G[{1, 0, 1, 0}, x] - 
        4*G[{1, 0, 1, 1}, x] + (5*G[{1, 1, 0, 0}, x])/2 + 
        (29*G[{1, 1, 0, 1}, x])/2 + (29*G[{1, 1, 1, 0}, x])/2 - 
        (95*G[{1, 1, 1, 1}, x])/2 - (75*Zeta[3])/2 + (37*G[{0}, x]*Zeta[3])/
         2 + (37*G[{1}, x]*Zeta[3])/2)) + 
    FF[x^(-1)]*((2*I)*Pi*G[{1}, x] + 2*G[{1, 1}, x] + 
      ep*(((107*I)/8)*Pi*G[{1}, x] - (29*Pi^2*G[{1}, x])/12 - 
        (I/8)*Pi^3*G[{1}, x] + ((7*I)/2)*Pi*G[{0, 1}, x] + 
        ((3*I)/2)*Pi*G[{1, 0}, x] + (Pi^2*G[{1, 0}, x])/2 + 
        (107*G[{1, 1}, x])/8 - ((13*I)/4)*Pi*G[{1, 1}, x] + 
        (35*Pi^2*G[{1, 1}, x])/24 + (7*G[{0, 1, 1}, x])/2 + 
        (3*G[{1, 0, 1}, x])/2 - (I/2)*Pi*G[{1, 0, 1}, x] + 
        (3*G[{1, 1, 0}, x])/2 + (2*I)*Pi*G[{1, 1, 0}, x] - 
        8*G[{1, 1, 1}, x] + ((3*I)/2)*Pi*G[{1, 1, 1}, x] - 
        G[{1, 0, 1, 1}, x]/2 + 7*G[{1, 1, 0, 0}, x] - 5*G[{1, 1, 0, 1}, x] - 
        5*G[{1, 1, 1, 0}, x] + (13*G[{1, 1, 1, 1}, x])/2 - 
        (3*G[{1}, x]*Zeta[3])/2) + ep^2*(((1203*I)/16)*Pi*G[{1}, x] - 
        (327*Pi^2*G[{1}, x])/16 - ((63*I)/16)*Pi^3*G[{1}, x] - 
        (127*Pi^4*G[{1}, x])/360 + ((175*I)/8)*Pi*G[{0, 1}, x] - 
        (11*Pi^2*G[{0, 1}, x])/3 - (I/8)*Pi^3*G[{0, 1}, x] + 
        ((47*I)/4)*Pi*G[{1, 0}, x] + (2*Pi^2*G[{1, 0}, x])/3 + 
        (1203*G[{1, 1}, x])/16 - ((77*I)/4)*Pi*G[{1, 1}, x] + 
        (251*Pi^2*G[{1, 1}, x])/48 - (I/2)*Pi^3*G[{1, 1}, x] + 
        ((15*I)/2)*Pi*G[{0, 0, 1}, x] + I*Pi*G[{0, 1, 0}, x] + 
        (Pi^2*G[{0, 1, 0}, x])/2 + (175*G[{0, 1, 1}, x])/8 - 
        ((27*I)/4)*Pi*G[{0, 1, 1}, x] + (35*Pi^2*G[{0, 1, 1}, x])/24 - 
        ((11*I)/2)*Pi*G[{1, 0, 0}, x] - (13*Pi^2*G[{1, 0, 0}, x])/6 + 
        (47*G[{1, 0, 1}, x])/4 - ((43*I)/4)*Pi*G[{1, 0, 1}, x] - 
        (97*Pi^2*G[{1, 0, 1}, x])/12 + (47*G[{1, 1, 0}, x])/4 + 
        (9*I)*Pi*G[{1, 1, 0}, x] - 10*Pi^2*G[{1, 1, 0}, x] - 
        57*G[{1, 1, 1}, x] + ((35*I)/4)*Pi*G[{1, 1, 1}, x] - 
        (49*Pi^2*G[{1, 1, 1}, x])/6 + (15*G[{0, 0, 1, 1}, x])/2 + 
        G[{0, 1, 0, 1}, x] - (I/2)*Pi*G[{0, 1, 0, 1}, x] + 
        G[{0, 1, 1, 0}, x] + (2*I)*Pi*G[{0, 1, 1, 0}, x] - 
        14*G[{0, 1, 1, 1}, x] + ((3*I)/2)*Pi*G[{0, 1, 1, 1}, x] - 
        (11*G[{1, 0, 0, 1}, x])/2 - ((5*I)/2)*Pi*G[{1, 0, 0, 1}, x] - 
        (11*G[{1, 0, 1, 0}, x])/2 - (3*I)*Pi*G[{1, 0, 1, 0}, x] - 
        (33*G[{1, 0, 1, 1}, x])/4 + (4*I)*Pi*G[{1, 0, 1, 1}, x] + 
        13*G[{1, 1, 0, 0}, x] - (3*I)*Pi*G[{1, 1, 0, 0}, x] - 
        7*G[{1, 1, 0, 1}, x] + ((7*I)/2)*Pi*G[{1, 1, 0, 1}, x] - 
        7*G[{1, 1, 1, 0}, x] + (2*I)*Pi*G[{1, 1, 1, 0}, x] + 
        (121*G[{1, 1, 1, 1}, x])/4 - (7*I)*Pi*G[{1, 1, 1, 1}, x] - 
        G[{0, 1, 0, 1, 1}, x]/2 + 7*G[{0, 1, 1, 0, 0}, x] - 
        5*G[{0, 1, 1, 0, 1}, x] - 5*G[{0, 1, 1, 1, 0}, x] + 
        (13*G[{0, 1, 1, 1, 1}, x])/2 - (5*G[{1, 0, 0, 1, 1}, x])/2 - 
        21*G[{1, 0, 1, 0, 0}, x] + 18*G[{1, 0, 1, 0, 1}, x] + 
        18*G[{1, 0, 1, 1, 0}, x] - 13*G[{1, 0, 1, 1, 1}, x] - 
        28*G[{1, 1, 0, 0, 0}, x] + 11*G[{1, 1, 0, 0, 1}, x] + 
        11*G[{1, 1, 0, 1, 0}, x] + (5*G[{1, 1, 0, 1, 1}, x])/2 - 
        13*G[{1, 1, 1, 0, 0}, x] + 25*G[{1, 1, 1, 0, 1}, x] + 
        25*G[{1, 1, 1, 1, 0}, x] - 45*G[{1, 1, 1, 1, 1}, x] + 
        (61*G[{1}, x]*Zeta[3])/4 + ((13*I)/6)*Pi*G[{1}, x]*Zeta[3] - 
        (3*G[{0, 1}, x]*Zeta[3])/2 + G[{1, 0}, x]*Zeta[3] + 
        (223*G[{1, 1}, x]*Zeta[3])/6)) + 
    ep*(1649/64 + ((225*I)/8)*Pi + (917*Pi^2)/96 + ((65*I)/24)*Pi^3 + 
      (13*Pi^4)/160 - (I/48)*Pi^5 + (153*G[{0}, x])/16 - 
      ((147*I)/8)*Pi*G[{0}, x] - (631*Pi^2*G[{0}, x])/48 - 
      ((19*I)/24)*Pi^3*G[{0}, x] - (2*Pi^4*G[{0}, x])/9 - (33*G[{1}, x])/8 + 
      ((45*I)/8)*Pi*G[{1}, x] - (89*Pi^2*G[{1}, x])/12 + 
      (I/24)*Pi^3*G[{1}, x] - (37*Pi^4*G[{1}, x])/180 + (43*G[{0, 0}, x])/8 + 
      (13*I)*Pi*G[{0, 0}, x] + (179*Pi^2*G[{0, 0}, x])/24 - 
      (51*G[{0, 1}, x])/2 + ((75*I)/4)*Pi*G[{0, 1}, x] + 
      (22*Pi^2*G[{0, 1}, x])/3 + ((3*I)/4)*Pi^3*G[{0, 1}, x] - 
      (51*G[{1, 0}, x])/2 - ((87*I)/4)*Pi*G[{1, 0}, x] + 
      (47*Pi^2*G[{1, 0}, x])/4 - (I/3)*Pi^3*G[{1, 0}, x] + 
      (271*G[{1, 1}, x])/8 - (3*I)*Pi*G[{1, 1}, x] + 
      (5*Pi^2*G[{1, 1}, x])/8 - (129*G[{0, 0, 0}, x])/4 - 
      ((17*I)/2)*Pi*G[{0, 0, 0}, x] - (10*Pi^2*G[{0, 0, 0}, x])/3 + 
      (81*G[{0, 0, 1}, x])/2 + (15*I)*Pi*G[{0, 0, 1}, x] - 
      (2*Pi^2*G[{0, 0, 1}, x])/3 + (81*G[{0, 1, 0}, x])/2 + 
      (5*I)*Pi*G[{0, 1, 0}, x] - 3*Pi^2*G[{0, 1, 0}, x] - 
      (63*G[{0, 1, 1}, x])/4 - ((33*I)/2)*Pi*G[{0, 1, 1}, x] - 
      (29*Pi^2*G[{0, 1, 1}, x])/12 - (81*G[{1, 0, 0}, x])/4 + 
      (6*I)*Pi*G[{1, 0, 0}, x] + (Pi^2*G[{1, 0, 0}, x])/3 + 
      (9*G[{1, 0, 1}, x])/2 - ((29*I)/2)*Pi*G[{1, 0, 1}, x] - 
      (13*Pi^2*G[{1, 0, 1}, x])/6 + (9*G[{1, 1, 0}, x])/2 - 
      ((3*I)/2)*Pi*G[{1, 1, 0}, x] - (8*Pi^2*G[{1, 1, 0}, x])/3 - 
      (19*G[{1, 1, 1}, x])/2 + ((21*I)/2)*Pi*G[{1, 1, 1}, x] + 
      (Pi^2*G[{1, 1, 1}, x])/3 + (49*G[{0, 0, 0, 0}, x])/2 - 
      20*G[{0, 0, 0, 1}, x] - (6*I)*Pi*G[{0, 0, 0, 1}, x] - 
      20*G[{0, 0, 1, 0}, x] + 21*G[{0, 0, 1, 1}, x] + 
      (4*I)*Pi*G[{0, 0, 1, 1}, x] + 10*G[{0, 1, 0, 0}, x] - 
      19*G[{0, 1, 0, 1}, x] + (5*I)*Pi*G[{0, 1, 0, 1}, x] - 
      19*G[{0, 1, 1, 0}, x] + (2*I)*Pi*G[{0, 1, 1, 0}, x] + 
      8*G[{0, 1, 1, 1}, x] + (3*I)*Pi*G[{0, 1, 1, 1}, x] + 
      34*G[{1, 0, 0, 0}, x] - 21*G[{1, 0, 0, 1}, x] - 
      (7*I)*Pi*G[{1, 0, 0, 1}, x] - 21*G[{1, 0, 1, 0}, x] + 
      (13*G[{1, 0, 1, 1}, x])/2 + (8*I)*Pi*G[{1, 0, 1, 1}, x] - 
      (13*G[{1, 1, 0, 0}, x])/2 - (2*I)*Pi*G[{1, 1, 0, 0}, x] + 
      5*G[{1, 1, 0, 1}, x] + (7*I)*Pi*G[{1, 1, 0, 1}, x] + 
      5*G[{1, 1, 1, 0}, x] - (2*I)*Pi*G[{1, 1, 1, 0}, x] + 
      (5*G[{1, 1, 1, 1}, x])/2 - (14*I)*Pi*G[{1, 1, 1, 1}, x] - 
      14*G[{0, 0, 0, 0, 0}, x] + 10*G[{0, 0, 0, 0, 1}, x] + 
      10*G[{0, 0, 0, 1, 0}, x] - 12*G[{0, 0, 0, 1, 1}, x] + 
      4*G[{0, 0, 1, 0, 1}, x] + 4*G[{0, 0, 1, 1, 0}, x] - 
      6*G[{0, 1, 0, 0, 0}, x] + 6*G[{0, 1, 0, 0, 1}, x] + 
      6*G[{0, 1, 0, 1, 0}, x] - G[{0, 1, 0, 1, 1}, x] + 
      2*G[{0, 1, 1, 0, 0}, x] + 3*G[{0, 1, 1, 1, 1}, x] + 
      2*G[{1, 0, 0, 0, 0}, x] - 2*G[{1, 0, 0, 0, 1}, x] - 
      2*G[{1, 0, 0, 1, 0}, x] - 5*G[{1, 0, 0, 1, 1}, x] - 
      6*G[{1, 0, 1, 0, 0}, x] + 6*G[{1, 0, 1, 0, 1}, x] + 
      6*G[{1, 0, 1, 1, 0}, x] + 4*G[{1, 0, 1, 1, 1}, x] - 
      8*G[{1, 1, 0, 0, 0}, x] + 2*G[{1, 1, 0, 0, 1}, x] + 
      2*G[{1, 1, 0, 1, 0}, x] + 5*G[{1, 1, 0, 1, 1}, x] - 
      2*G[{1, 1, 1, 0, 0}, x] - 20*G[{1, 1, 1, 1, 1}, x] - (110*Zeta[3])/3 - 
      ((71*I)/6)*Pi*Zeta[3] + (619*Pi^2*Zeta[3])/36 - 
      (94*G[{0}, x]*Zeta[3])/3 + 3*G[{1}, x]*Zeta[3] + 
      (I/3)*Pi*G[{1}, x]*Zeta[3] + 14*G[{0, 0}, x]*Zeta[3] + 
      3*G[{0, 1}, x]*Zeta[3] - 8*G[{1, 0}, x]*Zeta[3] - 
      (5*G[{1, 1}, x]*Zeta[3])/3 + 5*Zeta[5]) + 
    ep^2*(10323/128 + ((1675*I)/16)*Pi + (4795*Pi^2)/64 + ((779*I)/48)*Pi^3 - 
      (721*Pi^4)/1152 - ((263*I)/720)*Pi^5 + (96697*Pi^6)/362880 + 
      (1243*G[{0}, x])/32 - ((1969*I)/16)*Pi*G[{0}, x] - 
      (131*Pi^2*G[{0}, x])/2 - ((31*I)/8)*Pi^3*G[{0}, x] - 
      (463*Pi^4*G[{0}, x])/576 - (107*G[{1}, x])/16 + 
      ((1247*I)/16)*Pi*G[{1}, x] - (1267*Pi^2*G[{1}, x])/24 - 
      ((5*I)/6)*Pi^3*G[{1}, x] - (649*Pi^4*G[{1}, x])/720 - 
      ((11*I)/1440)*Pi^5*G[{1}, x] + (437*G[{0, 0}, x])/16 + 
      ((291*I)/4)*Pi*G[{0, 0}, x] + (2057*Pi^2*G[{0, 0}, x])/48 + 
      ((65*I)/24)*Pi^3*G[{0, 0}, x] + (49*Pi^4*G[{0, 0}, x])/90 - 
      (327*G[{0, 1}, x])/2 + ((537*I)/8)*Pi*G[{0, 1}, x] + 
      (851*Pi^2*G[{0, 1}, x])/24 - ((61*I)/24)*Pi^3*G[{0, 1}, x] - 
      (25*Pi^4*G[{0, 1}, x])/18 - (327*G[{1, 0}, x])/2 - 
      ((807*I)/8)*Pi*G[{1, 0}, x] + (471*Pi^2*G[{1, 0}, x])/8 + 
      ((7*I)/4)*Pi^3*G[{1, 0}, x] + (67*Pi^4*G[{1, 0}, x])/180 + 
      (4019*G[{1, 1}, x])/16 - ((93*I)/4)*Pi*G[{1, 1}, x] + 
      (235*Pi^2*G[{1, 1}, x])/24 + ((67*I)/24)*Pi^3*G[{1, 1}, x] + 
      (3029*Pi^4*G[{1, 1}, x])/1440 - 138*G[{0, 0, 0}, x] - 
      ((107*I)/2)*Pi*G[{0, 0, 0}, x] - (377*Pi^2*G[{0, 0, 0}, x])/24 + 
      (385*G[{0, 0, 1}, x])/2 + ((325*I)/4)*Pi*G[{0, 0, 1}, x] - 
      (122*Pi^2*G[{0, 0, 1}, x])/3 + ((29*I)/12)*Pi^3*G[{0, 0, 1}, x] + 
      (385*G[{0, 1, 0}, x])/2 + ((71*I)/2)*Pi*G[{0, 1, 0}, x] - 
      (92*Pi^2*G[{0, 1, 0}, x])/3 - (I/3)*Pi^3*G[{0, 1, 0}, x] - 
      (595*G[{0, 1, 1}, x])/8 - ((141*I)/2)*Pi*G[{0, 1, 1}, x] - 
      (281*Pi^2*G[{0, 1, 1}, x])/24 - (2*I)*Pi^3*G[{0, 1, 1}, x] - 
      (767*G[{1, 0, 0}, x])/8 + ((91*I)/2)*Pi*G[{1, 0, 0}, x] - 
      (109*Pi^2*G[{1, 0, 0}, x])/4 + ((2*I)/3)*Pi^3*G[{1, 0, 0}, x] + 
      46*G[{1, 0, 1}, x] - ((115*I)/2)*Pi*G[{1, 0, 1}, x] - 
      (39*Pi^2*G[{1, 0, 1}, x])/4 - ((35*I)/12)*Pi^3*G[{1, 0, 1}, x] + 
      46*G[{1, 1, 0}, x] - ((91*I)/4)*Pi*G[{1, 1, 0}, x] - 
      (51*Pi^2*G[{1, 1, 0}, x])/4 - ((8*I)/3)*Pi^3*G[{1, 1, 0}, x] - 
      (533*G[{1, 1, 1}, x])/4 + (37*I)*Pi*G[{1, 1, 1}, x] - 
      (2*Pi^2*G[{1, 1, 1}, x])/3 - ((5*I)/4)*Pi^3*G[{1, 1, 1}, x] + 
      (541*G[{0, 0, 0, 0}, x])/4 + ((73*I)/2)*Pi*G[{0, 0, 0, 0}, x] + 
      11*Pi^2*G[{0, 0, 0, 0}, x] - (235*G[{0, 0, 0, 1}, x])/2 + 
      (31*I)*Pi*G[{0, 0, 0, 1}, x] + 19*Pi^2*G[{0, 0, 0, 1}, x] - 
      (235*G[{0, 0, 1, 0}, x])/2 - (18*I)*Pi*G[{0, 0, 1, 0}, x] + 
      (38*Pi^2*G[{0, 0, 1, 0}, x])/3 + (471*G[{0, 0, 1, 1}, x])/4 - 
      ((59*I)/2)*Pi*G[{0, 0, 1, 1}, x] + (23*Pi^2*G[{0, 0, 1, 1}, x])/12 + 
      46*G[{0, 1, 0, 0}, x] - (17*I)*Pi*G[{0, 1, 0, 0}, x] + 
      (13*Pi^2*G[{0, 1, 0, 0}, x])/3 - (183*G[{0, 1, 0, 1}, x])/2 - 
      ((55*I)/2)*Pi*G[{0, 1, 0, 1}, x] - (9*Pi^2*G[{0, 1, 0, 1}, x])/2 - 
      (183*G[{0, 1, 1, 0}, x])/2 + (12*I)*Pi*G[{0, 1, 1, 0}, x] + 
      (14*Pi^2*G[{0, 1, 1, 0}, x])/3 + 54*G[{0, 1, 1, 1}, x] + 
      ((83*I)/2)*Pi*G[{0, 1, 1, 1}, x] + (17*Pi^2*G[{0, 1, 1, 1}, x])/3 + 
      185*G[{1, 0, 0, 0}, x] - (14*I)*Pi*G[{1, 0, 0, 0}, x] - 
      (2*Pi^2*G[{1, 0, 0, 0}, x])/3 - 102*G[{1, 0, 0, 1}, x] - 
      ((99*I)/2)*Pi*G[{1, 0, 0, 1}, x] + (21*Pi^2*G[{1, 0, 0, 1}, x])/2 - 
      102*G[{1, 0, 1, 0}, x] + (6*I)*Pi*G[{1, 0, 1, 0}, x] + 
      (19*Pi^2*G[{1, 0, 1, 0}, x])/3 + (71*G[{1, 0, 1, 1}, x])/2 + 
      ((91*I)/2)*Pi*G[{1, 0, 1, 1}, x] + (7*Pi^2*G[{1, 0, 1, 1}, x])/12 - 
      (179*G[{1, 1, 0, 0}, x])/4 + (3*I)*Pi*G[{1, 1, 0, 0}, x] + 
      8*Pi^2*G[{1, 1, 0, 0}, x] + 13*G[{1, 1, 0, 1}, x] + 
      ((67*I)/2)*Pi*G[{1, 1, 0, 1}, x] + (13*Pi^2*G[{1, 1, 0, 1}, x])/2 + 
      13*G[{1, 1, 1, 0}, x] - ((19*I)/2)*Pi*G[{1, 1, 1, 0}, x] + 
      2*Pi^2*G[{1, 1, 1, 0}, x] + 40*G[{1, 1, 1, 1}, x] - 
      ((79*I)/2)*Pi*G[{1, 1, 1, 1}, x] + (5*Pi^2*G[{1, 1, 1, 1}, x])/4 - 
      (113*G[{0, 0, 0, 0, 0}, x])/2 + 44*G[{0, 0, 0, 0, 1}, x] - 
      (14*I)*Pi*G[{0, 0, 0, 0, 1}, x] + 44*G[{0, 0, 0, 1, 0}, x] + 
      27*G[{0, 0, 0, 1, 1}, x] + (12*I)*Pi*G[{0, 0, 0, 1, 1}, x] - 
      29*G[{0, 0, 1, 0, 0}, x] + 51*G[{0, 0, 1, 0, 1}, x] + 
      (13*I)*Pi*G[{0, 0, 1, 0, 1}, x] + 51*G[{0, 0, 1, 1, 0}, x] + 
      (2*I)*Pi*G[{0, 0, 1, 1, 0}, x] - 121*G[{0, 0, 1, 1, 1}, x] - 
      (5*I)*Pi*G[{0, 0, 1, 1, 1}, x] - 91*G[{0, 1, 0, 0, 0}, x] + 
      54*G[{0, 1, 0, 0, 1}, x] + (15*I)*Pi*G[{0, 1, 0, 0, 1}, x] + 
      54*G[{0, 1, 0, 1, 0}, x] - (87*G[{0, 1, 0, 1, 1}, x])/2 - 
      (4*I)*Pi*G[{0, 1, 0, 1, 1}, x] + 6*G[{0, 1, 1, 0, 0}, x] - 
      (2*I)*Pi*G[{0, 1, 1, 0, 0}, x] + 44*G[{0, 1, 1, 0, 1}, x] - 
      (9*I)*Pi*G[{0, 1, 1, 0, 1}, x] + 44*G[{0, 1, 1, 1, 0}, x] - 
      (2*I)*Pi*G[{0, 1, 1, 1, 0}, x] - (43*G[{0, 1, 1, 1, 1}, x])/2 - 
      (14*I)*Pi*G[{0, 1, 1, 1, 1}, x] - 138*G[{1, 0, 0, 0, 0}, x] + 
      56*G[{1, 0, 0, 0, 1}, x] - (3*I)*Pi*G[{1, 0, 0, 0, 1}, x] + 
      56*G[{1, 0, 0, 1, 0}, x] - (2*I)*Pi*G[{1, 0, 0, 1, 0}, x] - 
      (127*G[{1, 0, 0, 1, 1}, x])/2 + (12*I)*Pi*G[{1, 0, 0, 1, 1}, x] + 
      6*G[{1, 0, 1, 0, 0}, x] - (6*I)*Pi*G[{1, 0, 1, 0, 0}, x] + 
      42*G[{1, 0, 1, 0, 1}, x] + (9*I)*Pi*G[{1, 0, 1, 0, 1}, x] + 
      42*G[{1, 0, 1, 1, 0}, x] + (4*I)*Pi*G[{1, 0, 1, 1, 0}, x] - 
      11*G[{1, 0, 1, 1, 1}, x] - (25*I)*Pi*G[{1, 0, 1, 1, 1}, x] - 
      23*G[{1, 1, 0, 0, 0}, x] + 39*G[{1, 1, 0, 0, 1}, x] + 
      (17*I)*Pi*G[{1, 1, 0, 0, 1}, x] + 39*G[{1, 1, 0, 1, 0}, x] - 
      (31*G[{1, 1, 0, 1, 1}, x])/2 - (30*I)*Pi*G[{1, 1, 0, 1, 1}, x] + 
      (11*G[{1, 1, 1, 0, 0}, x])/2 + (2*I)*Pi*G[{1, 1, 1, 0, 0}, x] - 
      25*G[{1, 1, 1, 0, 1}, x] - (19*I)*Pi*G[{1, 1, 1, 0, 1}, x] - 
      25*G[{1, 1, 1, 1, 0}, x] + (6*I)*Pi*G[{1, 1, 1, 1, 0}, x] - 
      15*G[{1, 1, 1, 1, 1}, x] + (45*I)*Pi*G[{1, 1, 1, 1, 1}, x] + 
      62*G[{0, 0, 0, 0, 0, 0}, x] - 34*G[{0, 0, 0, 0, 0, 1}, x] - 
      34*G[{0, 0, 0, 0, 1, 0}, x] - 20*G[{0, 0, 0, 1, 0, 1}, x] - 
      20*G[{0, 0, 0, 1, 1, 0}, x] + 56*G[{0, 0, 0, 1, 1, 1}, x] + 
      28*G[{0, 0, 1, 0, 0, 0}, x] - 28*G[{0, 0, 1, 0, 0, 1}, x] - 
      28*G[{0, 0, 1, 0, 1, 0}, x] + 33*G[{0, 0, 1, 0, 1, 1}, x] + 
      2*G[{0, 0, 1, 1, 0, 0}, x] - 8*G[{0, 0, 1, 1, 0, 1}, x] - 
      8*G[{0, 0, 1, 1, 1, 0}, x] + 3*G[{0, 0, 1, 1, 1, 1}, x] + 
      22*G[{0, 1, 0, 0, 0, 0}, x] - 10*G[{0, 1, 0, 0, 0, 1}, x] - 
      10*G[{0, 1, 0, 0, 1, 0}, x] + 13*G[{0, 1, 0, 0, 1, 1}, x] - 
      6*G[{0, 1, 0, 1, 0, 0}, x] - 6*G[{0, 1, 0, 1, 0, 1}, x] - 
      6*G[{0, 1, 0, 1, 1, 0}, x] + 4*G[{0, 1, 0, 1, 1, 1}, x] + 
      8*G[{0, 1, 1, 0, 0, 0}, x] - 14*G[{0, 1, 1, 0, 0, 1}, x] - 
      14*G[{0, 1, 1, 0, 1, 0}, x] + 5*G[{0, 1, 1, 0, 1, 1}, x] - 
      2*G[{0, 1, 1, 1, 0, 0}, x] - 20*G[{0, 1, 1, 1, 1, 1}, x] - 
      14*G[{1, 0, 0, 0, 0, 0}, x] + 10*G[{1, 0, 0, 0, 0, 1}, x] + 
      10*G[{1, 0, 0, 0, 1, 0}, x] - 9*G[{1, 0, 0, 0, 1, 1}, x] + 
      16*G[{1, 0, 0, 1, 0, 0}, x] - 14*G[{1, 0, 0, 1, 0, 1}, x] - 
      14*G[{1, 0, 0, 1, 1, 0}, x] + 36*G[{1, 0, 0, 1, 1, 1}, x] + 
      18*G[{1, 0, 1, 0, 0, 0}, x] - 12*G[{1, 0, 1, 0, 0, 1}, x] - 
      12*G[{1, 0, 1, 0, 1, 0}, x] + 9*G[{1, 0, 1, 0, 1, 1}, x] + 
      4*G[{1, 0, 1, 1, 0, 0}, x] - 12*G[{1, 0, 1, 1, 0, 1}, x] - 
      12*G[{1, 0, 1, 1, 1, 0}, x] - 21*G[{1, 0, 1, 1, 1, 1}, x] + 
      26*G[{1, 1, 0, 0, 0, 0}, x] - 10*G[{1, 1, 0, 0, 0, 1}, x] - 
      10*G[{1, 1, 0, 0, 1, 0}, x] + 23*G[{1, 1, 0, 0, 1, 1}, x] + 
      18*G[{1, 1, 0, 1, 0, 0}, x] - 22*G[{1, 1, 0, 1, 0, 1}, x] - 
      22*G[{1, 1, 0, 1, 1, 0}, x] - 18*G[{1, 1, 0, 1, 1, 1}, x] + 
      8*G[{1, 1, 1, 0, 0, 0}, x] - 2*G[{1, 1, 1, 0, 0, 1}, x] - 
      2*G[{1, 1, 1, 0, 1, 0}, x] - 17*G[{1, 1, 1, 0, 1, 1}, x] + 
      6*G[{1, 1, 1, 1, 0, 0}, x] + 85*G[{1, 1, 1, 1, 1, 1}, x] - 
      (3593*Zeta[3])/24 - ((57*I)/4)*Pi*Zeta[3] + (46*Pi^2*Zeta[3])/3 + 
      ((251*I)/18)*Pi^3*Zeta[3] - (737*G[{0}, x]*Zeta[3])/6 + 
      ((21*I)/2)*Pi*G[{0}, x]*Zeta[3] - 13*Pi^2*G[{0}, x]*Zeta[3] + 
      (97*G[{1}, x]*Zeta[3])/6 - ((68*I)/3)*Pi*G[{1}, x]*Zeta[3] - 
      (19*Pi^2*G[{1}, x]*Zeta[3])/3 + (529*G[{0, 0}, x]*Zeta[3])/6 + 
      (111*G[{0, 1}, x]*Zeta[3])/2 - ((11*I)/3)*Pi*G[{0, 1}, x]*Zeta[3] + 
      (73*G[{1, 0}, x]*Zeta[3])/2 - (6*I)*Pi*G[{1, 0}, x]*Zeta[3] - 
      (14*G[{1, 1}, x]*Zeta[3])/3 + (18*I)*Pi*G[{1, 1}, x]*Zeta[3] - 
      60*G[{0, 0, 0}, x]*Zeta[3] - 9*G[{0, 0, 1}, x]*Zeta[3] - 
      14*G[{0, 1, 0}, x]*Zeta[3] - (17*G[{0, 1, 1}, x]*Zeta[3])/3 + 
      8*G[{1, 0, 0}, x]*Zeta[3] - 4*G[{1, 0, 1}, x]*Zeta[3] + 
      6*G[{1, 1, 0}, x]*Zeta[3] - (26*G[{1, 1, 1}, x]*Zeta[3])/3 + 
      (1417*Zeta[3]^2)/18 - Zeta[5] - (86*I)*Pi*Zeta[5] - 
      47*G[{0}, x]*Zeta[5] + 10*G[{1}, x]*Zeta[5]) + 
    FF[(1 - x)^(-1)]*(-1/4 - ((29*I)/4)*Pi - (11*Pi^2)/6 - (I/12)*Pi^3 - 
      (17*Pi^4)/30 - (29*G[{0}, x])/4 + (3*I)*Pi*G[{0}, x] + 
      (35*Pi^2*G[{0}, x])/12 + (3*I)*Pi*G[{1}, x] + Pi^2*G[{1}, x] + 
      (3*G[{0, 0}, x])/2 + I*Pi*G[{0, 0}, x] - 4*Pi^2*G[{0, 0}, x] + 
      3*G[{0, 1}, x] + (4*I)*Pi*G[{0, 1}, x] - 2*Pi^2*G[{0, 1}, x] + 
      3*G[{1, 0}, x] + (3*I)*Pi*G[{1, 0}, x] + 11*G[{0, 0, 0}, x] - 
      10*G[{0, 0, 1}, x] - 10*G[{0, 1, 0}, x] + 14*G[{0, 1, 1}, x] + 
      3*G[{1, 0, 0}, x] - 12*G[{0, 0, 0, 0}, x] + 12*G[{0, 0, 0, 1}, x] + 
      12*G[{0, 0, 1, 0}, x] - 12*G[{0, 0, 1, 1}, x] - 4*Zeta[3] + 
      12*G[{0}, x]*Zeta[3] + ep*(-1 - ((127*I)/4)*Pi - (383*Pi^2)/24 - 
        ((23*I)/4)*Pi^3 - (11*Pi^4)/90 - (127*G[{0}, x])/4 + 
        ((23*I)/8)*Pi*G[{0}, x] + (313*Pi^2*G[{0}, x])/12 - 
        (I/24)*Pi^3*G[{0}, x] + (4*Pi^4*G[{0}, x])/3 + G[{1}, x]/2 + 
        (33*I)*Pi*G[{1}, x] + (37*Pi^2*G[{1}, x])/6 - (I/6)*Pi^3*G[{1}, x] - 
        (17*Pi^4*G[{1}, x])/30 - (107*G[{0, 0}, x])/8 - 
        ((85*I)/4)*Pi*G[{0, 0}, x] - (83*Pi^2*G[{0, 0}, x])/8 + 
        33*G[{0, 1}, x] + ((41*I)/2)*Pi*G[{0, 1}, x] - 
        (127*Pi^2*G[{0, 1}, x])/6 + 33*G[{1, 0}, x] + 
        (27*I)*Pi*G[{1, 0}, x] - (133*Pi^2*G[{1, 0}, x])/6 - 
        (11*I)*Pi*G[{1, 1}, x] - (13*Pi^2*G[{1, 1}, x])/3 + 
        37*G[{0, 0, 0}, x] - (I/2)*Pi*G[{0, 0, 0}, x] + 
        20*Pi^2*G[{0, 0, 0}, x] - (121*G[{0, 0, 1}, x])/2 - 
        (4*I)*Pi*G[{0, 0, 1}, x] + 18*Pi^2*G[{0, 0, 1}, x] - 
        (121*G[{0, 1, 0}, x])/2 + ((9*I)/2)*Pi*G[{0, 1, 0}, x] + 
        16*Pi^2*G[{0, 1, 0}, x] + 75*G[{0, 1, 1}, x] + 
        (2*I)*Pi*G[{0, 1, 1}, x] + 6*Pi^2*G[{0, 1, 1}, x] + 
        32*G[{1, 0, 0}, x] + (2*I)*Pi*G[{1, 0, 0}, x] - 
        4*Pi^2*G[{1, 0, 0}, x] - 11*G[{1, 0, 1}, x] - 
        (2*I)*Pi*G[{1, 0, 1}, x] - 2*Pi^2*G[{1, 0, 1}, x] - 
        11*G[{1, 1, 0}, x] - I*Pi*G[{1, 1, 0}, x] - (103*G[{0, 0, 0, 0}, x])/
         2 + 29*G[{0, 0, 0, 1}, x] + 29*G[{0, 0, 1, 0}, x] - 
        13*G[{0, 0, 1, 1}, x] - (11*G[{0, 1, 0, 0}, x])/2 + 
        30*G[{0, 1, 0, 1}, x] + 30*G[{0, 1, 1, 0}, x] - 
        56*G[{0, 1, 1, 1}, x] - 44*G[{1, 0, 0, 0}, x] + 
        40*G[{1, 0, 0, 1}, x] + 40*G[{1, 0, 1, 0}, x] - 
        42*G[{1, 0, 1, 1}, x] - G[{1, 1, 0, 0}, x] + 
        84*G[{0, 0, 0, 0, 0}, x] - 60*G[{0, 0, 0, 0, 1}, x] - 
        60*G[{0, 0, 0, 1, 0}, x] + 36*G[{0, 0, 0, 1, 1}, x] - 
        24*G[{0, 0, 1, 0, 1}, x] - 24*G[{0, 0, 1, 1, 0}, x] + 
        48*G[{0, 0, 1, 1, 1}, x] + 36*G[{0, 1, 0, 0, 0}, x] - 
        36*G[{0, 1, 0, 0, 1}, x] - 36*G[{0, 1, 0, 1, 0}, x] + 
        36*G[{0, 1, 0, 1, 1}, x] - 12*G[{1, 0, 0, 0, 0}, x] + 
        12*G[{1, 0, 0, 0, 1}, x] + 12*G[{1, 0, 0, 1, 0}, x] - 
        12*G[{1, 0, 0, 1, 1}, x] + (67*Zeta[3])/2 - ((35*I)/3)*Pi*Zeta[3] - 
        28*Pi^2*Zeta[3] + (166*G[{0}, x]*Zeta[3])/3 + 3*G[{1}, x]*Zeta[3] - 
        84*G[{0, 0}, x]*Zeta[3] - 12*G[{0, 1}, x]*Zeta[3] + 
        12*G[{1, 0}, x]*Zeta[3] - 72*Zeta[5]) + 
      ep^2*(-3 - ((875*I)/8)*Pi - (887*Pi^2)/8 - ((104*I)/3)*Pi^3 - 
        (137*Pi^4)/180 - ((29*I)/1440)*Pi^5 - (19*Pi^6)/140 - 
        (875*G[{0}, x])/8 - ((237*I)/16)*Pi*G[{0}, x] + 
        (1227*Pi^2*G[{0}, x])/8 + ((211*I)/16)*Pi^3*G[{0}, x] + 
        (1259*Pi^4*G[{0}, x])/1440 + 2*G[{1}, x] + ((879*I)/4)*Pi*G[{1}, x] + 
        (59*Pi^2*G[{1}, x])/2 - ((5*I)/2)*Pi^3*G[{1}, x] + 
        (107*Pi^4*G[{1}, x])/45 - (2665*G[{0, 0}, x])/16 - 
        ((465*I)/4)*Pi*G[{0, 0}, x] - (1037*Pi^2*G[{0, 0}, x])/16 + 
        (I/2)*Pi^3*G[{0, 0}, x] - (49*Pi^4*G[{0, 0}, x])/15 + 
        (879*G[{0, 1}, x])/4 + ((537*I)/4)*Pi*G[{0, 1}, x] - 
        (359*Pi^2*G[{0, 1}, x])/3 - ((163*I)/12)*Pi^3*G[{0, 1}, x] + 
        (22*Pi^4*G[{0, 1}, x])/15 + (879*G[{1, 0}, x])/4 + 
        ((971*I)/8)*Pi*G[{1, 0}, x] - (1313*Pi^2*G[{1, 0}, x])/12 - 
        ((191*I)/24)*Pi^3*G[{1, 0}, x] + (4*Pi^4*G[{1, 0}, x])/3 - 
        G[{1, 1}, x] - (104*I)*Pi*G[{1, 1}, x] - (121*Pi^2*G[{1, 1}, x])/6 + 
        ((11*I)/6)*Pi^3*G[{1, 1}, x] - (17*Pi^4*G[{1, 1}, x])/30 + 
        (851*G[{0, 0, 0}, x])/4 + ((263*I)/4)*Pi*G[{0, 0, 0}, x] + 
        (289*Pi^2*G[{0, 0, 0}, x])/12 - (1209*G[{0, 0, 1}, x])/4 - 
        (43*I)*Pi*G[{0, 0, 1}, x] + 42*Pi^2*G[{0, 0, 1}, x] - 
        (1209*G[{0, 1, 0}, x])/4 + ((3*I)/4)*Pi*G[{0, 1, 0}, x] + 
        (569*Pi^2*G[{0, 1, 0}, x])/12 + (741*G[{0, 1, 1}, x])/2 + 
        ((51*I)/2)*Pi*G[{0, 1, 1}, x] + (77*Pi^2*G[{0, 1, 1}, x])/2 + 
        (1275*G[{1, 0, 0}, x])/8 - ((73*I)/4)*Pi*G[{1, 0, 0}, x] + 
        (351*Pi^2*G[{1, 0, 0}, x])/8 - 104*G[{1, 0, 1}, x] - 
        (46*I)*Pi*G[{1, 0, 1}, x] + (99*Pi^2*G[{1, 0, 1}, x])/2 - 
        104*G[{1, 1, 0}, x] - (4*I)*Pi*G[{1, 1, 0}, x] + 
        (251*Pi^2*G[{1, 1, 0}, x])/6 + (29*I)*Pi*G[{1, 1, 1}, x] + 
        (40*Pi^2*G[{1, 1, 1}, x])/3 - (721*G[{0, 0, 0, 0}, x])/4 - 
        (4*I)*Pi*G[{0, 0, 0, 0}, x] - 66*Pi^2*G[{0, 0, 0, 0}, x] + 
        169*G[{0, 0, 0, 1}, x] + (8*I)*Pi*G[{0, 0, 0, 1}, x] - 
        76*Pi^2*G[{0, 0, 0, 1}, x] + 169*G[{0, 0, 1, 0}, x] - 
        ((15*I)/2)*Pi*G[{0, 0, 1, 0}, x] - 78*Pi^2*G[{0, 0, 1, 0}, x] - 
        91*G[{0, 0, 1, 1}, x] + (3*I)*Pi*G[{0, 0, 1, 1}, x] - 
        42*Pi^2*G[{0, 0, 1, 1}, x] - (275*G[{0, 1, 0, 0}, x])/4 - 
        (20*I)*Pi*G[{0, 1, 0, 0}, x] - 28*Pi^2*G[{0, 1, 0, 0}, x] + 
        (381*G[{0, 1, 0, 1}, x])/2 - (3*I)*Pi*G[{0, 1, 0, 1}, x] - 
        34*Pi^2*G[{0, 1, 0, 1}, x] + (381*G[{0, 1, 1, 0}, x])/2 + 
        ((57*I)/2)*Pi*G[{0, 1, 1, 0}, x] - 44*Pi^2*G[{0, 1, 1, 0}, x] - 
        315*G[{0, 1, 1, 1}, x] - (12*I)*Pi*G[{0, 1, 1, 1}, x] - 
        16*Pi^2*G[{0, 1, 1, 1}, x] - 263*G[{1, 0, 0, 0}, x] - 
        ((23*I)/2)*Pi*G[{1, 0, 0, 0}, x] + 20*Pi^2*G[{1, 0, 0, 0}, x] + 
        183*G[{1, 0, 0, 1}, x] - (4*I)*Pi*G[{1, 0, 0, 1}, x] + 
        18*Pi^2*G[{1, 0, 0, 1}, x] + 183*G[{1, 0, 1, 0}, x] + 
        (I/2)*Pi*G[{1, 0, 1, 0}, x] + 16*Pi^2*G[{1, 0, 1, 0}, x] - 
        207*G[{1, 0, 1, 1}, x] - (6*I)*Pi*G[{1, 0, 1, 1}, x] + 
        6*Pi^2*G[{1, 0, 1, 1}, x] - 11*G[{1, 1, 0, 0}, x] + 
        (2*I)*Pi*G[{1, 1, 0, 0}, x] - 4*Pi^2*G[{1, 1, 0, 0}, x] + 
        29*G[{1, 1, 0, 1}, x] + (18*I)*Pi*G[{1, 1, 0, 1}, x] - 
        2*Pi^2*G[{1, 1, 0, 1}, x] + 29*G[{1, 1, 1, 0}, x] + 
        (7*I)*Pi*G[{1, 1, 1, 0}, x] + 164*G[{0, 0, 0, 0, 0}, x] - 
        65*G[{0, 0, 0, 0, 1}, x] - 65*G[{0, 0, 0, 1, 0}, x] + 
        15*G[{0, 0, 0, 1, 1}, x] + (19*G[{0, 0, 1, 0, 0}, x])/2 - 
        75*G[{0, 0, 1, 0, 1}, x] - 75*G[{0, 0, 1, 1, 0}, x] + 
        104*G[{0, 0, 1, 1, 1}, x] + 103*G[{0, 1, 0, 0, 0}, x] - 
        112*G[{0, 1, 0, 0, 1}, x] - 112*G[{0, 1, 0, 1, 0}, x] + 
        49*G[{0, 1, 0, 1, 1}, x] + (73*G[{0, 1, 1, 0, 0}, x])/2 - 
        68*G[{0, 1, 1, 0, 1}, x] - 68*G[{0, 1, 1, 1, 0}, x] + 
        168*G[{0, 1, 1, 1, 1}, x] + (351*G[{1, 0, 0, 0, 0}, x])/2 - 
        99*G[{1, 0, 0, 0, 1}, x] - 99*G[{1, 0, 0, 1, 0}, x] + 
        15*G[{1, 0, 0, 1, 1}, x] + (21*G[{1, 0, 1, 0, 0}, x])/2 - 
        90*G[{1, 0, 1, 0, 1}, x] - 90*G[{1, 0, 1, 1, 0}, x] + 
        168*G[{1, 0, 1, 1, 1}, x] + 98*G[{1, 1, 0, 0, 0}, x] - 
        94*G[{1, 1, 0, 0, 1}, x] - 94*G[{1, 1, 0, 1, 0}, x] + 
        112*G[{1, 1, 0, 1, 1}, x] + 7*G[{1, 1, 1, 0, 0}, x] - 
        372*G[{0, 0, 0, 0, 0, 0}, x] + 204*G[{0, 0, 0, 0, 0, 1}, x] + 
        204*G[{0, 0, 0, 0, 1, 0}, x] - 84*G[{0, 0, 0, 0, 1, 1}, x] + 
        120*G[{0, 0, 0, 1, 0, 1}, x] + 120*G[{0, 0, 0, 1, 1, 0}, x] - 
        192*G[{0, 0, 0, 1, 1, 1}, x] - 168*G[{0, 0, 1, 0, 0, 0}, x] + 
        168*G[{0, 0, 1, 0, 0, 1}, x] + 168*G[{0, 0, 1, 0, 1, 0}, x] - 
        120*G[{0, 0, 1, 0, 1, 1}, x] + 48*G[{0, 0, 1, 1, 0, 1}, x] + 
        48*G[{0, 0, 1, 1, 1, 0}, x] - 144*G[{0, 0, 1, 1, 1, 1}, x] - 
        132*G[{0, 1, 0, 0, 0, 0}, x] + 60*G[{0, 1, 0, 0, 0, 1}, x] + 
        60*G[{0, 1, 0, 0, 1, 0}, x] + 12*G[{0, 1, 0, 0, 1, 1}, x] + 
        72*G[{0, 1, 0, 1, 0, 1}, x] + 72*G[{0, 1, 0, 1, 1, 0}, x] - 
        144*G[{0, 1, 0, 1, 1, 1}, x] - 96*G[{0, 1, 1, 0, 0, 0}, x] + 
        96*G[{0, 1, 1, 0, 0, 1}, x] + 96*G[{0, 1, 1, 0, 1, 0}, x] - 
        96*G[{0, 1, 1, 0, 1, 1}, x] + 84*G[{1, 0, 0, 0, 0, 0}, x] - 
        60*G[{1, 0, 0, 0, 0, 1}, x] - 60*G[{1, 0, 0, 0, 1, 0}, x] + 
        36*G[{1, 0, 0, 0, 1, 1}, x] - 24*G[{1, 0, 0, 1, 0, 1}, x] - 
        24*G[{1, 0, 0, 1, 1, 0}, x] + 48*G[{1, 0, 0, 1, 1, 1}, x] + 
        36*G[{1, 0, 1, 0, 0, 0}, x] - 36*G[{1, 0, 1, 0, 0, 1}, x] - 
        36*G[{1, 0, 1, 0, 1, 0}, x] + 36*G[{1, 0, 1, 0, 1, 1}, x] - 
        12*G[{1, 1, 0, 0, 0, 0}, x] + 12*G[{1, 1, 0, 0, 0, 1}, x] + 
        12*G[{1, 1, 0, 0, 1, 0}, x] - 12*G[{1, 1, 0, 0, 1, 1}, x] + 
        (1297*Zeta[3])/8 - ((777*I)/4)*Pi*Zeta[3] - (125*Pi^2*Zeta[3])/8 + 
        132*G[{0}, x]*Zeta[3] - ((5*I)/3)*Pi*G[{0}, x]*Zeta[3] + 
        78*Pi^2*G[{0}, x]*Zeta[3] + 68*G[{1}, x]*Zeta[3] + 
        (32*I)*Pi*G[{1}, x]*Zeta[3] - 28*Pi^2*G[{1}, x]*Zeta[3] - 
        (559*G[{0, 0}, x]*Zeta[3])/3 - (19*G[{0, 1}, x]*Zeta[3])/2 - 
        85*G[{1, 0}, x]*Zeta[3] - 57*G[{1, 1}, x]*Zeta[3] + 
        360*G[{0, 0, 0}, x]*Zeta[3] + 60*G[{0, 0, 1}, x]*Zeta[3] + 
        48*G[{0, 1, 0}, x]*Zeta[3] + 60*G[{0, 1, 1}, x]*Zeta[3] - 
        84*G[{1, 0, 0}, x]*Zeta[3] - 12*G[{1, 0, 1}, x]*Zeta[3] + 
        12*G[{1, 1, 0}, x]*Zeta[3] - 108*Zeta[3]^2 - 104*Zeta[5] + 
        282*G[{0}, x]*Zeta[5] - 72*G[{1}, x]*Zeta[5])) + 
    FF[(1 - x)^(-2)]*(((2*I)/3)*Pi^3 + (19*Pi^4)/60 - 
      ((13*I)/4)*Pi*G[{0}, x] - (5*Pi^2*G[{0}, x])/6 + 
      ((7*I)/12)*Pi^3*G[{0}, x] - (13*G[{0, 0}, x])/4 + 
      ((3*I)/2)*Pi*G[{0, 0}, x] + (35*Pi^2*G[{0, 0}, x])/12 + 
      (3*I)*Pi*G[{0, 1}, x] + Pi^2*G[{0, 1}, x] - I*Pi*G[{1, 0}, x] + 
      (3*I)*Pi*G[{0, 0, 0}, x] + 3*G[{0, 0, 1}, x] + 
      (4*I)*Pi*G[{0, 0, 1}, x] + 3*G[{0, 1, 0}, x] - I*Pi*G[{0, 1, 0}, x] - 
      G[{1, 0, 0}, x] + 13*G[{0, 0, 0, 0}, x] - 10*G[{0, 0, 0, 1}, x] - 
      10*G[{0, 0, 1, 0}, x] + 14*G[{0, 0, 1, 1}, x] - G[{0, 1, 0, 0}, x] - 
      4*Zeta[3] + (6*I)*Pi*Zeta[3] - 8*G[{0}, x]*Zeta[3] + 
      ep*(((127*I)/24)*Pi^3 + Pi^4/18 - (I/120)*Pi^5 + (16*I)*Pi*G[{0}, x] - 
        (227*Pi^2*G[{0}, x])/24 - ((11*I)/12)*Pi^3*G[{0}, x] - 
        (149*Pi^4*G[{0}, x])/120 + (I/2)*Pi^3*G[{1}, x] + 
        (19*Pi^4*G[{1}, x])/60 + 16*G[{0, 0}, x] + ((75*I)/4)*Pi*
         G[{0, 0}, x] + (5*Pi^2*G[{0, 0}, x])/3 - ((3*I)/2)*Pi^3*
         G[{0, 0}, x] + (20*I)*Pi*G[{0, 1}, x] + (5*Pi^2*G[{0, 1}, x])/6 - 
        (I/6)*Pi^3*G[{0, 1}, x] - ((47*I)/4)*Pi*G[{1, 0}, x] + 
        (2*Pi^2*G[{1, 0}, x])/3 + ((7*I)/12)*Pi^3*G[{1, 0}, x] + 
        6*G[{0, 0, 0}, x] - (49*Pi^2*G[{0, 0, 0}, x])/3 + 
        20*G[{0, 0, 1}, x] + (16*I)*Pi*G[{0, 0, 1}, x] - 
        20*Pi^2*G[{0, 0, 1}, x] + 20*G[{0, 1, 0}, x] - 
        (5*I)*Pi*G[{0, 1, 0}, x] - (97*Pi^2*G[{0, 1, 0}, x])/6 - 
        (11*I)*Pi*G[{0, 1, 1}, x] - (13*Pi^2*G[{0, 1, 1}, x])/3 - 
        (47*G[{1, 0, 0}, x])/4 + ((5*I)/2)*Pi*G[{1, 0, 0}, x] + 
        (35*Pi^2*G[{1, 0, 0}, x])/12 + (2*I)*Pi*G[{1, 0, 1}, x] + 
        Pi^2*G[{1, 0, 1}, x] - I*Pi*G[{1, 1, 0}, x] + 6*G[{0, 0, 0, 0}, x] - 
        (14*I)*Pi*G[{0, 0, 0, 0}, x] - 9*G[{0, 0, 0, 1}, x] + 
        (4*I)*Pi*G[{0, 0, 0, 1}, x] - 9*G[{0, 0, 1, 0}, x] + 
        (7*I)*Pi*G[{0, 0, 1, 0}, x] + 19*G[{0, 0, 1, 1}, x] - 
        (6*I)*Pi*G[{0, 0, 1, 1}, x] + (8*I)*Pi*G[{0, 1, 0, 0}, x] - 
        11*G[{0, 1, 0, 1}, x] - (6*I)*Pi*G[{0, 1, 0, 1}, x] - 
        11*G[{0, 1, 1, 0}, x] - (5*I)*Pi*G[{0, 1, 1, 0}, x] + 
        4*G[{1, 0, 0, 0}, x] + (3*I)*Pi*G[{1, 0, 0, 0}, x] + 
        2*G[{1, 0, 0, 1}, x] + (4*I)*Pi*G[{1, 0, 0, 1}, x] + 
        2*G[{1, 0, 1, 0}, x] - I*Pi*G[{1, 0, 1, 0}, x] - G[{1, 1, 0, 0}, x] - 
        90*G[{0, 0, 0, 0, 0}, x] + 50*G[{0, 0, 0, 0, 1}, x] + 
        50*G[{0, 0, 0, 1, 0}, x] - 26*G[{0, 0, 0, 1, 1}, x] + 
        5*G[{0, 0, 1, 0, 0}, x] + 22*G[{0, 0, 1, 0, 1}, x] + 
        22*G[{0, 0, 1, 1, 0}, x] - 56*G[{0, 0, 1, 1, 1}, x] - 
        26*G[{0, 1, 0, 0, 0}, x] + 36*G[{0, 1, 0, 0, 1}, x] + 
        36*G[{0, 1, 0, 1, 0}, x] - 42*G[{0, 1, 0, 1, 1}, x] - 
        5*G[{0, 1, 1, 0, 0}, x] + 13*G[{1, 0, 0, 0, 0}, x] - 
        10*G[{1, 0, 0, 0, 1}, x] - 10*G[{1, 0, 0, 1, 0}, x] + 
        14*G[{1, 0, 0, 1, 1}, x] - G[{1, 0, 1, 0, 0}, x] - (127*Zeta[3])/4 + 
        ((89*I)/2)*Pi*Zeta[3] + (259*Pi^2*Zeta[3])/12 + 
        11*G[{0}, x]*Zeta[3] + ((4*I)/3)*Pi*G[{0}, x]*Zeta[3] - 
        3*G[{1}, x]*Zeta[3] + (6*I)*Pi*G[{1}, x]*Zeta[3] + 
        (232*G[{0, 0}, x]*Zeta[3])/3 + 3*G[{0, 1}, x]*Zeta[3] - 
        8*G[{1, 0}, x]*Zeta[3] + 66*Zeta[5]) + 
      ep^2*(((463*I)/24)*Pi^3 + (479*Pi^4)/480 + ((427*I)/240)*Pi^5 + 
        (797*Pi^6)/90720 + ((1441*I)/8)*Pi*G[{0}, x] - (1865*Pi^2*G[{0}, x])/
         24 - ((661*I)/48)*Pi^3*G[{0}, x] + (7*Pi^4*G[{0}, x])/72 - 
        (I/96)*Pi^5*G[{0}, x] + ((47*I)/8)*Pi^3*G[{1}, x] - 
        (121*Pi^4*G[{1}, x])/360 - (I/120)*Pi^5*G[{1}, x] + 
        (1441*G[{0, 0}, x])/8 + (47*I)*Pi*G[{0, 0}, x] + 
        (697*Pi^2*G[{0, 0}, x])/48 + (I/24)*Pi^3*G[{0, 0}, x] + 
        (4513*Pi^4*G[{0, 0}, x])/1440 + ((369*I)/4)*Pi*G[{0, 1}, x] + 
        (14*Pi^2*G[{0, 1}, x])/3 + (4*I)*Pi^3*G[{0, 1}, x] - 
        (37*Pi^4*G[{0, 1}, x])/120 - ((47*I)/2)*Pi*G[{1, 0}, x] + 
        (31*Pi^2*G[{1, 0}, x])/24 + ((7*I)/12)*Pi^3*G[{1, 0}, x] - 
        (149*Pi^4*G[{1, 0}, x])/120 + (I/2)*Pi^3*G[{1, 1}, x] + 
        (19*Pi^4*G[{1, 1}, x])/60 - 75*G[{0, 0, 0}, x] - 
        ((147*I)/4)*Pi*G[{0, 0, 0}, x] - 6*Pi^2*G[{0, 0, 0}, x] + 
        ((35*I)/12)*Pi^3*G[{0, 0, 0}, x] + (369*G[{0, 0, 1}, x])/4 + 
        (84*I)*Pi*G[{0, 0, 1}, x] - (185*Pi^2*G[{0, 0, 1}, x])/6 - 
        ((49*I)/6)*Pi^3*G[{0, 0, 1}, x] + (369*G[{0, 1, 0}, x])/4 - 
        ((53*I)/4)*Pi*G[{0, 1, 0}, x] - 13*Pi^2*G[{0, 1, 0}, x] - 
        ((41*I)/12)*Pi^3*G[{0, 1, 0}, x] - (69*I)*Pi*G[{0, 1, 1}, x] - 
        (5*Pi^2*G[{0, 1, 1}, x])/2 + ((11*I)/6)*Pi^3*G[{0, 1, 1}, x] - 
        (47*G[{1, 0, 0}, x])/2 + ((125*I)/4)*Pi*G[{1, 0, 0}, x] - 
        (4*Pi^2*G[{1, 0, 0}, x])/3 - ((3*I)/2)*Pi^3*G[{1, 0, 0}, x] + 
        ((31*I)/2)*Pi*G[{1, 0, 1}, x] - (2*Pi^2*G[{1, 0, 1}, x])/3 - 
        (I/6)*Pi^3*G[{1, 0, 1}, x] - ((79*I)/4)*Pi*G[{1, 1, 0}, x] + 
        (2*Pi^2*G[{1, 1, 0}, x])/3 + ((7*I)/12)*Pi^3*G[{1, 1, 0}, x] + 
        (5*G[{0, 0, 0, 0}, x])/4 - ((23*I)/2)*Pi*G[{0, 0, 0, 0}, x] + 
        (225*Pi^2*G[{0, 0, 0, 0}, x])/4 - (103*G[{0, 0, 0, 1}, x])/2 + 
        (18*I)*Pi*G[{0, 0, 0, 1}, x] + 59*Pi^2*G[{0, 0, 0, 1}, x] - 
        (103*G[{0, 0, 1, 0}, x])/2 + (24*I)*Pi*G[{0, 0, 1, 0}, x] + 
        (425*Pi^2*G[{0, 0, 1, 0}, x])/6 + (191*G[{0, 0, 1, 1}, x])/2 - 
        (20*I)*Pi*G[{0, 0, 1, 1}, x] + 47*Pi^2*G[{0, 0, 1, 1}, x] + 
        (63*G[{0, 1, 0, 0}, x])/4 + ((65*I)/2)*Pi*G[{0, 1, 0, 0}, x] + 
        (311*Pi^2*G[{0, 1, 0, 0}, x])/12 - 69*G[{0, 1, 0, 1}, x] - 
        (41*I)*Pi*G[{0, 1, 0, 1}, x] + (134*Pi^2*G[{0, 1, 0, 1}, x])/3 - 
        69*G[{0, 1, 1, 0}, x] - (38*I)*Pi*G[{0, 1, 1, 0}, x] + 
        (287*Pi^2*G[{0, 1, 1, 0}, x])/6 + (29*I)*Pi*G[{0, 1, 1, 1}, x] + 
        (40*Pi^2*G[{0, 1, 1, 1}, x])/3 + 40*G[{1, 0, 0, 0}, x] - 
        (49*Pi^2*G[{1, 0, 0, 0}, x])/3 + (31*G[{1, 0, 0, 1}, x])/2 + 
        (11*I)*Pi*G[{1, 0, 0, 1}, x] - 20*Pi^2*G[{1, 0, 0, 1}, x] + 
        (31*G[{1, 0, 1, 0}, x])/2 - (5*I)*Pi*G[{1, 0, 1, 0}, x] - 
        (97*Pi^2*G[{1, 0, 1, 0}, x])/6 - (6*I)*Pi*G[{1, 0, 1, 1}, x] - 
        (13*Pi^2*G[{1, 0, 1, 1}, x])/3 - (79*G[{1, 1, 0, 0}, x])/4 + 
        ((5*I)/2)*Pi*G[{1, 1, 0, 0}, x] + (35*Pi^2*G[{1, 1, 0, 0}, x])/12 + 
        (2*I)*Pi*G[{1, 1, 0, 1}, x] + Pi^2*G[{1, 1, 0, 1}, x] - 
        I*Pi*G[{1, 1, 1, 0}, x] - 40*G[{0, 0, 0, 0, 0}, x] + 
        (45*I)*Pi*G[{0, 0, 0, 0, 0}, x] + 21*G[{0, 0, 0, 0, 1}, x] + 
        (20*I)*Pi*G[{0, 0, 0, 0, 1}, x] + 21*G[{0, 0, 0, 1, 0}, x] - 
        (19*I)*Pi*G[{0, 0, 0, 1, 0}, x] + 15*G[{0, 0, 0, 1, 1}, x] - 
        (10*I)*Pi*G[{0, 0, 0, 1, 1}, x] + 9*G[{0, 0, 1, 0, 0}, x] - 
        (30*I)*Pi*G[{0, 0, 1, 0, 0}, x] + 33*G[{0, 0, 1, 0, 1}, x] - 
        (14*I)*Pi*G[{0, 0, 1, 0, 1}, x] + 33*G[{0, 0, 1, 1, 0}, x] + 
        (19*I)*Pi*G[{0, 0, 1, 1, 0}, x] - 91*G[{0, 0, 1, 1, 1}, x] + 
        (8*I)*Pi*G[{0, 0, 1, 1, 1}, x] - 3*G[{0, 1, 0, 0, 0}, x] - 
        (25*I)*Pi*G[{0, 1, 0, 0, 0}, x] + 34*G[{0, 1, 0, 0, 1}, x] - 
        (16*I)*Pi*G[{0, 1, 0, 0, 1}, x] + 34*G[{0, 1, 0, 1, 0}, x] + 
        (3*I)*Pi*G[{0, 1, 0, 1, 0}, x] - 53*G[{0, 1, 0, 1, 1}, x] + 
        (6*I)*Pi*G[{0, 1, 0, 1, 1}, x] - 45*G[{0, 1, 1, 0, 0}, x] + 
        (8*I)*Pi*G[{0, 1, 1, 0, 0}, x] + 29*G[{0, 1, 1, 0, 1}, x] + 
        (14*I)*Pi*G[{0, 1, 1, 0, 1}, x] + 29*G[{0, 1, 1, 1, 0}, x] + 
        (3*I)*Pi*G[{0, 1, 1, 1, 0}, x] - 6*G[{1, 0, 0, 0, 0}, x] - 
        (14*I)*Pi*G[{1, 0, 0, 0, 0}, x] - 5*G[{1, 0, 0, 0, 1}, x] + 
        (4*I)*Pi*G[{1, 0, 0, 0, 1}, x] - 5*G[{1, 0, 0, 1, 0}, x] + 
        (7*I)*Pi*G[{1, 0, 0, 1, 0}, x] + 12*G[{1, 0, 0, 1, 1}, x] - 
        (6*I)*Pi*G[{1, 0, 0, 1, 1}, x] - 3*G[{1, 0, 1, 0, 0}, x] + 
        (8*I)*Pi*G[{1, 0, 1, 0, 0}, x] - 6*G[{1, 0, 1, 0, 1}, x] - 
        (6*I)*Pi*G[{1, 0, 1, 0, 1}, x] - 6*G[{1, 0, 1, 1, 0}, x] - 
        (5*I)*Pi*G[{1, 0, 1, 1, 0}, x] + 4*G[{1, 1, 0, 0, 0}, x] + 
        (3*I)*Pi*G[{1, 1, 0, 0, 0}, x] + 2*G[{1, 1, 0, 0, 1}, x] + 
        (4*I)*Pi*G[{1, 1, 0, 0, 1}, x] + 2*G[{1, 1, 0, 1, 0}, x] - 
        I*Pi*G[{1, 1, 0, 1, 0}, x] - G[{1, 1, 1, 0, 0}, x] + 
        395*G[{0, 0, 0, 0, 0, 0}, x] - 170*G[{0, 0, 0, 0, 0, 1}, x] - 
        170*G[{0, 0, 0, 0, 1, 0}, x] + 90*G[{0, 0, 0, 0, 1, 1}, x] - 
        17*G[{0, 0, 0, 1, 0, 0}, x] - 102*G[{0, 0, 0, 1, 0, 1}, x] - 
        102*G[{0, 0, 0, 1, 1, 0}, x] + 144*G[{0, 0, 0, 1, 1, 1}, x] + 
        122*G[{0, 0, 1, 0, 0, 0}, x] - 162*G[{0, 0, 1, 0, 0, 1}, x] - 
        162*G[{0, 0, 1, 0, 1, 0}, x] + 104*G[{0, 0, 1, 0, 1, 1}, x] + 
        23*G[{0, 0, 1, 1, 0, 0}, x] - 48*G[{0, 0, 1, 1, 0, 1}, x] - 
        48*G[{0, 0, 1, 1, 1, 0}, x] + 168*G[{0, 0, 1, 1, 1, 1}, x] + 
        89*G[{0, 1, 0, 0, 0, 0}, x] - 62*G[{0, 1, 0, 0, 0, 1}, x] - 
        62*G[{0, 1, 0, 0, 1, 0}, x] - 26*G[{0, 1, 0, 0, 1, 1}, x] + 
        9*G[{0, 1, 0, 1, 0, 0}, x] - 78*G[{0, 1, 0, 1, 0, 1}, x] - 
        78*G[{0, 1, 0, 1, 1, 0}, x] + 168*G[{0, 1, 0, 1, 1, 1}, x] + 
        116*G[{0, 1, 1, 0, 0, 0}, x] - 98*G[{0, 1, 1, 0, 0, 1}, x] - 
        98*G[{0, 1, 1, 0, 1, 0}, x] + 112*G[{0, 1, 1, 0, 1, 1}, x] + 
        3*G[{0, 1, 1, 1, 0, 0}, x] - 90*G[{1, 0, 0, 0, 0, 0}, x] + 
        50*G[{1, 0, 0, 0, 0, 1}, x] + 50*G[{1, 0, 0, 0, 1, 0}, x] - 
        26*G[{1, 0, 0, 0, 1, 1}, x] + 5*G[{1, 0, 0, 1, 0, 0}, x] + 
        22*G[{1, 0, 0, 1, 0, 1}, x] + 22*G[{1, 0, 0, 1, 1, 0}, x] - 
        56*G[{1, 0, 0, 1, 1, 1}, x] - 26*G[{1, 0, 1, 0, 0, 0}, x] + 
        36*G[{1, 0, 1, 0, 0, 1}, x] + 36*G[{1, 0, 1, 0, 1, 0}, x] - 
        42*G[{1, 0, 1, 0, 1, 1}, x] - 5*G[{1, 0, 1, 1, 0, 0}, x] + 
        13*G[{1, 1, 0, 0, 0, 0}, x] - 10*G[{1, 1, 0, 0, 0, 1}, x] - 
        10*G[{1, 1, 0, 0, 1, 0}, x] + 14*G[{1, 1, 0, 0, 1, 1}, x] - 
        G[{1, 1, 0, 1, 0, 0}, x] - (463*Zeta[3])/4 + ((523*I)/2)*Pi*Zeta[3] - 
        (17*Pi^2*Zeta[3])/3 - ((227*I)/36)*Pi^3*Zeta[3] + 
        (307*G[{0}, x]*Zeta[3])/4 - ((263*I)/6)*Pi*G[{0}, x]*Zeta[3] - 
        (1051*Pi^2*G[{0}, x]*Zeta[3])/12 - (141*G[{1}, x]*Zeta[3])/4 + 
        ((69*I)/2)*Pi*G[{1}, x]*Zeta[3] + (259*Pi^2*G[{1}, x]*Zeta[3])/12 + 
        (47*G[{0, 0}, x]*Zeta[3])/3 + (13*I)*Pi*G[{0, 0}, x]*Zeta[3] - 
        19*G[{0, 1}, x]*Zeta[3] + (5*I)*Pi*G[{0, 1}, x]*Zeta[3] + 
        16*G[{1, 0}, x]*Zeta[3] + ((4*I)/3)*Pi*G[{1, 0}, x]*Zeta[3] - 
        3*G[{1, 1}, x]*Zeta[3] + (6*I)*Pi*G[{1, 1}, x]*Zeta[3] - 
        (1001*G[{0, 0, 0}, x]*Zeta[3])/3 - 19*G[{0, 0, 1}, x]*Zeta[3] - 
        43*G[{0, 1, 0}, x]*Zeta[3] - 57*G[{0, 1, 1}, x]*Zeta[3] + 
        (232*G[{1, 0, 0}, x]*Zeta[3])/3 + 3*G[{1, 0, 1}, x]*Zeta[3] - 
        8*G[{1, 1, 0}, x]*Zeta[3] + (659*Zeta[3]^2)/6 - (3*Zeta[5])/2 + 
        (52*I)*Pi*Zeta[5] - 282*G[{0}, x]*Zeta[5] + 66*G[{1}, x]*Zeta[5]))), 
 COLOR[CF*Nf]*(-19/36 + G[{0}, x]/6 + ep*(-583/216 - ((19*I)/36)*Pi + 
      (5*Pi^2)/72 + (25*G[{0}, x])/18 - ((19*I)/36)*Pi*G[{0}, x] + 
      (Pi^2*G[{0}, x])/18 - (19*G[{1}, x])/36 + ((25*I)/36)*Pi*G[{1}, x] - 
      (Pi^2*G[{1}, x])/18 - (37*G[{0, 0}, x])/36 + (I/6)*Pi*G[{0, 0}, x] + 
      (31*G[{1, 1}, x])/36 - (I/6)*Pi*G[{1, 1}, x] + G[{0, 0, 0}, x]/3 - 
      G[{1, 1, 1}, x]/3) + FF[x]*(19/18 - G[{0}, x]/6 - G[{1}, x]/6 + 
      ep*(583/108 + ((19*I)/18)*Pi - (5*Pi^2)/36 - (31*G[{0}, x])/36 - 
        (I/6)*Pi*G[{0}, x] - (31*G[{1}, x])/36 - (I/6)*Pi*G[{1}, x] + 
        G[{0, 0}, x]/6 + G[{1, 1}, x]/6) + 
      ep^2*(13519/648 + ((583*I)/108)*Pi - (4*Pi^2)/3 - (I/18)*Pi^3 - 
        (727*G[{0}, x])/216 - ((31*I)/36)*Pi*G[{0}, x] + (Pi^2*G[{0}, x])/6 - 
        (727*G[{1}, x])/216 - ((31*I)/36)*Pi*G[{1}, x] + (Pi^2*G[{1}, x])/6 + 
        (31*G[{0, 0}, x])/36 + (I/3)*Pi*G[{0, 0}, x] - 
        (I/6)*Pi*G[{0, 1}, x] - (I/6)*Pi*G[{1, 0}, x] + 
        (31*G[{1, 1}, x])/36 + (I/3)*Pi*G[{1, 1}, x] - G[{0, 1, 1}, x]/6 - 
        G[{1, 0, 0}, x]/6 - (47*Zeta[3])/18)) + 
    ep^2*(-13519/1296 - ((583*I)/216)*Pi + (2*Pi^2)/3 + ((7*I)/54)*Pi^3 - 
      Pi^4/135 + (655*G[{0}, x])/108 - ((469*I)/216)*Pi*G[{0}, x] + 
      (49*Pi^2*G[{0}, x])/108 + (I/72)*Pi^3*G[{0}, x] - (583*G[{1}, x])/216 + 
      ((655*I)/216)*Pi*G[{1}, x] - (67*Pi^2*G[{1}, x])/108 - 
      (I/24)*Pi^3*G[{1}, x] - (1141*G[{0, 0}, x])/216 + 
      ((11*I)/9)*Pi*G[{0, 0}, x] - (13*Pi^2*G[{0, 0}, x])/72 + 
      ((25*I)/36)*Pi*G[{0, 1}, x] - (Pi^2*G[{0, 1}, x])/18 - 
      ((19*I)/36)*Pi*G[{1, 0}, x] + (Pi^2*G[{1, 0}, x])/18 + 
      (955*G[{1, 1}, x])/216 - ((14*I)/9)*Pi*G[{1, 1}, x] + 
      (13*Pi^2*G[{1, 1}, x])/72 + (65*G[{0, 0, 0}, x])/18 - 
      (I/2)*Pi*G[{0, 0, 0}, x] + (I/6)*Pi*G[{0, 1, 0}, x] + 
      (25*G[{0, 1, 1}, x])/36 - (I/6)*Pi*G[{0, 1, 1}, x] - 
      (19*G[{1, 0, 0}, x])/36 + (I/6)*Pi*G[{1, 0, 0}, x] - 
      (I/6)*Pi*G[{1, 0, 1}, x] - (65*G[{1, 1, 1}, x])/18 + 
      (I/2)*Pi*G[{1, 1, 1}, x] - (3*G[{0, 0, 0, 0}, x])/2 + 
      G[{0, 1, 0, 0}, x]/6 - G[{0, 1, 1, 1}, x]/3 + G[{1, 0, 0, 0}, x]/3 - 
      G[{1, 0, 1, 1}, x]/6 + (3*G[{1, 1, 1, 1}, x])/2 + (25*Zeta[3])/36 - 
      (I/6)*Pi*Zeta[3] + (G[{1}, x]*Zeta[3])/6) + 
    FF[(1 - x)^(-1)]*(ep*(((19*I)/36)*Pi*G[{0}, x] - (Pi^2*G[{0}, x])/18 + 
        (19*G[{0, 0}, x])/36 - (I/6)*Pi*G[{0, 0}, x] - G[{0, 0, 0}, x]/3) + 
      ep^2*(((-19*I)/216)*Pi^3 + Pi^4/135 + ((469*I)/216)*Pi*G[{0}, x] - 
        (107*Pi^2*G[{0}, x])/216 - (I/72)*Pi^3*G[{0}, x] + 
        (469*G[{0, 0}, x])/216 - ((11*I)/9)*Pi*G[{0, 0}, x] + 
        (13*Pi^2*G[{0, 0}, x])/72 + ((19*I)/36)*Pi*G[{1, 0}, x] - 
        (Pi^2*G[{1, 0}, x])/18 - (22*G[{0, 0, 0}, x])/9 + 
        (I/2)*Pi*G[{0, 0, 0}, x] - (I/6)*Pi*G[{0, 1, 0}, x] + 
        (19*G[{1, 0, 0}, x])/36 - (I/6)*Pi*G[{1, 0, 0}, x] + 
        (3*G[{0, 0, 0, 0}, x])/2 - G[{0, 1, 0, 0}, x]/6 - 
        G[{1, 0, 0, 0}, x]/3 + (19*Zeta[3])/36 + (I/6)*Pi*Zeta[3])) + 
    FF[x^(-1)]*(ep*(((-19*I)/36)*Pi*G[{1}, x] + (Pi^2*G[{1}, x])/18 - 
        (19*G[{1, 1}, x])/36 + (I/6)*Pi*G[{1, 1}, x] + G[{1, 1, 1}, x]/3) + 
      ep^2*(((-469*I)/216)*Pi*G[{1}, x] + (107*Pi^2*G[{1}, x])/216 + 
        (I/24)*Pi^3*G[{1}, x] - ((19*I)/36)*Pi*G[{0, 1}, x] + 
        (Pi^2*G[{0, 1}, x])/18 - (469*G[{1, 1}, x])/216 + 
        ((11*I)/9)*Pi*G[{1, 1}, x] - (13*Pi^2*G[{1, 1}, x])/72 - 
        (19*G[{0, 1, 1}, x])/36 + (I/6)*Pi*G[{0, 1, 1}, x] + 
        (I/6)*Pi*G[{1, 0, 1}, x] + (22*G[{1, 1, 1}, x])/9 - 
        (I/2)*Pi*G[{1, 1, 1}, x] + G[{0, 1, 1, 1}, x]/3 + 
        G[{1, 0, 1, 1}, x]/6 - (3*G[{1, 1, 1, 1}, x])/2 - 
        (G[{1}, x]*Zeta[3])/6))) + 
  COLOR[CF^2]*(-17/8 - (I/2)*Pi + (7*Pi^2)/24 + (3*G[{0}, x])/4 + 
    I*Pi*G[{0}, x] - G[{1}, x]/2 - (I/2)*Pi*G[{1}, x] + G[{0, 0}, x] - 
    G[{1, 1}, x]/2 + ep*(-143/16 - ((37*I)/8)*Pi - (25*Pi^2)/48 + 
      (19*Pi^4)/120 + (23*G[{0}, x])/4 + ((43*I)/8)*Pi*G[{0}, x] - 
      (17*Pi^2*G[{0}, x])/24 + ((7*I)/24)*Pi^3*G[{0}, x] - (37*G[{1}, x])/8 - 
      ((37*I)/8)*Pi*G[{1}, x] + (11*Pi^2*G[{1}, x])/8 + 
      (I/8)*Pi^3*G[{1}, x] + G[{0, 0}, x]/8 - ((9*I)/4)*Pi*G[{0, 0}, x] + 
      (35*Pi^2*G[{0, 0}, x])/24 + 3*G[{0, 1}, x] - (7*I)*Pi*G[{0, 1}, x] + 
      (Pi^2*G[{0, 1}, x])/2 + 3*G[{1, 0}, x] + ((11*I)/2)*Pi*G[{1, 0}, x] - 
      (Pi^2*G[{1, 0}, x])/2 - (47*G[{1, 1}, x])/8 + 
      ((17*I)/4)*Pi*G[{1, 1}, x] - (35*Pi^2*G[{1, 1}, x])/24 - 
      (9*G[{0, 0, 0}, x])/2 + ((3*I)/2)*Pi*G[{0, 0, 0}, x] + 
      G[{0, 0, 1}, x] + (2*I)*Pi*G[{0, 0, 1}, x] + G[{0, 1, 0}, x] - 
      (I/2)*Pi*G[{0, 1, 0}, x] - 8*G[{0, 1, 1}, x] + 9*G[{1, 0, 0}, x] - 
      (7*G[{1, 0, 1}, x])/2 + (I/2)*Pi*G[{1, 0, 1}, x] - 
      (7*G[{1, 1, 0}, x])/2 - (2*I)*Pi*G[{1, 1, 0}, x] + 8*G[{1, 1, 1}, x] - 
      ((3*I)/2)*Pi*G[{1, 1, 1}, x] + (13*G[{0, 0, 0, 0}, x])/2 - 
      5*G[{0, 0, 0, 1}, x] - 5*G[{0, 0, 1, 0}, x] + 7*G[{0, 0, 1, 1}, x] - 
      G[{0, 1, 0, 0}, x]/2 + G[{1, 0, 1, 1}, x]/2 - 7*G[{1, 1, 0, 0}, x] + 
      5*G[{1, 1, 0, 1}, x] + 5*G[{1, 1, 1, 0}, x] - (13*G[{1, 1, 1, 1}, x])/
       2 + (25*Zeta[3])/6 + (3*I)*Pi*Zeta[3] - 4*G[{0}, x]*Zeta[3] + 
      (3*G[{1}, x]*Zeta[3])/2) + FF[x]^2*((9*Pi^2)/2 + 6*G[{0}, x] - 
      6*G[{1}, x] + 9*G[{0, 0}, x] - 9*G[{0, 1}, x] - 9*G[{1, 0}, x] + 
      9*G[{1, 1}, x] + ep*((63*Pi^2)/4 + 33*G[{0}, x] - 
        (25*Pi^2*G[{0}, x])/3 - 33*G[{1}, x] - (29*Pi^2*G[{1}, x])/3 + 
        (39*G[{0, 0}, x])/2 - (63*G[{0, 1}, x])/2 - (63*G[{1, 0}, x])/2 + 
        (87*G[{1, 1}, x])/2 - 32*G[{0, 0, 0}, x] + 14*G[{0, 0, 1}, x] + 
        14*G[{0, 1, 0}, x] + 4*G[{0, 1, 1}, x] - 4*G[{1, 0, 0}, x] + 
        22*G[{1, 0, 1}, x] + 22*G[{1, 1, 0}, x] - 40*G[{1, 1, 1}, x] + 
        18*Zeta[3]) + ep^2*((417*Pi^2)/8 + (16*Pi^4)/45 + (271*G[{0}, x])/2 - 
        (175*Pi^2*G[{0}, x])/6 + (I/6)*Pi^3*G[{0}, x] - (271*G[{1}, x])/2 - 
        (203*Pi^2*G[{1}, x])/6 - (I/6)*Pi^3*G[{1}, x] + 
        (153*G[{0, 0}, x])/4 + (85*Pi^2*G[{0, 0}, x])/6 - 
        (417*G[{0, 1}, x])/4 + (115*Pi^2*G[{0, 1}, x])/6 - 
        (417*G[{1, 0}, x])/4 + (119*Pi^2*G[{1, 0}, x])/6 + 
        (681*G[{1, 1}, x])/4 + (113*Pi^2*G[{1, 1}, x])/6 - 
        82*G[{0, 0, 0}, x] + I*Pi*G[{0, 0, 0}, x] + 43*G[{0, 0, 1}, x] - 
        I*Pi*G[{0, 0, 1}, x] + 43*G[{0, 1, 0}, x] - I*Pi*G[{0, 1, 0}, x] + 
        20*G[{0, 1, 1}, x] + I*Pi*G[{0, 1, 1}, x] - 20*G[{1, 0, 0}, x] - 
        I*Pi*G[{1, 0, 0}, x] + 83*G[{1, 0, 1}, x] + I*Pi*G[{1, 0, 1}, x] + 
        83*G[{1, 1, 0}, x] + I*Pi*G[{1, 1, 0}, x] - 170*G[{1, 1, 1}, x] - 
        I*Pi*G[{1, 1, 1}, x] + 90*G[{0, 0, 0, 0}, x] - 
        25*G[{0, 0, 0, 1}, x] - 25*G[{0, 0, 1, 0}, x] - 
        4*G[{0, 0, 1, 1}, x] + 8*G[{0, 1, 0, 0}, x] - 37*G[{0, 1, 0, 1}, x] - 
        37*G[{0, 1, 1, 0}, x] + 30*G[{0, 1, 1, 1}, x] + 
        42*G[{1, 0, 0, 0}, x] - 35*G[{1, 0, 0, 1}, x] - 
        35*G[{1, 0, 1, 0}, x] - 8*G[{1, 0, 1, 1}, x] + 4*G[{1, 1, 0, 0}, x] - 
        47*G[{1, 1, 0, 1}, x] - 47*G[{1, 1, 1, 0}, x] + 
        126*G[{1, 1, 1, 1}, x] + 63*Zeta[3] - 37*G[{0}, x]*Zeta[3] - 
        35*G[{1}, x]*Zeta[3])) + FF[x]*(17/4 + I*Pi - (25*Pi^2)/12 - 
      (25*G[{0}, x])/4 - (I/2)*Pi*G[{0}, x] + (23*G[{1}, x])/4 - 
      (I/2)*Pi*G[{1}, x] - (7*G[{0, 0}, x])/2 + 3*G[{0, 1}, x] + 
      3*G[{1, 0}, x] - (7*G[{1, 1}, x])/2 + 
      ep*(143/8 + ((37*I)/4)*Pi - (101*Pi^2)/24 - ((25*I)/12)*Pi^3 - 
        (273*G[{0}, x])/8 - ((3*I)/4)*Pi*G[{0}, x] + (5*Pi^2*G[{0}, x])/3 + 
        (255*G[{1}, x])/8 - ((3*I)/4)*Pi*G[{1}, x] + 3*Pi^2*G[{1}, x] + 
        (29*G[{0, 0}, x])/4 - (2*I)*Pi*G[{0, 0}, x] + (9*G[{0, 1}, x])/2 + 
        ((3*I)/2)*Pi*G[{0, 1}, x] + (9*G[{1, 0}, x])/2 + 
        ((3*I)/2)*Pi*G[{1, 0}, x] - (67*G[{1, 1}, x])/4 - 
        (2*I)*Pi*G[{1, 1}, x] + (9*G[{0, 0, 0}, x])/2 + G[{0, 0, 1}, x]/2 + 
        G[{0, 1, 0}, x]/2 - 5*G[{0, 1, 1}, x] + 3*G[{1, 0, 0}, x] - 
        (15*G[{1, 0, 1}, x])/2 - (15*G[{1, 1, 0}, x])/2 + 
        (25*G[{1, 1, 1}, x])/2 - (11*Zeta[3])/6) + 
      ep^2*(909/16 + ((315*I)/8)*Pi + (53*Pi^2)/24 - ((21*I)/2)*Pi^3 + 
        (83*Pi^4)/288 - (2187*G[{0}, x])/16 - ((41*I)/8)*Pi*G[{0}, x] - 
        (11*Pi^2*G[{0}, x])/3 + (4*I)*Pi^3*G[{0}, x] + (2149*G[{1}, x])/16 - 
        ((41*I)/8)*Pi*G[{1}, x] + Pi^2*G[{1}, x] + ((3*I)/4)*Pi^3*G[{1}, x] + 
        (623*G[{0, 0}, x])/8 - (13*I)*Pi*G[{0, 0}, x] - 
        (5*Pi^2*G[{0, 0}, x])/12 - (59*G[{0, 1}, x])/4 + 
        ((51*I)/4)*Pi*G[{0, 1}, x] + (4*Pi^2*G[{0, 1}, x])/3 - 
        (59*G[{1, 0}, x])/4 + ((51*I)/4)*Pi*G[{1, 0}, x] + 
        (2*Pi^2*G[{1, 0}, x])/3 - (433*G[{1, 1}, x])/8 - 
        (13*I)*Pi*G[{1, 1}, x] - (61*Pi^2*G[{1, 1}, x])/12 - 
        (99*G[{0, 0, 0}, x])/2 + ((17*I)/2)*Pi*G[{0, 0, 0}, x] + 
        22*G[{0, 0, 1}, x] + (8*I)*Pi*G[{0, 0, 1}, x] + 22*G[{0, 1, 0}, x] - 
        ((27*I)/2)*Pi*G[{0, 1, 0}, x] - (73*G[{0, 1, 1}, x])/4 - 
        ((5*I)/2)*Pi*G[{0, 1, 1}, x] + (87*G[{1, 0, 0}, x])/4 - 
        (I/2)*Pi*G[{1, 0, 0}, x] - 18*G[{1, 0, 1}, x] - 
        ((31*I)/2)*Pi*G[{1, 0, 1}, x] - 18*G[{1, 1, 0}, x] + 
        (6*I)*Pi*G[{1, 1, 0}, x] + (77*G[{1, 1, 1}, x])/2 + 
        ((21*I)/2)*Pi*G[{1, 1, 1}, x] - (3*G[{0, 0, 0, 0}, x])/2 + 
        G[{0, 0, 0, 1}, x] + G[{0, 0, 1, 0}, x] + 6*G[{0, 0, 1, 1}, x] - 
        8*G[{0, 1, 0, 0}, x] - (13*G[{0, 1, 0, 1}, x])/2 - 
        (13*G[{0, 1, 1, 0}, x])/2 + 14*G[{0, 1, 1, 1}, x] + 
        2*G[{1, 0, 0, 0}, x] - (17*G[{1, 0, 0, 1}, x])/2 - 
        (17*G[{1, 0, 1, 0}, x])/2 + 8*G[{1, 0, 1, 1}, x] - 
        2*G[{1, 1, 0, 0}, x] + 23*G[{1, 1, 0, 1}, x] + 
        23*G[{1, 1, 1, 0}, x] - (75*G[{1, 1, 1, 1}, x])/2 + (85*Zeta[3])/12 - 
        ((235*I)/6)*Pi*Zeta[3] - (23*G[{0}, x]*Zeta[3])/2 + 
        8*G[{1}, x]*Zeta[3])) + FF[x]^3*(-3*Pi^2 - 6*G[{0, 0}, x] + 
      6*G[{0, 1}, x] + 6*G[{1, 0}, x] - 6*G[{1, 1}, x] + 
      ep*((-21*Pi^2)/2 + 6*Pi^2*G[{0}, x] + 6*Pi^2*G[{1}, x] - 
        21*G[{0, 0}, x] + 21*G[{0, 1}, x] + 21*G[{1, 0}, x] - 
        21*G[{1, 1}, x] + 24*G[{0, 0, 0}, x] - 12*G[{0, 0, 1}, x] - 
        12*G[{0, 1, 0}, x] - 12*G[{1, 0, 1}, x] - 12*G[{1, 1, 0}, x] + 
        24*G[{1, 1, 1}, x] - 12*Zeta[3]) + 
      ep^2*((-139*Pi^2)/4 - (3*Pi^4)/10 + 21*Pi^2*G[{0}, x] + 
        21*Pi^2*G[{1}, x] - (139*G[{0, 0}, x])/2 - 11*Pi^2*G[{0, 0}, x] + 
        (139*G[{0, 1}, x])/2 - 13*Pi^2*G[{0, 1}, x] + (139*G[{1, 0}, x])/2 - 
        13*Pi^2*G[{1, 0}, x] - (139*G[{1, 1}, x])/2 - 11*Pi^2*G[{1, 1}, x] + 
        84*G[{0, 0, 0}, x] - 42*G[{0, 0, 1}, x] - 42*G[{0, 1, 0}, x] - 
        42*G[{1, 0, 1}, x] - 42*G[{1, 1, 0}, x] + 84*G[{1, 1, 1}, x] - 
        72*G[{0, 0, 0, 0}, x] + 24*G[{0, 0, 0, 1}, x] + 
        24*G[{0, 0, 1, 0}, x] + 24*G[{0, 1, 0, 1}, x] + 
        24*G[{0, 1, 1, 0}, x] - 24*G[{0, 1, 1, 1}, x] - 
        24*G[{1, 0, 0, 0}, x] + 24*G[{1, 0, 0, 1}, x] + 
        24*G[{1, 0, 1, 0}, x] + 24*G[{1, 1, 0, 1}, x] + 
        24*G[{1, 1, 1, 0}, x] - 72*G[{1, 1, 1, 1}, x] - 42*Zeta[3] + 
        24*G[{0}, x]*Zeta[3] + 24*G[{1}, x]*Zeta[3])) + 
    FF[x^(-1)]*((I/2)*Pi*G[{1}, x] + G[{1, 1}, x]/2 + 
      ep*(((11*I)/8)*Pi*G[{1}, x] - (2*Pi^2*G[{1}, x])/3 - 
        (I/8)*Pi^3*G[{1}, x] + ((3*I)/2)*Pi*G[{0, 1}, x] + 
        I*Pi*G[{1, 0}, x] + (Pi^2*G[{1, 0}, x])/2 + (11*G[{1, 1}, x])/8 - 
        ((3*I)/4)*Pi*G[{1, 1}, x] + (35*Pi^2*G[{1, 1}, x])/24 + 
        (3*G[{0, 1, 1}, x])/2 + G[{1, 0, 1}, x] - (I/2)*Pi*G[{1, 0, 1}, x] + 
        G[{1, 1, 0}, x] + (2*I)*Pi*G[{1, 1, 0}, x] - 2*G[{1, 1, 1}, x] + 
        ((3*I)/2)*Pi*G[{1, 1, 1}, x] - G[{1, 0, 1, 1}, x]/2 + 
        7*G[{1, 1, 0, 0}, x] - 5*G[{1, 1, 0, 1}, x] - 5*G[{1, 1, 1, 0}, x] + 
        (13*G[{1, 1, 1, 1}, x])/2 - (3*G[{1}, x]*Zeta[3])/2) + 
      ep^2*(((267*I)/16)*Pi*G[{1}, x] - (103*Pi^2*G[{1}, x])/16 - 
        ((31*I)/16)*Pi^3*G[{1}, x] - (127*Pi^4*G[{1}, x])/360 + 
        ((47*I)/8)*Pi*G[{0, 1}, x] - (5*Pi^2*G[{0, 1}, x])/3 - 
        (I/8)*Pi^3*G[{0, 1}, x] + ((31*I)/4)*Pi*G[{1, 0}, x] - 
        (Pi^2*G[{1, 0}, x])/12 + (267*G[{1, 1}, x])/16 + 
        ((3*I)/4)*Pi*G[{1, 1}, x] + (91*Pi^2*G[{1, 1}, x])/48 - 
        (I/2)*Pi^3*G[{1, 1}, x] + ((7*I)/2)*Pi*G[{0, 0, 1}, x] + 
        I*Pi*G[{0, 1, 0}, x] + (Pi^2*G[{0, 1, 0}, x])/2 + 
        (47*G[{0, 1, 1}, x])/8 - ((11*I)/4)*Pi*G[{0, 1, 1}, x] + 
        (35*Pi^2*G[{0, 1, 1}, x])/24 - (3*I)*Pi*G[{1, 0, 0}, x] - 
        (13*Pi^2*G[{1, 0, 0}, x])/6 + (31*G[{1, 0, 1}, x])/4 - 
        ((27*I)/4)*Pi*G[{1, 0, 1}, x] - (97*Pi^2*G[{1, 0, 1}, x])/12 + 
        (31*G[{1, 1, 0}, x])/4 + ((13*I)/2)*Pi*G[{1, 1, 0}, x] - 
        10*Pi^2*G[{1, 1, 0}, x] - 9*G[{1, 1, 1}, x] + 
        ((19*I)/4)*Pi*G[{1, 1, 1}, x] - (49*Pi^2*G[{1, 1, 1}, x])/6 + 
        (7*G[{0, 0, 1, 1}, x])/2 + G[{0, 1, 0, 1}, x] - 
        (I/2)*Pi*G[{0, 1, 0, 1}, x] + G[{0, 1, 1, 0}, x] + 
        (2*I)*Pi*G[{0, 1, 1, 0}, x] - 6*G[{0, 1, 1, 1}, x] + 
        ((3*I)/2)*Pi*G[{0, 1, 1, 1}, x] - 3*G[{1, 0, 0, 1}, x] - 
        ((5*I)/2)*Pi*G[{1, 0, 0, 1}, x] - 3*G[{1, 0, 1, 0}, x] - 
        (3*I)*Pi*G[{1, 0, 1, 0}, x] - (23*G[{1, 0, 1, 1}, x])/4 + 
        (4*I)*Pi*G[{1, 0, 1, 1}, x] + (19*G[{1, 1, 0, 0}, x])/2 - 
        (3*I)*Pi*G[{1, 1, 0, 0}, x] - 5*G[{1, 1, 0, 1}, x] + 
        ((7*I)/2)*Pi*G[{1, 1, 0, 1}, x] - 5*G[{1, 1, 1, 0}, x] + 
        (2*I)*Pi*G[{1, 1, 1, 0}, x] + (49*G[{1, 1, 1, 1}, x])/4 - 
        (7*I)*Pi*G[{1, 1, 1, 1}, x] - G[{0, 1, 0, 1, 1}, x]/2 + 
        7*G[{0, 1, 1, 0, 0}, x] - 5*G[{0, 1, 1, 0, 1}, x] - 
        5*G[{0, 1, 1, 1, 0}, x] + (13*G[{0, 1, 1, 1, 1}, x])/2 - 
        (5*G[{1, 0, 0, 1, 1}, x])/2 - 21*G[{1, 0, 1, 0, 0}, x] + 
        18*G[{1, 0, 1, 0, 1}, x] + 18*G[{1, 0, 1, 1, 0}, x] - 
        13*G[{1, 0, 1, 1, 1}, x] - 28*G[{1, 1, 0, 0, 0}, x] + 
        11*G[{1, 1, 0, 0, 1}, x] + 11*G[{1, 1, 0, 1, 0}, x] + 
        (5*G[{1, 1, 0, 1, 1}, x])/2 - 13*G[{1, 1, 1, 0, 0}, x] + 
        25*G[{1, 1, 1, 0, 1}, x] + 25*G[{1, 1, 1, 1, 0}, x] - 
        45*G[{1, 1, 1, 1, 1}, x] + (61*G[{1}, x]*Zeta[3])/4 + 
        ((13*I)/6)*Pi*G[{1}, x]*Zeta[3] - (3*G[{0, 1}, x]*Zeta[3])/2 + 
        G[{1, 0}, x]*Zeta[3] + (223*G[{1, 1}, x]*Zeta[3])/6)) + 
    FF[(1 - x)^(-1)]*((-I/2)*Pi*G[{0}, x] - G[{0, 0}, x]/2 + 
      ep*((I/12)*Pi^3 - (19*Pi^4)/120 - ((11*I)/8)*Pi*G[{0}, x] + 
        (2*Pi^2*G[{0}, x])/3 - ((7*I)/24)*Pi^3*G[{0}, x] - 
        (11*G[{0, 0}, x])/8 + ((3*I)/4)*Pi*G[{0, 0}, x] - 
        (35*Pi^2*G[{0, 0}, x])/24 - I*Pi*G[{0, 1}, x] - 
        (Pi^2*G[{0, 1}, x])/2 - ((3*I)/2)*Pi*G[{1, 0}, x] + 
        2*G[{0, 0, 0}, x] - ((3*I)/2)*Pi*G[{0, 0, 0}, x] - G[{0, 0, 1}, x] - 
        (2*I)*Pi*G[{0, 0, 1}, x] - G[{0, 1, 0}, x] + 
        (I/2)*Pi*G[{0, 1, 0}, x] - (3*G[{1, 0, 0}, x])/2 - 
        (13*G[{0, 0, 0, 0}, x])/2 + 5*G[{0, 0, 0, 1}, x] + 
        5*G[{0, 0, 1, 0}, x] - 7*G[{0, 0, 1, 1}, x] + G[{0, 1, 0, 0}, x]/2 - 
        Zeta[3]/2 - (3*I)*Pi*Zeta[3] + 4*G[{0}, x]*Zeta[3]) + 
      ep^2*(((-5*I)/16)*Pi^3 - (19*Pi^4)/90 + (I/240)*Pi^5 - 
        ((267*I)/16)*Pi*G[{0}, x] + (103*Pi^2*G[{0}, x])/16 - 
        ((13*I)/48)*Pi^3*G[{0}, x] + (149*Pi^4*G[{0}, x])/240 + 
        ((5*I)/12)*Pi^3*G[{1}, x] - (19*Pi^4*G[{1}, x])/120 - 
        (267*G[{0, 0}, x])/16 - ((3*I)/4)*Pi*G[{0, 0}, x] - 
        (91*Pi^2*G[{0, 0}, x])/48 + ((3*I)/4)*Pi^3*G[{0, 0}, x] - 
        ((31*I)/4)*Pi*G[{0, 1}, x] + (Pi^2*G[{0, 1}, x])/12 + 
        (I/12)*Pi^3*G[{0, 1}, x] - ((47*I)/8)*Pi*G[{1, 0}, x] + 
        (5*Pi^2*G[{1, 0}, x])/3 - ((7*I)/24)*Pi^3*G[{1, 0}, x] + 
        9*G[{0, 0, 0}, x] - ((19*I)/4)*Pi*G[{0, 0, 0}, x] + 
        (49*Pi^2*G[{0, 0, 0}, x])/6 - (31*G[{0, 0, 1}, x])/4 - 
        ((13*I)/2)*Pi*G[{0, 0, 1}, x] + 10*Pi^2*G[{0, 0, 1}, x] - 
        (31*G[{0, 1, 0}, x])/4 + ((27*I)/4)*Pi*G[{0, 1, 0}, x] + 
        (97*Pi^2*G[{0, 1, 0}, x])/12 + (3*I)*Pi*G[{0, 1, 1}, x] + 
        (13*Pi^2*G[{0, 1, 1}, x])/6 - (47*G[{1, 0, 0}, x])/8 + 
        ((11*I)/4)*Pi*G[{1, 0, 0}, x] - (35*Pi^2*G[{1, 0, 0}, x])/24 - 
        I*Pi*G[{1, 0, 1}, x] - (Pi^2*G[{1, 0, 1}, x])/2 - 
        ((7*I)/2)*Pi*G[{1, 1, 0}, x] - (49*G[{0, 0, 0, 0}, x])/4 + 
        (7*I)*Pi*G[{0, 0, 0, 0}, x] + 5*G[{0, 0, 0, 1}, x] - 
        (2*I)*Pi*G[{0, 0, 0, 1}, x] + 5*G[{0, 0, 1, 0}, x] - 
        ((7*I)/2)*Pi*G[{0, 0, 1, 0}, x] - (19*G[{0, 0, 1, 1}, x])/2 + 
        (3*I)*Pi*G[{0, 0, 1, 1}, x] + (23*G[{0, 1, 0, 0}, x])/4 - 
        (4*I)*Pi*G[{0, 1, 0, 0}, x] + 3*G[{0, 1, 0, 1}, x] + 
        (3*I)*Pi*G[{0, 1, 0, 1}, x] + 3*G[{0, 1, 1, 0}, x] + 
        ((5*I)/2)*Pi*G[{0, 1, 1, 0}, x] + 6*G[{1, 0, 0, 0}, x] - 
        ((3*I)/2)*Pi*G[{1, 0, 0, 0}, x] - G[{1, 0, 0, 1}, x] - 
        (2*I)*Pi*G[{1, 0, 0, 1}, x] - G[{1, 0, 1, 0}, x] + 
        (I/2)*Pi*G[{1, 0, 1, 0}, x] - (7*G[{1, 1, 0, 0}, x])/2 + 
        45*G[{0, 0, 0, 0, 0}, x] - 25*G[{0, 0, 0, 0, 1}, x] - 
        25*G[{0, 0, 0, 1, 0}, x] + 13*G[{0, 0, 0, 1, 1}, x] - 
        (5*G[{0, 0, 1, 0, 0}, x])/2 - 11*G[{0, 0, 1, 0, 1}, x] - 
        11*G[{0, 0, 1, 1, 0}, x] + 28*G[{0, 0, 1, 1, 1}, x] + 
        13*G[{0, 1, 0, 0, 0}, x] - 18*G[{0, 1, 0, 0, 1}, x] - 
        18*G[{0, 1, 0, 1, 0}, x] + 21*G[{0, 1, 0, 1, 1}, x] + 
        (5*G[{0, 1, 1, 0, 0}, x])/2 - (13*G[{1, 0, 0, 0, 0}, x])/2 + 
        5*G[{1, 0, 0, 0, 1}, x] + 5*G[{1, 0, 0, 1, 0}, x] - 
        7*G[{1, 0, 0, 1, 1}, x] + G[{1, 0, 1, 0, 0}, x]/2 + (15*Zeta[3])/8 - 
        ((75*I)/4)*Pi*Zeta[3] - (259*Pi^2*Zeta[3])/24 - 2*G[{0}, x]*Zeta[3] - 
        ((2*I)/3)*Pi*G[{0}, x]*Zeta[3] - (5*G[{1}, x]*Zeta[3])/2 - 
        (3*I)*Pi*G[{1}, x]*Zeta[3] - (116*G[{0, 0}, x]*Zeta[3])/3 - 
        (3*G[{0, 1}, x]*Zeta[3])/2 + 4*G[{1, 0}, x]*Zeta[3] - 33*Zeta[5])) + 
    ep^2*(-909/32 - ((315*I)/16)*Pi - (235*Pi^2)/24 - ((2*I)/3)*Pi^3 - 
      (89*Pi^4)/960 - (I/240)*Pi^5 + (167*G[{0}, x])/8 + 
      ((695*I)/16)*Pi*G[{0}, x] - (41*Pi^2*G[{0}, x])/8 - 
      ((3*I)/16)*Pi^3*G[{0}, x] - (149*Pi^4*G[{0}, x])/240 - 
      (315*G[{1}, x])/16 - ((613*I)/16)*Pi*G[{1}, x] + 
      (407*Pi^2*G[{1}, x])/24 - ((49*I)/48)*Pi^3*G[{1}, x] + 
      (23*Pi^4*G[{1}, x])/45 + (91*G[{0, 0}, x])/16 - 
      ((37*I)/4)*Pi*G[{0, 0}, x] + (11*Pi^2*G[{0, 0}, x])/16 - 
      ((3*I)/4)*Pi^3*G[{0, 0}, x] + (99*G[{0, 1}, x])/4 - 
      ((335*I)/8)*Pi*G[{0, 1}, x] - (Pi^2*G[{0, 1}, x])/2 + 
      (I/24)*Pi^3*G[{0, 1}, x] + (99*G[{1, 0}, x])/4 + 
      ((233*I)/8)*Pi*G[{1, 0}, x] - 7*Pi^2*G[{1, 0}, x] + 
      ((7*I)/24)*Pi^3*G[{1, 0}, x] - (837*G[{1, 1}, x])/16 + 
      ((89*I)/4)*Pi*G[{1, 1}, x] - (55*Pi^2*G[{1, 1}, x])/16 + 
      (I/2)*Pi^3*G[{1, 1}, x] - (35*G[{0, 0, 0}, x])/4 + 
      ((33*I)/4)*Pi*G[{0, 0, 0}, x] - (49*Pi^2*G[{0, 0, 0}, x])/6 + 
      (3*G[{0, 0, 1}, x])/4 - (15*I)*Pi*G[{0, 0, 1}, x] - 
      10*Pi^2*G[{0, 0, 1}, x] + (3*G[{0, 1, 0}, x])/4 - 
      ((45*I)/4)*Pi*G[{0, 1, 0}, x] - (103*Pi^2*G[{0, 1, 0}, x])/12 - 
      (389*G[{0, 1, 1}, x])/8 + ((63*I)/4)*Pi*G[{0, 1, 1}, x] - 
      (29*Pi^2*G[{0, 1, 1}, x])/8 + (375*G[{1, 0, 0}, x])/8 - 
      ((57*I)/4)*Pi*G[{1, 0, 0}, x] + (29*Pi^2*G[{1, 0, 0}, x])/8 - 
      (95*G[{1, 0, 1}, x])/4 + ((103*I)/4)*Pi*G[{1, 0, 1}, x] + 
      (103*Pi^2*G[{1, 0, 1}, x])/12 - (95*G[{1, 1, 0}, x])/4 + 
      (8*I)*Pi*G[{1, 1, 0}, x] + 10*Pi^2*G[{1, 1, 0}, x] + 
      (225*G[{1, 1, 1}, x])/4 - ((71*I)/4)*Pi*G[{1, 1, 1}, x] + 
      (49*Pi^2*G[{1, 1, 1}, x])/6 + (83*G[{0, 0, 0, 0}, x])/4 - 
      (7*I)*Pi*G[{0, 0, 0, 0}, x] - 5*G[{0, 0, 0, 1}, x] + 
      (2*I)*Pi*G[{0, 0, 0, 1}, x] - 5*G[{0, 0, 1, 0}, x] + 
      ((7*I)/2)*Pi*G[{0, 0, 1, 0}, x] - 12*G[{0, 0, 1, 1}, x] - 
      (3*I)*Pi*G[{0, 0, 1, 1}, x] - (111*G[{0, 1, 0, 0}, x])/4 + 
      (4*I)*Pi*G[{0, 1, 0, 0}, x] + (29*G[{0, 1, 0, 1}, x])/2 - 
      ((5*I)/2)*Pi*G[{0, 1, 0, 1}, x] + (29*G[{0, 1, 1, 0}, x])/2 - 
      ((9*I)/2)*Pi*G[{0, 1, 1, 0}, x] + (33*G[{0, 1, 1, 1}, x])/2 - 
      ((3*I)/2)*Pi*G[{0, 1, 1, 1}, x] - (73*G[{1, 0, 0, 0}, x])/2 + 
      ((3*I)/2)*Pi*G[{1, 0, 0, 0}, x] + 5*G[{1, 0, 0, 1}, x] + 
      ((9*I)/2)*Pi*G[{1, 0, 0, 1}, x] + 5*G[{1, 0, 1, 0}, x] + 
      ((5*I)/2)*Pi*G[{1, 0, 1, 0}, x] + (111*G[{1, 0, 1, 1}, x])/4 - 
      (4*I)*Pi*G[{1, 0, 1, 1}, x] + 10*G[{1, 1, 0, 0}, x] + 
      (3*I)*Pi*G[{1, 1, 0, 0}, x] + 5*G[{1, 1, 0, 1}, x] - 
      ((7*I)/2)*Pi*G[{1, 1, 0, 1}, x] + 5*G[{1, 1, 1, 0}, x] - 
      (2*I)*Pi*G[{1, 1, 1, 0}, x] - (149*G[{1, 1, 1, 1}, x])/4 + 
      (7*I)*Pi*G[{1, 1, 1, 1}, x] - 45*G[{0, 0, 0, 0, 0}, x] + 
      25*G[{0, 0, 0, 0, 1}, x] + 25*G[{0, 0, 0, 1, 0}, x] - 
      13*G[{0, 0, 0, 1, 1}, x] + (5*G[{0, 0, 1, 0, 0}, x])/2 + 
      11*G[{0, 0, 1, 0, 1}, x] + 11*G[{0, 0, 1, 1, 0}, x] - 
      28*G[{0, 0, 1, 1, 1}, x] - 13*G[{0, 1, 0, 0, 0}, x] + 
      18*G[{0, 1, 0, 0, 1}, x] + 18*G[{0, 1, 0, 1, 0}, x] - 
      (41*G[{0, 1, 0, 1, 1}, x])/2 - (19*G[{0, 1, 1, 0, 0}, x])/2 + 
      5*G[{0, 1, 1, 0, 1}, x] + 5*G[{0, 1, 1, 1, 0}, x] - 
      (13*G[{0, 1, 1, 1, 1}, x])/2 + (13*G[{1, 0, 0, 0, 0}, x])/2 - 
      5*G[{1, 0, 0, 0, 1}, x] - 5*G[{1, 0, 0, 1, 0}, x] + 
      (19*G[{1, 0, 0, 1, 1}, x])/2 + (41*G[{1, 0, 1, 0, 0}, x])/2 - 
      18*G[{1, 0, 1, 0, 1}, x] - 18*G[{1, 0, 1, 1, 0}, x] + 
      13*G[{1, 0, 1, 1, 1}, x] + 28*G[{1, 1, 0, 0, 0}, x] - 
      11*G[{1, 1, 0, 0, 1}, x] - 11*G[{1, 1, 0, 1, 0}, x] - 
      (5*G[{1, 1, 0, 1, 1}, x])/2 + 13*G[{1, 1, 1, 0, 0}, x] - 
      25*G[{1, 1, 1, 0, 1}, x] - 25*G[{1, 1, 1, 1, 0}, x] + 
      45*G[{1, 1, 1, 1, 1}, x] + (515*Zeta[3])/24 + ((361*I)/12)*Pi*Zeta[3] + 
      (259*Pi^2*Zeta[3])/24 - (37*G[{0}, x]*Zeta[3])/6 + 
      ((2*I)/3)*Pi*G[{0}, x]*Zeta[3] + (155*G[{1}, x]*Zeta[3])/12 + 
      ((5*I)/6)*Pi*G[{1}, x]*Zeta[3] + (116*G[{0, 0}, x]*Zeta[3])/3 + 
      3*G[{0, 1}, x]*Zeta[3] - 5*G[{1, 0}, x]*Zeta[3] - 
      (223*G[{1, 1}, x]*Zeta[3])/6 + 33*Zeta[5])) + 
  COLOR[CF*NfV2]*(((3*I)/2)*Pi + ((3*I)/2)*Pi*G[{0}, x] + (3*G[{1}, x])/2 - 
    ((5*I)/2)*Pi*G[{1}, x] + (3*G[{0, 0}, x])/2 - (5*G[{1, 1}, x])/2 + 
    ep*(((59*I)/6)*Pi - (17*Pi^2)/9 + (I/9)*Pi^3 + (11*Pi^4)/90 + 
      ((37*I)/6)*Pi*G[{0}, x] - (5*Pi^2*G[{0}, x])/9 + (59*G[{1}, x])/6 - 
      ((19*I)/3)*Pi*G[{1}, x] + (53*Pi^2*G[{1}, x])/36 - 
      ((2*I)/3)*Pi^3*G[{1}, x] + (13*G[{0, 0}, x])/2 - 
      ((10*I)/3)*Pi*G[{0, 0}, x] - G[{0, 1}, x]/3 - 
      ((10*I)/3)*Pi*G[{0, 1}, x] + (2*Pi^2*G[{0, 1}, x])/3 - G[{1, 0}, x]/3 - 
      (I/6)*Pi*G[{1, 0}, x] - (2*Pi^2*G[{1, 0}, x])/3 - 9*G[{1, 1}, x] + 
      ((35*I)/6)*Pi*G[{1, 1}, x] - 6*G[{0, 0, 0}, x] - G[{0, 0, 1}, x]/3 - 
      (4*I)*Pi*G[{0, 0, 1}, x] - G[{0, 1, 0}, x]/3 - 3*G[{0, 1, 1}, x] - 
      G[{1, 0, 0}, x] + (5*G[{1, 0, 1}, x])/6 + (5*G[{1, 1, 0}, x])/6 + 
      (4*I)*Pi*G[{1, 1, 0}, x] + 10*G[{1, 1, 1}, x] - 4*G[{0, 0, 1, 1}, x] + 
      4*G[{1, 1, 0, 0}, x] - (2*Zeta[3])/3 - (4*I)*Pi*Zeta[3] + 
      4*G[{1}, x]*Zeta[3]) + FF[x]^2*((-3*Pi^2)/4 - 3*G[{0}, x] + 
      3*G[{1}, x] - (3*G[{0, 0}, x])/2 + (3*G[{0, 1}, x])/2 + 
      (3*G[{1, 0}, x])/2 - (3*G[{1, 1}, x])/2 + 
      ep*(-3*Pi^2 + ((23*I)/36)*Pi^3 - (59*G[{0}, x])/3 - 
        (3*I)*Pi*G[{0}, x] + (47*Pi^2*G[{0}, x])/36 + (59*G[{1}, x])/3 + 
        (3*I)*Pi*G[{1}, x] + (7*Pi^2*G[{1}, x])/36 - 3*G[{0, 0}, x] + 
        ((5*I)/6)*Pi*G[{0, 0}, x] + 6*G[{0, 1}, x] - 
        ((13*I)/6)*Pi*G[{0, 1}, x] + 6*G[{1, 0}, x] - 
        ((5*I)/6)*Pi*G[{1, 0}, x] - 9*G[{1, 1}, x] + 
        ((13*I)/6)*Pi*G[{1, 1}, x] + 6*G[{0, 0, 0}, x] - 
        (13*G[{0, 0, 1}, x])/6 - (13*G[{0, 1, 0}, x])/6 - 3*G[{0, 1, 1}, x] - 
        3*G[{1, 0, 0}, x] - (5*G[{1, 0, 1}, x])/6 - (5*G[{1, 1, 0}, x])/6 + 
        6*G[{1, 1, 1}, x] + (13*Zeta[3])/6) + 
      ep^2*((-69*Pi^2)/8 + ((535*I)/108)*Pi^3 - (49*Pi^4)/432 - 
        (1583*G[{0}, x])/18 - ((64*I)/3)*Pi*G[{0}, x] + 
        (835*Pi^2*G[{0}, x])/108 - ((37*I)/36)*Pi^3*G[{0}, x] + 
        (1583*G[{1}, x])/18 + ((64*I)/3)*Pi*G[{1}, x] - 
        (673*Pi^2*G[{1}, x])/108 - ((17*I)/36)*Pi^3*G[{1}, x] + 
        (3*G[{0, 0}, x])/4 + ((211*I)/18)*Pi*G[{0, 0}, x] - 
        (41*Pi^2*G[{0, 0}, x])/18 + (69*G[{0, 1}, x])/4 - 
        ((221*I)/18)*Pi*G[{0, 1}, x] - (7*Pi^2*G[{0, 1}, x])/9 + 
        (69*G[{1, 0}, x])/4 - ((157*I)/18)*Pi*G[{1, 0}, x] + 
        (7*Pi^2*G[{1, 0}, x])/9 - (141*G[{1, 1}, x])/4 + 
        ((167*I)/18)*Pi*G[{1, 1}, x] - (13*Pi^2*G[{1, 1}, x])/18 + 
        24*G[{0, 0, 0}, x] - ((10*I)/3)*Pi*G[{0, 0, 0}, x] - 
        (113*G[{0, 0, 1}, x])/18 - ((19*I)/2)*Pi*G[{0, 0, 1}, x] - 
        (113*G[{0, 1, 0}, x])/18 + ((17*I)/2)*Pi*G[{0, 1, 0}, x] - 
        18*G[{0, 1, 1}, x] + ((17*I)/3)*Pi*G[{0, 1, 1}, x] - 
        24*G[{1, 0, 0}, x] + (I/3)*Pi*G[{1, 0, 0}, x] + 
        (59*G[{1, 0, 1}, x])/18 + ((25*I)/2)*Pi*G[{1, 0, 1}, x] + 
        (59*G[{1, 1, 0}, x])/18 - ((11*I)/2)*Pi*G[{1, 1, 0}, x] + 
        24*G[{1, 1, 1}, x] - ((26*I)/3)*Pi*G[{1, 1, 1}, x] - 
        18*G[{0, 0, 0, 0}, x] + (8*G[{0, 0, 0, 1}, x])/3 + 
        (8*G[{0, 0, 1, 0}, x])/3 - (47*G[{0, 0, 1, 1}, x])/6 + 
        (43*G[{0, 1, 0, 0}, x])/6 + (17*G[{0, 1, 0, 1}, x])/3 + 
        (17*G[{0, 1, 1, 0}, x])/3 + 6*G[{0, 1, 1, 1}, x] + 
        6*G[{1, 0, 0, 0}, x] + G[{1, 0, 0, 1}, x]/3 + G[{1, 0, 1, 0}, x]/3 + 
        (83*G[{1, 0, 1, 1}, x])/6 - (7*G[{1, 1, 0, 0}, x])/6 - 
        (8*G[{1, 1, 0, 1}, x])/3 - (8*G[{1, 1, 1, 0}, x])/3 - 
        18*G[{1, 1, 1, 1}, x] + (383*Zeta[3])/18 + ((149*I)/6)*Pi*Zeta[3] + 
        (27*G[{0}, x]*Zeta[3])/2 - (33*G[{1}, x]*Zeta[3])/2)) + 
    FF[x]^3*(Pi^2/2 + G[{0, 0}, x] - G[{0, 1}, x] - G[{1, 0}, x] + 
      G[{1, 1}, x] + ep*(2*Pi^2 - (I/2)*Pi^3 - (Pi^2*G[{0}, x])/2 - 
        (Pi^2*G[{1}, x])/2 + 4*G[{0, 0}, x] - I*Pi*G[{0, 0}, x] - 
        4*G[{0, 1}, x] + I*Pi*G[{0, 1}, x] - 4*G[{1, 0}, x] + 
        I*Pi*G[{1, 0}, x] + 4*G[{1, 1}, x] - I*Pi*G[{1, 1}, x] - 
        4*G[{0, 0, 0}, x] + G[{0, 0, 1}, x] + G[{0, 1, 0}, x] + 
        2*G[{0, 1, 1}, x] + 2*G[{1, 0, 0}, x] + G[{1, 0, 1}, x] + 
        G[{1, 1, 0}, x] - 4*G[{1, 1, 1}, x] - Zeta[3]) + 
      ep^2*((23*Pi^2)/4 - ((7*I)/2)*Pi^3 - (13*Pi^4)/120 - 
        (Pi^2*G[{0}, x])/2 + ((3*I)/2)*Pi^3*G[{0}, x] - (Pi^2*G[{1}, x])/2 - 
        (I/2)*Pi^3*G[{1}, x] + (23*G[{0, 0}, x])/2 - (7*I)*Pi*G[{0, 0}, x] + 
        Pi^2*G[{0, 0}, x] - (23*G[{0, 1}, x])/2 + (7*I)*Pi*G[{0, 1}, x] - 
        (23*G[{1, 0}, x])/2 + (7*I)*Pi*G[{1, 0}, x] + (23*G[{1, 1}, x])/2 - 
        (7*I)*Pi*G[{1, 1}, x] + Pi^2*G[{1, 1}, x] - 16*G[{0, 0, 0}, x] + 
        (4*I)*Pi*G[{0, 0, 0}, x] + G[{0, 0, 1}, x] + 
        (5*I)*Pi*G[{0, 0, 1}, x] + G[{0, 1, 0}, x] - 
        (7*I)*Pi*G[{0, 1, 0}, x] + 14*G[{0, 1, 1}, x] - 
        (2*I)*Pi*G[{0, 1, 1}, x] + 14*G[{1, 0, 0}, x] - 
        (2*I)*Pi*G[{1, 0, 0}, x] + G[{1, 0, 1}, x] - 
        (7*I)*Pi*G[{1, 0, 1}, x] + G[{1, 1, 0}, x] + 
        (5*I)*Pi*G[{1, 1, 0}, x] - 16*G[{1, 1, 1}, x] + 
        (4*I)*Pi*G[{1, 1, 1}, x] + 12*G[{0, 0, 0, 0}, x] + 
        3*G[{0, 0, 1, 1}, x] - 7*G[{0, 1, 0, 0}, x] - 2*G[{0, 1, 0, 1}, x] - 
        2*G[{0, 1, 1, 0}, x] - 4*G[{0, 1, 1, 1}, x] - 4*G[{1, 0, 0, 0}, x] - 
        2*G[{1, 0, 0, 1}, x] - 2*G[{1, 0, 1, 0}, x] - 7*G[{1, 0, 1, 1}, x] + 
        3*G[{1, 1, 0, 0}, x] + 12*G[{1, 1, 1, 1}, x] - 13*Zeta[3] - 
        (17*I)*Pi*Zeta[3] - 5*G[{0}, x]*Zeta[3] + 7*G[{1}, x]*Zeta[3])) + 
    FF[x]*((-3*I)*Pi + Pi^2/4 + (3*G[{0}, x])/2 + I*Pi*G[{0}, x] - 
      (9*G[{1}, x])/2 + I*Pi*G[{1}, x] + (3*G[{0, 0}, x])/2 - 
      G[{0, 1}, x]/2 - G[{1, 0}, x]/2 + (3*G[{1, 1}, x])/2 + 
      ep*(((-59*I)/3)*Pi + (43*Pi^2)/9 - ((8*I)/9)*Pi^3 + (59*G[{0}, x])/6 + 
        ((19*I)/6)*Pi*G[{0}, x] - (31*Pi^2*G[{0}, x])/18 - (59*G[{1}, x])/2 - 
        ((17*I)/6)*Pi*G[{1}, x] - (11*Pi^2*G[{1}, x])/18 + 
        (3*G[{0, 0}, x])/2 - ((7*I)/3)*Pi*G[{0, 0}, x] - (4*G[{0, 1}, x])/3 + 
        ((14*I)/3)*Pi*G[{0, 1}, x] - (4*G[{1, 0}, x])/3 + 
        ((10*I)/3)*Pi*G[{1, 0}, x] + (15*G[{1, 1}, x])/2 - 
        ((11*I)/3)*Pi*G[{1, 1}, x] - 6*G[{0, 0, 0}, x] + 
        (2*G[{0, 0, 1}, x])/3 + (2*G[{0, 1, 0}, x])/3 + 5*G[{0, 1, 1}, x] + 
        5*G[{1, 0, 0}, x] - (2*G[{1, 0, 1}, x])/3 - (2*G[{1, 1, 0}, x])/3 - 
        6*G[{1, 1, 1}, x] + (10*Zeta[3])/3) + 
      ep^2*(((-1583*I)/18)*Pi + (5407*Pi^2)/216 + ((67*I)/54)*Pi^3 + 
        (119*Pi^4)/216 + (1583*G[{0}, x])/36 + ((179*I)/18)*Pi*G[{0}, x] - 
        (553*Pi^2*G[{0}, x])/108 + ((4*I)/9)*Pi^3*G[{0}, x] - 
        (1583*G[{1}, x])/12 - ((589*I)/18)*Pi*G[{1}, x] + 
        (955*Pi^2*G[{1}, x])/108 - ((35*I)/18)*Pi^3*G[{1}, x] - 
        (119*G[{0, 0}, x])/12 - ((151*I)/18)*Pi*G[{0, 0}, x] + 
        (121*Pi^2*G[{0, 0}, x])/36 + (7*G[{0, 1}, x])/36 + 
        ((97*I)/9)*Pi*G[{0, 1}, x] - (137*Pi^2*G[{0, 1}, x])/36 + 
        (7*G[{1, 0}, x])/36 + ((65*I)/9)*Pi*G[{1, 0}, x] - 
        (193*Pi^2*G[{1, 0}, x])/36 + (313*G[{1, 1}, x])/12 - 
        ((107*I)/18)*Pi*G[{1, 1}, x] + (65*Pi^2*G[{1, 1}, x])/36 - 
        12*G[{0, 0, 0}, x] + ((16*I)/3)*Pi*G[{0, 0, 0}, x] + 
        (11*G[{0, 0, 1}, x])/18 + (16*I)*Pi*G[{0, 0, 1}, x] + 
        (11*G[{0, 1, 0}, x])/18 - (13*I)*Pi*G[{0, 1, 0}, x] + 
        (77*G[{0, 1, 1}, x])/6 - ((32*I)/3)*Pi*G[{0, 1, 1}, x] + 
        (113*G[{1, 0, 0}, x])/6 - ((16*I)/3)*Pi*G[{1, 0, 0}, x] - 
        (161*G[{1, 0, 1}, x])/18 - (17*I)*Pi*G[{1, 0, 1}, x] - 
        (161*G[{1, 1, 0}, x])/18 + (12*I)*Pi*G[{1, 1, 0}, x] - 
        12*G[{1, 1, 1}, x] + ((32*I)/3)*Pi*G[{1, 1, 1}, x] + 
        18*G[{0, 0, 0, 0}, x] - (2*G[{0, 0, 0, 1}, x])/3 - 
        (2*G[{0, 0, 1, 0}, x])/3 + (46*G[{0, 0, 1, 1}, x])/3 - 
        (35*G[{0, 1, 0, 0}, x])/3 - (8*G[{0, 1, 0, 1}, x])/3 - 
        (8*G[{0, 1, 1, 0}, x])/3 - 18*G[{0, 1, 1, 1}, x] - 
        18*G[{1, 0, 0, 0}, x] + (8*G[{1, 0, 0, 1}, x])/3 + 
        (8*G[{1, 0, 1, 0}, x])/3 - (55*G[{1, 0, 1, 1}, x])/3 + 
        (26*G[{1, 1, 0, 0}, x])/3 + (14*G[{1, 1, 0, 1}, x])/3 + 
        (14*G[{1, 1, 1, 0}, x])/3 + 18*G[{1, 1, 1, 1}, x] - (97*Zeta[3])/9 - 
        ((16*I)/3)*Pi*Zeta[3] - 12*G[{0}, x]*Zeta[3] + 
        29*G[{1}, x]*Zeta[3])) + FF[x^(-1)]*(((3*I)/2)*Pi*G[{1}, x] + 
      (3*G[{1, 1}, x])/2 + ep*(((13*I)/2)*Pi*G[{1}, x] - 
        (11*Pi^2*G[{1}, x])/9 + ((2*I)/3)*Pi^3*G[{1}, x] + 
        (3*I)*Pi*G[{0, 1}, x] - (I/3)*Pi*G[{1, 0}, x] + 
        (2*Pi^2*G[{1, 0}, x])/3 + (13*G[{1, 1}, x])/2 - 
        ((10*I)/3)*Pi*G[{1, 1}, x] + 3*G[{0, 1, 1}, x] - G[{1, 0, 1}, x]/3 - 
        G[{1, 1, 0}, x]/3 - (4*I)*Pi*G[{1, 1, 0}, x] - 6*G[{1, 1, 1}, x] - 
        4*G[{1, 1, 0, 0}, x] - 4*G[{1}, x]*Zeta[3]) + 
      ep^2*(((68*I)/3)*Pi*G[{1}, x] - (1073*Pi^2*G[{1}, x])/216 - 
        ((19*I)/36)*Pi^3*G[{1}, x] - (53*Pi^4*G[{1}, x])/90 + 
        (12*I)*Pi*G[{0, 1}, x] - (49*Pi^2*G[{0, 1}, x])/18 + 
        ((2*I)/3)*Pi^3*G[{0, 1}, x] - ((59*I)/36)*Pi*G[{1, 0}, x] + 
        (Pi^2*G[{1, 0}, x])/18 - ((2*I)/3)*Pi^3*G[{1, 0}, x] + 
        (68*G[{1, 1}, x])/3 - ((527*I)/36)*Pi*G[{1, 1}, x] + 
        (73*Pi^2*G[{1, 1}, x])/36 + (2*I)*Pi^3*G[{1, 1}, x] + 
        (6*I)*Pi*G[{0, 0, 1}, x] - (I/3)*Pi*G[{0, 1, 0}, x] + 
        (2*Pi^2*G[{0, 1, 0}, x])/3 + 12*G[{0, 1, 1}, x] - 
        ((19*I)/3)*Pi*G[{0, 1, 1}, x] + I*Pi*G[{1, 0, 0}, x] - 
        2*Pi^2*G[{1, 0, 0}, x] - (59*G[{1, 0, 1}, x])/36 - 
        ((16*I)/3)*Pi*G[{1, 0, 1}, x] - (59*G[{1, 1, 0}, x])/36 - 
        (2*I)*Pi*G[{1, 1, 0}, x] + (14*Pi^2*G[{1, 1, 0}, x])/3 - 
        26*G[{1, 1, 1}, x] + ((22*I)/3)*Pi*G[{1, 1, 1}, x] + 
        6*G[{0, 0, 1, 1}, x] - G[{0, 1, 0, 1}, x]/3 - G[{0, 1, 1, 0}, x]/3 - 
        (4*I)*Pi*G[{0, 1, 1, 0}, x] - 12*G[{0, 1, 1, 1}, x] + 
        G[{1, 0, 0, 1}, x] + G[{1, 0, 1, 0}, x] + 
        (12*I)*Pi*G[{1, 0, 1, 0}, x] - (17*G[{1, 0, 1, 1}, x])/3 - 
        (8*G[{1, 1, 0, 0}, x])/3 + (8*I)*Pi*G[{1, 1, 0, 0}, x] + 
        (4*G[{1, 1, 0, 1}, x])/3 + (4*G[{1, 1, 1, 0}, x])/3 - 
        (12*I)*Pi*G[{1, 1, 1, 0}, x] + 18*G[{1, 1, 1, 1}, x] - 
        4*G[{0, 1, 1, 0, 0}, x] + 12*G[{1, 0, 1, 0, 0}, x] + 
        16*G[{1, 1, 0, 0, 0}, x] - 12*G[{1, 1, 1, 0, 0}, x] - 
        (11*G[{1}, x]*Zeta[3])/3 - (4*I)*Pi*G[{1}, x]*Zeta[3] - 
        4*G[{0, 1}, x]*Zeta[3] + 4*G[{1, 0}, x]*Zeta[3] - 
        12*G[{1, 1}, x]*Zeta[3])) + ep^2*(((1583*I)/36)*Pi - 
      (2393*Pi^2)/216 - ((317*I)/216)*Pi^3 - (97*Pi^4)/540 - 
      ((4*I)/45)*Pi^5 + ((709*I)/36)*Pi*G[{0}, x] - (485*Pi^2*G[{0}, x])/
       216 - ((23*I)/36)*Pi^3*G[{0}, x] + (1583*G[{1}, x])/36 - 
      ((299*I)/36)*Pi*G[{1}, x] + (29*Pi^2*G[{1}, x])/216 + 
      ((47*I)/36)*Pi^3*G[{1}, x] + (32*Pi^4*G[{1}, x])/45 + 
      (68*G[{0, 0}, x])/3 - ((491*I)/36)*Pi*G[{0, 0}, x] + 
      (Pi^2*G[{0, 0}, x])/36 - (107*G[{0, 1}, x])/36 - 
      ((125*I)/36)*Pi*G[{0, 1}, x] + (73*Pi^2*G[{0, 1}, x])/36 + 
      ((2*I)/3)*Pi^3*G[{0, 1}, x] - (107*G[{1, 0}, x])/36 - 
      ((73*I)/36)*Pi*G[{1, 0}, x] + (23*Pi^2*G[{1, 0}, x])/9 + 
      ((2*I)/3)*Pi^3*G[{1, 0}, x] - 25*G[{1, 1}, x] + 
      ((623*I)/36)*Pi*G[{1, 1}, x] - (19*Pi^2*G[{1, 1}, x])/9 - 
      (2*I)*Pi^3*G[{1, 1}, x] - 26*G[{0, 0, 0}, x] + 
      ((22*I)/3)*Pi*G[{0, 0, 0}, x] - (23*G[{0, 0, 1}, x])/36 - 
      (6*I)*Pi*G[{0, 0, 1}, x] + (14*Pi^2*G[{0, 0, 1}, x])/3 - 
      (23*G[{0, 1, 0}, x])/36 + ((15*I)/2)*Pi*G[{0, 1, 0}, x] - 
      (2*Pi^2*G[{0, 1, 0}, x])/3 - (13*G[{0, 1, 1}, x])/6 + 
      ((47*I)/6)*Pi*G[{0, 1, 1}, x] - 2*Pi^2*G[{0, 1, 1}, x] - 
      (20*G[{1, 0, 0}, x])/3 - ((5*I)/6)*Pi*G[{1, 0, 0}, x] + 
      2*Pi^2*G[{1, 0, 0}, x] + (191*G[{1, 0, 1}, x])/36 + 
      (4*I)*Pi*G[{1, 0, 1}, x] + (2*Pi^2*G[{1, 0, 1}, x])/3 + 
      (191*G[{1, 1, 0}, x])/36 - ((11*I)/2)*Pi*G[{1, 1, 0}, x] - 
      (14*Pi^2*G[{1, 1, 0}, x])/3 + 30*G[{1, 1, 1}, x] - 
      ((40*I)/3)*Pi*G[{1, 1, 1}, x] + 18*G[{0, 0, 0, 0}, x] + 
      (4*G[{0, 0, 0, 1}, x])/3 - (12*I)*Pi*G[{0, 0, 0, 1}, x] + 
      (4*G[{0, 0, 1, 0}, x])/3 - (20*G[{0, 0, 1, 1}, x])/3 + 
      (8*I)*Pi*G[{0, 0, 1, 1}, x] + (19*G[{0, 1, 0, 0}, x])/3 + 
      (11*G[{0, 1, 0, 1}, x])/6 + (12*I)*Pi*G[{0, 1, 0, 1}, x] + 
      (11*G[{0, 1, 1, 0}, x])/6 + (4*I)*Pi*G[{0, 1, 1, 0}, x] + 
      12*G[{0, 1, 1, 1}, x] + 4*G[{1, 0, 0, 0}, x] - 
      (17*G[{1, 0, 0, 1}, x])/6 - (4*I)*Pi*G[{1, 0, 0, 1}, x] - 
      (17*G[{1, 0, 1, 0}, x])/6 - (12*I)*Pi*G[{1, 0, 1, 0}, x] + 
      (31*G[{1, 0, 1, 1}, x])/6 - (23*G[{1, 1, 0, 0}, x])/6 - 
      (8*I)*Pi*G[{1, 1, 0, 0}, x] - (10*G[{1, 1, 0, 1}, x])/3 - 
      (10*G[{1, 1, 1, 0}, x])/3 + (12*I)*Pi*G[{1, 1, 1, 0}, x] - 
      30*G[{1, 1, 1, 1}, x] - 12*G[{0, 0, 0, 1, 1}, x] + 
      16*G[{0, 0, 1, 1, 1}, x] + 12*G[{0, 1, 0, 1, 1}, x] + 
      4*G[{0, 1, 1, 0, 0}, x] - 4*G[{1, 0, 0, 1, 1}, x] - 
      12*G[{1, 0, 1, 0, 0}, x] - 16*G[{1, 1, 0, 0, 0}, x] + 
      12*G[{1, 1, 1, 0, 0}, x] + (71*Zeta[3])/36 - ((28*I)/3)*Pi*Zeta[3] + 
      8*Pi^2*Zeta[3] - 3*G[{0}, x]*Zeta[3] - 3*G[{1}, x]*Zeta[3] - 
      4*G[{0, 1}, x]*Zeta[3] - 4*G[{1, 0}, x]*Zeta[3] + 
      12*G[{1, 1}, x]*Zeta[3] - 8*Zeta[5]) + FF[(1 - x)^(-1)]*
     (((-3*I)/2)*Pi*G[{0}, x] - (3*G[{0, 0}, x])/2 + 
      ep*(((5*I)/9)*Pi^3 - (11*Pi^4)/90 - ((13*I)/2)*Pi*G[{0}, x] + 
        (11*Pi^2*G[{0}, x])/9 - (13*G[{0, 0}, x])/2 + 
        ((10*I)/3)*Pi*G[{0, 0}, x] + (I/3)*Pi*G[{0, 1}, x] - 
        (2*Pi^2*G[{0, 1}, x])/3 - (3*I)*Pi*G[{1, 0}, x] + 6*G[{0, 0, 0}, x] + 
        G[{0, 0, 1}, x]/3 + (4*I)*Pi*G[{0, 0, 1}, x] + G[{0, 1, 0}, x]/3 - 
        3*G[{1, 0, 0}, x] + 4*G[{0, 0, 1, 1}, x] - (10*Zeta[3])/3 + 
        (4*I)*Pi*Zeta[3]) + ep^2*(((491*I)/216)*Pi^3 - (221*Pi^4)/540 + 
        ((4*I)/45)*Pi^5 - ((68*I)/3)*Pi*G[{0}, x] + (1073*Pi^2*G[{0}, x])/
         216 - (I/36)*Pi^3*G[{0}, x] + ((19*I)/18)*Pi^3*G[{1}, x] - 
        (11*Pi^4*G[{1}, x])/90 - (68*G[{0, 0}, x])/3 + 
        ((527*I)/36)*Pi*G[{0, 0}, x] - (73*Pi^2*G[{0, 0}, x])/36 + 
        ((59*I)/36)*Pi*G[{0, 1}, x] - (Pi^2*G[{0, 1}, x])/18 - 
        ((4*I)/3)*Pi^3*G[{0, 1}, x] - (12*I)*Pi*G[{1, 0}, x] + 
        (49*Pi^2*G[{1, 0}, x])/18 + 26*G[{0, 0, 0}, x] - 
        ((22*I)/3)*Pi*G[{0, 0, 0}, x] + (59*G[{0, 0, 1}, x])/36 + 
        (2*I)*Pi*G[{0, 0, 1}, x] - (14*Pi^2*G[{0, 0, 1}, x])/3 + 
        (59*G[{0, 1, 0}, x])/36 + ((16*I)/3)*Pi*G[{0, 1, 0}, x] - 
        I*Pi*G[{0, 1, 1}, x] + 2*Pi^2*G[{0, 1, 1}, x] - 12*G[{1, 0, 0}, x] + 
        ((19*I)/3)*Pi*G[{1, 0, 0}, x] + (I/3)*Pi*G[{1, 0, 1}, x] - 
        (2*Pi^2*G[{1, 0, 1}, x])/3 - (6*I)*Pi*G[{1, 1, 0}, x] - 
        18*G[{0, 0, 0, 0}, x] - (4*G[{0, 0, 0, 1}, x])/3 + 
        (12*I)*Pi*G[{0, 0, 0, 1}, x] - (4*G[{0, 0, 1, 0}, x])/3 + 
        (8*G[{0, 0, 1, 1}, x])/3 - (8*I)*Pi*G[{0, 0, 1, 1}, x] + 
        (17*G[{0, 1, 0, 0}, x])/3 - G[{0, 1, 0, 1}, x] - 
        (12*I)*Pi*G[{0, 1, 0, 1}, x] - G[{0, 1, 1, 0}, x] + 
        12*G[{1, 0, 0, 0}, x] + G[{1, 0, 0, 1}, x]/3 + 
        (4*I)*Pi*G[{1, 0, 0, 1}, x] + G[{1, 0, 1, 0}, x]/3 - 
        6*G[{1, 1, 0, 0}, x] + 12*G[{0, 0, 0, 1, 1}, x] - 
        16*G[{0, 0, 1, 1, 1}, x] - 12*G[{0, 1, 0, 1, 1}, x] + 
        4*G[{1, 0, 0, 1, 1}, x] - (491*Zeta[3])/36 + ((16*I)/3)*Pi*Zeta[3] - 
        8*Pi^2*Zeta[3] + 7*G[{0}, x]*Zeta[3] - (19*G[{1}, x]*Zeta[3])/3 + 
        (4*I)*Pi*G[{1}, x]*Zeta[3] + 8*G[{0, 1}, x]*Zeta[3] + 8*Zeta[5]))) + 
  COLOR[CA*CF]*(215/72 - (11*G[{0}, x])/12 - (I/2)*Pi*G[{0}, x] + 
    (I/2)*Pi*G[{1}, x] - G[{0, 0}, x]/2 + G[{1, 1}, x]/2 + 
    ep*(6383/432 + ((269*I)/72)*Pi + (89*Pi^2)/144 + (I/8)*Pi^3 - 
      (31*Pi^4)/360 - (281*G[{0}, x])/36 - ((19*I)/72)*Pi*G[{0}, x] + 
      (5*Pi^2*G[{0}, x])/72 - (I/12)*Pi^3*G[{0}, x] + (269*G[{1}, x])/72 - 
      ((47*I)/72)*Pi*G[{1}, x] - (7*Pi^2*G[{1}, x])/9 - 
      (I/12)*Pi^3*G[{1}, x] + (287*G[{0, 0}, x])/72 + (I/3)*Pi*G[{0, 0}, x] - 
      (11*Pi^2*G[{0, 0}, x])/12 - (3*G[{0, 1}, x])/2 + 
      ((13*I)/4)*Pi*G[{0, 1}, x] - (Pi^2*G[{0, 1}, x])/3 - 
      (3*G[{1, 0}, x])/2 - ((9*I)/4)*Pi*G[{1, 0}, x] + 
      (Pi^2*G[{1, 0}, x])/3 - (5*G[{1, 1}, x])/72 - 
      ((4*I)/3)*Pi*G[{1, 1}, x] + (11*Pi^2*G[{1, 1}, x])/12 + 
      (11*G[{0, 0, 0}, x])/12 - G[{0, 0, 1}, x]/2 - 
      (I/2)*Pi*G[{0, 0, 1}, x] - G[{0, 1, 0}, x]/2 + 
      (I/2)*Pi*G[{0, 1, 0}, x] + (15*G[{0, 1, 1}, x])/4 - 4*G[{1, 0, 0}, x] + 
      (7*G[{1, 0, 1}, x])/4 - (I/2)*Pi*G[{1, 0, 1}, x] + 
      (7*G[{1, 1, 0}, x])/4 + (I/2)*Pi*G[{1, 1, 0}, x] - 
      (19*G[{1, 1, 1}, x])/6 - (5*G[{0, 0, 0, 0}, x])/2 + 
      (5*G[{0, 0, 0, 1}, x])/2 + (5*G[{0, 0, 1, 0}, x])/2 - 
      3*G[{0, 0, 1, 1}, x] + G[{0, 1, 0, 0}, x]/2 - G[{1, 0, 1, 1}, x]/2 + 
      3*G[{1, 1, 0, 0}, x] - (5*G[{1, 1, 0, 1}, x])/2 - 
      (5*G[{1, 1, 1, 0}, x])/2 + (5*G[{1, 1, 1, 1}, x])/2 - (5*Zeta[3])/2 - 
      ((3*I)/2)*Pi*Zeta[3] + (3*G[{0}, x]*Zeta[3])/2 - 
      (G[{1}, x]*Zeta[3])/2) + FF[x]^3*((3*Pi^2)/2 + 3*G[{0, 0}, x] - 
      3*G[{0, 1}, x] - 3*G[{1, 0}, x] + 3*G[{1, 1}, x] + 
      ep*((21*Pi^2)/4 - 3*Pi^2*G[{0}, x] - 3*Pi^2*G[{1}, x] + 
        (21*G[{0, 0}, x])/2 - (21*G[{0, 1}, x])/2 - (21*G[{1, 0}, x])/2 + 
        (21*G[{1, 1}, x])/2 - 12*G[{0, 0, 0}, x] + 6*G[{0, 0, 1}, x] + 
        6*G[{0, 1, 0}, x] + 6*G[{1, 0, 1}, x] + 6*G[{1, 1, 0}, x] - 
        12*G[{1, 1, 1}, x] + 6*Zeta[3]) + ep^2*((139*Pi^2)/8 + (3*Pi^4)/20 - 
        (21*Pi^2*G[{0}, x])/2 - (21*Pi^2*G[{1}, x])/2 + 
        (139*G[{0, 0}, x])/4 + (11*Pi^2*G[{0, 0}, x])/2 - 
        (139*G[{0, 1}, x])/4 + (13*Pi^2*G[{0, 1}, x])/2 - 
        (139*G[{1, 0}, x])/4 + (13*Pi^2*G[{1, 0}, x])/2 + 
        (139*G[{1, 1}, x])/4 + (11*Pi^2*G[{1, 1}, x])/2 - 
        42*G[{0, 0, 0}, x] + 21*G[{0, 0, 1}, x] + 21*G[{0, 1, 0}, x] + 
        21*G[{1, 0, 1}, x] + 21*G[{1, 1, 0}, x] - 42*G[{1, 1, 1}, x] + 
        36*G[{0, 0, 0, 0}, x] - 12*G[{0, 0, 0, 1}, x] - 
        12*G[{0, 0, 1, 0}, x] - 12*G[{0, 1, 0, 1}, x] - 
        12*G[{0, 1, 1, 0}, x] + 12*G[{0, 1, 1, 1}, x] + 
        12*G[{1, 0, 0, 0}, x] - 12*G[{1, 0, 0, 1}, x] - 
        12*G[{1, 0, 1, 0}, x] - 12*G[{1, 1, 0, 1}, x] - 
        12*G[{1, 1, 1, 0}, x] + 36*G[{1, 1, 1, 1}, x] + 21*Zeta[3] - 
        12*G[{0}, x]*Zeta[3] - 12*G[{1}, x]*Zeta[3])) + 
    FF[x^(-1)]*((-I/2)*Pi*G[{1}, x] - G[{1, 1}, x]/2 + 
      ep*(((89*I)/72)*Pi*G[{1}, x] + (29*Pi^2*G[{1}, x])/72 + 
        (I/12)*Pi^3*G[{1}, x] - ((5*I)/4)*Pi*G[{0, 1}, x] - 
        (I/2)*Pi*G[{1, 0}, x] - (Pi^2*G[{1, 0}, x])/3 + 
        (89*G[{1, 1}, x])/72 + (I/3)*Pi*G[{1, 1}, x] - (11*Pi^2*G[{1, 1}, x])/
         12 - (5*G[{0, 1, 1}, x])/4 - G[{1, 0, 1}, x]/2 + 
        (I/2)*Pi*G[{1, 0, 1}, x] - G[{1, 1, 0}, x]/2 - 
        (I/2)*Pi*G[{1, 1, 0}, x] + (11*G[{1, 1, 1}, x])/12 + 
        G[{1, 0, 1, 1}, x]/2 - 3*G[{1, 1, 0, 0}, x] + (5*G[{1, 1, 0, 1}, x])/
         2 + (5*G[{1, 1, 1, 0}, x])/2 - (5*G[{1, 1, 1, 1}, x])/2 + 
        (G[{1}, x]*Zeta[3])/2) + ep^2*(((233*I)/432)*Pi*G[{1}, x] + 
        (65*Pi^2*G[{1}, x])/108 + ((49*I)/48)*Pi^3*G[{1}, x] + 
        (73*Pi^4*G[{1}, x])/720 - ((73*I)/72)*Pi*G[{0, 1}, x] + 
        (83*Pi^2*G[{0, 1}, x])/72 + (I/12)*Pi^3*G[{0, 1}, x] - 
        ((31*I)/8)*Pi*G[{1, 0}, x] - (Pi^2*G[{1, 0}, x])/12 + 
        (I/12)*Pi^3*G[{1, 0}, x] + (233*G[{1, 1}, x])/432 - 
        ((163*I)/72)*Pi*G[{1, 1}, x] - (199*Pi^2*G[{1, 1}, x])/144 - 
        (I/3)*Pi^3*G[{1, 1}, x] - ((11*I)/4)*Pi*G[{0, 0, 1}, x] - 
        (I/2)*Pi*G[{0, 1, 0}, x] - (Pi^2*G[{0, 1, 0}, x])/3 - 
        (73*G[{0, 1, 1}, x])/72 + ((11*I)/6)*Pi*G[{0, 1, 1}, x] - 
        (11*Pi^2*G[{0, 1, 1}, x])/12 + ((3*I)/2)*Pi*G[{1, 0, 0}, x] + 
        (4*Pi^2*G[{1, 0, 0}, x])/3 - (31*G[{1, 0, 1}, x])/8 + 
        ((10*I)/3)*Pi*G[{1, 0, 1}, x] + (13*Pi^2*G[{1, 0, 1}, x])/4 - 
        (31*G[{1, 1, 0}, x])/8 - ((5*I)/2)*Pi*G[{1, 1, 0}, x] + 
        (53*Pi^2*G[{1, 1, 0}, x])/12 - (16*G[{1, 1, 1}, x])/9 + 
        (I/2)*Pi*G[{1, 1, 1}, x] + (9*Pi^2*G[{1, 1, 1}, x])/2 - 
        (11*G[{0, 0, 1, 1}, x])/4 - G[{0, 1, 0, 1}, x]/2 + 
        (I/2)*Pi*G[{0, 1, 0, 1}, x] - G[{0, 1, 1, 0}, x]/2 - 
        (I/2)*Pi*G[{0, 1, 1, 0}, x] + (47*G[{0, 1, 1, 1}, x])/12 + 
        (3*G[{1, 0, 0, 1}, x])/2 + (3*I)*Pi*G[{1, 0, 0, 1}, x] + 
        (3*G[{1, 0, 1, 0}, x])/2 + (17*G[{1, 0, 1, 1}, x])/6 - 
        ((3*I)/2)*Pi*G[{1, 0, 1, 1}, x] - 4*G[{1, 1, 0, 0}, x] + 
        (I/2)*Pi*G[{1, 1, 0, 0}, x] + (5*G[{1, 1, 0, 1}, x])/2 - 
        ((5*I)/2)*Pi*G[{1, 1, 0, 1}, x] + (5*G[{1, 1, 1, 0}, x])/2 + 
        (I/2)*Pi*G[{1, 1, 1, 0}, x] - 2*G[{1, 1, 1, 1}, x] + 
        G[{0, 1, 0, 1, 1}, x]/2 - 3*G[{0, 1, 1, 0, 0}, x] + 
        (5*G[{0, 1, 1, 0, 1}, x])/2 + (5*G[{0, 1, 1, 1, 0}, x])/2 - 
        (5*G[{0, 1, 1, 1, 1}, x])/2 + 3*G[{1, 0, 0, 1, 1}, x] + 
        9*G[{1, 0, 1, 0, 0}, x] - 9*G[{1, 0, 1, 0, 1}, x] - 
        9*G[{1, 0, 1, 1, 0}, x] + (13*G[{1, 0, 1, 1, 1}, x])/2 + 
        12*G[{1, 1, 0, 0, 0}, x] - (11*G[{1, 1, 0, 0, 1}, x])/2 - 
        (11*G[{1, 1, 0, 1, 0}, x])/2 - 2*G[{1, 1, 0, 1, 1}, x] + 
        8*G[{1, 1, 1, 0, 0}, x] - (25*G[{1, 1, 1, 0, 1}, x])/2 - 
        (25*G[{1, 1, 1, 1, 0}, x])/2 + (35*G[{1, 1, 1, 1, 1}, x])/2 - 
        (29*G[{1}, x]*Zeta[3])/6 - ((5*I)/2)*Pi*G[{1}, x]*Zeta[3] + 
        (G[{0, 1}, x]*Zeta[3])/2 - G[{1, 0}, x]*Zeta[3] - 
        17*G[{1, 1}, x]*Zeta[3])) + FF[x]*(-215/36 + (3*Pi^2)/4 + 
      (47*G[{0}, x])/12 - (25*G[{1}, x])/12 + (3*G[{0, 0}, x])/2 - 
      (3*G[{0, 1}, x])/2 - (3*G[{1, 0}, x])/2 + (3*G[{1, 1}, x])/2 + 
      ep*(-6383/216 - ((269*I)/36)*Pi + (25*Pi^2)/18 + ((2*I)/3)*Pi^3 + 
        (17*Pi^4)/720 + (1481*G[{0}, x])/72 + ((11*I)/12)*Pi*G[{0}, x] - 
        (11*Pi^2*G[{0}, x])/24 - (I/12)*Pi^3*G[{0}, x] - (895*G[{1}, x])/72 + 
        ((11*I)/12)*Pi*G[{1}, x] - (9*Pi^2*G[{1}, x])/8 + 
        (I/12)*Pi^3*G[{1}, x] - (14*G[{0, 0}, x])/3 + I*Pi*G[{0, 0}, x] + 
        (Pi^2*G[{0, 0}, x])/12 - (9*G[{0, 1}, x])/4 - I*Pi*G[{0, 1}, x] + 
        (Pi^2*G[{0, 1}, x])/12 - (9*G[{1, 0}, x])/4 - I*Pi*G[{1, 0}, x] - 
        (Pi^2*G[{1, 0}, x])/12 + (22*G[{1, 1}, x])/3 + I*Pi*G[{1, 1}, x] - 
        (Pi^2*G[{1, 1}, x])/12 - (7*G[{0, 0, 0}, x])/4 - 
        (I/2)*Pi*G[{0, 0, 0}, x] - G[{0, 0, 1}, x]/4 + 
        (I/2)*Pi*G[{0, 0, 1}, x] - G[{0, 1, 0}, x]/4 + 
        (I/2)*Pi*G[{0, 1, 0}, x] + (9*G[{0, 1, 1}, x])/4 - 
        (I/2)*Pi*G[{0, 1, 1}, x] - (7*G[{1, 0, 0}, x])/4 + 
        (I/2)*Pi*G[{1, 0, 0}, x] + (15*G[{1, 0, 1}, x])/4 - 
        (I/2)*Pi*G[{1, 0, 1}, x] + (15*G[{1, 1, 0}, x])/4 - 
        (I/2)*Pi*G[{1, 1, 0}, x] - (23*G[{1, 1, 1}, x])/4 + 
        (I/2)*Pi*G[{1, 1, 1}, x] - G[{0, 0, 0, 0}, x]/2 + 
        G[{0, 0, 1, 1}, x]/2 + G[{0, 1, 0, 0}, x]/2 - G[{0, 1, 1, 1}, x]/2 + 
        G[{1, 0, 0, 0}, x]/2 - G[{1, 0, 1, 1}, x]/2 - G[{1, 1, 0, 0}, x]/2 + 
        G[{1, 1, 1, 1}, x]/2 + (5*Zeta[3])/2 + (G[{0}, x]*Zeta[3])/2 - 
        (G[{1}, x]*Zeta[3])/2) + ep^2*(-143783/1296 - ((8489*I)/216)*Pi + 
        (41*Pi^2)/16 + ((235*I)/72)*Pi^3 + (467*Pi^4)/1440 - 
        ((13*I)/720)*Pi^5 + (35129*G[{0}, x])/432 + ((401*I)/72)*Pi*
         G[{0}, x] + (23*Pi^2*G[{0}, x])/12 - ((55*I)/24)*Pi^3*G[{0}, x] - 
        (7*Pi^4*G[{0}, x])/144 - (23407*G[{1}, x])/432 + 
        ((401*I)/72)*Pi*G[{1}, x] - (5*Pi^2*G[{1}, x])/12 + 
        ((11*I)/24)*Pi^3*G[{1}, x] - (Pi^4*G[{1}, x])/45 - 
        (773*G[{0, 0}, x])/18 + ((17*I)/12)*Pi*G[{0, 0}, x] + 
        (Pi^2*G[{0, 0}, x])/3 + ((5*I)/12)*Pi^3*G[{0, 0}, x] + 
        (59*G[{0, 1}, x])/8 - ((7*I)/3)*Pi*G[{0, 1}, x] + 
        (5*Pi^2*G[{0, 1}, x])/24 - (I/2)*Pi^3*G[{0, 1}, x] + 
        (59*G[{1, 0}, x])/8 - ((7*I)/3)*Pi*G[{1, 0}, x] - 
        (7*Pi^2*G[{1, 0}, x])/24 - (I/6)*Pi^3*G[{1, 0}, x] + 
        (415*G[{1, 1}, x])/18 + ((17*I)/12)*Pi*G[{1, 1}, x] + 
        (11*Pi^2*G[{1, 1}, x])/6 + (I/4)*Pi^3*G[{1, 1}, x] + 
        (87*G[{0, 0, 0}, x])/4 - ((27*I)/4)*Pi*G[{0, 0, 0}, x] + 
        (Pi^2*G[{0, 0, 0}, x])/12 - 11*G[{0, 0, 1}, x] - 
        ((9*I)/4)*Pi*G[{0, 0, 1}, x] - (5*Pi^2*G[{0, 0, 1}, x])/12 - 
        11*G[{0, 1, 0}, x] + ((41*I)/4)*Pi*G[{0, 1, 0}, x] - 
        (Pi^2*G[{0, 1, 0}, x])/6 + (79*G[{0, 1, 1}, x])/6 - 
        ((5*I)/4)*Pi*G[{0, 1, 1}, x] + (Pi^2*G[{0, 1, 1}, x])/3 - 
        (41*G[{1, 0, 0}, x])/6 + ((11*I)/4)*Pi*G[{1, 0, 0}, x] - 
        (Pi^2*G[{1, 0, 0}, x])/3 + 9*G[{1, 0, 1}, x] + 
        ((25*I)/4)*Pi*G[{1, 0, 1}, x] + (Pi^2*G[{1, 0, 1}, x])/6 + 
        9*G[{1, 1, 0}, x] - ((25*I)/4)*Pi*G[{1, 1, 0}, x] + 
        (5*Pi^2*G[{1, 1, 0}, x])/12 - (89*G[{1, 1, 1}, x])/4 - 
        ((11*I)/4)*Pi*G[{1, 1, 1}, x] - (Pi^2*G[{1, 1, 1}, x])/12 - 
        (11*G[{0, 0, 0, 0}, x])/4 + ((5*I)/2)*Pi*G[{0, 0, 0, 0}, x] - 
        G[{0, 0, 0, 1}, x]/2 + ((3*I)/2)*Pi*G[{0, 0, 0, 1}, x] - 
        G[{0, 0, 1, 0}, x]/2 - ((5*I)/2)*Pi*G[{0, 0, 1, 0}, x] - 
        (5*G[{0, 0, 1, 1}, x])/4 - ((3*I)/2)*Pi*G[{0, 0, 1, 1}, x] + 
        (15*G[{0, 1, 0, 0}, x])/2 - (3*I)*Pi*G[{0, 1, 0, 0}, x] + 
        (13*G[{0, 1, 0, 1}, x])/4 - I*Pi*G[{0, 1, 0, 1}, x] + 
        (13*G[{0, 1, 1, 0}, x])/4 + (3*I)*Pi*G[{0, 1, 1, 0}, x] - 
        9*G[{0, 1, 1, 1}, x] + I*Pi*G[{0, 1, 1, 1}, x] + 
        2*G[{1, 0, 0, 0}, x] - I*Pi*G[{1, 0, 0, 0}, x] + 
        (17*G[{1, 0, 0, 1}, x])/4 - (3*I)*Pi*G[{1, 0, 0, 1}, x] + 
        (17*G[{1, 0, 1, 0}, x])/4 + I*Pi*G[{1, 0, 1, 0}, x] - 
        (11*G[{1, 0, 1, 1}, x])/2 + (3*I)*Pi*G[{1, 0, 1, 1}, x] - 
        (9*G[{1, 1, 0, 0}, x])/4 + ((3*I)/2)*Pi*G[{1, 1, 0, 0}, x] - 
        (23*G[{1, 1, 0, 1}, x])/2 + ((5*I)/2)*Pi*G[{1, 1, 0, 1}, x] - 
        (23*G[{1, 1, 1, 0}, x])/2 - ((3*I)/2)*Pi*G[{1, 1, 1, 0}, x] + 
        (81*G[{1, 1, 1, 1}, x])/4 - ((5*I)/2)*Pi*G[{1, 1, 1, 1}, x] + 
        (7*G[{0, 0, 0, 0, 0}, x])/2 + (3*G[{0, 0, 0, 1, 1}, x])/2 - 
        (5*G[{0, 0, 1, 0, 0}, x])/2 - (5*G[{0, 0, 1, 1, 1}, x])/2 - 
        4*G[{0, 1, 0, 0, 0}, x] - G[{0, 1, 0, 1, 1}, x] + 
        3*G[{0, 1, 1, 0, 0}, x] + 2*G[{0, 1, 1, 1, 1}, x] - 
        2*G[{1, 0, 0, 0, 0}, x] - 3*G[{1, 0, 0, 1, 1}, x] + 
        G[{1, 0, 1, 0, 0}, x] + 4*G[{1, 0, 1, 1, 1}, x] + 
        (5*G[{1, 1, 0, 0, 0}, x])/2 + (5*G[{1, 1, 0, 1, 1}, x])/2 - 
        (3*G[{1, 1, 1, 0, 0}, x])/2 - (7*G[{1, 1, 1, 1, 1}, x])/2 + 
        (145*Zeta[3])/9 + (21*I)*Pi*Zeta[3] - (5*Pi^2*Zeta[3])/12 + 
        7*G[{0}, x]*Zeta[3] - ((5*I)/2)*Pi*G[{0}, x]*Zeta[3] - 
        (19*G[{1}, x]*Zeta[3])/2 + ((5*I)/2)*Pi*G[{1}, x]*Zeta[3] - 
        (7*G[{0, 0}, x]*Zeta[3])/2 + 2*G[{0, 1}, x]*Zeta[3] + 
        2*G[{1, 0}, x]*Zeta[3] - (G[{1, 1}, x]*Zeta[3])/2 - 2*Zeta[5])) + 
    ep^2*(143783/2592 + ((8489*I)/432)*Pi + (49*Pi^2)/16 + 
      ((19*I)/432)*Pi^3 - (577*Pi^4)/4320 + (I/144)*Pi^5 - 
      (7175*G[{0}, x])/216 - ((5113*I)/432)*Pi*G[{0}, x] - 
      (361*Pi^2*G[{0}, x])/432 + ((43*I)/144)*Pi^3*G[{0}, x] + 
      (197*Pi^4*G[{0}, x])/720 + (8489*G[{1}, x])/432 + 
      ((2707*I)/432)*Pi*G[{1}, x] - (2231*Pi^2*G[{1}, x])/432 + 
      ((19*I)/48)*Pi^3*G[{1}, x] - (3*Pi^4*G[{1}, x])/16 + 
      (7769*G[{0, 0}, x])/432 + ((89*I)/72)*Pi*G[{0, 0}, x] - 
      (7*Pi^2*G[{0, 0}, x])/144 + (I/6)*Pi^3*G[{0, 0}, x] - 
      (99*G[{0, 1}, x])/8 + ((101*I)/9)*Pi*G[{0, 1}, x] + 
      (13*Pi^2*G[{0, 1}, x])/72 - (I/2)*Pi^3*G[{0, 1}, x] - 
      (99*G[{1, 0}, x])/8 - ((80*I)/9)*Pi*G[{1, 0}, x] + 
      (28*Pi^2*G[{1, 0}, x])/9 - (I/6)*Pi^3*G[{1, 0}, x] + 
      (4033*G[{1, 1}, x])/432 - ((191*I)/72)*Pi*G[{1, 1}, x] + 
      (247*Pi^2*G[{1, 1}, x])/144 + (I/3)*Pi^3*G[{1, 1}, x] - 
      (295*G[{0, 0, 0}, x])/36 + (I/2)*Pi*G[{0, 0, 0}, x] + 
      (9*Pi^2*G[{0, 0, 0}, x])/2 - (3*G[{0, 0, 1}, x])/8 + 
      (8*I)*Pi*G[{0, 0, 1}, x] + (53*Pi^2*G[{0, 0, 1}, x])/12 - 
      (3*G[{0, 1, 0}, x])/8 + ((37*I)/12)*Pi*G[{0, 1, 0}, x] + 
      (43*Pi^2*G[{0, 1, 0}, x])/12 + (1051*G[{0, 1, 1}, x])/72 - 
      ((35*I)/6)*Pi*G[{0, 1, 1}, x] + (9*Pi^2*G[{0, 1, 1}, x])/4 - 
      (1279*G[{1, 0, 0}, x])/72 + ((61*I)/12)*Pi*G[{1, 0, 0}, x] - 
      (9*Pi^2*G[{1, 0, 0}, x])/4 + (95*G[{1, 0, 1}, x])/8 - 
      ((34*I)/3)*Pi*G[{1, 0, 1}, x] - (43*Pi^2*G[{1, 0, 1}, x])/12 + 
      (95*G[{1, 1, 0}, x])/8 - ((15*I)/4)*Pi*G[{1, 1, 0}, x] - 
      (53*Pi^2*G[{1, 1, 0}, x])/12 - (113*G[{1, 1, 1}, x])/9 + 
      ((17*I)/4)*Pi*G[{1, 1, 1}, x] - (9*Pi^2*G[{1, 1, 1}, x])/2 - 
      2*G[{0, 0, 0, 0}, x] + (5*G[{0, 0, 0, 1}, x])/2 + 
      (I/2)*Pi*G[{0, 0, 0, 1}, x] + (5*G[{0, 0, 1, 0}, x])/2 - 
      ((5*I)/2)*Pi*G[{0, 0, 1, 0}, x] + (13*G[{0, 0, 1, 1}, x])/2 + 
      (I/2)*Pi*G[{0, 0, 1, 1}, x] + (34*G[{0, 1, 0, 0}, x])/3 - 
      ((3*I)/2)*Pi*G[{0, 1, 0, 0}, x] - (29*G[{0, 1, 0, 1}, x])/4 - 
      (I/2)*Pi*G[{0, 1, 0, 1}, x] - (29*G[{0, 1, 1, 0}, x])/4 + 
      ((7*I)/2)*Pi*G[{0, 1, 1, 0}, x] - (31*G[{0, 1, 1, 1}, x])/6 + 
      (44*G[{1, 0, 0, 0}, x])/3 - (5*G[{1, 0, 0, 1}, x])/2 - 
      ((7*I)/2)*Pi*G[{1, 0, 0, 1}, x] - (5*G[{1, 0, 1, 0}, x])/2 + 
      (I/2)*Pi*G[{1, 0, 1, 0}, x] - (37*G[{1, 0, 1, 1}, x])/3 + 
      ((3*I)/2)*Pi*G[{1, 0, 1, 1}, x] - (19*G[{1, 1, 0, 0}, x])/4 - 
      (I/2)*Pi*G[{1, 1, 0, 0}, x] - (5*G[{1, 1, 0, 1}, x])/2 + 
      ((5*I)/2)*Pi*G[{1, 1, 0, 1}, x] - (5*G[{1, 1, 1, 0}, x])/2 - 
      (I/2)*Pi*G[{1, 1, 1, 0}, x] + (45*G[{1, 1, 1, 1}, x])/4 + 
      (35*G[{0, 0, 0, 0, 0}, x])/2 - (25*G[{0, 0, 0, 0, 1}, x])/2 - 
      (25*G[{0, 0, 0, 1, 0}, x])/2 + 8*G[{0, 0, 0, 1, 1}, x] - 
      2*G[{0, 0, 1, 0, 0}, x] - (11*G[{0, 0, 1, 0, 1}, x])/2 - 
      (11*G[{0, 0, 1, 1, 0}, x])/2 + 12*G[{0, 0, 1, 1, 1}, x] + 
      (13*G[{0, 1, 0, 0, 0}, x])/2 - 9*G[{0, 1, 0, 0, 1}, x] - 
      9*G[{0, 1, 0, 1, 0}, x] + (17*G[{0, 1, 0, 1, 1}, x])/2 + 
      6*G[{0, 1, 1, 0, 0}, x] - (5*G[{0, 1, 1, 0, 1}, x])/2 - 
      (5*G[{0, 1, 1, 1, 0}, x])/2 + (5*G[{0, 1, 1, 1, 1}, x])/2 - 
      (5*G[{1, 0, 0, 0, 0}, x])/2 + (5*G[{1, 0, 0, 0, 1}, x])/2 + 
      (5*G[{1, 0, 0, 1, 0}, x])/2 - 6*G[{1, 0, 0, 1, 1}, x] - 
      (17*G[{1, 0, 1, 0, 0}, x])/2 + 9*G[{1, 0, 1, 0, 1}, x] + 
      9*G[{1, 0, 1, 1, 0}, x] - (13*G[{1, 0, 1, 1, 1}, x])/2 - 
      12*G[{1, 1, 0, 0, 0}, x] + (11*G[{1, 1, 0, 0, 1}, x])/2 + 
      (11*G[{1, 1, 0, 1, 0}, x])/2 + 2*G[{1, 1, 0, 1, 1}, x] - 
      8*G[{1, 1, 1, 0, 0}, x] + (25*G[{1, 1, 1, 0, 1}, x])/2 + 
      (25*G[{1, 1, 1, 1, 0}, x])/2 - (35*G[{1, 1, 1, 1, 1}, x])/2 - 
      (463*Zeta[3])/36 - ((163*I)/12)*Pi*Zeta[3] - 5*Pi^2*Zeta[3] + 
      (9*G[{0}, x]*Zeta[3])/2 - (2*I)*Pi*G[{0}, x]*Zeta[3] - 
      (95*G[{1}, x]*Zeta[3])/12 + I*Pi*G[{1}, x]*Zeta[3] - 
      20*G[{0, 0}, x]*Zeta[3] + (3*G[{0, 1}, x]*Zeta[3])/2 + 
      (5*G[{1, 0}, x]*Zeta[3])/2 + 17*G[{1, 1}, x]*Zeta[3] - 17*Zeta[5]) + 
    FF[x]^2*((-9*Pi^2)/4 - 3*G[{0}, x] + 3*G[{1}, x] - (9*G[{0, 0}, x])/2 + 
      (9*G[{0, 1}, x])/2 + (9*G[{1, 0}, x])/2 - (9*G[{1, 1}, x])/2 + 
      ep*((-63*Pi^2)/8 - (17*Pi^4)/720 - (33*G[{0}, x])/2 + 
        (25*Pi^2*G[{0}, x])/6 + (I/12)*Pi^3*G[{0}, x] + (33*G[{1}, x])/2 + 
        (29*Pi^2*G[{1}, x])/6 - (I/12)*Pi^3*G[{1}, x] - (39*G[{0, 0}, x])/4 - 
        (Pi^2*G[{0, 0}, x])/12 + (63*G[{0, 1}, x])/4 - (Pi^2*G[{0, 1}, x])/
         12 + (63*G[{1, 0}, x])/4 + (Pi^2*G[{1, 0}, x])/12 - 
        (87*G[{1, 1}, x])/4 + (Pi^2*G[{1, 1}, x])/12 + 16*G[{0, 0, 0}, x] + 
        (I/2)*Pi*G[{0, 0, 0}, x] - 7*G[{0, 0, 1}, x] - 
        (I/2)*Pi*G[{0, 0, 1}, x] - 7*G[{0, 1, 0}, x] - 
        (I/2)*Pi*G[{0, 1, 0}, x] - 2*G[{0, 1, 1}, x] + 
        (I/2)*Pi*G[{0, 1, 1}, x] + 2*G[{1, 0, 0}, x] - 
        (I/2)*Pi*G[{1, 0, 0}, x] - 11*G[{1, 0, 1}, x] + 
        (I/2)*Pi*G[{1, 0, 1}, x] - 11*G[{1, 1, 0}, x] + 
        (I/2)*Pi*G[{1, 1, 0}, x] + 20*G[{1, 1, 1}, x] - 
        (I/2)*Pi*G[{1, 1, 1}, x] + G[{0, 0, 0, 0}, x]/2 - 
        G[{0, 0, 1, 1}, x]/2 - G[{0, 1, 0, 0}, x]/2 + G[{0, 1, 1, 1}, x]/2 - 
        G[{1, 0, 0, 0}, x]/2 + G[{1, 0, 1, 1}, x]/2 + G[{1, 1, 0, 0}, x]/2 - 
        G[{1, 1, 1, 1}, x]/2 - 9*Zeta[3] - (G[{0}, x]*Zeta[3])/2 + 
        (G[{1}, x]*Zeta[3])/2) + ep^2*((-417*Pi^2)/16 - (71*Pi^4)/240 + 
        ((13*I)/720)*Pi^5 - (271*G[{0}, x])/4 + (175*Pi^2*G[{0}, x])/12 + 
        (I/3)*Pi^3*G[{0}, x] + (7*Pi^4*G[{0}, x])/144 + (271*G[{1}, x])/4 + 
        (203*Pi^2*G[{1}, x])/12 - (I/3)*Pi^3*G[{1}, x] + 
        (Pi^4*G[{1}, x])/45 - (153*G[{0, 0}, x])/8 - (15*Pi^2*G[{0, 0}, x])/
         2 - ((5*I)/12)*Pi^3*G[{0, 0}, x] + (417*G[{0, 1}, x])/8 - 
        10*Pi^2*G[{0, 1}, x] + (I/2)*Pi^3*G[{0, 1}, x] + 
        (417*G[{1, 0}, x])/8 - (19*Pi^2*G[{1, 0}, x])/2 + 
        (I/6)*Pi^3*G[{1, 0}, x] - (681*G[{1, 1}, x])/8 - 
        9*Pi^2*G[{1, 1}, x] - (I/4)*Pi^3*G[{1, 1}, x] + 41*G[{0, 0, 0}, x] + 
        (2*I)*Pi*G[{0, 0, 0}, x] - (Pi^2*G[{0, 0, 0}, x])/12 - 
        (43*G[{0, 0, 1}, x])/2 - (2*I)*Pi*G[{0, 0, 1}, x] + 
        (5*Pi^2*G[{0, 0, 1}, x])/12 - (43*G[{0, 1, 0}, x])/2 - 
        (2*I)*Pi*G[{0, 1, 0}, x] + (Pi^2*G[{0, 1, 0}, x])/6 - 
        10*G[{0, 1, 1}, x] + (2*I)*Pi*G[{0, 1, 1}, x] - 
        (Pi^2*G[{0, 1, 1}, x])/3 + 10*G[{1, 0, 0}, x] - 
        (2*I)*Pi*G[{1, 0, 0}, x] + (Pi^2*G[{1, 0, 0}, x])/3 - 
        (83*G[{1, 0, 1}, x])/2 + (2*I)*Pi*G[{1, 0, 1}, x] - 
        (Pi^2*G[{1, 0, 1}, x])/6 - (83*G[{1, 1, 0}, x])/2 + 
        (2*I)*Pi*G[{1, 1, 0}, x] - (5*Pi^2*G[{1, 1, 0}, x])/12 + 
        85*G[{1, 1, 1}, x] - (2*I)*Pi*G[{1, 1, 1}, x] + 
        (Pi^2*G[{1, 1, 1}, x])/12 - (85*G[{0, 0, 0, 0}, x])/2 - 
        ((5*I)/2)*Pi*G[{0, 0, 0, 0}, x] + (25*G[{0, 0, 0, 1}, x])/2 - 
        ((3*I)/2)*Pi*G[{0, 0, 0, 1}, x] + (25*G[{0, 0, 1, 0}, x])/2 + 
        ((5*I)/2)*Pi*G[{0, 0, 1, 0}, x] - G[{0, 0, 1, 1}, x]/2 + 
        ((3*I)/2)*Pi*G[{0, 0, 1, 1}, x] - (13*G[{0, 1, 0, 0}, x])/2 + 
        (3*I)*Pi*G[{0, 1, 0, 0}, x] + (37*G[{0, 1, 0, 1}, x])/2 + 
        I*Pi*G[{0, 1, 0, 1}, x] + (37*G[{0, 1, 1, 0}, x])/2 - 
        (3*I)*Pi*G[{0, 1, 1, 0}, x] - (25*G[{0, 1, 1, 1}, x])/2 - 
        I*Pi*G[{0, 1, 1, 1}, x] - (47*G[{1, 0, 0, 0}, x])/2 + 
        I*Pi*G[{1, 0, 0, 0}, x] + (35*G[{1, 0, 0, 1}, x])/2 + 
        (3*I)*Pi*G[{1, 0, 0, 1}, x] + (35*G[{1, 0, 1, 0}, x])/2 - 
        I*Pi*G[{1, 0, 1, 0}, x] + (13*G[{1, 0, 1, 1}, x])/2 - 
        (3*I)*Pi*G[{1, 0, 1, 1}, x] + G[{1, 1, 0, 0}, x]/2 - 
        ((3*I)/2)*Pi*G[{1, 1, 0, 0}, x] + (47*G[{1, 1, 0, 1}, x])/2 - 
        ((5*I)/2)*Pi*G[{1, 1, 0, 1}, x] + (47*G[{1, 1, 1, 0}, x])/2 + 
        ((3*I)/2)*Pi*G[{1, 1, 1, 0}, x] - (131*G[{1, 1, 1, 1}, x])/2 + 
        ((5*I)/2)*Pi*G[{1, 1, 1, 1}, x] - (7*G[{0, 0, 0, 0, 0}, x])/2 - 
        (3*G[{0, 0, 0, 1, 1}, x])/2 + (5*G[{0, 0, 1, 0, 0}, x])/2 + 
        (5*G[{0, 0, 1, 1, 1}, x])/2 + 4*G[{0, 1, 0, 0, 0}, x] + 
        G[{0, 1, 0, 1, 1}, x] - 3*G[{0, 1, 1, 0, 0}, x] - 
        2*G[{0, 1, 1, 1, 1}, x] + 2*G[{1, 0, 0, 0, 0}, x] + 
        3*G[{1, 0, 0, 1, 1}, x] - G[{1, 0, 1, 0, 0}, x] - 
        4*G[{1, 0, 1, 1, 1}, x] - (5*G[{1, 1, 0, 0, 0}, x])/2 - 
        (5*G[{1, 1, 0, 1, 1}, x])/2 + (3*G[{1, 1, 1, 0, 0}, x])/2 + 
        (7*G[{1, 1, 1, 1, 1}, x])/2 - (63*Zeta[3])/2 + (5*Pi^2*Zeta[3])/12 + 
        16*G[{0}, x]*Zeta[3] + ((5*I)/2)*Pi*G[{0}, x]*Zeta[3] + 
        20*G[{1}, x]*Zeta[3] - ((5*I)/2)*Pi*G[{1}, x]*Zeta[3] + 
        (7*G[{0, 0}, x]*Zeta[3])/2 - 2*G[{0, 1}, x]*Zeta[3] - 
        2*G[{1, 0}, x]*Zeta[3] + (G[{1, 1}, x]*Zeta[3])/2 + 2*Zeta[5])) + 
    FF[(1 - x)^(-1)]*((I/2)*Pi*G[{0}, x] + G[{0, 0}, x]/2 + 
      ep*((-I/8)*Pi^3 + (31*Pi^4)/360 - ((89*I)/72)*Pi*G[{0}, x] - 
        (29*Pi^2*G[{0}, x])/72 + (I/12)*Pi^3*G[{0}, x] - 
        (89*G[{0, 0}, x])/72 - (I/3)*Pi*G[{0, 0}, x] + (11*Pi^2*G[{0, 0}, x])/
         12 + (I/2)*Pi*G[{0, 1}, x] + (Pi^2*G[{0, 1}, x])/3 + 
        ((5*I)/4)*Pi*G[{1, 0}, x] - (11*G[{0, 0, 0}, x])/12 + 
        G[{0, 0, 1}, x]/2 + (I/2)*Pi*G[{0, 0, 1}, x] + G[{0, 1, 0}, x]/2 - 
        (I/2)*Pi*G[{0, 1, 0}, x] + (5*G[{1, 0, 0}, x])/4 + 
        (5*G[{0, 0, 0, 0}, x])/2 - (5*G[{0, 0, 0, 1}, x])/2 - 
        (5*G[{0, 0, 1, 0}, x])/2 + 3*G[{0, 0, 1, 1}, x] - 
        G[{0, 1, 0, 0}, x]/2 + (3*Zeta[3])/4 + ((3*I)/2)*Pi*Zeta[3] - 
        (3*G[{0}, x]*Zeta[3])/2) + ep^2*(((103*I)/216)*Pi^3 + 
        (847*Pi^4)/4320 - (I/144)*Pi^5 - ((233*I)/432)*Pi*G[{0}, x] - 
        (65*Pi^2*G[{0}, x])/108 - ((7*I)/144)*Pi^3*G[{0}, x] - 
        (197*Pi^4*G[{0}, x])/720 - ((3*I)/8)*Pi^3*G[{1}, x] + 
        (31*Pi^4*G[{1}, x])/360 - (233*G[{0, 0}, x])/432 + 
        ((163*I)/72)*Pi*G[{0, 0}, x] + (199*Pi^2*G[{0, 0}, x])/144 - 
        (I/6)*Pi^3*G[{0, 0}, x] + ((31*I)/8)*Pi*G[{0, 1}, x] + 
        (Pi^2*G[{0, 1}, x])/12 + ((5*I)/12)*Pi^3*G[{0, 1}, x] + 
        ((73*I)/72)*Pi*G[{1, 0}, x] - (83*Pi^2*G[{1, 0}, x])/72 + 
        (I/12)*Pi^3*G[{1, 0}, x] + (16*G[{0, 0, 0}, x])/9 - 
        (I/2)*Pi*G[{0, 0, 0}, x] - (9*Pi^2*G[{0, 0, 0}, x])/2 + 
        (31*G[{0, 0, 1}, x])/8 + ((5*I)/2)*Pi*G[{0, 0, 1}, x] - 
        (53*Pi^2*G[{0, 0, 1}, x])/12 + (31*G[{0, 1, 0}, x])/8 - 
        ((10*I)/3)*Pi*G[{0, 1, 0}, x] - (13*Pi^2*G[{0, 1, 0}, x])/4 - 
        ((3*I)/2)*Pi*G[{0, 1, 1}, x] - (4*Pi^2*G[{0, 1, 1}, x])/3 + 
        (73*G[{1, 0, 0}, x])/72 - ((11*I)/6)*Pi*G[{1, 0, 0}, x] + 
        (11*Pi^2*G[{1, 0, 0}, x])/12 + (I/2)*Pi*G[{1, 0, 1}, x] + 
        (Pi^2*G[{1, 0, 1}, x])/3 + ((11*I)/4)*Pi*G[{1, 1, 0}, x] + 
        2*G[{0, 0, 0, 0}, x] - (5*G[{0, 0, 0, 1}, x])/2 - 
        (I/2)*Pi*G[{0, 0, 0, 1}, x] - (5*G[{0, 0, 1, 0}, x])/2 + 
        ((5*I)/2)*Pi*G[{0, 0, 1, 0}, x] + 4*G[{0, 0, 1, 1}, x] - 
        (I/2)*Pi*G[{0, 0, 1, 1}, x] - (17*G[{0, 1, 0, 0}, x])/6 + 
        ((3*I)/2)*Pi*G[{0, 1, 0, 0}, x] - (3*G[{0, 1, 0, 1}, x])/2 - 
        (3*G[{0, 1, 1, 0}, x])/2 - (3*I)*Pi*G[{0, 1, 1, 0}, x] - 
        (47*G[{1, 0, 0, 0}, x])/12 + G[{1, 0, 0, 1}, x]/2 + 
        (I/2)*Pi*G[{1, 0, 0, 1}, x] + G[{1, 0, 1, 0}, x]/2 - 
        (I/2)*Pi*G[{1, 0, 1, 0}, x] + (11*G[{1, 1, 0, 0}, x])/4 - 
        (35*G[{0, 0, 0, 0, 0}, x])/2 + (25*G[{0, 0, 0, 0, 1}, x])/2 + 
        (25*G[{0, 0, 0, 1, 0}, x])/2 - 8*G[{0, 0, 0, 1, 1}, x] + 
        2*G[{0, 0, 1, 0, 0}, x] + (11*G[{0, 0, 1, 0, 1}, x])/2 + 
        (11*G[{0, 0, 1, 1, 0}, x])/2 - 12*G[{0, 0, 1, 1, 1}, x] - 
        (13*G[{0, 1, 0, 0, 0}, x])/2 + 9*G[{0, 1, 0, 0, 1}, x] + 
        9*G[{0, 1, 0, 1, 0}, x] - 9*G[{0, 1, 0, 1, 1}, x] - 
        3*G[{0, 1, 1, 0, 0}, x] + (5*G[{1, 0, 0, 0, 0}, x])/2 - 
        (5*G[{1, 0, 0, 0, 1}, x])/2 - (5*G[{1, 0, 0, 1, 0}, x])/2 + 
        3*G[{1, 0, 0, 1, 1}, x] - G[{1, 0, 1, 0, 0}, x]/2 - 
        (103*Zeta[3])/36 + ((85*I)/12)*Pi*Zeta[3] + 5*Pi^2*Zeta[3] - 
        G[{0}, x]*Zeta[3] + (2*I)*Pi*G[{0}, x]*Zeta[3] + 
        (9*G[{1}, x]*Zeta[3])/4 + ((3*I)/2)*Pi*G[{1}, x]*Zeta[3] + 
        20*G[{0, 0}, x]*Zeta[3] - 2*G[{0, 1}, x]*Zeta[3] - 
        (3*G[{1, 0}, x]*Zeta[3])/2 + 17*Zeta[5])))}


==> anc/HelAmpl_2L_Lis.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{COLOR[CF*Nf]*(19/36 - Log[x]/6 + ep*(583/216 + ((19*I)/36)*Pi - 
      (5*Pi^2)/72 + (19*Log[1 - x])/36 - ((25*I)/36)*Pi*Log[1 - x] + 
      (Pi^2*Log[1 - x])/18 - (31*Log[1 - x]^2)/72 + (I/12)*Pi*Log[1 - x]^2 + 
      Log[1 - x]^3/18 - (25*Log[x])/18 + ((19*I)/36)*Pi*Log[x] - 
      (Pi^2*Log[x])/18 + (37*Log[x]^2)/72 - (I/12)*Pi*Log[x]^2 - 
      Log[x]^3/18) + ep^2*(13519/1296 + ((583*I)/216)*Pi - (2*Pi^2)/3 - 
      ((7*I)/54)*Pi^3 + Pi^4/108 + (583*Log[1 - x])/216 - 
      ((655*I)/216)*Pi*Log[1 - x] + (109*Pi^2*Log[1 - x])/216 + 
      (I/72)*Pi^3*Log[1 - x] - (955*Log[1 - x]^2)/432 + 
      ((7*I)/9)*Pi*Log[1 - x]^2 - (11*Pi^2*Log[1 - x]^2)/144 + 
      (65*Log[1 - x]^3)/108 - (I/12)*Pi*Log[1 - x]^3 - Log[1 - x]^4/16 - 
      (655*Log[x])/108 + ((469*I)/216)*Pi*Log[x] - (49*Pi^2*Log[x])/108 - 
      (I/72)*Pi^3*Log[x] + ((19*I)/36)*Pi*Log[1 - x]*Log[x] - 
      (Pi^2*Log[1 - x]*Log[x])/18 + (25*Log[1 - x]^2*Log[x])/72 + 
      (I/12)*Pi*Log[1 - x]^2*Log[x] - (Log[1 - x]^3*Log[x])/36 + 
      (1141*Log[x]^2)/432 - ((11*I)/18)*Pi*Log[x]^2 + 
      (13*Pi^2*Log[x]^2)/144 + (19*Log[1 - x]*Log[x]^2)/72 - 
      (I/12)*Pi*Log[1 - x]*Log[x]^2 - (65*Log[x]^3)/108 + 
      (I/12)*Pi*Log[x]^3 - (Log[1 - x]*Log[x]^3)/18 + Log[x]^4/16 + 
      ((11*I)/9)*Pi*PolyLog[2, x] - (Pi^2*PolyLog[2, x])/9 + 
      (25*Log[1 - x]*PolyLog[2, x])/36 - (Log[1 - x]^2*PolyLog[2, x])/12 + 
      (19*Log[x]*PolyLog[2, x])/36 - (Log[x]^2*PolyLog[2, x])/12 + 
      (25*PolyLog[3, 1 - x])/36 + (I/6)*Pi*PolyLog[3, 1 - x] - 
      (19*PolyLog[3, x])/36 - (I/6)*Pi*PolyLog[3, x] - PolyLog[4, 1 - x]/6 + 
      PolyLog[4, x]/6 - (25*Zeta[3])/18) + 
    FF[x]*(-19/18 + Log[1 - x]/6 + Log[x]/6 + 
      ep*(-583/108 - ((19*I)/18)*Pi + (5*Pi^2)/36 + (31*Log[1 - x])/36 + 
        (I/6)*Pi*Log[1 - x] - Log[1 - x]^2/12 + (31*Log[x])/36 + 
        (I/6)*Pi*Log[x] - Log[x]^2/12) + 
      ep^2*(-13519/648 - ((583*I)/108)*Pi + (4*Pi^2)/3 + (I/18)*Pi^3 + 
        (727*Log[1 - x])/216 + ((31*I)/36)*Pi*Log[1 - x] - 
        (5*Pi^2*Log[1 - x])/36 - (31*Log[1 - x]^2)/72 - 
        (I/6)*Pi*Log[1 - x]^2 + (727*Log[x])/216 + ((31*I)/36)*Pi*Log[x] - 
        (Pi^2*Log[x])/6 + (I/6)*Pi*Log[1 - x]*Log[x] - (Log[1 - x]^2*Log[x])/
         12 - (31*Log[x]^2)/72 - (I/6)*Pi*Log[x]^2 + (Log[1 - x]*Log[x]^2)/
         12 - (Log[1 - x]*PolyLog[2, x])/6 + (Log[x]*PolyLog[2, x])/6 - 
        PolyLog[3, 1 - x]/6 - PolyLog[3, x]/6 + (25*Zeta[3])/9)) + 
    FF[(1 - x)^(-1)]*(ep*(((-19*I)/36)*Pi*Log[x] + (Pi^2*Log[x])/18 - 
        (19*Log[x]^2)/72 + (I/12)*Pi*Log[x]^2 + Log[x]^3/18) + 
      ep^2*(((19*I)/216)*Pi^3 - Pi^4/135 - ((469*I)/216)*Pi*Log[x] + 
        (107*Pi^2*Log[x])/216 + (I/72)*Pi^3*Log[x] - ((19*I)/36)*Pi*
         Log[1 - x]*Log[x] + (Pi^2*Log[1 - x]*Log[x])/18 - 
        (469*Log[x]^2)/432 + ((11*I)/18)*Pi*Log[x]^2 - 
        (13*Pi^2*Log[x]^2)/144 - (19*Log[1 - x]*Log[x]^2)/72 + 
        (I/12)*Pi*Log[1 - x]*Log[x]^2 + (11*Log[x]^3)/27 - 
        (I/12)*Pi*Log[x]^3 + (Log[1 - x]*Log[x]^3)/18 - Log[x]^4/16 - 
        ((19*I)/36)*Pi*PolyLog[2, x] + (Pi^2*PolyLog[2, x])/18 - 
        (19*Log[x]*PolyLog[2, x])/36 + (Log[x]^2*PolyLog[2, x])/12 + 
        (19*PolyLog[3, x])/36 + (I/6)*Pi*PolyLog[3, x] - PolyLog[4, x]/6 - 
        (19*Zeta[3])/36 - (I/6)*Pi*Zeta[3])) + 
    FF[x^(-1)]*(ep*(((19*I)/36)*Pi*Log[1 - x] - (Pi^2*Log[1 - x])/18 + 
        (19*Log[1 - x]^2)/72 - (I/12)*Pi*Log[1 - x]^2 - Log[1 - x]^3/18) + 
      ep^2*(-Pi^4/540 + ((469*I)/216)*Pi*Log[1 - x] - (11*Pi^2*Log[1 - x])/
         27 - (I/72)*Pi^3*Log[1 - x] + (469*Log[1 - x]^2)/432 - 
        ((11*I)/18)*Pi*Log[1 - x]^2 + (11*Pi^2*Log[1 - x]^2)/144 - 
        (11*Log[1 - x]^3)/27 + (I/12)*Pi*Log[1 - x]^3 + Log[1 - x]^4/16 - 
        (19*Log[1 - x]^2*Log[x])/72 - (I/12)*Pi*Log[1 - x]^2*Log[x] + 
        (Log[1 - x]^3*Log[x])/36 - ((19*I)/36)*Pi*PolyLog[2, x] + 
        (Pi^2*PolyLog[2, x])/18 - (19*Log[1 - x]*PolyLog[2, x])/36 + 
        (Log[1 - x]^2*PolyLog[2, x])/12 - (19*PolyLog[3, 1 - x])/36 - 
        (I/6)*Pi*PolyLog[3, 1 - x] + PolyLog[4, 1 - x]/6 + (19*Zeta[3])/36 + 
        (I/6)*Pi*Zeta[3]))) + COLOR[CF^2]*(17/8 + (I/2)*Pi - (7*Pi^2)/24 + 
    Log[1 - x]/2 + (I/2)*Pi*Log[1 - x] + Log[1 - x]^2/4 - (3*Log[x])/4 - 
    I*Pi*Log[x] - Log[x]^2/2 + FF[x]^3*(3*Pi^2 + 3*Log[1 - x]^2 - 
      6*Log[1 - x]*Log[x] + 3*Log[x]^2 + 
      ep*((21*Pi^2)/2 - 8*Pi^2*Log[1 - x] + (21*Log[1 - x]^2)/2 - 
        4*Log[1 - x]^3 - 6*Pi^2*Log[x] - 21*Log[1 - x]*Log[x] + 
        12*Log[1 - x]^2*Log[x] + (21*Log[x]^2)/2 - 4*Log[x]^3 + 
        12*Log[1 - x]*PolyLog[2, x] - 12*Log[x]*PolyLog[2, x] + 
        12*PolyLog[3, 1 - x] + 12*PolyLog[3, x]) + 
      ep^2*((139*Pi^2)/4 + (17*Pi^4)/30 - 28*Pi^2*Log[1 - x] + 
        (139*Log[1 - x]^2)/4 + (15*Pi^2*Log[1 - x]^2)/2 - 14*Log[1 - x]^3 + 
        3*Log[1 - x]^4 - 21*Pi^2*Log[x] - (139*Log[1 - x]*Log[x])/2 + 
        17*Pi^2*Log[1 - x]*Log[x] + 42*Log[1 - x]^2*Log[x] - 
        8*Log[1 - x]^3*Log[x] + (139*Log[x]^2)/4 + (11*Pi^2*Log[x]^2)/2 - 
        12*Log[1 - x]^2*Log[x]^2 - 14*Log[x]^3 + 4*Log[1 - x]*Log[x]^3 + 
        3*Log[x]^4 + 42*Log[1 - x]*PolyLog[2, x] - 12*Log[1 - x]^2*
         PolyLog[2, x] - 42*Log[x]*PolyLog[2, x] + 
        12*Log[x]^2*PolyLog[2, x] + 42*PolyLog[3, 1 - x] - 
        24*Log[x]*PolyLog[3, 1 - x] + 42*PolyLog[3, x] - 
        24*Log[1 - x]*PolyLog[3, x] - 24*PolyLog[4, 1 - x] - 
        24*PolyLog[4, x])) + FF[x]^2*((-9*Pi^2)/2 + 6*Log[1 - x] - 
      (9*Log[1 - x]^2)/2 - 6*Log[x] + 9*Log[1 - x]*Log[x] - (9*Log[x]^2)/2 + 
      ep*((-63*Pi^2)/4 + 33*Log[1 - x] + (38*Pi^2*Log[1 - x])/3 - 
        (87*Log[1 - x]^2)/4 + (20*Log[1 - x]^3)/3 - 33*Log[x] + 
        (25*Pi^2*Log[x])/3 + (63*Log[1 - x]*Log[x])/2 - 
        20*Log[1 - x]^2*Log[x] - (39*Log[x]^2)/4 + 2*Log[1 - x]*Log[x]^2 + 
        (16*Log[x]^3)/3 - 18*Log[1 - x]*PolyLog[2, x] + 
        18*Log[x]*PolyLog[2, x] - 18*PolyLog[3, 1 - x] - 18*PolyLog[3, x]) + 
      ep^2*((-417*Pi^2)/8 - (34*Pi^4)/45 + (271*Log[1 - x])/2 + 
        (133*Pi^2*Log[1 - x])/3 + (I/6)*Pi^3*Log[1 - x] - 
        (681*Log[1 - x]^2)/8 - (49*Pi^2*Log[1 - x]^2)/4 + 
        (85*Log[1 - x]^3)/3 + (I/6)*Pi*Log[1 - x]^3 - (61*Log[1 - x]^4)/12 - 
        (271*Log[x])/2 + (175*Pi^2*Log[x])/6 - (I/6)*Pi^3*Log[x] + 
        (417*Log[1 - x]*Log[x])/4 - 26*Pi^2*Log[1 - x]*Log[x] - 
        73*Log[1 - x]^2*Log[x] - (I/2)*Pi*Log[1 - x]^2*Log[x] + 
        (40*Log[1 - x]^3*Log[x])/3 - (153*Log[x]^2)/8 - 
        (85*Pi^2*Log[x]^2)/12 + 10*Log[1 - x]*Log[x]^2 + 
        (I/2)*Pi*Log[1 - x]*Log[x]^2 + (35*Log[1 - x]^2*Log[x]^2)/2 + 
        (41*Log[x]^3)/3 - (I/6)*Pi*Log[x]^3 - 7*Log[1 - x]*Log[x]^3 - 
        (15*Log[x]^4)/4 - (2*Pi^2*PolyLog[2, x])/3 - 
        63*Log[1 - x]*PolyLog[2, x] + 19*Log[1 - x]^2*PolyLog[2, x] + 
        63*Log[x]*PolyLog[2, x] - 2*Log[1 - x]*Log[x]*PolyLog[2, x] - 
        17*Log[x]^2*PolyLog[2, x] - 63*PolyLog[3, 1 - x] - 
        Log[1 - x]*PolyLog[3, 1 - x] + 37*Log[x]*PolyLog[3, 1 - x] - 
        63*PolyLog[3, x] + 35*Log[1 - x]*PolyLog[3, x] + 
        Log[x]*PolyLog[3, x] + 36*PolyLog[4, 1 - x] + 36*PolyLog[4, x] + 
        4*PolyLog[4, -(x/(1 - x))])) + 
    ep*(143/16 + ((37*I)/8)*Pi + (25*Pi^2)/48 - (79*Pi^4)/360 + 
      (37*Log[1 - x])/8 + ((37*I)/8)*Pi*Log[1 - x] - (5*Pi^2*Log[1 - x])/8 + 
      ((3*I)/8)*Pi^3*Log[1 - x] + (47*Log[1 - x]^2)/16 - 
      ((17*I)/8)*Pi*Log[1 - x]^2 - (19*Pi^2*Log[1 - x]^2)/48 - 
      (4*Log[1 - x]^3)/3 + (I/4)*Pi*Log[1 - x]^3 - (5*Log[1 - x]^4)/16 - 
      (23*Log[x])/4 - ((43*I)/8)*Pi*Log[x] + (17*Pi^2*Log[x])/24 - 
      ((7*I)/24)*Pi^3*Log[x] - 3*Log[1 - x]*Log[x] - ((11*I)/2)*Pi*Log[1 - x]*
       Log[x] + (5*Pi^2*Log[1 - x]*Log[x])/3 - (Log[1 - x]^2*Log[x])/2 - 
      (I/2)*Pi*Log[1 - x]^2*Log[x] + (25*Log[1 - x]^3*Log[x])/12 - 
      Log[x]^2/16 + ((9*I)/8)*Pi*Log[x]^2 - (35*Pi^2*Log[x]^2)/48 - 
      (9*Log[1 - x]*Log[x]^2)/2 - (7*Log[1 - x]^2*Log[x]^2)/4 + 
      (3*Log[x]^3)/4 - (I/4)*Pi*Log[x]^3 - (13*Log[x]^4)/48 - 
      ((25*I)/2)*Pi*PolyLog[2, x] + Pi^2*PolyLog[2, x] - 
      (9*Log[1 - x]*PolyLog[2, x])/2 - (I/2)*Pi*Log[1 - x]*PolyLog[2, x] - 
      (Log[1 - x]^2*PolyLog[2, x])/4 - 8*Log[x]*PolyLog[2, x] - 
      (I/2)*Pi*Log[x]*PolyLog[2, x] - (Log[x]^2*PolyLog[2, x])/4 - 
      (9*PolyLog[3, 1 - x])/2 - (3*I)*Pi*PolyLog[3, 1 - x] + 
      4*Log[1 - x]*PolyLog[3, 1 - x] - 7*Log[x]*PolyLog[3, 1 - x] + 
      8*PolyLog[3, x] + (3*I)*Pi*PolyLog[3, x] + 7*Log[1 - x]*PolyLog[3, x] - 
      4*Log[x]*PolyLog[3, x] + (11*PolyLog[4, 1 - x])/2 - 
      (11*PolyLog[4, x])/2 - 14*PolyLog[4, -(x/(1 - x))] + Zeta[3]/3 - 
      11*Log[1 - x]*Zeta[3] + 11*Log[x]*Zeta[3]) + 
    FF[x]*(-17/4 - I*Pi + (25*Pi^2)/12 - (23*Log[1 - x])/4 + 
      (I/2)*Pi*Log[1 - x] + (7*Log[1 - x]^2)/4 + (25*Log[x])/4 + 
      (I/2)*Pi*Log[x] - 3*Log[1 - x]*Log[x] + (7*Log[x]^2)/4 + 
      ep*(-143/8 - ((37*I)/4)*Pi + (101*Pi^2)/24 + ((25*I)/12)*Pi^3 - 
        (255*Log[1 - x])/8 + ((3*I)/4)*Pi*Log[1 - x] - (41*Pi^2*Log[1 - x])/
         12 + (67*Log[1 - x]^2)/8 + I*Pi*Log[1 - x]^2 - 
        (25*Log[1 - x]^3)/12 + (273*Log[x])/8 + ((3*I)/4)*Pi*Log[x] - 
        (5*Pi^2*Log[x])/3 - (9*Log[1 - x]*Log[x])/2 - ((3*I)/2)*Pi*Log[1 - x]*
         Log[x] + 5*Log[1 - x]^2*Log[x] - (29*Log[x]^2)/8 + I*Pi*Log[x]^2 - 
        (3*Log[1 - x]*Log[x]^2)/2 - (3*Log[x]^3)/4 + 
        (5*Log[1 - x]*PolyLog[2, x])/2 - (5*Log[x]*PolyLog[2, x])/2 + 
        (5*PolyLog[3, 1 - x])/2 + (5*PolyLog[3, x])/2 - (2*Zeta[3])/3) + 
      ep^2*(-909/16 - ((315*I)/8)*Pi - (53*Pi^2)/24 + ((21*I)/2)*Pi^3 + 
        (97*Pi^4)/1440 - (2149*Log[1 - x])/16 + ((41*I)/8)*Pi*Log[1 - x] - 
        (23*Pi^2*Log[1 - x])/24 - ((13*I)/2)*Pi^3*Log[1 - x] + 
        (433*Log[1 - x]^2)/16 + ((13*I)/2)*Pi*Log[1 - x]^2 + 
        (41*Pi^2*Log[1 - x]^2)/24 - (77*Log[1 - x]^3)/12 - 
        ((7*I)/4)*Pi*Log[1 - x]^3 + (67*Log[1 - x]^4)/48 + (2187*Log[x])/16 + 
        ((41*I)/8)*Pi*Log[x] + (11*Pi^2*Log[x])/3 - (4*I)*Pi^3*Log[x] + 
        (59*Log[1 - x]*Log[x])/4 - ((51*I)/4)*Pi*Log[1 - x]*Log[x] - 
        (25*Pi^2*Log[1 - x]*Log[x])/12 + (71*Log[1 - x]^2*Log[x])/8 + 
        ((57*I)/4)*Pi*Log[1 - x]^2*Log[x] + (4*Log[1 - x]^3*Log[x])/3 - 
        (623*Log[x]^2)/16 + ((13*I)/2)*Pi*Log[x]^2 + (5*Pi^2*Log[x]^2)/24 - 
        (87*Log[1 - x]*Log[x]^2)/8 + (I/4)*Pi*Log[1 - x]*Log[x]^2 + 
        (19*Log[1 - x]^2*Log[x]^2)/4 + (33*Log[x]^3)/4 - 
        ((17*I)/12)*Pi*Log[x]^3 - (Log[1 - x]*Log[x]^3)/3 + Log[x]^4/16 + 
        (2*Pi^2*PolyLog[2, x])/3 - (Log[1 - x]*PolyLog[2, x])/4 + 
        (13*I)*Pi*Log[1 - x]*PolyLog[2, x] + 3*Log[1 - x]^2*PolyLog[2, x] + 
        (Log[x]*PolyLog[2, x])/4 - (13*I)*Pi*Log[x]*PolyLog[2, x] + 
        2*Log[1 - x]*Log[x]*PolyLog[2, x] - 5*Log[x]^2*PolyLog[2, x] - 
        PolyLog[3, 1 - x]/4 + ((69*I)/2)*Pi*PolyLog[3, 1 - x] + 
        21*Log[1 - x]*PolyLog[3, 1 - x] + (17*Log[x]*PolyLog[3, 1 - x])/2 - 
        PolyLog[3, x]/4 + ((69*I)/2)*Pi*PolyLog[3, x] + 
        (21*Log[1 - x]*PolyLog[3, x])/2 + 19*Log[x]*PolyLog[3, x] - 
        32*PolyLog[4, 1 - x] - 32*PolyLog[4, x] - 
        4*PolyLog[4, -(x/(1 - x))] - (41*Zeta[3])/6 + ((14*I)/3)*Pi*Zeta[3] + 
        3*Log[1 - x]*Zeta[3] + 3*Log[x]*Zeta[3])) + 
    FF[(1 - x)^(-1)]*((I/2)*Pi*Log[x] + Log[x]^2/4 + 
      ep*((-I/12)*Pi^3 + (17*Pi^4)/72 + (7*Pi^2*Log[1 - x]^2)/12 + 
        (7*Log[1 - x]^4)/24 + ((11*I)/8)*Pi*Log[x] - (2*Pi^2*Log[x])/3 + 
        ((7*I)/24)*Pi^3*Log[x] + ((3*I)/2)*Pi*Log[1 - x]*Log[x] - 
        (7*Log[1 - x]^3*Log[x])/6 + (11*Log[x]^2)/16 - 
        ((3*I)/8)*Pi*Log[x]^2 + (35*Pi^2*Log[x]^2)/48 + 
        (3*Log[1 - x]*Log[x]^2)/4 - Log[x]^3/3 + (I/4)*Pi*Log[x]^3 + 
        (13*Log[x]^4)/48 + (I/2)*Pi*PolyLog[2, x] - (Pi^2*PolyLog[2, x])/2 + 
        (Log[x]*PolyLog[2, x])/2 + (I/2)*Pi*Log[x]*PolyLog[2, x] + 
        (Log[x]^2*PolyLog[2, x])/4 - PolyLog[3, x]/2 - 
        (3*I)*Pi*PolyLog[3, x] - 7*Log[1 - x]*PolyLog[3, x] + 
        4*Log[x]*PolyLog[3, x] - 7*PolyLog[4, 1 - x] - (3*PolyLog[4, x])/2 + 
        7*PolyLog[4, -(x/(1 - x))] + Zeta[3]/2 + (3*I)*Pi*Zeta[3] + 
        7*Log[1 - x]*Zeta[3] - 4*Log[x]*Zeta[3]) + 
      ep^2*(((5*I)/16)*Pi^3 + (11*Pi^4)/30 + ((13*I)/720)*Pi^5 + 
        (257*Li[{3, 2}, 1, x])/12 - 28*Li[{3, 2}, 1 - x, 1] - 
        (157*Li[{3, 2}, x, 1])/4 - ((2*I)/3)*Pi^3*Log[1 - x] - 
        (77*Pi^4*Log[1 - x])/360 + (7*Pi^2*Log[1 - x]^2)/6 + 
        (I/6)*Pi^3*Log[1 - x]^2 + (91*Pi^2*Log[1 - x]^3)/36 + 
        (7*Log[1 - x]^4)/12 + (I/12)*Pi*Log[1 - x]^4 + 
        (119*Log[1 - x]^5)/120 + ((267*I)/16)*Pi*Log[x] - 
        (103*Pi^2*Log[x])/16 + ((13*I)/48)*Pi^3*Log[x] - 
        (1327*Pi^4*Log[x])/720 + ((47*I)/8)*Pi*Log[1 - x]*Log[x] - 
        (23*Pi^2*Log[1 - x]*Log[x])/12 + (I/24)*Pi^3*Log[1 - x]*Log[x] + 
        ((5*I)/2)*Pi*Log[1 - x]^2*Log[x] - (35*Pi^2*Log[1 - x]^2*Log[x])/12 - 
        (7*Log[1 - x]^3*Log[x])/3 - (I/3)*Pi*Log[1 - x]^3*Log[x] - 
        (131*Log[1 - x]^4*Log[x])/24 + (267*Log[x]^2)/32 + 
        ((3*I)/8)*Pi*Log[x]^2 + (91*Pi^2*Log[x]^2)/96 - 
        ((3*I)/8)*Pi^3*Log[x]^2 + (47*Log[1 - x]*Log[x]^2)/16 - 
        ((11*I)/8)*Pi*Log[1 - x]*Log[x]^2 + (29*Pi^2*Log[1 - x]*Log[x]^2)/
         48 + (13*Log[1 - x]^2*Log[x]^2)/8 + ((3*I)/4)*Pi*Log[1 - x]^2*
         Log[x]^2 + (13*Log[1 - x]^3*Log[x]^2)/3 - (3*Log[x]^3)/2 + 
        ((19*I)/24)*Pi*Log[x]^3 - (49*Pi^2*Log[x]^3)/36 - 
        Log[1 - x]*Log[x]^3 + (I/4)*Pi*Log[1 - x]*Log[x]^3 + 
        (3*Log[1 - x]^2*Log[x]^3)/8 + (49*Log[x]^4)/96 - 
        ((7*I)/24)*Pi*Log[x]^4 + (13*Log[1 - x]*Log[x]^4)/48 - 
        (3*Log[x]^5)/8 - ((15*I)/8)*Pi*PolyLog[2, x] - 
        (19*Pi^2*PolyLog[2, x])/12 + ((3*I)/8)*Pi^3*PolyLog[2, x] + 
        (4*I)*Pi*Log[1 - x]*PolyLog[2, x] + 
        (22*Pi^2*Log[1 - x]*PolyLog[2, x])/3 - (15*Log[x]*PolyLog[2, x])/8 + 
        (4*I)*Pi*Log[x]*PolyLog[2, x] + (229*Pi^2*Log[x]*PolyLog[2, x])/24 + 
        4*Log[1 - x]*Log[x]*PolyLog[2, x] + (2*I)*Pi*Log[1 - x]*Log[x]*
         PolyLog[2, x] - 14*Log[1 - x]^2*Log[x]*PolyLog[2, x] - 
        (Log[x]^2*PolyLog[2, x])/8 - ((5*I)/4)*Pi*Log[x]^2*PolyLog[2, x] + 
        Log[1 - x]*Log[x]^2*PolyLog[2, x] + (13*Log[x]^3*PolyLog[2, x])/4 - 
        ((3*I)/2)*Pi*PolyLog[2, x]^2 - 14*Log[1 - x]*PolyLog[2, x]^2 + 
        (25*Log[x]*PolyLog[2, x]^2)/2 + ((3*I)/2)*Pi*PolyLog[3, 1 - x] + 
        (47*Pi^2*PolyLog[3, 1 - x])/6 + (3*Log[x]*PolyLog[3, 1 - x])/2 + 
        ((3*I)/2)*Pi*Log[x]*PolyLog[3, 1 - x] - 28*Log[1 - x]*Log[x]*
         PolyLog[3, 1 - x] + (3*Log[x]^2*PolyLog[3, 1 - x])/4 - 
        28*PolyLog[2, x]*PolyLog[3, 1 - x] + (15*PolyLog[3, x])/8 - 
        ((69*I)/4)*Pi*PolyLog[3, x] - (61*Pi^2*PolyLog[3, x])/8 - 
        (33*Log[1 - x]*PolyLog[3, x])/2 - (5*I)*Pi*Log[1 - x]*PolyLog[3, x] - 
        (21*Log[1 - x]^2*PolyLog[3, x])/2 - (Log[x]*PolyLog[3, x])/2 + 
        (3*I)*Pi*Log[x]*PolyLog[3, x] + 30*Log[1 - x]*Log[x]*PolyLog[3, x] - 
        (35*Log[x]^2*PolyLog[3, x])/2 - (43*PolyLog[2, x]*PolyLog[3, x])/12 - 
        14*PolyLog[4, 1 - x] - (2*I)*Pi*PolyLog[4, 1 - x] - 
        14*Log[1 - x]*PolyLog[4, 1 - x] + 110*Log[x]*PolyLog[4, 1 - x] + 
        (61*PolyLog[4, x])/4 + (109*Log[1 - x]*PolyLog[4, x])/2 + 
        2*Log[x]*PolyLog[4, x] + 14*PolyLog[4, -(x/(1 - x))] + 
        (2*I)*Pi*PolyLog[4, -(x/(1 - x))] + 14*Log[1 - x]*
         PolyLog[4, -(x/(1 - x))] - 26*Log[x]*PolyLog[4, -(x/(1 - x))] - 
        49*PolyLog[5, 1 - x] - (313*PolyLog[5, x])/12 - 
        49*PolyLog[5, -(x/(1 - x))] - (15*Zeta[3])/8 + 
        ((69*I)/4)*Pi*Zeta[3] + (407*Pi^2*Zeta[3])/24 + 
        (33*Log[1 - x]*Zeta[3])/2 + (5*I)*Pi*Log[1 - x]*Zeta[3] + 
        (21*Log[1 - x]^2*Zeta[3])/2 + (Log[x]*Zeta[3])/2 - 
        ((5*I)/6)*Pi*Log[x]*Zeta[3] - 86*Log[1 - x]*Log[x]*Zeta[3] + 
        (223*Log[x]^2*Zeta[3])/12 + (13*PolyLog[2, x]*Zeta[3])/12 - 
        72*Zeta[5])) + FF[x^(-1)]*((-I/2)*Pi*Log[1 - x] - Log[1 - x]^2/4 + 
      ep*(-Pi^4/60 - ((11*I)/8)*Pi*Log[1 - x] + (7*Pi^2*Log[1 - x])/12 - 
        ((3*I)/8)*Pi^3*Log[1 - x] - (11*Log[1 - x]^2)/16 + 
        ((3*I)/8)*Pi*Log[1 - x]^2 - (3*Pi^2*Log[1 - x]^2)/16 + 
        Log[1 - x]^3/3 - (I/4)*Pi*Log[1 - x]^3 + Log[1 - x]^4/48 - 
        I*Pi*Log[1 - x]*Log[x] - (5*Pi^2*Log[1 - x]*Log[x])/3 - 
        (Log[1 - x]^2*Log[x])/4 + (I/2)*Pi*Log[1 - x]^2*Log[x] - 
        (11*Log[1 - x]^3*Log[x])/12 + (7*Log[1 - x]^2*Log[x]^2)/4 + 
        (I/2)*Pi*PolyLog[2, x] - (Pi^2*PolyLog[2, x])/2 + 
        (Log[1 - x]*PolyLog[2, x])/2 + (I/2)*Pi*Log[1 - x]*PolyLog[2, x] + 
        (Log[1 - x]^2*PolyLog[2, x])/4 + PolyLog[3, 1 - x]/2 + 
        (3*I)*Pi*PolyLog[3, 1 - x] - 4*Log[1 - x]*PolyLog[3, 1 - x] + 
        7*Log[x]*PolyLog[3, 1 - x] + (3*PolyLog[4, 1 - x])/2 + 
        7*PolyLog[4, x] + 7*PolyLog[4, -(x/(1 - x))] - Zeta[3]/2 - 
        (3*I)*Pi*Zeta[3] + 4*Log[1 - x]*Zeta[3] - 7*Log[x]*Zeta[3]) + 
      ep^2*((61*Pi^4)/360 + (257*Li[{3, 2}, 1, x])/12 - 
        25*Li[{3, 2}, 1 - x, 1] - (145*Li[{3, 2}, x, 1])/4 - 
        ((267*I)/16)*Pi*Log[1 - x] + (27*Pi^2*Log[1 - x])/4 - 
        ((15*I)/16)*Pi^3*Log[1 - x] - (347*Pi^4*Log[1 - x])/720 - 
        (267*Log[1 - x]^2)/32 - ((3*I)/8)*Pi*Log[1 - x]^2 + 
        (23*Pi^2*Log[1 - x]^2)/96 + ((3*I)/4)*Pi^3*Log[1 - x]^2 + 
        (3*Log[1 - x]^3)/2 - ((19*I)/24)*Pi*Log[1 - x]^3 + 
        (31*Pi^2*Log[1 - x]^3)/36 + (7*Log[1 - x]^4)/96 + 
        ((3*I)/8)*Pi*Log[1 - x]^4 - (11*Log[1 - x]^5)/240 - 
        (37*Pi^4*Log[x])/45 - ((31*I)/4)*Pi*Log[1 - x]*Log[x] - 
        (8*Pi^2*Log[1 - x]*Log[x])/3 - ((5*I)/6)*Pi^3*Log[1 - x]*Log[x] - 
        (77*Log[1 - x]^2*Log[x])/16 + ((43*I)/8)*Pi*Log[1 - x]^2*Log[x] + 
        (189*Pi^2*Log[1 - x]^2*Log[x])/16 - (35*Log[1 - x]^3*Log[x])/24 - 
        ((11*I)/6)*Pi*Log[1 - x]^3*Log[x] + (55*Log[1 - x]^4*Log[x])/12 + 
        ((3*I)/2)*Pi*Log[1 - x]*Log[x]^2 - (2*Pi^2*Log[1 - x]*Log[x]^2)/3 + 
        (47*Log[1 - x]^2*Log[x]^2)/8 + ((13*I)/4)*Pi*Log[1 - x]^2*Log[x]^2 - 
        (169*Log[1 - x]^3*Log[x]^2)/12 + (91*Log[1 - x]^2*Log[x]^3)/12 - 
        ((15*I)/8)*Pi*PolyLog[2, x] - (19*Pi^2*PolyLog[2, x])/12 - 
        (I/8)*Pi^3*PolyLog[2, x] - (15*Log[1 - x]*PolyLog[2, x])/8 + 
        (4*I)*Pi*Log[1 - x]*PolyLog[2, x] + (329*Pi^2*Log[1 - x]*
          PolyLog[2, x])/24 - (Log[1 - x]^2*PolyLog[2, x])/8 - 
        ((5*I)/4)*Pi*Log[1 - x]^2*PolyLog[2, x] + 
        (13*Log[1 - x]^3*PolyLog[2, x])/4 + (4*I)*Pi*Log[x]*PolyLog[2, x] + 
        (8*Pi^2*Log[x]*PolyLog[2, x])/3 + 4*Log[1 - x]*Log[x]*PolyLog[2, x] + 
        (5*I)*Pi*Log[1 - x]*Log[x]*PolyLog[2, x] - 24*Log[1 - x]^2*Log[x]*
         PolyLog[2, x] + 14*Log[1 - x]*Log[x]^2*PolyLog[2, x] + 
        ((3*I)/2)*Pi*PolyLog[2, x]^2 - (25*Log[1 - x]*PolyLog[2, x]^2)/2 + 
        14*Log[x]*PolyLog[2, x]^2 - (15*PolyLog[3, 1 - x])/8 + 
        ((69*I)/4)*Pi*PolyLog[3, 1 - x] + (283*Pi^2*PolyLog[3, 1 - x])/24 + 
        (Log[1 - x]*PolyLog[3, 1 - x])/2 - (3*I)*Pi*Log[1 - x]*
         PolyLog[3, 1 - x] + (35*Log[1 - x]^2*PolyLog[3, 1 - x])/2 + 
        (33*Log[x]*PolyLog[3, 1 - x])/2 + (5*I)*Pi*Log[x]*PolyLog[3, 1 - x] - 
        55*Log[1 - x]*Log[x]*PolyLog[3, 1 - x] + 
        (21*Log[x]^2*PolyLog[3, 1 - x])/2 - 25*PolyLog[2, x]*
         PolyLog[3, 1 - x] - ((3*I)/2)*Pi*PolyLog[3, x] - 
        (19*Pi^2*PolyLog[3, x])/6 - (3*Log[1 - x]*PolyLog[3, x])/2 - 
        ((3*I)/2)*Pi*Log[1 - x]*PolyLog[3, x] - 
        (3*Log[1 - x]^2*PolyLog[3, x])/4 - (79*PolyLog[2, x]*PolyLog[3, x])/
         12 - (61*PolyLog[4, 1 - x])/4 - 2*Log[1 - x]*PolyLog[4, 1 - x] + 
        74*Log[x]*PolyLog[4, 1 - x] + 14*PolyLog[4, x] + 
        (2*I)*Pi*PolyLog[4, x] + (37*Log[1 - x]*PolyLog[4, x])/2 + 
        14*Log[x]*PolyLog[4, x] + 14*PolyLog[4, -(x/(1 - x))] + 
        (2*I)*Pi*PolyLog[4, -(x/(1 - x))] - 26*Log[1 - x]*
         PolyLog[4, -(x/(1 - x))] + 14*Log[x]*PolyLog[4, -(x/(1 - x))] - 
        81*PolyLog[5, 1 - x] - (697*PolyLog[5, x])/12 - 
        (159*PolyLog[5, -(x/(1 - x))])/2 + (15*Zeta[3])/8 - 
        ((69*I)/4)*Pi*Zeta[3] + (17*Pi^2*Zeta[3])/24 - (Log[1 - x]*Zeta[3])/
         2 + ((5*I)/6)*Pi*Log[1 - x]*Zeta[3] - (223*Log[1 - x]^2*Zeta[3])/
         12 - (33*Log[x]*Zeta[3])/2 - (5*I)*Pi*Log[x]*Zeta[3] - 
        20*Log[1 - x]*Log[x]*Zeta[3] - (21*Log[x]^2*Zeta[3])/2 + 
        (13*PolyLog[2, x]*Zeta[3])/12 - (113*Zeta[5])/2)) + 
    ep^2*(909/32 + ((315*I)/16)*Pi + (235*Pi^2)/24 + ((2*I)/3)*Pi^3 - 
      (79*Pi^4)/960 - ((13*I)/720)*Pi^5 - (257*Li[{3, 2}, 1, x])/6 + 
      53*Li[{3, 2}, 1 - x, 1] + (151*Li[{3, 2}, x, 1])/2 + 
      (315*Log[1 - x])/16 + ((613*I)/16)*Pi*Log[1 - x] - 
      (205*Pi^2*Log[1 - x])/16 + ((271*I)/48)*Pi^3*Log[1 - x] + 
      (167*Pi^4*Log[1 - x])/240 + (837*Log[1 - x]^2)/32 - 
      ((89*I)/8)*Pi*Log[1 - x]^2 + (583*Pi^2*Log[1 - x]^2)/96 - 
      ((11*I)/12)*Pi^3*Log[1 - x]^2 - (75*Log[1 - x]^3)/8 + 
      ((71*I)/24)*Pi*Log[1 - x]^3 - (61*Pi^2*Log[1 - x]^3)/18 + 
      (313*Log[1 - x]^4)/96 - ((11*I)/24)*Pi*Log[1 - x]^4 - 
      (227*Log[1 - x]^5)/240 - (167*Log[x])/8 - ((695*I)/16)*Pi*Log[x] + 
      (41*Pi^2*Log[x])/8 + ((3*I)/16)*Pi^3*Log[x] + (1919*Pi^4*Log[x])/720 - 
      (99*Log[1 - x]*Log[x])/4 - ((233*I)/8)*Pi*Log[1 - x]*Log[x] + 
      (55*Pi^2*Log[1 - x]*Log[x])/12 + ((19*I)/24)*Pi^3*Log[1 - x]*Log[x] - 
      (9*Log[1 - x]^2*Log[x])/16 - ((143*I)/8)*Pi*Log[1 - x]^2*Log[x] - 
      (427*Pi^2*Log[1 - x]^2*Log[x])/48 - (365*Log[1 - x]^3*Log[x])/24 + 
      ((13*I)/6)*Pi*Log[1 - x]^3*Log[x] + (7*Log[1 - x]^4*Log[x])/8 - 
      (91*Log[x]^2)/32 + ((37*I)/8)*Pi*Log[x]^2 - (11*Pi^2*Log[x]^2)/32 + 
      ((3*I)/8)*Pi^3*Log[x]^2 - (375*Log[1 - x]*Log[x]^2)/16 + 
      ((57*I)/8)*Pi*Log[1 - x]*Log[x]^2 + (Pi^2*Log[1 - x]*Log[x]^2)/16 + 
      (19*Log[1 - x]^2*Log[x]^2)/4 - (4*I)*Pi*Log[1 - x]^2*Log[x]^2 + 
      (39*Log[1 - x]^3*Log[x]^2)/4 + (35*Log[x]^3)/24 - 
      ((11*I)/8)*Pi*Log[x]^3 + (49*Pi^2*Log[x]^3)/36 + 
      (73*Log[1 - x]*Log[x]^3)/12 - (I/4)*Pi*Log[1 - x]*Log[x]^3 - 
      (191*Log[1 - x]^2*Log[x]^3)/24 - (83*Log[x]^4)/96 + 
      ((7*I)/24)*Pi*Log[x]^4 - (13*Log[1 - x]*Log[x]^4)/48 + (3*Log[x]^5)/8 - 
      (71*I)*Pi*PolyLog[2, x] + (13*Pi^2*PolyLog[2, x])/2 - 
      (I/4)*Pi^3*PolyLog[2, x] - (199*Log[1 - x]*PolyLog[2, x])/8 - 
      (10*I)*Pi*Log[1 - x]*PolyLog[2, x] - 
      (505*Pi^2*Log[1 - x]*PolyLog[2, x])/24 - 
      (45*Log[1 - x]^2*PolyLog[2, x])/8 + ((5*I)/4)*Pi*Log[1 - x]^2*
       PolyLog[2, x] - (13*Log[1 - x]^3*PolyLog[2, x])/4 - 
      (369*Log[x]*PolyLog[2, x])/8 + (3*I)*Pi*Log[x]*PolyLog[2, x] - 
      (293*Pi^2*Log[x]*PolyLog[2, x])/24 + 
      (19*Log[1 - x]*Log[x]*PolyLog[2, x])/2 - (7*I)*Pi*Log[1 - x]*Log[x]*
       PolyLog[2, x] + 38*Log[1 - x]^2*Log[x]*PolyLog[2, x] + 
      (35*Log[x]^2*PolyLog[2, x])/8 + ((5*I)/4)*Pi*Log[x]^2*PolyLog[2, x] - 
      15*Log[1 - x]*Log[x]^2*PolyLog[2, x] - (13*Log[x]^3*PolyLog[2, x])/4 + 
      (53*Log[1 - x]*PolyLog[2, x]^2)/2 - (53*Log[x]*PolyLog[2, x]^2)/2 - 
      (199*PolyLog[3, 1 - x])/8 - ((111*I)/4)*Pi*PolyLog[3, 1 - x] - 
      (157*Pi^2*PolyLog[3, 1 - x])/8 - 34*Log[1 - x]*PolyLog[3, 1 - x] + 
      (3*I)*Pi*Log[1 - x]*PolyLog[3, 1 - x] - 
      (35*Log[1 - x]^2*PolyLog[3, 1 - x])/2 + (29*Log[x]*PolyLog[3, 1 - x])/
       2 - ((13*I)/2)*Pi*Log[x]*PolyLog[3, 1 - x] + 83*Log[1 - x]*Log[x]*
       PolyLog[3, 1 - x] - (45*Log[x]^2*PolyLog[3, 1 - x])/4 + 
      53*PolyLog[2, x]*PolyLog[3, 1 - x] + (369*PolyLog[3, x])/8 - 
      ((27*I)/4)*Pi*PolyLog[3, x] + (259*Pi^2*PolyLog[3, x])/24 - 
      36*Log[1 - x]*PolyLog[3, x] + ((13*I)/2)*Pi*Log[1 - x]*PolyLog[3, x] + 
      (45*Log[1 - x]^2*PolyLog[3, x])/4 + 14*Log[x]*PolyLog[3, x] - 
      (3*I)*Pi*Log[x]*PolyLog[3, x] - 30*Log[1 - x]*Log[x]*PolyLog[3, x] + 
      (35*Log[x]^2*PolyLog[3, x])/2 + (61*PolyLog[2, x]*PolyLog[3, x])/6 + 
      (63*PolyLog[4, 1 - x])/4 + (2*I)*Pi*PolyLog[4, 1 - x] + 
      16*Log[1 - x]*PolyLog[4, 1 - x] - 184*Log[x]*PolyLog[4, 1 - x] + 
      (17*PolyLog[4, x])/4 - (2*I)*Pi*PolyLog[4, x] - 
      73*Log[1 - x]*PolyLog[4, x] - 16*Log[x]*PolyLog[4, x] + 
      41*PolyLog[4, -(x/(1 - x))] - (4*I)*Pi*PolyLog[4, -(x/(1 - x))] + 
      12*Log[1 - x]*PolyLog[4, -(x/(1 - x))] + 
      12*Log[x]*PolyLog[4, -(x/(1 - x))] + 130*PolyLog[5, 1 - x] + 
      (505*PolyLog[5, x])/6 + (257*PolyLog[5, -(x/(1 - x))])/2 + 
      (41*Zeta[3])/12 - ((7*I)/3)*Pi*Zeta[3] - (53*Pi^2*Zeta[3])/3 + 
      (16*Log[1 - x]*Zeta[3])/3 - ((35*I)/6)*Pi*Log[1 - x]*Zeta[3] + 
      (97*Log[1 - x]^2*Zeta[3])/12 - (25*Log[x]*Zeta[3])/3 + 
      ((35*I)/6)*Pi*Log[x]*Zeta[3] + 106*Log[1 - x]*Log[x]*Zeta[3] - 
      (97*Log[x]^2*Zeta[3])/12 - (13*PolyLog[2, x]*Zeta[3])/6 + 
      (257*Zeta[5])/2)) + COLOR[CA*CF]*(-215/72 - (I/2)*Pi*Log[1 - x] - 
    Log[1 - x]^2/4 + (11*Log[x])/12 + (I/2)*Pi*Log[x] + Log[x]^2/4 + 
    FF[x]^3*((-3*Pi^2)/2 - (3*Log[1 - x]^2)/2 + 3*Log[1 - x]*Log[x] - 
      (3*Log[x]^2)/2 + ep*((-21*Pi^2)/4 + 4*Pi^2*Log[1 - x] - 
        (21*Log[1 - x]^2)/4 + 2*Log[1 - x]^3 + 3*Pi^2*Log[x] + 
        (21*Log[1 - x]*Log[x])/2 - 6*Log[1 - x]^2*Log[x] - (21*Log[x]^2)/4 + 
        2*Log[x]^3 - 6*Log[1 - x]*PolyLog[2, x] + 6*Log[x]*PolyLog[2, x] - 
        6*PolyLog[3, 1 - x] - 6*PolyLog[3, x]) + 
      ep^2*((-139*Pi^2)/8 - (17*Pi^4)/60 + 14*Pi^2*Log[1 - x] - 
        (139*Log[1 - x]^2)/8 - (15*Pi^2*Log[1 - x]^2)/4 + 7*Log[1 - x]^3 - 
        (3*Log[1 - x]^4)/2 + (21*Pi^2*Log[x])/2 + (139*Log[1 - x]*Log[x])/4 - 
        (17*Pi^2*Log[1 - x]*Log[x])/2 - 21*Log[1 - x]^2*Log[x] + 
        4*Log[1 - x]^3*Log[x] - (139*Log[x]^2)/8 - (11*Pi^2*Log[x]^2)/4 + 
        6*Log[1 - x]^2*Log[x]^2 + 7*Log[x]^3 - 2*Log[1 - x]*Log[x]^3 - 
        (3*Log[x]^4)/2 - 21*Log[1 - x]*PolyLog[2, x] + 
        6*Log[1 - x]^2*PolyLog[2, x] + 21*Log[x]*PolyLog[2, x] - 
        6*Log[x]^2*PolyLog[2, x] - 21*PolyLog[3, 1 - x] + 
        12*Log[x]*PolyLog[3, 1 - x] - 21*PolyLog[3, x] + 
        12*Log[1 - x]*PolyLog[3, x] + 12*PolyLog[4, 1 - x] + 
        12*PolyLog[4, x])) + ep*(-6383/432 - ((269*I)/72)*Pi - 
      (89*Pi^2)/144 - (I/8)*Pi^3 + (41*Pi^4)/360 - (269*Log[1 - x])/72 + 
      ((47*I)/72)*Pi*Log[1 - x] + (4*Pi^2*Log[1 - x])/9 - 
      (I/6)*Pi^3*Log[1 - x] + (5*Log[1 - x]^2)/144 + 
      ((2*I)/3)*Pi*Log[1 - x]^2 + (19*Log[1 - x]^3)/36 + 
      (7*Log[1 - x]^4)/48 + (281*Log[x])/36 + ((19*I)/72)*Pi*Log[x] - 
      (5*Pi^2*Log[x])/72 + (I/12)*Pi^3*Log[x] + (3*Log[1 - x]*Log[x])/2 + 
      ((9*I)/4)*Pi*Log[1 - x]*Log[x] - (5*Pi^2*Log[1 - x]*Log[x])/6 + 
      (Log[1 - x]^2*Log[x])/8 + (I/2)*Pi*Log[1 - x]^2*Log[x] - 
      (3*Log[1 - x]^3*Log[x])/4 - (287*Log[x]^2)/144 - (I/6)*Pi*Log[x]^2 + 
      (11*Pi^2*Log[x]^2)/24 + 2*Log[1 - x]*Log[x]^2 + 
      (3*Log[1 - x]^2*Log[x]^2)/4 - (11*Log[x]^3)/72 + (5*Log[x]^4)/48 + 
      ((11*I)/2)*Pi*PolyLog[2, x] - (2*Pi^2*PolyLog[2, x])/3 + 
      2*Log[1 - x]*PolyLog[2, x] + (I/2)*Pi*Log[1 - x]*PolyLog[2, x] + 
      (Log[1 - x]^2*PolyLog[2, x])/4 + (7*Log[x]*PolyLog[2, x])/2 + 
      (I/2)*Pi*Log[x]*PolyLog[2, x] + (Log[x]^2*PolyLog[2, x])/4 + 
      2*PolyLog[3, 1 - x] + ((3*I)/2)*Pi*PolyLog[3, 1 - x] - 
      (3*Log[1 - x]*PolyLog[3, 1 - x])/2 + 3*Log[x]*PolyLog[3, 1 - x] - 
      (7*PolyLog[3, x])/2 - ((3*I)/2)*Pi*PolyLog[3, x] - 
      3*Log[1 - x]*PolyLog[3, x] + (3*Log[x]*PolyLog[3, x])/2 - 
      (5*PolyLog[4, 1 - x])/2 + (5*PolyLog[4, x])/2 + 
      6*PolyLog[4, -(x/(1 - x))] + Zeta[3]/2 + (9*Log[1 - x]*Zeta[3])/2 - 
      (9*Log[x]*Zeta[3])/2) + FF[x]*(215/36 - (3*Pi^2)/4 + 
      (25*Log[1 - x])/12 - (3*Log[1 - x]^2)/4 - (47*Log[x])/12 + 
      (3*Log[1 - x]*Log[x])/2 - (3*Log[x]^2)/4 + 
      ep*(6383/216 + ((269*I)/36)*Pi - (25*Pi^2)/18 - ((2*I)/3)*Pi^3 - 
        (17*Pi^4)/720 + (895*Log[1 - x])/72 - ((11*I)/12)*Pi*Log[1 - x] + 
        (11*Pi^2*Log[1 - x])/8 - (I/12)*Pi^3*Log[1 - x] - 
        (11*Log[1 - x]^2)/3 - (I/2)*Pi*Log[1 - x]^2 - (Pi^2*Log[1 - x]^2)/
         24 + (23*Log[1 - x]^3)/24 - (I/12)*Pi*Log[1 - x]^3 - 
        Log[1 - x]^4/16 - (1481*Log[x])/72 - ((11*I)/12)*Pi*Log[x] + 
        (11*Pi^2*Log[x])/24 + (I/12)*Pi^3*Log[x] + (9*Log[1 - x]*Log[x])/4 + 
        I*Pi*Log[1 - x]*Log[x] + (Pi^2*Log[1 - x]*Log[x])/6 - 
        (21*Log[1 - x]^2*Log[x])/8 + (I/4)*Pi*Log[1 - x]^2*Log[x] + 
        (Log[1 - x]^3*Log[x])/4 + (7*Log[x]^2)/3 - (I/2)*Pi*Log[x]^2 - 
        (Pi^2*Log[x]^2)/24 + (7*Log[1 - x]*Log[x]^2)/8 - 
        (I/4)*Pi*Log[1 - x]*Log[x]^2 - (Log[1 - x]^2*Log[x]^2)/8 + 
        (7*Log[x]^3)/24 + (I/12)*Pi*Log[x]^3 - (Log[1 - x]*Log[x]^3)/12 + 
        Log[x]^4/48 + (Pi^2*PolyLog[2, x])/6 - (3*Log[1 - x]*PolyLog[2, x])/
         2 + (3*Log[x]*PolyLog[2, x])/2 - (3*PolyLog[3, 1 - x])/2 + 
        (Log[1 - x]*PolyLog[3, 1 - x])/2 - (Log[x]*PolyLog[3, 1 - x])/2 - 
        (3*PolyLog[3, x])/2 + (Log[1 - x]*PolyLog[3, x])/2 - 
        (Log[x]*PolyLog[3, x])/2 - PolyLog[4, -(x/(1 - x))] - Zeta[3]) + 
      ep^2*(143783/1296 + ((8489*I)/216)*Pi - (41*Pi^2)/16 - 
        ((235*I)/72)*Pi^3 - (763*Pi^4)/1440 + ((13*I)/720)*Pi^5 + 
        (5*Li[{3, 2}, 1, x])/3 - 2*Li[{3, 2}, 1 - x, 1] - 
        3*Li[{3, 2}, x, 1] + (23407*Log[1 - x])/432 - 
        ((401*I)/72)*Pi*Log[1 - x] - (5*Pi^2*Log[1 - x])/18 + 
        ((23*I)/8)*Pi^3*Log[1 - x] - (23*Pi^4*Log[1 - x])/360 - 
        (415*Log[1 - x]^2)/36 - ((17*I)/24)*Pi*Log[1 - x]^2 - 
        (7*Pi^2*Log[1 - x]^2)/8 + ((7*I)/24)*Pi^3*Log[1 - x]^2 + 
        (89*Log[1 - x]^3)/24 + ((11*I)/24)*Pi*Log[1 - x]^3 + 
        (Pi^2*Log[1 - x]^3)/4 - (31*Log[1 - x]^4)/32 + 
        (I/16)*Pi*Log[1 - x]^4 + (11*Log[1 - x]^5)/120 - (35129*Log[x])/432 - 
        ((401*I)/72)*Pi*Log[x] - (23*Pi^2*Log[x])/12 + 
        ((55*I)/24)*Pi^3*Log[x] + (Pi^4*Log[x])/240 - (59*Log[1 - x]*Log[x])/
         8 + ((7*I)/3)*Pi*Log[1 - x]*Log[x] + (37*Pi^2*Log[1 - x]*Log[x])/
         24 - (I/4)*Pi^3*Log[1 - x]*Log[x] - (29*Log[1 - x]^2*Log[x])/12 - 
        ((55*I)/8)*Pi*Log[1 - x]^2*Log[x] + (Log[1 - x]^3*Log[x])/4 - 
        I*Pi*Log[1 - x]^3*Log[x] - (11*Log[1 - x]^4*Log[x])/16 + 
        (773*Log[x]^2)/36 - ((17*I)/24)*Pi*Log[x]^2 - (Pi^2*Log[x]^2)/6 - 
        ((5*I)/24)*Pi^3*Log[x]^2 + (41*Log[1 - x]*Log[x]^2)/12 - 
        ((11*I)/8)*Pi*Log[1 - x]*Log[x]^2 - (Pi^2*Log[1 - x]*Log[x]^2)/8 - 
        (51*Log[1 - x]^2*Log[x]^2)/16 + ((7*I)/8)*Pi*Log[1 - x]^2*Log[x]^2 - 
        (5*Log[1 - x]^3*Log[x]^2)/24 - (29*Log[x]^3)/8 + 
        ((9*I)/8)*Pi*Log[x]^3 - (Pi^2*Log[x]^3)/72 - (Log[1 - x]*Log[x]^3)/
         3 + (I/6)*Pi*Log[1 - x]*Log[x]^3 + (2*Log[1 - x]^2*Log[x]^3)/3 + 
        (11*Log[x]^4)/96 - ((5*I)/48)*Pi*Log[x]^4 + (Log[1 - x]*Log[x]^4)/
         12 - (7*Log[x]^5)/240 + (Pi^2*PolyLog[2, x])/2 - 
        (I/3)*Pi^3*PolyLog[2, x] + (25*Log[1 - x]*PolyLog[2, x])/6 - 
        ((15*I)/2)*Pi*Log[1 - x]*PolyLog[2, x] + 
        (Pi^2*Log[1 - x]*PolyLog[2, x])/2 - (7*Log[1 - x]^2*PolyLog[2, x])/
         4 - I*Pi*Log[1 - x]^2*PolyLog[2, x] - (Log[1 - x]^3*PolyLog[2, x])/
         3 - (25*Log[x]*PolyLog[2, x])/6 + ((15*I)/2)*Pi*Log[x]*
         PolyLog[2, x] + (Pi^2*Log[x]*PolyLog[2, x])/6 - 
        Log[1 - x]*Log[x]*PolyLog[2, x] + (2*I)*Pi*Log[1 - x]*Log[x]*
         PolyLog[2, x] - Log[1 - x]^2*Log[x]*PolyLog[2, x] + 
        (11*Log[x]^2*PolyLog[2, x])/4 - I*Pi*Log[x]^2*PolyLog[2, x] + 
        Log[1 - x]*Log[x]^2*PolyLog[2, x] - (Log[x]^3*PolyLog[2, x])/3 - 
        Log[1 - x]*PolyLog[2, x]^2 + Log[x]*PolyLog[2, x]^2 + 
        (25*PolyLog[3, 1 - x])/6 - (20*I)*Pi*PolyLog[3, 1 - x] + 
        (3*Pi^2*PolyLog[3, 1 - x])/4 - (19*Log[1 - x]*PolyLog[3, 1 - x])/2 - 
        ((5*I)/2)*Pi*Log[1 - x]*PolyLog[3, 1 - x] - 
        (7*Log[1 - x]^2*PolyLog[3, 1 - x])/4 - (15*Log[x]*PolyLog[3, 1 - x])/
         2 + ((5*I)/2)*Pi*Log[x]*PolyLog[3, 1 - x] - 2*Log[1 - x]*Log[x]*
         PolyLog[3, 1 - x] + (7*Log[x]^2*PolyLog[3, 1 - x])/4 - 
        2*PolyLog[2, x]*PolyLog[3, 1 - x] + (25*PolyLog[3, x])/6 - 
        (20*I)*Pi*PolyLog[3, x] - (5*Pi^2*PolyLog[3, x])/12 - 
        (7*Log[1 - x]*PolyLog[3, x])/2 - ((5*I)/2)*Pi*Log[1 - x]*
         PolyLog[3, x] - (7*Log[1 - x]^2*PolyLog[3, x])/4 - 
        (27*Log[x]*PolyLog[3, x])/2 + ((5*I)/2)*Pi*Log[x]*PolyLog[3, x] + 
        (7*Log[x]^2*PolyLog[3, x])/4 - (PolyLog[2, x]*PolyLog[3, x])/3 + 
        (37*PolyLog[4, 1 - x])/2 + 2*Log[1 - x]*PolyLog[4, 1 - x] + 
        4*Log[x]*PolyLog[4, 1 - x] + (37*PolyLog[4, x])/2 + 
        6*Log[1 - x]*PolyLog[4, x] - 2*Log[x]*PolyLog[4, x] - 
        3*PolyLog[4, -(x/(1 - x))] - I*Pi*PolyLog[4, -(x/(1 - x))] + 
        (Log[1 - x]*PolyLog[4, -(x/(1 - x))])/2 + 
        (Log[x]*PolyLog[4, -(x/(1 - x))])/2 - 4*PolyLog[5, 1 - x] - 
        (13*PolyLog[5, x])/3 - 5*PolyLog[5, -(x/(1 - x))] - 
        (365*Zeta[3])/18 - I*Pi*Zeta[3] + (2*Pi^2*Zeta[3])/3 + 
        (Log[1 - x]*Zeta[3])/2 + (Log[x]*Zeta[3])/2 - 4*Log[1 - x]*Log[x]*
         Zeta[3] + (PolyLog[2, x]*Zeta[3])/3 - 5*Zeta[5])) + 
    ep^2*(-143783/2592 - ((8489*I)/432)*Pi - (49*Pi^2)/16 - 
      ((19*I)/432)*Pi^3 + (869*Pi^4)/4320 - (I/720)*Pi^5 + 
      (43*Li[{3, 2}, 1, x])/2 - 26*Li[{3, 2}, 1 - x, 1] - 
      (77*Li[{3, 2}, x, 1])/2 - (8489*Log[1 - x])/432 - 
      ((2707*I)/432)*Pi*Log[1 - x] + (2035*Pi^2*Log[1 - x])/432 - 
      ((371*I)/144)*Pi^3*Log[1 - x] - (91*Pi^4*Log[1 - x])/240 - 
      (4033*Log[1 - x]^2)/864 + ((191*I)/144)*Pi*Log[1 - x]^2 - 
      (917*Pi^2*Log[1 - x]^2)/288 - (I/24)*Pi^3*Log[1 - x]^2 + 
      (113*Log[1 - x]^3)/54 - ((17*I)/24)*Pi*Log[1 - x]^3 + 
      (5*Pi^2*Log[1 - x]^3)/3 - (4*Log[1 - x]^4)/3 - (I/8)*Pi*Log[1 - x]^4 + 
      (89*Log[1 - x]^5)/240 + (7175*Log[x])/216 + ((5113*I)/432)*Pi*Log[x] + 
      (361*Pi^2*Log[x])/432 - ((43*I)/144)*Pi^3*Log[x] - 
      (307*Pi^4*Log[x])/240 + (99*Log[1 - x]*Log[x])/8 + 
      ((80*I)/9)*Pi*Log[1 - x]*Log[x] - (35*Pi^2*Log[1 - x]*Log[x])/18 - 
      (I/6)*Pi^3*Log[1 - x]*Log[x] - (659*Log[1 - x]^2*Log[x])/144 + 
      ((101*I)/12)*Pi*Log[1 - x]^2*Log[x] + 4*Pi^2*Log[1 - x]^2*Log[x] + 
      (569*Log[1 - x]^3*Log[x])/72 - (I/4)*Pi*Log[1 - x]^3*Log[x] - 
      (17*Log[1 - x]^4*Log[x])/48 - (7769*Log[x]^2)/864 - 
      ((89*I)/144)*Pi*Log[x]^2 + (7*Pi^2*Log[x]^2)/288 - 
      (I/12)*Pi^3*Log[x]^2 + (1279*Log[1 - x]*Log[x]^2)/144 - 
      ((61*I)/24)*Pi*Log[1 - x]*Log[x]^2 + (5*Pi^2*Log[1 - x]*Log[x]^2)/24 - 
      (37*Log[1 - x]^2*Log[x]^2)/16 + ((9*I)/8)*Pi*Log[1 - x]^2*Log[x]^2 - 
      (19*Log[1 - x]^3*Log[x]^2)/4 + (295*Log[x]^3)/216 - 
      (I/12)*Pi*Log[x]^3 - (3*Pi^2*Log[x]^3)/4 - (22*Log[1 - x]*Log[x]^3)/9 + 
      (15*Log[1 - x]^2*Log[x]^3)/4 + Log[x]^4/12 + (5*Log[1 - x]*Log[x]^4)/
       48 - (7*Log[x]^5)/48 + ((181*I)/9)*Pi*PolyLog[2, x] - 
      (211*Pi^2*PolyLog[2, x])/72 - (I/3)*Pi^3*PolyLog[2, x] + 
      (49*Log[1 - x]*PolyLog[2, x])/18 + ((11*I)/2)*Pi*Log[1 - x]*
       PolyLog[2, x] + (61*Pi^2*Log[1 - x]*PolyLog[2, x])/6 + 
      (43*Log[1 - x]^2*PolyLog[2, x])/12 - ((3*I)/4)*Pi*Log[1 - x]^2*
       PolyLog[2, x] + (3*Log[1 - x]^3*PolyLog[2, x])/2 + 
      (313*Log[x]*PolyLog[2, x])/18 - (2*I)*Pi*Log[x]*PolyLog[2, x] + 
      (35*Pi^2*Log[x]*PolyLog[2, x])/6 - (19*Log[1 - x]*Log[x]*PolyLog[2, x])/
       4 + (3*I)*Pi*Log[1 - x]*Log[x]*PolyLog[2, x] - 
      (75*Log[1 - x]^2*Log[x]*PolyLog[2, x])/4 - (5*Log[x]^2*PolyLog[2, x])/
       3 - ((3*I)/4)*Pi*Log[x]^2*PolyLog[2, x] + 
      (29*Log[1 - x]*Log[x]^2*PolyLog[2, x])/4 + (3*Log[x]^3*PolyLog[2, x])/
       2 - 13*Log[1 - x]*PolyLog[2, x]^2 + 13*Log[x]*PolyLog[2, x]^2 + 
      (49*PolyLog[3, 1 - x])/18 + ((157*I)/12)*Pi*PolyLog[3, 1 - x] + 
      (28*Pi^2*PolyLog[3, 1 - x])/3 + 17*Log[1 - x]*PolyLog[3, 1 - x] - 
      (I/2)*Pi*Log[1 - x]*PolyLog[3, 1 - x] + 
      (35*Log[1 - x]^2*PolyLog[3, 1 - x])/4 - 7*Log[x]*PolyLog[3, 1 - x] + 
      (2*I)*Pi*Log[x]*PolyLog[3, 1 - x] - 41*Log[1 - x]*Log[x]*
       PolyLog[3, 1 - x] + (11*Log[x]^2*PolyLog[3, 1 - x])/2 - 
      26*PolyLog[2, x]*PolyLog[3, 1 - x] - (313*PolyLog[3, x])/18 + 
      ((83*I)/12)*Pi*PolyLog[3, x] - 5*Pi^2*PolyLog[3, x] + 
      (37*Log[1 - x]*PolyLog[3, x])/2 - (2*I)*Pi*Log[1 - x]*PolyLog[3, x] - 
      (11*Log[1 - x]^2*PolyLog[3, x])/2 - (11*Log[x]*PolyLog[3, x])/2 + 
      (I/2)*Pi*Log[x]*PolyLog[3, x] + 15*Log[1 - x]*Log[x]*PolyLog[3, x] - 
      (35*Log[x]^2*PolyLog[3, x])/4 - (9*PolyLog[2, x]*PolyLog[3, x])/2 - 
      (73*PolyLog[4, 1 - x])/12 - (I/2)*Pi*PolyLog[4, 1 - x] - 
      8*Log[1 - x]*PolyLog[4, 1 - x] + (181*Log[x]*PolyLog[4, 1 - x])/2 - 
      (77*PolyLog[4, x])/12 + (I/2)*Pi*PolyLog[4, x] + 
      (77*Log[1 - x]*PolyLog[4, x])/2 + 8*Log[x]*PolyLog[4, x] - 
      (83*PolyLog[4, -(x/(1 - x))])/4 - (3*I)*Pi*PolyLog[4, -(x/(1 - x))] - 
      (15*Log[1 - x]*PolyLog[4, -(x/(1 - x))])/2 - 
      (15*Log[x]*PolyLog[4, -(x/(1 - x))])/2 - (123*PolyLog[5, 1 - x])/2 - 
      46*PolyLog[5, x] - (129*PolyLog[5, -(x/(1 - x))])/2 + 
      (365*Zeta[3])/36 + (I/2)*Pi*Zeta[3] + (26*Pi^2*Zeta[3])/3 - 
      3*Log[1 - x]*Zeta[3] - (9*Log[1 - x]^2*Zeta[3])/2 + 
      (5*Log[x]*Zeta[3])/2 - 52*Log[1 - x]*Log[x]*Zeta[3] + 
      (9*Log[x]^2*Zeta[3])/2 + (7*PolyLog[2, x]*Zeta[3])/2 - 
      (129*Zeta[5])/2) + FF[x]^2*((9*Pi^2)/4 - 3*Log[1 - x] + 
      (9*Log[1 - x]^2)/4 + 3*Log[x] - (9*Log[1 - x]*Log[x])/2 + 
      (9*Log[x]^2)/4 + ep*((63*Pi^2)/8 + (17*Pi^4)/720 - (33*Log[1 - x])/2 - 
        (19*Pi^2*Log[1 - x])/3 + (I/12)*Pi^3*Log[1 - x] + 
        (87*Log[1 - x]^2)/8 + (Pi^2*Log[1 - x]^2)/24 - (10*Log[1 - x]^3)/3 + 
        (I/12)*Pi*Log[1 - x]^3 + Log[1 - x]^4/16 + (33*Log[x])/2 - 
        (25*Pi^2*Log[x])/6 - (I/12)*Pi^3*Log[x] - (63*Log[1 - x]*Log[x])/4 - 
        (Pi^2*Log[1 - x]*Log[x])/6 + 10*Log[1 - x]^2*Log[x] - 
        (I/4)*Pi*Log[1 - x]^2*Log[x] - (Log[1 - x]^3*Log[x])/4 + 
        (39*Log[x]^2)/8 + (Pi^2*Log[x]^2)/24 - Log[1 - x]*Log[x]^2 + 
        (I/4)*Pi*Log[1 - x]*Log[x]^2 + (Log[1 - x]^2*Log[x]^2)/8 - 
        (8*Log[x]^3)/3 - (I/12)*Pi*Log[x]^3 + (Log[1 - x]*Log[x]^3)/12 - 
        Log[x]^4/48 - (Pi^2*PolyLog[2, x])/6 + 9*Log[1 - x]*PolyLog[2, x] - 
        9*Log[x]*PolyLog[2, x] + 9*PolyLog[3, 1 - x] - 
        (Log[1 - x]*PolyLog[3, 1 - x])/2 + (Log[x]*PolyLog[3, 1 - x])/2 + 
        9*PolyLog[3, x] - (Log[1 - x]*PolyLog[3, x])/2 + 
        (Log[x]*PolyLog[3, x])/2 + PolyLog[4, -(x/(1 - x))]) + 
      ep^2*((417*Pi^2)/16 + (119*Pi^4)/240 - ((13*I)/720)*Pi^5 - 
        (5*Li[{3, 2}, 1, x])/3 + 2*Li[{3, 2}, 1 - x, 1] + 
        3*Li[{3, 2}, x, 1] - (271*Log[1 - x])/4 - (133*Pi^2*Log[1 - x])/6 + 
        (I/3)*Pi^3*Log[1 - x] + (23*Pi^4*Log[1 - x])/360 + 
        (681*Log[1 - x]^2)/16 + (19*Pi^2*Log[1 - x]^2)/3 - 
        ((7*I)/24)*Pi^3*Log[1 - x]^2 - (85*Log[1 - x]^3)/6 + 
        (I/3)*Pi*Log[1 - x]^3 - (Pi^2*Log[1 - x]^3)/4 + 
        (137*Log[1 - x]^4)/48 - (I/16)*Pi*Log[1 - x]^4 - 
        (11*Log[1 - x]^5)/120 + (271*Log[x])/4 - (175*Pi^2*Log[x])/12 - 
        (I/3)*Pi^3*Log[x] - (Pi^4*Log[x])/240 - (417*Log[1 - x]*Log[x])/8 + 
        (73*Pi^2*Log[1 - x]*Log[x])/6 + (I/4)*Pi^3*Log[1 - x]*Log[x] + 
        (73*Log[1 - x]^2*Log[x])/2 - I*Pi*Log[1 - x]^2*Log[x] - 
        (95*Log[1 - x]^3*Log[x])/12 + I*Pi*Log[1 - x]^3*Log[x] + 
        (11*Log[1 - x]^4*Log[x])/16 + (153*Log[x]^2)/16 + 
        (15*Pi^2*Log[x]^2)/4 + ((5*I)/24)*Pi^3*Log[x]^2 - 
        5*Log[1 - x]*Log[x]^2 + I*Pi*Log[1 - x]*Log[x]^2 + 
        (Pi^2*Log[1 - x]*Log[x]^2)/8 - (65*Log[1 - x]^2*Log[x]^2)/8 - 
        ((7*I)/8)*Pi*Log[1 - x]^2*Log[x]^2 + (5*Log[1 - x]^3*Log[x]^2)/24 - 
        (41*Log[x]^3)/6 - (I/3)*Pi*Log[x]^3 + (Pi^2*Log[x]^3)/72 + 
        (47*Log[1 - x]*Log[x]^3)/12 - (I/6)*Pi*Log[1 - x]*Log[x]^3 - 
        (2*Log[1 - x]^2*Log[x]^3)/3 + (85*Log[x]^4)/48 + 
        ((5*I)/48)*Pi*Log[x]^4 - (Log[1 - x]*Log[x]^4)/12 + 
        (7*Log[x]^5)/240 - (Pi^2*PolyLog[2, x])/2 + 
        (I/3)*Pi^3*PolyLog[2, x] + (63*Log[1 - x]*PolyLog[2, x])/2 - 
        (Pi^2*Log[1 - x]*PolyLog[2, x])/2 - (19*Log[1 - x]^2*PolyLog[2, x])/
         2 + I*Pi*Log[1 - x]^2*PolyLog[2, x] + (Log[1 - x]^3*PolyLog[2, x])/
         3 - (63*Log[x]*PolyLog[2, x])/2 - (Pi^2*Log[x]*PolyLog[2, x])/6 + 
        Log[1 - x]*Log[x]*PolyLog[2, x] - (2*I)*Pi*Log[1 - x]*Log[x]*
         PolyLog[2, x] + Log[1 - x]^2*Log[x]*PolyLog[2, x] + 
        (17*Log[x]^2*PolyLog[2, x])/2 + I*Pi*Log[x]^2*PolyLog[2, x] - 
        Log[1 - x]*Log[x]^2*PolyLog[2, x] + (Log[x]^3*PolyLog[2, x])/3 + 
        Log[1 - x]*PolyLog[2, x]^2 - Log[x]*PolyLog[2, x]^2 + 
        (63*PolyLog[3, 1 - x])/2 - (3*Pi^2*PolyLog[3, 1 - x])/4 - 
        2*Log[1 - x]*PolyLog[3, 1 - x] + ((5*I)/2)*Pi*Log[1 - x]*
         PolyLog[3, 1 - x] + (7*Log[1 - x]^2*PolyLog[3, 1 - x])/4 - 
        16*Log[x]*PolyLog[3, 1 - x] - ((5*I)/2)*Pi*Log[x]*PolyLog[3, 1 - x] + 
        2*Log[1 - x]*Log[x]*PolyLog[3, 1 - x] - 
        (7*Log[x]^2*PolyLog[3, 1 - x])/4 + 2*PolyLog[2, x]*
         PolyLog[3, 1 - x] + (63*PolyLog[3, x])/2 + (5*Pi^2*PolyLog[3, x])/
         12 - 20*Log[1 - x]*PolyLog[3, x] + ((5*I)/2)*Pi*Log[1 - x]*
         PolyLog[3, x] + (7*Log[1 - x]^2*PolyLog[3, x])/4 + 
        2*Log[x]*PolyLog[3, x] - ((5*I)/2)*Pi*Log[x]*PolyLog[3, x] - 
        (7*Log[x]^2*PolyLog[3, x])/4 + (PolyLog[2, x]*PolyLog[3, x])/3 - 
        18*PolyLog[4, 1 - x] - 2*Log[1 - x]*PolyLog[4, 1 - x] - 
        4*Log[x]*PolyLog[4, 1 - x] - 18*PolyLog[4, x] - 
        6*Log[1 - x]*PolyLog[4, x] + 2*Log[x]*PolyLog[4, x] + 
        3*PolyLog[4, -(x/(1 - x))] + I*Pi*PolyLog[4, -(x/(1 - x))] - 
        (Log[1 - x]*PolyLog[4, -(x/(1 - x))])/2 - 
        (Log[x]*PolyLog[4, -(x/(1 - x))])/2 + 4*PolyLog[5, 1 - x] + 
        (13*PolyLog[5, x])/3 + 5*PolyLog[5, -(x/(1 - x))] - 
        (2*Pi^2*Zeta[3])/3 + 4*Log[1 - x]*Log[x]*Zeta[3] - 
        (PolyLog[2, x]*Zeta[3])/3 + 5*Zeta[5])) + 
    FF[(1 - x)^(-1)]*((-I/2)*Pi*Log[x] - Log[x]^2/4 + 
      ep*((I/8)*Pi^3 - (43*Pi^4)/360 - (Pi^2*Log[1 - x]^2)/4 - 
        Log[1 - x]^4/8 + ((89*I)/72)*Pi*Log[x] + (29*Pi^2*Log[x])/72 - 
        (I/12)*Pi^3*Log[x] - ((5*I)/4)*Pi*Log[1 - x]*Log[x] + 
        (Log[1 - x]^3*Log[x])/2 + (89*Log[x]^2)/144 + (I/6)*Pi*Log[x]^2 - 
        (11*Pi^2*Log[x]^2)/24 - (5*Log[1 - x]*Log[x]^2)/8 + 
        (11*Log[x]^3)/72 - (5*Log[x]^4)/48 - ((3*I)/4)*Pi*PolyLog[2, x] + 
        (Pi^2*PolyLog[2, x])/3 - (3*Log[x]*PolyLog[2, x])/4 - 
        (I/2)*Pi*Log[x]*PolyLog[2, x] - (Log[x]^2*PolyLog[2, x])/4 + 
        (3*PolyLog[3, x])/4 + ((3*I)/2)*Pi*PolyLog[3, x] + 
        3*Log[1 - x]*PolyLog[3, x] - (3*Log[x]*PolyLog[3, x])/2 + 
        3*PolyLog[4, 1 - x] + PolyLog[4, x]/2 - 3*PolyLog[4, -(x/(1 - x))] - 
        (3*Zeta[3])/4 - ((3*I)/2)*Pi*Zeta[3] - 3*Log[1 - x]*Zeta[3] + 
        (3*Log[x]*Zeta[3])/2) + ep^2*(((-103*I)/216)*Pi^3 - 
        (1099*Pi^4)/4320 + ((17*I)/720)*Pi^5 - (43*Li[{3, 2}, 1, x])/4 + 
        12*Li[{3, 2}, 1 - x, 1] + (73*Li[{3, 2}, x, 1])/4 + 
        (I/3)*Pi^3*Log[1 - x] + (13*Pi^4*Log[1 - x])/72 - 
        (7*Pi^2*Log[1 - x]^2)/16 + (I/8)*Pi^3*Log[1 - x]^2 - 
        (13*Pi^2*Log[1 - x]^3)/12 - (7*Log[1 - x]^4)/32 + 
        (I/16)*Pi*Log[1 - x]^4 - (17*Log[1 - x]^5)/40 + 
        ((233*I)/432)*Pi*Log[x] + (65*Pi^2*Log[x])/108 + 
        ((7*I)/144)*Pi^3*Log[x] + (593*Pi^4*Log[x])/720 - 
        ((73*I)/72)*Pi*Log[1 - x]*Log[x] + (10*Pi^2*Log[1 - x]*Log[x])/9 + 
        (I/4)*Pi^3*Log[1 - x]*Log[x] - ((5*I)/4)*Pi*Log[1 - x]^2*Log[x] + 
        (9*Pi^2*Log[1 - x]^2*Log[x])/8 + (7*Log[1 - x]^3*Log[x])/8 - 
        (I/4)*Pi*Log[1 - x]^3*Log[x] + (39*Log[1 - x]^4*Log[x])/16 + 
        (233*Log[x]^2)/864 - ((163*I)/144)*Pi*Log[x]^2 - 
        (199*Pi^2*Log[x]^2)/288 + (I/12)*Pi^3*Log[x]^2 - 
        (73*Log[1 - x]*Log[x]^2)/144 + ((11*I)/12)*Pi*Log[1 - x]*Log[x]^2 - 
        (7*Pi^2*Log[1 - x]*Log[x]^2)/24 - (9*Log[1 - x]^2*Log[x]^2)/16 - 
        I*Pi*Log[1 - x]^2*Log[x]^2 - (9*Log[1 - x]^3*Log[x]^2)/4 - 
        (8*Log[x]^3)/27 + (I/12)*Pi*Log[x]^3 + (3*Pi^2*Log[x]^3)/4 + 
        (47*Log[1 - x]*Log[x]^3)/72 - (Log[1 - x]^2*Log[x]^3)/2 - 
        Log[x]^4/12 - (5*Log[1 - x]*Log[x]^4)/48 + (7*Log[x]^5)/48 + 
        ((103*I)/36)*Pi*PolyLog[2, x] + (89*Pi^2*PolyLog[2, x])/72 + 
        (I/3)*Pi^3*PolyLog[2, x] - (2*I)*Pi*Log[1 - x]*PolyLog[2, x] - 
        (11*Pi^2*Log[1 - x]*PolyLog[2, x])/3 + (103*Log[x]*PolyLog[2, x])/
         36 - ((3*I)/2)*Pi*Log[x]*PolyLog[2, x] - 
        (25*Pi^2*Log[x]*PolyLog[2, x])/6 - 2*Log[1 - x]*Log[x]*
         PolyLog[2, x] - ((5*I)/2)*Pi*Log[1 - x]*Log[x]*PolyLog[2, x] + 
        6*Log[1 - x]^2*Log[x]*PolyLog[2, x] + (13*Log[x]^2*PolyLog[2, x])/
         24 + ((3*I)/4)*Pi*Log[x]^2*PolyLog[2, x] - 
        (5*Log[1 - x]*Log[x]^2*PolyLog[2, x])/4 - (3*Log[x]^3*PolyLog[2, x])/
         2 - I*Pi*PolyLog[2, x]^2 + 6*Log[1 - x]*PolyLog[2, x]^2 - 
        7*Log[x]*PolyLog[2, x]^2 + (I/4)*Pi*PolyLog[3, 1 - x] - 
        4*Pi^2*PolyLog[3, 1 - x] + (Log[x]*PolyLog[3, 1 - x])/4 - 
        (2*I)*Pi*Log[x]*PolyLog[3, 1 - x] + 12*Log[1 - x]*Log[x]*
         PolyLog[3, 1 - x] - Log[x]^2*PolyLog[3, 1 - x] + 
        12*PolyLog[2, x]*PolyLog[3, 1 - x] - (103*PolyLog[3, x])/36 + 
        ((22*I)/3)*Pi*PolyLog[3, x] + 3*Pi^2*PolyLog[3, x] + 
        (15*Log[1 - x]*PolyLog[3, x])/2 + (9*Log[1 - x]^2*PolyLog[3, x])/2 - 
        (3*Log[x]*PolyLog[3, x])/4 - (I/2)*Pi*Log[x]*PolyLog[3, x] - 
        15*Log[1 - x]*Log[x]*PolyLog[3, x] + (35*Log[x]^2*PolyLog[3, x])/4 + 
        (13*PolyLog[2, x]*PolyLog[3, x])/4 + (21*PolyLog[4, 1 - x])/4 - 
        ((3*I)/2)*Pi*PolyLog[4, 1 - x] + 6*Log[1 - x]*PolyLog[4, 1 - x] - 
        (99*Log[x]*PolyLog[4, 1 - x])/2 - (29*PolyLog[4, x])/6 - 
        (2*I)*Pi*PolyLog[4, x] - (47*Log[1 - x]*PolyLog[4, x])/2 - 
        2*Log[x]*PolyLog[4, x] - (21*PolyLog[4, -(x/(1 - x))])/4 + 
        ((3*I)/2)*Pi*PolyLog[4, -(x/(1 - x))] - 6*Log[1 - x]*
         PolyLog[4, -(x/(1 - x))] + (27*Log[x]*PolyLog[4, -(x/(1 - x))])/2 + 
        21*PolyLog[5, 1 - x] + (53*PolyLog[5, x])/4 + 
        21*PolyLog[5, -(x/(1 - x))] + (103*Zeta[3])/36 - 
        ((22*I)/3)*Pi*Zeta[3] - 7*Pi^2*Zeta[3] - (15*Log[1 - x]*Zeta[3])/2 - 
        (9*Log[1 - x]^2*Zeta[3])/2 + (3*Log[x]*Zeta[3])/4 + 
        39*Log[1 - x]*Log[x]*Zeta[3] - 9*Log[x]^2*Zeta[3] - 
        (7*PolyLog[2, x]*Zeta[3])/4 + 28*Zeta[5])) + 
    FF[x^(-1)]*((I/2)*Pi*Log[1 - x] + Log[1 - x]^2/4 + 
      ep*(Pi^4/180 - ((89*I)/72)*Pi*Log[1 - x] - (5*Pi^2*Log[1 - x])/18 + 
        (I/6)*Pi^3*Log[1 - x] - (89*Log[1 - x]^2)/144 - 
        (I/6)*Pi*Log[1 - x]^2 + (Pi^2*Log[1 - x]^2)/4 - 
        (11*Log[1 - x]^3)/72 - Log[1 - x]^4/48 + (I/2)*Pi*Log[1 - x]*Log[x] + 
        (5*Pi^2*Log[1 - x]*Log[x])/6 - (Log[1 - x]^2*Log[x])/8 - 
        (I/2)*Pi*Log[1 - x]^2*Log[x] + (Log[1 - x]^3*Log[x])/4 - 
        (3*Log[1 - x]^2*Log[x]^2)/4 - ((3*I)/4)*Pi*PolyLog[2, x] + 
        (Pi^2*PolyLog[2, x])/3 - (3*Log[1 - x]*PolyLog[2, x])/4 - 
        (I/2)*Pi*Log[1 - x]*PolyLog[2, x] - (Log[1 - x]^2*PolyLog[2, x])/4 - 
        (3*PolyLog[3, 1 - x])/4 - ((3*I)/2)*Pi*PolyLog[3, 1 - x] + 
        (3*Log[1 - x]*PolyLog[3, 1 - x])/2 - 3*Log[x]*PolyLog[3, 1 - x] - 
        PolyLog[4, 1 - x]/2 - 3*PolyLog[4, x] - 3*PolyLog[4, -(x/(1 - x))] + 
        (3*Zeta[3])/4 + ((3*I)/2)*Pi*Zeta[3] - (3*Log[1 - x]*Zeta[3])/2 + 
        3*Log[x]*Zeta[3]) + ep^2*((-29*Pi^4)/540 - (I/45)*Pi^5 - 
        (43*Li[{3, 2}, 1, x])/4 + 14*Li[{3, 2}, 1 - x, 1] + 
        (81*Li[{3, 2}, x, 1])/4 - ((233*I)/432)*Pi*Log[1 - x] - 
        (233*Pi^2*Log[1 - x])/216 + ((29*I)/144)*Pi^3*Log[1 - x] + 
        (143*Pi^4*Log[1 - x])/720 - (233*Log[1 - x]^2)/864 + 
        ((163*I)/144)*Pi*Log[1 - x]^2 + (47*Pi^2*Log[1 - x]^2)/288 - 
        (I/12)*Pi^3*Log[1 - x]^2 + (8*Log[1 - x]^3)/27 - 
        (I/12)*Pi*Log[1 - x]^3 - (7*Pi^2*Log[1 - x]^3)/12 - 
        (13*Log[1 - x]^4)/96 + (I/16)*Pi*Log[1 - x]^4 + 
        (13*Log[1 - x]^5)/240 + (41*Pi^4*Log[x])/90 + 
        ((31*I)/8)*Pi*Log[1 - x]*Log[x] + (4*Pi^2*Log[1 - x]*Log[x])/3 - 
        (I/12)*Pi^3*Log[1 - x]*Log[x] + (485*Log[1 - x]^2*Log[x])/144 - 
        ((29*I)/12)*Pi*Log[1 - x]^2*Log[x] - (41*Pi^2*Log[1 - x]^2*Log[x])/
         8 + (55*Log[1 - x]^3*Log[x])/72 + (I/2)*Pi*Log[1 - x]^3*Log[x] - 
        (25*Log[1 - x]^4*Log[x])/12 - ((3*I)/4)*Pi*Log[1 - x]*Log[x]^2 + 
        (Pi^2*Log[1 - x]*Log[x]^2)/12 - (11*Log[1 - x]^2*Log[x]^2)/4 - 
        (I/8)*Pi*Log[1 - x]^2*Log[x]^2 + 7*Log[1 - x]^3*Log[x]^2 - 
        (13*Log[1 - x]^2*Log[x]^3)/4 + ((103*I)/36)*Pi*PolyLog[2, x] + 
        (89*Pi^2*PolyLog[2, x])/72 + (103*Log[1 - x]*PolyLog[2, x])/36 - 
        ((3*I)/2)*Pi*Log[1 - x]*PolyLog[2, x] - 
        (13*Pi^2*Log[1 - x]*PolyLog[2, x])/2 + 
        (13*Log[1 - x]^2*PolyLog[2, x])/24 + ((3*I)/4)*Pi*Log[1 - x]^2*
         PolyLog[2, x] - (3*Log[1 - x]^3*PolyLog[2, x])/2 - 
        (2*I)*Pi*Log[x]*PolyLog[2, x] - (5*Pi^2*Log[x]*PolyLog[2, x])/3 - 
        2*Log[1 - x]*Log[x]*PolyLog[2, x] - (I/2)*Pi*Log[1 - x]*Log[x]*
         PolyLog[2, x] + (51*Log[1 - x]^2*Log[x]*PolyLog[2, x])/4 - 
        6*Log[1 - x]*Log[x]^2*PolyLog[2, x] + I*Pi*PolyLog[2, x]^2 + 
        7*Log[1 - x]*PolyLog[2, x]^2 - 6*Log[x]*PolyLog[2, x]^2 + 
        (103*PolyLog[3, 1 - x])/36 - ((22*I)/3)*Pi*PolyLog[3, 1 - x] - 
        (16*Pi^2*PolyLog[3, 1 - x])/3 + (3*Log[1 - x]*PolyLog[3, 1 - x])/4 + 
        (I/2)*Pi*Log[1 - x]*PolyLog[3, 1 - x] - 
        (35*Log[1 - x]^2*PolyLog[3, 1 - x])/4 - (15*Log[x]*PolyLog[3, 1 - x])/
         2 + 29*Log[1 - x]*Log[x]*PolyLog[3, 1 - x] - 
        (9*Log[x]^2*PolyLog[3, 1 - x])/2 + 14*PolyLog[2, x]*
         PolyLog[3, 1 - x] - (I/4)*Pi*PolyLog[3, x] + 2*Pi^2*PolyLog[3, x] - 
        (Log[1 - x]*PolyLog[3, x])/4 + (2*I)*Pi*Log[1 - x]*PolyLog[3, x] + 
        Log[1 - x]^2*PolyLog[3, x] + (5*PolyLog[2, x]*PolyLog[3, x])/4 + 
        (29*PolyLog[4, 1 - x])/6 + (2*I)*Pi*PolyLog[4, 1 - x] + 
        2*Log[1 - x]*PolyLog[4, 1 - x] - 41*Log[x]*PolyLog[4, 1 - x] - 
        (21*PolyLog[4, x])/4 + ((3*I)/2)*Pi*PolyLog[4, x] - 
        15*Log[1 - x]*PolyLog[4, x] - 6*Log[x]*PolyLog[4, x] - 
        (21*PolyLog[4, -(x/(1 - x))])/4 + ((3*I)/2)*Pi*
         PolyLog[4, -(x/(1 - x))] + (27*Log[1 - x]*PolyLog[4, -(x/(1 - x))])/
         2 - 6*Log[x]*PolyLog[4, -(x/(1 - x))] + (81*PolyLog[5, 1 - x])/2 + 
        (131*PolyLog[5, x])/4 + (87*PolyLog[5, -(x/(1 - x))])/2 - 
        (103*Zeta[3])/36 + ((22*I)/3)*Pi*Zeta[3] - (5*Pi^2*Zeta[3])/3 - 
        (3*Log[1 - x]*Zeta[3])/4 + 9*Log[1 - x]^2*Zeta[3] + 
        (15*Log[x]*Zeta[3])/2 + 13*Log[1 - x]*Log[x]*Zeta[3] + 
        (9*Log[x]^2*Zeta[3])/2 - (7*PolyLog[2, x]*Zeta[3])/4 + 
        (73*Zeta[5])/2))) + COLOR[CF*NfV2]*(((-3*I)/2)*Pi - 
    (3*Log[1 - x])/2 + ((5*I)/2)*Pi*Log[1 - x] + (5*Log[1 - x]^2)/4 - 
    ((3*I)/2)*Pi*Log[x] - (3*Log[x]^2)/4 + 
    FF[x]^3*(-Pi^2/2 - Log[1 - x]^2/2 + Log[1 - x]*Log[x] - Log[x]^2/2 + 
      ep*(-2*Pi^2 + (I/2)*Pi^3 + (Pi^2*Log[1 - x])/3 - 2*Log[1 - x]^2 + 
        (I/2)*Pi*Log[1 - x]^2 + (2*Log[1 - x]^3)/3 + (Pi^2*Log[x])/2 + 
        4*Log[1 - x]*Log[x] - I*Pi*Log[1 - x]*Log[x] - 2*Log[x]^2 + 
        (I/2)*Pi*Log[x]^2 - Log[1 - x]*Log[x]^2 + (2*Log[x]^3)/3 + 
        Log[1 - x]*PolyLog[2, x] - Log[x]*PolyLog[2, x] + PolyLog[3, 1 - x] + 
        PolyLog[3, x]) + ep^2*((-23*Pi^2)/4 + ((7*I)/2)*Pi^3 + 
        (107*Pi^4)/360 - (5*Pi^2*Log[1 - x])/3 - ((7*I)/3)*Pi^3*Log[1 - x] - 
        (23*Log[1 - x]^2)/4 + ((7*I)/2)*Pi*Log[1 - x]^2 - 
        (3*Pi^2*Log[1 - x]^2)/4 + (8*Log[1 - x]^3)/3 - 
        ((2*I)/3)*Pi*Log[1 - x]^3 - Log[1 - x]^4/2 + (Pi^2*Log[x])/2 - 
        ((3*I)/2)*Pi^3*Log[x] + (23*Log[1 - x]*Log[x])/2 - 
        (7*I)*Pi*Log[1 - x]*Log[x] - (5*Pi^2*Log[1 - x]*Log[x])/6 + 
        6*Log[1 - x]^2*Log[x] + (6*I)*Pi*Log[1 - x]^2*Log[x] + 
        (13*Log[1 - x]^3*Log[x])/6 - (23*Log[x]^2)/4 + 
        ((7*I)/2)*Pi*Log[x]^2 - (Pi^2*Log[x]^2)/2 - 7*Log[1 - x]*Log[x]^2 + 
        I*Pi*Log[1 - x]*Log[x]^2 + (7*Log[1 - x]^2*Log[x]^2)/4 + 
        (8*Log[x]^3)/3 - ((2*I)/3)*Pi*Log[x]^3 + (2*Log[1 - x]*Log[x]^3)/3 - 
        Log[x]^4/2 + 13*Log[1 - x]*PolyLog[2, x] + (5*I)*Pi*Log[1 - x]*
         PolyLog[2, x] + (3*Log[1 - x]^2*PolyLog[2, x])/2 - 
        13*Log[x]*PolyLog[2, x] - (5*I)*Pi*Log[x]*PolyLog[2, x] - 
        (3*Log[x]^2*PolyLog[2, x])/2 + 13*PolyLog[3, 1 - x] + 
        (17*I)*Pi*PolyLog[3, 1 - x] + 10*Log[1 - x]*PolyLog[3, 1 - x] + 
        5*Log[x]*PolyLog[3, 1 - x] + 13*PolyLog[3, x] + 
        (17*I)*Pi*PolyLog[3, x] + 5*Log[1 - x]*PolyLog[3, x] + 
        10*Log[x]*PolyLog[3, x] - 17*PolyLog[4, 1 - x] - 17*PolyLog[4, x])) + 
    ep*(((-59*I)/6)*Pi + (17*Pi^2)/9 - (I/9)*Pi^3 - Pi^4/30 - 
      (59*Log[1 - x])/6 + ((19*I)/3)*Pi*Log[1 - x] - (5*Pi^2*Log[1 - x])/6 + 
      (9*Log[1 - x]^2)/2 - ((35*I)/12)*Pi*Log[1 - x]^2 + 
      (2*Pi^2*Log[1 - x]^2)/3 - (5*Log[1 - x]^3)/3 + Log[1 - x]^4/3 - 
      ((37*I)/6)*Pi*Log[x] + (5*Pi^2*Log[x])/9 + (Log[1 - x]*Log[x])/3 + 
      (I/6)*Pi*Log[1 - x]*Log[x] - (7*Log[1 - x]^2*Log[x])/3 - 
      (4*Log[1 - x]^3*Log[x])/3 - (13*Log[x]^2)/4 + ((5*I)/3)*Pi*Log[x]^2 + 
      (Log[1 - x]*Log[x]^2)/2 + Log[1 - x]^2*Log[x]^2 + Log[x]^3 - 
      ((19*I)/6)*Pi*PolyLog[2, x] + (4*Pi^2*PolyLog[2, x])/3 - 
      (23*Log[1 - x]*PolyLog[2, x])/6 + (2*Log[x]*PolyLog[2, x])/3 - 
      (23*PolyLog[3, 1 - x])/6 + (4*I)*Pi*PolyLog[3, 1 - x] + 
      4*Log[x]*PolyLog[3, 1 - x] - (2*PolyLog[3, x])/3 - 
      (4*I)*Pi*PolyLog[3, x] - 4*Log[1 - x]*PolyLog[3, x] - 
      8*PolyLog[4, 1 - x] + 8*PolyLog[4, x] + 8*PolyLog[4, -(x/(1 - x))] + 
      (9*Zeta[3])/2 + 4*Log[1 - x]*Zeta[3] - 4*Log[x]*Zeta[3]) + 
    FF[x]^2*((3*Pi^2)/4 - 3*Log[1 - x] + (3*Log[1 - x]^2)/4 + 3*Log[x] - 
      (3*Log[1 - x]*Log[x])/2 + (3*Log[x]^2)/4 + 
      ep*(3*Pi^2 - ((23*I)/36)*Pi^3 - (59*Log[1 - x])/3 - 
        (3*I)*Pi*Log[1 - x] + (Pi^2*Log[1 - x])/6 + (9*Log[1 - x]^2)/2 - 
        ((13*I)/12)*Pi*Log[1 - x]^2 - Log[1 - x]^3 + (59*Log[x])/3 + 
        (3*I)*Pi*Log[x] - (47*Pi^2*Log[x])/36 - 6*Log[1 - x]*Log[x] + 
        ((5*I)/6)*Pi*Log[1 - x]*Log[x] - (2*Log[1 - x]^2*Log[x])/3 + 
        (3*Log[x]^2)/2 - ((5*I)/12)*Pi*Log[x]^2 + (3*Log[1 - x]*Log[x]^2)/2 - 
        Log[x]^3 - ((4*I)/3)*Pi*PolyLog[2, x] - (13*Log[1 - x]*PolyLog[2, x])/
         6 + (5*Log[x]*PolyLog[2, x])/6 - (13*PolyLog[3, 1 - x])/6 - 
        (5*PolyLog[3, x])/6) + ep^2*((69*Pi^2)/8 - ((535*I)/108)*Pi^3 - 
        (319*Pi^4)/2160 - (1583*Log[1 - x])/18 - ((64*I)/3)*Pi*Log[1 - x] + 
        (88*Pi^2*Log[1 - x])/9 + ((83*I)/18)*Pi^3*Log[1 - x] + 
        (141*Log[1 - x]^2)/8 - ((167*I)/36)*Pi*Log[1 - x]^2 + 
        (59*Pi^2*Log[1 - x]^2)/24 - 4*Log[1 - x]^3 + 
        ((13*I)/9)*Pi*Log[1 - x]^3 + (53*Log[1 - x]^4)/36 + 
        (1583*Log[x])/18 + ((64*I)/3)*Pi*Log[x] - (835*Pi^2*Log[x])/108 + 
        ((37*I)/36)*Pi^3*Log[x] - (69*Log[1 - x]*Log[x])/4 + 
        ((157*I)/18)*Pi*Log[1 - x]*Log[x] - (17*Pi^2*Log[1 - x]*Log[x])/12 - 
        (221*Log[1 - x]^2*Log[x])/18 - ((29*I)/3)*Pi*Log[1 - x]^2*Log[x] - 
        (281*Log[1 - x]^3*Log[x])/36 - (3*Log[x]^2)/8 - 
        ((211*I)/36)*Pi*Log[x]^2 + (41*Pi^2*Log[x]^2)/36 + 
        12*Log[1 - x]*Log[x]^2 - (I/6)*Pi*Log[1 - x]*Log[x]^2 + 
        (53*Log[1 - x]^2*Log[x]^2)/24 - 4*Log[x]^3 + ((5*I)/9)*Pi*Log[x]^3 - 
        Log[1 - x]*Log[x]^3 + (3*Log[x]^4)/4 - ((32*I)/9)*Pi*PolyLog[2, x] - 
        (14*Pi^2*PolyLog[2, x])/9 - (383*Log[1 - x]*PolyLog[2, x])/18 - 
        ((41*I)/6)*Pi*Log[1 - x]*PolyLog[2, x] - 
        (47*Log[1 - x]^2*PolyLog[2, x])/12 + (319*Log[x]*PolyLog[2, x])/18 + 
        ((49*I)/6)*Pi*Log[x]*PolyLog[2, x] + 
        (16*Log[1 - x]*Log[x]*PolyLog[2, x])/3 + (7*Log[x]^2*PolyLog[2, x])/
         12 - (383*PolyLog[3, 1 - x])/18 - ((149*I)/6)*Pi*PolyLog[3, 1 - x] - 
        (73*Log[1 - x]*PolyLog[3, 1 - x])/3 + (23*Log[x]*PolyLog[3, 1 - x])/
         6 - (319*PolyLog[3, x])/18 - ((157*I)/6)*Pi*PolyLog[3, x] - 
        (113*Log[1 - x]*PolyLog[3, x])/6 - (17*Log[x]*PolyLog[3, x])/3 + 
        (47*PolyLog[4, 1 - x])/2 + (55*PolyLog[4, x])/2 + 
        (52*PolyLog[4, -(x/(1 - x))])/3 + (52*Log[1 - x]*Zeta[3])/3 - 
        (52*Log[x]*Zeta[3])/3)) + FF[x]*((3*I)*Pi - Pi^2/4 + 
      (9*Log[1 - x])/2 - I*Pi*Log[1 - x] - (3*Log[1 - x]^2)/4 - 
      (3*Log[x])/2 - I*Pi*Log[x] + (Log[1 - x]*Log[x])/2 - (3*Log[x]^2)/4 + 
      ep*(((59*I)/3)*Pi - (43*Pi^2)/9 + ((8*I)/9)*Pi^3 + (59*Log[1 - x])/2 + 
        ((17*I)/6)*Pi*Log[1 - x] - (Pi^2*Log[1 - x])/3 - 
        (15*Log[1 - x]^2)/4 + ((11*I)/6)*Pi*Log[1 - x]^2 + Log[1 - x]^3 - 
        (59*Log[x])/6 - ((19*I)/6)*Pi*Log[x] + (31*Pi^2*Log[x])/18 + 
        (4*Log[1 - x]*Log[x])/3 - ((10*I)/3)*Pi*Log[1 - x]*Log[x] + 
        (19*Log[1 - x]^2*Log[x])/6 - (3*Log[x]^2)/4 + ((7*I)/6)*Pi*Log[x]^2 - 
        (5*Log[1 - x]*Log[x]^2)/2 + Log[x]^3 + ((4*I)/3)*Pi*PolyLog[2, x] + 
        (17*Log[1 - x]*PolyLog[2, x])/3 - (13*Log[x]*PolyLog[2, x])/3 + 
        (17*PolyLog[3, 1 - x])/3 + (13*PolyLog[3, x])/3 - 9*Zeta[3]) + 
      ep^2*(((1583*I)/18)*Pi - (5407*Pi^2)/216 - ((67*I)/54)*Pi^3 - 
        (247*Pi^4)/1080 + (1583*Log[1 - x])/12 + ((589*I)/18)*Pi*Log[1 - x] - 
        (449*Pi^2*Log[1 - x])/36 - ((71*I)/18)*Pi^3*Log[1 - x] - 
        (313*Log[1 - x]^2)/24 + ((107*I)/36)*Pi*Log[1 - x]^2 - 
        (19*Pi^2*Log[1 - x]^2)/8 + 2*Log[1 - x]^3 - ((16*I)/9)*Pi*
         Log[1 - x]^3 - (53*Log[1 - x]^4)/36 - (1583*Log[x])/36 - 
        ((179*I)/18)*Pi*Log[x] + (553*Pi^2*Log[x])/108 - 
        ((4*I)/9)*Pi^3*Log[x] - (7*Log[1 - x]*Log[x])/36 - 
        ((65*I)/9)*Pi*Log[1 - x]*Log[x] + (21*Pi^2*Log[1 - x]*Log[x])/4 + 
        (553*Log[1 - x]^2*Log[x])/36 + ((35*I)/3)*Pi*Log[1 - x]^2*Log[x] + 
        (109*Log[1 - x]^3*Log[x])/18 + (119*Log[x]^2)/24 + 
        ((151*I)/36)*Pi*Log[x]^2 - (121*Pi^2*Log[x]^2)/72 - 
        (113*Log[1 - x]*Log[x]^2)/12 + ((8*I)/3)*Pi*Log[1 - x]*Log[x]^2 - 
        (11*Log[1 - x]^2*Log[x]^2)/6 + 2*Log[x]^3 - ((8*I)/9)*Pi*Log[x]^3 + 
        3*Log[1 - x]*Log[x]^3 - (3*Log[x]^4)/4 + ((32*I)/9)*Pi*
         PolyLog[2, x] + (14*Pi^2*PolyLog[2, x])/9 + 
        (196*Log[1 - x]*PolyLog[2, x])/9 + ((19*I)/3)*Pi*Log[1 - x]*
         PolyLog[2, x] + (Log[1 - x]^2*PolyLog[2, x])/6 - 
        (164*Log[x]*PolyLog[2, x])/9 - ((23*I)/3)*Pi*Log[x]*PolyLog[2, x] - 
        (16*Log[1 - x]*Log[x]*PolyLog[2, x])/3 + (19*Log[x]^2*PolyLog[2, x])/
         6 + (196*PolyLog[3, 1 - x])/9 + ((106*I)/3)*Pi*PolyLog[3, 1 - x] + 
        (70*Log[1 - x]*PolyLog[3, 1 - x])/3 + (2*Log[x]*PolyLog[3, 1 - x])/
         3 + (164*PolyLog[3, x])/9 + ((110*I)/3)*Pi*PolyLog[3, x] + 
        (70*Log[1 - x]*PolyLog[3, x])/3 + (14*Log[x]*PolyLog[3, x])/3 - 
        29*PolyLog[4, 1 - x] - 33*PolyLog[4, x] - 
        (52*PolyLog[4, -(x/(1 - x))])/3 - 11*Zeta[3] - (30*I)*Pi*Zeta[3] - 
        (70*Log[1 - x]*Zeta[3])/3 + (34*Log[x]*Zeta[3])/3)) + 
    FF[x^(-1)]*(((-3*I)/2)*Pi*Log[1 - x] - (3*Log[1 - x]^2)/4 + 
      ep*((-2*Pi^4)/45 - ((13*I)/2)*Pi*Log[1 - x] + (2*Pi^2*Log[1 - x])/3 - 
        (13*Log[1 - x]^2)/4 + ((5*I)/3)*Pi*Log[1 - x]^2 - 
        (Pi^2*Log[1 - x]^2)/3 + Log[1 - x]^3 - Log[1 - x]^4/6 + 
        (I/3)*Pi*Log[1 - x]*Log[x] + (11*Log[1 - x]^2*Log[x])/6 + 
        (2*Log[1 - x]^3*Log[x])/3 - Log[1 - x]^2*Log[x]^2 + 
        ((10*I)/3)*Pi*PolyLog[2, x] - (2*Pi^2*PolyLog[2, x])/3 + 
        (10*Log[1 - x]*PolyLog[2, x])/3 + (10*PolyLog[3, 1 - x])/3 - 
        (4*I)*Pi*PolyLog[3, 1 - x] - 4*Log[x]*PolyLog[3, 1 - x] + 
        4*PolyLog[4, 1 - x] - 4*PolyLog[4, x] - 4*PolyLog[4, -(x/(1 - x))] - 
        (10*Zeta[3])/3 + (4*I)*Pi*Zeta[3] + 4*Log[x]*Zeta[3]) + 
      ep^2*((-11*Pi^4)/270 - ((2*I)/45)*Pi^5 - (20*Li[{3, 2}, 1, x])/3 + 
        4*Li[{3, 2}, x, 1] - ((68*I)/3)*Pi*Log[1 - x] + 
        (97*Pi^2*Log[1 - x])/36 + ((5*I)/36)*Pi^3*Log[1 - x] - 
        (29*Pi^4*Log[1 - x])/90 - (34*Log[1 - x]^2)/3 + 
        ((527*I)/72)*Pi*Log[1 - x]^2 - (103*Pi^2*Log[1 - x]^2)/72 - 
        ((4*I)/3)*Pi^3*Log[1 - x]^2 + (13*Log[1 - x]^3)/3 - 
        ((11*I)/9)*Pi*Log[1 - x]^3 - (Pi^2*Log[1 - x]^3)/3 - 
        (11*Log[1 - x]^4)/9 - ((2*I)/3)*Pi*Log[1 - x]^4 - Log[1 - x]^5/10 + 
        (2*Pi^4*Log[x])/45 + ((59*I)/36)*Pi*Log[1 - x]*Log[x] + 
        (7*Pi^2*Log[1 - x]*Log[x])/9 + (4*I)*Pi^3*Log[1 - x]*Log[x] + 
        (275*Log[1 - x]^2*Log[x])/36 + ((13*I)/6)*Pi*Log[1 - x]^2*Log[x] + 
        (Pi^2*Log[1 - x]^2*Log[x])/3 + (13*Log[1 - x]^3*Log[x])/18 + 
        ((8*I)/3)*Pi*Log[1 - x]^3*Log[x] + (Log[1 - x]^4*Log[x])/6 - 
        (I/2)*Pi*Log[1 - x]*Log[x]^2 + 2*Pi^2*Log[1 - x]*Log[x]^2 - 
        (11*Log[1 - x]^2*Log[x]^2)/6 - (12*I)*Pi*Log[1 - x]^2*Log[x]^2 + 
        (Log[1 - x]^3*Log[x]^2)/3 - (13*Log[1 - x]^2*Log[x]^3)/3 + 
        ((491*I)/36)*Pi*PolyLog[2, x] - (25*Pi^2*PolyLog[2, x])/9 + 
        ((4*I)/3)*Pi^3*PolyLog[2, x] + (491*Log[1 - x]*PolyLog[2, x])/36 - 
        I*Pi*Log[1 - x]*PolyLog[2, x] - (19*Log[1 - x]^2*PolyLog[2, x])/6 - 
        ((4*I)/3)*Pi*Log[x]*PolyLog[2, x] + (8*Pi^2*Log[x]*PolyLog[2, x])/3 - 
        (4*Log[1 - x]*Log[x]*PolyLog[2, x])/3 - (16*I)*Pi*Log[1 - x]*Log[x]*
         PolyLog[2, x] - 8*Log[1 - x]*Log[x]^2*PolyLog[2, x] - 
        (8*I)*Pi*PolyLog[2, x]^2 - 8*Log[x]*PolyLog[2, x]^2 + 
        (491*PolyLog[3, 1 - x])/36 + ((7*I)/3)*Pi*PolyLog[3, 1 - x] + 
        (14*Pi^2*PolyLog[3, 1 - x])/3 + (2*Log[1 - x]*PolyLog[3, 1 - x])/3 - 
        5*Log[x]*PolyLog[3, 1 - x] - (20*I)*Pi*Log[x]*PolyLog[3, 1 - x] - 
        6*Log[x]^2*PolyLog[3, 1 - x] + ((23*I)/3)*Pi*PolyLog[3, x] - 
        (10*Pi^2*PolyLog[3, x])/3 + (23*Log[1 - x]*PolyLog[3, x])/3 + 
        (28*PolyLog[2, x]*PolyLog[3, x])/3 + (11*PolyLog[4, 1 - x])/3 + 
        (4*I)*Pi*PolyLog[4, 1 - x] - 4*Log[x]*PolyLog[4, 1 - x] - 
        (34*PolyLog[4, x])/3 - (16*I)*Pi*PolyLog[4, x] + 
        8*Log[1 - x]*PolyLog[4, x] - 8*Log[x]*PolyLog[4, x] - 
        (34*PolyLog[4, -(x/(1 - x))])/3 - (16*I)*Pi*
         PolyLog[4, -(x/(1 - x))] - 8*Log[x]*PolyLog[4, -(x/(1 - x))] + 
        12*PolyLog[5, 1 - x] + (16*PolyLog[5, x])/3 + 
        12*PolyLog[5, -(x/(1 - x))] - (491*Zeta[3])/36 - 
        ((7*I)/3)*Pi*Zeta[3] - (14*Pi^2*Zeta[3])/3 - (2*Log[1 - x]*Zeta[3])/
         3 + 5*Log[x]*Zeta[3] + (20*I)*Pi*Log[x]*Zeta[3] + 
        6*Log[x]^2*Zeta[3] - (4*PolyLog[2, x]*Zeta[3])/3 - 12*Zeta[5])) + 
    ep^2*(((-1583*I)/36)*Pi + (2393*Pi^2)/216 + ((317*I)/216)*Pi^3 + 
      (109*Pi^4)/540 + ((14*I)/45)*Pi^5 + (40*Li[{3, 2}, 1, x])/3 - 
      16*Li[{3, 2}, 1 - x, 1] - 24*Li[{3, 2}, x, 1] - (1583*Log[1 - x])/36 + 
      ((299*I)/36)*Pi*Log[1 - x] + (10*Pi^2*Log[1 - x])/9 - 
      ((13*I)/36)*Pi^3*Log[1 - x] + (38*Pi^4*Log[1 - x])/45 + 
      (25*Log[1 - x]^2)/2 - ((623*I)/72)*Pi*Log[1 - x]^2 + 
      (3*Pi^2*Log[1 - x]^2)/2 + ((8*I)/3)*Pi^3*Log[1 - x]^2 - 
      5*Log[1 - x]^3 + ((20*I)/9)*Pi*Log[1 - x]^3 + (16*Pi^2*Log[1 - x]^3)/
       9 + (253*Log[1 - x]^4)/144 + ((4*I)/3)*Pi*Log[1 - x]^4 + 
      (2*Log[1 - x]^5)/3 - ((709*I)/36)*Pi*Log[x] + (485*Pi^2*Log[x])/216 + 
      ((23*I)/36)*Pi^3*Log[x] - (26*Pi^4*Log[x])/45 + 
      (107*Log[1 - x]*Log[x])/36 + ((73*I)/36)*Pi*Log[1 - x]*Log[x] - 
      (19*Pi^2*Log[1 - x]*Log[x])/6 - (4*I)*Pi^3*Log[1 - x]*Log[x] - 
      (115*Log[1 - x]^2*Log[x])/18 - (I/12)*Pi*Log[1 - x]^2*Log[x] - 
      (10*Pi^2*Log[1 - x]^2*Log[x])/3 - (11*Log[1 - x]^3*Log[x])/18 - 
      ((16*I)/3)*Pi*Log[1 - x]^3*Log[x] - (8*Log[1 - x]^4*Log[x])/3 - 
      (34*Log[x]^2)/3 + ((491*I)/72)*Pi*Log[x]^2 - (Pi^2*Log[x]^2)/72 + 
      (10*Log[1 - x]*Log[x]^2)/3 + ((5*I)/12)*Pi*Log[1 - x]*Log[x]^2 - 
      2*Pi^2*Log[1 - x]*Log[x]^2 + (67*Log[1 - x]^2*Log[x]^2)/24 + 
      (12*I)*Pi*Log[1 - x]^2*Log[x]^2 - (Log[1 - x]^3*Log[x]^2)/3 + 
      (13*Log[x]^3)/3 - ((11*I)/9)*Pi*Log[x]^3 - (2*Log[1 - x]*Log[x]^3)/3 + 
      (13*Log[1 - x]^2*Log[x]^3)/3 - (3*Log[x]^4)/4 - 
      ((13*I)/9)*Pi*PolyLog[2, x] - (19*Pi^2*PolyLog[2, x])/36 - 
      (269*Log[1 - x]*PolyLog[2, x])/36 + ((23*I)/6)*Pi*Log[1 - x]*
       PolyLog[2, x] + (41*Log[1 - x]^2*PolyLog[2, x])/12 + 
      (217*Log[x]*PolyLog[2, x])/36 + ((25*I)/3)*Pi*Log[x]*PolyLog[2, x] - 
      (8*Pi^2*Log[x]*PolyLog[2, x])/3 + (14*Log[1 - x]*Log[x]*PolyLog[2, x])/
       3 + (16*I)*Pi*Log[1 - x]*Log[x]*PolyLog[2, x] - 
      8*Log[1 - x]^2*Log[x]*PolyLog[2, x] + (7*Log[x]^2*PolyLog[2, x])/6 + 
      8*Log[1 - x]*Log[x]^2*PolyLog[2, x] - 8*Log[1 - x]*PolyLog[2, x]^2 + 
      8*Log[x]*PolyLog[2, x]^2 - (269*PolyLog[3, 1 - x])/36 - 
      ((17*I)/3)*Pi*PolyLog[3, 1 - x] - (16*Pi^2*PolyLog[3, 1 - x])/3 - 
      (5*Log[1 - x]*PolyLog[3, 1 - x])/3 + (11*Log[x]*PolyLog[3, 1 - x])/3 + 
      (20*I)*Pi*Log[x]*PolyLog[3, 1 - x] - 16*Log[1 - x]*Log[x]*
       PolyLog[3, 1 - x] + 6*Log[x]^2*PolyLog[3, 1 - x] - 
      16*PolyLog[2, x]*PolyLog[3, 1 - x] - (217*PolyLog[3, x])/36 - 
      ((131*I)/6)*Pi*PolyLog[3, x] + 8*Pi^2*PolyLog[3, x] - 
      (79*Log[1 - x]*PolyLog[3, x])/6 - (20*I)*Pi*Log[1 - x]*PolyLog[3, x] - 
      6*Log[1 - x]^2*PolyLog[3, x] - (22*Log[x]*PolyLog[3, x])/3 - 
      (8*PolyLog[2, x]*PolyLog[3, x])/3 - 2*PolyLog[4, 1 - x] - 
      (20*I)*Pi*PolyLog[4, 1 - x] - 8*Log[1 - x]*PolyLog[4, 1 - x] + 
      52*Log[x]*PolyLog[4, 1 - x] + (49*PolyLog[4, x])/2 + 
      (20*I)*Pi*PolyLog[4, x] + 28*Log[1 - x]*PolyLog[4, x] + 
      8*Log[x]*PolyLog[4, x] + (73*PolyLog[4, -(x/(1 - x))])/6 + 
      (32*I)*Pi*PolyLog[4, -(x/(1 - x))] + 8*Log[1 - x]*
       PolyLog[4, -(x/(1 - x))] + 8*Log[x]*PolyLog[4, -(x/(1 - x))] - 
      40*PolyLog[5, 1 - x] - (80*PolyLog[5, x])/3 - 
      40*PolyLog[5, -(x/(1 - x))] + (11*Zeta[3])/2 + (15*I)*Pi*Zeta[3] + 
      (16*Pi^2*Zeta[3])/3 + (20*Log[1 - x]*Zeta[3])/3 + 
      (20*I)*Pi*Log[1 - x]*Zeta[3] + 6*Log[1 - x]^2*Zeta[3] - 
      (2*Log[x]*Zeta[3])/3 - (20*I)*Pi*Log[x]*Zeta[3] - 
      32*Log[1 - x]*Log[x]*Zeta[3] - 6*Log[x]^2*Zeta[3] + 
      (8*PolyLog[2, x]*Zeta[3])/3 - 40*Zeta[5]) + 
    FF[(1 - x)^(-1)]*(((3*I)/2)*Pi*Log[x] + (3*Log[x]^2)/4 + 
      ep*(((-5*I)/9)*Pi^3 + (7*Pi^4)/90 - (Pi^2*Log[1 - x]^2)/3 - 
        Log[1 - x]^4/6 + ((13*I)/2)*Pi*Log[x] - (11*Pi^2*Log[x])/9 + 
        (3*I)*Pi*Log[1 - x]*Log[x] + (2*Log[1 - x]^3*Log[x])/3 + 
        (13*Log[x]^2)/4 - ((5*I)/3)*Pi*Log[x]^2 + (3*Log[1 - x]*Log[x]^2)/2 - 
        Log[x]^3 + ((10*I)/3)*Pi*PolyLog[2, x] - (2*Pi^2*PolyLog[2, x])/3 + 
        (10*Log[x]*PolyLog[2, x])/3 - (10*PolyLog[3, x])/3 + 
        (4*I)*Pi*PolyLog[3, x] + 4*Log[1 - x]*PolyLog[3, x] + 
        4*PolyLog[4, 1 - x] - 4*PolyLog[4, x] - 4*PolyLog[4, -(x/(1 - x))] + 
        (10*Zeta[3])/3 - (4*I)*Pi*Zeta[3] - 4*Log[1 - x]*Zeta[3]) + 
      ep^2*(((-491*I)/216)*Pi^3 + (17*Pi^4)/60 - ((4*I)/15)*Pi^5 - 
        (20*Li[{3, 2}, 1, x])/3 + 16*Li[{3, 2}, 1 - x, 1] + 
        20*Li[{3, 2}, x, 1] + ((2*I)/9)*Pi^3*Log[1 - x] - 
        (47*Pi^4*Log[1 - x])/90 - (17*Pi^2*Log[1 - x]^2)/18 - 
        ((4*I)/3)*Pi^3*Log[1 - x]^2 - (13*Pi^2*Log[1 - x]^3)/9 - 
        (17*Log[1 - x]^4)/36 - ((2*I)/3)*Pi*Log[1 - x]^4 - 
        (17*Log[1 - x]^5)/30 + ((68*I)/3)*Pi*Log[x] - (1073*Pi^2*Log[x])/
         216 + (I/36)*Pi^3*Log[x] + (8*Pi^4*Log[x])/15 + 
        (12*I)*Pi*Log[1 - x]*Log[x] - (13*Pi^2*Log[1 - x]*Log[x])/9 - 
        ((5*I)/6)*Pi*Log[1 - x]^2*Log[x] + 3*Pi^2*Log[1 - x]^2*Log[x] + 
        (17*Log[1 - x]^3*Log[x])/9 + ((8*I)/3)*Pi*Log[1 - x]^3*Log[x] + 
        (5*Log[1 - x]^4*Log[x])/2 + (34*Log[x]^2)/3 - 
        ((527*I)/72)*Pi*Log[x]^2 + (73*Pi^2*Log[x]^2)/72 + 
        6*Log[1 - x]*Log[x]^2 - ((19*I)/6)*Pi*Log[1 - x]*Log[x]^2 - 
        (7*Log[1 - x]^2*Log[x]^2)/3 - (13*Log[x]^3)/3 + 
        ((11*I)/9)*Pi*Log[x]^3 - 2*Log[1 - x]*Log[x]^3 + (3*Log[x]^4)/4 + 
        ((491*I)/36)*Pi*PolyLog[2, x] - (25*Pi^2*PolyLog[2, x])/9 - 
        ((4*I)/3)*Pi^3*PolyLog[2, x] - ((4*I)/3)*Pi*Log[1 - x]*
         PolyLog[2, x] + (491*Log[x]*PolyLog[2, x])/36 - 
        I*Pi*Log[x]*PolyLog[2, x] - (4*Log[1 - x]*Log[x]*PolyLog[2, x])/3 + 
        8*Log[1 - x]^2*Log[x]*PolyLog[2, x] - (19*Log[x]^2*PolyLog[2, x])/6 + 
        (8*I)*Pi*PolyLog[2, x]^2 + 8*Log[1 - x]*PolyLog[2, x]^2 - 
        ((23*I)/3)*Pi*PolyLog[3, 1 - x] + (2*Pi^2*PolyLog[3, 1 - x])/3 - 
        (23*Log[x]*PolyLog[3, 1 - x])/3 + 16*Log[1 - x]*Log[x]*
         PolyLog[3, 1 - x] + 16*PolyLog[2, x]*PolyLog[3, 1 - x] - 
        (491*PolyLog[3, x])/36 - ((7*I)/3)*Pi*PolyLog[3, x] - 
        (14*Pi^2*PolyLog[3, x])/3 + 5*Log[1 - x]*PolyLog[3, x] + 
        (20*I)*Pi*Log[1 - x]*PolyLog[3, x] + 6*Log[1 - x]^2*PolyLog[3, x] - 
        (2*Log[x]*PolyLog[3, x])/3 - (20*PolyLog[2, x]*PolyLog[3, x])/3 + 
        (34*PolyLog[4, 1 - x])/3 + (16*I)*Pi*PolyLog[4, 1 - x] + 
        8*Log[1 - x]*PolyLog[4, 1 - x] - 48*Log[x]*PolyLog[4, 1 - x] - 
        (11*PolyLog[4, x])/3 - (4*I)*Pi*PolyLog[4, x] - 
        36*Log[1 - x]*PolyLog[4, x] - (34*PolyLog[4, -(x/(1 - x))])/3 - 
        (16*I)*Pi*PolyLog[4, -(x/(1 - x))] - 8*Log[1 - x]*
         PolyLog[4, -(x/(1 - x))] + 28*PolyLog[5, 1 - x] + 
        (64*PolyLog[5, x])/3 + 28*PolyLog[5, -(x/(1 - x))] + 
        (491*Zeta[3])/36 + ((7*I)/3)*Pi*Zeta[3] - (2*Pi^2*Zeta[3])/3 - 
        5*Log[1 - x]*Zeta[3] - (20*I)*Pi*Log[1 - x]*Zeta[3] - 
        6*Log[1 - x]^2*Zeta[3] + (2*Log[x]*Zeta[3])/3 + 
        32*Log[1 - x]*Log[x]*Zeta[3] - (4*PolyLog[2, x]*Zeta[3])/3 + 
        52*Zeta[5]))), COLOR[CF*Nf]*(3401/1296 + ((85*I)/54)*Pi - 
    (79*Pi^2)/216 - (7*Log[1 - x])/36 + (I/6)*Pi*Log[1 - x] + 
    Log[1 - x]^2/6 - ((19*I)/18)*Pi*Log[x] + (Pi^2*Log[x])/9 - 
    (19*Log[x]^2)/36 + (I/6)*Pi*Log[x]^2 + Log[x]^3/9 + Zeta[3]/18 + 
    ep*(87665/7776 + ((1735*I)/324)*Pi - (2035*Pi^2)/1296 - 
      ((5*I)/108)*Pi^3 - (29*Pi^4)/2160 - (367*Log[1 - x])/216 + 
      ((95*I)/36)*Pi*Log[1 - x] - (23*Pi^2*Log[1 - x])/72 + 
      (133*Log[1 - x]^2)/72 - (I/2)*Pi*Log[1 - x]^2 - (5*Log[1 - x]^3)/12 - 
      (19*Log[x])/36 - ((487*I)/108)*Pi*Log[x] + (107*Pi^2*Log[x])/108 + 
      (I/36)*Pi^3*Log[x] - ((19*I)/18)*Pi*Log[1 - x]*Log[x] + 
      (Pi^2*Log[1 - x]*Log[x])/9 - (Log[1 - x]^2*Log[x])/12 - 
      (469*Log[x]^2)/216 + ((11*I)/9)*Pi*Log[x]^2 - (13*Pi^2*Log[x]^2)/72 - 
      (19*Log[1 - x]*Log[x]^2)/36 + (I/6)*Pi*Log[1 - x]*Log[x]^2 + 
      (22*Log[x]^3)/27 - (I/6)*Pi*Log[x]^3 + (Log[1 - x]*Log[x]^3)/9 - 
      Log[x]^4/8 - ((11*I)/9)*Pi*PolyLog[2, x] + (Pi^2*PolyLog[2, x])/9 - 
      (Log[1 - x]*PolyLog[2, x])/6 - (19*Log[x]*PolyLog[2, x])/18 + 
      (Log[x]^2*PolyLog[2, x])/6 - PolyLog[3, 1 - x]/6 + 
      (19*PolyLog[3, x])/18 + (I/3)*Pi*PolyLog[3, x] - PolyLog[4, x]/3 - 
      (88*Zeta[3])/27 - I*Pi*Zeta[3]) + FF[(1 - x)^(-1)]*
     (ep*(((-19*I)/36)*Pi*Log[x] + (Pi^2*Log[x])/18 - (19*Log[x]^2)/72 + 
        (I/12)*Pi*Log[x]^2 + Log[x]^3/18) + 
      ep^2*(((19*I)/216)*Pi^3 - Pi^4/135 - ((469*I)/216)*Pi*Log[x] + 
        (107*Pi^2*Log[x])/216 + (I/72)*Pi^3*Log[x] - ((19*I)/36)*Pi*
         Log[1 - x]*Log[x] + (Pi^2*Log[1 - x]*Log[x])/18 - 
        (469*Log[x]^2)/432 + ((11*I)/18)*Pi*Log[x]^2 - 
        (13*Pi^2*Log[x]^2)/144 - (19*Log[1 - x]*Log[x]^2)/72 + 
        (I/12)*Pi*Log[1 - x]*Log[x]^2 + (11*Log[x]^3)/27 - 
        (I/12)*Pi*Log[x]^3 + (Log[1 - x]*Log[x]^3)/18 - Log[x]^4/16 - 
        ((19*I)/36)*Pi*PolyLog[2, x] + (Pi^2*PolyLog[2, x])/18 - 
        (19*Log[x]*PolyLog[2, x])/36 + (Log[x]^2*PolyLog[2, x])/12 + 
        (19*PolyLog[3, x])/36 + (I/6)*Pi*PolyLog[3, x] - PolyLog[4, x]/6 - 
        (19*Zeta[3])/36 - (I/6)*Pi*Zeta[3])) + 
    FF[x^(-1)]*(((-19*I)/18)*Pi + Pi^2/9 - (19*Log[1 - x])/18 + 
      (I/3)*Pi*Log[1 - x] + Log[1 - x]^2/3 + 
      ep*(((-263*I)/54)*Pi + (113*Pi^2)/108 + (I/12)*Pi^3 - 
        (263*Log[1 - x])/54 + ((5*I)/36)*Pi*Log[1 - x] - 
        (Pi^2*Log[1 - x])/36 + (11*Log[1 - x]^2)/8 - (I/12)*Pi*Log[1 - x]^2 - 
        (2*Log[1 - x]^3)/9 - (Log[1 - x]^2*Log[x])/6 - 
        (I/3)*Pi*PolyLog[2, x] - (Log[1 - x]*PolyLog[2, x])/3 - 
        PolyLog[3, 1 - x]/3) + ep^2*(((-5885*I)/324)*Pi + (1423*Pi^2)/324 + 
        ((47*I)/72)*Pi^3 - Pi^4/30 - (5885*Log[1 - x])/324 + 
        ((47*I)/216)*Pi*Log[1 - x] + (7*Pi^2*Log[1 - x])/24 - 
        (I/72)*Pi^3*Log[1 - x] + (263*Log[1 - x]^2)/48 + 
        (I/9)*Pi*Log[1 - x]^2 - (7*Pi^2*Log[1 - x]^2)/144 - 
        (95*Log[1 - x]^3)/108 - (I/36)*Pi*Log[1 - x]^3 + 
        (13*Log[1 - x]^4)/144 - (5*Log[1 - x]^2*Log[x])/72 - 
        (I/12)*Pi*Log[1 - x]^2*Log[x] - (Log[1 - x]^3*Log[x])/36 - 
        ((5*I)/36)*Pi*PolyLog[2, x] + (Pi^2*PolyLog[2, x])/9 - 
        (5*Log[1 - x]*PolyLog[2, x])/36 + (Log[1 - x]^2*PolyLog[2, x])/12 - 
        (5*PolyLog[3, 1 - x])/36 - (I/6)*Pi*PolyLog[3, 1 - x] - 
        (I/3)*Pi*PolyLog[3, x] - (Log[1 - x]*PolyLog[3, x])/3 - 
        PolyLog[4, 1 - x]/6 + PolyLog[4, x]/3 + PolyLog[4, -(x/(1 - x))]/3 - 
        (17*Zeta[3])/12 + ((41*I)/18)*Pi*Zeta[3] + (25*Log[1 - x]*Zeta[3])/
         9)) + FF[x^(-2)]*(((-19*I)/18)*Pi*Log[1 - x] + (Pi^2*Log[1 - x])/9 - 
      (19*Log[1 - x]^2)/36 + (I/6)*Pi*Log[1 - x]^2 + Log[1 - x]^3/9 + 
      ep*(Pi^4/270 - ((103*I)/27)*Pi*Log[1 - x] + (41*Pi^2*Log[1 - x])/54 + 
        (I/36)*Pi^3*Log[1 - x] - (103*Log[1 - x]^2)/54 + 
        ((41*I)/36)*Pi*Log[1 - x]^2 - (11*Pi^2*Log[1 - x]^2)/72 + 
        (41*Log[1 - x]^3)/54 - (I/6)*Pi*Log[1 - x]^3 - Log[1 - x]^4/8 + 
        (19*Log[1 - x]^2*Log[x])/36 + (I/6)*Pi*Log[1 - x]^2*Log[x] - 
        (Log[1 - x]^3*Log[x])/18 + ((19*I)/18)*Pi*PolyLog[2, x] - 
        (Pi^2*PolyLog[2, x])/9 + (19*Log[1 - x]*PolyLog[2, x])/18 - 
        (Log[1 - x]^2*PolyLog[2, x])/6 + (19*PolyLog[3, 1 - x])/18 + 
        (I/3)*Pi*PolyLog[3, 1 - x] - PolyLog[4, 1 - x]/3 - (19*Zeta[3])/18 - 
        (I/3)*Pi*Zeta[3]) + ep^2*((11*Pi^4)/810 + (I/135)*Pi^5 + 
        Li[{3, 2}, 1, x]/18 - Li[{3, 2}, x, 1]/6 - ((4307*I)/324)*Pi*
         Log[1 - x] + (439*Pi^2*Log[1 - x])/162 + ((41*I)/216)*Pi^3*
         Log[1 - x] + (29*Pi^4*Log[1 - x])/1080 - (4307*Log[1 - x]^2)/648 + 
        ((439*I)/108)*Pi*Log[1 - x]^2 - (337*Pi^2*Log[1 - x]^2)/432 - 
        ((5*I)/72)*Pi^3*Log[1 - x]^2 + (439*Log[1 - x]^3)/162 - 
        ((85*I)/108)*Pi*Log[1 - x]^3 + (Pi^2*Log[1 - x]^3)/9 - 
        (137*Log[1 - x]^4)/216 + (I/12)*Pi*Log[1 - x]^4 + 
        (29*Log[1 - x]^5)/360 + (103*Log[1 - x]^2*Log[x])/54 + 
        ((41*I)/36)*Pi*Log[1 - x]^2*Log[x] - (5*Pi^2*Log[1 - x]^2*Log[x])/
         24 - (11*Log[1 - x]^3*Log[x])/54 - (I/9)*Pi*Log[1 - x]^3*Log[x] + 
        (Log[1 - x]^4*Log[x])/36 + ((103*I)/27)*Pi*PolyLog[2, x] - 
        (101*Pi^2*PolyLog[2, x])/108 - (I/12)*Pi^3*PolyLog[2, x] + 
        (103*Log[1 - x]*PolyLog[2, x])/27 - (Pi^2*Log[1 - x]*PolyLog[2, x])/
         36 - (41*Log[1 - x]^2*PolyLog[2, x])/36 + 
        (Log[1 - x]^3*PolyLog[2, x])/6 + (103*PolyLog[3, 1 - x])/27 + 
        ((41*I)/18)*Pi*PolyLog[3, 1 - x] - (5*Pi^2*PolyLog[3, 1 - x])/12 + 
        ((19*I)/18)*Pi*PolyLog[3, x] - (Pi^2*PolyLog[3, x])/9 + 
        (19*Log[1 - x]*PolyLog[3, x])/18 - (Log[1 - x]^2*PolyLog[3, x])/6 + 
        (PolyLog[2, x]*PolyLog[3, x])/18 - (11*PolyLog[4, 1 - x])/9 - 
        ((2*I)/3)*Pi*PolyLog[4, 1 - x] - (19*PolyLog[4, x])/18 - 
        (I/3)*Pi*PolyLog[4, x] + (Log[1 - x]*PolyLog[4, x])/3 - 
        (19*PolyLog[4, -(x/(1 - x))])/18 - (I/3)*Pi*
         PolyLog[4, -(x/(1 - x))] + (2*PolyLog[5, 1 - x])/3 - 
        (5*PolyLog[5, x])/18 - PolyLog[5, -(x/(1 - x))]/3 - 
        (103*Zeta[3])/27 - ((41*I)/18)*Pi*Zeta[3] + (5*Pi^2*Zeta[3])/12 + 
        ((25*I)/9)*Pi*Log[1 - x]*Zeta[3] + (25*Log[1 - x]^2*Zeta[3])/18 + 
        (5*PolyLog[2, x]*Zeta[3])/18 - (2*Zeta[5])/3)) + 
    ep^2*(1893305/46656 + ((33967*I)/1944)*Pi - (41341*Pi^2)/7776 - 
      ((77*I)/648)*Pi^3 - (2489*Pi^4)/25920 - ((17*I)/1440)*Pi^5 - 
      Li[{3, 2}, 1, x]/18 + Li[{3, 2}, x, 1]/6 - (9127*Log[1 - x])/1296 + 
      ((2387*I)/216)*Pi*Log[1 - x] - (433*Pi^2*Log[1 - x])/216 - 
      (I/12)*Pi^3*Log[1 - x] + (Pi^4*Log[1 - x])/270 + 
      (3409*Log[1 - x]^2)/432 - ((113*I)/36)*Pi*Log[1 - x]^2 + 
      (209*Pi^2*Log[1 - x]^2)/432 + (I/36)*Pi^3*Log[1 - x]^2 - 
      (23*Log[1 - x]^3)/9 + ((4*I)/9)*Pi*Log[1 - x]^3 + 
      (187*Log[1 - x]^4)/432 + (I/72)*Pi*Log[1 - x]^4 - (583*Log[x])/216 - 
      ((11047*I)/648)*Pi*Log[x] + (665*Pi^2*Log[x])/162 + 
      ((11*I)/54)*Pi^3*Log[x] + (7*Pi^4*Log[x])/360 - 
      ((487*I)/108)*Pi*Log[1 - x]*Log[x] + (22*Pi^2*Log[1 - x]*Log[x])/27 + 
      (I/36)*Pi^3*Log[1 - x]*Log[x] - (95*Log[1 - x]^2*Log[x])/72 - 
      (I/2)*Pi*Log[1 - x]^2*Log[x] - (Log[1 - x]^3*Log[x])/27 - 
      (I/18)*Pi*Log[1 - x]^3*Log[x] - (10147*Log[x]^2)/1296 + 
      ((541*I)/108)*Pi*Log[x]^2 - (35*Pi^2*Log[x]^2)/36 - 
      (I/24)*Pi^3*Log[x]^2 - (487*Log[1 - x]*Log[x]^2)/216 + 
      ((11*I)/9)*Pi*Log[1 - x]*Log[x]^2 - (11*Pi^2*Log[1 - x]*Log[x]^2)/72 + 
      (19*Log[1 - x]^2*Log[x]^2)/72 + (I/12)*Pi*Log[1 - x]^2*Log[x]^2 + 
      (1055*Log[x]^3)/324 - ((47*I)/54)*Pi*Log[x]^3 + (7*Pi^2*Log[x]^3)/54 + 
      (22*Log[1 - x]*Log[x]^3)/27 - (I/6)*Pi*Log[1 - x]*Log[x]^3 - 
      (Log[1 - x]^2*Log[x]^3)/36 - (47*Log[x]^4)/72 + 
      ((7*I)/72)*Pi*Log[x]^4 - (Log[1 - x]*Log[x]^4)/8 + (7*Log[x]^5)/90 - 
      ((193*I)/27)*Pi*PolyLog[2, x] + (73*Pi^2*PolyLog[2, x])/54 + 
      (I/12)*Pi^3*PolyLog[2, x] - (95*Log[1 - x]*PolyLog[2, x])/36 + 
      (Log[1 - x]^2*PolyLog[2, x])/2 - (487*Log[x]*PolyLog[2, x])/108 + 
      (Pi^2*Log[x]*PolyLog[2, x])/36 + (11*Log[x]^2*PolyLog[2, x])/9 - 
      (Log[x]^3*PolyLog[2, x])/6 - (95*PolyLog[3, 1 - x])/36 + 
      (I/18)*Pi*PolyLog[3, 1 - x] - (Pi^2*PolyLog[3, 1 - x])/9 + 
      (19*Log[x]*PolyLog[3, 1 - x])/18 - (Log[x]^2*PolyLog[3, 1 - x])/6 + 
      (487*PolyLog[3, x])/108 + ((41*I)/18)*Pi*PolyLog[3, x] - 
      (5*Pi^2*PolyLog[3, x])/12 - (Log[1 - x]*PolyLog[3, x])/6 - 
      (PolyLog[2, x]*PolyLog[3, x])/18 - (2*PolyLog[4, 1 - x])/9 - 
      (I/3)*Pi*PolyLog[4, 1 - x] - (11*PolyLog[4, x])/9 - 
      ((2*I)/3)*Pi*PolyLog[4, x] - (Log[1 - x]*PolyLog[4, x])/3 + 
      (11*PolyLog[4, -(x/(1 - x))])/9 + (I/3)*Pi*PolyLog[4, -(x/(1 - x))] + 
      (17*PolyLog[5, x])/18 - (2089*Zeta[3])/162 - ((161*I)/27)*Pi*Zeta[3] + 
      (139*Pi^2*Zeta[3])/108 + (25*Log[1 - x]*Zeta[3])/18 + 
      ((25*I)/9)*Pi*Log[x]*Zeta[3] + (25*Log[x]^2*Zeta[3])/18 - 
      (5*PolyLog[2, x]*Zeta[3])/18 - (23*Zeta[5])/10)) + 
  COLOR[CA*CF]*(-43417/2592 - ((1211*I)/108)*Pi + (533*Pi^2)/432 + 
    (I/3)*Pi^3 + (7*Pi^4)/360 + (83*Log[1 - x])/72 + 
    ((13*I)/12)*Pi*Log[1 - x] + (7*Pi^2*Log[1 - x])/4 - (5*Log[1 - x]^2)/12 - 
    (Pi^2*Log[1 - x]^2)/6 + (7*Log[1 - x]^3)/12 - Log[1 - x]^4/24 - 
    (3*Log[x])/2 + ((197*I)/36)*Pi*Log[x] + (11*Pi^2*Log[x])/36 - 
    (I/6)*Pi^3*Log[x] + Log[1 - x]*Log[x] - (2*I)*Pi*Log[1 - x]*Log[x] - 
    (Pi^2*Log[1 - x]*Log[x])/3 - (9*Log[1 - x]^2*Log[x])/2 + 
    (161*Log[x]^2)/72 - ((11*I)/12)*Pi*Log[x]^2 - (Pi^2*Log[x]^2)/12 + 
    (3*Log[1 - x]*Log[x]^2)/4 + (Log[1 - x]^2*Log[x]^2)/4 - 
    (11*Log[x]^3)/18 - (4*I)*Pi*PolyLog[2, x] - (Pi^2*PolyLog[2, x])/3 - 
    (11*Log[1 - x]*PolyLog[2, x])/2 + (3*Log[x]*PolyLog[2, x])/2 - 
    I*Pi*Log[x]*PolyLog[2, x] - (Log[x]^2*PolyLog[2, x])/2 - 
    (11*PolyLog[3, 1 - x])/2 - Log[1 - x]*PolyLog[3, 1 - x] + 
    Log[x]*PolyLog[3, 1 - x] - (3*PolyLog[3, x])/2 + (3*I)*Pi*PolyLog[3, x] + 
    Log[1 - x]*PolyLog[3, x] + 2*Log[x]*PolyLog[3, x] + 2*PolyLog[4, 1 - x] - 
    3*PolyLog[4, x] + FF[x]^2*((-3*Pi^2)/4 - (3*Log[1 - x]^2)/4 + 
      (3*Log[1 - x]*Log[x])/2 - (3*Log[x]^2)/4 + 
      ep*((-15*Pi^2)/8 + 2*Pi^2*Log[1 - x] - (15*Log[1 - x]^2)/8 + 
        Log[1 - x]^3 + (3*Pi^2*Log[x])/2 + (15*Log[1 - x]*Log[x])/4 - 
        3*Log[1 - x]^2*Log[x] - (15*Log[x]^2)/8 + Log[x]^3 - 
        3*Log[1 - x]*PolyLog[2, x] + 3*Log[x]*PolyLog[2, x] - 
        3*PolyLog[3, 1 - x] - 3*PolyLog[3, x]) + 
      ep^2*((-85*Pi^2)/16 - (17*Pi^4)/120 + 5*Pi^2*Log[1 - x] - 
        (85*Log[1 - x]^2)/16 - (15*Pi^2*Log[1 - x]^2)/8 + 
        (5*Log[1 - x]^3)/2 - (3*Log[1 - x]^4)/4 + (15*Pi^2*Log[x])/4 + 
        (85*Log[1 - x]*Log[x])/8 - (17*Pi^2*Log[1 - x]*Log[x])/4 - 
        (15*Log[1 - x]^2*Log[x])/2 + 2*Log[1 - x]^3*Log[x] - 
        (85*Log[x]^2)/16 - (11*Pi^2*Log[x]^2)/8 + 3*Log[1 - x]^2*Log[x]^2 + 
        (5*Log[x]^3)/2 - Log[1 - x]*Log[x]^3 - (3*Log[x]^4)/4 - 
        (15*Log[1 - x]*PolyLog[2, x])/2 + 3*Log[1 - x]^2*PolyLog[2, x] + 
        (15*Log[x]*PolyLog[2, x])/2 - 3*Log[x]^2*PolyLog[2, x] - 
        (15*PolyLog[3, 1 - x])/2 + 6*Log[x]*PolyLog[3, 1 - x] - 
        (15*PolyLog[3, x])/2 + 6*Log[1 - x]*PolyLog[3, x] + 
        6*PolyLog[4, 1 - x] + 6*PolyLog[4, x])) + (259*Zeta[3])/36 + 
    ((7*I)/2)*Pi*Zeta[3] - 3*Log[x]*Zeta[3] + 
    FF[x]*(Pi^2/2 - (3*Log[1 - x])/2 + Log[1 - x]^2/2 + (3*Log[x])/2 - 
      Log[1 - x]*Log[x] + Log[x]^2/2 + ep*((-5*Pi^2)/8 + (47*Pi^4)/240 - 
        (27*Log[1 - x])/4 - (9*Pi^2*Log[1 - x])/8 - (I/4)*Pi^3*Log[1 - x] + 
        (7*Log[1 - x]^2)/8 + (Pi^2*Log[1 - x]^2)/8 - (5*Log[1 - x]^3)/8 - 
        (I/4)*Pi*Log[1 - x]^3 - Log[1 - x]^4/16 + (27*Log[x])/4 - 
        (7*Pi^2*Log[x])/8 - (I/4)*Pi^3*Log[x] + (5*Log[1 - x]*Log[x])/4 - 
        (Pi^2*Log[1 - x]*Log[x])/2 + (13*Log[1 - x]^2*Log[x])/8 + 
        ((3*I)/4)*Pi*Log[1 - x]^2*Log[x] + (Log[1 - x]^3*Log[x])/4 - 
        (17*Log[x]^2)/8 + (Pi^2*Log[x]^2)/8 + (Log[1 - x]*Log[x]^2)/8 + 
        ((3*I)/4)*Pi*Log[1 - x]*Log[x]^2 + (3*Log[1 - x]^2*Log[x]^2)/8 - 
        (5*Log[x]^3)/8 - (I/4)*Pi*Log[x]^3 + (Log[1 - x]*Log[x]^3)/4 - 
        Log[x]^4/16 + (3*Log[1 - x]*PolyLog[2, x])/2 - 
        (3*Log[x]*PolyLog[2, x])/2 + (3*PolyLog[3, 1 - x])/2 + 
        (3*I)*Pi*PolyLog[3, 1 - x] + (3*Log[1 - x]*PolyLog[3, 1 - x])/2 + 
        (3*Log[x]*PolyLog[3, 1 - x])/2 + (3*PolyLog[3, x])/2 + 
        (3*I)*Pi*PolyLog[3, x] + (3*Log[1 - x]*PolyLog[3, x])/2 + 
        (3*Log[x]*PolyLog[3, x])/2 - 3*PolyLog[4, 1 - x] - 3*PolyLog[4, x]) + 
      ep^2*((-227*Pi^2)/16 - ((3*I)/8)*Pi^3 + (47*Pi^4)/1440 + 
        ((31*I)/240)*Pi^5 - 6*Li[{3, 2}, 1 - x, 1] - 6*Li[{3, 2}, x, 1] - 
        (193*Log[1 - x])/8 + (31*Pi^2*Log[1 - x])/12 - (Pi^4*Log[1 - x])/12 - 
        (119*Log[1 - x]^2)/16 - ((3*I)/8)*Pi*Log[1 - x]^2 + 
        (25*Pi^2*Log[1 - x]^2)/24 + ((9*I)/8)*Pi^3*Log[1 - x]^2 + 
        Log[1 - x]^3/12 + Pi^2*Log[1 - x]^3 + (15*Log[1 - x]^4)/32 + 
        ((5*I)/16)*Pi*Log[1 - x]^4 + (7*Log[1 - x]^5)/20 + (193*Log[x])/8 + 
        (19*Pi^2*Log[x])/24 + (I/6)*Pi^3*Log[x] - (33*Pi^4*Log[x])/80 + 
        (227*Log[1 - x]*Log[x])/8 + ((3*I)/4)*Pi*Log[1 - x]*Log[x] + 
        (13*Pi^2*Log[1 - x]*Log[x])/6 + ((3*I)/4)*Pi^3*Log[1 - x]*Log[x] - 
        (17*Log[1 - x]^2*Log[x])/4 - Pi^2*Log[1 - x]^2*Log[x] - 
        (7*Log[1 - x]^3*Log[x])/6 - ((7*I)/2)*Pi*Log[1 - x]^3*Log[x] - 
        (41*Log[1 - x]^4*Log[x])/16 - (335*Log[x]^2)/16 - 
        ((3*I)/8)*Pi*Log[x]^2 + (19*Pi^2*Log[x]^2)/24 + 
        ((5*I)/8)*Pi^3*Log[x]^2 + (3*Log[1 - x]*Log[x]^2)/2 - 
        (I/2)*Pi*Log[1 - x]*Log[x]^2 + (3*Pi^2*Log[1 - x]*Log[x]^2)/8 - 
        (21*Log[1 - x]^2*Log[x]^2)/16 - ((21*I)/8)*Pi*Log[1 - x]^2*Log[x]^2 + 
        (5*Log[1 - x]^3*Log[x]^2)/8 + (17*Log[x]^3)/12 + (I/6)*Pi*Log[x]^3 + 
        (Pi^2*Log[x]^3)/24 - (I/2)*Pi*Log[1 - x]*Log[x]^3 - 
        2*Log[1 - x]^2*Log[x]^3 + (53*Log[x]^4)/96 + ((5*I)/16)*Pi*Log[x]^4 - 
        (Log[1 - x]*Log[x]^4)/4 + (7*Log[x]^5)/80 + (Pi^2*PolyLog[2, x])/6 + 
        I*Pi^3*PolyLog[2, x] - (15*Log[1 - x]*PolyLog[2, x])/4 + 
        (3*Pi^2*Log[1 - x]*PolyLog[2, x])/2 - (3*Log[1 - x]^2*PolyLog[2, x])/
         2 - (3*I)*Pi*Log[1 - x]^2*PolyLog[2, x] - Log[1 - x]^3*
         PolyLog[2, x] + (15*Log[x]*PolyLog[2, x])/4 - 
        (Pi^2*Log[x]*PolyLog[2, x])/2 - (6*I)*Pi*Log[1 - x]*Log[x]*
         PolyLog[2, x] - 3*Log[1 - x]^2*Log[x]*PolyLog[2, x] + 
        (3*Log[x]^2*PolyLog[2, x])/2 + (3*I)*Pi*Log[x]^2*PolyLog[2, x] - 
        3*Log[1 - x]*Log[x]^2*PolyLog[2, x] + Log[x]^3*PolyLog[2, x] - 
        (6*I)*Pi*PolyLog[2, x]^2 - 3*Log[1 - x]*PolyLog[2, x]^2 - 
        3*Log[x]*PolyLog[2, x]^2 - (15*PolyLog[3, 1 - x])/4 - 
        I*Pi*PolyLog[3, 1 - x] - (Pi^2*PolyLog[3, 1 - x])/4 - 
        (Log[1 - x]*PolyLog[3, 1 - x])/4 - ((15*I)/2)*Pi*Log[1 - x]*
         PolyLog[3, 1 - x] - (21*Log[1 - x]^2*PolyLog[3, 1 - x])/4 - 
        (15*Log[x]*PolyLog[3, 1 - x])/4 - ((15*I)/2)*Pi*Log[x]*
         PolyLog[3, 1 - x] - 6*Log[1 - x]*Log[x]*PolyLog[3, 1 - x] - 
        (21*Log[x]^2*PolyLog[3, 1 - x])/4 - 6*PolyLog[2, x]*
         PolyLog[3, 1 - x] - (15*PolyLog[3, x])/4 - I*Pi*PolyLog[3, x] - 
        (5*Pi^2*PolyLog[3, x])/4 - (11*Log[1 - x]*PolyLog[3, x])/4 - 
        ((15*I)/2)*Pi*Log[1 - x]*PolyLog[3, x] - 
        (21*Log[1 - x]^2*PolyLog[3, x])/4 - (5*Log[x]*PolyLog[3, x])/4 - 
        ((15*I)/2)*Pi*Log[x]*PolyLog[3, x] - (21*Log[x]^2*PolyLog[3, x])/4 + 
        6*PolyLog[2, x]*PolyLog[3, x] - (3*PolyLog[4, 1 - x])/2 + 
        (6*I)*Pi*PolyLog[4, 1 - x] + 6*Log[1 - x]*PolyLog[4, 1 - x] + 
        24*Log[x]*PolyLog[4, 1 - x] - (3*PolyLog[4, x])/2 + 
        (6*I)*Pi*PolyLog[4, x] + 24*Log[1 - x]*PolyLog[4, x] + 
        6*Log[x]*PolyLog[4, x] - PolyLog[4, -(x/(1 - x))] + 
        (3*Log[1 - x]*PolyLog[4, -(x/(1 - x))])/2 - 
        (3*Log[x]*PolyLog[4, -(x/(1 - x))])/2 - 21*PolyLog[5, 1 - x] - 
        21*PolyLog[5, x] - 24*PolyLog[5, -(x/(1 - x))] + 2*Pi^2*Zeta[3] - 
        12*Log[1 - x]*Log[x]*Zeta[3] - 24*Zeta[5])) + 
    ep*(-1089913/15552 - ((25481*I)/648)*Pi + (12491*Pi^2)/2592 + 
      ((209*I)/108)*Pi^3 - (893*Pi^4)/4320 + ((41*I)/360)*Pi^5 - 
      (7*Li[{3, 2}, 1, x])/2 + (13*Li[{3, 2}, x, 1])/2 + 
      (4763*Log[1 - x])/432 - ((481*I)/72)*Pi*Log[1 - x] + 
      (1639*Pi^2*Log[1 - x])/144 + (I/3)*Pi^3*Log[1 - x] - 
      (17*Pi^4*Log[1 - x])/180 - (1469*Log[1 - x]^2)/144 - 
      ((3*I)/8)*Pi*Log[1 - x]^2 - (5*Pi^2*Log[1 - x]^2)/4 + 
      (I/4)*Pi^3*Log[1 - x]^2 + (49*Log[1 - x]^3)/12 - 
      (2*Pi^2*Log[1 - x]^3)/9 - (3*Log[1 - x]^4)/16 + (I/8)*Pi*Log[1 - x]^4 - 
      (19*Log[1 - x]^5)/120 - (289*Log[x])/72 + ((4481*I)/216)*Pi*Log[x] + 
      (35*Pi^2*Log[x])/216 - ((35*I)/72)*Pi^3*Log[x] + (29*Pi^4*Log[x])/360 + 
      (31*Log[1 - x]*Log[x])/4 - ((113*I)/18)*Pi*Log[1 - x]*Log[x] - 
      (235*Pi^2*Log[1 - x]*Log[x])/36 + (I/2)*Pi^3*Log[1 - x]*Log[x] - 
      (311*Log[1 - x]^2*Log[x])/12 - ((5*I)/2)*Pi*Log[1 - x]^2*Log[x] + 
      (37*Pi^2*Log[1 - x]^2*Log[x])/12 + (Log[1 - x]^3*Log[x])/2 - 
      (I/2)*Pi*Log[1 - x]^3*Log[x] + (11*Log[1 - x]^4*Log[x])/6 + 
      (3257*Log[x]^2)/432 - ((451*I)/72)*Pi*Log[x]^2 + 
      (17*Pi^2*Log[x]^2)/144 + (I/6)*Pi^3*Log[x]^2 + 
      (193*Log[1 - x]*Log[x]^2)/36 + ((19*I)/12)*Pi*Log[1 - x]*Log[x]^2 + 
      (Pi^2*Log[1 - x]*Log[x]^2)/4 + (27*Log[1 - x]^2*Log[x]^2)/4 - 
      (2*I)*Pi*Log[1 - x]^2*Log[x]^2 - (43*Log[1 - x]^3*Log[x]^2)/12 - 
      (803*Log[x]^3)/216 + ((11*I)/12)*Pi*Log[x]^3 + (Pi^2*Log[x]^3)/9 - 
      (67*Log[1 - x]*Log[x]^3)/36 + (Log[1 - x]^2*Log[x]^3)/12 + 
      (19*Log[x]^4)/24 - ((190*I)/9)*Pi*PolyLog[2, x] + 
      (107*Pi^2*PolyLog[2, x])/36 + ((2*I)/3)*Pi^3*PolyLog[2, x] - 
      (197*Log[1 - x]*PolyLog[2, x])/6 - I*Pi*Log[1 - x]*PolyLog[2, x] + 
      (5*Pi^2*Log[1 - x]*PolyLog[2, x])/3 + (11*Log[1 - x]^2*PolyLog[2, x])/
       2 + (2*Log[1 - x]^3*PolyLog[2, x])/3 + (211*Log[x]*PolyLog[2, x])/18 - 
      (2*I)*Pi*Log[x]*PolyLog[2, x] + (2*Pi^2*Log[x]*PolyLog[2, x])/3 - 
      Log[1 - x]*Log[x]*PolyLog[2, x] - (5*I)*Pi*Log[1 - x]*Log[x]*
       PolyLog[2, x] - 2*Log[1 - x]^2*Log[x]*PolyLog[2, x] - 
      (35*Log[x]^2*PolyLog[2, x])/12 + ((3*I)/2)*Pi*Log[x]^2*PolyLog[2, x] - 
      (Log[1 - x]*Log[x]^2*PolyLog[2, x])/2 + (Log[x]^3*PolyLog[2, x])/3 - 
      (2*I)*Pi*PolyLog[2, x]^2 - 2*Log[x]*PolyLog[2, x]^2 - 
      (197*PolyLog[3, 1 - x])/6 + (2*I)*Pi*PolyLog[3, 1 - x] + 
      (5*Pi^2*PolyLog[3, 1 - x])/3 - (11*Log[1 - x]*PolyLog[3, 1 - x])/2 + 
      (7*Log[1 - x]^2*PolyLog[3, 1 - x])/2 + (37*Log[x]*PolyLog[3, 1 - x])/
       2 - (4*I)*Pi*Log[x]*PolyLog[3, 1 - x] - 5*Log[1 - x]*Log[x]*
       PolyLog[3, 1 - x] - (Log[x]^2*PolyLog[3, 1 - x])/2 - 
      (211*PolyLog[3, x])/18 + ((31*I)/6)*Pi*PolyLog[3, x] - 
      (7*Pi^2*PolyLog[3, x])/3 + 7*Log[1 - x]*PolyLog[3, x] + 
      (3*Log[1 - x]^2*PolyLog[3, x])/2 + 3*Log[x]*PolyLog[3, x] - 
      I*Pi*Log[x]*PolyLog[3, x] - 5*Log[1 - x]*Log[x]*PolyLog[3, x] + 
      (PolyLog[2, x]*PolyLog[3, x])/2 + (19*PolyLog[4, 1 - x])/2 - 
      (3*I)*Pi*PolyLog[4, 1 - x] + Log[1 - x]*PolyLog[4, 1 - x] - 
      8*Log[x]*PolyLog[4, 1 - x] + (37*PolyLog[4, x])/3 - 
      (4*I)*Pi*PolyLog[4, x] - 10*Log[1 - x]*PolyLog[4, x] + 
      3*Log[x]*PolyLog[4, x] + (25*PolyLog[4, -(x/(1 - x))])/2 + 
      (3*I)*Pi*PolyLog[4, -(x/(1 - x))] - 6*Log[1 - x]*
       PolyLog[4, -(x/(1 - x))] + 9*Log[x]*PolyLog[4, -(x/(1 - x))] - 
      6*PolyLog[5, 1 - x] + (17*PolyLog[5, x])/2 - 
      4*PolyLog[5, -(x/(1 - x))] + (1648*Zeta[3])/27 + 
      ((17*I)/2)*Pi*Zeta[3] - (557*Pi^2*Zeta[3])/72 + 9*Log[1 - x]*Zeta[3] - 
      5*Log[1 - x]^2*Zeta[3] - 21*Log[x]*Zeta[3] + 10*Log[1 - x]*Log[x]*
       Zeta[3] - 2*Log[x]^2*Zeta[3] - (19*PolyLog[2, x]*Zeta[3])/2 + 
      (59*Zeta[5])/4) + ep^2*(-23261569/93312 - ((506465*I)/3888)*Pi + 
      (139613*Pi^2)/15552 + ((11047*I)/1296)*Pi^3 - (20957*Pi^4)/51840 + 
      ((73*I)/960)*Pi^5 - (607*Pi^6)/36288 - (155*Li[{3, 2}, 1, x])/18 - 
      ((11*I)/6)*Pi*Li[{3, 2}, 1, x] + (9*Li[{3, 2}, 1 - x, 1])/2 - 
      I*Pi*Li[{3, 2}, 1 - x, 1] + (67*Li[{3, 2}, x, 1])/3 + 
      ((7*I)/2)*Pi*Li[{3, 2}, x, 1] - (23*Li[{3, 3}, 1 - x, 1])/6 - 
      (17*Li[{3, 3}, x, 1])/2 + Li[{3, 3}, -(x/(1 - x)), 1] - 
      (33*Li[{4, 2}, 1 - x, 1])/2 - (45*Li[{4, 2}, x, 1])/2 - 
      (13*Li[{2, 2, 2}, x, 1, 1])/4 + (124523*Log[1 - x])/2592 - 
      ((8305*I)/432)*Pi*Log[1 - x] + (24713*Pi^2*Log[1 - x])/432 + 
      ((8*I)/3)*Pi^3*Log[1 - x] + (79*Pi^4*Log[1 - x])/216 + 
      (I/20)*Pi^5*Log[1 - x] - (25*Li[{3, 2}, 1, x]*Log[1 - x])/2 + 
      21*Li[{3, 2}, 1 - x, 1]*Log[1 - x] + (35*Li[{3, 2}, x, 1]*Log[1 - x])/
       2 - (39467*Log[1 - x]^2)/864 + ((247*I)/72)*Pi*Log[1 - x]^2 - 
      (5731*Pi^2*Log[1 - x]^2)/864 + ((89*I)/36)*Pi^3*Log[1 - x]^2 - 
      (37*Pi^4*Log[1 - x]^2)/180 + (845*Log[1 - x]^3)/36 + 
      ((13*I)/72)*Pi*Log[1 - x]^3 + (13*Pi^2*Log[1 - x]^3)/12 - 
      ((5*I)/36)*Pi^3*Log[1 - x]^3 - (325*Log[1 - x]^4)/432 + 
      ((199*I)/144)*Pi*Log[1 - x]^4 - (13*Pi^2*Log[1 - x]^4)/18 + 
      (13*Log[1 - x]^5)/60 - (I/8)*Pi*Log[1 - x]^5 - (119*Log[1 - x]^6)/720 - 
      (5389*Log[x])/432 + ((83237*I)/1296)*Pi*Log[x] + 
      (1183*Pi^2*Log[x])/162 - ((295*I)/108)*Pi^3*Log[x] + 
      (77*Pi^4*Log[x])/180 - (I/18)*Pi^5*Log[x] + 
      (67*Li[{3, 2}, 1, x]*Log[x])/6 - 22*Li[{3, 2}, 1 - x, 1]*Log[x] - 
      (41*Li[{3, 2}, x, 1]*Log[x])/2 + (171*Log[1 - x]*Log[x])/4 - 
      ((5887*I)/216)*Pi*Log[1 - x]*Log[x] - (7265*Pi^2*Log[1 - x]*Log[x])/
       216 - ((125*I)/72)*Pi^3*Log[1 - x]*Log[x] - 
      (17*Pi^4*Log[1 - x]*Log[x])/20 - (15917*Log[1 - x]^2*Log[x])/144 - 
      ((65*I)/4)*Pi*Log[1 - x]^2*Log[x] + (89*Pi^2*Log[1 - x]^2*Log[x])/6 - 
      (31*Log[1 - x]^3*Log[x])/216 - ((37*I)/9)*Pi*Log[1 - x]^3*Log[x] + 
      (43*Pi^2*Log[1 - x]^3*Log[x])/36 + (7*Log[1 - x]^4*Log[x])/8 + 
      ((11*I)/24)*Pi*Log[1 - x]^4*Log[x] + (11*Log[1 - x]^5*Log[x])/40 + 
      (35861*Log[x]^2)/2592 - ((5129*I)/216)*Pi*Log[x]^2 + 
      (113*Pi^2*Log[x]^2)/144 + ((9*I)/16)*Pi^3*Log[x]^2 - 
      (3*Pi^4*Log[x]^2)/4 + (8909*Log[1 - x]*Log[x]^2)/432 + 
      ((935*I)/72)*Pi*Log[1 - x]*Log[x]^2 + (937*Pi^2*Log[1 - x]*Log[x]^2)/
       144 - (I/12)*Pi^3*Log[1 - x]*Log[x]^2 + (4987*Log[1 - x]^2*Log[x]^2)/
       144 + ((8*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 - 
      (5*Pi^2*Log[1 - x]^2*Log[x]^2)/24 - (35*Log[1 - x]^3*Log[x]^2)/6 + 
      (I/6)*Pi*Log[1 - x]^3*Log[x]^2 - (29*Log[1 - x]^4*Log[x]^2)/24 - 
      (911*Log[x]^3)/81 + ((349*I)/108)*Pi*Log[x]^3 - (8*Pi^2*Log[x]^3)/27 - 
      (I/9)*Pi^3*Log[x]^3 - (347*Log[1 - x]*Log[x]^3)/54 - 
      ((13*I)/12)*Pi*Log[1 - x]*Log[x]^3 - (7*Pi^2*Log[1 - x]*Log[x]^3)/18 - 
      (295*Log[1 - x]^2*Log[x]^3)/72 + ((3*I)/4)*Pi*Log[1 - x]^2*Log[x]^3 + 
      (65*Log[1 - x]^3*Log[x]^3)/36 + (905*Log[x]^4)/288 - 
      ((77*I)/144)*Pi*Log[x]^4 - (Pi^2*Log[x]^4)/12 + 
      (83*Log[1 - x]*Log[x]^4)/48 + (7*Log[1 - x]^2*Log[x]^4)/12 - 
      (413*Log[x]^5)/720 - ((2189*I)/27)*Pi*PolyLog[2, x] + 
      (1873*Pi^2*PolyLog[2, x])/108 + ((103*I)/24)*Pi^3*PolyLog[2, x] - 
      (32*Pi^4*PolyLog[2, x])/45 - (9869*Log[1 - x]*PolyLog[2, x])/72 - 
      (4*I)*Pi*Log[1 - x]*PolyLog[2, x] + (23*Pi^2*Log[1 - x]*PolyLog[2, x])/
       6 + (I/3)*Pi^3*Log[1 - x]*PolyLog[2, x] + 
      (253*Log[1 - x]^2*PolyLog[2, x])/8 + ((3*I)/4)*Pi*Log[1 - x]^2*
       PolyLog[2, x] - (61*Pi^2*Log[1 - x]^2*PolyLog[2, x])/24 - 
      (43*Log[1 - x]^3*PolyLog[2, x])/12 - (55*Log[1 - x]^4*PolyLog[2, x])/
       48 + (12095*Log[x]*PolyLog[2, x])/216 - ((5*I)/2)*Pi*Log[x]*
       PolyLog[2, x] + (235*Pi^2*Log[x]*PolyLog[2, x])/72 - 
      I*Pi^3*Log[x]*PolyLog[2, x] - (21*Log[1 - x]*Log[x]*PolyLog[2, x])/4 - 
      ((11*I)/2)*Pi*Log[1 - x]*Log[x]*PolyLog[2, x] + 
      (13*Pi^2*Log[1 - x]*Log[x]*PolyLog[2, x])/2 + 
      (11*Log[1 - x]^2*Log[x]*PolyLog[2, x])/4 + 
      (65*Log[1 - x]^3*Log[x]*PolyLog[2, x])/12 - 
      (811*Log[x]^2*PolyLog[2, x])/72 + ((3*I)/4)*Pi*Log[x]^2*PolyLog[2, x] - 
      (13*Pi^2*Log[x]^2*PolyLog[2, x])/12 - 
      (9*Log[1 - x]*Log[x]^2*PolyLog[2, x])/4 + (3*I)*Pi*Log[1 - x]*Log[x]^2*
       PolyLog[2, x] - (7*Log[1 - x]^2*Log[x]^2*PolyLog[2, x])/2 + 
      (8*Log[x]^3*PolyLog[2, x])/3 - ((4*I)/3)*Pi*Log[x]^3*PolyLog[2, x] + 
      2*Log[1 - x]*Log[x]^3*PolyLog[2, x] - (Log[x]^4*PolyLog[2, x])/4 + 
      (I/2)*Pi*PolyLog[2, x]^2 + (29*Pi^2*PolyLog[2, x]^2)/12 + 
      (9*Log[1 - x]*PolyLog[2, x]^2)/4 + (I/2)*Pi*Log[1 - x]*
       PolyLog[2, x]^2 + (3*Log[1 - x]^2*PolyLog[2, x]^2)/2 - 
      (7*Log[x]*PolyLog[2, x]^2)/4 - (I/2)*Pi*Log[x]*PolyLog[2, x]^2 - 
      (5*Log[1 - x]*Log[x]*PolyLog[2, x]^2)/2 + 3*Log[x]^2*PolyLog[2, x]^2 + 
      (13*PolyLog[2, x]^3)/24 - (9869*PolyLog[3, 1 - x])/72 + 
      ((523*I)/36)*Pi*PolyLog[3, 1 - x] + (53*Pi^2*PolyLog[3, 1 - x])/18 + 
      (I/6)*Pi^3*PolyLog[3, 1 - x] - 26*Log[1 - x]*PolyLog[3, 1 - x] - 
      ((11*I)/2)*Pi*Log[1 - x]*PolyLog[3, 1 - x] + 
      (2*Pi^2*Log[1 - x]*PolyLog[3, 1 - x])/3 + 3*Log[1 - x]^2*
       PolyLog[3, 1 - x] - (7*Log[1 - x]^3*PolyLog[3, 1 - x])/3 + 
      (3691*Log[x]*PolyLog[3, 1 - x])/36 + (I/2)*Pi*Log[x]*
       PolyLog[3, 1 - x] + 10*Pi^2*Log[x]*PolyLog[3, 1 - x] + 
      4*Log[1 - x]*Log[x]*PolyLog[3, 1 - x] + (2*I)*Pi*Log[1 - x]*Log[x]*
       PolyLog[3, 1 - x] + 14*Log[1 - x]^2*Log[x]*PolyLog[3, 1 - x] - 
      (205*Log[x]^2*PolyLog[3, 1 - x])/12 + ((3*I)/2)*Pi*Log[x]^2*
       PolyLog[3, 1 - x] - 16*Log[1 - x]*Log[x]^2*PolyLog[3, 1 - x] + 
      (5*Log[x]^3*PolyLog[3, 1 - x])/3 + (9*PolyLog[2, x]*PolyLog[3, 1 - x])/
       2 + (2*I)*Pi*PolyLog[2, x]*PolyLog[3, 1 - x] + 
      7*Log[1 - x]*PolyLog[2, x]*PolyLog[3, 1 - x] - 
      5*Log[x]*PolyLog[2, x]*PolyLog[3, 1 - x] - (67*PolyLog[3, 1 - x]^2)/
       12 - (12095*PolyLog[3, x])/216 + ((41*I)/36)*Pi*PolyLog[3, x] - 
      (97*Pi^2*PolyLog[3, x])/24 - ((11*I)/6)*Pi^3*PolyLog[3, x] + 
      (73*Log[1 - x]*PolyLog[3, x])/6 + ((5*I)/2)*Pi*Log[1 - x]*
       PolyLog[3, x] + 3*Pi^2*Log[1 - x]*PolyLog[3, x] - 
      (11*Log[1 - x]^2*PolyLog[3, x])/2 + ((5*I)/2)*Pi*Log[1 - x]^2*
       PolyLog[3, x] + (57*Log[x]*PolyLog[3, x])/4 + 
      ((3*I)/2)*Pi*Log[x]*PolyLog[3, x] + (13*Pi^2*Log[x]*PolyLog[3, x])/6 - 
      (Log[1 - x]*Log[x]*PolyLog[3, x])/2 - (2*I)*Pi*Log[1 - x]*Log[x]*
       PolyLog[3, x] - 9*Log[1 - x]^2*Log[x]*PolyLog[3, x] - 
      2*Log[x]^2*PolyLog[3, x] + ((5*I)/2)*Pi*Log[x]^2*PolyLog[3, x] + 
      4*Log[1 - x]*Log[x]^2*PolyLog[3, x] + (2*Log[x]^3*PolyLog[3, x])/3 - 
      (46*PolyLog[2, x]*PolyLog[3, x])/9 + ((19*I)/6)*Pi*PolyLog[2, x]*
       PolyLog[3, x] - 3*Log[1 - x]*PolyLog[2, x]*PolyLog[3, x] + 
      (31*Log[x]*PolyLog[2, x]*PolyLog[3, x])/6 - 18*PolyLog[3, 1 - x]*
       PolyLog[3, x] + PolyLog[3, x]^2/4 + (707*PolyLog[4, 1 - x])/36 + 
      ((41*I)/6)*Pi*PolyLog[4, 1 - x] - 5*Pi^2*PolyLog[4, 1 - x] + 
      13*Log[1 - x]*PolyLog[4, 1 - x] + (5*I)*Pi*Log[1 - x]*
       PolyLog[4, 1 - x] - 7*Log[1 - x]^2*PolyLog[4, 1 - x] - 
      (81*Log[x]*PolyLog[4, 1 - x])/2 - (5*I)*Pi*Log[x]*PolyLog[4, 1 - x] - 
      51*Log[1 - x]*Log[x]*PolyLog[4, 1 - x] + 
      (123*Log[x]^2*PolyLog[4, 1 - x])/2 + 
      (3*PolyLog[2, x]*PolyLog[4, 1 - x])/2 + (3227*PolyLog[4, x])/36 + 
      ((29*I)/3)*Pi*PolyLog[4, x] + (Pi^2*PolyLog[4, x])/3 - 
      (197*Log[1 - x]*PolyLog[4, x])/3 - (2*I)*Pi*Log[1 - x]*PolyLog[4, x] - 
      17*Log[1 - x]^2*PolyLog[4, x] + (19*Log[x]*PolyLog[4, x])/2 - 
      (3*I)*Pi*Log[x]*PolyLog[4, x] + 37*Log[1 - x]*Log[x]*PolyLog[4, x] - 
      9*Log[x]^2*PolyLog[4, x] - (19*PolyLog[2, x]*PolyLog[4, x])/2 + 
      (1721*PolyLog[4, -(x/(1 - x))])/18 + ((199*I)/6)*Pi*
       PolyLog[4, -(x/(1 - x))] - (13*Log[1 - x]*PolyLog[4, -(x/(1 - x))])/
       2 - (5*I)*Pi*Log[1 - x]*PolyLog[4, -(x/(1 - x))] + 
      (9*Log[1 - x]^2*PolyLog[4, -(x/(1 - x))])/2 + 
      (33*Log[x]*PolyLog[4, -(x/(1 - x))])/2 + 
      I*Pi*Log[x]*PolyLog[4, -(x/(1 - x))] - 5*Log[1 - x]*Log[x]*
       PolyLog[4, -(x/(1 - x))] - 6*Log[x]^2*PolyLog[4, -(x/(1 - x))] - 
      (19*PolyLog[2, x]*PolyLog[4, -(x/(1 - x))])/2 - 
      (123*PolyLog[5, 1 - x])/2 - (10*I)*Pi*PolyLog[5, 1 - x] + 
      62*Log[1 - x]*PolyLog[5, 1 - x] - 17*Log[x]*PolyLog[5, 1 - x] + 
      (53*PolyLog[5, x])/9 + ((55*I)/6)*Pi*PolyLog[5, x] + 
      (75*Log[1 - x]*PolyLog[5, x])/2 - (77*Log[x]*PolyLog[5, x])/6 - 
      (5*PolyLog[5, -(x/(1 - x))])/2 - (10*I)*Pi*PolyLog[5, -(x/(1 - x))] + 
      40*Log[1 - x]*PolyLog[5, -(x/(1 - x))] - 
      48*Log[x]*PolyLog[5, -(x/(1 - x))] - 37*PolyLog[6, 1 - x] - 
      52*PolyLog[6, x] + 18*PolyLog[6, -(x/(1 - x))] + (74753*Zeta[3])/324 + 
      ((2539*I)/54)*Pi*Zeta[3] - (3779*Pi^2*Zeta[3])/216 - 
      ((161*I)/36)*Pi^3*Zeta[3] + (1147*Log[1 - x]*Zeta[3])/36 - 
      (5*Pi^2*Log[1 - x]*Zeta[3])/6 - 13*Log[1 - x]^2*Zeta[3] - 
      ((5*I)/2)*Pi*Log[1 - x]^2*Zeta[3] + 5*Log[1 - x]^3*Zeta[3] - 
      (223*Log[x]*Zeta[3])/2 - ((275*I)/18)*Pi*Log[x]*Zeta[3] + 
      (23*Pi^2*Log[x]*Zeta[3])/2 + 17*Log[1 - x]*Log[x]*Zeta[3] - 
      I*Pi*Log[1 - x]*Log[x]*Zeta[3] + 35*Log[1 - x]^2*Log[x]*Zeta[3] + 
      (337*Log[x]^2*Zeta[3])/36 - (I/2)*Pi*Log[x]^2*Zeta[3] - 
      (91*Log[1 - x]*Log[x]^2*Zeta[3])/2 + 3*Log[x]^3*Zeta[3] - 
      (487*PolyLog[2, x]*Zeta[3])/18 - ((67*I)/6)*Pi*PolyLog[2, x]*Zeta[3] + 
      14*Log[1 - x]*PolyLog[2, x]*Zeta[3] - (37*Log[x]*PolyLog[2, x]*Zeta[3])/
       6 + 35*PolyLog[3, 1 - x]*Zeta[3] + 38*PolyLog[3, x]*Zeta[3] - 
      (815*Zeta[3]^2)/12 + (2203*Zeta[5])/20 + ((51*I)/2)*Pi*Zeta[5] + 
      (39*Log[1 - x]*Zeta[5])/2 - 93*Log[x]*Zeta[5]) + 
    FF[(1 - x)^(-1)]*(((-3*I)/2)*Pi*Log[x] - (3*Log[x]^2)/4 + 
      ep*((I/3)*Pi^3 - (43*Pi^4)/360 - (Pi^2*Log[1 - x]^2)/4 - 
        Log[1 - x]^4/8 - ((343*I)/72)*Pi*Log[x] + (55*Pi^2*Log[x])/36 - 
        (I/12)*Pi^3*Log[x] - ((11*I)/4)*Pi*Log[1 - x]*Log[x] + 
        (Log[1 - x]^3*Log[x])/2 - (343*Log[x]^2)/144 + 
        ((25*I)/24)*Pi*Log[x]^2 - (11*Pi^2*Log[x]^2)/24 - 
        (11*Log[1 - x]*Log[x]^2)/8 + (59*Log[x]^3)/72 - (5*Log[x]^4)/48 - 
        (2*I)*Pi*PolyLog[2, x] + (Pi^2*PolyLog[2, x])/3 - 
        2*Log[x]*PolyLog[2, x] - (I/2)*Pi*Log[x]*PolyLog[2, x] - 
        (Log[x]^2*PolyLog[2, x])/4 + 2*PolyLog[3, x] + 
        ((3*I)/2)*Pi*PolyLog[3, x] + 3*Log[1 - x]*PolyLog[3, x] - 
        (3*Log[x]*PolyLog[3, x])/2 + 3*PolyLog[4, 1 - x] + PolyLog[4, x]/2 - 
        3*PolyLog[4, -(x/(1 - x))] - 2*Zeta[3] - ((3*I)/2)*Pi*Zeta[3] - 
        3*Log[1 - x]*Zeta[3] + (3*Log[x]*Zeta[3])/2) + 
      ep^2*(((113*I)/216)*Pi^3 - (1277*Pi^4)/2160 + ((17*I)/720)*Pi^5 - 
        (43*Li[{3, 2}, 1, x])/4 + 12*Li[{3, 2}, 1 - x, 1] + 
        (73*Li[{3, 2}, x, 1])/4 + ((13*I)/24)*Pi^3*Log[1 - x] + 
        (13*Pi^4*Log[1 - x])/72 - (13*Pi^2*Log[1 - x]^2)/24 + 
        (I/8)*Pi^3*Log[1 - x]^2 - (13*Pi^2*Log[1 - x]^3)/12 - 
        (13*Log[1 - x]^4)/48 + (I/16)*Pi*Log[1 - x]^4 - 
        (17*Log[1 - x]^5)/40 - ((12187*I)/432)*Pi*Log[x] + 
        (821*Pi^2*Log[x])/108 + ((79*I)/144)*Pi^3*Log[x] + 
        (593*Pi^4*Log[x])/720 - ((649*I)/72)*Pi*Log[1 - x]*Log[x] + 
        (167*Pi^2*Log[1 - x]*Log[x])/72 + (I/4)*Pi^3*Log[1 - x]*Log[x] - 
        ((15*I)/8)*Pi*Log[1 - x]^2*Log[x] + (9*Pi^2*Log[1 - x]^2*Log[x])/8 + 
        (13*Log[1 - x]^3*Log[x])/12 - (I/4)*Pi*Log[1 - x]^3*Log[x] + 
        (39*Log[1 - x]^4*Log[x])/16 - (12187*Log[x]^2)/864 + 
        ((557*I)/144)*Pi*Log[x]^2 - (505*Pi^2*Log[x]^2)/288 + 
        (I/12)*Pi^3*Log[x]^2 - (649*Log[1 - x]*Log[x]^2)/144 + 
        ((29*I)/12)*Pi*Log[1 - x]*Log[x]^2 - (7*Pi^2*Log[1 - x]*Log[x]^2)/
         24 - (7*Log[1 - x]^2*Log[x]^2)/16 - I*Pi*Log[1 - x]^2*Log[x]^2 - 
        (9*Log[1 - x]^3*Log[x]^2)/4 + (100*Log[x]^3)/27 - 
        ((5*I)/12)*Pi*Log[x]^3 + (3*Pi^2*Log[x]^3)/4 + 
        (119*Log[1 - x]*Log[x]^3)/72 - (Log[1 - x]^2*Log[x]^3)/2 - 
        (7*Log[x]^4)/12 - (5*Log[1 - x]*Log[x]^4)/48 + (7*Log[x]^5)/48 - 
        ((113*I)/36)*Pi*PolyLog[2, x] + (28*Pi^2*PolyLog[2, x])/9 + 
        (I/3)*Pi^3*PolyLog[2, x] - ((13*I)/4)*Pi*Log[1 - x]*PolyLog[2, x] - 
        (11*Pi^2*Log[1 - x]*PolyLog[2, x])/3 - (113*Log[x]*PolyLog[2, x])/
         36 - ((3*I)/2)*Pi*Log[x]*PolyLog[2, x] - 
        (25*Pi^2*Log[x]*PolyLog[2, x])/6 - (13*Log[1 - x]*Log[x]*
          PolyLog[2, x])/4 - ((5*I)/2)*Pi*Log[1 - x]*Log[x]*PolyLog[2, x] + 
        6*Log[1 - x]^2*Log[x]*PolyLog[2, x] + (29*Log[x]^2*PolyLog[2, x])/
         12 + ((3*I)/4)*Pi*Log[x]^2*PolyLog[2, x] - 
        (5*Log[1 - x]*Log[x]^2*PolyLog[2, x])/4 - (3*Log[x]^3*PolyLog[2, x])/
         2 - I*Pi*PolyLog[2, x]^2 + 6*Log[1 - x]*PolyLog[2, x]^2 - 
        7*Log[x]*PolyLog[2, x]^2 + (2*I)*Pi*PolyLog[3, 1 - x] - 
        4*Pi^2*PolyLog[3, 1 - x] + 2*Log[x]*PolyLog[3, 1 - x] - 
        (2*I)*Pi*Log[x]*PolyLog[3, 1 - x] + 12*Log[1 - x]*Log[x]*
         PolyLog[3, 1 - x] - Log[x]^2*PolyLog[3, 1 - x] + 
        12*PolyLog[2, x]*PolyLog[3, 1 - x] + (113*PolyLog[3, x])/36 + 
        ((139*I)/12)*Pi*PolyLog[3, x] + 3*Pi^2*PolyLog[3, x] + 
        (47*Log[1 - x]*PolyLog[3, x])/4 + (9*Log[1 - x]^2*PolyLog[3, x])/2 - 
        (13*Log[x]*PolyLog[3, x])/4 - (I/2)*Pi*Log[x]*PolyLog[3, x] - 
        15*Log[1 - x]*Log[x]*PolyLog[3, x] + (35*Log[x]^2*PolyLog[3, x])/4 + 
        (13*PolyLog[2, x]*PolyLog[3, x])/4 + (13*PolyLog[4, 1 - x])/2 - 
        ((3*I)/2)*Pi*PolyLog[4, 1 - x] + 6*Log[1 - x]*PolyLog[4, 1 - x] - 
        (99*Log[x]*PolyLog[4, 1 - x])/2 - (29*PolyLog[4, x])/6 - 
        (2*I)*Pi*PolyLog[4, x] - (47*Log[1 - x]*PolyLog[4, x])/2 - 
        2*Log[x]*PolyLog[4, x] - (13*PolyLog[4, -(x/(1 - x))])/2 + 
        ((3*I)/2)*Pi*PolyLog[4, -(x/(1 - x))] - 6*Log[1 - x]*
         PolyLog[4, -(x/(1 - x))] + (27*Log[x]*PolyLog[4, -(x/(1 - x))])/2 + 
        21*PolyLog[5, 1 - x] + (53*PolyLog[5, x])/4 + 
        21*PolyLog[5, -(x/(1 - x))] - (113*Zeta[3])/36 - 
        ((139*I)/12)*Pi*Zeta[3] - 7*Pi^2*Zeta[3] - (47*Log[1 - x]*Zeta[3])/
         4 - (9*Log[1 - x]^2*Zeta[3])/2 + (13*Log[x]*Zeta[3])/4 + 
        39*Log[1 - x]*Log[x]*Zeta[3] - 9*Log[x]^2*Zeta[3] - 
        (7*PolyLog[2, x]*Zeta[3])/4 + 28*Zeta[5])) + 
    FF[x^(-1)]*(((269*I)/36)*Pi + (13*Pi^2)/18 + (I/6)*Pi^3 + Pi^4/15 + 
      (269*Log[1 - x])/36 - ((17*I)/6)*Pi*Log[1 - x] - 
      (5*Pi^2*Log[1 - x])/2 - (19*Log[1 - x]^2)/12 + (Pi^2*Log[1 - x]^2)/2 - 
      (5*Log[1 - x]^3)/6 - ((3*I)/2)*Pi*Log[x] - (2*Pi^2*Log[x])/3 - 
      (3*Log[1 - x]*Log[x])/2 - I*Pi*Log[1 - x]*Log[x] + 
      2*Pi^2*Log[1 - x]*Log[x] + (11*Log[1 - x]^2*Log[x])/2 + 
      Log[1 - x]^3*Log[x] - 3*Log[1 - x]*Log[x]^2 - (3*Log[1 - x]^2*Log[x]^2)/
       2 + Pi^2*PolyLog[2, x] + 6*Log[1 - x]*PolyLog[2, x] - 
      6*Log[x]*PolyLog[2, x] + 6*PolyLog[3, 1 - x] + 
      6*Log[1 - x]*PolyLog[3, 1 - x] - 6*Log[x]*PolyLog[3, 1 - x] + 
      6*PolyLog[3, x] - 6*PolyLog[4, 1 - x] - 6*PolyLog[4, x] - 
      6*PolyLog[4, -(x/(1 - x))] - 5*Zeta[3] - 6*Log[1 - x]*Zeta[3] + 
      6*Log[x]*Zeta[3] + ep*(((3733*I)/108)*Pi + (385*Pi^2)/108 + 
        ((15*I)/8)*Pi^3 + (49*Pi^4)/120 - 18*Li[{3, 2}, 1, x] + 
        24*Li[{3, 2}, 1 - x, 1] + 30*Li[{3, 2}, x, 1] + 
        (3733*Log[1 - x])/108 + ((257*I)/72)*Pi*Log[1 - x] - 
        (1315*Pi^2*Log[1 - x])/72 + (I/2)*Pi^3*Log[1 - x] + 
        (13*Pi^4*Log[1 - x])/20 + (19*Log[1 - x]^2)/16 + 
        ((71*I)/24)*Pi*Log[1 - x]^2 + (13*Pi^2*Log[1 - x]^2)/3 - 
        (227*Log[1 - x]^3)/72 - (5*Pi^2*Log[1 - x]^3)/6 + 
        (55*Log[1 - x]^4)/48 + Log[1 - x]^5/10 - ((33*I)/2)*Pi*Log[x] - 
        (47*Pi^2*Log[x])/12 + (I/6)*Pi^3*Log[x] + (11*Pi^4*Log[x])/15 - 
        (33*Log[1 - x]*Log[x])/2 - ((21*I)/4)*Pi*Log[1 - x]*Log[x] + 
        (38*Pi^2*Log[1 - x]*Log[x])/3 + (967*Log[1 - x]^2*Log[x])/24 - 
        (2*I)*Pi*Log[1 - x]^2*Log[x] - (25*Pi^2*Log[1 - x]^2*Log[x])/2 - 
        (25*Log[1 - x]^3*Log[x])/4 - (11*Log[1 - x]^4*Log[x])/2 + 
        ((11*I)/4)*Pi*Log[x]^2 + (4*Pi^2*Log[x]^2)/3 - 
        (65*Log[1 - x]*Log[x]^2)/4 - ((3*I)/2)*Pi*Log[1 - x]*Log[x]^2 - 
        (31*Log[1 - x]^2*Log[x]^2)/4 + (29*Log[1 - x]^3*Log[x]^2)/2 + 
        4*Log[1 - x]*Log[x]^3 - (13*Log[1 - x]^2*Log[x]^3)/2 + 
        ((37*I)/3)*Pi*PolyLog[2, x] - (2*Pi^2*PolyLog[2, x])/3 + 
        (151*Log[1 - x]*PolyLog[2, x])/3 - ((3*I)/2)*Pi*Log[1 - x]*
         PolyLog[2, x] - 14*Pi^2*Log[1 - x]*PolyLog[2, x] - 
        (37*Log[1 - x]^2*PolyLog[2, x])/4 - 4*Log[1 - x]^3*PolyLog[2, x] - 
        38*Log[x]*PolyLog[2, x] - I*Pi*Log[x]*PolyLog[2, x] - 
        4*Pi^2*Log[x]*PolyLog[2, x] + 5*Log[1 - x]*Log[x]*PolyLog[2, x] + 
        24*Log[1 - x]^2*Log[x]*PolyLog[2, x] + 3*Log[x]^2*PolyLog[2, x] - 
        12*Log[1 - x]*Log[x]^2*PolyLog[2, x] + 12*Log[1 - x]*
         PolyLog[2, x]^2 - 12*Log[x]*PolyLog[2, x]^2 + 
        (151*PolyLog[3, 1 - x])/3 - ((21*I)/2)*Pi*PolyLog[3, 1 - x] - 
        13*Pi^2*PolyLog[3, 1 - x] - (3*Log[1 - x]*PolyLog[3, 1 - x])/2 - 
        21*Log[1 - x]^2*PolyLog[3, 1 - x] - 21*Log[x]*PolyLog[3, 1 - x] + 
        54*Log[1 - x]*Log[x]*PolyLog[3, 1 - x] - 9*Log[x]^2*
         PolyLog[3, 1 - x] + 24*PolyLog[2, x]*PolyLog[3, 1 - x] + 
        38*PolyLog[3, x] - (5*I)*Pi*PolyLog[3, x] + 5*Pi^2*PolyLog[3, x] - 
        29*Log[1 - x]*PolyLog[3, x] + 12*Log[x]*PolyLog[3, x] + 
        6*PolyLog[2, x]*PolyLog[3, x] - (37*PolyLog[4, 1 - x])/2 + 
        6*Log[1 - x]*PolyLog[4, 1 - x] - 66*Log[x]*PolyLog[4, 1 - x] - 
        27*PolyLog[4, x] - 12*Log[1 - x]*PolyLog[4, x] - 
        12*Log[x]*PolyLog[4, x] + 3*PolyLog[4, -(x/(1 - x))] + 
        24*Log[1 - x]*PolyLog[4, -(x/(1 - x))] - 
        12*Log[x]*PolyLog[4, -(x/(1 - x))] + 78*PolyLog[5, 1 - x] + 
        48*PolyLog[5, x] + 66*PolyLog[5, -(x/(1 - x))] - (115*Zeta[3])/2 + 
        ((11*I)/2)*Pi*Zeta[3] + Pi^2*Zeta[3] - (7*Log[1 - x]*Zeta[3])/2 + 
        21*Log[1 - x]^2*Zeta[3] + 19*Log[x]*Zeta[3] + 18*Log[1 - x]*Log[x]*
         Zeta[3] + 9*Log[x]^2*Zeta[3] + 6*PolyLog[2, x]*Zeta[3] + 
        54*Zeta[5]) + ep^2*(((82243*I)/648)*Pi + (43211*Pi^2)/1296 + 
        ((1823*I)/144)*Pi^3 + (577*Pi^4)/360 + ((5*I)/72)*Pi^5 - 
        (5*Pi^6)/378 - (127*Li[{3, 2}, 1, x])/12 + 6*Li[{3, 2}, 1 - x, 1] + 
        (91*Li[{3, 2}, x, 1])/4 + 52*Li[{3, 3}, 1 - x, 1] - 
        34*Li[{3, 3}, x, 1] - 8*Li[{3, 3}, -(x/(1 - x)), 1] + 
        78*Li[{4, 2}, 1 - x, 1] - 24*Li[{4, 2}, x, 1] - 
        24*Li[{2, 2, 2}, x, 1, 1] + (82243*Log[1 - x])/648 + 
        ((18407*I)/432)*Pi*Log[1 - x] - (5137*Pi^2*Log[1 - x])/48 - 
        ((967*I)/144)*Pi^3*Log[1 - x] - (153*Pi^4*Log[1 - x])/80 + 
        12*Li[{3, 2}, 1, x]*Log[1 - x] + 42*Li[{3, 2}, x, 1]*Log[1 - x] + 
        (3737*Log[1 - x]^2)/96 + ((1079*I)/144)*Pi*Log[1 - x]^2 + 
        (5027*Pi^2*Log[1 - x]^2)/288 - (I/6)*Pi^3*Log[1 - x]^2 + 
        (179*Pi^4*Log[1 - x]^2)/180 - (634*Log[1 - x]^3)/27 - 
        ((32*I)/9)*Pi*Log[1 - x]^3 - (43*Pi^2*Log[1 - x]^3)/18 + 
        (53*Log[1 - x]^4)/36 + ((5*I)/48)*Pi*Log[1 - x]^4 + 
        (41*Pi^2*Log[1 - x]^4)/36 + (7*Log[1 - x]^5)/48 + 
        (23*Log[1 - x]^6)/45 - ((879*I)/8)*Pi*Log[x] - (153*Pi^2*Log[x])/8 - 
        ((19*I)/12)*Pi^3*Log[x] - (19*Pi^4*Log[x])/18 - 
        24*Li[{3, 2}, 1, x]*Log[x] - 48*Li[{3, 2}, 1 - x, 1]*Log[x] - 
        54*Li[{3, 2}, x, 1]*Log[x] - (879*Log[1 - x]*Log[x])/8 - 
        ((327*I)/8)*Pi*Log[1 - x]*Log[x] + (967*Pi^2*Log[1 - x]*Log[x])/12 + 
        ((59*I)/12)*Pi^3*Log[1 - x]*Log[x] - (29*Pi^4*Log[1 - x]*Log[x])/20 + 
        (28201*Log[1 - x]^2*Log[x])/144 + ((34*I)/3)*Pi*Log[1 - x]^2*Log[x] - 
        (485*Pi^2*Log[1 - x]^2*Log[x])/24 - (685*Log[1 - x]^3*Log[x])/72 + 
        ((5*I)/3)*Pi*Log[1 - x]^3*Log[x] + 15*Pi^2*Log[1 - x]^3*Log[x] - 
        (29*Log[1 - x]^4*Log[x])/12 + (7*Log[1 - x]^5*Log[x])/3 + 
        (26*I)*Pi*Log[x]^2 + (149*Pi^2*Log[x]^2)/24 - (I/6)*Pi^3*Log[x]^2 - 
        (43*Pi^4*Log[x]^2)/30 - (159*Log[1 - x]*Log[x]^2)/2 - 
        ((91*I)/8)*Pi*Log[1 - x]*Log[x]^2 - (37*Pi^2*Log[1 - x]*Log[x]^2)/4 - 
        (1029*Log[1 - x]^2*Log[x]^2)/16 - ((33*I)/8)*Pi*Log[1 - x]^2*
         Log[x]^2 + 18*Pi^2*Log[1 - x]^2*Log[x]^2 + 
        (56*Log[1 - x]^3*Log[x]^2)/3 - (33*Log[1 - x]^4*Log[x]^2)/4 - 
        ((29*I)/12)*Pi*Log[x]^3 - (4*Pi^2*Log[x]^3)/3 + 
        (275*Log[1 - x]*Log[x]^3)/12 + ((5*I)/3)*Pi*Log[1 - x]*Log[x]^3 - 
        (4*Pi^2*Log[1 - x]*Log[x]^3)/3 - (7*Log[1 - x]^2*Log[x]^3)/3 - 
        (40*Log[1 - x]^3*Log[x]^3)/3 - 3*Log[1 - x]*Log[x]^4 + 
        (19*Log[1 - x]^2*Log[x]^4)/2 + ((266*I)/9)*Pi*PolyLog[2, x] - 
        (169*Pi^2*PolyLog[2, x])/36 + ((2*I)/3)*Pi^3*PolyLog[2, x] + 
        (7*Pi^4*PolyLog[2, x])/5 + (2165*Log[1 - x]*PolyLog[2, x])/9 + 
        ((9*I)/2)*Pi*Log[1 - x]*PolyLog[2, x] - 
        (13*Pi^2*Log[1 - x]*PolyLog[2, x])/3 - 
        (269*Log[1 - x]^2*PolyLog[2, x])/6 + ((3*I)/4)*Pi*Log[1 - x]^2*
         PolyLog[2, x] + (31*Pi^2*Log[1 - x]^2*PolyLog[2, x])/2 + 
        (16*Log[1 - x]^3*PolyLog[2, x])/3 + (7*Log[1 - x]^4*PolyLog[2, x])/
         2 - 211*Log[x]*PolyLog[2, x] - ((127*I)/4)*Pi*Log[x]*PolyLog[2, x] + 
        (31*Pi^2*Log[x]*PolyLog[2, x])/6 - (15*Log[1 - x]*Log[x]*
          PolyLog[2, x])/4 - ((7*I)/2)*Pi*Log[1 - x]*Log[x]*PolyLog[2, x] + 
        33*Pi^2*Log[1 - x]*Log[x]*PolyLog[2, x] + 
        (25*Log[1 - x]^2*Log[x]*PolyLog[2, x])/4 - 18*Log[1 - x]^3*Log[x]*
         PolyLog[2, x] + 24*Log[x]^2*PolyLog[2, x] + (I/2)*Pi*Log[x]^2*
         PolyLog[2, x] + (11*Pi^2*Log[x]^2*PolyLog[2, x])/2 - 
        10*Log[1 - x]*Log[x]^2*PolyLog[2, x] - 18*Log[1 - x]^2*Log[x]^2*
         PolyLog[2, x] + 16*Log[1 - x]*Log[x]^3*PolyLog[2, x] - 
        ((3*I)/2)*Pi*PolyLog[2, x]^2 - 2*Pi^2*PolyLog[2, x]^2 + 
        3*Log[1 - x]*PolyLog[2, x]^2 - (33*Log[1 - x]^2*PolyLog[2, x]^2)/2 - 
        (9*Log[x]*PolyLog[2, x]^2)/2 + 9*Log[1 - x]*Log[x]*PolyLog[2, x]^2 + 
        (15*Log[x]^2*PolyLog[2, x]^2)/2 + 4*PolyLog[2, x]^3 + 
        (2165*PolyLog[3, 1 - x])/9 - ((151*I)/12)*Pi*PolyLog[3, 1 - x] - 
        (7*Pi^2*PolyLog[3, 1 - x])/3 + (191*Log[1 - x]*PolyLog[3, 1 - x])/4 + 
        ((17*I)/2)*Pi*Log[1 - x]*PolyLog[3, 1 - x] - 
        (4*Pi^2*Log[1 - x]*PolyLog[3, 1 - x])/3 - 
        (27*Log[1 - x]^2*PolyLog[3, 1 - x])/4 + 
        (41*Log[1 - x]^3*PolyLog[3, 1 - x])/3 - 
        (633*Log[x]*PolyLog[3, 1 - x])/4 - (3*I)*Pi*Log[x]*
         PolyLog[3, 1 - x] + 30*Pi^2*Log[x]*PolyLog[3, 1 - x] + 
        31*Log[1 - x]*Log[x]*PolyLog[3, 1 - x] - 2*Log[1 - x]^2*Log[x]*
         PolyLog[3, 1 - x] + 7*Log[x]^2*PolyLog[3, 1 - x] - 
        75*Log[1 - x]*Log[x]^2*PolyLog[3, 1 - x] + 
        16*Log[x]^3*PolyLog[3, 1 - x] + 6*PolyLog[2, x]*PolyLog[3, 1 - x] - 
        6*Log[1 - x]*PolyLog[2, x]*PolyLog[3, 1 - x] - 
        42*Log[x]*PolyLog[2, x]*PolyLog[3, 1 - x] - 25*PolyLog[3, 1 - x]^2 + 
        211*PolyLog[3, x] + ((281*I)/6)*Pi*PolyLog[3, x] - 
        (4*Pi^2*PolyLog[3, x])/3 - (511*Log[1 - x]*PolyLog[3, x])/6 - 
        (2*I)*Pi*Log[1 - x]*PolyLog[3, x] - (121*Pi^2*Log[1 - x]*
          PolyLog[3, x])/3 + (47*Log[1 - x]^2*PolyLog[3, x])/2 - 
        (49*Log[1 - x]^3*PolyLog[3, x])/3 + 56*Log[x]*PolyLog[3, x] + 
        (9*I)*Pi*Log[x]*PolyLog[3, x] - 15*Pi^2*Log[x]*PolyLog[3, x] + 
        9*Log[1 - x]*Log[x]*PolyLog[3, x] + 46*Log[1 - x]^2*Log[x]*
         PolyLog[3, x] - 12*Log[x]^2*PolyLog[3, x] - 45*Log[1 - x]*Log[x]^2*
         PolyLog[3, x] - (19*PolyLog[2, x]*PolyLog[3, x])/12 - 
        24*Log[1 - x]*PolyLog[2, x]*PolyLog[3, x] + 12*Log[x]*PolyLog[2, x]*
         PolyLog[3, x] + 2*PolyLog[3, 1 - x]*PolyLog[3, x] + 
        66*PolyLog[3, x]^2 - (695*PolyLog[4, 1 - x])/6 - 
        (23*I)*Pi*PolyLog[4, 1 - x] + 9*Pi^2*PolyLog[4, 1 - x] - 
        21*Log[1 - x]*PolyLog[4, 1 - x] - 15*Log[1 - x]^2*PolyLog[4, 1 - x] + 
        17*Log[x]*PolyLog[4, 1 - x] - 60*Log[1 - x]*Log[x]*
         PolyLog[4, 1 - x] + 129*Log[x]^2*PolyLog[4, 1 - x] - 
        30*PolyLog[2, x]*PolyLog[4, 1 - x] - (688*PolyLog[4, x])/3 - 
        ((47*I)/2)*Pi*PolyLog[4, x] + 51*Pi^2*PolyLog[4, x] + 
        39*Log[1 - x]*PolyLog[4, x] - 141*Log[1 - x]^2*PolyLog[4, x] - 
        45*Log[x]*PolyLog[4, x] + 144*Log[1 - x]*Log[x]*PolyLog[4, x] + 
        57*Log[x]^2*PolyLog[4, x] - 126*PolyLog[2, x]*PolyLog[4, x] - 
        (208*PolyLog[4, -(x/(1 - x))])/3 + ((5*I)/2)*Pi*
         PolyLog[4, -(x/(1 - x))] + 31*Pi^2*PolyLog[4, -(x/(1 - x))] + 
        (83*Log[1 - x]*PolyLog[4, -(x/(1 - x))])/2 + 33*Log[1 - x]^2*
         PolyLog[4, -(x/(1 - x))] - 45*Log[x]*PolyLog[4, -(x/(1 - x))] - 
        90*Log[1 - x]*Log[x]*PolyLog[4, -(x/(1 - x))] + 
        57*Log[x]^2*PolyLog[4, -(x/(1 - x))] - 24*PolyLog[2, x]*
         PolyLog[4, -(x/(1 - x))] + (239*PolyLog[5, 1 - x])/2 + 
        6*Log[1 - x]*PolyLog[5, 1 - x] - 162*Log[x]*PolyLog[5, 1 - x] + 
        (2039*PolyLog[5, x])/12 + 6*Log[1 - x]*PolyLog[5, x] - 
        258*Log[x]*PolyLog[5, x] + (217*PolyLog[5, -(x/(1 - x))])/2 + 
        150*Log[1 - x]*PolyLog[5, -(x/(1 - x))] - 
        234*Log[x]*PolyLog[5, -(x/(1 - x))] + 48*PolyLog[6, 1 - x] + 
        84*PolyLog[6, x] + 84*PolyLog[6, -(x/(1 - x))] - (3307*Zeta[3])/12 + 
        ((125*I)/36)*Pi*Zeta[3] + (35*Pi^2*Zeta[3])/3 - 
        (811*Log[1 - x]*Zeta[3])/36 - (44*Pi^2*Log[1 - x]*Zeta[3])/3 + 
        (53*Log[1 - x]^2*Zeta[3])/2 - (41*Log[1 - x]^3*Zeta[3])/3 + 
        (553*Log[x]*Zeta[3])/4 + (6*I)*Pi*Log[x]*Zeta[3] - 
        6*Pi^2*Log[x]*Zeta[3] - 34*Log[1 - x]*Log[x]*Zeta[3] + 
        50*Log[1 - x]^2*Log[x]*Zeta[3] + 7*Log[x]^2*Zeta[3] - 
        69*Log[1 - x]*Log[x]^2*Zeta[3] - 16*Log[x]^3*Zeta[3] - 
        (275*PolyLog[2, x]*Zeta[3])/12 - 42*Log[1 - x]*PolyLog[2, x]*
         Zeta[3] + 30*Log[x]*PolyLog[2, x]*Zeta[3] - 62*PolyLog[3, 1 - x]*
         Zeta[3] + 46*PolyLog[3, x]*Zeta[3] - 17*Zeta[3]^2 - 
        (139*Zeta[5])/2 + 102*Log[1 - x]*Zeta[5] - 102*Log[x]*Zeta[5])) + 
    FF[x^(-2)]*(-Pi^4/90 + ((197*I)/36)*Pi*Log[1 - x] + 
      (7*Pi^2*Log[1 - x])/18 - (I/3)*Pi^3*Log[1 - x] + 
      (197*Log[1 - x]^2)/72 - ((11*I)/12)*Pi*Log[1 - x]^2 - 
      (Pi^2*Log[1 - x]^2)/2 - (13*Log[1 - x]^3)/36 + Log[1 - x]^4/24 - 
      ((3*I)/2)*Pi*Log[1 - x]*Log[x] - (5*Pi^2*Log[1 - x]*Log[x])/3 - 
      (7*Log[1 - x]^2*Log[x])/4 + I*Pi*Log[1 - x]^2*Log[x] - 
      (Log[1 - x]^3*Log[x])/2 + (3*Log[1 - x]^2*Log[x]^2)/2 - 
      (2*I)*Pi*PolyLog[2, x] - (2*Pi^2*PolyLog[2, x])/3 - 
      2*Log[1 - x]*PolyLog[2, x] + I*Pi*Log[1 - x]*PolyLog[2, x] + 
      (Log[1 - x]^2*PolyLog[2, x])/2 - 2*PolyLog[3, 1 - x] + 
      (3*I)*Pi*PolyLog[3, 1 - x] - 3*Log[1 - x]*PolyLog[3, 1 - x] + 
      6*Log[x]*PolyLog[3, 1 - x] + PolyLog[4, 1 - x] + 6*PolyLog[4, x] + 
      6*PolyLog[4, -(x/(1 - x))] + 2*Zeta[3] - (3*I)*Pi*Zeta[3] + 
      3*Log[1 - x]*Zeta[3] - 6*Log[x]*Zeta[3] + 
      ep*((61*Pi^4)/540 + ((2*I)/45)*Pi^5 + (43*Li[{3, 2}, 1, x])/2 - 
        28*Li[{3, 2}, 1 - x, 1] - (81*Li[{3, 2}, x, 1])/2 + 
        ((739*I)/108)*Pi*Log[1 - x] + (80*Pi^2*Log[1 - x])/27 + 
        ((19*I)/72)*Pi^3*Log[1 - x] - (143*Pi^4*Log[1 - x])/360 + 
        (739*Log[1 - x]^2)/216 - ((227*I)/36)*Pi*Log[1 - x]^2 + 
        (199*Pi^2*Log[1 - x]^2)/144 + (I/6)*Pi^3*Log[1 - x]^2 - 
        (521*Log[1 - x]^3)/216 + ((7*I)/6)*Pi*Log[1 - x]^3 + 
        (7*Pi^2*Log[1 - x]^3)/6 + (65*Log[1 - x]^4)/48 - 
        (I/8)*Pi*Log[1 - x]^4 - (13*Log[1 - x]^5)/120 - (41*Pi^4*Log[x])/45 - 
        (10*I)*Pi*Log[1 - x]*Log[x] - 4*Pi^2*Log[1 - x]*Log[x] + 
        (I/6)*Pi^3*Log[1 - x]*Log[x] - (535*Log[1 - x]^2*Log[x])/36 + 
        ((4*I)/3)*Pi*Log[1 - x]^2*Log[x] + (41*Pi^2*Log[1 - x]^2*Log[x])/4 - 
        (31*Log[1 - x]^3*Log[x])/9 - I*Pi*Log[1 - x]^3*Log[x] + 
        (25*Log[1 - x]^4*Log[x])/6 + ((11*I)/4)*Pi*Log[1 - x]*Log[x]^2 - 
        (Pi^2*Log[1 - x]*Log[x]^2)/6 + (65*Log[1 - x]^2*Log[x]^2)/8 + 
        (I/4)*Pi*Log[1 - x]^2*Log[x]^2 - 14*Log[1 - x]^3*Log[x]^2 + 
        (13*Log[1 - x]^2*Log[x]^3)/2 - ((355*I)/18)*Pi*PolyLog[2, x] + 
        (Pi^2*PolyLog[2, x])/9 - (355*Log[1 - x]*PolyLog[2, x])/18 + 
        ((5*I)/2)*Pi*Log[1 - x]*PolyLog[2, x] + 13*Pi^2*Log[1 - x]*
         PolyLog[2, x] + (11*Log[1 - x]^2*PolyLog[2, x])/12 - 
        ((3*I)/2)*Pi*Log[1 - x]^2*PolyLog[2, x] + 3*Log[1 - x]^3*
         PolyLog[2, x] + ((13*I)/2)*Pi*Log[x]*PolyLog[2, x] + 
        (10*Pi^2*Log[x]*PolyLog[2, x])/3 + (13*Log[1 - x]*Log[x]*
          PolyLog[2, x])/2 + I*Pi*Log[1 - x]*Log[x]*PolyLog[2, x] - 
        (51*Log[1 - x]^2*Log[x]*PolyLog[2, x])/2 + 12*Log[1 - x]*Log[x]^2*
         PolyLog[2, x] - (2*I)*Pi*PolyLog[2, x]^2 - 14*Log[1 - x]*
         PolyLog[2, x]^2 + 12*Log[x]*PolyLog[2, x]^2 - 
        (355*PolyLog[3, 1 - x])/18 + ((29*I)/3)*Pi*PolyLog[3, 1 - x] + 
        (32*Pi^2*PolyLog[3, 1 - x])/3 - 5*Log[1 - x]*PolyLog[3, 1 - x] - 
        I*Pi*Log[1 - x]*PolyLog[3, 1 - x] + 
        (35*Log[1 - x]^2*PolyLog[3, 1 - x])/2 + (41*Log[x]*PolyLog[3, 1 - x])/
         2 - 58*Log[1 - x]*Log[x]*PolyLog[3, 1 - x] + 
        9*Log[x]^2*PolyLog[3, 1 - x] - 28*PolyLog[2, x]*PolyLog[3, 1 - x] - 
        (8*I)*Pi*PolyLog[3, x] - 4*Pi^2*PolyLog[3, x] - 
        8*Log[1 - x]*PolyLog[3, x] - (4*I)*Pi*Log[1 - x]*PolyLog[3, x] - 
        2*Log[1 - x]^2*PolyLog[3, x] - (5*PolyLog[2, x]*PolyLog[3, x])/2 - 
        (61*PolyLog[4, 1 - x])/6 - (4*I)*Pi*PolyLog[4, 1 - x] - 
        4*Log[1 - x]*PolyLog[4, 1 - x] + 82*Log[x]*PolyLog[4, 1 - x] + 
        22*PolyLog[4, x] - (3*I)*Pi*PolyLog[4, x] + 30*Log[1 - x]*
         PolyLog[4, x] + 12*Log[x]*PolyLog[4, x] + 
        22*PolyLog[4, -(x/(1 - x))] - (3*I)*Pi*PolyLog[4, -(x/(1 - x))] - 
        27*Log[1 - x]*PolyLog[4, -(x/(1 - x))] + 
        12*Log[x]*PolyLog[4, -(x/(1 - x))] - 81*PolyLog[5, 1 - x] - 
        (131*PolyLog[5, x])/2 - 87*PolyLog[5, -(x/(1 - x))] + 
        (355*Zeta[3])/18 - ((29*I)/3)*Pi*Zeta[3] + (10*Pi^2*Zeta[3])/3 + 
        5*Log[1 - x]*Zeta[3] - 18*Log[1 - x]^2*Zeta[3] - 
        (41*Log[x]*Zeta[3])/2 - 26*Log[1 - x]*Log[x]*Zeta[3] - 
        9*Log[x]^2*Zeta[3] + (7*PolyLog[2, x]*Zeta[3])/2 - 73*Zeta[5]) + 
      ep^2*((1723*Pi^4)/3240 + ((7*I)/270)*Pi^5 - (47*Pi^6)/756 + 
        (337*Li[{3, 2}, 1, x])/9 + ((11*I)/6)*Pi*Li[{3, 2}, 1, x] - 
        (75*Li[{3, 2}, 1 - x, 1])/2 - (2*I)*Pi*Li[{3, 2}, 1 - x, 1] - 
        (199*Li[{3, 2}, x, 1])/3 - ((13*I)/2)*Pi*Li[{3, 2}, x, 1] - 
        (115*Li[{3, 3}, 1 - x, 1])/2 + (199*Li[{3, 3}, x, 1])/6 + 
        (19*Li[{3, 3}, -(x/(1 - x)), 1])/3 - (183*Li[{4, 2}, 1 - x, 1])/2 + 
        (33*Li[{4, 2}, x, 1])/2 + (109*Li[{2, 2, 2}, x, 1, 1])/4 - 
        ((11833*I)/324)*Pi*Log[1 - x] + (18725*Pi^2*Log[1 - x])/648 + 
        ((1931*I)/432)*Pi^3*Log[1 - x] + (13*Pi^4*Log[1 - x])/270 + 
        ((11*I)/360)*Pi^5*Log[1 - x] - (8*Li[{3, 2}, 1, x]*Log[1 - x])/3 - 
        8*Li[{3, 2}, 1 - x, 1]*Log[1 - x] - 58*Li[{3, 2}, x, 1]*Log[1 - x] - 
        (11833*Log[1 - x]^2)/648 - ((5899*I)/432)*Pi*Log[1 - x]^2 + 
        (7583*Pi^2*Log[1 - x]^2)/864 + ((277*I)/144)*Pi^3*Log[1 - x]^2 - 
        (521*Pi^4*Log[1 - x]^2)/432 + (257*Log[1 - x]^3)/648 + 
        ((1265*I)/216)*Pi*Log[1 - x]^3 + (125*Pi^2*Log[1 - x]^3)/72 + 
        (I/6)*Pi^3*Log[1 - x]^3 + (805*Log[1 - x]^4)/108 + 
        (I/6)*Pi*Log[1 - x]^4 - (247*Pi^2*Log[1 - x]^4)/432 - 
        (7*Log[1 - x]^5)/45 + ((2*I)/15)*Pi*Log[1 - x]^5 - 
        (13*Log[1 - x]^6)/54 - (49*Pi^4*Log[x])/36 - (I/10)*Pi^5*Log[x] + 
        16*Li[{3, 2}, 1, x]*Log[x] + 62*Li[{3, 2}, 1 - x, 1]*Log[x] + 
        78*Li[{3, 2}, x, 1]*Log[x] - ((369*I)/8)*Pi*Log[1 - x]*Log[x] - 
        (277*Pi^2*Log[1 - x]*Log[x])/12 - ((22*I)/3)*Pi^3*Log[1 - x]*Log[x] + 
        (227*Pi^4*Log[1 - x]*Log[x])/180 - (12835*Log[1 - x]^2*Log[x])/216 + 
        ((23*I)/72)*Pi*Log[1 - x]^2*Log[x] + (283*Pi^2*Log[1 - x]^2*Log[x])/
         48 + ((5*I)/12)*Pi^3*Log[1 - x]^2*Log[x] - 
        (2639*Log[1 - x]^3*Log[x])/108 - ((293*I)/36)*Pi*Log[1 - x]^3*
         Log[x] - (47*Pi^2*Log[1 - x]^3*Log[x])/3 - (13*Log[1 - x]^4*Log[x])/
         36 + ((5*I)/6)*Pi*Log[1 - x]^4*Log[x] - (187*Log[1 - x]^5*Log[x])/
         72 + (86*Pi^4*Log[x]^2)/45 + ((69*I)/4)*Pi*Log[1 - x]*Log[x]^2 - 
        ((7*I)/12)*Pi^3*Log[1 - x]*Log[x]^2 + (97*Log[1 - x]^2*Log[x]^2)/2 + 
        ((71*I)/4)*Pi*Log[1 - x]^2*Log[x]^2 - 
        (143*Pi^2*Log[1 - x]^2*Log[x]^2)/8 - (209*Log[1 - x]^3*Log[x]^2)/24 - 
        ((25*I)/12)*Pi*Log[1 - x]^3*Log[x]^2 + (511*Log[1 - x]^4*Log[x]^2)/
         48 - ((29*I)/12)*Pi*Log[1 - x]*Log[x]^3 + 
        (4*Pi^2*Log[1 - x]*Log[x]^3)/3 + (73*Log[1 - x]^2*Log[x]^3)/12 + 
        ((5*I)/4)*Pi*Log[1 - x]^2*Log[x]^3 + (49*Log[1 - x]^3*Log[x]^3)/4 - 
        (19*Log[1 - x]^2*Log[x]^4)/2 - ((15707*I)/216)*Pi*PolyLog[2, x] + 
        (233*Pi^2*PolyLog[2, x])/108 - ((67*I)/24)*Pi^3*PolyLog[2, x] - 
        (491*Pi^4*PolyLog[2, x])/360 - (15707*Log[1 - x]*PolyLog[2, x])/216 + 
        ((39*I)/4)*Pi*Log[1 - x]*PolyLog[2, x] + 
        (887*Pi^2*Log[1 - x]*PolyLog[2, x])/72 + ((7*I)/6)*Pi^3*Log[1 - x]*
         PolyLog[2, x] + (283*Log[1 - x]^2*PolyLog[2, x])/72 - 
        ((21*I)/4)*Pi*Log[1 - x]^2*PolyLog[2, x] - 
        (103*Pi^2*Log[1 - x]^2*PolyLog[2, x])/8 + 
        (7*Log[1 - x]^3*PolyLog[2, x])/12 + ((4*I)/3)*Pi*Log[1 - x]^3*
         PolyLog[2, x] - (97*Log[1 - x]^4*PolyLog[2, x])/48 + 
        ((169*I)/4)*Pi*Log[x]*PolyLog[2, x] + (19*Pi^2*Log[x]*PolyLog[2, x])/
         12 - (I/2)*Pi^3*Log[x]*PolyLog[2, x] + 
        (169*Log[1 - x]*Log[x]*PolyLog[2, x])/4 + (22*I)*Pi*Log[1 - x]*Log[x]*
         PolyLog[2, x] - (211*Pi^2*Log[1 - x]*Log[x]*PolyLog[2, x])/6 - 
        (57*Log[1 - x]^2*Log[x]*PolyLog[2, x])/2 - (4*I)*Pi*Log[1 - x]^2*
         Log[x]*PolyLog[2, x] + (65*Log[1 - x]^3*Log[x]*PolyLog[2, x])/4 - 
        ((35*I)/4)*Pi*Log[x]^2*PolyLog[2, x] - 
        (16*Pi^2*Log[x]^2*PolyLog[2, x])/3 + (57*Log[1 - x]*Log[x]^2*
          PolyLog[2, x])/4 + I*Pi*Log[1 - x]*Log[x]^2*PolyLog[2, x] + 
        (79*Log[1 - x]^2*Log[x]^2*PolyLog[2, x])/4 - 16*Log[1 - x]*Log[x]^3*
         PolyLog[2, x] + ((17*I)/4)*Pi*PolyLog[2, x]^2 + 
        (15*Pi^2*PolyLog[2, x]^2)/4 - (75*Log[1 - x]*PolyLog[2, x]^2)/4 - 
        (I/2)*Pi*Log[1 - x]*PolyLog[2, x]^2 + 18*Log[1 - x]^2*
         PolyLog[2, x]^2 + 23*Log[x]*PolyLog[2, x]^2 + 
        (I/2)*Pi*Log[x]*PolyLog[2, x]^2 - (17*Log[1 - x]*Log[x]*
          PolyLog[2, x]^2)/2 - (15*Log[x]^2*PolyLog[2, x]^2)/2 - 
        (109*PolyLog[2, x]^3)/24 - (15707*PolyLog[3, 1 - x])/216 + 
        ((637*I)/18)*Pi*PolyLog[3, 1 - x] + (121*Pi^2*PolyLog[3, 1 - x])/24 - 
        I*Pi^3*PolyLog[3, 1 - x] - (83*Log[1 - x]*PolyLog[3, 1 - x])/2 - 
        ((27*I)/2)*Pi*Log[1 - x]*PolyLog[3, 1 - x] + 
        (13*Pi^2*Log[1 - x]*PolyLog[3, 1 - x])/18 + 
        (33*Log[1 - x]^2*PolyLog[3, 1 - x])/4 + ((5*I)/2)*Pi*Log[1 - x]^2*
         PolyLog[3, 1 - x] - (97*Log[1 - x]^3*PolyLog[3, 1 - x])/9 + 
        (469*Log[x]*PolyLog[3, 1 - x])/4 + ((63*I)/2)*Pi*Log[x]*
         PolyLog[3, 1 - x] - (106*Pi^2*Log[x]*PolyLog[3, 1 - x])/3 - 
        (115*Log[1 - x]*Log[x]*PolyLog[3, 1 - x])/2 - (7*I)*Pi*Log[1 - x]*
         Log[x]*PolyLog[3, 1 - x] - (5*Log[1 - x]^2*Log[x]*PolyLog[3, 1 - x])/
         3 + (21*Log[x]^2*PolyLog[3, 1 - x])/4 + ((5*I)/2)*Pi*Log[x]^2*
         PolyLog[3, 1 - x] + (173*Log[1 - x]*Log[x]^2*PolyLog[3, 1 - x])/2 - 
        16*Log[x]^3*PolyLog[3, 1 - x] - (75*PolyLog[2, x]*PolyLog[3, 1 - x])/
         2 - (5*I)*Pi*PolyLog[2, x]*PolyLog[3, 1 - x] + 
        5*Log[1 - x]*PolyLog[2, x]*PolyLog[3, 1 - x] + 
        46*Log[x]*PolyLog[2, x]*PolyLog[3, 1 - x] + (385*PolyLog[3, 1 - x]^2)/
         12 - ((1147*I)/18)*Pi*PolyLog[3, x] - (13*Pi^2*PolyLog[3, x])/18 + 
        (I/2)*Pi^3*PolyLog[3, x] - (1147*Log[1 - x]*PolyLog[3, x])/18 - 
        (11*I)*Pi*Log[1 - x]*PolyLog[3, x] + 
        (751*Pi^2*Log[1 - x]*PolyLog[3, x])/18 - 
        (22*Log[1 - x]^2*PolyLog[3, x])/3 + ((3*I)/2)*Pi*Log[1 - x]^2*
         PolyLog[3, x] + (161*Log[1 - x]^3*PolyLog[3, x])/9 + 
        ((43*I)/2)*Pi*Log[x]*PolyLog[3, x] + 14*Pi^2*Log[x]*PolyLog[3, x] + 
        (43*Log[1 - x]*Log[x]*PolyLog[3, x])/2 - 
        (241*Log[1 - x]^2*Log[x]*PolyLog[3, x])/6 + 45*Log[1 - x]*Log[x]^2*
         PolyLog[3, x] - (77*PolyLog[2, x]*PolyLog[3, x])/9 - 
        (I/6)*Pi*PolyLog[2, x]*PolyLog[3, x] + 
        (149*Log[1 - x]*PolyLog[2, x]*PolyLog[3, x])/6 - 
        20*Log[x]*PolyLog[2, x]*PolyLog[3, x] + 
        (29*PolyLog[3, 1 - x]*PolyLog[3, x])/3 - (259*PolyLog[3, x]^2)/4 - 
        (1723*PolyLog[4, 1 - x])/36 - ((7*I)/3)*Pi*PolyLog[4, 1 - x] - 
        (4*Pi^2*PolyLog[4, 1 - x])/3 + 8*Log[1 - x]*PolyLog[4, 1 - x] - 
        (3*I)*Pi*Log[1 - x]*PolyLog[4, 1 - x] + 13*Log[1 - x]^2*
         PolyLog[4, 1 - x] + (245*Log[x]*PolyLog[4, 1 - x])/2 + 
        (9*I)*Pi*Log[x]*PolyLog[4, 1 - x] + 84*Log[1 - x]*Log[x]*
         PolyLog[4, 1 - x] - 172*Log[x]^2*PolyLog[4, 1 - x] + 
        (53*PolyLog[2, x]*PolyLog[4, 1 - x])/2 + (2497*PolyLog[4, x])/18 - 
        ((8*I)/3)*Pi*PolyLog[4, x] - 49*Pi^2*PolyLog[4, x] + 
        (119*Log[1 - x]*PolyLog[4, x])/3 + (6*I)*Pi*Log[1 - x]*
         PolyLog[4, x] + (315*Log[1 - x]^2*PolyLog[4, x])/2 - 
        (3*Log[x]*PolyLog[4, x])/2 + (5*I)*Pi*Log[x]*PolyLog[4, x] - 
        187*Log[1 - x]*Log[x]*PolyLog[4, x] - 57*Log[x]^2*PolyLog[4, x] + 
        (275*PolyLog[2, x]*PolyLog[4, x])/2 + (2497*PolyLog[4, -(x/(1 - x))])/
         18 + ((73*I)/3)*Pi*PolyLog[4, -(x/(1 - x))] - 
        31*Pi^2*PolyLog[4, -(x/(1 - x))] - 20*Log[1 - x]*
         PolyLog[4, -(x/(1 - x))] - I*Pi*Log[1 - x]*
         PolyLog[4, -(x/(1 - x))] - (61*Log[1 - x]^2*PolyLog[4, 
           -(x/(1 - x))])/2 - (3*Log[x]*PolyLog[4, -(x/(1 - x))])/2 + 
        (5*I)*Pi*Log[x]*PolyLog[4, -(x/(1 - x))] + 95*Log[1 - x]*Log[x]*
         PolyLog[4, -(x/(1 - x))] - 57*Log[x]^2*PolyLog[4, -(x/(1 - x))] + 
        (71*PolyLog[2, x]*PolyLog[4, -(x/(1 - x))])/2 - 
        (383*PolyLog[5, 1 - x])/3 - 25*Log[1 - x]*PolyLog[5, 1 - x] + 
        208*Log[x]*PolyLog[5, 1 - x] - (722*PolyLog[5, x])/9 - 
        ((115*I)/6)*Pi*PolyLog[5, x] + (4*Log[1 - x]*PolyLog[5, x])/3 + 
        298*Log[x]*PolyLog[5, x] - (353*PolyLog[5, -(x/(1 - x))])/3 - 
        (21*I)*Pi*PolyLog[5, -(x/(1 - x))] - 167*Log[1 - x]*
         PolyLog[5, -(x/(1 - x))] + 282*Log[x]*PolyLog[5, -(x/(1 - x))] - 
        78*PolyLog[6, 1 - x] - 99*PolyLog[6, x] - 
        99*PolyLog[6, -(x/(1 - x))] + (15707*Zeta[3])/216 - 
        ((637*I)/18)*Pi*Zeta[3] + (329*Pi^2*Zeta[3])/24 + 
        (2*I)*Pi^3*Zeta[3] + (83*Log[1 - x]*Zeta[3])/2 + 
        ((265*I)/18)*Pi*Log[1 - x]*Zeta[3] + (193*Pi^2*Log[1 - x]*Zeta[3])/
         9 - (275*Log[1 - x]^2*Zeta[3])/36 - (I/2)*Pi*Log[1 - x]^2*Zeta[3] + 
        (106*Log[1 - x]^3*Zeta[3])/9 - (469*Log[x]*Zeta[3])/4 - 
        ((63*I)/2)*Pi*Log[x]*Zeta[3] + (13*Pi^2*Log[x]*Zeta[3])/3 - 
        55*Log[1 - x]*Log[x]*Zeta[3] + I*Pi*Log[1 - x]*Log[x]*Zeta[3] - 
        (229*Log[1 - x]^2*Log[x]*Zeta[3])/3 - (21*Log[x]^2*Zeta[3])/4 - 
        ((5*I)/2)*Pi*Log[x]^2*Zeta[3] + (199*Log[1 - x]*Log[x]^2*Zeta[3])/2 + 
        16*Log[x]^3*Zeta[3] + (182*PolyLog[2, x]*Zeta[3])/9 + 
        ((67*I)/6)*Pi*PolyLog[2, x]*Zeta[3] + (217*Log[1 - x]*PolyLog[2, x]*
          Zeta[3])/6 - 32*Log[x]*PolyLog[2, x]*Zeta[3] + 
        (205*PolyLog[3, 1 - x]*Zeta[3])/3 - (128*PolyLog[3, x]*Zeta[3])/3 + 
        (119*Zeta[3]^2)/6 - (943*Zeta[5])/12 - (11*I)*Pi*Zeta[5] - 
        (337*Log[1 - x]*Zeta[5])/2 + 133*Log[x]*Zeta[5]))) + 
  COLOR[CF^2]*(195/32 + ((25*I)/4)*Pi - (5*Pi^2)/24 - I*Pi^3 + 
    (13*Pi^4)/160 - (5*Log[1 - x])/8 - ((13*I)/4)*Pi*Log[1 - x] - 
    (83*Pi^2*Log[1 - x])/24 - Log[1 - x]^2/4 + (I/4)*Pi*Log[1 - x]^2 + 
    (Pi^2*Log[1 - x]^2)/2 - (13*Log[1 - x]^3)/12 + Log[1 - x]^4/6 + 
    2*Log[x] - ((5*I)/4)*Pi*Log[x] - (Pi^2*Log[x])/2 + 
    ((7*I)/12)*Pi^3*Log[x] - 2*Log[1 - x]*Log[x] + 
    (5*I)*Pi*Log[1 - x]*Log[x] + (2*Pi^2*Log[1 - x]*Log[x])/3 + 
    (35*Log[1 - x]^2*Log[x])/4 - (Log[1 - x]^3*Log[x])/3 + (3*Log[x]^2)/8 - 
    ((3*I)/4)*Pi*Log[x]^2 - (5*Pi^2*Log[x]^2)/24 - Log[1 - x]*Log[x]^2 + 
    (I/2)*Pi*Log[x]^3 + Log[x]^4/8 + ((17*I)/2)*Pi*PolyLog[2, x] + 
    Pi^2*PolyLog[2, x] + (21*Log[1 - x]*PolyLog[2, x])/2 - 
    2*Log[x]*PolyLog[2, x] + I*Pi*Log[x]*PolyLog[2, x] + 
    (Log[x]^2*PolyLog[2, x])/2 + (21*PolyLog[3, 1 - x])/2 + 
    (2*I)*Pi*PolyLog[3, 1 - x] + 2*Log[1 - x]*PolyLog[3, 1 - x] + 
    2*PolyLog[3, x] - (4*I)*Pi*PolyLog[3, x] - 2*Log[1 - x]*PolyLog[3, x] - 
    2*Log[x]*PolyLog[3, x] - 6*PolyLog[4, 1 - x] + 
    FF[x]^2*((3*Pi^2)/2 + (3*Log[1 - x]^2)/2 - 3*Log[1 - x]*Log[x] + 
      (3*Log[x]^2)/2 + ep*((15*Pi^2)/4 - 4*Pi^2*Log[1 - x] + 
        (15*Log[1 - x]^2)/4 - 2*Log[1 - x]^3 - 3*Pi^2*Log[x] - 
        (15*Log[1 - x]*Log[x])/2 + 6*Log[1 - x]^2*Log[x] + (15*Log[x]^2)/4 - 
        2*Log[x]^3 + 6*Log[1 - x]*PolyLog[2, x] - 6*Log[x]*PolyLog[2, x] + 
        6*PolyLog[3, 1 - x] + 6*PolyLog[3, x]) + 
      ep^2*((85*Pi^2)/8 + (17*Pi^4)/60 - 10*Pi^2*Log[1 - x] + 
        (85*Log[1 - x]^2)/8 + (15*Pi^2*Log[1 - x]^2)/4 - 5*Log[1 - x]^3 + 
        (3*Log[1 - x]^4)/2 - (15*Pi^2*Log[x])/2 - (85*Log[1 - x]*Log[x])/4 + 
        (17*Pi^2*Log[1 - x]*Log[x])/2 + 15*Log[1 - x]^2*Log[x] - 
        4*Log[1 - x]^3*Log[x] + (85*Log[x]^2)/8 + (11*Pi^2*Log[x]^2)/4 - 
        6*Log[1 - x]^2*Log[x]^2 - 5*Log[x]^3 + 2*Log[1 - x]*Log[x]^3 + 
        (3*Log[x]^4)/2 + 15*Log[1 - x]*PolyLog[2, x] - 
        6*Log[1 - x]^2*PolyLog[2, x] - 15*Log[x]*PolyLog[2, x] + 
        6*Log[x]^2*PolyLog[2, x] + 15*PolyLog[3, 1 - x] - 
        12*Log[x]*PolyLog[3, 1 - x] + 15*PolyLog[3, x] - 
        12*Log[1 - x]*PolyLog[3, x] - 12*PolyLog[4, 1 - x] - 
        12*PolyLog[4, x])) + 5*PolyLog[4, x] + 
    FF[x]*(-Pi^2 + 3*Log[1 - x] - Log[1 - x]^2 - 3*Log[x] + 
      2*Log[1 - x]*Log[x] - Log[x]^2 + ep*((5*Pi^2)/4 + (27*Log[1 - x])/2 + 
        (9*Pi^2*Log[1 - x])/4 - (7*Log[1 - x]^2)/4 + (5*Log[1 - x]^3)/4 - 
        (27*Log[x])/2 + (7*Pi^2*Log[x])/4 - (5*Log[1 - x]*Log[x])/2 - 
        (13*Log[1 - x]^2*Log[x])/4 + (17*Log[x]^2)/4 - (Log[1 - x]*Log[x]^2)/
         4 + (5*Log[x]^3)/4 - 3*Log[1 - x]*PolyLog[2, x] + 
        3*Log[x]*PolyLog[2, x] - 3*PolyLog[3, 1 - x] - 3*PolyLog[3, x]) + 
      ep^2*((227*Pi^2)/8 + ((3*I)/4)*Pi^3 - (35*Pi^4)/144 + 
        (193*Log[1 - x])/4 - (31*Pi^2*Log[1 - x])/6 + (119*Log[1 - x]^2)/8 + 
        ((3*I)/4)*Pi*Log[1 - x]^2 - (9*Pi^2*Log[1 - x]^2)/4 - 
        Log[1 - x]^3/6 - (49*Log[1 - x]^4)/48 - (193*Log[x])/4 - 
        (19*Pi^2*Log[x])/12 - (227*Log[1 - x]*Log[x])/4 - 
        ((3*I)/2)*Pi*Log[1 - x]*Log[x] - (11*Pi^2*Log[1 - x]*Log[x])/3 + 
        (17*Log[1 - x]^2*Log[x])/2 + (8*Log[1 - x]^3*Log[x])/3 + 
        (335*Log[x]^2)/8 + ((3*I)/4)*Pi*Log[x]^2 - (7*Pi^2*Log[x]^2)/4 - 
        3*Log[1 - x]*Log[x]^2 + (17*Log[1 - x]^2*Log[x]^2)/8 - 
        (17*Log[x]^3)/6 - (Log[1 - x]*Log[x]^3)/3 - (49*Log[x]^4)/48 + 
        (15*Log[1 - x]*PolyLog[2, x])/2 + 3*Log[1 - x]^2*PolyLog[2, x] - 
        (15*Log[x]*PolyLog[2, x])/2 - 3*Log[x]^2*PolyLog[2, x] + 
        (15*PolyLog[3, 1 - x])/2 + (Log[1 - x]*PolyLog[3, 1 - x])/2 + 
        (11*Log[x]*PolyLog[3, 1 - x])/2 + (15*PolyLog[3, x])/2 + 
        (11*Log[1 - x]*PolyLog[3, x])/2 + (Log[x]*PolyLog[3, x])/2 + 
        5*PolyLog[4, 1 - x] + 5*PolyLog[4, x])) + 
    2*PolyLog[4, -(x/(1 - x))] - (9*Zeta[3])/2 - (4*I)*Pi*Zeta[3] + 
    2*Log[x]*Zeta[3] + FF[(1 - x)^(-1)]*((2*I)*Pi*Log[x] + Log[x]^2 + 
      ep*((-I/3)*Pi^3 + (17*Pi^4)/72 + (7*Pi^2*Log[1 - x]^2)/12 + 
        (7*Log[1 - x]^4)/24 + ((107*I)/8)*Pi*Log[x] - (29*Pi^2*Log[x])/12 + 
        ((7*I)/24)*Pi^3*Log[x] + ((7*I)/2)*Pi*Log[1 - x]*Log[x] - 
        (7*Log[1 - x]^3*Log[x])/6 + (107*Log[x]^2)/16 - 
        ((13*I)/8)*Pi*Log[x]^2 + (35*Pi^2*Log[x]^2)/48 + 
        (7*Log[1 - x]*Log[x]^2)/4 - (4*Log[x]^3)/3 + (I/4)*Pi*Log[x]^3 + 
        (13*Log[x]^4)/48 + (2*I)*Pi*PolyLog[2, x] - (Pi^2*PolyLog[2, x])/2 + 
        2*Log[x]*PolyLog[2, x] + (I/2)*Pi*Log[x]*PolyLog[2, x] + 
        (Log[x]^2*PolyLog[2, x])/4 - 2*PolyLog[3, x] - 
        (3*I)*Pi*PolyLog[3, x] - 7*Log[1 - x]*PolyLog[3, x] + 
        4*Log[x]*PolyLog[3, x] - 7*PolyLog[4, 1 - x] - (3*PolyLog[4, x])/2 + 
        7*PolyLog[4, -(x/(1 - x))] + 2*Zeta[3] + (3*I)*Pi*Zeta[3] + 
        7*Log[1 - x]*Zeta[3] - 4*Log[x]*Zeta[3]) + 
      ep^2*(((-27*I)/16)*Pi^3 + (73*Pi^4)/80 + ((13*I)/720)*Pi^5 + 
        (257*Li[{3, 2}, 1, x])/12 - 28*Li[{3, 2}, 1 - x, 1] - 
        (157*Li[{3, 2}, x, 1])/4 - ((13*I)/12)*Pi^3*Log[1 - x] - 
        (77*Pi^4*Log[1 - x])/360 + (37*Pi^2*Log[1 - x]^2)/24 + 
        (I/6)*Pi^3*Log[1 - x]^2 + (91*Pi^2*Log[1 - x]^3)/36 + 
        (37*Log[1 - x]^4)/48 + (I/12)*Pi*Log[1 - x]^4 + 
        (119*Log[1 - x]^5)/120 + ((1203*I)/16)*Pi*Log[x] - 
        (327*Pi^2*Log[x])/16 - ((31*I)/48)*Pi^3*Log[x] - 
        (1327*Pi^4*Log[x])/720 + ((175*I)/8)*Pi*Log[1 - x]*Log[x] - 
        (11*Pi^2*Log[1 - x]*Log[x])/3 + (I/24)*Pi^3*Log[1 - x]*Log[x] + 
        ((15*I)/4)*Pi*Log[1 - x]^2*Log[x] - (35*Pi^2*Log[1 - x]^2*Log[x])/
         12 - (37*Log[1 - x]^3*Log[x])/12 - (I/3)*Pi*Log[1 - x]^3*Log[x] - 
        (131*Log[1 - x]^4*Log[x])/24 + (1203*Log[x]^2)/32 - 
        ((77*I)/8)*Pi*Log[x]^2 + (251*Pi^2*Log[x]^2)/96 - 
        ((3*I)/8)*Pi^3*Log[x]^2 + (175*Log[1 - x]*Log[x]^2)/16 - 
        ((27*I)/8)*Pi*Log[1 - x]*Log[x]^2 + (29*Pi^2*Log[1 - x]*Log[x]^2)/
         48 + (15*Log[1 - x]^2*Log[x]^2)/8 + ((3*I)/4)*Pi*Log[1 - x]^2*
         Log[x]^2 + (13*Log[1 - x]^3*Log[x]^2)/3 - (19*Log[x]^3)/2 + 
        ((35*I)/24)*Pi*Log[x]^3 - (49*Pi^2*Log[x]^3)/36 - 
        (7*Log[1 - x]*Log[x]^3)/3 + (I/4)*Pi*Log[1 - x]*Log[x]^3 + 
        (3*Log[1 - x]^2*Log[x]^3)/8 + (121*Log[x]^4)/96 - 
        ((7*I)/24)*Pi*Log[x]^4 + (13*Log[1 - x]*Log[x]^4)/48 - 
        (3*Log[x]^5)/8 + ((81*I)/8)*Pi*PolyLog[2, x] - 
        (13*Pi^2*PolyLog[2, x])/3 + ((3*I)/8)*Pi^3*PolyLog[2, x] + 
        ((13*I)/2)*Pi*Log[1 - x]*PolyLog[2, x] + 
        (22*Pi^2*Log[1 - x]*PolyLog[2, x])/3 + (81*Log[x]*PolyLog[2, x])/8 + 
        (4*I)*Pi*Log[x]*PolyLog[2, x] + (229*Pi^2*Log[x]*PolyLog[2, x])/24 + 
        (13*Log[1 - x]*Log[x]*PolyLog[2, x])/2 + (2*I)*Pi*Log[1 - x]*Log[x]*
         PolyLog[2, x] - 14*Log[1 - x]^2*Log[x]*PolyLog[2, x] - 
        (23*Log[x]^2*PolyLog[2, x])/8 - ((5*I)/4)*Pi*Log[x]^2*PolyLog[2, x] + 
        Log[1 - x]*Log[x]^2*PolyLog[2, x] + (13*Log[x]^3*PolyLog[2, x])/4 - 
        ((3*I)/2)*Pi*PolyLog[2, x]^2 - 14*Log[1 - x]*PolyLog[2, x]^2 + 
        (25*Log[x]*PolyLog[2, x]^2)/2 + (47*Pi^2*PolyLog[3, 1 - x])/6 + 
        ((3*I)/2)*Pi*Log[x]*PolyLog[3, 1 - x] - 28*Log[1 - x]*Log[x]*
         PolyLog[3, 1 - x] + (3*Log[x]^2*PolyLog[3, 1 - x])/4 - 
        28*PolyLog[2, x]*PolyLog[3, 1 - x] - (81*PolyLog[3, x])/8 - 
        ((95*I)/4)*Pi*PolyLog[3, x] - (61*Pi^2*PolyLog[3, x])/8 - 
        25*Log[1 - x]*PolyLog[3, x] - (5*I)*Pi*Log[1 - x]*PolyLog[3, x] - 
        (21*Log[1 - x]^2*PolyLog[3, x])/2 + (9*Log[x]*PolyLog[3, x])/2 + 
        (3*I)*Pi*Log[x]*PolyLog[3, x] + 30*Log[1 - x]*Log[x]*PolyLog[3, x] - 
        (35*Log[x]^2*PolyLog[3, x])/2 - (43*PolyLog[2, x]*PolyLog[3, x])/12 - 
        (37*PolyLog[4, 1 - x])/2 - (2*I)*Pi*PolyLog[4, 1 - x] - 
        14*Log[1 - x]*PolyLog[4, 1 - x] + 110*Log[x]*PolyLog[4, 1 - x] + 
        (61*PolyLog[4, x])/4 + (109*Log[1 - x]*PolyLog[4, x])/2 + 
        2*Log[x]*PolyLog[4, x] + (37*PolyLog[4, -(x/(1 - x))])/2 + 
        (2*I)*Pi*PolyLog[4, -(x/(1 - x))] + 14*Log[1 - x]*
         PolyLog[4, -(x/(1 - x))] - 26*Log[x]*PolyLog[4, -(x/(1 - x))] - 
        49*PolyLog[5, 1 - x] - (313*PolyLog[5, x])/12 - 
        49*PolyLog[5, -(x/(1 - x))] + (81*Zeta[3])/8 + 
        ((95*I)/4)*Pi*Zeta[3] + (407*Pi^2*Zeta[3])/24 + 
        25*Log[1 - x]*Zeta[3] + (5*I)*Pi*Log[1 - x]*Zeta[3] + 
        (21*Log[1 - x]^2*Zeta[3])/2 - (9*Log[x]*Zeta[3])/2 - 
        ((5*I)/6)*Pi*Log[x]*Zeta[3] - 86*Log[1 - x]*Log[x]*Zeta[3] + 
        (223*Log[x]^2*Zeta[3])/12 + (13*PolyLog[2, x]*Zeta[3])/12 - 
        72*Zeta[5])) + ep*(1649/64 + ((225*I)/8)*Pi + (437*Pi^2)/96 - 
      ((97*I)/24)*Pi^3 + (919*Pi^4)/1440 - ((37*I)/720)*Pi^5 + 
      (41*Li[{3, 2}, 1, x])/6 - (21*Li[{3, 2}, x, 1])/2 - 
      (63*Log[1 - x])/16 - ((147*I)/8)*Pi*Log[1 - x] - 
      (1033*Pi^2*Log[1 - x])/48 - ((5*I)/8)*Pi^3*Log[1 - x] + 
      (23*Pi^4*Log[1 - x])/60 + (11*Log[1 - x]^2)/16 + 
      ((13*I)/2)*Pi*Log[1 - x]^2 + (181*Pi^2*Log[1 - x]^2)/48 + 
      (I/3)*Pi^3*Log[1 - x]^2 - (37*Log[1 - x]^3)/8 - 
      ((17*I)/12)*Pi*Log[1 - x]^3 + (11*Pi^2*Log[1 - x]^3)/18 + 
      Log[1 - x]^4/24 + (I/6)*Pi*Log[1 - x]^4 + (11*Log[1 - x]^5)/30 + 
      (75*Log[x])/8 + ((45*I)/8)*Pi*Log[x] - (37*Pi^2*Log[x])/6 + 
      ((53*I)/24)*Pi^3*Log[x] - (37*Pi^4*Log[x])/120 - 
      (31*Log[1 - x]*Log[x])/2 + ((75*I)/4)*Pi*Log[1 - x]*Log[x] + 
      (41*Pi^2*Log[1 - x]*Log[x])/3 - ((23*I)/12)*Pi^3*Log[1 - x]*Log[x] + 
      (383*Log[1 - x]^2*Log[x])/8 + (2*I)*Pi*Log[1 - x]^2*Log[x] - 
      (37*Pi^2*Log[1 - x]^2*Log[x])/6 - (29*Log[1 - x]^3*Log[x])/12 - 
      ((2*I)/3)*Pi*Log[1 - x]^3*Log[x] - (11*Log[1 - x]^4*Log[x])/3 + 
      (143*Log[x]^2)/16 - ((3*I)/2)*Pi*Log[x]^2 + (5*Pi^2*Log[x]^2)/16 - 
      ((3*I)/4)*Pi^3*Log[x]^2 - (61*Log[1 - x]*Log[x]^2)/8 - 
      ((33*I)/4)*Pi*Log[1 - x]*Log[x]^2 - (35*Pi^2*Log[1 - x]*Log[x]^2)/24 - 
      (55*Log[1 - x]^2*Log[x]^2)/4 + ((15*I)/2)*Pi*Log[1 - x]^2*Log[x]^2 + 
      (20*Log[1 - x]^3*Log[x]^2)/3 - (5*Log[x]^3)/6 + ((7*I)/4)*Pi*Log[x]^3 + 
      (Pi^2*Log[x]^3)/18 + (4*Log[1 - x]*Log[x]^3)/3 + 
      (I/2)*Pi*Log[1 - x]*Log[x]^3 + (3*Log[1 - x]^2*Log[x]^3)/4 + 
      (5*Log[x]^4)/48 - ((7*I)/12)*Pi*Log[x]^4 + (Log[1 - x]*Log[x]^4)/8 - 
      Log[x]^5/6 + ((81*I)/2)*Pi*PolyLog[2, x] - (53*Pi^2*PolyLog[2, x])/12 - 
      ((7*I)/12)*Pi^3*PolyLog[2, x] + (231*Log[1 - x]*PolyLog[2, x])/4 - 
      I*Pi*Log[1 - x]*PolyLog[2, x] - (10*Pi^2*Log[1 - x]*PolyLog[2, x])/3 - 
      12*Log[1 - x]^2*PolyLog[2, x] - (4*Log[1 - x]^3*PolyLog[2, x])/3 - 
      (69*Log[x]*PolyLog[2, x])/4 - (2*I)*Pi*Log[x]*PolyLog[2, x] - 
      (Pi^2*Log[x]*PolyLog[2, x])/4 + 2*Log[1 - x]*Log[x]*PolyLog[2, x] + 
      (12*I)*Pi*Log[1 - x]*Log[x]*PolyLog[2, x] + 4*Log[1 - x]^2*Log[x]*
       PolyLog[2, x] + (3*Log[x]^2*PolyLog[2, x])/4 - 
      ((5*I)/2)*Pi*Log[x]^2*PolyLog[2, x] + 2*Log[1 - x]*Log[x]^2*
       PolyLog[2, x] - (Log[x]^3*PolyLog[2, x])/6 + 
      (5*I)*Pi*PolyLog[2, x]^2 + 5*Log[x]*PolyLog[2, x]^2 + 
      (231*PolyLog[3, 1 - x])/4 - (11*I)*Pi*PolyLog[3, 1 - x] - 
      (17*Pi^2*PolyLog[3, 1 - x])/3 + 6*Log[1 - x]*PolyLog[3, 1 - x] - 
      7*Log[1 - x]^2*PolyLog[3, 1 - x] - 38*Log[x]*PolyLog[3, 1 - x] + 
      (13*I)*Pi*Log[x]*PolyLog[3, 1 - x] + 10*Log[1 - x]*Log[x]*
       PolyLog[3, 1 - x] + (3*Log[x]^2*PolyLog[3, 1 - x])/2 + 
      (69*PolyLog[3, x])/4 - (11*I)*Pi*PolyLog[3, x] + 
      (3*Pi^2*PolyLog[3, x])/4 - (33*Log[1 - x]*PolyLog[3, x])/2 - 
      3*Log[1 - x]^2*PolyLog[3, x] + (6*I)*Pi*Log[x]*PolyLog[3, x] + 
      10*Log[1 - x]*Log[x]*PolyLog[3, x] - (19*PolyLog[2, x]*PolyLog[3, x])/
       6 - (25*PolyLog[4, 1 - x])/2 + (2*I)*Pi*PolyLog[4, 1 - x] - 
      2*Log[1 - x]*PolyLog[4, 1 - x] + 16*Log[x]*PolyLog[4, 1 - x] - 
      25*PolyLog[4, x] + (6*I)*Pi*PolyLog[4, x] + 
      13*Log[1 - x]*PolyLog[4, x] - 6*Log[x]*PolyLog[4, x] - 
      (47*PolyLog[4, -(x/(1 - x))])/2 + (4*I)*Pi*PolyLog[4, -(x/(1 - x))] + 
      12*Log[1 - x]*PolyLog[4, -(x/(1 - x))] - 
      12*Log[x]*PolyLog[4, -(x/(1 - x))] + 6*PolyLog[5, 1 - x] - 
      (49*PolyLog[5, x])/6 + 2*PolyLog[5, -(x/(1 - x))] - (683*Zeta[3])/12 - 
      ((5*I)/6)*Pi*Zeta[3] + (148*Pi^2*Zeta[3])/9 - (89*Log[1 - x]*Zeta[3])/
       6 + 10*Log[1 - x]^2*Zeta[3] + 28*Log[x]*Zeta[3] - 
      ((35*I)/3)*Pi*Log[x]*Zeta[3] - 20*Log[1 - x]*Log[x]*Zeta[3] + 
      (13*Log[x]^2*Zeta[3])/6 + (85*PolyLog[2, x]*Zeta[3])/6 - 7*Zeta[5]) + 
    ep^2*(10323/128 + ((1675*I)/16)*Pi + (2299*Pi^2)/64 - ((601*I)/48)*Pi^3 + 
      (13547*Pi^4)/5760 + ((17*I)/144)*Pi^5 - (7489*Pi^6)/120960 + 
      (77*Li[{3, 2}, 1, x])/6 + ((59*I)/3)*Pi*Li[{3, 2}, 1, x] - 
      2*Li[{3, 2}, 1 - x, 1] - (38*I)*Pi*Li[{3, 2}, 1 - x, 1] - 
      (41*Li[{3, 2}, x, 1])/2 - (45*I)*Pi*Li[{3, 2}, x, 1] + 
      (11*Li[{3, 3}, 1 - x, 1])/6 + 5*Li[{3, 3}, x, 1] + 
      (8*Li[{3, 3}, -(x/(1 - x)), 1])/3 + (59*Li[{4, 2}, 1 - x, 1])/2 + 
      19*Li[{4, 2}, x, 1] - (301*Log[1 - x])/32 - ((1969*I)/16)*Pi*
       Log[1 - x] - (4723*Pi^2*Log[1 - x])/48 - ((53*I)/24)*Pi^3*Log[1 - x] - 
      (4427*Pi^4*Log[1 - x])/2880 + ((193*I)/180)*Pi^5*Log[1 - x] + 
      12*Li[{3, 2}, 1, x]*Log[1 - x] - 42*Li[{3, 2}, 1 - x, 1]*Log[1 - x] - 
      22*Li[{3, 2}, x, 1]*Log[1 - x] - (379*Log[1 - x]^2)/32 + 
      ((285*I)/8)*Pi*Log[1 - x]^2 + (631*Pi^2*Log[1 - x]^2)/32 - 
      ((61*I)/48)*Pi^3*Log[1 - x]^2 - (703*Pi^4*Log[1 - x]^2)/1080 - 
      (107*Log[1 - x]^3)/6 - ((107*I)/12)*Pi*Log[1 - x]^3 - 
      (481*Pi^2*Log[1 - x]^3)/144 + (3*I)*Pi^3*Log[1 - x]^3 - 
      (71*Log[1 - x]^4)/96 + (I/12)*Pi*Log[1 - x]^4 + 
      (701*Pi^2*Log[1 - x]^4)/864 + (17*Log[1 - x]^5)/240 + 
      ((16*I)/15)*Pi*Log[1 - x]^5 + (511*Log[1 - x]^6)/2160 + 
      (665*Log[x])/16 + ((1247*I)/16)*Pi*Log[x] - (1049*Pi^2*Log[x])/24 + 
      ((119*I)/24)*Pi^3*Log[x] - (257*Pi^4*Log[x])/240 - 
      ((1567*I)/1440)*Pi^5*Log[x] - 6*Li[{3, 2}, 1, x]*Log[x] + 
      4*Li[{3, 2}, 1 - x, 1]*Log[x] - 2*Li[{3, 2}, x, 1]*Log[x] - 
      (171*Log[1 - x]*Log[x])/2 + ((549*I)/8)*Pi*Log[1 - x]*Log[x] + 
      (255*Pi^2*Log[1 - x]*Log[x])/4 + (I/24)*Pi^3*Log[1 - x]*Log[x] + 
      (601*Pi^4*Log[1 - x]*Log[x])/180 + (3471*Log[1 - x]^2*Log[x])/16 + 
      ((51*I)/4)*Pi*Log[1 - x]^2*Log[x] - (479*Pi^2*Log[1 - x]^2*Log[x])/24 - 
      ((25*I)/3)*Pi^3*Log[1 - x]^2*Log[x] - (55*Log[1 - x]^3*Log[x])/4 + 
      ((23*I)/12)*Pi*Log[1 - x]^3*Log[x] + (145*Pi^2*Log[1 - x]^3*Log[x])/
       72 - (Log[1 - x]^4*Log[x])/6 - ((61*I)/12)*Pi*Log[1 - x]^4*Log[x] + 
      (137*Log[1 - x]^5*Log[x])/360 + (2339*Log[x]^2)/32 - 
      ((99*I)/8)*Pi*Log[x]^2 + (187*Pi^2*Log[x]^2)/48 - 
      ((35*I)/16)*Pi^3*Log[x]^2 + (1217*Pi^4*Log[x]^2)/2880 - 
      (547*Log[1 - x]*Log[x]^2)/16 - ((141*I)/4)*Pi*Log[1 - x]*Log[x]^2 - 
      (671*Pi^2*Log[1 - x]*Log[x]^2)/48 + ((5*I)/6)*Pi^3*Log[1 - x]*
       Log[x]^2 - (1057*Log[1 - x]^2*Log[x]^2)/16 + 
      ((37*I)/8)*Pi*Log[1 - x]^2*Log[x]^2 - (151*Pi^2*Log[1 - x]^2*Log[x]^2)/
       16 + (95*Log[1 - x]^3*Log[x]^2)/12 + ((49*I)/6)*Pi*Log[1 - x]^3*
       Log[x]^2 - (49*Log[1 - x]^4*Log[x]^2)/48 - (115*Log[x]^3)/8 + 
      ((37*I)/6)*Pi*Log[x]^3 - (Pi^2*Log[x]^3)/9 + ((35*I)/72)*Pi^3*
       Log[x]^3 + (22*Log[1 - x]*Log[x]^3)/3 + ((83*I)/12)*Pi*Log[1 - x]*
       Log[x]^3 + (65*Pi^2*Log[1 - x]*Log[x]^3)/36 + 
      (343*Log[1 - x]^2*Log[x]^3)/24 - ((25*I)/6)*Pi*Log[1 - x]^2*Log[x]^3 + 
      (29*Log[1 - x]^3*Log[x]^3)/36 + (19*Log[x]^4)/16 - 
      ((79*I)/48)*Pi*Log[x]^4 + (5*Pi^2*Log[x]^4)/96 - 
      (43*Log[1 - x]*Log[x]^4)/48 - ((7*I)/12)*Pi*Log[1 - x]*Log[x]^4 - 
      (121*Log[1 - x]^2*Log[x]^4)/48 - Log[x]^5/8 + ((3*I)/8)*Pi*Log[x]^5 - 
      (Log[1 - x]*Log[x]^5)/6 + (17*Log[x]^6)/144 + 
      (168*I)*Pi*PolyLog[2, x] - (281*Pi^2*PolyLog[2, x])/12 - 
      ((167*I)/24)*Pi^3*PolyLog[2, x] + (7*Pi^4*PolyLog[2, x])/20 + 
      (2127*Log[1 - x]*PolyLog[2, x])/8 - (10*I)*Pi*Log[1 - x]*
       PolyLog[2, x] - (37*Pi^2*Log[1 - x]*PolyLog[2, x])/12 - 
      ((2*I)/3)*Pi^3*Log[1 - x]*PolyLog[2, x] - 
      (133*Log[1 - x]^2*PolyLog[2, x])/2 - ((3*I)/2)*Pi*Log[1 - x]^2*
       PolyLog[2, x] + (17*Pi^2*Log[1 - x]^2*PolyLog[2, x])/6 + 
      (47*Log[1 - x]^3*PolyLog[2, x])/6 + (7*Log[1 - x]^4*PolyLog[2, x])/6 - 
      (783*Log[x]*PolyLog[2, x])/8 - (13*I)*Pi*Log[x]*PolyLog[2, x] - 
      (47*Pi^2*Log[x]*PolyLog[2, x])/24 + ((35*I)/12)*Pi^3*Log[x]*
       PolyLog[2, x] + (21*Log[1 - x]*Log[x]*PolyLog[2, x])/2 + 
      (22*I)*Pi*Log[1 - x]*Log[x]*PolyLog[2, x] - 
      (43*Pi^2*Log[1 - x]*Log[x]*PolyLog[2, x])/3 - 2*Log[1 - x]^2*Log[x]*
       PolyLog[2, x] - (19*Log[1 - x]^3*Log[x]*PolyLog[2, x])/3 + 
      (25*Log[x]^2*PolyLog[2, x])/4 - (2*I)*Pi*Log[x]^2*PolyLog[2, x] + 
      (61*Pi^2*Log[x]^2*PolyLog[2, x])/24 + 10*Log[1 - x]*Log[x]^2*
       PolyLog[2, x] - (8*I)*Pi*Log[1 - x]*Log[x]^2*PolyLog[2, x] + 
      (7*Log[1 - x]^2*Log[x]^2*PolyLog[2, x])/2 - (7*Log[x]^3*PolyLog[2, x])/
       4 + ((11*I)/6)*Pi*Log[x]^3*PolyLog[2, x] - 
      (16*Log[1 - x]*Log[x]^3*PolyLog[2, x])/3 + (Log[x]^4*PolyLog[2, x])/
       24 + (8*I)*Pi*PolyLog[2, x]^2 - (20*Pi^2*PolyLog[2, x]^2)/3 - 
      Log[1 - x]*PolyLog[2, x]^2 - I*Pi*Log[1 - x]*PolyLog[2, x]^2 - 
      3*Log[1 - x]^2*PolyLog[2, x]^2 + 9*Log[x]*PolyLog[2, x]^2 + 
      I*Pi*Log[x]*PolyLog[2, x]^2 + 5*Log[1 - x]*Log[x]*PolyLog[2, x]^2 - 
      7*Log[x]^2*PolyLog[2, x]^2 + (2127*PolyLog[3, 1 - x])/8 - 
      ((223*I)/4)*Pi*PolyLog[3, 1 - x] + (83*Pi^2*PolyLog[3, 1 - x])/12 - 
      ((3*I)/4)*Pi^3*PolyLog[3, 1 - x] + 24*Log[1 - x]*PolyLog[3, 1 - x] - 
      (2*I)*Pi*Log[1 - x]*PolyLog[3, 1 - x] - 
      (5*Pi^2*Log[1 - x]*PolyLog[3, 1 - x])/9 - 
      (15*Log[1 - x]^2*PolyLog[3, 1 - x])/2 + 
      (49*Log[1 - x]^3*PolyLog[3, 1 - x])/9 - (769*Log[x]*PolyLog[3, 1 - x])/
       4 + (24*I)*Pi*Log[x]*PolyLog[3, 1 - x] - 
      (265*Pi^2*Log[x]*PolyLog[3, 1 - x])/12 - Log[1 - x]*Log[x]*
       PolyLog[3, 1 - x] - (18*I)*Pi*Log[1 - x]*Log[x]*PolyLog[3, 1 - x] - 
      (91*Log[1 - x]^2*Log[x]*PolyLog[3, 1 - x])/3 + 
      (195*Log[x]^2*PolyLog[3, 1 - x])/4 - ((15*I)/2)*Pi*Log[x]^2*
       PolyLog[3, 1 - x] + 5*Log[1 - x]*Log[x]^2*PolyLog[3, 1 - x] - 
      (31*Log[x]^3*PolyLog[3, 1 - x])/6 - 2*PolyLog[2, x]*PolyLog[3, 1 - x] - 
      (18*I)*Pi*PolyLog[2, x]*PolyLog[3, 1 - x] - 14*Log[1 - x]*PolyLog[2, x]*
       PolyLog[3, 1 - x] - 4*Log[x]*PolyLog[2, x]*PolyLog[3, 1 - x] + 
      (47*PolyLog[3, 1 - x]^2)/4 + (783*PolyLog[3, x])/8 - 
      ((87*I)/4)*Pi*PolyLog[3, x] + (119*Pi^2*PolyLog[3, x])/24 - 
      ((7*I)/6)*Pi^3*PolyLog[3, x] - (245*Log[1 - x]*PolyLog[3, x])/4 - 
      (3*I)*Pi*Log[1 - x]*PolyLog[3, x] - (8*Pi^2*Log[1 - x]*PolyLog[3, x])/
       9 + (29*Log[1 - x]^2*PolyLog[3, x])/2 - (5*I)*Pi*Log[1 - x]^2*
       PolyLog[3, x] + (7*Log[1 - x]^3*PolyLog[3, x])/9 + 
      (7*Log[x]*PolyLog[3, x])/2 + (16*I)*Pi*Log[x]*PolyLog[3, x] - 
      11*Pi^2*Log[x]*PolyLog[3, x] + Log[1 - x]*Log[x]*PolyLog[3, x] + 
      (10*I)*Pi*Log[1 - x]*Log[x]*PolyLog[3, x] + 
      (8*Log[1 - x]^2*Log[x]*PolyLog[3, x])/3 + (15*Log[x]^2*PolyLog[3, x])/
       2 - (3*I)*Pi*Log[x]^2*PolyLog[3, x] - 5*Log[1 - x]*Log[x]^2*
       PolyLog[3, x] - (2*Log[x]^3*PolyLog[3, x])/3 - 
      (31*PolyLog[2, x]*PolyLog[3, x])/6 + ((17*I)/3)*Pi*PolyLog[2, x]*
       PolyLog[3, x] + 6*Log[1 - x]*PolyLog[2, x]*PolyLog[3, x] + 
      6*Log[x]*PolyLog[2, x]*PolyLog[3, x] + 
      (16*PolyLog[3, 1 - x]*PolyLog[3, x])/3 + PolyLog[3, x]^2/6 - 
      (79*PolyLog[4, 1 - x])/2 - ((27*I)/2)*Pi*PolyLog[4, 1 - x] + 
      (203*Pi^2*PolyLog[4, 1 - x])/12 - 18*Log[1 - x]*PolyLog[4, 1 - x] - 
      (10*I)*Pi*Log[1 - x]*PolyLog[4, 1 - x] + 14*Log[1 - x]^2*
       PolyLog[4, 1 - x] + 37*Log[x]*PolyLog[4, 1 - x] + 
      (97*I)*Pi*Log[x]*PolyLog[4, 1 - x] + 116*Log[1 - x]*Log[x]*
       PolyLog[4, 1 - x] - (39*Log[x]^2*PolyLog[4, 1 - x])/2 + 
      24*PolyLog[2, x]*PolyLog[4, 1 - x] - 161*PolyLog[4, x] - 
      ((39*I)/2)*Pi*PolyLog[4, x] + (35*Pi^2*PolyLog[4, x])/6 + 
      (149*Log[1 - x]*PolyLog[4, x])/2 + (70*I)*Pi*Log[1 - x]*PolyLog[4, x] + 
      34*Log[1 - x]^2*PolyLog[4, x] - 21*Log[x]*PolyLog[4, x] - 
      (14*I)*Pi*Log[x]*PolyLog[4, x] + 6*Log[1 - x]*Log[x]*PolyLog[4, x] + 
      8*Log[x]^2*PolyLog[4, x] - 4*PolyLog[2, x]*PolyLog[4, x] - 
      (283*PolyLog[4, -(x/(1 - x))])/2 - ((69*I)/2)*Pi*
       PolyLog[4, -(x/(1 - x))] - (187*Pi^2*PolyLog[4, -(x/(1 - x))])/12 + 
      22*Log[1 - x]*PolyLog[4, -(x/(1 - x))] + (10*I)*Pi*Log[1 - x]*
       PolyLog[4, -(x/(1 - x))] - 16*Log[1 - x]^2*PolyLog[4, -(x/(1 - x))] - 
      11*Log[x]*PolyLog[4, -(x/(1 - x))] - (4*I)*Pi*Log[x]*
       PolyLog[4, -(x/(1 - x))] + 10*Log[1 - x]*Log[x]*
       PolyLog[4, -(x/(1 - x))] + 5*Log[x]^2*PolyLog[4, -(x/(1 - x))] - 
      8*PolyLog[2, x]*PolyLog[4, -(x/(1 - x))] + 125*PolyLog[5, 1 - x] - 
      (64*I)*Pi*PolyLog[5, 1 - x] - 124*Log[1 - x]*PolyLog[5, 1 - x] - 
      59*Log[x]*PolyLog[5, 1 - x] + (160*PolyLog[5, x])/3 - 
      ((139*I)/3)*Pi*PolyLog[5, x] - 56*Log[1 - x]*PolyLog[5, x] - 
      20*Log[x]*PolyLog[5, x] + 45*PolyLog[5, -(x/(1 - x))] - 
      (78*I)*Pi*PolyLog[5, -(x/(1 - x))] - 108*Log[1 - x]*
       PolyLog[5, -(x/(1 - x))] + 10*Log[x]*PolyLog[5, -(x/(1 - x))] + 
      53*PolyLog[6, 1 - x] + 18*PolyLog[6, x] - 57*PolyLog[6, -(x/(1 - x))] - 
      (3241*Zeta[3])/12 + ((15*I)/2)*Pi*Zeta[3] + (265*Pi^2*Zeta[3])/24 + 
      ((493*I)/18)*Pi^3*Zeta[3] - (661*Log[1 - x]*Zeta[3])/12 + 
      ((27*I)/2)*Pi*Log[1 - x]*Zeta[3] - (31*Pi^2*Log[1 - x]*Zeta[3])/9 + 
      (355*Log[1 - x]^2*Zeta[3])/12 + (5*I)*Pi*Log[1 - x]^2*Zeta[3] - 
      (97*Log[1 - x]^3*Zeta[3])/9 + (1081*Log[x]*Zeta[3])/6 - 
      ((115*I)/6)*Pi*Log[x]*Zeta[3] - (5*Pi^2*Log[x]*Zeta[3])/2 - 
      20*Log[1 - x]*Log[x]*Zeta[3] - ((251*I)/3)*Pi*Log[1 - x]*Log[x]*
       Zeta[3] - (164*Log[1 - x]^2*Log[x]*Zeta[3])/3 - 
      (355*Log[x]^2*Zeta[3])/12 + (14*I)*Pi*Log[x]^2*Zeta[3] + 
      (49*Log[1 - x]*Log[x]^2*Zeta[3])/6 - (4*Log[x]^3*Zeta[3])/9 + 
      (145*PolyLog[2, x]*Zeta[3])/6 - ((10*I)/3)*Pi*PolyLog[2, x]*Zeta[3] - 
      28*Log[1 - x]*PolyLog[2, x]*Zeta[3] - (11*Log[x]*PolyLog[2, x]*Zeta[3])/
       3 - (97*PolyLog[3, 1 - x]*Zeta[3])/3 - (41*PolyLog[3, x]*Zeta[3])/3 + 
      (1273*Zeta[3]^2)/18 - (193*Zeta[5])/2 - (179*I)*Pi*Zeta[5] - 
      30*Log[1 - x]*Zeta[5] + 34*Log[x]*Zeta[5]) + 
    FF[x^(-2)]*(Pi^4/30 - ((13*I)/4)*Pi*Log[1 - x] - (3*Pi^2*Log[1 - x])/2 + 
      ((3*I)/4)*Pi^3*Log[1 - x] - (13*Log[1 - x]^2)/8 + 
      ((3*I)/4)*Pi*Log[1 - x]^2 + (3*Pi^2*Log[1 - x]^2)/8 + 
      (I/2)*Pi*Log[1 - x]^3 - Log[1 - x]^4/24 + (3*I)*Pi*Log[1 - x]*Log[x] + 
      (10*Pi^2*Log[1 - x]*Log[x])/3 + (7*Log[1 - x]^2*Log[x])/2 - 
      I*Pi*Log[1 - x]^2*Log[x] + (11*Log[1 - x]^3*Log[x])/6 - 
      (7*Log[1 - x]^2*Log[x]^2)/2 + (4*I)*Pi*PolyLog[2, x] + 
      Pi^2*PolyLog[2, x] + 4*Log[1 - x]*PolyLog[2, x] - 
      I*Pi*Log[1 - x]*PolyLog[2, x] - (Log[1 - x]^2*PolyLog[2, x])/2 + 
      4*PolyLog[3, 1 - x] - (6*I)*Pi*PolyLog[3, 1 - x] + 
      8*Log[1 - x]*PolyLog[3, 1 - x] - 14*Log[x]*PolyLog[3, 1 - x] - 
      3*PolyLog[4, 1 - x] - 14*PolyLog[4, x] - 14*PolyLog[4, -(x/(1 - x))] - 
      4*Zeta[3] + (6*I)*Pi*Zeta[3] - 8*Log[1 - x]*Zeta[3] + 
      14*Log[x]*Zeta[3] + ep*((-16*Pi^4)/45 - (257*Li[{3, 2}, 1, x])/6 + 
        50*Li[{3, 2}, 1 - x, 1] + (145*Li[{3, 2}, x, 1])/2 + 
        (16*I)*Pi*Log[1 - x] - (59*Pi^2*Log[1 - x])/4 + 
        (I/3)*Pi^3*Log[1 - x] + (347*Pi^4*Log[1 - x])/360 + 8*Log[1 - x]^2 + 
        ((75*I)/8)*Pi*Log[1 - x]^2 - (8*Pi^2*Log[1 - x]^2)/3 - 
        ((3*I)/2)*Pi^3*Log[1 - x]^2 + Log[1 - x]^3 - (31*Pi^2*Log[1 - x]^3)/
         18 - (5*Log[1 - x]^4)/3 - ((3*I)/4)*Pi*Log[1 - x]^4 + 
        (11*Log[1 - x]^5)/120 + (74*Pi^4*Log[x])/45 + (20*I)*Pi*Log[1 - x]*
         Log[x] + 8*Pi^2*Log[1 - x]*Log[x] + ((5*I)/3)*Pi^3*Log[1 - x]*
         Log[x] + (207*Log[1 - x]^2*Log[x])/8 - ((25*I)/4)*Pi*Log[1 - x]^2*
         Log[x] - (189*Pi^2*Log[1 - x]^2*Log[x])/8 + (19*Log[1 - x]^3*Log[x])/
         3 + ((11*I)/3)*Pi*Log[1 - x]^3*Log[x] - (55*Log[1 - x]^4*Log[x])/6 - 
        ((11*I)/2)*Pi*Log[1 - x]*Log[x]^2 + (4*Pi^2*Log[1 - x]*Log[x]^2)/3 - 
        (67*Log[1 - x]^2*Log[x]^2)/4 - ((13*I)/2)*Pi*Log[1 - x]^2*Log[x]^2 + 
        (169*Log[1 - x]^3*Log[x]^2)/6 - (91*Log[1 - x]^2*Log[x]^3)/6 + 
        ((127*I)/4)*Pi*PolyLog[2, x] + (Pi^2*PolyLog[2, x])/6 + 
        (I/4)*Pi^3*PolyLog[2, x] + (127*Log[1 - x]*PolyLog[2, x])/4 - 
        ((15*I)/2)*Pi*Log[1 - x]*PolyLog[2, x] - 
        (329*Pi^2*Log[1 - x]*PolyLog[2, x])/12 - 2*Log[1 - x]^2*
         PolyLog[2, x] + ((5*I)/2)*Pi*Log[1 - x]^2*PolyLog[2, x] - 
        (13*Log[1 - x]^3*PolyLog[2, x])/2 - (13*I)*Pi*Log[x]*PolyLog[2, x] - 
        (16*Pi^2*Log[x]*PolyLog[2, x])/3 - 13*Log[1 - x]*Log[x]*
         PolyLog[2, x] - (10*I)*Pi*Log[1 - x]*Log[x]*PolyLog[2, x] + 
        48*Log[1 - x]^2*Log[x]*PolyLog[2, x] - 28*Log[1 - x]*Log[x]^2*
         PolyLog[2, x] - (3*I)*Pi*PolyLog[2, x]^2 + 25*Log[1 - x]*
         PolyLog[2, x]^2 - 28*Log[x]*PolyLog[2, x]^2 + 
        (127*PolyLog[3, 1 - x])/4 - ((57*I)/2)*Pi*PolyLog[3, 1 - x] - 
        (283*Pi^2*PolyLog[3, 1 - x])/12 + 5*Log[1 - x]*PolyLog[3, 1 - x] + 
        (6*I)*Pi*Log[1 - x]*PolyLog[3, 1 - x] - 35*Log[1 - x]^2*
         PolyLog[3, 1 - x] - 43*Log[x]*PolyLog[3, 1 - x] - 
        (10*I)*Pi*Log[x]*PolyLog[3, 1 - x] + 110*Log[1 - x]*Log[x]*
         PolyLog[3, 1 - x] - 21*Log[x]^2*PolyLog[3, 1 - x] + 
        50*PolyLog[2, x]*PolyLog[3, 1 - x] + (16*I)*Pi*PolyLog[3, x] + 
        (19*Pi^2*PolyLog[3, x])/3 + 16*Log[1 - x]*PolyLog[3, x] + 
        (3*I)*Pi*Log[1 - x]*PolyLog[3, x] + (3*Log[1 - x]^2*PolyLog[3, x])/
         2 + (79*PolyLog[2, x]*PolyLog[3, x])/6 + 32*PolyLog[4, 1 - x] + 
        4*Log[1 - x]*PolyLog[4, 1 - x] - 148*Log[x]*PolyLog[4, 1 - x] - 
        46*PolyLog[4, x] - (4*I)*Pi*PolyLog[4, x] - 37*Log[1 - x]*
         PolyLog[4, x] - 28*Log[x]*PolyLog[4, x] - 
        46*PolyLog[4, -(x/(1 - x))] - (4*I)*Pi*PolyLog[4, -(x/(1 - x))] + 
        52*Log[1 - x]*PolyLog[4, -(x/(1 - x))] - 
        28*Log[x]*PolyLog[4, -(x/(1 - x))] + 162*PolyLog[5, 1 - x] + 
        (697*PolyLog[5, x])/6 + 159*PolyLog[5, -(x/(1 - x))] - 
        (127*Zeta[3])/4 + ((57*I)/2)*Pi*Zeta[3] - (17*Pi^2*Zeta[3])/12 - 
        5*Log[1 - x]*Zeta[3] - ((5*I)/3)*Pi*Log[1 - x]*Zeta[3] + 
        (223*Log[1 - x]^2*Zeta[3])/6 + 43*Log[x]*Zeta[3] + 
        (10*I)*Pi*Log[x]*Zeta[3] + 40*Log[1 - x]*Log[x]*Zeta[3] + 
        21*Log[x]^2*Zeta[3] - (13*PolyLog[2, x]*Zeta[3])/6 + 113*Zeta[5]) + 
      ep^2*((-29*Pi^4)/15 - (I/15)*Pi^5 + (289*Pi^6)/11340 - 
        (497*Li[{3, 2}, 1, x])/6 - ((59*I)/3)*Pi*Li[{3, 2}, 1, x] + 
        81*Li[{3, 2}, 1 - x, 1] + (14*I)*Pi*Li[{3, 2}, 1 - x, 1] + 
        (297*Li[{3, 2}, x, 1])/2 + (21*I)*Pi*Li[{3, 2}, x, 1] + 
        (337*Li[{3, 3}, 1 - x, 1])/3 - (377*Li[{3, 3}, x, 1])/6 - 
        (76*Li[{3, 3}, -(x/(1 - x)), 1])/3 + 167*Li[{4, 2}, 1 - x, 1] - 
        (53*Li[{4, 2}, x, 1])/2 - 48*Li[{2, 2, 2}, x, 1, 1] + 
        ((1441*I)/8)*Pi*Log[1 - x] - 97*Pi^2*Log[1 - x] - 
        ((305*I)/48)*Pi^3*Log[1 - x] - (Pi^4*Log[1 - x])/10 - 
        ((209*I)/480)*Pi^5*Log[1 - x] + 43*Li[{3, 2}, 1, x]*Log[1 - x] - 
        20*Li[{3, 2}, 1 - x, 1]*Log[1 - x] + 47*Li[{3, 2}, x, 1]*Log[1 - x] + 
        (1441*Log[1 - x]^2)/16 + ((47*I)/2)*Pi*Log[1 - x]^2 - 
        (461*Pi^2*Log[1 - x]^2)/32 - ((109*I)/16)*Pi^3*Log[1 - x]^2 + 
        (6923*Pi^4*Log[1 - x]^2)/1728 - (25*Log[1 - x]^3)/2 - 
        ((49*I)/8)*Pi*Log[1 - x]^3 - (173*Pi^2*Log[1 - x]^3)/36 - 
        ((15*I)/8)*Pi^3*Log[1 - x]^3 - (283*Log[1 - x]^4)/24 - 
        ((61*I)/24)*Pi*Log[1 - x]^4 + (1609*Pi^2*Log[1 - x]^4)/432 - 
        (7*Log[1 - x]^5)/10 - ((103*I)/120)*Pi*Log[1 - x]^5 + 
        (1409*Log[1 - x]^6)/1080 + (53*Pi^4*Log[x])/18 + 
        ((7*I)/15)*Pi^5*Log[x] - 73*Li[{3, 2}, 1, x]*Log[x] - 
        66*Li[{3, 2}, 1 - x, 1]*Log[x] - 75*Li[{3, 2}, x, 1]*Log[x] + 
        ((369*I)/4)*Pi*Log[1 - x]*Log[x] + (277*Pi^2*Log[1 - x]*Log[x])/6 + 
        ((50*I)/3)*Pi^3*Log[1 - x]*Log[x] - (13*Pi^4*Log[1 - x]*Log[x])/2 + 
        104*Log[1 - x]^2*Log[x] - ((231*I)/8)*Pi*Log[1 - x]^2*Log[x] - 
        (125*Pi^2*Log[1 - x]^2*Log[x])/12 + ((61*I)/12)*Pi^3*Log[1 - x]^2*
         Log[x] + (503*Log[1 - x]^3*Log[x])/12 + ((49*I)/2)*Pi*Log[1 - x]^3*
         Log[x] + (749*Pi^2*Log[1 - x]^3*Log[x])/36 + 
        (47*Log[1 - x]^4*Log[x])/12 + ((7*I)/2)*Pi*Log[1 - x]^4*Log[x] + 
        (52*Log[1 - x]^5*Log[x])/45 - (35*Pi^4*Log[x]^2)/18 - 
        ((69*I)/2)*Pi*Log[1 - x]*Log[x]^2 + Pi^2*Log[1 - x]*Log[x]^2 - 
        ((5*I)/6)*Pi^3*Log[1 - x]*Log[x]^2 - (805*Log[1 - x]^2*Log[x]^2)/8 - 
        ((83*I)/2)*Pi*Log[1 - x]^2*Log[x]^2 + 
        (301*Pi^2*Log[1 - x]^2*Log[x]^2)/6 + (211*Log[1 - x]^3*Log[x]^2)/12 - 
        ((71*I)/6)*Pi*Log[1 - x]^3*Log[x]^2 - (87*Log[1 - x]^4*Log[x]^2)/8 + 
        ((29*I)/6)*Pi*Log[1 - x]*Log[x]^3 - 4*Pi^2*Log[1 - x]*Log[x]^3 - 
        (43*Log[1 - x]^2*Log[x]^3)/3 + ((19*I)/6)*Pi*Log[1 - x]^2*Log[x]^3 - 
        (97*Log[1 - x]^3*Log[x]^3)/3 + (133*Log[1 - x]^2*Log[x]^4)/6 + 
        ((463*I)/4)*Pi*PolyLog[2, x] + (27*Pi^2*PolyLog[2, x])/8 + 
        ((79*I)/12)*Pi^3*PolyLog[2, x] + (91*Pi^4*PolyLog[2, x])/30 + 
        (463*Log[1 - x]*PolyLog[2, x])/4 - ((89*I)/2)*Pi*Log[1 - x]*
         PolyLog[2, x] - (151*Pi^2*Log[1 - x]*PolyLog[2, x])/6 - 
        ((5*I)/4)*Pi^3*Log[1 - x]*PolyLog[2, x] - 
        (97*Log[1 - x]^2*PolyLog[2, x])/8 + ((65*I)/4)*Pi*Log[1 - x]^2*
         PolyLog[2, x] + (743*Pi^2*Log[1 - x]^2*PolyLog[2, x])/24 + 
        (Log[1 - x]^3*PolyLog[2, x])/2 - ((11*I)/6)*Pi*Log[1 - x]^3*
         PolyLog[2, x] + (53*Log[1 - x]^4*PolyLog[2, x])/8 - 
        ((169*I)/2)*Pi*Log[x]*PolyLog[2, x] - (11*Pi^2*Log[x]*PolyLog[2, x])/
         6 - (169*Log[1 - x]*Log[x]*PolyLog[2, x])/2 - (52*I)*Pi*Log[1 - x]*
         Log[x]*PolyLog[2, x] + (227*Pi^2*Log[1 - x]*Log[x]*PolyLog[2, x])/
         3 + 60*Log[1 - x]^2*Log[x]*PolyLog[2, x] - (4*I)*Pi*Log[1 - x]^2*
         Log[x]*PolyLog[2, x] - 42*Log[1 - x]^3*Log[x]*PolyLog[2, x] + 
        ((35*I)/2)*Pi*Log[x]^2*PolyLog[2, x] + 
        (53*Pi^2*Log[x]^2*PolyLog[2, x])/6 - (65*Log[1 - x]*Log[x]^2*
          PolyLog[2, x])/2 + (6*I)*Pi*Log[1 - x]*Log[x]^2*PolyLog[2, x] - 
        33*Log[1 - x]^2*Log[x]^2*PolyLog[2, x] + 
        (112*Log[1 - x]*Log[x]^3*PolyLog[2, x])/3 - ((19*I)/2)*Pi*
         PolyLog[2, x]^2 + (Pi^2*PolyLog[2, x]^2)/3 + 
        (81*Log[1 - x]*PolyLog[2, x]^2)/2 - (2*I)*Pi*Log[1 - x]*
         PolyLog[2, x]^2 - (69*Log[1 - x]^2*PolyLog[2, x]^2)/2 - 
        50*Log[x]*PolyLog[2, x]^2 - (4*I)*Pi*Log[x]*PolyLog[2, x]^2 + 
        17*Log[1 - x]*Log[x]*PolyLog[2, x]^2 + (35*Log[x]^2*PolyLog[2, x]^2)/
         2 + 8*PolyLog[2, x]^3 + (463*PolyLog[3, 1 - x])/4 - 
        ((567*I)/4)*Pi*PolyLog[3, 1 - x] - (22*Pi^2*PolyLog[3, 1 - x])/3 + 
        ((5*I)/6)*Pi^3*PolyLog[3, 1 - x] + 43*Log[1 - x]*PolyLog[3, 1 - x] + 
        (41*I)*Pi*Log[1 - x]*PolyLog[3, 1 - x] - 
        (29*Pi^2*Log[1 - x]*PolyLog[3, 1 - x])/9 - 
        (9*Log[1 - x]^2*PolyLog[3, 1 - x])/2 - (3*I)*Pi*Log[1 - x]^2*
         PolyLog[3, 1 - x] + (181*Log[1 - x]^3*PolyLog[3, 1 - x])/9 - 
        249*Log[x]*PolyLog[3, 1 - x] - (73*I)*Pi*Log[x]*PolyLog[3, 1 - x] + 
        (220*Pi^2*Log[x]*PolyLog[3, 1 - x])/3 + 121*Log[1 - x]*Log[x]*
         PolyLog[3, 1 - x] - (8*I)*Pi*Log[1 - x]*Log[x]*PolyLog[3, 1 - x] - 
        (43*Log[1 - x]^2*Log[x]*PolyLog[3, 1 - x])/3 - 
        (27*Log[x]^2*PolyLog[3, 1 - x])/2 + (5*I)*Pi*Log[x]^2*
         PolyLog[3, 1 - x] - 131*Log[1 - x]*Log[x]^2*PolyLog[3, 1 - x] + 
        (112*Log[x]^3*PolyLog[3, 1 - x])/3 + 81*PolyLog[2, x]*
         PolyLog[3, 1 - x] + (12*I)*Pi*PolyLog[2, x]*PolyLog[3, 1 - x] - 
        22*Log[1 - x]*PolyLog[2, x]*PolyLog[3, 1 - x] - 
        66*Log[x]*PolyLog[2, x]*PolyLog[3, 1 - x] - (89*PolyLog[3, 1 - x]^2)/
         2 + ((479*I)/4)*Pi*PolyLog[3, x] + (Pi^2*PolyLog[3, x])/2 + 
        (I/4)*Pi^3*PolyLog[3, x] + (479*Log[1 - x]*PolyLog[3, x])/4 + 
        ((51*I)/2)*Pi*Log[1 - x]*PolyLog[3, x] - 
        (3143*Pi^2*Log[1 - x]*PolyLog[3, x])/36 + 
        (35*Log[1 - x]^2*PolyLog[3, x])/2 + ((5*I)/2)*Pi*Log[1 - x]^2*
         PolyLog[3, x] - (619*Log[1 - x]^3*PolyLog[3, x])/18 - 
        (43*I)*Pi*Log[x]*PolyLog[3, x] - 23*Pi^2*Log[x]*PolyLog[3, x] - 
        43*Log[1 - x]*Log[x]*PolyLog[3, x] - (30*I)*Pi*Log[1 - x]*Log[x]*
         PolyLog[3, x] + (308*Log[1 - x]^2*Log[x]*PolyLog[3, x])/3 - 
        105*Log[1 - x]*Log[x]^2*PolyLog[3, x] + 
        (103*PolyLog[2, x]*PolyLog[3, x])/6 + (I/3)*Pi*PolyLog[2, x]*
         PolyLog[3, x] - 37*Log[1 - x]*PolyLog[2, x]*PolyLog[3, x] + 
        11*Log[x]*PolyLog[2, x]*PolyLog[3, x] + 
        (76*PolyLog[3, 1 - x]*PolyLog[3, x])/3 + (1789*PolyLog[3, x]^2)/12 + 
        174*PolyLog[4, 1 - x] + (6*I)*Pi*PolyLog[4, 1 - x] + 
        (61*Pi^2*PolyLog[4, 1 - x])/6 - 36*Log[1 - x]*PolyLog[4, 1 - x] + 
        (16*I)*Pi*Log[1 - x]*PolyLog[4, 1 - x] - 17*Log[1 - x]^2*
         PolyLog[4, 1 - x] - 265*Log[x]*PolyLog[4, 1 - x] - 
        (42*I)*Pi*Log[x]*PolyLog[4, 1 - x] - 68*Log[1 - x]*Log[x]*
         PolyLog[4, 1 - x] + 175*Log[x]^2*PolyLog[4, 1 - x] - 
        74*PolyLog[2, x]*PolyLog[4, 1 - x] - (1137*PolyLog[4, x])/4 + 
        ((9*I)/2)*Pi*PolyLog[4, x] + (1283*Pi^2*PolyLog[4, x])/12 - 
        98*Log[1 - x]*PolyLog[4, x] - (15*I)*Pi*Log[1 - x]*PolyLog[4, x] - 
        (465*Log[1 - x]^2*PolyLog[4, x])/2 - Log[x]*PolyLog[4, x] + 
        (20*I)*Pi*Log[x]*PolyLog[4, x] + 254*Log[1 - x]*Log[x]*
         PolyLog[4, x] + 133*Log[x]^2*PolyLog[4, x] - 258*PolyLog[2, x]*
         PolyLog[4, x] - (1137*PolyLog[4, -(x/(1 - x))])/4 - 
        ((99*I)/2)*Pi*PolyLog[4, -(x/(1 - x))] + 
        (931*Pi^2*PolyLog[4, -(x/(1 - x))])/12 + 45*Log[1 - x]*
         PolyLog[4, -(x/(1 - x))] - (26*I)*Pi*Log[1 - x]*
         PolyLog[4, -(x/(1 - x))] + 68*Log[1 - x]^2*
         PolyLog[4, -(x/(1 - x))] - Log[x]*PolyLog[4, -(x/(1 - x))] + 
        (20*I)*Pi*Log[x]*PolyLog[4, -(x/(1 - x))] - 190*Log[1 - x]*Log[x]*
         PolyLog[4, -(x/(1 - x))] + 133*Log[x]^2*PolyLog[4, -(x/(1 - x))] - 
        20*PolyLog[2, x]*PolyLog[4, -(x/(1 - x))] + 272*PolyLog[5, 1 - x] + 
        (16*I)*Pi*PolyLog[5, 1 - x] - 40*Log[1 - x]*PolyLog[5, 1 - x] - 
        262*Log[x]*PolyLog[5, 1 - x] + (1117*PolyLog[5, x])/6 - 
        ((5*I)/3)*Pi*PolyLog[5, x] - 84*Log[1 - x]*PolyLog[5, x] - 
        517*Log[x]*PolyLog[5, x] + 269*PolyLog[5, -(x/(1 - x))] + 
        (18*I)*Pi*PolyLog[5, -(x/(1 - x))] + 296*Log[1 - x]*
         PolyLog[5, -(x/(1 - x))] - 444*Log[x]*PolyLog[5, -(x/(1 - x))] + 
        148*PolyLog[6, 1 - x] + 255*PolyLog[6, x] + 
        255*PolyLog[6, -(x/(1 - x))] - (463*Zeta[3])/4 + 
        ((567*I)/4)*Pi*Zeta[3] - (199*Pi^2*Zeta[3])/6 - 
        ((47*I)/6)*Pi^3*Zeta[3] - 43*Log[1 - x]*Zeta[3] - 
        ((208*I)/3)*Pi*Log[1 - x]*Zeta[3] - (227*Pi^2*Log[1 - x]*Zeta[3])/9 - 
        (29*Log[1 - x]^2*Zeta[3])/3 + (4*I)*Pi*Log[1 - x]^2*Zeta[3] - 
        (191*Log[1 - x]^3*Zeta[3])/9 + 249*Log[x]*Zeta[3] + 
        (73*I)*Pi*Log[x]*Zeta[3] - (121*Pi^2*Log[x]*Zeta[3])/3 + 
        122*Log[1 - x]*Log[x]*Zeta[3] + (50*I)*Pi*Log[1 - x]*Log[x]*Zeta[3] + 
        (289*Log[1 - x]^2*Log[x]*Zeta[3])/6 + (27*Log[x]^2*Zeta[3])/2 - 
        (5*I)*Pi*Log[x]^2*Zeta[3] - 67*Log[1 - x]*Log[x]^2*Zeta[3] - 
        (112*Log[x]^3*Zeta[3])/3 - (313*PolyLog[2, x]*Zeta[3])/6 + 
        ((10*I)/3)*Pi*PolyLog[2, x]*Zeta[3] - (250*Log[1 - x]*PolyLog[2, x]*
          Zeta[3])/3 + 91*Log[x]*PolyLog[2, x]*Zeta[3] - 
        (509*PolyLog[3, 1 - x]*Zeta[3])/3 + (83*PolyLog[3, x]*Zeta[3])/3 - 
        9*Zeta[3]^2 + (347*Zeta[5])/2 + (61*I)*Pi*Zeta[5] + 
        145*Log[1 - x]*Zeta[5] - 101*Log[x]*Zeta[5])) + 
    FF[x^(-1)]*(-1/4 - ((29*I)/4)*Pi - (11*Pi^2)/6 - (I/4)*Pi^3 - 
      (2*Pi^4)/15 - (29*Log[1 - x])/4 + (3*I)*Pi*Log[1 - x] + 
      (61*Pi^2*Log[1 - x])/12 + (3*Log[1 - x]^2)/4 + (I/2)*Pi*Log[1 - x]^2 - 
      Pi^2*Log[1 - x]^2 + (11*Log[1 - x]^3)/6 + (3*I)*Pi*Log[x] + 
      Pi^2*Log[x] + 3*Log[1 - x]*Log[x] + (4*I)*Pi*Log[1 - x]*Log[x] - 
      4*Pi^2*Log[1 - x]*Log[x] - (23*Log[1 - x]^2*Log[x])/2 - 
      2*Log[1 - x]^3*Log[x] + 7*Log[1 - x]*Log[x]^2 + 
      3*Log[1 - x]^2*Log[x]^2 + I*Pi*PolyLog[2, x] - 2*Pi^2*PolyLog[2, x] - 
      13*Log[1 - x]*PolyLog[2, x] + 14*Log[x]*PolyLog[2, x] - 
      13*PolyLog[3, 1 - x] - 12*Log[1 - x]*PolyLog[3, 1 - x] + 
      12*Log[x]*PolyLog[3, 1 - x] - 14*PolyLog[3, x] + 12*PolyLog[4, 1 - x] + 
      12*PolyLog[4, x] + 12*PolyLog[4, -(x/(1 - x))] + 10*Zeta[3] + 
      12*Log[1 - x]*Zeta[3] - 12*Log[x]*Zeta[3] + 
      ep*(-1 - ((127*I)/4)*Pi - (383*Pi^2)/24 - ((14*I)/3)*Pi^3 - 
        (17*Pi^4)/15 + 36*Li[{3, 2}, 1, x] - 48*Li[{3, 2}, 1 - x, 1] - 
        60*Li[{3, 2}, x, 1] - (127*Log[1 - x])/4 + ((23*I)/8)*Pi*Log[1 - x] + 
        (83*Pi^2*Log[1 - x])/2 - ((11*I)/24)*Pi^3*Log[1 - x] - 
        (13*Pi^4*Log[1 - x])/10 - (107*Log[1 - x]^2)/16 - 
        ((85*I)/8)*Pi*Log[1 - x]^2 - (145*Pi^2*Log[1 - x]^2)/16 + 
        (37*Log[1 - x]^3)/6 - (I/12)*Pi*Log[1 - x]^3 + (5*Pi^2*Log[1 - x]^3)/
         3 - (119*Log[1 - x]^4)/48 - Log[1 - x]^5/5 + Log[x]/2 + 
        (33*I)*Pi*Log[x] + (37*Pi^2*Log[x])/6 - (22*Pi^4*Log[x])/15 + 
        33*Log[1 - x]*Log[x] + ((41*I)/2)*Pi*Log[1 - x]*Log[x] - 
        (80*Pi^2*Log[1 - x]*Log[x])/3 - (153*Log[1 - x]^2*Log[x])/2 + 
        ((7*I)/2)*Pi*Log[1 - x]^2*Log[x] + 25*Pi^2*Log[1 - x]^2*Log[x] + 
        (53*Log[1 - x]^3*Log[x])/4 + 11*Log[1 - x]^4*Log[x] - 
        ((11*I)/2)*Pi*Log[x]^2 - (13*Pi^2*Log[x]^2)/6 + 
        (75*Log[1 - x]*Log[x]^2)/2 + I*Pi*Log[1 - x]*Log[x]^2 + 
        (53*Log[1 - x]^2*Log[x]^2)/4 - 29*Log[1 - x]^3*Log[x]^2 - 
        (28*Log[1 - x]*Log[x]^3)/3 + 13*Log[1 - x]^2*Log[x]^3 - 
        ((13*I)/2)*Pi*PolyLog[2, x] + Pi^2*PolyLog[2, x] - 
        (185*Log[1 - x]*PolyLog[2, x])/2 + ((5*I)/2)*Pi*Log[1 - x]*
         PolyLog[2, x] + 28*Pi^2*Log[1 - x]*PolyLog[2, x] + 
        (77*Log[1 - x]^2*PolyLog[2, x])/4 + 8*Log[1 - x]^3*PolyLog[2, x] + 
        86*Log[x]*PolyLog[2, x] + (4*I)*Pi*Log[x]*PolyLog[2, x] + 
        8*Pi^2*Log[x]*PolyLog[2, x] - 10*Log[1 - x]*Log[x]*PolyLog[2, x] - 
        48*Log[1 - x]^2*Log[x]*PolyLog[2, x] - 7*Log[x]^2*PolyLog[2, x] + 
        24*Log[1 - x]*Log[x]^2*PolyLog[2, x] - 24*Log[1 - x]*
         PolyLog[2, x]^2 + 24*Log[x]*PolyLog[2, x]^2 - 
        (185*PolyLog[3, 1 - x])/2 + (11*I)*Pi*PolyLog[3, 1 - x] + 
        26*Pi^2*PolyLog[3, 1 - x] + 4*Log[1 - x]*PolyLog[3, 1 - x] + 
        42*Log[1 - x]^2*PolyLog[3, 1 - x] + 33*Log[x]*PolyLog[3, 1 - x] - 
        108*Log[1 - x]*Log[x]*PolyLog[3, 1 - x] + 18*Log[x]^2*
         PolyLog[3, 1 - x] - 48*PolyLog[2, x]*PolyLog[3, 1 - x] - 
        86*PolyLog[3, x] - (5*I)*Pi*PolyLog[3, x] - 10*Pi^2*PolyLog[3, x] + 
        51*Log[1 - x]*PolyLog[3, x] - 28*Log[x]*PolyLog[3, x] - 
        12*PolyLog[2, x]*PolyLog[3, x] + (77*PolyLog[4, 1 - x])/2 - 
        12*Log[1 - x]*PolyLog[4, 1 - x] + 132*Log[x]*PolyLog[4, 1 - x] + 
        62*PolyLog[4, x] + 24*Log[1 - x]*PolyLog[4, x] + 
        24*Log[x]*PolyLog[4, x] - 8*PolyLog[4, -(x/(1 - x))] - 
        48*Log[1 - x]*PolyLog[4, -(x/(1 - x))] + 
        24*Log[x]*PolyLog[4, -(x/(1 - x))] - 156*PolyLog[5, 1 - x] - 
        96*PolyLog[5, x] - 132*PolyLog[5, -(x/(1 - x))] + (239*Zeta[3])/2 - 
        ((20*I)/3)*Pi*Zeta[3] - 2*Pi^2*Zeta[3] + (13*Log[1 - x]*Zeta[3])/3 - 
        42*Log[1 - x]^2*Zeta[3] - 31*Log[x]*Zeta[3] - 36*Log[1 - x]*Log[x]*
         Zeta[3] - 18*Log[x]^2*Zeta[3] - 12*PolyLog[2, x]*Zeta[3] - 
        108*Zeta[5]) + ep^2*(-3 - ((875*I)/8)*Pi - (887*Pi^2)/8 - 
        ((589*I)/16)*Pi^3 - (83*Pi^4)/36 - ((163*I)/1440)*Pi^5 + 
        (5*Pi^6)/189 + (379*Li[{3, 2}, 1, x])/12 - 39*Li[{3, 2}, 1 - x, 1] - 
        (331*Li[{3, 2}, x, 1])/4 - 104*Li[{3, 3}, 1 - x, 1] + 
        68*Li[{3, 3}, x, 1] + 16*Li[{3, 3}, -(x/(1 - x)), 1] - 
        156*Li[{4, 2}, 1 - x, 1] + 48*Li[{4, 2}, x, 1] + 
        48*Li[{2, 2, 2}, x, 1, 1] - (875*Log[1 - x])/8 - 
        ((237*I)/16)*Pi*Log[1 - x] + (3685*Pi^2*Log[1 - x])/16 + 
        ((481*I)/48)*Pi^3*Log[1 - x] + (305*Pi^4*Log[1 - x])/96 - 
        24*Li[{3, 2}, 1, x]*Log[1 - x] - 84*Li[{3, 2}, x, 1]*Log[1 - x] - 
        (2665*Log[1 - x]^2)/32 - ((465*I)/8)*Pi*Log[1 - x]^2 - 
        (3905*Pi^2*Log[1 - x]^2)/96 + ((7*I)/24)*Pi^3*Log[1 - x]^2 - 
        (179*Pi^4*Log[1 - x]^2)/90 + (851*Log[1 - x]^3)/24 + 
        ((263*I)/24)*Pi*Log[1 - x]^3 + (493*Pi^2*Log[1 - x]^3)/72 - 
        (341*Log[1 - x]^4)/96 - (I/2)*Pi*Log[1 - x]^4 - 
        (41*Pi^2*Log[1 - x]^4)/18 + (33*Log[1 - x]^5)/80 - 
        (46*Log[1 - x]^6)/45 + 2*Log[x] + ((879*I)/4)*Pi*Log[x] + 
        (59*Pi^2*Log[x])/2 + ((9*I)/2)*Pi^3*Log[x] + (203*Pi^4*Log[x])/180 + 
        48*Li[{3, 2}, 1, x]*Log[x] + 96*Li[{3, 2}, 1 - x, 1]*Log[x] + 
        108*Li[{3, 2}, x, 1]*Log[x] + (879*Log[1 - x]*Log[x])/4 + 
        ((537*I)/4)*Pi*Log[1 - x]*Log[x] - (1007*Pi^2*Log[1 - x]*Log[x])/6 - 
        ((15*I)/2)*Pi^3*Log[1 - x]*Log[x] + (29*Pi^4*Log[1 - x]*Log[x])/10 - 
        (6111*Log[1 - x]^2*Log[x])/16 + ((79*I)/8)*Pi*Log[1 - x]^2*Log[x] + 
        (1799*Pi^2*Log[1 - x]^2*Log[x])/48 + (899*Log[1 - x]^3*Log[x])/24 - 
        ((29*I)/6)*Pi*Log[1 - x]^3*Log[x] - 30*Pi^2*Log[1 - x]^3*Log[x] + 
        (Log[1 - x]^4*Log[x])/3 - (14*Log[1 - x]^5*Log[x])/3 - Log[x]^2/2 - 
        (52*I)*Pi*Log[x]^2 - (121*Pi^2*Log[x]^2)/12 + (43*Pi^4*Log[x]^2)/15 + 
        (741*Log[1 - x]*Log[x]^2)/4 + ((51*I)/4)*Pi*Log[1 - x]*Log[x]^2 + 
        21*Pi^2*Log[1 - x]*Log[x]^2 + (487*Log[1 - x]^2*Log[x]^2)/4 - 
        ((7*I)/4)*Pi*Log[1 - x]^2*Log[x]^2 - 36*Pi^2*Log[1 - x]^2*Log[x]^2 - 
        (451*Log[1 - x]^3*Log[x]^2)/12 + (33*Log[1 - x]^4*Log[x]^2)/2 + 
        ((29*I)/6)*Pi*Log[x]^3 + (20*Pi^2*Log[x]^3)/9 - 
        (105*Log[1 - x]*Log[x]^3)/2 - (2*I)*Pi*Log[1 - x]*Log[x]^3 + 
        (8*Pi^2*Log[1 - x]*Log[x]^3)/3 + (41*Log[1 - x]^2*Log[x]^3)/12 + 
        (80*Log[1 - x]^3*Log[x]^3)/3 + 7*Log[1 - x]*Log[x]^4 - 
        19*Log[1 - x]^2*Log[x]^4 + ((103*I)/8)*Pi*PolyLog[2, x] - 
        (41*Pi^2*PolyLog[2, x])/4 - ((9*I)/8)*Pi^3*PolyLog[2, x] - 
        (14*Pi^4*PolyLog[2, x])/5 - (3693*Log[1 - x]*PolyLog[2, x])/8 + 
        (19*I)*Pi*Log[1 - x]*PolyLog[2, x] + 
        (241*Pi^2*Log[1 - x]*PolyLog[2, x])/24 + 
        (777*Log[1 - x]^2*PolyLog[2, x])/8 - ((17*I)/4)*Pi*Log[1 - x]^2*
         PolyLog[2, x] - 31*Pi^2*Log[1 - x]^2*PolyLog[2, x] - 
        (145*Log[1 - x]^3*PolyLog[2, x])/12 - 7*Log[1 - x]^4*PolyLog[2, x] + 
        (949*Log[x]*PolyLog[2, x])/2 + ((143*I)/2)*Pi*Log[x]*PolyLog[2, x] - 
        11*Pi^2*Log[x]*PolyLog[2, x] + (15*Log[1 - x]*Log[x]*PolyLog[2, x])/
         2 + I*Pi*Log[1 - x]*Log[x]*PolyLog[2, x] - 66*Pi^2*Log[1 - x]*Log[x]*
         PolyLog[2, x] - 26*Log[1 - x]^2*Log[x]*PolyLog[2, x] + 
        36*Log[1 - x]^3*Log[x]*PolyLog[2, x] - 54*Log[x]^2*PolyLog[2, x] - 
        (3*I)*Pi*Log[x]^2*PolyLog[2, x] - 11*Pi^2*Log[x]^2*PolyLog[2, x] + 
        17*Log[1 - x]*Log[x]^2*PolyLog[2, x] + 36*Log[1 - x]^2*Log[x]^2*
         PolyLog[2, x] - 32*Log[1 - x]*Log[x]^3*PolyLog[2, x] - 
        ((27*I)/2)*Pi*PolyLog[2, x]^2 + 4*Pi^2*PolyLog[2, x]^2 - 
        (39*Log[1 - x]*PolyLog[2, x]^2)/2 + 33*Log[1 - x]^2*PolyLog[2, x]^2 + 
        6*Log[x]*PolyLog[2, x]^2 - 18*Log[1 - x]*Log[x]*PolyLog[2, x]^2 - 
        15*Log[x]^2*PolyLog[2, x]^2 - 8*PolyLog[2, x]^3 - 
        (3693*PolyLog[3, 1 - x])/8 + ((251*I)/4)*Pi*PolyLog[3, 1 - x] + 
        (371*Pi^2*PolyLog[3, 1 - x])/24 - (87*Log[1 - x]*PolyLog[3, 1 - x])/
         2 - (21*I)*Pi*Log[1 - x]*PolyLog[3, 1 - x] + 
        (8*Pi^2*Log[1 - x]*PolyLog[3, 1 - x])/3 + 
        (21*Log[1 - x]^2*PolyLog[3, 1 - x])/2 - 
        (82*Log[1 - x]^3*PolyLog[3, 1 - x])/3 + 289*Log[x]*
         PolyLog[3, 1 - x] - (5*I)*Pi*Log[x]*PolyLog[3, 1 - x] - 
        60*Pi^2*Log[x]*PolyLog[3, 1 - x] - 89*Log[1 - x]*Log[x]*
         PolyLog[3, 1 - x] + 4*Log[1 - x]^2*Log[x]*PolyLog[3, 1 - x] - 
        (21*Log[x]^2*PolyLog[3, 1 - x])/2 + 150*Log[1 - x]*Log[x]^2*
         PolyLog[3, 1 - x] - 32*Log[x]^3*PolyLog[3, 1 - x] - 
        39*PolyLog[2, x]*PolyLog[3, 1 - x] + 12*Log[1 - x]*PolyLog[2, x]*
         PolyLog[3, 1 - x] + 84*Log[x]*PolyLog[2, x]*PolyLog[3, 1 - x] + 
        50*PolyLog[3, 1 - x]^2 - (949*PolyLog[3, x])/2 - 
        ((227*I)/2)*Pi*PolyLog[3, x] + (56*Pi^2*PolyLog[3, x])/3 + 
        (373*Log[1 - x]*PolyLog[3, x])/2 - ((59*I)/2)*Pi*Log[1 - x]*
         PolyLog[3, x] + (242*Pi^2*Log[1 - x]*PolyLog[3, x])/3 - 
        (227*Log[1 - x]^2*PolyLog[3, x])/4 + (98*Log[1 - x]^3*PolyLog[3, x])/
         3 - 128*Log[x]*PolyLog[3, x] - (18*I)*Pi*Log[x]*PolyLog[3, x] + 
        30*Pi^2*Log[x]*PolyLog[3, x] - 18*Log[1 - x]*Log[x]*PolyLog[3, x] - 
        92*Log[1 - x]^2*Log[x]*PolyLog[3, x] + 28*Log[x]^2*PolyLog[3, x] + 
        90*Log[1 - x]*Log[x]^2*PolyLog[3, x] + 
        (235*PolyLog[2, x]*PolyLog[3, x])/12 + 48*Log[1 - x]*PolyLog[2, x]*
         PolyLog[3, x] - 24*Log[x]*PolyLog[2, x]*PolyLog[3, x] - 
        4*PolyLog[3, 1 - x]*PolyLog[3, x] - 132*PolyLog[3, x]^2 + 
        (745*PolyLog[4, 1 - x])/4 + (26*I)*Pi*PolyLog[4, 1 - x] - 
        18*Pi^2*PolyLog[4, 1 - x] + 32*Log[1 - x]*PolyLog[4, 1 - x] + 
        30*Log[1 - x]^2*PolyLog[4, 1 - x] + 34*Log[x]*PolyLog[4, 1 - x] + 
        120*Log[1 - x]*Log[x]*PolyLog[4, 1 - x] - 258*Log[x]^2*
         PolyLog[4, 1 - x] + 60*PolyLog[2, x]*PolyLog[4, 1 - x] + 
        459*PolyLog[4, x] + (45*I)*Pi*PolyLog[4, x] - 
        102*Pi^2*PolyLog[4, x] - (11*Log[1 - x]*PolyLog[4, x])/2 + 
        282*Log[1 - x]^2*PolyLog[4, x] + 80*Log[x]*PolyLog[4, x] - 
        288*Log[1 - x]*Log[x]*PolyLog[4, x] - 114*Log[x]^2*PolyLog[4, x] + 
        252*PolyLog[2, x]*PolyLog[4, x] + 95*PolyLog[4, -(x/(1 - x))] - 
        (8*I)*Pi*PolyLog[4, -(x/(1 - x))] - 
        62*Pi^2*PolyLog[4, -(x/(1 - x))] - 72*Log[1 - x]*
         PolyLog[4, -(x/(1 - x))] - 66*Log[1 - x]^2*
         PolyLog[4, -(x/(1 - x))] + 80*Log[x]*PolyLog[4, -(x/(1 - x))] + 
        180*Log[1 - x]*Log[x]*PolyLog[4, -(x/(1 - x))] - 
        114*Log[x]^2*PolyLog[4, -(x/(1 - x))] + 48*PolyLog[2, x]*
         PolyLog[4, -(x/(1 - x))] - 261*PolyLog[5, 1 - x] - 
        12*Log[1 - x]*PolyLog[5, 1 - x] + 324*Log[x]*PolyLog[5, 1 - x] - 
        (4583*PolyLog[5, x])/12 - 12*Log[1 - x]*PolyLog[5, x] + 
        516*Log[x]*PolyLog[5, x] - (491*PolyLog[5, -(x/(1 - x))])/2 - 
        300*Log[1 - x]*PolyLog[5, -(x/(1 - x))] + 
        468*Log[x]*PolyLog[5, -(x/(1 - x))] - 96*PolyLog[6, 1 - x] - 
        168*PolyLog[6, x] - 168*PolyLog[6, -(x/(1 - x))] + (5093*Zeta[3])/8 - 
        ((323*I)/4)*Pi*Zeta[3] - (511*Pi^2*Zeta[3])/24 - 
        (109*Log[1 - x]*Zeta[3])/2 + ((167*I)/6)*Pi*Log[1 - x]*Zeta[3] + 
        (88*Pi^2*Log[1 - x]*Zeta[3])/3 - (437*Log[1 - x]^2*Zeta[3])/12 + 
        (82*Log[1 - x]^3*Zeta[3])/3 - 263*Log[x]*Zeta[3] + 
        (5*I)*Pi*Log[x]*Zeta[3] + 12*Pi^2*Log[x]*Zeta[3] + 
        14*Log[1 - x]*Log[x]*Zeta[3] - 100*Log[1 - x]^2*Log[x]*Zeta[3] - 
        (25*Log[x]^2*Zeta[3])/2 + 138*Log[1 - x]*Log[x]^2*Zeta[3] + 
        32*Log[x]^3*Zeta[3] + (671*PolyLog[2, x]*Zeta[3])/12 + 
        84*Log[1 - x]*PolyLog[2, x]*Zeta[3] - 60*Log[x]*PolyLog[2, x]*
         Zeta[3] + 124*PolyLog[3, 1 - x]*Zeta[3] - 92*PolyLog[3, x]*Zeta[3] + 
        34*Zeta[3]^2 - (7*Zeta[5])/2 - 204*Log[1 - x]*Zeta[5] + 
        204*Log[x]*Zeta[5]))) + COLOR[CF*NfV2]*(((4*I)/3)*Pi + (5*Pi^2)/18 - 
    ((4*I)/3)*Pi^3 + (2*Pi^4)/45 - Log[1 - x]/3 - ((4*I)/3)*Pi*Log[1 - x] + 
    2*Pi^2*Log[1 - x] - (3*Log[1 - x]^2)/2 - I*Pi*Log[1 - x]^2 + 
    (Pi^2*Log[1 - x]^2)/3 + Log[1 - x]^4/6 + (5*Log[x])/3 - 
    ((16*I)/3)*Pi*Log[x] - (4*Pi^2*Log[x])/3 + (5*Log[1 - x]*Log[x])/3 + 
    (6*I)*Pi*Log[1 - x]*Log[x] - 2*Log[1 - x]^2*Log[x] - 
    (2*Log[1 - x]^3*Log[x])/3 - (7*Log[x]^2)/2 + 4*Log[1 - x]*Log[x]^2 + 
    Log[1 - x]^2*Log[x]^2 + (6*I)*Pi*PolyLog[2, x] + 
    (2*Pi^2*PolyLog[2, x])/3 - 2*Log[1 - x]*PolyLog[2, x] + 
    8*Log[x]*PolyLog[2, x] - 2*PolyLog[3, 1 - x] + 
    (4*I)*Pi*PolyLog[3, 1 - x] + 4*Log[x]*PolyLog[3, 1 - x] - 
    8*PolyLog[3, x] + FF[x]^2*(ep*((5*Pi^2)/4 + (5*Log[1 - x]^2)/4 - 
        (5*Log[1 - x]*Log[x])/2 + (5*Log[x]^2)/4) + 
      ep^2*((75*Pi^2)/8 - (I/2)*Pi^3 - (7*Pi^2*Log[1 - x])/3 + 
        (75*Log[1 - x]^2)/8 - (I/2)*Pi*Log[1 - x]^2 - (5*Log[1 - x]^3)/3 - 
        2*Pi^2*Log[x] - (75*Log[1 - x]*Log[x])/4 + I*Pi*Log[1 - x]*Log[x] + 
        3*Log[1 - x]^2*Log[x] + (75*Log[x]^2)/8 - (I/2)*Pi*Log[x]^2 + 
        Log[1 - x]*Log[x]^2 - (5*Log[x]^3)/3 + 2*Log[1 - x]*PolyLog[2, x] - 
        2*Log[x]*PolyLog[2, x] + 2*PolyLog[3, 1 - x] + 2*PolyLog[3, x])) - 
    4*PolyLog[4, 1 - x] + 4*PolyLog[4, x] + 4*PolyLog[4, -(x/(1 - x))] + 
    10*Zeta[3] - (4*I)*Pi*Zeta[3] - 4*Log[x]*Zeta[3] + 
    ep*(((139*I)/18)*Pi - (118*Pi^2)/27 - ((17*I)/9)*Pi^3 + (5*Pi^4)/6 + 
      ((2*I)/45)*Pi^5 + (20*Li[{3, 2}, 1, x])/3 - 4*Li[{3, 2}, x, 1] - 
      (35*Log[1 - x])/9 - ((32*I)/9)*Pi*Log[1 - x] + 
      (103*Pi^2*Log[1 - x])/9 + ((4*I)/3)*Pi^3*Log[1 - x] + 
      (29*Pi^4*Log[1 - x])/90 - (53*Log[1 - x]^2)/6 - 
      ((17*I)/6)*Pi*Log[1 - x]^2 - (7*Pi^2*Log[1 - x]^2)/3 + 
      ((4*I)/3)*Pi^3*Log[1 - x]^2 + 2*Log[1 - x]^3 + 
      ((4*I)/3)*Pi*Log[1 - x]^3 + (Pi^2*Log[1 - x]^3)/3 - Log[1 - x]^4/6 + 
      ((2*I)/3)*Pi*Log[1 - x]^4 + Log[1 - x]^5/10 + (209*Log[x])/18 - 
      ((194*I)/9)*Pi*Log[x] + (22*Pi^2*Log[x])/9 + ((4*I)/3)*Pi^3*Log[x] - 
      (2*Pi^4*Log[x])/45 + (133*Log[1 - x]*Log[x])/9 + 
      (15*I)*Pi*Log[1 - x]*Log[x] - 10*Pi^2*Log[1 - x]*Log[x] - 
      (4*I)*Pi^3*Log[1 - x]*Log[x] - (22*Log[1 - x]^2*Log[x])/3 + 
      (3*I)*Pi*Log[1 - x]^2*Log[x] - (Pi^2*Log[1 - x]^2*Log[x])/3 + 
      (2*Log[1 - x]^3*Log[x])/3 - ((8*I)/3)*Pi*Log[1 - x]^3*Log[x] - 
      (Log[1 - x]^4*Log[x])/6 - (119*Log[x]^2)/6 + ((14*I)/3)*Pi*Log[x]^2 + 
      2*Pi^2*Log[x]^2 + (35*Log[1 - x]*Log[x]^2)/3 - 
      (5*I)*Pi*Log[1 - x]*Log[x]^2 - 2*Pi^2*Log[1 - x]*Log[x]^2 + 
      Log[1 - x]^2*Log[x]^2 + (12*I)*Pi*Log[1 - x]^2*Log[x]^2 - 
      (Log[1 - x]^3*Log[x]^2)/3 + (14*Log[x]^3)/3 - (16*Log[1 - x]*Log[x]^3)/
       3 + (13*Log[1 - x]^2*Log[x]^3)/3 + (25*I)*Pi*PolyLog[2, x] - 
      (38*Pi^2*PolyLog[2, x])/3 - ((4*I)/3)*Pi^3*PolyLog[2, x] - 
      3*Log[1 - x]*PolyLog[2, x] + (4*I)*Pi*Log[1 - x]*PolyLog[2, x] + 
      28*Log[x]*PolyLog[2, x] + (16*I)*Pi*Log[x]*PolyLog[2, x] - 
      (8*Pi^2*Log[x]*PolyLog[2, x])/3 + 8*Log[1 - x]*Log[x]*PolyLog[2, x] + 
      (16*I)*Pi*Log[1 - x]*Log[x]*PolyLog[2, x] - 4*Log[x]^2*PolyLog[2, x] + 
      8*Log[1 - x]*Log[x]^2*PolyLog[2, x] + (8*I)*Pi*PolyLog[2, x]^2 + 
      8*Log[x]*PolyLog[2, x]^2 - 3*PolyLog[3, 1 - x] - 
      (22*I)*Pi*PolyLog[3, 1 - x] - (14*Pi^2*PolyLog[3, 1 - x])/3 - 
      8*Log[1 - x]*PolyLog[3, 1 - x] - 10*Log[x]*PolyLog[3, 1 - x] + 
      (20*I)*Pi*Log[x]*PolyLog[3, 1 - x] + 6*Log[x]^2*PolyLog[3, 1 - x] - 
      28*PolyLog[3, x] - (46*I)*Pi*PolyLog[3, x] + (10*Pi^2*PolyLog[3, x])/
       3 - 14*Log[1 - x]*PolyLog[3, x] - 16*Log[x]*PolyLog[3, x] - 
      (28*PolyLog[2, x]*PolyLog[3, x])/3 + 20*PolyLog[4, 1 - x] - 
      (4*I)*Pi*PolyLog[4, 1 - x] + 4*Log[x]*PolyLog[4, 1 - x] + 
      36*PolyLog[4, x] + (16*I)*Pi*PolyLog[4, x] - 
      8*Log[1 - x]*PolyLog[4, x] + 8*Log[x]*PolyLog[4, x] - 
      4*PolyLog[4, -(x/(1 - x))] + (16*I)*Pi*PolyLog[4, -(x/(1 - x))] + 
      8*Log[x]*PolyLog[4, -(x/(1 - x))] - 12*PolyLog[5, 1 - x] - 
      (16*PolyLog[5, x])/3 - 12*PolyLog[5, -(x/(1 - x))] + 5*Zeta[3] + 
      (34*I)*Pi*Zeta[3] + (14*Pi^2*Zeta[3])/3 + 12*Log[1 - x]*Zeta[3] + 
      2*Log[x]*Zeta[3] - (20*I)*Pi*Log[x]*Zeta[3] - 6*Log[x]^2*Zeta[3] + 
      (4*PolyLog[2, x]*Zeta[3])/3 + 12*Zeta[5]) + 
    ep^2*(((3391*I)/108)*Pi - (12761*Pi^2)/324 - ((1003*I)/108)*Pi^3 - 
      (469*Pi^4)/1080 + ((37*I)/45)*Pi^5 + (106*Pi^6)/2835 + 
      44*Li[{3, 2}, 1, x] + ((286*I)/3)*Pi*Li[{3, 2}, 1, x] - 
      50*Li[{3, 2}, 1 - x, 1] - (116*I)*Pi*Li[{3, 2}, 1 - x, 1] - 
      86*Li[{3, 2}, x, 1] - (170*I)*Pi*Li[{3, 2}, x, 1] - 
      (56*Li[{3, 3}, 1 - x, 1])/3 + (52*Li[{3, 3}, -(x/(1 - x)), 1])/3 - 
      4*Li[{4, 2}, 1 - x, 1] - 16*Li[{4, 2}, x, 1] - 
      16*Li[{2, 2, 2}, x, 1, 1] - (2449*Log[1 - x])/108 - 
      ((1561*I)/108)*Pi*Log[1 - x] + (1517*Pi^2*Log[1 - x])/27 + 
      ((62*I)/9)*Pi^3*Log[1 - x] - (209*Pi^4*Log[1 - x])/180 + 
      ((119*I)/45)*Pi^5*Log[1 - x] - 32*Li[{3, 2}, 1, x]*Log[1 - x] + 
      32*Li[{3, 2}, x, 1]*Log[1 - x] - (3571*Log[1 - x]^2)/72 - 
      ((485*I)/36)*Pi*Log[1 - x]^2 - (44*Pi^2*Log[1 - x]^2)/3 - 
      ((13*I)/3)*Pi^3*Log[1 - x]^2 - (323*Pi^4*Log[1 - x]^2)/270 + 
      12*Log[1 - x]^3 + ((14*I)/3)*Pi*Log[1 - x]^3 + 
      (23*Pi^2*Log[1 - x]^3)/9 + ((22*I)/3)*Pi^3*Log[1 - x]^3 - 
      (79*Log[1 - x]^4)/24 - ((8*I)/3)*Pi*Log[1 - x]^4 - 
      (115*Pi^2*Log[1 - x]^4)/108 + (7*Log[1 - x]^5)/15 + 
      ((11*I)/5)*Pi*Log[1 - x]^5 - (11*Log[1 - x]^6)/27 + (1460*Log[x])/27 - 
      ((6313*I)/108)*Pi*Log[x] + (2381*Pi^2*Log[x])/108 + 
      ((41*I)/6)*Pi^3*Log[x] - (91*Pi^4*Log[x])/45 - 
      ((56*I)/15)*Pi^5*Log[x] + 82*Li[{3, 2}, 1, x]*Log[x] - 
      116*Li[{3, 2}, 1 - x, 1]*Log[x] - 162*Li[{3, 2}, x, 1]*Log[x] + 
      (2498*Log[1 - x]*Log[x])/27 + ((343*I)/6)*Pi*Log[1 - x]*Log[x] - 
      (75*Pi^2*Log[1 - x]*Log[x])/2 - (6*I)*Pi^3*Log[1 - x]*Log[x] + 
      (232*Pi^4*Log[1 - x]*Log[x])/45 - (452*Log[1 - x]^2*Log[x])/9 + 
      ((103*I)/6)*Pi*Log[1 - x]^2*Log[x] + (8*Pi^2*Log[1 - x]^2*Log[x])/3 - 
      (27*I)*Pi^3*Log[1 - x]^2*Log[x] + (37*Log[1 - x]^3*Log[x])/6 + 
      (3*I)*Pi*Log[1 - x]^3*Log[x] + 9*Pi^2*Log[1 - x]^3*Log[x] - 
      (7*Log[1 - x]^4*Log[x])/3 - ((27*I)/2)*Pi*Log[1 - x]^4*Log[x] + 
      (283*Log[1 - x]^5*Log[x])/90 - (6271*Log[x]^2)/72 + 
      ((595*I)/36)*Pi*Log[x]^2 + (2*Pi^2*Log[x]^2)/9 - 
      ((4*I)/3)*Pi^3*Log[x]^2 - (169*Pi^4*Log[x]^2)/45 + 
      (821*Log[1 - x]*Log[x]^2)/18 - ((23*I)/2)*Pi*Log[1 - x]*Log[x]^2 + 
      (22*Pi^2*Log[1 - x]*Log[x]^2)/3 + (4*I)*Pi^3*Log[1 - x]*Log[x]^2 + 
      12*Log[1 - x]^2*Log[x]^2 - ((3*I)/2)*Pi*Log[1 - x]^2*Log[x]^2 - 
      (173*Pi^2*Log[1 - x]^2*Log[x]^2)/6 - (22*Log[1 - x]^3*Log[x]^2)/3 + 
      (32*I)*Pi*Log[1 - x]^3*Log[x]^2 - (65*Log[1 - x]^4*Log[x]^2)/6 + 
      (76*Log[x]^3)/3 - ((8*I)/3)*Pi*Log[x]^3 - (16*Pi^2*Log[x]^3)/9 - 
      (50*Log[1 - x]*Log[x]^3)/3 + ((8*I)/3)*Pi*Log[1 - x]*Log[x]^3 + 
      (8*Pi^2*Log[1 - x]*Log[x]^3)/3 + (20*Log[1 - x]^2*Log[x]^3)/3 - 
      ((34*I)/3)*Pi*Log[1 - x]^2*Log[x]^3 + (47*Log[1 - x]^3*Log[x]^3)/3 - 
      (7*Log[x]^4)/2 + 4*Log[1 - x]*Log[x]^4 - (19*Log[1 - x]^2*Log[x]^4)/3 + 
      (94*I)*Pi*PolyLog[2, x] - (311*Pi^2*PolyLog[2, x])/6 - 
      ((46*I)/3)*Pi^3*PolyLog[2, x] + (Pi^4*PolyLog[2, x])/9 - 
      (221*Log[1 - x]*PolyLog[2, x])/6 + ((32*I)/3)*Pi*Log[1 - x]*
       PolyLog[2, x] + (31*Pi^2*Log[1 - x]*PolyLog[2, x])/3 - 
      (17*Log[1 - x]^2*PolyLog[2, x])/3 - (5*I)*Pi*Log[1 - x]^2*
       PolyLog[2, x] - 7*Pi^2*Log[1 - x]^2*PolyLog[2, x] + 
      (4*Log[1 - x]^3*PolyLog[2, x])/3 - (7*Log[1 - x]^4*PolyLog[2, x])/2 + 
      (785*Log[x]*PolyLog[2, x])/6 + ((175*I)/3)*Pi*Log[x]*PolyLog[2, x] - 
      3*Pi^2*Log[x]*PolyLog[2, x] + (2*I)*Pi^3*Log[x]*PolyLog[2, x] + 
      28*Log[1 - x]*Log[x]*PolyLog[2, x] + (22*I)*Pi*Log[1 - x]*Log[x]*
       PolyLog[2, x] - (32*Pi^2*Log[1 - x]*Log[x]*PolyLog[2, x])/3 - 
      34*Log[1 - x]^2*Log[x]*PolyLog[2, x] + 14*Log[1 - x]^3*Log[x]*
       PolyLog[2, x] - (77*Log[x]^2*PolyLog[2, x])/6 - 
      (19*I)*Pi*Log[x]^2*PolyLog[2, x] + (11*Pi^2*Log[x]^2*PolyLog[2, x])/3 + 
      12*Log[1 - x]*Log[x]^2*PolyLog[2, x] - (16*I)*Pi*Log[1 - x]*Log[x]^2*
       PolyLog[2, x] - 13*Log[1 - x]^2*Log[x]^2*PolyLog[2, x] - 
      (32*Log[1 - x]*Log[x]^3*PolyLog[2, x])/3 - (2*I)*Pi*PolyLog[2, x]^2 - 
      (29*Pi^2*PolyLog[2, x]^2)/3 - 25*Log[1 - x]*PolyLog[2, x]^2 + 
      23*Log[x]*PolyLog[2, x]^2 + (6*I)*Pi*Log[x]*PolyLog[2, x]^2 - 
      5*Log[x]^2*PolyLog[2, x]^2 + (8*PolyLog[2, x]^3)/3 - 
      (221*PolyLog[3, 1 - x])/6 - (51*I)*Pi*PolyLog[3, 1 - x] + 
      31*Pi^2*PolyLog[3, 1 - x] + (4*I)*Pi^3*PolyLog[3, 1 - x] - 
      (104*Log[1 - x]*PolyLog[3, 1 - x])/3 - (10*I)*Pi*Log[1 - x]*
       PolyLog[3, 1 - x] + (26*Pi^2*Log[1 - x]*PolyLog[3, 1 - x])/9 + 
      8*Log[1 - x]^2*PolyLog[3, 1 - x] + (26*Log[1 - x]^3*PolyLog[3, 1 - x])/
       9 - (31*Log[x]*PolyLog[3, 1 - x])/3 + (26*I)*Pi*Log[x]*
       PolyLog[3, 1 - x] - (16*Pi^2*Log[x]*PolyLog[3, 1 - x])/3 - 
      60*Log[1 - x]*Log[x]*PolyLog[3, 1 - x] - (52*I)*Pi*Log[1 - x]*Log[x]*
       PolyLog[3, 1 - x] - (26*Log[1 - x]^2*Log[x]*PolyLog[3, 1 - x])/3 + 
      28*Log[x]^2*PolyLog[3, 1 - x] - (20*I)*Pi*Log[x]^2*PolyLog[3, 1 - x] - 
      84*Log[1 - x]*Log[x]^2*PolyLog[3, 1 - x] - 
      (32*Log[x]^3*PolyLog[3, 1 - x])/3 - 50*PolyLog[2, x]*
       PolyLog[3, 1 - x] - (52*I)*Pi*PolyLog[2, x]*PolyLog[3, 1 - x] - 
      52*Log[x]*PolyLog[2, x]*PolyLog[3, 1 - x] + (2*PolyLog[3, 1 - x]^2)/3 - 
      (785*PolyLog[3, x])/6 - (112*I)*Pi*PolyLog[3, x] + 
      33*Pi^2*PolyLog[3, x] - ((10*I)/3)*Pi^3*PolyLog[3, x] + 
      (14*Log[1 - x]*PolyLog[3, x])/3 - (26*I)*Pi*Log[1 - x]*PolyLog[3, x] + 
      (122*Pi^2*Log[1 - x]*PolyLog[3, x])/9 - 14*Log[1 - x]^2*PolyLog[3, x] + 
      (26*Log[1 - x]^3*PolyLog[3, x])/9 - (182*Log[x]*PolyLog[3, x])/3 + 
      (30*I)*Pi*Log[x]*PolyLog[3, x] - 10*Pi^2*Log[x]*PolyLog[3, x] + 
      30*Log[1 - x]*Log[x]*PolyLog[3, x] + (60*I)*Pi*Log[1 - x]*Log[x]*
       PolyLog[3, x] - (122*Log[1 - x]^2*Log[x]*PolyLog[3, x])/3 + 
      16*Log[x]^2*PolyLog[3, x] + 30*Log[1 - x]*Log[x]^2*PolyLog[3, x] - 
      2*PolyLog[2, x]*PolyLog[3, x] + ((118*I)/3)*Pi*PolyLog[2, x]*
       PolyLog[3, x] + 58*Log[x]*PolyLog[2, x]*PolyLog[3, x] - 
      (244*PolyLog[3, 1 - x]*PolyLog[3, x])/3 - (116*PolyLog[3, x]^2)/3 + 
      101*PolyLog[4, 1 - x] - (16*I)*Pi*PolyLog[4, 1 - x] - 
      (4*Pi^2*PolyLog[4, 1 - x])/3 - 6*Log[1 - x]*PolyLog[4, 1 - x] + 
      100*Log[x]*PolyLog[4, 1 - x] + (336*I)*Pi*Log[x]*PolyLog[4, 1 - x] + 
      52*Log[1 - x]*Log[x]*PolyLog[4, 1 - x] + 338*Log[x]^2*
       PolyLog[4, 1 - x] + 84*PolyLog[2, x]*PolyLog[4, 1 - x] + 
      104*PolyLog[4, x] - (12*I)*Pi*PolyLog[4, x] - (20*Pi^2*PolyLog[4, x])/
       3 + 80*Log[1 - x]*PolyLog[4, x] + (224*I)*Pi*Log[1 - x]*
       PolyLog[4, x] - 38*Log[x]*PolyLog[4, x] - (60*I)*Pi*Log[x]*
       PolyLog[4, x] + 240*Log[1 - x]*Log[x]*PolyLog[4, x] - 
      38*Log[x]^2*PolyLog[4, x] - 16*PolyLog[2, x]*PolyLog[4, x] - 
      43*PolyLog[4, -(x/(1 - x))] - (40*I)*Pi*PolyLog[4, -(x/(1 - x))] - 
      20*Pi^2*PolyLog[4, -(x/(1 - x))] + 6*Log[1 - x]*
       PolyLog[4, -(x/(1 - x))] - 26*Log[1 - x]^2*PolyLog[4, -(x/(1 - x))] - 
      38*Log[x]*PolyLog[4, -(x/(1 - x))] - (60*I)*Pi*Log[x]*
       PolyLog[4, -(x/(1 - x))] - 38*Log[x]^2*PolyLog[4, -(x/(1 - x))] - 
      84*PolyLog[2, x]*PolyLog[4, -(x/(1 - x))] - 66*PolyLog[5, 1 - x] - 
      (236*I)*Pi*PolyLog[5, 1 - x] - 308*Log[x]*PolyLog[5, 1 - x] - 
      78*PolyLog[5, x] - ((506*I)/3)*Pi*PolyLog[5, x] + 
      32*Log[1 - x]*PolyLog[5, x] - 158*Log[x]*PolyLog[5, x] - 
      26*PolyLog[5, -(x/(1 - x))] - (264*I)*Pi*PolyLog[5, -(x/(1 - x))] - 
      104*Log[1 - x]*PolyLog[5, -(x/(1 - x))] - 
      240*Log[x]*PolyLog[5, -(x/(1 - x))] - 36*PolyLog[6, 1 - x] - 
      120*PolyLog[6, x] - 120*PolyLog[6, -(x/(1 - x))] + (88*Zeta[3])/3 + 
      ((56*I)/3)*Pi*Zeta[3] - (86*Pi^2*Zeta[3])/3 + (54*I)*Pi^3*Zeta[3] + 
      (55*Log[1 - x]*Zeta[3])/3 + (54*I)*Pi*Log[1 - x]*Zeta[3] - 
      (122*Pi^2*Log[1 - x]*Zeta[3])/9 + 10*Log[1 - x]^2*Zeta[3] - 
      (26*Log[1 - x]^3*Zeta[3])/9 - (29*Log[x]*Zeta[3])/3 - 
      (2*I)*Pi*Log[x]*Zeta[3] + (190*Pi^2*Log[x]*Zeta[3])/3 - 
      90*Log[1 - x]*Log[x]*Zeta[3] - (296*I)*Pi*Log[1 - x]*Log[x]*Zeta[3] + 
      (122*Log[1 - x]^2*Log[x]*Zeta[3])/3 - 8*Log[x]^2*Zeta[3] + 
      (20*I)*Pi*Log[x]^2*Zeta[3] - 264*Log[1 - x]*Log[x]^2*Zeta[3] + 
      (32*Log[x]^3*Zeta[3])/3 + 28*PolyLog[2, x]*Zeta[3] - 
      ((154*I)/3)*Pi*PolyLog[2, x]*Zeta[3] - 54*Log[x]*PolyLog[2, x]*
       Zeta[3] + (268*PolyLog[3, 1 - x]*Zeta[3])/3 + 
      (340*PolyLog[3, x]*Zeta[3])/3 - (230*Zeta[3]^2)/3 - 149*Zeta[5] - 
      (402*I)*Pi*Zeta[5] + 72*Log[1 - x]*Zeta[5] - 330*Log[x]*Zeta[5]) + 
    FF[x]*(Pi^2/2 - (I/9)*Pi^3 - (4*Log[1 - x])/3 - (2*Pi^2*Log[1 - x])/3 + 
      Log[1 - x]^2/2 + (I/3)*Pi*Log[1 - x]^2 + (4*Log[x])/3 + 
      (5*Pi^2*Log[x])/9 - Log[1 - x]*Log[x] + ((2*I)/3)*Pi*Log[1 - x]*
       Log[x] + (2*Log[1 - x]^2*Log[x])/3 + Log[x]^2/2 - (I/3)*Pi*Log[x]^2 + 
      ((4*I)/3)*Pi*PolyLog[2, x] + (2*Log[1 - x]*PolyLog[2, x])/3 + 
      (2*Log[x]*PolyLog[2, x])/3 + (2*PolyLog[3, 1 - x])/3 - 
      (2*PolyLog[3, x])/3 + ep*((7*Pi^2)/2 + ((17*I)/54)*Pi^3 - 
        (179*Pi^4)/540 - (139*Log[1 - x])/18 - ((8*I)/3)*Pi*Log[1 - x] - 
        (31*Pi^2*Log[1 - x])/9 + ((2*I)/9)*Pi^3*Log[1 - x] + 
        (7*Log[1 - x]^2)/2 + ((19*I)/18)*Pi*Log[1 - x]^2 - 
        (2*Log[1 - x]^3)/3 - ((4*I)/9)*Pi*Log[1 - x]^3 - 
        (7*Log[1 - x]^4)/18 + (139*Log[x])/18 + ((8*I)/3)*Pi*Log[x] - 
        (31*Pi^2*Log[x])/54 + ((5*I)/9)*Pi^3*Log[x] - 7*Log[1 - x]*Log[x] + 
        (I/9)*Pi*Log[1 - x]*Log[x] + (8*Pi^2*Log[1 - x]*Log[x])/3 + 
        (46*Log[1 - x]^2*Log[x])/9 - ((10*I)/3)*Pi*Log[1 - x]^2*Log[x] + 
        (11*Log[1 - x]^3*Log[x])/9 + (7*Log[x]^2)/2 - (I/18)*Pi*Log[x]^2 - 
        (13*Pi^2*Log[x]^2)/18 - Log[1 - x]*Log[x]^2 - ((4*I)/3)*Pi*Log[1 - x]*
         Log[x]^2 - (23*Log[1 - x]^2*Log[x]^2)/6 - (2*Log[x]^3)/3 + 
        ((4*I)/9)*Pi*Log[x]^3 + ((20*I)/9)*Pi*PolyLog[2, x] + 
        (26*Pi^2*PolyLog[2, x])/9 + (55*Log[1 - x]*PolyLog[2, x])/9 - 
        ((14*I)/3)*Pi*Log[1 - x]*PolyLog[2, x] - (Log[1 - x]^2*PolyLog[2, x])/
         3 - (35*Log[x]*PolyLog[2, x])/9 - ((14*I)/3)*Pi*Log[x]*
         PolyLog[2, x] - (16*Log[1 - x]*Log[x]*PolyLog[2, x])/3 - 
        (Log[x]^2*PolyLog[2, x])/3 + (55*PolyLog[3, 1 - x])/9 - 
        ((14*I)/3)*Pi*PolyLog[3, 1 - x] + (4*Log[1 - x]*PolyLog[3, 1 - x])/
         3 - (22*Log[x]*PolyLog[3, 1 - x])/3 + (35*PolyLog[3, x])/9 + 
        ((14*I)/3)*Pi*PolyLog[3, x] + (22*Log[1 - x]*PolyLog[3, x])/3 - 
        (4*Log[x]*PolyLog[3, x])/3 + 6*PolyLog[4, 1 - x] - 6*PolyLog[4, x] - 
        (28*PolyLog[4, -(x/(1 - x))])/3 - (16*Log[1 - x]*Zeta[3])/3 + 
        (16*Log[x]*Zeta[3])/3) + ep^2*((171*Pi^2)/8 + ((779*I)/324)*Pi^3 - 
        (43*Pi^4)/648 - ((131*I)/540)*Pi^5 - (140*Li[{3, 2}, 1, x])/9 + 
        18*Li[{3, 2}, 1 - x, 1] + (86*Li[{3, 2}, x, 1])/3 - 
        (3391*Log[1 - x])/108 - ((193*I)/9)*Pi*Log[1 - x] - 
        (949*Pi^2*Log[1 - x])/54 - ((53*I)/27)*Pi^3*Log[1 - x] + 
        (109*Pi^4*Log[1 - x])/270 + (147*Log[1 - x]^2)/8 + 
        ((841*I)/108)*Pi*Log[1 - x]^2 + (7*Pi^2*Log[1 - x]^2)/4 - 
        ((5*I)/18)*Pi^3*Log[1 - x]^2 - (34*Log[1 - x]^3)/9 - 
        ((38*I)/27)*Pi*Log[1 - x]^3 - Pi^2*Log[1 - x]^3 - 
        (4*Log[1 - x]^4)/27 + ((4*I)/9)*Pi*Log[1 - x]^4 + Log[1 - x]^5/18 + 
        (3391*Log[x])/108 + ((193*I)/9)*Pi*Log[x] - (3679*Pi^2*Log[x])/324 - 
        ((31*I)/54)*Pi^3*Log[x] + (439*Pi^4*Log[x])/540 - 
        (171*Log[1 - x]*Log[x])/4 + ((31*I)/54)*Pi*Log[1 - x]*Log[x] + 
        (167*Pi^2*Log[1 - x]*Log[x])/18 + ((14*I)/9)*Pi^3*Log[1 - x]*Log[x] + 
        (929*Log[1 - x]^2*Log[x])/27 + ((4*I)/9)*Pi*Log[1 - x]^2*Log[x] - 
        (16*Pi^2*Log[1 - x]^2*Log[x])/9 + (83*Log[1 - x]^3*Log[x])/54 + 
        ((38*I)/9)*Pi*Log[1 - x]^3*Log[x] + (11*Log[1 - x]^4*Log[x])/18 + 
        (195*Log[x]^2)/8 - ((31*I)/108)*Pi*Log[x]^2 + (7*Pi^2*Log[x]^2)/54 - 
        (I/2)*Pi^3*Log[x]^2 - (29*Log[1 - x]*Log[x]^2)/6 - 
        ((11*I)/9)*Pi*Log[1 - x]*Log[x]^2 - (29*Pi^2*Log[1 - x]*Log[x]^2)/
         18 - (311*Log[1 - x]^2*Log[x]^2)/36 - ((2*I)/3)*Pi*Log[1 - x]^2*
         Log[x]^2 + (25*Log[1 - x]^3*Log[x]^2)/6 - (50*Log[x]^3)/9 + 
        ((2*I)/27)*Pi*Log[x]^3 + (16*Pi^2*Log[x]^3)/27 + 
        2*Log[1 - x]*Log[x]^3 + ((4*I)/3)*Pi*Log[1 - x]*Log[x]^3 - 
        (Log[1 - x]^2*Log[x]^3)/2 + Log[x]^4/2 - (I/3)*Pi*Log[x]^4 + 
        ((436*I)/27)*Pi*PolyLog[2, x] + (130*Pi^2*PolyLog[2, x])/27 + 
        ((29*I)/9)*Pi^3*PolyLog[2, x] + (2407*Log[1 - x]*PolyLog[2, x])/54 - 
        ((25*I)/9)*Pi*Log[1 - x]*PolyLog[2, x] - 
        (61*Pi^2*Log[1 - x]*PolyLog[2, x])/9 - 
        (55*Log[1 - x]^2*PolyLog[2, x])/18 + (6*I)*Pi*Log[1 - x]^2*
         PolyLog[2, x] - (1535*Log[x]*PolyLog[2, x])/54 - 
        ((115*I)/9)*Pi*Log[x]*PolyLog[2, x] - (34*Pi^2*Log[x]*PolyLog[2, x])/
         9 - (80*Log[1 - x]*Log[x]*PolyLog[2, x])/9 - (2*I)*Pi*Log[1 - x]*
         Log[x]*PolyLog[2, x] + (47*Log[1 - x]^2*Log[x]*PolyLog[2, x])/3 + 
        (35*Log[x]^2*PolyLog[2, x])/18 + (6*I)*Pi*Log[x]^2*PolyLog[2, x] - 
        (7*Log[1 - x]*Log[x]^2*PolyLog[2, x])/3 + 9*Log[1 - x]*
         PolyLog[2, x]^2 - 9*Log[x]*PolyLog[2, x]^2 + 
        (2407*PolyLog[3, 1 - x])/54 + ((83*I)/9)*Pi*PolyLog[3, 1 - x] - 
        (61*Pi^2*PolyLog[3, 1 - x])/9 + (110*Log[1 - x]*PolyLog[3, 1 - x])/
         9 + ((40*I)/3)*Pi*Log[1 - x]*PolyLog[3, 1 - x] - 
        (4*Log[1 - x]^2*PolyLog[3, 1 - x])/3 - (137*Log[x]*PolyLog[3, 1 - x])/
         9 - ((10*I)/3)*Pi*Log[x]*PolyLog[3, 1 - x] + 
        (94*Log[1 - x]*Log[x]*PolyLog[3, 1 - x])/3 - 
        Log[x]^2*PolyLog[3, 1 - x] + 18*PolyLog[2, x]*PolyLog[3, 1 - x] + 
        (1535*PolyLog[3, x])/54 + ((223*I)/9)*Pi*PolyLog[3, x] + 
        (34*Pi^2*PolyLog[3, x])/9 + (83*Log[1 - x]*PolyLog[3, x])/9 + 
        ((10*I)/3)*Pi*Log[1 - x]*PolyLog[3, x] + Log[1 - x]^2*PolyLog[3, x] + 
        (70*Log[x]*PolyLog[3, x])/9 - ((40*I)/3)*Pi*Log[x]*PolyLog[3, x] - 
        (40*Log[1 - x]*Log[x]*PolyLog[3, x])/3 + (4*Log[x]^2*PolyLog[3, x])/
         3 + (22*PolyLog[2, x]*PolyLog[3, x])/9 - 15*PolyLog[4, 1 - x] - 
        (10*I)*Pi*PolyLog[4, 1 - x] - (32*Log[1 - x]*PolyLog[4, 1 - x])/3 - 
        (196*Log[x]*PolyLog[4, 1 - x])/3 - 35*PolyLog[4, x] + 
        (10*I)*Pi*PolyLog[4, x] - 28*Log[1 - x]*PolyLog[4, x] + 
        (32*Log[x]*PolyLog[4, x])/3 - (140*PolyLog[4, -(x/(1 - x))])/9 + 
        ((8*I)/3)*Pi*PolyLog[4, -(x/(1 - x))] + 
        (32*Log[1 - x]*PolyLog[4, -(x/(1 - x))])/3 + 
        (32*Log[x]*PolyLog[4, -(x/(1 - x))])/3 + (164*PolyLog[5, 1 - x])/3 + 
        (208*PolyLog[5, x])/9 + (140*PolyLog[5, -(x/(1 - x))])/3 - 
        6*Pi^2*Zeta[3] - (80*Log[1 - x]*Zeta[3])/9 - ((32*I)/3)*Pi*Log[1 - x]*
         Zeta[3] + (80*Log[x]*Zeta[3])/9 + ((32*I)/3)*Pi*Log[x]*Zeta[3] + 
        36*Log[1 - x]*Log[x]*Zeta[3] - (52*PolyLog[2, x]*Zeta[3])/9 + 
        (140*Zeta[5])/3)) + FF[(1 - x)^(-1)]*((3*I)*Pi*Log[x] + 
      (3*Log[x]^2)/2 + ep*(((-19*I)/18)*Pi^3 + (7*Pi^4)/90 - 
        (Pi^2*Log[1 - x]^2)/3 - Log[1 - x]^4/6 + (13*I)*Pi*Log[x] - 
        (49*Pi^2*Log[x])/18 + (6*I)*Pi*Log[1 - x]*Log[x] + 
        (2*Log[1 - x]^3*Log[x])/3 + (13*Log[x]^2)/2 - 
        ((19*I)/6)*Pi*Log[x]^2 + 3*Log[1 - x]*Log[x]^2 - 2*Log[x]^3 + 
        ((19*I)/3)*Pi*PolyLog[2, x] - (2*Pi^2*PolyLog[2, x])/3 + 
        (19*Log[x]*PolyLog[2, x])/3 - (19*PolyLog[3, x])/3 + 
        (4*I)*Pi*PolyLog[3, x] + 4*Log[1 - x]*PolyLog[3, x] + 
        4*PolyLog[4, 1 - x] - 4*PolyLog[4, x] - 4*PolyLog[4, -(x/(1 - x))] + 
        (19*Zeta[3])/3 - (4*I)*Pi*Zeta[3] - 4*Log[1 - x]*Zeta[3]) + 
      ep^2*(((-959*I)/216)*Pi^3 + (2*Pi^4)/3 - ((4*I)/15)*Pi^5 - 
        (20*Li[{3, 2}, 1, x])/3 + 16*Li[{3, 2}, 1 - x, 1] + 
        20*Li[{3, 2}, x, 1] + ((2*I)/9)*Pi^3*Log[1 - x] - 
        (47*Pi^4*Log[1 - x])/90 - (13*Pi^2*Log[1 - x]^2)/9 - 
        ((4*I)/3)*Pi^3*Log[1 - x]^2 - (13*Pi^2*Log[1 - x]^3)/9 - 
        (13*Log[1 - x]^4)/18 - ((2*I)/3)*Pi*Log[1 - x]^4 - 
        (17*Log[1 - x]^5)/30 + ((271*I)/6)*Pi*Log[x] - 
        (2477*Pi^2*Log[x])/216 - ((2*I)/9)*Pi^3*Log[x] + (8*Pi^4*Log[x])/15 + 
        (25*I)*Pi*Log[1 - x]*Log[x] - (31*Pi^2*Log[1 - x]*Log[x])/9 - 
        ((5*I)/6)*Pi*Log[1 - x]^2*Log[x] + 3*Pi^2*Log[1 - x]^2*Log[x] + 
        (26*Log[1 - x]^3*Log[x])/9 + ((8*I)/3)*Pi*Log[1 - x]^3*Log[x] + 
        (5*Log[1 - x]^4*Log[x])/2 + (271*Log[x]^2)/12 - 
        ((995*I)/72)*Pi*Log[x]^2 + (43*Pi^2*Log[x]^2)/18 + 
        (25*Log[1 - x]*Log[x]^2)/2 - ((37*I)/6)*Pi*Log[1 - x]*Log[x]^2 - 
        (23*Log[1 - x]^2*Log[x]^2)/6 - (26*Log[x]^3)/3 + 
        ((20*I)/9)*Pi*Log[x]^3 - 4*Log[1 - x]*Log[x]^3 + (3*Log[x]^4)/2 + 
        ((959*I)/36)*Pi*PolyLog[2, x] - (52*Pi^2*PolyLog[2, x])/9 - 
        ((4*I)/3)*Pi^3*PolyLog[2, x] - ((4*I)/3)*Pi*Log[1 - x]*
         PolyLog[2, x] + (959*Log[x]*PolyLog[2, x])/36 - 
        I*Pi*Log[x]*PolyLog[2, x] - (4*Log[1 - x]*Log[x]*PolyLog[2, x])/3 + 
        8*Log[1 - x]^2*Log[x]*PolyLog[2, x] - (37*Log[x]^2*PolyLog[2, x])/6 + 
        (8*I)*Pi*PolyLog[2, x]^2 + 8*Log[1 - x]*PolyLog[2, x]^2 - 
        ((41*I)/3)*Pi*PolyLog[3, 1 - x] + (2*Pi^2*PolyLog[3, 1 - x])/3 - 
        (41*Log[x]*PolyLog[3, 1 - x])/3 + 16*Log[1 - x]*Log[x]*
         PolyLog[3, 1 - x] + 16*PolyLog[2, x]*PolyLog[3, 1 - x] - 
        (959*PolyLog[3, x])/36 - ((25*I)/3)*Pi*PolyLog[3, x] - 
        (14*Pi^2*PolyLog[3, x])/3 + 5*Log[1 - x]*PolyLog[3, x] + 
        (20*I)*Pi*Log[1 - x]*PolyLog[3, x] + 6*Log[1 - x]^2*PolyLog[3, x] - 
        (2*Log[x]*PolyLog[3, x])/3 - (20*PolyLog[2, x]*PolyLog[3, x])/3 + 
        (52*PolyLog[4, 1 - x])/3 + (16*I)*Pi*PolyLog[4, 1 - x] + 
        8*Log[1 - x]*PolyLog[4, 1 - x] - 48*Log[x]*PolyLog[4, 1 - x] - 
        (11*PolyLog[4, x])/3 - (4*I)*Pi*PolyLog[4, x] - 
        36*Log[1 - x]*PolyLog[4, x] - (52*PolyLog[4, -(x/(1 - x))])/3 - 
        (16*I)*Pi*PolyLog[4, -(x/(1 - x))] - 8*Log[1 - x]*
         PolyLog[4, -(x/(1 - x))] + 28*PolyLog[5, 1 - x] + 
        (64*PolyLog[5, x])/3 + 28*PolyLog[5, -(x/(1 - x))] + 
        (959*Zeta[3])/36 + ((25*I)/3)*Pi*Zeta[3] - (2*Pi^2*Zeta[3])/3 - 
        5*Log[1 - x]*Zeta[3] - (20*I)*Pi*Log[1 - x]*Zeta[3] - 
        6*Log[1 - x]^2*Zeta[3] + (2*Log[x]*Zeta[3])/3 + 
        32*Log[1 - x]*Log[x]*Zeta[3] - (4*PolyLog[2, x]*Zeta[3])/3 + 
        52*Zeta[5])) + FF[x^(-2)]*((4*Pi^4)/45 + I*Pi*Log[1 - x] + 
      (2*Pi^2*Log[1 - x])/3 + Log[1 - x]^2/2 - (I/3)*Pi*Log[1 - x]^2 + 
      (2*Pi^2*Log[1 - x]^2)/3 + Log[1 - x]^4/3 - ((2*I)/3)*Pi*Log[1 - x]*
       Log[x] - (2*Log[1 - x]^2*Log[x])/3 - (4*Log[1 - x]^3*Log[x])/3 + 
      2*Log[1 - x]^2*Log[x]^2 - ((2*I)/3)*Pi*PolyLog[2, x] + 
      (4*Pi^2*PolyLog[2, x])/3 - (2*Log[1 - x]*PolyLog[2, x])/3 - 
      (2*PolyLog[3, 1 - x])/3 + (8*I)*Pi*PolyLog[3, 1 - x] + 
      8*Log[x]*PolyLog[3, 1 - x] - 8*PolyLog[4, 1 - x] + 8*PolyLog[4, x] + 
      8*PolyLog[4, -(x/(1 - x))] + (2*Zeta[3])/3 - (8*I)*Pi*Zeta[3] - 
      8*Log[x]*Zeta[3] + ep*(Pi^4/27 + ((4*I)/45)*Pi^5 + 
        (40*Li[{3, 2}, 1, x])/3 - 8*Li[{3, 2}, x, 1] + 
        ((16*I)/3)*Pi*Log[1 - x] + (41*Pi^2*Log[1 - x])/18 + 
        ((2*I)/9)*Pi^3*Log[1 - x] + (29*Pi^4*Log[1 - x])/45 + 
        (8*Log[1 - x]^2)/3 - ((89*I)/36)*Pi*Log[1 - x]^2 - 
        (2*Pi^2*Log[1 - x]^2)/9 + ((8*I)/3)*Pi^3*Log[1 - x]^2 - 
        (2*Log[1 - x]^3)/3 + ((4*I)/9)*Pi*Log[1 - x]^3 + 
        (2*Pi^2*Log[1 - x]^3)/3 + (5*Log[1 - x]^4)/18 + 
        ((4*I)/3)*Pi*Log[1 - x]^4 + Log[1 - x]^5/5 - (4*Pi^4*Log[x])/45 - 
        ((53*I)/18)*Pi*Log[1 - x]*Log[x] - (14*Pi^2*Log[1 - x]*Log[x])/9 - 
        (8*I)*Pi^3*Log[1 - x]*Log[x] - (53*Log[1 - x]^2*Log[x])/18 + 
        ((5*I)/3)*Pi*Log[1 - x]^2*Log[x] - (2*Pi^2*Log[1 - x]^2*Log[x])/3 - 
        (7*Log[1 - x]^3*Log[x])/9 - ((16*I)/3)*Pi*Log[1 - x]^3*Log[x] - 
        (Log[1 - x]^4*Log[x])/3 + I*Pi*Log[1 - x]*Log[x]^2 - 
        4*Pi^2*Log[1 - x]*Log[x]^2 + (8*Log[1 - x]^2*Log[x]^2)/3 + 
        (24*I)*Pi*Log[1 - x]^2*Log[x]^2 - (2*Log[1 - x]^3*Log[x]^2)/3 + 
        (26*Log[1 - x]^2*Log[x]^3)/3 - ((53*I)/18)*Pi*PolyLog[2, x] - 
        (10*Pi^2*PolyLog[2, x])/9 - ((8*I)/3)*Pi^3*PolyLog[2, x] - 
        (53*Log[1 - x]*PolyLog[2, x])/18 + (2*I)*Pi*Log[1 - x]*
         PolyLog[2, x] + (Log[1 - x]^2*PolyLog[2, x])/3 + 
        ((8*I)/3)*Pi*Log[x]*PolyLog[2, x] - (16*Pi^2*Log[x]*PolyLog[2, x])/
         3 + (8*Log[1 - x]*Log[x]*PolyLog[2, x])/3 + (32*I)*Pi*Log[1 - x]*
         Log[x]*PolyLog[2, x] + 16*Log[1 - x]*Log[x]^2*PolyLog[2, x] + 
        (16*I)*Pi*PolyLog[2, x]^2 + 16*Log[x]*PolyLog[2, x]^2 - 
        (53*PolyLog[3, 1 - x])/18 + ((10*I)/3)*Pi*PolyLog[3, 1 - x] - 
        (28*Pi^2*PolyLog[3, 1 - x])/3 - (4*Log[1 - x]*PolyLog[3, 1 - x])/3 + 
        6*Log[x]*PolyLog[3, 1 - x] + (40*I)*Pi*Log[x]*PolyLog[3, 1 - x] + 
        12*Log[x]^2*PolyLog[3, 1 - x] - ((10*I)/3)*Pi*PolyLog[3, x] + 
        (20*Pi^2*PolyLog[3, x])/3 - (10*Log[1 - x]*PolyLog[3, x])/3 - 
        (56*PolyLog[2, x]*PolyLog[3, x])/3 - (10*PolyLog[4, 1 - x])/3 - 
        (8*I)*Pi*PolyLog[4, 1 - x] + 8*Log[x]*PolyLog[4, 1 - x] + 
        (20*PolyLog[4, x])/3 + (32*I)*Pi*PolyLog[4, x] - 
        16*Log[1 - x]*PolyLog[4, x] + 16*Log[x]*PolyLog[4, x] + 
        (20*PolyLog[4, -(x/(1 - x))])/3 + (32*I)*Pi*
         PolyLog[4, -(x/(1 - x))] + 16*Log[x]*PolyLog[4, -(x/(1 - x))] - 
        24*PolyLog[5, 1 - x] - (32*PolyLog[5, x])/3 - 
        24*PolyLog[5, -(x/(1 - x))] + (53*Zeta[3])/18 - 
        ((10*I)/3)*Pi*Zeta[3] + (28*Pi^2*Zeta[3])/3 + (4*Log[1 - x]*Zeta[3])/
         3 - 6*Log[x]*Zeta[3] - (40*I)*Pi*Log[x]*Zeta[3] - 
        12*Log[x]^2*Zeta[3] + (8*PolyLog[2, x]*Zeta[3])/3 + 24*Zeta[5]) + 
      ep^2*((49*Pi^4)/405 + ((2*I)/27)*Pi^5 + (212*Pi^6)/2835 + 
        (100*Li[{3, 2}, 1, x])/9 + ((572*I)/3)*Pi*Li[{3, 2}, 1, x] - 
        (40*Li[{3, 2}, 1 - x, 1])/3 - (232*I)*Pi*Li[{3, 2}, 1 - x, 1] - 
        (62*Li[{3, 2}, x, 1])/3 - (340*I)*Pi*Li[{3, 2}, x, 1] - 
        (112*Li[{3, 3}, 1 - x, 1])/3 + (104*Li[{3, 3}, -(x/(1 - x)), 1])/3 - 
        8*Li[{4, 2}, 1 - x, 1] - 32*Li[{4, 2}, x, 1] - 
        32*Li[{2, 2, 2}, x, 1, 1] + ((521*I)/36)*Pi*Log[1 - x] + 
        (935*Pi^2*Log[1 - x])/108 + ((22*I)/27)*Pi^3*Log[1 - x] + 
        (91*Pi^4*Log[1 - x])/540 + ((238*I)/45)*Pi^5*Log[1 - x] - 
        64*Li[{3, 2}, 1, x]*Log[1 - x] + 64*Li[{3, 2}, x, 1]*Log[1 - x] + 
        (521*Log[1 - x]^2)/72 - ((2471*I)/216)*Pi*Log[1 - x]^2 - 
        (155*Pi^2*Log[1 - x]^2)/216 + ((4*I)/9)*Pi^3*Log[1 - x]^2 - 
        (323*Pi^4*Log[1 - x]^2)/135 - (32*Log[1 - x]^3)/9 + 
        ((71*I)/27)*Pi*Log[1 - x]^3 + (34*Pi^2*Log[1 - x]^3)/27 + 
        ((44*I)/3)*Pi^3*Log[1 - x]^3 + (677*Log[1 - x]^4)/432 - 
        (I/18)*Pi*Log[1 - x]^4 - (115*Pi^2*Log[1 - x]^4)/54 + 
        Log[1 - x]^5/6 + ((22*I)/5)*Pi*Log[1 - x]^5 - (22*Log[1 - x]^6)/27 - 
        (19*Pi^4*Log[x])/45 - ((112*I)/15)*Pi^5*Log[x] + 
        164*Li[{3, 2}, 1, x]*Log[x] - 232*Li[{3, 2}, 1 - x, 1]*Log[x] - 
        324*Li[{3, 2}, x, 1]*Log[x] - ((1319*I)/108)*Pi*Log[1 - x]*Log[x] - 
        (371*Pi^2*Log[1 - x]*Log[x])/54 - ((22*I)/9)*Pi^3*Log[1 - x]*Log[x] + 
        (464*Pi^4*Log[1 - x]*Log[x])/45 - (1391*Log[1 - x]^2*Log[x])/108 + 
        ((265*I)/36)*Pi*Log[1 - x]^2*Log[x] - (Pi^2*Log[1 - x]^2*Log[x])/3 - 
        (54*I)*Pi^3*Log[1 - x]^2*Log[x] - (151*Log[1 - x]^3*Log[x])/54 - 
        (3*I)*Pi*Log[1 - x]^3*Log[x] + 18*Pi^2*Log[1 - x]^3*Log[x] - 
        (10*Log[1 - x]^4*Log[x])/9 - (27*I)*Pi*Log[1 - x]^4*Log[x] + 
        (283*Log[1 - x]^5*Log[x])/45 - (338*Pi^4*Log[x]^2)/45 + 
        ((53*I)/12)*Pi*Log[1 - x]*Log[x]^2 + (4*Pi^2*Log[1 - x]*Log[x]^2)/9 + 
        (8*I)*Pi^3*Log[1 - x]*Log[x]^2 + (815*Log[1 - x]^2*Log[x]^2)/72 + 
        ((29*I)/6)*Pi*Log[1 - x]^2*Log[x]^2 - 
        (173*Pi^2*Log[1 - x]^2*Log[x]^2)/3 - (17*Log[1 - x]^3*Log[x]^2)/9 + 
        (64*I)*Pi*Log[1 - x]^3*Log[x]^2 - (65*Log[1 - x]^4*Log[x]^2)/3 - 
        ((8*I)/9)*Pi*Log[1 - x]*Log[x]^3 + (16*Pi^2*Log[1 - x]*Log[x]^3)/3 + 
        Log[1 - x]^2*Log[x]^3 - ((68*I)/3)*Pi*Log[1 - x]^2*Log[x]^3 + 
        (94*Log[1 - x]^3*Log[x]^3)/3 - (38*Log[1 - x]^2*Log[x]^4)/3 - 
        ((1463*I)/108)*Pi*PolyLog[2, x] - (599*Pi^2*PolyLog[2, x])/108 - 
        ((14*I)/9)*Pi^3*PolyLog[2, x] + (2*Pi^4*PolyLog[2, x])/9 - 
        (1463*Log[1 - x]*PolyLog[2, x])/108 + ((53*I)/6)*Pi*Log[1 - x]*
         PolyLog[2, x] + 3*Pi^2*Log[1 - x]*PolyLog[2, x] + 
        (53*Log[1 - x]^2*PolyLog[2, x])/36 - ((7*I)/3)*Pi*Log[1 - x]^2*
         PolyLog[2, x] - 14*Pi^2*Log[1 - x]^2*PolyLog[2, x] - 
        7*Log[1 - x]^4*PolyLog[2, x] + ((106*I)/9)*Pi*Log[x]*PolyLog[2, x] + 
        (5*Pi^2*Log[x]*PolyLog[2, x])/3 + (4*I)*Pi^3*Log[x]*PolyLog[2, x] + 
        (106*Log[1 - x]*Log[x]*PolyLog[2, x])/9 + ((14*I)/3)*Pi*Log[1 - x]*
         Log[x]*PolyLog[2, x] - (64*Pi^2*Log[1 - x]*Log[x]*PolyLog[2, x])/3 - 
        (29*Log[1 - x]^2*Log[x]*PolyLog[2, x])/3 + 28*Log[1 - x]^3*Log[x]*
         PolyLog[2, x] - ((11*I)/3)*Pi*Log[x]^2*PolyLog[2, x] + 
        (22*Pi^2*Log[x]^2*PolyLog[2, x])/3 + (8*Log[1 - x]*Log[x]^2*
          PolyLog[2, x])/3 - (32*I)*Pi*Log[1 - x]*Log[x]^2*PolyLog[2, x] - 
        26*Log[1 - x]^2*Log[x]^2*PolyLog[2, x] - 
        (64*Log[1 - x]*Log[x]^3*PolyLog[2, x])/3 - (I/3)*Pi*PolyLog[2, x]^2 - 
        (58*Pi^2*PolyLog[2, x]^2)/3 - (20*Log[1 - x]*PolyLog[2, x]^2)/3 + 
        (19*Log[x]*PolyLog[2, x]^2)/3 + (12*I)*Pi*Log[x]*PolyLog[2, x]^2 - 
        10*Log[x]^2*PolyLog[2, x]^2 + (16*PolyLog[2, x]^3)/3 - 
        (1463*PolyLog[3, 1 - x])/108 + ((116*I)/9)*Pi*PolyLog[3, 1 - x] - 
        (7*Pi^2*PolyLog[3, 1 - x])/9 + (8*I)*Pi^3*PolyLog[3, 1 - x] - 
        (53*Log[1 - x]*PolyLog[3, 1 - x])/9 - ((10*I)/3)*Pi*Log[1 - x]*
         PolyLog[3, 1 - x] + (52*Pi^2*Log[1 - x]*PolyLog[3, 1 - x])/9 + 
        (4*Log[1 - x]^2*PolyLog[3, 1 - x])/3 + 
        (52*Log[1 - x]^3*PolyLog[3, 1 - x])/9 + (74*Log[x]*PolyLog[3, 1 - x])/
         3 + (10*I)*Pi*Log[x]*PolyLog[3, 1 - x] - 
        (32*Pi^2*Log[x]*PolyLog[3, 1 - x])/3 - 
        (50*Log[1 - x]*Log[x]*PolyLog[3, 1 - x])/3 - (104*I)*Pi*Log[1 - x]*
         Log[x]*PolyLog[3, 1 - x] - (52*Log[1 - x]^2*Log[x]*
          PolyLog[3, 1 - x])/3 + (2*Log[x]^2*PolyLog[3, 1 - x])/3 - 
        (40*I)*Pi*Log[x]^2*PolyLog[3, 1 - x] - 168*Log[1 - x]*Log[x]^2*
         PolyLog[3, 1 - x] - (64*Log[x]^3*PolyLog[3, 1 - x])/3 - 
        (40*PolyLog[2, x]*PolyLog[3, 1 - x])/3 - (104*I)*Pi*PolyLog[2, x]*
         PolyLog[3, 1 - x] - 104*Log[x]*PolyLog[2, x]*PolyLog[3, 1 - x] + 
        (4*PolyLog[3, 1 - x]^2)/3 - ((229*I)/18)*Pi*PolyLog[3, x] - 
        (25*Pi^2*PolyLog[3, x])/9 - ((20*I)/3)*Pi^3*PolyLog[3, x] - 
        (229*Log[1 - x]*PolyLog[3, x])/18 - ((10*I)/3)*Pi*Log[1 - x]*
         PolyLog[3, x] + (244*Pi^2*Log[1 - x]*PolyLog[3, x])/9 - 
        (10*Log[1 - x]^2*PolyLog[3, x])/3 + (52*Log[1 - x]^3*PolyLog[3, x])/
         9 + (10*I)*Pi*Log[x]*PolyLog[3, x] - 20*Pi^2*Log[x]*PolyLog[3, x] + 
        10*Log[1 - x]*Log[x]*PolyLog[3, x] + (120*I)*Pi*Log[1 - x]*Log[x]*
         PolyLog[3, x] - (244*Log[1 - x]^2*Log[x]*PolyLog[3, x])/3 + 
        60*Log[1 - x]*Log[x]^2*PolyLog[3, x] - 
        (14*PolyLog[2, x]*PolyLog[3, x])/9 + ((236*I)/3)*Pi*PolyLog[2, x]*
         PolyLog[3, x] + 116*Log[x]*PolyLog[2, x]*PolyLog[3, x] - 
        (488*PolyLog[3, 1 - x]*PolyLog[3, x])/3 - (232*PolyLog[3, x]^2)/3 - 
        (98*PolyLog[4, 1 - x])/9 - ((20*I)/3)*Pi*PolyLog[4, 1 - x] - 
        (8*Pi^2*PolyLog[4, 1 - x])/3 + 2*Log[1 - x]*PolyLog[4, 1 - x] + 
        38*Log[x]*PolyLog[4, 1 - x] + (672*I)*Pi*Log[x]*PolyLog[4, 1 - x] + 
        104*Log[1 - x]*Log[x]*PolyLog[4, 1 - x] + 676*Log[x]^2*
         PolyLog[4, 1 - x] + 168*PolyLog[2, x]*PolyLog[4, 1 - x] + 
        (461*PolyLog[4, x])/18 - ((20*I)/3)*Pi*PolyLog[4, x] - 
        (40*Pi^2*PolyLog[4, x])/3 + (40*Log[1 - x]*PolyLog[4, x])/3 + 
        (448*I)*Pi*Log[1 - x]*PolyLog[4, x] - (14*Log[x]*PolyLog[4, x])/3 - 
        (120*I)*Pi*Log[x]*PolyLog[4, x] + 480*Log[1 - x]*Log[x]*
         PolyLog[4, x] - 76*Log[x]^2*PolyLog[4, x] - 32*PolyLog[2, x]*
         PolyLog[4, x] + (461*PolyLog[4, -(x/(1 - x))])/18 + 
        ((20*I)/3)*Pi*PolyLog[4, -(x/(1 - x))] - 
        40*Pi^2*PolyLog[4, -(x/(1 - x))] - 2*Log[1 - x]*
         PolyLog[4, -(x/(1 - x))] - 52*Log[1 - x]^2*
         PolyLog[4, -(x/(1 - x))] - (14*Log[x]*PolyLog[4, -(x/(1 - x))])/3 - 
        (120*I)*Pi*Log[x]*PolyLog[4, -(x/(1 - x))] - 
        76*Log[x]^2*PolyLog[4, -(x/(1 - x))] - 168*PolyLog[2, x]*
         PolyLog[4, -(x/(1 - x))] - 38*PolyLog[5, 1 - x] - 
        (472*I)*Pi*PolyLog[5, 1 - x] - 616*Log[x]*PolyLog[5, 1 - x] - 
        (170*PolyLog[5, x])/9 - ((1012*I)/3)*Pi*PolyLog[5, x] + 
        64*Log[1 - x]*PolyLog[5, x] - 316*Log[x]*PolyLog[5, x] - 
        30*PolyLog[5, -(x/(1 - x))] - (528*I)*Pi*PolyLog[5, -(x/(1 - x))] - 
        208*Log[1 - x]*PolyLog[5, -(x/(1 - x))] - 
        480*Log[x]*PolyLog[5, -(x/(1 - x))] - 72*PolyLog[6, 1 - x] - 
        240*PolyLog[6, x] - 240*PolyLog[6, -(x/(1 - x))] + 
        (1463*Zeta[3])/108 - ((116*I)/9)*Pi*Zeta[3] + (67*Pi^2*Zeta[3])/9 + 
        (108*I)*Pi^3*Zeta[3] + (53*Log[1 - x]*Zeta[3])/9 + 
        ((32*I)/3)*Pi*Log[1 - x]*Zeta[3] - (244*Pi^2*Log[1 - x]*Zeta[3])/9 + 
        (7*Log[1 - x]^2*Zeta[3])/3 - (52*Log[1 - x]^3*Zeta[3])/9 - 
        (74*Log[x]*Zeta[3])/3 - (10*I)*Pi*Log[x]*Zeta[3] + 
        (380*Pi^2*Log[x]*Zeta[3])/3 - (70*Log[1 - x]*Log[x]*Zeta[3])/3 - 
        (592*I)*Pi*Log[1 - x]*Log[x]*Zeta[3] + 
        (244*Log[1 - x]^2*Log[x]*Zeta[3])/3 - (2*Log[x]^2*Zeta[3])/3 + 
        (40*I)*Pi*Log[x]^2*Zeta[3] - 528*Log[1 - x]*Log[x]^2*Zeta[3] + 
        (64*Log[x]^3*Zeta[3])/3 + (32*PolyLog[2, x]*Zeta[3])/9 - 
        ((308*I)/3)*Pi*PolyLog[2, x]*Zeta[3] - 108*Log[x]*PolyLog[2, x]*
         Zeta[3] + (536*PolyLog[3, 1 - x]*Zeta[3])/3 + 
        (680*PolyLog[3, x]*Zeta[3])/3 - (460*Zeta[3]^2)/3 - (106*Zeta[5])/3 - 
        (804*I)*Pi*Zeta[5] + 144*Log[1 - x]*Zeta[5] - 660*Log[x]*Zeta[5])) + 
    FF[x^(-1)]*(((5*I)/3)*Pi - (7*Pi^2)/9 + ((4*I)/3)*Pi^3 - (2*Pi^4)/15 + 
      (5*Log[1 - x])/3 + (I/3)*Pi*Log[1 - x] - 2*Pi^2*Log[1 - x] + 
      Log[1 - x]^2/2 + I*Pi*Log[1 - x]^2 - Pi^2*Log[1 - x]^2 - 
      Log[1 - x]^4/2 - ((2*I)/3)*Pi*Log[x] + (4*Pi^2*Log[x])/3 - 
      (2*Log[1 - x]*Log[x])/3 - (6*I)*Pi*Log[1 - x]*Log[x] + 
      2*Log[1 - x]^2*Log[x] + 2*Log[1 - x]^3*Log[x] - 4*Log[1 - x]*Log[x]^2 - 
      3*Log[1 - x]^2*Log[x]^2 - (6*I)*Pi*PolyLog[2, x] - 
      2*Pi^2*PolyLog[2, x] + 2*Log[1 - x]*PolyLog[2, x] - 
      8*Log[x]*PolyLog[2, x] + 2*PolyLog[3, 1 - x] - 
      (12*I)*Pi*PolyLog[3, 1 - x] - 12*Log[x]*PolyLog[3, 1 - x] + 
      8*PolyLog[3, x] + 12*PolyLog[4, 1 - x] - 12*PolyLog[4, x] - 
      12*PolyLog[4, -(x/(1 - x))] - 10*Zeta[3] + (12*I)*Pi*Zeta[3] + 
      12*Log[x]*Zeta[3] + ep*(((209*I)/18)*Pi - (407*Pi^2)/108 + 
        ((31*I)/9)*Pi^3 - (14*Pi^4)/15 - ((2*I)/15)*Pi^5 - 
        20*Li[{3, 2}, 1, x] + 12*Li[{3, 2}, x, 1] + (209*Log[1 - x])/18 + 
        ((5*I)/9)*Pi*Log[1 - x] - (185*Pi^2*Log[1 - x])/18 - 
        ((4*I)/3)*Pi^3*Log[1 - x] - (29*Pi^4*Log[1 - x])/30 + 
        (17*Log[1 - x]^2)/12 + ((17*I)/4)*Pi*Log[1 - x]^2 + 
        (5*Pi^2*Log[1 - x]^2)/2 - (4*I)*Pi^3*Log[1 - x]^2 - 
        (2*Log[1 - x]^3)/3 - ((4*I)/3)*Pi*Log[1 - x]^3 - Pi^2*Log[1 - x]^3 + 
        Log[1 - x]^4/4 - (2*I)*Pi*Log[1 - x]^4 - (3*Log[1 - x]^5)/10 - 
        ((101*I)/18)*Pi*Log[x] + (43*Pi^2*Log[x])/9 - ((4*I)/3)*Pi^3*Log[x] + 
        (2*Pi^4*Log[x])/15 - (101*Log[1 - x]*Log[x])/18 - 
        ((145*I)/6)*Pi*Log[1 - x]*Log[x] + 10*Pi^2*Log[1 - x]*Log[x] + 
        (12*I)*Pi^3*Log[1 - x]*Log[x] + (43*Log[1 - x]^2*Log[x])/6 - 
        (3*I)*Pi*Log[1 - x]^2*Log[x] + Pi^2*Log[1 - x]^2*Log[x] - 
        Log[1 - x]^3*Log[x] + (8*I)*Pi*Log[1 - x]^3*Log[x] + 
        (Log[1 - x]^4*Log[x])/2 + I*Pi*Log[x]^2 - 2*Pi^2*Log[x]^2 - 
        (50*Log[1 - x]*Log[x]^2)/3 + (5*I)*Pi*Log[1 - x]*Log[x]^2 + 
        6*Pi^2*Log[1 - x]*Log[x]^2 - (3*Log[1 - x]^2*Log[x]^2)/2 - 
        (36*I)*Pi*Log[1 - x]^2*Log[x]^2 + Log[1 - x]^3*Log[x]^2 + 
        (16*Log[1 - x]*Log[x]^3)/3 - 13*Log[1 - x]^2*Log[x]^3 - 
        ((63*I)/2)*Pi*PolyLog[2, x] + 13*Pi^2*PolyLog[2, x] + 
        (4*I)*Pi^3*PolyLog[2, x] + (23*Log[1 - x]*PolyLog[2, x])/6 - 
        (4*I)*Pi*Log[1 - x]*PolyLog[2, x] - (106*Log[x]*PolyLog[2, x])/3 - 
        (16*I)*Pi*Log[x]*PolyLog[2, x] + 8*Pi^2*Log[x]*PolyLog[2, x] - 
        8*Log[1 - x]*Log[x]*PolyLog[2, x] - (48*I)*Pi*Log[1 - x]*Log[x]*
         PolyLog[2, x] + 4*Log[x]^2*PolyLog[2, x] - 24*Log[1 - x]*Log[x]^2*
         PolyLog[2, x] - (24*I)*Pi*PolyLog[2, x]^2 - 
        24*Log[x]*PolyLog[2, x]^2 + (23*PolyLog[3, 1 - x])/6 + 
        (20*I)*Pi*PolyLog[3, 1 - x] + 14*Pi^2*PolyLog[3, 1 - x] + 
        8*Log[1 - x]*PolyLog[3, 1 - x] + 8*Log[x]*PolyLog[3, 1 - x] - 
        (60*I)*Pi*Log[x]*PolyLog[3, 1 - x] - 18*Log[x]^2*PolyLog[3, 1 - x] + 
        (106*PolyLog[3, x])/3 + (42*I)*Pi*PolyLog[3, x] - 
        10*Pi^2*PolyLog[3, x] + 10*Log[1 - x]*PolyLog[3, x] + 
        16*Log[x]*PolyLog[3, x] + 28*PolyLog[2, x]*PolyLog[3, x] - 
        22*PolyLog[4, 1 - x] + (12*I)*Pi*PolyLog[4, 1 - x] - 
        12*Log[x]*PolyLog[4, 1 - x] - 34*PolyLog[4, x] - 
        (48*I)*Pi*PolyLog[4, x] + 24*Log[1 - x]*PolyLog[4, x] - 
        24*Log[x]*PolyLog[4, x] + 6*PolyLog[4, -(x/(1 - x))] - 
        (48*I)*Pi*PolyLog[4, -(x/(1 - x))] - 24*Log[x]*
         PolyLog[4, -(x/(1 - x))] + 36*PolyLog[5, 1 - x] + 16*PolyLog[5, x] + 
        36*PolyLog[5, -(x/(1 - x))] - (139*Zeta[3])/6 - (28*I)*Pi*Zeta[3] - 
        14*Pi^2*Zeta[3] - 8*Log[1 - x]*Zeta[3] + (60*I)*Pi*Log[x]*Zeta[3] + 
        18*Log[x]^2*Zeta[3] - 4*PolyLog[2, x]*Zeta[3] - 36*Zeta[5]) + 
      ep^2*(((1460*I)/27)*Pi - (7739*Pi^2)/648 + ((302*I)/27)*Pi^3 - 
        (767*Pi^4)/540 - ((26*I)/45)*Pi^5 - (106*Pi^6)/945 - 
        (122*Li[{3, 2}, 1, x])/3 - (286*I)*Pi*Li[{3, 2}, 1, x] + 
        34*Li[{3, 2}, 1 - x, 1] + (348*I)*Pi*Li[{3, 2}, 1 - x, 1] + 
        68*Li[{3, 2}, x, 1] + (510*I)*Pi*Li[{3, 2}, x, 1] + 
        56*Li[{3, 3}, 1 - x, 1] - 52*Li[{3, 3}, -(x/(1 - x)), 1] + 
        12*Li[{4, 2}, 1 - x, 1] + 48*Li[{4, 2}, x, 1] + 
        48*Li[{2, 2, 2}, x, 1, 1] + (1460*Log[1 - x])/27 + 
        ((1993*I)/108)*Pi*Log[1 - x] - (4913*Pi^2*Log[1 - x])/108 - 
        ((59*I)/9)*Pi^3*Log[1 - x] + (137*Pi^4*Log[1 - x])/90 - 
        ((119*I)/15)*Pi^5*Log[1 - x] + 96*Li[{3, 2}, 1, x]*Log[1 - x] - 
        96*Li[{3, 2}, x, 1]*Log[1 - x] + (263*Log[1 - x]^2)/18 + 
        ((145*I)/8)*Pi*Log[1 - x]^2 + (979*Pi^2*Log[1 - x]^2)/72 + 
        (5*I)*Pi^3*Log[1 - x]^2 + (323*Pi^4*Log[1 - x]^2)/90 - 
        3*Log[1 - x]^3 - ((53*I)/9)*Pi*Log[1 - x]^3 - (23*Pi^2*Log[1 - x]^3)/
         18 - (22*I)*Pi^3*Log[1 - x]^3 + (35*Log[1 - x]^4)/16 + 
        (3*I)*Pi*Log[1 - x]^4 + (115*Pi^2*Log[1 - x]^4)/36 + 
        Log[1 - x]^5/20 - ((33*I)/5)*Pi*Log[1 - x]^5 + (11*Log[1 - x]^6)/9 - 
        ((3671*I)/108)*Pi*Log[x] + (841*Pi^2*Log[x])/54 - 
        ((43*I)/9)*Pi^3*Log[x] + (68*Pi^4*Log[x])/45 + 
        ((56*I)/5)*Pi^5*Log[x] - 246*Li[{3, 2}, 1, x]*Log[x] + 
        348*Li[{3, 2}, 1 - x, 1]*Log[x] + 486*Li[{3, 2}, x, 1]*Log[x] - 
        (3671*Log[1 - x]*Log[x])/108 - ((3313*I)/36)*Pi*Log[1 - x]*Log[x] + 
        (799*Pi^2*Log[1 - x]*Log[x])/18 + (8*I)*Pi^3*Log[1 - x]*Log[x] - 
        (232*Pi^4*Log[1 - x]*Log[x])/15 + (1297*Log[1 - x]^2*Log[x])/36 - 
        ((227*I)/12)*Pi*Log[1 - x]^2*Log[x] - (11*Pi^2*Log[1 - x]^2*Log[x])/
         2 + (81*I)*Pi^3*Log[1 - x]^2*Log[x] - (11*Log[1 - x]^3*Log[x])/2 - 
        ((13*I)/3)*Pi*Log[1 - x]^3*Log[x] - 27*Pi^2*Log[1 - x]^3*Log[x] - 
        (Log[1 - x]^4*Log[x])/12 + ((81*I)/2)*Pi*Log[1 - x]^4*Log[x] - 
        (283*Log[1 - x]^5*Log[x])/30 + ((97*I)/12)*Pi*Log[x]^2 - 
        (61*Pi^2*Log[x]^2)/9 + ((4*I)/3)*Pi^3*Log[x]^2 + 
        (169*Pi^4*Log[x]^2)/15 - (2329*Log[1 - x]*Log[x]^2)/36 + 
        ((239*I)/12)*Pi*Log[1 - x]*Log[x]^2 - (19*Pi^2*Log[1 - x]*Log[x]^2)/
         3 - (12*I)*Pi^3*Log[1 - x]*Log[x]^2 - (85*Log[1 - x]^2*Log[x]^2)/8 - 
        ((9*I)/2)*Pi*Log[1 - x]^2*Log[x]^2 + (173*Pi^2*Log[1 - x]^2*Log[x]^2)/
         2 + (15*Log[1 - x]^3*Log[x]^2)/2 - (96*I)*Pi*Log[1 - x]^3*Log[x]^2 + 
        (65*Log[1 - x]^4*Log[x]^2)/2 - ((8*I)/9)*Pi*Log[x]^3 + 
        (16*Pi^2*Log[x]^3)/9 + (68*Log[1 - x]*Log[x]^3)/3 - 
        ((8*I)/3)*Pi*Log[1 - x]*Log[x]^3 - 8*Pi^2*Log[1 - x]*Log[x]^3 - 
        (53*Log[1 - x]^2*Log[x]^3)/6 + (34*I)*Pi*Log[1 - x]^2*Log[x]^3 - 
        47*Log[1 - x]^3*Log[x]^3 - 4*Log[1 - x]*Log[x]^4 + 
        19*Log[1 - x]^2*Log[x]^4 - ((1465*I)/12)*Pi*PolyLog[2, x] + 
        (247*Pi^2*PolyLog[2, x])/4 + ((52*I)/3)*Pi^3*PolyLog[2, x] - 
        (Pi^4*PolyLog[2, x])/3 + (845*Log[1 - x]*PolyLog[2, x])/36 - 
        ((95*I)/6)*Pi*Log[1 - x]*PolyLog[2, x] - 
        (31*Pi^2*Log[1 - x]*PolyLog[2, x])/3 + 
        (21*Log[1 - x]^2*PolyLog[2, x])/4 + (5*I)*Pi*Log[1 - x]^2*
         PolyLog[2, x] + 21*Pi^2*Log[1 - x]^2*PolyLog[2, x] - 
        (4*Log[1 - x]^3*PolyLog[2, x])/3 + (21*Log[1 - x]^4*PolyLog[2, x])/
         2 - (1310*Log[x]*PolyLog[2, x])/9 - ((182*I)/3)*Pi*Log[x]*
         PolyLog[2, x] + (13*Pi^2*Log[x]*PolyLog[2, x])/3 - 
        (6*I)*Pi^3*Log[x]*PolyLog[2, x] - 34*Log[1 - x]*Log[x]*
         PolyLog[2, x] - (30*I)*Pi*Log[1 - x]*Log[x]*PolyLog[2, x] + 
        32*Pi^2*Log[1 - x]*Log[x]*PolyLog[2, x] + 26*Log[1 - x]^2*Log[x]*
         PolyLog[2, x] - 42*Log[1 - x]^3*Log[x]*PolyLog[2, x] + 
        22*Log[x]^2*PolyLog[2, x] + (19*I)*Pi*Log[x]^2*PolyLog[2, x] - 
        11*Pi^2*Log[x]^2*PolyLog[2, x] - 16*Log[1 - x]*Log[x]^2*
         PolyLog[2, x] + (48*I)*Pi*Log[1 - x]*Log[x]^2*PolyLog[2, x] + 
        39*Log[1 - x]^2*Log[x]^2*PolyLog[2, x] + 32*Log[1 - x]*Log[x]^3*
         PolyLog[2, x] - (10*I)*Pi*PolyLog[2, x]^2 + 
        29*Pi^2*PolyLog[2, x]^2 + 17*Log[1 - x]*PolyLog[2, x]^2 - 
        27*Log[x]*PolyLog[2, x]^2 - (18*I)*Pi*Log[x]*PolyLog[2, x]^2 + 
        15*Log[x]^2*PolyLog[2, x]^2 - 8*PolyLog[2, x]^3 + 
        (845*PolyLog[3, 1 - x])/36 + (65*I)*Pi*PolyLog[3, 1 - x] - 
        (88*Pi^2*PolyLog[3, 1 - x])/3 - (12*I)*Pi^3*PolyLog[3, 1 - x] + 
        (109*Log[1 - x]*PolyLog[3, 1 - x])/3 + (10*I)*Pi*Log[1 - x]*
         PolyLog[3, 1 - x] - (26*Pi^2*Log[1 - x]*PolyLog[3, 1 - x])/3 - 
        8*Log[1 - x]^2*PolyLog[3, 1 - x] - 
        (26*Log[1 - x]^3*PolyLog[3, 1 - x])/3 + 21*Log[x]*PolyLog[3, 1 - x] - 
        (36*I)*Pi*Log[x]*PolyLog[3, 1 - x] + 16*Pi^2*Log[x]*
         PolyLog[3, 1 - x] + 44*Log[1 - x]*Log[x]*PolyLog[3, 1 - x] + 
        (156*I)*Pi*Log[1 - x]*Log[x]*PolyLog[3, 1 - x] + 
        26*Log[1 - x]^2*Log[x]*PolyLog[3, 1 - x] - 
        31*Log[x]^2*PolyLog[3, 1 - x] + (60*I)*Pi*Log[x]^2*
         PolyLog[3, 1 - x] + 252*Log[1 - x]*Log[x]^2*PolyLog[3, 1 - x] + 
        32*Log[x]^3*PolyLog[3, 1 - x] + 34*PolyLog[2, x]*PolyLog[3, 1 - x] + 
        (156*I)*Pi*PolyLog[2, x]*PolyLog[3, 1 - x] + 156*Log[x]*PolyLog[2, x]*
         PolyLog[3, 1 - x] - 2*PolyLog[3, 1 - x]^2 + (1310*PolyLog[3, x])/9 + 
        ((277*I)/2)*Pi*PolyLog[3, x] - 30*Pi^2*PolyLog[3, x] + 
        (10*I)*Pi^3*PolyLog[3, x] + (29*Log[1 - x]*PolyLog[3, x])/2 + 
        (6*I)*Pi*Log[1 - x]*PolyLog[3, x] - (122*Pi^2*Log[1 - x]*
          PolyLog[3, x])/3 + 8*Log[1 - x]^2*PolyLog[3, x] - 
        (26*Log[1 - x]^3*PolyLog[3, x])/3 + (160*Log[x]*PolyLog[3, x])/3 - 
        (30*I)*Pi*Log[x]*PolyLog[3, x] + 30*Pi^2*Log[x]*PolyLog[3, x] - 
        30*Log[1 - x]*Log[x]*PolyLog[3, x] - (180*I)*Pi*Log[1 - x]*Log[x]*
         PolyLog[3, x] + 122*Log[1 - x]^2*Log[x]*PolyLog[3, x] - 
        16*Log[x]^2*PolyLog[3, x] - 90*Log[1 - x]*Log[x]^2*PolyLog[3, x] + 
        (40*PolyLog[2, x]*PolyLog[3, x])/3 - (118*I)*Pi*PolyLog[2, x]*
         PolyLog[3, x] - 174*Log[x]*PolyLog[2, x]*PolyLog[3, x] + 
        244*PolyLog[3, 1 - x]*PolyLog[3, x] + 116*PolyLog[3, x]^2 - 
        (308*PolyLog[4, 1 - x])/3 + (2*I)*Pi*PolyLog[4, 1 - x] + 
        4*Pi^2*PolyLog[4, 1 - x] - 2*Log[1 - x]*PolyLog[4, 1 - x] - 
        54*Log[x]*PolyLog[4, 1 - x] - (1008*I)*Pi*Log[x]*PolyLog[4, 1 - x] - 
        156*Log[1 - x]*Log[x]*PolyLog[4, 1 - x] - 1014*Log[x]^2*
         PolyLog[4, 1 - x] - 252*PolyLog[2, x]*PolyLog[4, 1 - x] - 
        (661*PolyLog[4, x])/6 + (8*I)*Pi*PolyLog[4, x] + 
        20*Pi^2*PolyLog[4, x] - 40*Log[1 - x]*PolyLog[4, x] - 
        (672*I)*Pi*Log[1 - x]*PolyLog[4, x] + 34*Log[x]*PolyLog[4, x] + 
        (180*I)*Pi*Log[x]*PolyLog[4, x] - 720*Log[1 - x]*Log[x]*
         PolyLog[4, x] + 114*Log[x]^2*PolyLog[4, x] + 48*PolyLog[2, x]*
         PolyLog[4, x] + (81*PolyLog[4, -(x/(1 - x))])/2 + 
        (48*I)*Pi*PolyLog[4, -(x/(1 - x))] + 
        60*Pi^2*PolyLog[4, -(x/(1 - x))] + 2*Log[1 - x]*
         PolyLog[4, -(x/(1 - x))] + 78*Log[1 - x]^2*
         PolyLog[4, -(x/(1 - x))] + 34*Log[x]*PolyLog[4, -(x/(1 - x))] + 
        (180*I)*Pi*Log[x]*PolyLog[4, -(x/(1 - x))] + 
        114*Log[x]^2*PolyLog[4, -(x/(1 - x))] + 252*PolyLog[2, x]*
         PolyLog[4, -(x/(1 - x))] + 44*PolyLog[5, 1 - x] + 
        (708*I)*Pi*PolyLog[5, 1 - x] + 924*Log[x]*PolyLog[5, 1 - x] + 
        (178*PolyLog[5, x])/3 + (506*I)*Pi*PolyLog[5, x] - 
        96*Log[1 - x]*PolyLog[5, x] + 474*Log[x]*PolyLog[5, x] + 
        4*PolyLog[5, -(x/(1 - x))] + (792*I)*Pi*PolyLog[5, -(x/(1 - x))] + 
        312*Log[1 - x]*PolyLog[5, -(x/(1 - x))] + 
        720*Log[x]*PolyLog[5, -(x/(1 - x))] + 108*PolyLog[6, 1 - x] + 
        360*PolyLog[6, x] + 360*PolyLog[6, -(x/(1 - x))] - 
        (3589*Zeta[3])/36 - ((145*I)/3)*Pi*Zeta[3] + 27*Pi^2*Zeta[3] - 
        (162*I)*Pi^3*Zeta[3] - 27*Log[1 - x]*Zeta[3] - (34*I)*Pi*Log[1 - x]*
         Zeta[3] + (122*Pi^2*Log[1 - x]*Zeta[3])/3 - 4*Log[1 - x]^2*Zeta[3] + 
        (26*Log[1 - x]^3*Zeta[3])/3 + 25*Log[x]*Zeta[3] + 
        (12*I)*Pi*Log[x]*Zeta[3] - 190*Pi^2*Log[x]*Zeta[3] + 
        58*Log[1 - x]*Log[x]*Zeta[3] + (888*I)*Pi*Log[1 - x]*Log[x]*Zeta[3] - 
        122*Log[1 - x]^2*Log[x]*Zeta[3] + 11*Log[x]^2*Zeta[3] - 
        (60*I)*Pi*Log[x]^2*Zeta[3] + 792*Log[1 - x]*Log[x]^2*Zeta[3] - 
        32*Log[x]^3*Zeta[3] - (82*PolyLog[2, x]*Zeta[3])/3 + 
        (154*I)*Pi*PolyLog[2, x]*Zeta[3] + 162*Log[x]*PolyLog[2, x]*Zeta[3] - 
        268*PolyLog[3, 1 - x]*Zeta[3] - 340*PolyLog[3, x]*Zeta[3] + 
        230*Zeta[3]^2 + 91*Zeta[5] + (1206*I)*Pi*Zeta[5] - 
        216*Log[1 - x]*Zeta[5] + 990*Log[x]*Zeta[5]))), 
 COLOR[CF*Nf]*(3401/1296 + ((85*I)/54)*Pi - (79*Pi^2)/216 - 
    ((19*I)/18)*Pi*Log[1 - x] + (Pi^2*Log[1 - x])/9 - (19*Log[1 - x]^2)/36 + 
    (I/6)*Pi*Log[1 - x]^2 + Log[1 - x]^3/9 - (7*Log[x])/36 + 
    (I/6)*Pi*Log[x] + Log[x]^2/6 + Zeta[3]/18 + 
    ep*(87665/7776 + ((1735*I)/324)*Pi - (2035*Pi^2)/1296 - (I/4)*Pi^3 + 
      (11*Pi^4)/2160 - (19*Log[1 - x])/36 - ((487*I)/108)*Pi*Log[1 - x] + 
      (22*Pi^2*Log[1 - x])/27 + (I/36)*Pi^3*Log[1 - x] - 
      (469*Log[1 - x]^2)/216 + ((11*I)/9)*Pi*Log[1 - x]^2 - 
      (11*Pi^2*Log[1 - x]^2)/72 + (22*Log[1 - x]^3)/27 - 
      (I/6)*Pi*Log[1 - x]^3 - Log[1 - x]^4/8 - (367*Log[x])/216 + 
      ((95*I)/36)*Pi*Log[x] - (25*Pi^2*Log[x])/72 + (I/6)*Pi*Log[1 - x]*
       Log[x] + (19*Log[1 - x]^2*Log[x])/36 + (I/6)*Pi*Log[1 - x]^2*Log[x] - 
      (Log[1 - x]^3*Log[x])/18 + (133*Log[x]^2)/72 - (I/2)*Pi*Log[x]^2 + 
      (Log[1 - x]*Log[x]^2)/12 - (5*Log[x]^3)/12 + 
      ((11*I)/9)*Pi*PolyLog[2, x] - (Pi^2*PolyLog[2, x])/9 + 
      (19*Log[1 - x]*PolyLog[2, x])/18 - (Log[1 - x]^2*PolyLog[2, x])/6 + 
      (Log[x]*PolyLog[2, x])/6 + (19*PolyLog[3, 1 - x])/18 + 
      (I/3)*Pi*PolyLog[3, 1 - x] - PolyLog[3, x]/6 - PolyLog[4, 1 - x]/3 - 
      (88*Zeta[3])/27 - I*Pi*Zeta[3]) + 
    FF[x^(-1)]*(ep*(((-19*I)/36)*Pi*Log[1 - x] + (Pi^2*Log[1 - x])/18 - 
        (19*Log[1 - x]^2)/72 + (I/12)*Pi*Log[1 - x]^2 + Log[1 - x]^3/18) + 
      ep^2*(Pi^4/540 - ((469*I)/216)*Pi*Log[1 - x] + (11*Pi^2*Log[1 - x])/
         27 + (I/72)*Pi^3*Log[1 - x] - (469*Log[1 - x]^2)/432 + 
        ((11*I)/18)*Pi*Log[1 - x]^2 - (11*Pi^2*Log[1 - x]^2)/144 + 
        (11*Log[1 - x]^3)/27 - (I/12)*Pi*Log[1 - x]^3 - Log[1 - x]^4/16 + 
        (19*Log[1 - x]^2*Log[x])/72 + (I/12)*Pi*Log[1 - x]^2*Log[x] - 
        (Log[1 - x]^3*Log[x])/36 + ((19*I)/36)*Pi*PolyLog[2, x] - 
        (Pi^2*PolyLog[2, x])/18 + (19*Log[1 - x]*PolyLog[2, x])/36 - 
        (Log[1 - x]^2*PolyLog[2, x])/12 + (19*PolyLog[3, 1 - x])/36 + 
        (I/6)*Pi*PolyLog[3, 1 - x] - PolyLog[4, 1 - x]/6 - (19*Zeta[3])/36 - 
        (I/6)*Pi*Zeta[3])) + FF[(1 - x)^(-1)]*(((-19*I)/18)*Pi + Pi^2/9 - 
      (19*Log[x])/18 + (I/3)*Pi*Log[x] + Log[x]^2/3 + 
      ep*(((-263*I)/54)*Pi + (113*Pi^2)/108 + (I/36)*Pi^3 - (263*Log[x])/54 + 
        ((5*I)/36)*Pi*Log[x] - (Pi^2*Log[x])/12 + (I/3)*Pi*Log[1 - x]*
         Log[x] + (11*Log[x]^2)/8 - (I/12)*Pi*Log[x]^2 + 
        (Log[1 - x]*Log[x]^2)/6 - (2*Log[x]^3)/9 + (I/3)*Pi*PolyLog[2, x] + 
        (Log[x]*PolyLog[2, x])/3 - PolyLog[3, x]/3) + 
      ep^2*(((-5885*I)/324)*Pi + (1423*Pi^2)/324 + ((17*I)/27)*Pi^3 - 
        (23*Pi^4)/1080 - (Pi^2*Log[1 - x]^2)/36 - Log[1 - x]^4/72 - 
        (5885*Log[x])/324 + ((47*I)/216)*Pi*Log[x] + (29*Pi^2*Log[x])/108 - 
        (I/72)*Pi^3*Log[x] + ((5*I)/36)*Pi*Log[1 - x]*Log[x] - 
        (Pi^2*Log[1 - x]*Log[x])/18 + (Log[1 - x]^3*Log[x])/18 + 
        (263*Log[x]^2)/48 + (I/9)*Pi*Log[x]^2 - (Pi^2*Log[x]^2)/16 + 
        (5*Log[1 - x]*Log[x]^2)/72 - (I/12)*Pi*Log[1 - x]*Log[x]^2 - 
        (Log[1 - x]^2*Log[x]^2)/12 - (95*Log[x]^3)/108 - (I/36)*Pi*Log[x]^3 - 
        (Log[1 - x]*Log[x]^3)/18 + (11*Log[x]^4)/144 + 
        ((5*I)/36)*Pi*PolyLog[2, x] - (Pi^2*PolyLog[2, x])/9 + 
        (5*Log[x]*PolyLog[2, x])/36 - (Log[x]^2*PolyLog[2, x])/12 - 
        (I/3)*Pi*PolyLog[3, 1 - x] - (Log[x]*PolyLog[3, 1 - x])/3 - 
        (5*PolyLog[3, x])/36 - (I/6)*Pi*PolyLog[3, x] + PolyLog[4, 1 - x]/3 - 
        PolyLog[4, x]/6 - PolyLog[4, -(x/(1 - x))]/3 - (17*Zeta[3])/12 + 
        ((41*I)/18)*Pi*Zeta[3] + (25*Log[x]*Zeta[3])/9)) + 
    FF[(1 - x)^(-2)]*(((-19*I)/18)*Pi*Log[x] + (Pi^2*Log[x])/9 - 
      (19*Log[x]^2)/36 + (I/6)*Pi*Log[x]^2 + Log[x]^3/9 + 
      ep*(((19*I)/108)*Pi^3 - (2*Pi^4)/135 - ((103*I)/27)*Pi*Log[x] + 
        (101*Pi^2*Log[x])/108 + (I/36)*Pi^3*Log[x] - ((19*I)/18)*Pi*
         Log[1 - x]*Log[x] + (Pi^2*Log[1 - x]*Log[x])/9 - (103*Log[x]^2)/54 + 
        ((41*I)/36)*Pi*Log[x]^2 - (13*Pi^2*Log[x]^2)/72 - 
        (19*Log[1 - x]*Log[x]^2)/36 + (I/6)*Pi*Log[1 - x]*Log[x]^2 + 
        (41*Log[x]^3)/54 - (I/6)*Pi*Log[x]^3 + (Log[1 - x]*Log[x]^3)/9 - 
        Log[x]^4/8 - ((19*I)/18)*Pi*PolyLog[2, x] + (Pi^2*PolyLog[2, x])/9 - 
        (19*Log[x]*PolyLog[2, x])/18 + (Log[x]^2*PolyLog[2, x])/6 + 
        (19*PolyLog[3, x])/18 + (I/3)*Pi*PolyLog[3, x] - PolyLog[4, x]/3 - 
        (19*Zeta[3])/18 - (I/3)*Pi*Zeta[3]) + 
      ep^2*(((103*I)/162)*Pi^3 - (263*Pi^4)/2160 - Li[{3, 2}, 1, x]/18 + 
        Li[{3, 2}, x, 1]/6 + (Pi^4*Log[1 - x])/270 + (19*Pi^2*Log[1 - x]^2)/
         216 + (I/36)*Pi^3*Log[1 - x]^2 + (19*Log[1 - x]^4)/432 + 
        (I/72)*Pi*Log[1 - x]^4 - ((4307*I)/324)*Pi*Log[x] + 
        (271*Pi^2*Log[x])/81 + ((41*I)/216)*Pi^3*Log[x] + 
        (7*Pi^4*Log[x])/360 - ((103*I)/27)*Pi*Log[1 - x]*Log[x] + 
        (41*Pi^2*Log[1 - x]*Log[x])/54 + (I/36)*Pi^3*Log[1 - x]*Log[x] - 
        (19*Log[1 - x]^3*Log[x])/108 - (I/18)*Pi*Log[1 - x]^3*Log[x] - 
        (4307*Log[x]^2)/648 + ((439*I)/108)*Pi*Log[x]^2 - 
        (127*Pi^2*Log[x]^2)/144 - (I/24)*Pi^3*Log[x]^2 - 
        (103*Log[1 - x]*Log[x]^2)/54 + ((41*I)/36)*Pi*Log[1 - x]*Log[x]^2 - 
        (11*Pi^2*Log[1 - x]*Log[x]^2)/72 + (19*Log[1 - x]^2*Log[x]^2)/72 + 
        (I/12)*Pi*Log[1 - x]^2*Log[x]^2 + (439*Log[x]^3)/162 - 
        ((85*I)/108)*Pi*Log[x]^3 + (7*Pi^2*Log[x]^3)/54 + 
        (41*Log[1 - x]*Log[x]^3)/54 - (I/6)*Pi*Log[1 - x]*Log[x]^3 - 
        (Log[1 - x]^2*Log[x]^3)/36 - (85*Log[x]^4)/144 + 
        ((7*I)/72)*Pi*Log[x]^4 - (Log[1 - x]*Log[x]^4)/8 + (7*Log[x]^5)/90 - 
        ((103*I)/27)*Pi*PolyLog[2, x] + (101*Pi^2*PolyLog[2, x])/108 + 
        (I/12)*Pi^3*PolyLog[2, x] - (103*Log[x]*PolyLog[2, x])/27 + 
        (Pi^2*Log[x]*PolyLog[2, x])/36 + (41*Log[x]^2*PolyLog[2, x])/36 - 
        (Log[x]^3*PolyLog[2, x])/6 + ((19*I)/18)*Pi*PolyLog[3, 1 - x] - 
        (Pi^2*PolyLog[3, 1 - x])/9 + (19*Log[x]*PolyLog[3, 1 - x])/18 - 
        (Log[x]^2*PolyLog[3, 1 - x])/6 + (103*PolyLog[3, x])/27 + 
        ((41*I)/18)*Pi*PolyLog[3, x] - (5*Pi^2*PolyLog[3, x])/12 - 
        (PolyLog[2, x]*PolyLog[3, x])/18 - (19*PolyLog[4, 1 - x])/18 - 
        (I/3)*Pi*PolyLog[4, 1 - x] - (11*PolyLog[4, x])/9 - 
        ((2*I)/3)*Pi*PolyLog[4, x] - (Log[1 - x]*PolyLog[4, x])/3 + 
        (19*PolyLog[4, -(x/(1 - x))])/18 + (I/3)*Pi*
         PolyLog[4, -(x/(1 - x))] + (17*PolyLog[5, x])/18 - 
        (103*Zeta[3])/27 - ((41*I)/18)*Pi*Zeta[3] + (5*Pi^2*Zeta[3])/12 + 
        ((25*I)/9)*Pi*Log[x]*Zeta[3] + (25*Log[x]^2*Zeta[3])/18 - 
        (5*PolyLog[2, x]*Zeta[3])/18 - Zeta[5]/3)) + 
    ep^2*(1893305/46656 + ((33967*I)/1944)*Pi - (41341*Pi^2)/7776 - 
      ((283*I)/216)*Pi^3 + (547*Pi^4)/5184 - ((19*I)/4320)*Pi^5 + 
      Li[{3, 2}, 1, x]/18 - Li[{3, 2}, x, 1]/6 - (583*Log[1 - x])/216 - 
      ((11047*I)/648)*Pi*Log[1 - x] + (2173*Pi^2*Log[1 - x])/648 + 
      ((11*I)/54)*Pi^3*Log[1 - x] + (29*Pi^4*Log[1 - x])/1080 - 
      (10147*Log[1 - x]^2)/1296 + ((541*I)/108)*Pi*Log[1 - x]^2 - 
      (47*Pi^2*Log[1 - x]^2)/54 - ((5*I)/72)*Pi^3*Log[1 - x]^2 + 
      (1055*Log[1 - x]^3)/324 - ((47*I)/54)*Pi*Log[1 - x]^3 + 
      (Pi^2*Log[1 - x]^3)/9 - (19*Log[1 - x]^4)/27 + (I/12)*Pi*Log[1 - x]^4 + 
      (29*Log[1 - x]^5)/360 - (9127*Log[x])/1296 + ((2387*I)/216)*Pi*Log[x] - 
      (22*Pi^2*Log[x])/9 - (I/12)*Pi^3*Log[x] + ((95*I)/36)*Pi*Log[1 - x]*
       Log[x] - (Pi^2*Log[1 - x]*Log[x])/3 + (487*Log[1 - x]^2*Log[x])/216 + 
      ((11*I)/9)*Pi*Log[1 - x]^2*Log[x] - (5*Pi^2*Log[1 - x]^2*Log[x])/24 - 
      (11*Log[1 - x]^3*Log[x])/54 - (I/9)*Pi*Log[1 - x]^3*Log[x] + 
      (Log[1 - x]^4*Log[x])/36 + (3409*Log[x]^2)/432 - 
      ((113*I)/36)*Pi*Log[x]^2 + (67*Pi^2*Log[x]^2)/144 + 
      (95*Log[1 - x]*Log[x]^2)/72 - (I/2)*Pi*Log[1 - x]*Log[x]^2 - 
      (Log[1 - x]^2*Log[x]^2)/24 - (23*Log[x]^3)/9 + ((4*I)/9)*Pi*Log[x]^3 - 
      (Log[1 - x]*Log[x]^3)/3 + (55*Log[x]^4)/144 + 
      ((193*I)/27)*Pi*PolyLog[2, x] - (73*Pi^2*PolyLog[2, x])/54 - 
      (I/12)*Pi^3*PolyLog[2, x] + (487*Log[1 - x]*PolyLog[2, x])/108 - 
      (Pi^2*Log[1 - x]*PolyLog[2, x])/36 - (11*Log[1 - x]^2*PolyLog[2, x])/
       9 + (Log[1 - x]^3*PolyLog[2, x])/6 + (95*Log[x]*PolyLog[2, x])/36 - 
      (Log[x]^2*PolyLog[2, x])/2 + (487*PolyLog[3, 1 - x])/108 + 
      ((41*I)/18)*Pi*PolyLog[3, 1 - x] - (5*Pi^2*PolyLog[3, 1 - x])/12 - 
      (Log[x]*PolyLog[3, 1 - x])/6 - (95*PolyLog[3, x])/36 + 
      (I/18)*Pi*PolyLog[3, x] - (Pi^2*PolyLog[3, x])/9 + 
      (19*Log[1 - x]*PolyLog[3, x])/18 - (Log[1 - x]^2*PolyLog[3, x])/6 + 
      (PolyLog[2, x]*PolyLog[3, x])/18 - (11*PolyLog[4, 1 - x])/9 - 
      ((2*I)/3)*Pi*PolyLog[4, 1 - x] - (2*PolyLog[4, x])/9 - 
      (I/3)*Pi*PolyLog[4, x] + (Log[1 - x]*PolyLog[4, x])/3 - 
      (11*PolyLog[4, -(x/(1 - x))])/9 - (I/3)*Pi*PolyLog[4, -(x/(1 - x))] + 
      (2*PolyLog[5, 1 - x])/3 - (5*PolyLog[5, x])/18 - 
      PolyLog[5, -(x/(1 - x))]/3 - (2089*Zeta[3])/162 - 
      ((161*I)/27)*Pi*Zeta[3] + (139*Pi^2*Zeta[3])/108 + 
      ((25*I)/9)*Pi*Log[1 - x]*Zeta[3] + (25*Log[1 - x]^2*Zeta[3])/18 + 
      (25*Log[x]*Zeta[3])/18 + (5*PolyLog[2, x]*Zeta[3])/18 - 
      (79*Zeta[5])/30)) + COLOR[CF*NfV2]*(((4*I)/3)*Pi + (7*Pi^2)/9 - 
    ((2*I)/9)*Pi^3 + (7*Pi^4)/90 + 3*Log[1 - x] - ((16*I)/3)*Pi*Log[1 - x] + 
    (2*Pi^2*Log[1 - x])/3 - 3*Log[1 - x]^2 - (I/3)*Pi*Log[1 - x]^2 - 
    (Pi^2*Log[1 - x]^2)/3 - Log[1 - x]^4/6 - (5*Log[x])/3 - 
    ((4*I)/3)*Pi*Log[x] + (10*Pi^2*Log[x])/9 + (2*Log[1 - x]*Log[x])/3 - 
    ((2*I)/3)*Pi*Log[1 - x]*Log[x] - (14*Log[1 - x]^2*Log[x])/3 + 
    (2*Log[1 - x]^3*Log[x])/3 - Log[x]^2 - ((2*I)/3)*Pi*Log[x]^2 - 
    ((22*I)/3)*Pi*PolyLog[2, x] - (2*Pi^2*PolyLog[2, x])/3 - 
    (26*Log[1 - x]*PolyLog[2, x])/3 + (4*Log[x]*PolyLog[2, x])/3 - 
    (26*PolyLog[3, 1 - x])/3 - (4*PolyLog[3, x])/3 + (4*I)*Pi*PolyLog[3, x] + 
    4*Log[1 - x]*PolyLog[3, x] + 
    FF[x]^2*(ep*((5*Pi^2)/4 + (5*Log[1 - x]^2)/4 - (5*Log[1 - x]*Log[x])/2 + 
        (5*Log[x]^2)/4) + ep^2*((75*Pi^2)/8 - (I/2)*Pi^3 - 
        (7*Pi^2*Log[1 - x])/3 + (75*Log[1 - x]^2)/8 - (I/2)*Pi*Log[1 - x]^2 - 
        (5*Log[1 - x]^3)/3 - 2*Pi^2*Log[x] - (75*Log[1 - x]*Log[x])/4 + 
        I*Pi*Log[1 - x]*Log[x] + 3*Log[1 - x]^2*Log[x] + (75*Log[x]^2)/8 - 
        (I/2)*Pi*Log[x]^2 + Log[1 - x]*Log[x]^2 - (5*Log[x]^3)/3 + 
        2*Log[1 - x]*PolyLog[2, x] - 2*Log[x]*PolyLog[2, x] + 
        2*PolyLog[3, 1 - x] + 2*PolyLog[3, x])) + 4*PolyLog[4, 1 - x] - 
    4*PolyLog[4, x] - 4*PolyLog[4, -(x/(1 - x))] + 10*Zeta[3] - 
    (4*I)*Pi*Zeta[3] - 4*Log[1 - x]*Zeta[3] + 
    ep*(((139*I)/18)*Pi + (41*Pi^2)/108 + ((80*I)/27)*Pi^3 - (469*Pi^4)/540 - 
      ((4*I)/15)*Pi^5 - (20*Li[{3, 2}, 1, x])/3 + 16*Li[{3, 2}, 1 - x, 1] + 
      20*Li[{3, 2}, x, 1] + (58*Log[1 - x])/3 - ((170*I)/9)*Pi*Log[1 - x] + 
      (53*Pi^2*Log[1 - x])/9 + ((34*I)/9)*Pi^3*Log[1 - x] - 
      (47*Pi^4*Log[1 - x])/90 - (181*Log[1 - x]^2)/12 + 
      ((83*I)/18)*Pi*Log[1 - x]^2 + (5*Pi^2*Log[1 - x]^2)/3 - 
      ((4*I)/3)*Pi^3*Log[1 - x]^2 + 4*Log[1 - x]^3 + 
      ((4*I)/9)*Pi*Log[1 - x]^3 - (13*Pi^2*Log[1 - x]^3)/9 + 
      (5*Log[1 - x]^4)/9 - ((2*I)/3)*Pi*Log[1 - x]^4 - (17*Log[1 - x]^5)/30 - 
      (209*Log[x])/18 - ((56*I)/9)*Pi*Log[x] + (230*Pi^2*Log[x])/27 + 
      ((13*I)/9)*Pi^3*Log[x] + (8*Pi^4*Log[x])/15 + (95*Log[1 - x]*Log[x])/
       18 - ((109*I)/9)*Pi*Log[1 - x]*Log[x] + (2*Pi^2*Log[1 - x]*Log[x])/3 - 
      (121*Log[1 - x]^2*Log[x])/9 - ((53*I)/3)*Pi*Log[1 - x]^2*Log[x] + 
      3*Pi^2*Log[1 - x]^2*Log[x] - (29*Log[1 - x]^3*Log[x])/9 + 
      ((8*I)/3)*Pi*Log[1 - x]^3*Log[x] + (5*Log[1 - x]^4*Log[x])/2 - 
      (49*Log[x]^2)/12 - ((16*I)/9)*Pi*Log[x]^2 - (23*Pi^2*Log[x]^2)/18 - 
      (16*Log[1 - x]*Log[x]^2)/3 + (I/3)*Pi*Log[1 - x]*Log[x]^2 - 
      (13*Log[1 - x]^2*Log[x]^2)/6 + (4*Log[x]^3)/3 + ((8*I)/9)*Pi*Log[x]^3 - 
      ((245*I)/9)*Pi*PolyLog[2, x] + (88*Pi^2*PolyLog[2, x])/9 - 
      ((4*I)/3)*Pi^3*PolyLog[2, x] - (217*Log[1 - x]*PolyLog[2, x])/9 - 
      ((34*I)/3)*Pi*Log[1 - x]*PolyLog[2, x] + 
      (13*Log[1 - x]^2*PolyLog[2, x])/3 - (28*Log[x]*PolyLog[2, x])/9 + 
      ((2*I)/3)*Pi*Log[x]*PolyLog[2, x] - (8*Log[1 - x]*Log[x]*PolyLog[2, x])/
       3 + 8*Log[1 - x]^2*Log[x]*PolyLog[2, x] + (Log[x]^2*PolyLog[2, x])/3 + 
      (8*I)*Pi*PolyLog[2, x]^2 + 8*Log[1 - x]*PolyLog[2, x]^2 - 
      (217*PolyLog[3, 1 - x])/9 - ((124*I)/3)*Pi*PolyLog[3, 1 - x] + 
      (2*Pi^2*PolyLog[3, 1 - x])/3 - (52*Log[1 - x]*PolyLog[3, 1 - x])/3 - 
      (20*Log[x]*PolyLog[3, 1 - x])/3 + 16*Log[1 - x]*Log[x]*
       PolyLog[3, 1 - x] + 16*PolyLog[2, x]*PolyLog[3, 1 - x] + 
      (28*PolyLog[3, x])/9 - ((80*I)/3)*Pi*PolyLog[3, x] - 
      (14*Pi^2*PolyLog[3, x])/3 - (52*Log[1 - x]*PolyLog[3, x])/3 + 
      (20*I)*Pi*Log[1 - x]*PolyLog[3, x] + 6*Log[1 - x]^2*PolyLog[3, x] - 
      (20*Log[x]*PolyLog[3, x])/3 - (20*PolyLog[2, x]*PolyLog[3, x])/3 + 
      30*PolyLog[4, 1 - x] + (16*I)*Pi*PolyLog[4, 1 - x] + 
      8*Log[1 - x]*PolyLog[4, 1 - x] - 48*Log[x]*PolyLog[4, 1 - x] + 
      26*PolyLog[4, x] - (4*I)*Pi*PolyLog[4, x] - 
      36*Log[1 - x]*PolyLog[4, x] + (40*PolyLog[4, -(x/(1 - x))])/3 - 
      (16*I)*Pi*PolyLog[4, -(x/(1 - x))] - 8*Log[1 - x]*
       PolyLog[4, -(x/(1 - x))] + 28*PolyLog[5, 1 - x] + 
      (64*PolyLog[5, x])/3 + 28*PolyLog[5, -(x/(1 - x))] + 5*Zeta[3] + 
      (34*I)*Pi*Zeta[3] - (2*Pi^2*Zeta[3])/3 + (22*Log[1 - x]*Zeta[3])/3 - 
      (20*I)*Pi*Log[1 - x]*Zeta[3] - 6*Log[1 - x]^2*Zeta[3] + 
      (20*Log[x]*Zeta[3])/3 + 32*Log[1 - x]*Log[x]*Zeta[3] - 
      (4*PolyLog[2, x]*Zeta[3])/3 + 52*Zeta[5]) + 
    ep^2*(((3391*I)/108)*Pi - (1399*Pi^2)/162 + ((889*I)/81)*Pi^3 - 
      (23323*Pi^4)/3240 - ((83*I)/108)*Pi^5 + (1513*Pi^6)/3780 - 
      (256*Li[{3, 2}, 1, x])/9 - ((286*I)/3)*Pi*Li[{3, 2}, 1, x] + 
      28*Li[{3, 2}, 1 - x, 1] + (116*I)*Pi*Li[{3, 2}, 1 - x, 1] + 
      (160*Li[{3, 2}, x, 1])/3 + (170*I)*Pi*Li[{3, 2}, x, 1] - 
      (56*Li[{3, 3}, x, 1])/3 + (52*Li[{3, 3}, -(x/(1 - x)), 1])/3 - 
      16*Li[{4, 2}, 1 - x, 1] - 4*Li[{4, 2}, x, 1] + 
      16*Li[{2, 2, 2}, x, 1, 1] + (3077*Log[1 - x])/36 - 
      ((3997*I)/108)*Pi*Log[1 - x] + (1373*Pi^2*Log[1 - x])/54 + 
      ((374*I)/27)*Pi^3*Log[1 - x] - (1751*Pi^4*Log[1 - x])/540 - 
      ((17*I)/10)*Pi^5*Log[1 - x] - 50*Li[{3, 2}, 1, x]*Log[1 - x] + 
      84*Li[{3, 2}, 1 - x, 1]*Log[1 - x] + 98*Li[{3, 2}, x, 1]*Log[1 - x] - 
      (3841*Log[1 - x]^2)/72 + ((425*I)/27)*Pi*Log[1 - x]^2 + 
      (41*Pi^2*Log[1 - x]^2)/12 - ((8*I)/9)*Pi^3*Log[1 - x]^2 + 
      (527*Pi^4*Log[1 - x]^2)/540 + (163*Log[1 - x]^3)/9 - 
      ((70*I)/27)*Pi*Log[1 - x]^3 - (38*Pi^2*Log[1 - x]^3)/9 - 
      ((32*I)/9)*Pi^3*Log[1 - x]^3 - (121*Log[1 - x]^4)/216 + 
      ((11*I)/9)*Pi*Log[1 - x]^4 - (143*Pi^2*Log[1 - x]^4)/54 - 
      (41*Log[1 - x]^5)/90 - (I/15)*Pi*Log[1 - x]^5 - 
      (109*Log[1 - x]^6)/135 - (1460*Log[x])/27 - ((3877*I)/108)*Pi*Log[x] + 
      (3070*Pi^2*Log[x])/81 + ((337*I)/54)*Pi^3*Log[x] + 
      (737*Pi^4*Log[x])/540 + ((58*I)/15)*Pi^5*Log[x] + 
      (1675*Log[1 - x]*Log[x])/54 - ((1388*I)/27)*Pi*Log[1 - x]*Log[x] + 
      (110*Pi^2*Log[1 - x]*Log[x])/9 + ((49*I)/9)*Pi^3*Log[1 - x]*Log[x] + 
      (34*Pi^4*Log[1 - x]*Log[x])/15 - (1583*Log[1 - x]^2*Log[x])/27 - 
      ((1049*I)/18)*Pi*Log[1 - x]^2*Log[x] + (175*Pi^2*Log[1 - x]^2*Log[x])/
       9 + (13*I)*Pi^3*Log[1 - x]^2*Log[x] - (731*Log[1 - x]^3*Log[x])/54 + 
      ((97*I)/9)*Pi*Log[1 - x]^3*Log[x] + (62*Pi^2*Log[1 - x]^3*Log[x])/9 + 
      (121*Log[1 - x]^4*Log[x])/18 + ((17*I)/6)*Pi*Log[1 - x]^4*Log[x] + 
      (83*Log[1 - x]^5*Log[x])/18 - (1573*Log[x]^2)/72 - 
      ((167*I)/27)*Pi*Log[x]^2 - (1025*Pi^2*Log[x]^2)/108 - 
      ((4*I)/3)*Pi^3*Log[x]^2 - (203*Log[1 - x]*Log[x]^2)/9 + 
      ((175*I)/18)*Pi*Log[1 - x]*Log[x]^2 + (53*Pi^2*Log[1 - x]*Log[x]^2)/
       18 - (10*Log[1 - x]^2*Log[x]^2)/9 - ((89*I)/6)*Pi*Log[1 - x]^2*
       Log[x]^2 + (25*Log[1 - x]^3*Log[x]^2)/6 - (29*Log[1 - x]^4*Log[x]^2)/
       3 + (59*Log[x]^3)/9 + ((88*I)/27)*Pi*Log[x]^3 + 
      (26*Pi^2*Log[x]^3)/27 + (20*Log[1 - x]*Log[x]^3)/3 - 
      (47*Log[1 - x]^2*Log[x]^3)/6 - Log[x]^4 - ((2*I)/3)*Pi*Log[x]^4 - 
      ((2974*I)/27)*Pi*PolyLog[2, x] + (2539*Pi^2*PolyLog[2, x])/54 + 
      ((115*I)/9)*Pi^3*PolyLog[2, x] + (21*Pi^4*PolyLog[2, x])/10 - 
      (2711*Log[1 - x]*PolyLog[2, x])/27 - ((410*I)/9)*Pi*Log[1 - x]*
       PolyLog[2, x] + (19*Pi^2*Log[1 - x]*PolyLog[2, x])/9 - 
      (4*I)*Pi^3*Log[1 - x]*PolyLog[2, x] + (98*Log[1 - x]^2*PolyLog[2, x])/
       9 + (13*I)*Pi*Log[1 - x]^2*PolyLog[2, x] - 
      (11*Pi^2*Log[1 - x]^2*PolyLog[2, x])/3 - (5*Log[1 - x]^4*PolyLog[2, x])/
       6 - (263*Log[x]*PolyLog[2, x])/27 - ((71*I)/9)*Pi*Log[x]*
       PolyLog[2, x] + (16*Pi^2*Log[x]*PolyLog[2, x])/9 - 
      (172*Log[1 - x]*Log[x]*PolyLog[2, x])/9 - (24*I)*Pi*Log[1 - x]*Log[x]*
       PolyLog[2, x] + (55*Log[1 - x]^2*Log[x]*PolyLog[2, x])/3 + 
      (28*I)*Pi*Log[1 - x]^2*Log[x]*PolyLog[2, x] + 4*Log[1 - x]^3*Log[x]*
       PolyLog[2, x] + (157*Log[x]^2*PolyLog[2, x])/18 - 
      I*Pi*Log[x]^2*PolyLog[2, x] - (41*Log[1 - x]*Log[x]^2*PolyLog[2, x])/
       3 - (4*Log[x]^3*PolyLog[2, x])/3 - (2*I)*Pi*PolyLog[2, x]^2 - 
      (29*Pi^2*PolyLog[2, x]^2)/3 + 14*Log[1 - x]*PolyLog[2, x]^2 + 
      (6*I)*Pi*Log[1 - x]*PolyLog[2, x]^2 - 5*Log[1 - x]^2*PolyLog[2, x]^2 - 
      16*Log[x]*PolyLog[2, x]^2 - (8*PolyLog[2, x]^3)/3 - 
      (2711*PolyLog[3, 1 - x])/27 - ((785*I)/9)*Pi*PolyLog[3, 1 - x] + 
      (289*Pi^2*PolyLog[3, 1 - x])/9 - ((38*I)/3)*Pi^3*PolyLog[3, 1 - x] - 
      (476*Log[1 - x]*PolyLog[3, 1 - x])/9 + ((50*I)/3)*Pi*Log[1 - x]*
       PolyLog[3, 1 - x] - (100*Pi^2*Log[1 - x]*PolyLog[3, 1 - x])/9 + 
      (52*Log[1 - x]^2*PolyLog[3, 1 - x])/3 + 
      (26*Log[1 - x]^3*PolyLog[3, 1 - x])/9 + (125*Log[x]*PolyLog[3, 1 - x])/
       9 - ((68*I)/3)*Pi*Log[x]*PolyLog[3, 1 - x] + 
      (134*Log[1 - x]*Log[x]*PolyLog[3, 1 - x])/3 + (116*I)*Pi*Log[1 - x]*
       Log[x]*PolyLog[3, 1 - x] + (136*Log[1 - x]^2*Log[x]*PolyLog[3, 1 - x])/
       3 - 13*Log[x]^2*PolyLog[3, 1 - x] + 28*PolyLog[2, x]*
       PolyLog[3, 1 - x] + (56*I)*Pi*PolyLog[2, x]*PolyLog[3, 1 - x] + 
      24*Log[1 - x]*PolyLog[2, x]*PolyLog[3, 1 - x] - 
      (116*PolyLog[3, 1 - x]^2)/3 + (263*PolyLog[3, x])/27 - 
      ((376*I)/9)*Pi*PolyLog[3, x] + (170*Pi^2*PolyLog[3, x])/9 - 
      ((14*I)/3)*Pi^3*PolyLog[3, x] - (230*Log[1 - x]*PolyLog[3, x])/9 + 
      ((68*I)/3)*Pi*Log[1 - x]*PolyLog[3, x] - 
      (196*Pi^2*Log[1 - x]*PolyLog[3, x])/9 + 27*Log[1 - x]^2*PolyLog[3, x] - 
      (20*I)*Pi*Log[1 - x]^2*PolyLog[3, x] - (70*Log[1 - x]^3*PolyLog[3, x])/
       9 - (202*Log[x]*PolyLog[3, x])/9 + ((10*I)/3)*Pi*Log[x]*
       PolyLog[3, x] + (10*Log[1 - x]*Log[x]*PolyLog[3, x])/3 - 
      (26*Log[1 - x]^2*Log[x]*PolyLog[3, x])/3 + (20*Log[x]^2*PolyLog[3, x])/
       3 + (32*PolyLog[2, x]*PolyLog[3, x])/9 - ((130*I)/3)*Pi*PolyLog[2, x]*
       PolyLog[3, x] - 30*Log[1 - x]*PolyLog[2, x]*PolyLog[3, x] - 
      (52*PolyLog[3, 1 - x]*PolyLog[3, x])/3 + (2*PolyLog[3, x]^2)/3 + 
      69*PolyLog[4, 1 - x] - (2*I)*Pi*PolyLog[4, 1 - x] - 
      4*Pi^2*PolyLog[4, 1 - x] - (82*Log[1 - x]*PolyLog[4, 1 - x])/3 - 
      (60*I)*Pi*Log[1 - x]*PolyLog[4, 1 - x] - 38*Log[1 - x]^2*
       PolyLog[4, 1 - x] - (356*Log[x]*PolyLog[4, 1 - x])/3 - 
      (348*I)*Pi*Log[x]*PolyLog[4, 1 - x] - 268*Log[1 - x]*Log[x]*
       PolyLog[4, 1 - x] - 48*PolyLog[2, x]*PolyLog[4, 1 - x] + 
      86*PolyLog[4, x] - (26*I)*Pi*PolyLog[4, x] + (22*Pi^2*PolyLog[4, x])/
       3 - 136*Log[1 - x]*PolyLog[4, x] - (236*I)*Pi*Log[1 - x]*
       PolyLog[4, x] - 154*Log[1 - x]^2*PolyLog[4, x] - 
      (50*Log[x]*PolyLog[4, x])/3 - 20*PolyLog[2, x]*PolyLog[4, x] + 
      (527*PolyLog[4, -(x/(1 - x))])/9 + ((112*I)/3)*Pi*
       PolyLog[4, -(x/(1 - x))] + 20*Pi^2*PolyLog[4, -(x/(1 - x))] + 
      (82*Log[1 - x]*PolyLog[4, -(x/(1 - x))])/3 + (60*I)*Pi*Log[1 - x]*
       PolyLog[4, -(x/(1 - x))] + 12*Log[1 - x]^2*PolyLog[4, -(x/(1 - x))] - 
      (50*Log[x]*PolyLog[4, -(x/(1 - x))])/3 - 20*PolyLog[2, x]*
       PolyLog[4, -(x/(1 - x))] + (262*PolyLog[5, 1 - x])/3 + 
      (308*I)*Pi*PolyLog[5, 1 - x] + 252*Log[1 - x]*PolyLog[5, 1 - x] + 
      64*Log[x]*PolyLog[5, 1 - x] + (1178*PolyLog[5, x])/9 + 
      ((722*I)/3)*Pi*PolyLog[5, x] + 134*Log[1 - x]*PolyLog[5, x] + 
      (574*PolyLog[5, -(x/(1 - x))])/3 + (308*I)*Pi*
       PolyLog[5, -(x/(1 - x))] + 148*Log[1 - x]*PolyLog[5, -(x/(1 - x))] - 
      120*PolyLog[6, 1 - x] - 36*PolyLog[6, x] - 
      36*PolyLog[6, -(x/(1 - x))] + (88*Zeta[3])/3 + ((56*I)/3)*Pi*Zeta[3] - 
      (164*Pi^2*Zeta[3])/3 - (34*I)*Pi^3*Zeta[3] - (7*Log[1 - x]*Zeta[3])/9 + 
      ((26*I)/3)*Pi*Log[1 - x]*Zeta[3] - (56*Pi^2*Log[1 - x]*Zeta[3])/9 - 
      8*Log[1 - x]^2*Zeta[3] + (20*I)*Pi*Log[1 - x]^2*Zeta[3] + 
      (70*Log[1 - x]^3*Zeta[3])/9 + (85*Log[x]*Zeta[3])/9 + 
      ((130*I)/3)*Pi*Log[x]*Zeta[3] + 66*Log[1 - x]*Log[x]*Zeta[3] + 
      (232*I)*Pi*Log[1 - x]*Log[x]*Zeta[3] + 
      (530*Log[1 - x]^2*Log[x]*Zeta[3])/3 + 10*Log[x]^2*Zeta[3] - 
      (200*PolyLog[2, x]*Zeta[3])/9 + ((154*I)/3)*Pi*PolyLog[2, x]*Zeta[3] + 
      54*Log[1 - x]*PolyLog[2, x]*Zeta[3] + (148*PolyLog[3, 1 - x]*Zeta[3])/
       3 + (76*PolyLog[3, x]*Zeta[3])/3 - (38*Zeta[3]^2)/3 + 
      (205*Zeta[5])/3 + (170*I)*Pi*Zeta[5] + 234*Log[1 - x]*Zeta[5] - 
      64*Log[x]*Zeta[5]) + FF[x^(-1)]*((3*I)*Pi*Log[1 - x] + 
      (3*Log[1 - x]^2)/2 + ep*((2*Pi^4)/45 + (13*I)*Pi*Log[1 - x] - 
        (5*Pi^2*Log[1 - x])/3 + (13*Log[1 - x]^2)/2 - 
        ((19*I)/6)*Pi*Log[1 - x]^2 + (Pi^2*Log[1 - x]^2)/3 - 2*Log[1 - x]^3 + 
        Log[1 - x]^4/6 - (I/3)*Pi*Log[1 - x]*Log[x] - 
        (10*Log[1 - x]^2*Log[x])/3 - (2*Log[1 - x]^3*Log[x])/3 + 
        Log[1 - x]^2*Log[x]^2 - ((19*I)/3)*Pi*PolyLog[2, x] + 
        (2*Pi^2*PolyLog[2, x])/3 - (19*Log[1 - x]*PolyLog[2, x])/3 - 
        (19*PolyLog[3, 1 - x])/3 + (4*I)*Pi*PolyLog[3, 1 - x] + 
        4*Log[x]*PolyLog[3, 1 - x] - 4*PolyLog[4, 1 - x] + 4*PolyLog[4, x] + 
        4*PolyLog[4, -(x/(1 - x))] + (19*Zeta[3])/3 - (4*I)*Pi*Zeta[3] - 
        4*Log[x]*Zeta[3]) + ep^2*((11*Pi^4)/270 + ((2*I)/45)*Pi^5 + 
        (20*Li[{3, 2}, 1, x])/3 - 4*Li[{3, 2}, x, 1] + 
        ((271*I)/6)*Pi*Log[1 - x] - (253*Pi^2*Log[1 - x])/36 - 
        ((7*I)/18)*Pi^3*Log[1 - x] + (29*Pi^4*Log[1 - x])/90 + 
        (271*Log[1 - x]^2)/12 - ((995*I)/72)*Pi*Log[1 - x]^2 + 
        (101*Pi^2*Log[1 - x]^2)/36 + ((4*I)/3)*Pi^3*Log[1 - x]^2 - 
        (26*Log[1 - x]^3)/3 + ((20*I)/9)*Pi*Log[1 - x]^3 + 
        (Pi^2*Log[1 - x]^3)/3 + (20*Log[1 - x]^4)/9 + 
        ((2*I)/3)*Pi*Log[1 - x]^4 + Log[1 - x]^5/10 - (2*Pi^4*Log[x])/45 - 
        ((59*I)/36)*Pi*Log[1 - x]*Log[x] - (7*Pi^2*Log[1 - x]*Log[x])/9 - 
        (4*I)*Pi^3*Log[1 - x]*Log[x] - (509*Log[1 - x]^2*Log[x])/36 - 
        ((31*I)/6)*Pi*Log[1 - x]^2*Log[x] - (Pi^2*Log[1 - x]^2*Log[x])/3 - 
        (13*Log[1 - x]^3*Log[x])/18 - ((8*I)/3)*Pi*Log[1 - x]^3*Log[x] - 
        (Log[1 - x]^4*Log[x])/6 + (I/2)*Pi*Log[1 - x]*Log[x]^2 - 
        2*Pi^2*Log[1 - x]*Log[x]^2 + (11*Log[1 - x]^2*Log[x]^2)/6 + 
        (12*I)*Pi*Log[1 - x]^2*Log[x]^2 - (Log[1 - x]^3*Log[x]^2)/3 + 
        (13*Log[1 - x]^2*Log[x]^3)/3 - ((959*I)/36)*Pi*PolyLog[2, x] + 
        (52*Pi^2*PolyLog[2, x])/9 - ((4*I)/3)*Pi^3*PolyLog[2, x] - 
        (959*Log[1 - x]*PolyLog[2, x])/36 + I*Pi*Log[1 - x]*PolyLog[2, x] + 
        (37*Log[1 - x]^2*PolyLog[2, x])/6 + ((4*I)/3)*Pi*Log[x]*
         PolyLog[2, x] - (8*Pi^2*Log[x]*PolyLog[2, x])/3 + 
        (4*Log[1 - x]*Log[x]*PolyLog[2, x])/3 + (16*I)*Pi*Log[1 - x]*Log[x]*
         PolyLog[2, x] + 8*Log[1 - x]*Log[x]^2*PolyLog[2, x] + 
        (8*I)*Pi*PolyLog[2, x]^2 + 8*Log[x]*PolyLog[2, x]^2 - 
        (959*PolyLog[3, 1 - x])/36 - ((25*I)/3)*Pi*PolyLog[3, 1 - x] - 
        (14*Pi^2*PolyLog[3, 1 - x])/3 - (2*Log[1 - x]*PolyLog[3, 1 - x])/3 + 
        5*Log[x]*PolyLog[3, 1 - x] + (20*I)*Pi*Log[x]*PolyLog[3, 1 - x] + 
        6*Log[x]^2*PolyLog[3, 1 - x] - ((41*I)/3)*Pi*PolyLog[3, x] + 
        (10*Pi^2*PolyLog[3, x])/3 - (41*Log[1 - x]*PolyLog[3, x])/3 - 
        (28*PolyLog[2, x]*PolyLog[3, x])/3 - (11*PolyLog[4, 1 - x])/3 - 
        (4*I)*Pi*PolyLog[4, 1 - x] + 4*Log[x]*PolyLog[4, 1 - x] + 
        (52*PolyLog[4, x])/3 + (16*I)*Pi*PolyLog[4, x] - 
        8*Log[1 - x]*PolyLog[4, x] + 8*Log[x]*PolyLog[4, x] + 
        (52*PolyLog[4, -(x/(1 - x))])/3 + (16*I)*Pi*
         PolyLog[4, -(x/(1 - x))] + 8*Log[x]*PolyLog[4, -(x/(1 - x))] - 
        12*PolyLog[5, 1 - x] - (16*PolyLog[5, x])/3 - 
        12*PolyLog[5, -(x/(1 - x))] + (959*Zeta[3])/36 + 
        ((25*I)/3)*Pi*Zeta[3] + (14*Pi^2*Zeta[3])/3 + (2*Log[1 - x]*Zeta[3])/
         3 - 5*Log[x]*Zeta[3] - (20*I)*Pi*Log[x]*Zeta[3] - 
        6*Log[x]^2*Zeta[3] + (4*PolyLog[2, x]*Zeta[3])/3 + 12*Zeta[5])) + 
    FF[x]*(-Pi^2/2 - (I/9)*Pi^3 - (4*Log[1 - x])/3 - (2*Pi^2*Log[1 - x])/3 - 
      Log[1 - x]^2/2 + (I/3)*Pi*Log[1 - x]^2 + (4*Log[x])/3 + 
      (5*Pi^2*Log[x])/9 + Log[1 - x]*Log[x] + ((2*I)/3)*Pi*Log[1 - x]*
       Log[x] + (2*Log[1 - x]^2*Log[x])/3 - Log[x]^2/2 - (I/3)*Pi*Log[x]^2 + 
      ((4*I)/3)*Pi*PolyLog[2, x] + (2*Log[1 - x]*PolyLog[2, x])/3 + 
      (2*Log[x]*PolyLog[2, x])/3 + (2*PolyLog[3, 1 - x])/3 - 
      (2*PolyLog[3, x])/3 + ep*(-6*Pi^2 - ((37*I)/54)*Pi^3 - (179*Pi^4)/540 - 
        (139*Log[1 - x])/18 - ((8*I)/3)*Pi*Log[1 - x] + 
        (11*Pi^2*Log[1 - x])/9 + ((2*I)/9)*Pi^3*Log[1 - x] - 6*Log[1 - x]^2 + 
        (I/18)*Pi*Log[1 - x]^2 + (2*Log[1 - x]^3)/3 - 
        ((4*I)/9)*Pi*Log[1 - x]^3 - (7*Log[1 - x]^4)/18 + (139*Log[x])/18 + 
        ((8*I)/3)*Pi*Log[x] + (131*Pi^2*Log[x])/54 + ((5*I)/9)*Pi^3*Log[x] + 
        12*Log[1 - x]*Log[x] + ((19*I)/9)*Pi*Log[1 - x]*Log[x] + 
        (8*Pi^2*Log[1 - x]*Log[x])/3 - (26*Log[1 - x]^2*Log[x])/9 - 
        ((10*I)/3)*Pi*Log[1 - x]^2*Log[x] + (11*Log[1 - x]^3*Log[x])/9 - 
        6*Log[x]^2 - ((19*I)/18)*Pi*Log[x]^2 - (13*Pi^2*Log[x]^2)/18 + 
        Log[1 - x]*Log[x]^2 - ((4*I)/3)*Pi*Log[1 - x]*Log[x]^2 - 
        (23*Log[1 - x]^2*Log[x]^2)/6 + (2*Log[x]^3)/3 + 
        ((4*I)/9)*Pi*Log[x]^3 + ((20*I)/9)*Pi*PolyLog[2, x] + 
        (26*Pi^2*PolyLog[2, x])/9 - (35*Log[1 - x]*PolyLog[2, x])/9 - 
        ((14*I)/3)*Pi*Log[1 - x]*PolyLog[2, x] - (Log[1 - x]^2*PolyLog[2, x])/
         3 + (55*Log[x]*PolyLog[2, x])/9 - ((14*I)/3)*Pi*Log[x]*
         PolyLog[2, x] - (16*Log[1 - x]*Log[x]*PolyLog[2, x])/3 - 
        (Log[x]^2*PolyLog[2, x])/3 - (35*PolyLog[3, 1 - x])/9 - 
        ((14*I)/3)*Pi*PolyLog[3, 1 - x] + (4*Log[1 - x]*PolyLog[3, 1 - x])/
         3 - (22*Log[x]*PolyLog[3, 1 - x])/3 - (55*PolyLog[3, x])/9 + 
        ((14*I)/3)*Pi*PolyLog[3, x] + (22*Log[1 - x]*PolyLog[3, x])/3 - 
        (4*Log[x]*PolyLog[3, x])/3 + 6*PolyLog[4, 1 - x] - 6*PolyLog[4, x] - 
        (28*PolyLog[4, -(x/(1 - x))])/3 - (16*Log[1 - x]*Zeta[3])/3 + 
        (16*Log[x]*Zeta[3])/3) + ep^2*((-321*Pi^2)/8 - ((1327*I)/324)*Pi^3 - 
        (673*Pi^4)/648 - ((131*I)/540)*Pi^5 - (140*Li[{3, 2}, 1, x])/9 + 
        18*Li[{3, 2}, 1 - x, 1] + (86*Li[{3, 2}, x, 1])/3 - 
        (3391*Log[1 - x])/108 - ((193*I)/9)*Pi*Log[1 - x] + 
        (1121*Pi^2*Log[1 - x])/54 + ((73*I)/27)*Pi^3*Log[1 - x] + 
        (109*Pi^4*Log[1 - x])/270 - (345*Log[1 - x]^2)/8 + 
        ((139*I)/108)*Pi*Log[1 - x]^2 - (7*Pi^2*Log[1 - x]^2)/4 - 
        ((5*I)/18)*Pi^3*Log[1 - x]^2 + (80*Log[1 - x]^3)/9 - 
        ((2*I)/27)*Pi*Log[1 - x]^3 - Pi^2*Log[1 - x]^3 - 
        (31*Log[1 - x]^4)/27 + ((4*I)/9)*Pi*Log[1 - x]^4 + Log[1 - x]^5/18 + 
        (3391*Log[x])/108 + ((193*I)/9)*Pi*Log[x] + (4583*Pi^2*Log[x])/324 + 
        ((131*I)/54)*Pi^3*Log[x] + (439*Pi^4*Log[x])/540 + 
        (321*Log[1 - x]*Log[x])/4 + ((733*I)/54)*Pi*Log[1 - x]*Log[x] - 
        (7*Pi^2*Log[1 - x]*Log[x])/18 + ((14*I)/9)*Pi^3*Log[1 - x]*Log[x] - 
        (799*Log[1 - x]^2*Log[x])/27 - ((104*I)/9)*Pi*Log[1 - x]^2*Log[x] - 
        (16*Pi^2*Log[1 - x]^2*Log[x])/9 + (137*Log[1 - x]^3*Log[x])/54 + 
        ((38*I)/9)*Pi*Log[1 - x]^3*Log[x] + (11*Log[1 - x]^4*Log[x])/18 - 
        (297*Log[x]^2)/8 - ((733*I)/108)*Pi*Log[x]^2 - (137*Pi^2*Log[x]^2)/
         54 - (I/2)*Pi^3*Log[x]^2 + (49*Log[1 - x]*Log[x]^2)/6 - 
        ((29*I)/9)*Pi*Log[1 - x]*Log[x]^2 - (29*Pi^2*Log[1 - x]*Log[x]^2)/
         18 - (149*Log[1 - x]^2*Log[x]^2)/36 - ((2*I)/3)*Pi*Log[1 - x]^2*
         Log[x]^2 + (25*Log[1 - x]^3*Log[x]^2)/6 + (64*Log[x]^3)/9 + 
        ((38*I)/27)*Pi*Log[x]^3 + (16*Pi^2*Log[x]^3)/27 - 
        2*Log[1 - x]*Log[x]^3 + ((4*I)/3)*Pi*Log[1 - x]*Log[x]^3 - 
        (Log[1 - x]^2*Log[x]^3)/2 - Log[x]^4/2 - (I/3)*Pi*Log[x]^4 + 
        ((436*I)/27)*Pi*PolyLog[2, x] + (130*Pi^2*PolyLog[2, x])/27 + 
        ((29*I)/9)*Pi^3*PolyLog[2, x] - (1751*Log[1 - x]*PolyLog[2, x])/54 - 
        ((115*I)/9)*Pi*Log[1 - x]*PolyLog[2, x] - 
        (61*Pi^2*Log[1 - x]*PolyLog[2, x])/9 + 
        (35*Log[1 - x]^2*PolyLog[2, x])/18 + (6*I)*Pi*Log[1 - x]^2*
         PolyLog[2, x] + (2623*Log[x]*PolyLog[2, x])/54 - 
        ((25*I)/9)*Pi*Log[x]*PolyLog[2, x] - (34*Pi^2*Log[x]*PolyLog[2, x])/
         9 - (80*Log[1 - x]*Log[x]*PolyLog[2, x])/9 - (2*I)*Pi*Log[1 - x]*
         Log[x]*PolyLog[2, x] + (47*Log[1 - x]^2*Log[x]*PolyLog[2, x])/3 - 
        (55*Log[x]^2*PolyLog[2, x])/18 + (6*I)*Pi*Log[x]^2*PolyLog[2, x] - 
        (7*Log[1 - x]*Log[x]^2*PolyLog[2, x])/3 + 9*Log[1 - x]*
         PolyLog[2, x]^2 - 9*Log[x]*PolyLog[2, x]^2 - 
        (1751*PolyLog[3, 1 - x])/54 - ((223*I)/9)*Pi*PolyLog[3, 1 - x] - 
        (61*Pi^2*PolyLog[3, 1 - x])/9 - (70*Log[1 - x]*PolyLog[3, 1 - x])/9 + 
        ((40*I)/3)*Pi*Log[1 - x]*PolyLog[3, 1 - x] - 
        (4*Log[1 - x]^2*PolyLog[3, 1 - x])/3 - (83*Log[x]*PolyLog[3, 1 - x])/
         9 - ((10*I)/3)*Pi*Log[x]*PolyLog[3, 1 - x] + 
        (94*Log[1 - x]*Log[x]*PolyLog[3, 1 - x])/3 - 
        Log[x]^2*PolyLog[3, 1 - x] + 18*PolyLog[2, x]*PolyLog[3, 1 - x] - 
        (2623*PolyLog[3, x])/54 - ((83*I)/9)*Pi*PolyLog[3, x] + 
        (34*Pi^2*PolyLog[3, x])/9 + (137*Log[1 - x]*PolyLog[3, x])/9 + 
        ((10*I)/3)*Pi*Log[1 - x]*PolyLog[3, x] + Log[1 - x]^2*PolyLog[3, x] - 
        (110*Log[x]*PolyLog[3, x])/9 - ((40*I)/3)*Pi*Log[x]*PolyLog[3, x] - 
        (40*Log[1 - x]*Log[x]*PolyLog[3, x])/3 + (4*Log[x]^2*PolyLog[3, x])/
         3 + (22*PolyLog[2, x]*PolyLog[3, x])/9 + 35*PolyLog[4, 1 - x] - 
        (10*I)*Pi*PolyLog[4, 1 - x] - (32*Log[1 - x]*PolyLog[4, 1 - x])/3 - 
        (196*Log[x]*PolyLog[4, 1 - x])/3 + 15*PolyLog[4, x] + 
        (10*I)*Pi*PolyLog[4, x] - 28*Log[1 - x]*PolyLog[4, x] + 
        (32*Log[x]*PolyLog[4, x])/3 - (140*PolyLog[4, -(x/(1 - x))])/9 + 
        ((8*I)/3)*Pi*PolyLog[4, -(x/(1 - x))] + 
        (32*Log[1 - x]*PolyLog[4, -(x/(1 - x))])/3 + 
        (32*Log[x]*PolyLog[4, -(x/(1 - x))])/3 + (164*PolyLog[5, 1 - x])/3 + 
        (208*PolyLog[5, x])/9 + (140*PolyLog[5, -(x/(1 - x))])/3 - 
        6*Pi^2*Zeta[3] - (80*Log[1 - x]*Zeta[3])/9 - ((32*I)/3)*Pi*Log[1 - x]*
         Zeta[3] + (80*Log[x]*Zeta[3])/9 + ((32*I)/3)*Pi*Log[x]*Zeta[3] + 
        36*Log[1 - x]*Log[x]*Zeta[3] - (52*PolyLog[2, x]*Zeta[3])/9 + 
        (140*Zeta[5])/3)) + FF[(1 - x)^(-2)]*((-I/9)*Pi^3 + (7*Pi^4)/45 - 
      (2*Pi^2*Log[1 - x]^2)/3 - Log[1 - x]^4/3 + I*Pi*Log[x] + 
      (5*Pi^2*Log[x])/9 + (4*Log[1 - x]^3*Log[x])/3 + Log[x]^2/2 - 
      (I/3)*Pi*Log[x]^2 + ((2*I)/3)*Pi*PolyLog[2, x] - 
      (4*Pi^2*PolyLog[2, x])/3 + (2*Log[x]*PolyLog[2, x])/3 - 
      (2*PolyLog[3, x])/3 + (8*I)*Pi*PolyLog[3, x] + 
      8*Log[1 - x]*PolyLog[3, x] + 8*PolyLog[4, 1 - x] - 8*PolyLog[4, x] - 
      8*PolyLog[4, -(x/(1 - x))] + (2*Zeta[3])/3 - (8*I)*Pi*Zeta[3] - 
      8*Log[1 - x]*Zeta[3] + ep*(((-53*I)/108)*Pi^3 - (5*Pi^4)/18 - 
        ((8*I)/15)*Pi^5 - (40*Li[{3, 2}, 1, x])/3 + 32*Li[{3, 2}, 1 - x, 1] + 
        40*Li[{3, 2}, x, 1] + ((4*I)/9)*Pi^3*Log[1 - x] - 
        (47*Pi^4*Log[1 - x])/45 - (5*Pi^2*Log[1 - x]^2)/9 - 
        ((8*I)/3)*Pi^3*Log[1 - x]^2 - (26*Pi^2*Log[1 - x]^3)/9 - 
        (5*Log[1 - x]^4)/18 - ((4*I)/3)*Pi*Log[1 - x]^4 - 
        (17*Log[1 - x]^5)/15 + ((16*I)/3)*Pi*Log[x] + (193*Pi^2*Log[x])/108 + 
        ((5*I)/9)*Pi^3*Log[x] + (16*Pi^4*Log[x])/15 + 
        (10*Pi^2*Log[1 - x]*Log[x])/9 - ((5*I)/3)*Pi*Log[1 - x]^2*Log[x] + 
        6*Pi^2*Log[1 - x]^2*Log[x] + (10*Log[1 - x]^3*Log[x])/9 + 
        ((16*I)/3)*Pi*Log[1 - x]^3*Log[x] + 5*Log[1 - x]^4*Log[x] + 
        (8*Log[x]^2)/3 - ((89*I)/36)*Pi*Log[x]^2 - (13*Pi^2*Log[x]^2)/18 - 
        (I/3)*Pi*Log[1 - x]*Log[x]^2 - (5*Log[1 - x]^2*Log[x]^2)/3 - 
        (2*Log[x]^3)/3 + ((4*I)/9)*Pi*Log[x]^3 + ((53*I)/18)*Pi*
         PolyLog[2, x] + (10*Pi^2*PolyLog[2, x])/9 - ((8*I)/3)*Pi^3*
         PolyLog[2, x] - ((8*I)/3)*Pi*Log[1 - x]*PolyLog[2, x] + 
        (53*Log[x]*PolyLog[2, x])/18 - (2*I)*Pi*Log[x]*PolyLog[2, x] - 
        (8*Log[1 - x]*Log[x]*PolyLog[2, x])/3 + 16*Log[1 - x]^2*Log[x]*
         PolyLog[2, x] - (Log[x]^2*PolyLog[2, x])/3 + 
        (16*I)*Pi*PolyLog[2, x]^2 + 16*Log[1 - x]*PolyLog[2, x]^2 - 
        ((10*I)/3)*Pi*PolyLog[3, 1 - x] + (4*Pi^2*PolyLog[3, 1 - x])/3 - 
        (10*Log[x]*PolyLog[3, 1 - x])/3 + 32*Log[1 - x]*Log[x]*
         PolyLog[3, 1 - x] + 32*PolyLog[2, x]*PolyLog[3, 1 - x] - 
        (53*PolyLog[3, x])/18 + ((10*I)/3)*Pi*PolyLog[3, x] - 
        (28*Pi^2*PolyLog[3, x])/3 + 6*Log[1 - x]*PolyLog[3, x] + 
        (40*I)*Pi*Log[1 - x]*PolyLog[3, x] + 12*Log[1 - x]^2*PolyLog[3, x] - 
        (4*Log[x]*PolyLog[3, x])/3 - (40*PolyLog[2, x]*PolyLog[3, x])/3 + 
        (20*PolyLog[4, 1 - x])/3 + (32*I)*Pi*PolyLog[4, 1 - x] + 
        16*Log[1 - x]*PolyLog[4, 1 - x] - 96*Log[x]*PolyLog[4, 1 - x] - 
        (10*PolyLog[4, x])/3 - (8*I)*Pi*PolyLog[4, x] - 
        72*Log[1 - x]*PolyLog[4, x] - (20*PolyLog[4, -(x/(1 - x))])/3 - 
        (32*I)*Pi*PolyLog[4, -(x/(1 - x))] - 16*Log[1 - x]*
         PolyLog[4, -(x/(1 - x))] + 56*PolyLog[5, 1 - x] + 
        (128*PolyLog[5, x])/3 + 56*PolyLog[5, -(x/(1 - x))] + 
        (53*Zeta[3])/18 - ((10*I)/3)*Pi*Zeta[3] - (4*Pi^2*Zeta[3])/3 - 
        6*Log[1 - x]*Zeta[3] - (40*I)*Pi*Log[1 - x]*Zeta[3] - 
        12*Log[1 - x]^2*Zeta[3] + (4*Log[x]*Zeta[3])/3 + 
        64*Log[1 - x]*Log[x]*Zeta[3] - (8*PolyLog[2, x]*Zeta[3])/3 + 
        104*Zeta[5]) + ep^2*(((-1463*I)/648)*Pi^3 - (937*Pi^4)/720 - 
        ((35*I)/108)*Pi^5 + (1513*Pi^6)/1890 - (100*Li[{3, 2}, 1, x])/9 - 
        ((572*I)/3)*Pi*Li[{3, 2}, 1, x] + (38*Li[{3, 2}, 1 - x, 1])/3 + 
        (232*I)*Pi*Li[{3, 2}, 1 - x, 1] + 20*Li[{3, 2}, x, 1] + 
        (340*I)*Pi*Li[{3, 2}, x, 1] - (112*Li[{3, 3}, x, 1])/3 + 
        (104*Li[{3, 3}, -(x/(1 - x)), 1])/3 - 32*Li[{4, 2}, 1 - x, 1] - 
        8*Li[{4, 2}, x, 1] + 32*Li[{2, 2, 2}, x, 1, 1] + 
        ((53*I)/27)*Pi^3*Log[1 - x] + (3*Pi^4*Log[1 - x])/20 - 
        ((17*I)/5)*Pi^5*Log[1 - x] - 100*Li[{3, 2}, 1, x]*Log[1 - x] + 
        168*Li[{3, 2}, 1 - x, 1]*Log[1 - x] + 196*Li[{3, 2}, x, 1]*
         Log[1 - x] - (461*Pi^2*Log[1 - x]^2)/216 - ((7*I)/6)*Pi^3*
         Log[1 - x]^2 + (527*Pi^4*Log[1 - x]^2)/270 - (17*Pi^2*Log[1 - x]^3)/
         27 - ((64*I)/9)*Pi^3*Log[1 - x]^3 - (461*Log[1 - x]^4)/432 - 
        ((5*I)/18)*Pi*Log[1 - x]^4 - (143*Pi^2*Log[1 - x]^4)/27 - 
        Log[1 - x]^5/9 - ((2*I)/15)*Pi*Log[1 - x]^5 - (218*Log[1 - x]^6)/
         135 + ((521*I)/36)*Pi*Log[x] + (4147*Pi^2*Log[x])/648 + 
        ((247*I)/108)*Pi^3*Log[x] + (367*Pi^4*Log[x])/540 + 
        ((116*I)/15)*Pi^5*Log[x] + ((4*I)/3)*Pi*Log[1 - x]*Log[x] + 
        (265*Pi^2*Log[1 - x]*Log[x])/54 + ((10*I)/9)*Pi^3*Log[1 - x]*Log[x] + 
        (68*Pi^4*Log[1 - x]*Log[x])/15 - ((265*I)/36)*Pi*Log[1 - x]^2*
         Log[x] - (4*Pi^2*Log[1 - x]^2*Log[x])/9 + (26*I)*Pi^3*Log[1 - x]^2*
         Log[x] + (461*Log[1 - x]^3*Log[x])/108 + ((35*I)/9)*Pi*Log[1 - x]^3*
         Log[x] + (124*Pi^2*Log[1 - x]^3*Log[x])/9 + (5*Log[1 - x]^4*Log[x])/
         6 + ((17*I)/3)*Pi*Log[1 - x]^4*Log[x] + (83*Log[1 - x]^5*Log[x])/9 + 
        (521*Log[x]^2)/72 - ((2471*I)/216)*Pi*Log[x]^2 - 
        (563*Pi^2*Log[x]^2)/216 - (I/2)*Pi^3*Log[x]^2 + 
        (2*Log[1 - x]*Log[x]^2)/3 - ((53*I)/36)*Pi*Log[1 - x]*Log[x]^2 - 
        (Pi^2*Log[1 - x]*Log[x]^2)/6 - (247*Log[1 - x]^2*Log[x]^2)/36 - 
        ((11*I)/6)*Pi*Log[1 - x]^2*Log[x]^2 + (22*Log[1 - x]^3*Log[x]^2)/9 - 
        (58*Log[1 - x]^4*Log[x]^2)/3 - (32*Log[x]^3)/9 + 
        ((71*I)/27)*Pi*Log[x]^3 + (16*Pi^2*Log[x]^3)/27 + 
        ((4*I)/9)*Pi*Log[1 - x]*Log[x]^3 - (5*Log[1 - x]^2*Log[x]^3)/3 + 
        Log[x]^4/2 - (I/3)*Pi*Log[x]^4 + ((1463*I)/108)*Pi*PolyLog[2, x] + 
        (599*Pi^2*PolyLog[2, x])/108 + ((5*I)/3)*Pi^3*PolyLog[2, x] + 
        (21*Pi^4*PolyLog[2, x])/5 - ((106*I)/9)*Pi*Log[1 - x]*PolyLog[2, x] - 
        (34*Pi^2*Log[1 - x]*PolyLog[2, x])/9 - (8*I)*Pi^3*Log[1 - x]*
         PolyLog[2, x] + ((11*I)/3)*Pi*Log[1 - x]^2*PolyLog[2, x] - 
        (22*Pi^2*Log[1 - x]^2*PolyLog[2, x])/3 - 
        (5*Log[1 - x]^4*PolyLog[2, x])/3 + (1463*Log[x]*PolyLog[2, x])/108 - 
        ((53*I)/6)*Pi*Log[x]*PolyLog[2, x] - (7*Pi^2*Log[x]*PolyLog[2, x])/
         9 - (106*Log[1 - x]*Log[x]*PolyLog[2, x])/9 - 
        ((16*I)/3)*Pi*Log[1 - x]*Log[x]*PolyLog[2, x] + 
        10*Log[1 - x]^2*Log[x]*PolyLog[2, x] + (56*I)*Pi*Log[1 - x]^2*Log[x]*
         PolyLog[2, x] + 8*Log[1 - x]^3*Log[x]*PolyLog[2, x] - 
        (53*Log[x]^2*PolyLog[2, x])/36 + ((7*I)/3)*Pi*Log[x]^2*
         PolyLog[2, x] - (11*Log[1 - x]*Log[x]^2*PolyLog[2, x])/3 - 
        (I/3)*Pi*PolyLog[2, x]^2 - (58*Pi^2*PolyLog[2, x]^2)/3 + 
        (19*Log[1 - x]*PolyLog[2, x]^2)/3 + (12*I)*Pi*Log[1 - x]*
         PolyLog[2, x]^2 - 10*Log[1 - x]^2*PolyLog[2, x]^2 - 
        (20*Log[x]*PolyLog[2, x]^2)/3 - (16*PolyLog[2, x]^3)/3 - 
        ((229*I)/18)*Pi*PolyLog[3, 1 - x] - (44*Pi^2*PolyLog[3, 1 - x])/9 - 
        ((76*I)/3)*Pi^3*PolyLog[3, 1 - x] + (10*I)*Pi*Log[1 - x]*
         PolyLog[3, 1 - x] - (200*Pi^2*Log[1 - x]*PolyLog[3, 1 - x])/9 + 
        (52*Log[1 - x]^3*PolyLog[3, 1 - x])/9 - 
        (229*Log[x]*PolyLog[3, 1 - x])/18 - ((10*I)/3)*Pi*Log[x]*
         PolyLog[3, 1 - x] + (68*Log[1 - x]*Log[x]*PolyLog[3, 1 - x])/3 + 
        (232*I)*Pi*Log[1 - x]*Log[x]*PolyLog[3, 1 - x] + 
        (272*Log[1 - x]^2*Log[x]*PolyLog[3, 1 - x])/3 - 
        (10*Log[x]^2*PolyLog[3, 1 - x])/3 + 
        (38*PolyLog[2, x]*PolyLog[3, 1 - x])/3 + (112*I)*Pi*PolyLog[2, x]*
         PolyLog[3, 1 - x] + 48*Log[1 - x]*PolyLog[2, x]*PolyLog[3, 1 - x] - 
        (232*PolyLog[3, 1 - x]^2)/3 - (1463*PolyLog[3, x])/108 + 
        ((116*I)/9)*Pi*PolyLog[3, x] - 3*Pi^2*PolyLog[3, x] - 
        ((28*I)/3)*Pi^3*PolyLog[3, x] + (74*Log[1 - x]*PolyLog[3, x])/3 + 
        (10*I)*Pi*Log[1 - x]*PolyLog[3, x] - 
        (392*Pi^2*Log[1 - x]*PolyLog[3, x])/9 + 
        (2*Log[1 - x]^2*PolyLog[3, x])/3 - (40*I)*Pi*Log[1 - x]^2*
         PolyLog[3, x] - (140*Log[1 - x]^3*PolyLog[3, x])/9 - 
        (53*Log[x]*PolyLog[3, x])/9 - ((10*I)/3)*Pi*Log[x]*PolyLog[3, x] - 
        (10*Log[1 - x]*Log[x]*PolyLog[3, x])/3 - 
        (52*Log[1 - x]^2*Log[x]*PolyLog[3, x])/3 + (4*Log[x]^2*PolyLog[3, x])/
         3 + (20*PolyLog[2, x]*PolyLog[3, x])/9 - ((260*I)/3)*Pi*
         PolyLog[2, x]*PolyLog[3, x] - 60*Log[1 - x]*PolyLog[2, x]*
         PolyLog[3, x] - (104*PolyLog[3, 1 - x]*PolyLog[3, x])/3 + 
        (4*PolyLog[3, x]^2)/3 + (461*PolyLog[4, 1 - x])/18 - 
        ((20*I)/3)*Pi*PolyLog[4, 1 - x] - 8*Pi^2*PolyLog[4, 1 - x] - 
        (14*Log[1 - x]*PolyLog[4, 1 - x])/3 - (120*I)*Pi*Log[1 - x]*
         PolyLog[4, 1 - x] - 76*Log[1 - x]^2*PolyLog[4, 1 - x] - 
        (160*Log[x]*PolyLog[4, 1 - x])/3 - (696*I)*Pi*Log[x]*
         PolyLog[4, 1 - x] - 536*Log[1 - x]*Log[x]*PolyLog[4, 1 - x] - 
        96*PolyLog[2, x]*PolyLog[4, 1 - x] - (98*PolyLog[4, x])/9 - 
        ((20*I)/3)*Pi*PolyLog[4, x] + (44*Pi^2*PolyLog[4, x])/3 - 
        (86*Log[1 - x]*PolyLog[4, x])/3 - (472*I)*Pi*Log[1 - x]*
         PolyLog[4, x] - 308*Log[1 - x]^2*PolyLog[4, x] + 
        2*Log[x]*PolyLog[4, x] - 40*PolyLog[2, x]*PolyLog[4, x] - 
        (461*PolyLog[4, -(x/(1 - x))])/18 - ((20*I)/3)*Pi*
         PolyLog[4, -(x/(1 - x))] + 40*Pi^2*PolyLog[4, -(x/(1 - x))] + 
        (14*Log[1 - x]*PolyLog[4, -(x/(1 - x))])/3 + (120*I)*Pi*Log[1 - x]*
         PolyLog[4, -(x/(1 - x))] + 24*Log[1 - x]^2*
         PolyLog[4, -(x/(1 - x))] + 2*Log[x]*PolyLog[4, -(x/(1 - x))] - 
        40*PolyLog[2, x]*PolyLog[4, -(x/(1 - x))] + (110*PolyLog[5, 1 - x])/
         3 + (616*I)*Pi*PolyLog[5, 1 - x] + 504*Log[1 - x]*
         PolyLog[5, 1 - x] + 128*Log[x]*PolyLog[5, 1 - x] + 
        (158*PolyLog[5, x])/9 + ((1444*I)/3)*Pi*PolyLog[5, x] + 
        268*Log[1 - x]*PolyLog[5, x] + (110*PolyLog[5, -(x/(1 - x))])/3 + 
        (616*I)*Pi*PolyLog[5, -(x/(1 - x))] + 296*Log[1 - x]*
         PolyLog[5, -(x/(1 - x))] - 240*PolyLog[6, 1 - x] - 
        72*PolyLog[6, x] - 72*PolyLog[6, -(x/(1 - x))] + (1463*Zeta[3])/108 - 
        ((116*I)/9)*Pi*Zeta[3] - (11*Pi^2*Zeta[3])/9 - (68*I)*Pi^3*Zeta[3] - 
        (74*Log[1 - x]*Zeta[3])/3 - (10*I)*Pi*Log[1 - x]*Zeta[3] - 
        (112*Pi^2*Log[1 - x]*Zeta[3])/9 - (2*Log[1 - x]^2*Zeta[3])/3 + 
        (40*I)*Pi*Log[1 - x]^2*Zeta[3] + (140*Log[1 - x]^3*Zeta[3])/9 + 
        (53*Log[x]*Zeta[3])/9 + ((32*I)/3)*Pi*Log[x]*Zeta[3] + 
        (86*Log[1 - x]*Log[x]*Zeta[3])/3 + (464*I)*Pi*Log[1 - x]*Log[x]*
         Zeta[3] + (1060*Log[1 - x]^2*Log[x]*Zeta[3])/3 + 
        (7*Log[x]^2*Zeta[3])/3 - (32*PolyLog[2, x]*Zeta[3])/9 + 
        ((308*I)/3)*Pi*PolyLog[2, x]*Zeta[3] + 108*Log[1 - x]*PolyLog[2, x]*
         Zeta[3] + (296*PolyLog[3, 1 - x]*Zeta[3])/3 + 
        (152*PolyLog[3, x]*Zeta[3])/3 - (76*Zeta[3]^2)/3 + (94*Zeta[5])/3 + 
        (340*I)*Pi*Zeta[5] + 468*Log[1 - x]*Zeta[5] - 128*Log[x]*Zeta[5])) + 
    FF[(1 - x)^(-1)]*(((5*I)/3)*Pi - (7*Pi^2)/9 + (I/3)*Pi^3 - (7*Pi^4)/30 - 
      ((2*I)/3)*Pi*Log[1 - x] + Pi^2*Log[1 - x]^2 + Log[1 - x]^4/2 + 
      (5*Log[x])/3 + (I/3)*Pi*Log[x] - (5*Pi^2*Log[x])/3 - 
      (2*Log[1 - x]*Log[x])/3 + 4*Log[1 - x]^2*Log[x] - 
      2*Log[1 - x]^3*Log[x] + Log[x]^2/2 + I*Pi*Log[x]^2 + 
      (6*I)*Pi*PolyLog[2, x] + 2*Pi^2*PolyLog[2, x] + 
      8*Log[1 - x]*PolyLog[2, x] - 2*Log[x]*PolyLog[2, x] + 
      8*PolyLog[3, 1 - x] + 2*PolyLog[3, x] - (12*I)*Pi*PolyLog[3, x] - 
      12*Log[1 - x]*PolyLog[3, x] - 12*PolyLog[4, 1 - x] + 12*PolyLog[4, x] + 
      12*PolyLog[4, -(x/(1 - x))] - 10*Zeta[3] + (12*I)*Pi*Zeta[3] + 
      12*Log[1 - x]*Zeta[3] + ep*(((209*I)/18)*Pi - (407*Pi^2)/108 - 
        ((65*I)/36)*Pi^3 + (67*Pi^4)/60 + ((4*I)/5)*Pi^5 + 
        20*Li[{3, 2}, 1, x] - 48*Li[{3, 2}, 1 - x, 1] - 60*Li[{3, 2}, x, 1] - 
        ((101*I)/18)*Pi*Log[1 - x] - (10*Pi^2*Log[1 - x])/9 - 
        (4*I)*Pi^3*Log[1 - x] + (47*Pi^4*Log[1 - x])/30 + I*Pi*Log[1 - x]^2 - 
        (11*Pi^2*Log[1 - x]^2)/6 + (4*I)*Pi^3*Log[1 - x]^2 + 
        (13*Pi^2*Log[1 - x]^3)/3 - Log[1 - x]^4/4 + (2*I)*Pi*Log[1 - x]^4 + 
        (17*Log[1 - x]^5)/10 + (209*Log[x])/18 + ((5*I)/9)*Pi*Log[x] - 
        (347*Pi^2*Log[x])/36 - (2*I)*Pi^3*Log[x] - (8*Pi^4*Log[x])/5 - 
        (101*Log[1 - x]*Log[x])/18 + ((22*I)/3)*Pi*Log[1 - x]*Log[x] - 
        (10*Pi^2*Log[1 - x]*Log[x])/3 + (56*Log[1 - x]^2*Log[x])/3 + 
        (21*I)*Pi*Log[1 - x]^2*Log[x] - 9*Pi^2*Log[1 - x]^2*Log[x] + 
        (7*Log[1 - x]^3*Log[x])/3 - (8*I)*Pi*Log[1 - x]^3*Log[x] - 
        (15*Log[1 - x]^4*Log[x])/2 + (17*Log[x]^2)/12 + 
        ((17*I)/4)*Pi*Log[x]^2 + 2*Pi^2*Log[x]^2 + (10*Log[1 - x]*Log[x]^2)/
         3 + I*Pi*Log[1 - x]*Log[x]^2 + 5*Log[1 - x]^2*Log[x]^2 - 
        (2*Log[x]^3)/3 - ((4*I)/3)*Pi*Log[x]^3 + ((63*I)/2)*Pi*
         PolyLog[2, x] - 13*Pi^2*PolyLog[2, x] + (4*I)*Pi^3*PolyLog[2, x] + 
        (106*Log[1 - x]*PolyLog[2, x])/3 + (16*I)*Pi*Log[1 - x]*
         PolyLog[2, x] - 4*Log[1 - x]^2*PolyLog[2, x] - 
        (23*Log[x]*PolyLog[2, x])/6 + (4*I)*Pi*Log[x]*PolyLog[2, x] + 
        8*Log[1 - x]*Log[x]*PolyLog[2, x] - 24*Log[1 - x]^2*Log[x]*
         PolyLog[2, x] - (24*I)*Pi*PolyLog[2, x]^2 - 
        24*Log[1 - x]*PolyLog[2, x]^2 + (106*PolyLog[3, 1 - x])/3 + 
        (42*I)*Pi*PolyLog[3, 1 - x] - 2*Pi^2*PolyLog[3, 1 - x] + 
        16*Log[1 - x]*PolyLog[3, 1 - x] + 10*Log[x]*PolyLog[3, 1 - x] - 
        48*Log[1 - x]*Log[x]*PolyLog[3, 1 - x] - 48*PolyLog[2, x]*
         PolyLog[3, 1 - x] + (23*PolyLog[3, x])/6 + (20*I)*Pi*PolyLog[3, x] + 
        14*Pi^2*PolyLog[3, x] + 8*Log[1 - x]*PolyLog[3, x] - 
        (60*I)*Pi*Log[1 - x]*PolyLog[3, x] - 18*Log[1 - x]^2*PolyLog[3, x] + 
        8*Log[x]*PolyLog[3, x] + 20*PolyLog[2, x]*PolyLog[3, x] - 
        34*PolyLog[4, 1 - x] - (48*I)*Pi*PolyLog[4, 1 - x] - 
        24*Log[1 - x]*PolyLog[4, 1 - x] + 144*Log[x]*PolyLog[4, 1 - x] - 
        22*PolyLog[4, x] + (12*I)*Pi*PolyLog[4, x] + 108*Log[1 - x]*
         PolyLog[4, x] - 6*PolyLog[4, -(x/(1 - x))] + 
        (48*I)*Pi*PolyLog[4, -(x/(1 - x))] + 24*Log[1 - x]*
         PolyLog[4, -(x/(1 - x))] - 84*PolyLog[5, 1 - x] - 64*PolyLog[5, x] - 
        84*PolyLog[5, -(x/(1 - x))] - (139*Zeta[3])/6 - (28*I)*Pi*Zeta[3] + 
        2*Pi^2*Zeta[3] + (60*I)*Pi*Log[1 - x]*Zeta[3] + 
        18*Log[1 - x]^2*Zeta[3] - 8*Log[x]*Zeta[3] - 96*Log[1 - x]*Log[x]*
         Zeta[3] + 4*PolyLog[2, x]*Zeta[3] - 156*Zeta[5]) + 
      ep^2*(((1460*I)/27)*Pi - (7739*Pi^2)/648 - ((1979*I)/216)*Pi^3 + 
        (17461*Pi^4)/2160 + ((11*I)/10)*Pi^5 - (1513*Pi^6)/1260 + 
        (122*Li[{3, 2}, 1, x])/3 + (286*I)*Pi*Li[{3, 2}, 1, x] - 
        54*Li[{3, 2}, 1 - x, 1] - (348*I)*Pi*Li[{3, 2}, 1 - x, 1] - 
        88*Li[{3, 2}, x, 1] - (510*I)*Pi*Li[{3, 2}, x, 1] + 
        56*Li[{3, 3}, x, 1] - 52*Li[{3, 3}, -(x/(1 - x)), 1] + 
        48*Li[{4, 2}, 1 - x, 1] + 12*Li[{4, 2}, x, 1] - 
        48*Li[{2, 2, 2}, x, 1, 1] - ((3671*I)/108)*Pi*Log[1 - x] - 
        (469*Pi^2*Log[1 - x])/54 - ((134*I)/9)*Pi^3*Log[1 - x] + 
        (25*Pi^4*Log[1 - x])/9 + ((51*I)/10)*Pi^5*Log[1 - x] + 
        150*Li[{3, 2}, 1, x]*Log[1 - x] - 252*Li[{3, 2}, 1 - x, 1]*
         Log[1 - x] - 294*Li[{3, 2}, x, 1]*Log[1 - x] + 
        ((97*I)/12)*Pi*Log[1 - x]^2 - (467*Pi^2*Log[1 - x]^2)/72 + 
        (I/2)*Pi^3*Log[1 - x]^2 - (527*Pi^4*Log[1 - x]^2)/180 - 
        ((8*I)/9)*Pi*Log[1 - x]^3 + (101*Pi^2*Log[1 - x]^3)/18 + 
        ((32*I)/3)*Pi^3*Log[1 - x]^3 - (27*Log[1 - x]^4)/16 - 
        (2*I)*Pi*Log[1 - x]^4 + (143*Pi^2*Log[1 - x]^4)/18 + 
        (7*Log[1 - x]^5)/12 + (I/5)*Pi*Log[1 - x]^5 + (109*Log[1 - x]^6)/45 + 
        (1460*Log[x])/27 + ((1993*I)/108)*Pi*Log[x] - (8981*Pi^2*Log[x])/
         216 - ((331*I)/36)*Pi^3*Log[x] - (12*Pi^4*Log[x])/5 - 
        ((58*I)/5)*Pi^5*Log[x] - (3671*Log[1 - x]*Log[x])/108 + 
        ((541*I)/18)*Pi*Log[1 - x]*Log[x] - (293*Pi^2*Log[1 - x]*Log[x])/18 - 
        (3*I)*Pi^3*Log[1 - x]*Log[x] - (34*Pi^4*Log[1 - x]*Log[x])/5 + 
        (2911*Log[1 - x]^2*Log[x])/36 + ((967*I)/12)*Pi*Log[1 - x]^2*Log[x] - 
        (113*Pi^2*Log[1 - x]^2*Log[x])/6 - (39*I)*Pi^3*Log[1 - x]^2*Log[x] + 
        (89*Log[1 - x]^3*Log[x])/12 - ((41*I)/3)*Pi*Log[1 - x]^3*Log[x] - 
        (62*Pi^2*Log[1 - x]^3*Log[x])/3 - (101*Log[1 - x]^4*Log[x])/12 - 
        ((17*I)/2)*Pi*Log[1 - x]^4*Log[x] - (83*Log[1 - x]^5*Log[x])/6 + 
        (263*Log[x]^2)/18 + ((145*I)/8)*Pi*Log[x]^2 + (799*Pi^2*Log[x]^2)/
         72 + ((11*I)/6)*Pi^3*Log[x]^2 + (113*Log[1 - x]*Log[x]^2)/9 - 
        ((37*I)/12)*Pi*Log[1 - x]*Log[x]^2 + (2*Pi^2*Log[1 - x]*Log[x]^2)/3 + 
        (53*Log[1 - x]^2*Log[x]^2)/4 + ((7*I)/2)*Pi*Log[1 - x]^2*Log[x]^2 - 
        8*Log[1 - x]^3*Log[x]^2 + 29*Log[1 - x]^4*Log[x]^2 - 3*Log[x]^3 - 
        ((53*I)/9)*Pi*Log[x]^3 - (14*Pi^2*Log[x]^3)/9 - 
        4*Log[1 - x]*Log[x]^3 - ((4*I)/3)*Pi*Log[1 - x]*Log[x]^3 + 
        4*Log[1 - x]^2*Log[x]^3 + Log[x]^4/2 + I*Pi*Log[x]^4 + 
        ((1465*I)/12)*Pi*PolyLog[2, x] - (247*Pi^2*PolyLog[2, x])/4 - 
        (14*I)*Pi^3*PolyLog[2, x] - (63*Pi^4*PolyLog[2, x])/10 + 
        (1310*Log[1 - x]*PolyLog[2, x])/9 + ((182*I)/3)*Pi*Log[1 - x]*
         PolyLog[2, x] + (14*Pi^2*Log[1 - x]*PolyLog[2, x])/3 + 
        (12*I)*Pi^3*Log[1 - x]*PolyLog[2, x] - 22*Log[1 - x]^2*
         PolyLog[2, x] - (19*I)*Pi*Log[1 - x]^2*PolyLog[2, x] + 
        11*Pi^2*Log[1 - x]^2*PolyLog[2, x] + (5*Log[1 - x]^4*PolyLog[2, x])/
         2 - (845*Log[x]*PolyLog[2, x])/36 + ((95*I)/6)*Pi*Log[x]*
         PolyLog[2, x] + (14*Pi^2*Log[x]*PolyLog[2, x])/3 + 
        34*Log[1 - x]*Log[x]*PolyLog[2, x] + (10*I)*Pi*Log[1 - x]*Log[x]*
         PolyLog[2, x] - 38*Log[1 - x]^2*Log[x]*PolyLog[2, x] - 
        (84*I)*Pi*Log[1 - x]^2*Log[x]*PolyLog[2, x] - 12*Log[1 - x]^3*Log[x]*
         PolyLog[2, x] - (21*Log[x]^2*PolyLog[2, x])/4 - 
        (5*I)*Pi*Log[x]^2*PolyLog[2, x] + 8*Log[1 - x]*Log[x]^2*
         PolyLog[2, x] + (4*Log[x]^3*PolyLog[2, x])/3 - 
        (10*I)*Pi*PolyLog[2, x]^2 + 29*Pi^2*PolyLog[2, x]^2 - 
        27*Log[1 - x]*PolyLog[2, x]^2 - (18*I)*Pi*Log[1 - x]*
         PolyLog[2, x]^2 + 15*Log[1 - x]^2*PolyLog[2, x]^2 + 
        17*Log[x]*PolyLog[2, x]^2 + 8*PolyLog[2, x]^3 + 
        (1310*PolyLog[3, 1 - x])/9 + ((277*I)/2)*Pi*PolyLog[3, 1 - x] - 
        21*Pi^2*PolyLog[3, 1 - x] + (38*I)*Pi^3*PolyLog[3, 1 - x] + 
        (160*Log[1 - x]*PolyLog[3, 1 - x])/3 - (30*I)*Pi*Log[1 - x]*
         PolyLog[3, 1 - x] + (100*Pi^2*Log[1 - x]*PolyLog[3, 1 - x])/3 - 
        16*Log[1 - x]^2*PolyLog[3, 1 - x] - 
        (26*Log[1 - x]^3*PolyLog[3, 1 - x])/3 + (29*Log[x]*PolyLog[3, 1 - x])/
         2 + (6*I)*Pi*Log[x]*PolyLog[3, 1 - x] - 84*Log[1 - x]*Log[x]*
         PolyLog[3, 1 - x] - (348*I)*Pi*Log[1 - x]*Log[x]*PolyLog[3, 1 - x] - 
        136*Log[1 - x]^2*Log[x]*PolyLog[3, 1 - x] + 
        8*Log[x]^2*PolyLog[3, 1 - x] - 54*PolyLog[2, x]*PolyLog[3, 1 - x] - 
        (168*I)*Pi*PolyLog[2, x]*PolyLog[3, 1 - x] - 
        72*Log[1 - x]*PolyLog[2, x]*PolyLog[3, 1 - x] + 
        116*PolyLog[3, 1 - x]^2 + (845*PolyLog[3, x])/36 + 
        (65*I)*Pi*PolyLog[3, x] - (71*Pi^2*PolyLog[3, x])/3 + 
        (14*I)*Pi^3*PolyLog[3, x] + 21*Log[1 - x]*PolyLog[3, x] - 
        (36*I)*Pi*Log[1 - x]*PolyLog[3, x] + 
        (196*Pi^2*Log[1 - x]*PolyLog[3, x])/3 - 31*Log[1 - x]^2*
         PolyLog[3, x] + (60*I)*Pi*Log[1 - x]^2*PolyLog[3, x] + 
        (70*Log[1 - x]^3*PolyLog[3, x])/3 + (109*Log[x]*PolyLog[3, x])/3 + 
        (10*I)*Pi*Log[x]*PolyLog[3, x] + 10*Log[1 - x]*Log[x]*PolyLog[3, x] + 
        26*Log[1 - x]^2*Log[x]*PolyLog[3, x] - 8*Log[x]^2*PolyLog[3, x] + 
        (20*PolyLog[2, x]*PolyLog[3, x])/3 + (130*I)*Pi*PolyLog[2, x]*
         PolyLog[3, x] + 90*Log[1 - x]*PolyLog[2, x]*PolyLog[3, x] + 
        52*PolyLog[3, 1 - x]*PolyLog[3, x] - 2*PolyLog[3, x]^2 - 
        (661*PolyLog[4, 1 - x])/6 + (8*I)*Pi*PolyLog[4, 1 - x] + 
        12*Pi^2*PolyLog[4, 1 - x] + 34*Log[1 - x]*PolyLog[4, 1 - x] + 
        (180*I)*Pi*Log[1 - x]*PolyLog[4, 1 - x] + 114*Log[1 - x]^2*
         PolyLog[4, 1 - x] + 204*Log[x]*PolyLog[4, 1 - x] + 
        (1044*I)*Pi*Log[x]*PolyLog[4, 1 - x] + 804*Log[1 - x]*Log[x]*
         PolyLog[4, 1 - x] + 144*PolyLog[2, x]*PolyLog[4, 1 - x] - 
        (308*PolyLog[4, x])/3 + (2*I)*Pi*PolyLog[4, x] - 
        22*Pi^2*PolyLog[4, x] + 190*Log[1 - x]*PolyLog[4, x] + 
        (708*I)*Pi*Log[1 - x]*PolyLog[4, x] + 462*Log[1 - x]^2*
         PolyLog[4, x] - 2*Log[x]*PolyLog[4, x] + 60*PolyLog[2, x]*
         PolyLog[4, x] - (81*PolyLog[4, -(x/(1 - x))])/2 - 
        (48*I)*Pi*PolyLog[4, -(x/(1 - x))] - 
        60*Pi^2*PolyLog[4, -(x/(1 - x))] - 34*Log[1 - x]*
         PolyLog[4, -(x/(1 - x))] - (180*I)*Pi*Log[1 - x]*
         PolyLog[4, -(x/(1 - x))] - 36*Log[1 - x]^2*
         PolyLog[4, -(x/(1 - x))] - 2*Log[x]*PolyLog[4, -(x/(1 - x))] + 
        60*PolyLog[2, x]*PolyLog[4, -(x/(1 - x))] - 144*PolyLog[5, 1 - x] - 
        (924*I)*Pi*PolyLog[5, 1 - x] - 756*Log[1 - x]*PolyLog[5, 1 - x] - 
        192*Log[x]*PolyLog[5, 1 - x] - (478*PolyLog[5, x])/3 - 
        (722*I)*Pi*PolyLog[5, x] - 402*Log[1 - x]*PolyLog[5, x] - 
        240*PolyLog[5, -(x/(1 - x))] - (924*I)*Pi*PolyLog[5, -(x/(1 - x))] - 
        444*Log[1 - x]*PolyLog[5, -(x/(1 - x))] + 360*PolyLog[6, 1 - x] + 
        108*PolyLog[6, x] + 108*PolyLog[6, -(x/(1 - x))] - 
        (3589*Zeta[3])/36 - ((145*I)/3)*Pi*Zeta[3] + (169*Pi^2*Zeta[3])/3 + 
        (102*I)*Pi^3*Zeta[3] + 25*Log[1 - x]*Zeta[3] + (12*I)*Pi*Log[1 - x]*
         Zeta[3] + (56*Pi^2*Log[1 - x]*Zeta[3])/3 + 11*Log[1 - x]^2*Zeta[3] - 
        (60*I)*Pi*Log[1 - x]^2*Zeta[3] - (70*Log[1 - x]^3*Zeta[3])/3 - 
        27*Log[x]*Zeta[3] - (34*I)*Pi*Log[x]*Zeta[3] - 118*Log[1 - x]*Log[x]*
         Zeta[3] - (696*I)*Pi*Log[1 - x]*Log[x]*Zeta[3] - 
        530*Log[1 - x]^2*Log[x]*Zeta[3] - 4*Log[x]^2*Zeta[3] + 
        (82*PolyLog[2, x]*Zeta[3])/3 - (154*I)*Pi*PolyLog[2, x]*Zeta[3] - 
        162*Log[1 - x]*PolyLog[2, x]*Zeta[3] - 148*PolyLog[3, 1 - x]*
         Zeta[3] - 76*PolyLog[3, x]*Zeta[3] + 38*Zeta[3]^2 - 153*Zeta[5] - 
        (510*I)*Pi*Zeta[5] - 702*Log[1 - x]*Zeta[5] + 192*Log[x]*Zeta[5]))) + 
  COLOR[CA*CF]*(-43417/2592 - ((1211*I)/108)*Pi + (425*Pi^2)/432 - 
    (I/3)*Pi^3 - (13*Pi^4)/360 + ((197*I)/36)*Pi*Log[1 - x] + 
    (5*Pi^2*Log[1 - x])/9 - (I/3)*Pi^3*Log[1 - x] + (143*Log[1 - x]^2)/72 - 
    ((11*I)/12)*Pi*Log[1 - x]^2 - (Pi^2*Log[1 - x]^2)/6 - 
    (11*Log[1 - x]^3)/18 - (25*Log[x])/72 + ((13*I)/12)*Pi*Log[x] + 
    (5*Pi^2*Log[x])/6 + (3*Log[1 - x]*Log[x])/2 + 
    (2*I)*Pi*Log[1 - x]*Log[x] - (3*Log[1 - x]^2*Log[x])/4 + 
    I*Pi*Log[1 - x]^2*Log[x] + (Log[1 - x]^3*Log[x])/2 - (2*Log[x]^2)/3 - 
    (Pi^2*Log[x]^2)/6 + Log[1 - x]*Log[x]^2 + (Log[1 - x]^2*Log[x]^2)/4 + 
    (7*Log[x]^3)/12 - Log[x]^4/24 + (4*I)*Pi*PolyLog[2, x] + 
    (Pi^2*PolyLog[2, x])/3 - (3*Log[1 - x]*PolyLog[2, x])/2 + 
    I*Pi*Log[1 - x]*PolyLog[2, x] + (Log[1 - x]^2*PolyLog[2, x])/2 + 
    (11*Log[x]*PolyLog[2, x])/2 - (3*PolyLog[3, 1 - x])/2 + 
    (3*I)*Pi*PolyLog[3, 1 - x] + 2*Log[1 - x]*PolyLog[3, 1 - x] + 
    Log[x]*PolyLog[3, 1 - x] - (11*PolyLog[3, x])/2 + 
    Log[1 - x]*PolyLog[3, x] - Log[x]*PolyLog[3, x] - 3*PolyLog[4, 1 - x] + 
    2*PolyLog[4, x] + FF[x]^2*((-3*Pi^2)/4 - (3*Log[1 - x]^2)/4 + 
      (3*Log[1 - x]*Log[x])/2 - (3*Log[x]^2)/4 + 
      ep*((-15*Pi^2)/8 + 2*Pi^2*Log[1 - x] - (15*Log[1 - x]^2)/8 + 
        Log[1 - x]^3 + (3*Pi^2*Log[x])/2 + (15*Log[1 - x]*Log[x])/4 - 
        3*Log[1 - x]^2*Log[x] - (15*Log[x]^2)/8 + Log[x]^3 - 
        3*Log[1 - x]*PolyLog[2, x] + 3*Log[x]*PolyLog[2, x] - 
        3*PolyLog[3, 1 - x] - 3*PolyLog[3, x]) + 
      ep^2*((-85*Pi^2)/16 - (17*Pi^4)/120 + 5*Pi^2*Log[1 - x] - 
        (85*Log[1 - x]^2)/16 - (15*Pi^2*Log[1 - x]^2)/8 + 
        (5*Log[1 - x]^3)/2 - (3*Log[1 - x]^4)/4 + (15*Pi^2*Log[x])/4 + 
        (85*Log[1 - x]*Log[x])/8 - (17*Pi^2*Log[1 - x]*Log[x])/4 - 
        (15*Log[1 - x]^2*Log[x])/2 + 2*Log[1 - x]^3*Log[x] - 
        (85*Log[x]^2)/16 - (11*Pi^2*Log[x]^2)/8 + 3*Log[1 - x]^2*Log[x]^2 + 
        (5*Log[x]^3)/2 - Log[1 - x]*Log[x]^3 - (3*Log[x]^4)/4 - 
        (15*Log[1 - x]*PolyLog[2, x])/2 + 3*Log[1 - x]^2*PolyLog[2, x] + 
        (15*Log[x]*PolyLog[2, x])/2 - 3*Log[x]^2*PolyLog[2, x] - 
        (15*PolyLog[3, 1 - x])/2 + 6*Log[x]*PolyLog[3, 1 - x] - 
        (15*PolyLog[3, x])/2 + 6*Log[1 - x]*PolyLog[3, x] + 
        6*PolyLog[4, 1 - x] + 6*PolyLog[4, x])) + (259*Zeta[3])/36 + 
    ((7*I)/2)*Pi*Zeta[3] - 3*Log[1 - x]*Zeta[3] + 
    FF[x^(-1)]*(((-3*I)/2)*Pi*Log[1 - x] - (3*Log[1 - x]^2)/4 + 
      ep*(-Pi^4/180 - ((343*I)/72)*Pi*Log[1 - x] + (43*Pi^2*Log[1 - x])/36 - 
        (I/6)*Pi^3*Log[1 - x] - (343*Log[1 - x]^2)/144 + 
        ((25*I)/24)*Pi*Log[1 - x]^2 - (Pi^2*Log[1 - x]^2)/4 + 
        (59*Log[1 - x]^3)/72 + Log[1 - x]^4/48 - ((3*I)/4)*Pi*Log[1 - x]*
         Log[x] - (5*Pi^2*Log[1 - x]*Log[x])/6 + (5*Log[1 - x]^2*Log[x])/8 + 
        (I/2)*Pi*Log[1 - x]^2*Log[x] - (Log[1 - x]^3*Log[x])/4 + 
        (3*Log[1 - x]^2*Log[x]^2)/4 + (2*I)*Pi*PolyLog[2, x] - 
        (Pi^2*PolyLog[2, x])/3 + 2*Log[1 - x]*PolyLog[2, x] + 
        (I/2)*Pi*Log[1 - x]*PolyLog[2, x] + (Log[1 - x]^2*PolyLog[2, x])/4 + 
        2*PolyLog[3, 1 - x] + ((3*I)/2)*Pi*PolyLog[3, 1 - x] - 
        (3*Log[1 - x]*PolyLog[3, 1 - x])/2 + 3*Log[x]*PolyLog[3, 1 - x] + 
        PolyLog[4, 1 - x]/2 + 3*PolyLog[4, x] + 3*PolyLog[4, -(x/(1 - x))] - 
        2*Zeta[3] - ((3*I)/2)*Pi*Zeta[3] + (3*Log[1 - x]*Zeta[3])/2 - 
        3*Log[x]*Zeta[3]) + ep^2*((29*Pi^4)/540 + (I/45)*Pi^5 + 
        (43*Li[{3, 2}, 1, x])/4 - 14*Li[{3, 2}, 1 - x, 1] - 
        (81*Li[{3, 2}, x, 1])/4 - ((12187*I)/432)*Pi*Log[1 - x] + 
        (1529*Pi^2*Log[1 - x])/216 + ((43*I)/144)*Pi^3*Log[1 - x] - 
        (143*Pi^4*Log[1 - x])/720 - (12187*Log[1 - x]^2)/864 + 
        ((557*I)/144)*Pi*Log[1 - x]^2 - (233*Pi^2*Log[1 - x]^2)/288 + 
        (I/12)*Pi^3*Log[1 - x]^2 + (100*Log[1 - x]^3)/27 - 
        ((5*I)/12)*Pi*Log[1 - x]^3 + (7*Pi^2*Log[1 - x]^3)/12 - 
        (5*Log[1 - x]^4)/16 - (I/16)*Pi*Log[1 - x]^4 - 
        (13*Log[1 - x]^5)/240 - (41*Pi^4*Log[x])/90 - 
        ((47*I)/8)*Pi*Log[1 - x]*Log[x] - (29*Pi^2*Log[1 - x]*Log[x])/12 + 
        (I/12)*Pi^3*Log[1 - x]*Log[x] - (197*Log[1 - x]^2*Log[x])/144 + 
        ((47*I)/12)*Pi*Log[1 - x]^2*Log[x] + (41*Pi^2*Log[1 - x]^2*Log[x])/
         8 - (133*Log[1 - x]^3*Log[x])/72 - (I/2)*Pi*Log[1 - x]^3*Log[x] + 
        (25*Log[1 - x]^4*Log[x])/12 + ((11*I)/8)*Pi*Log[1 - x]*Log[x]^2 - 
        (Pi^2*Log[1 - x]*Log[x]^2)/12 + (71*Log[1 - x]^2*Log[x]^2)/16 + 
        (I/8)*Pi*Log[1 - x]^2*Log[x]^2 - 7*Log[1 - x]^3*Log[x]^2 + 
        (13*Log[1 - x]^2*Log[x]^3)/4 + ((113*I)/36)*Pi*PolyLog[2, x] - 
        (28*Pi^2*PolyLog[2, x])/9 + (113*Log[1 - x]*PolyLog[2, x])/36 + 
        ((3*I)/2)*Pi*Log[1 - x]*PolyLog[2, x] + 
        (13*Pi^2*Log[1 - x]*PolyLog[2, x])/2 - 
        (29*Log[1 - x]^2*PolyLog[2, x])/12 - ((3*I)/4)*Pi*Log[1 - x]^2*
         PolyLog[2, x] + (3*Log[1 - x]^3*PolyLog[2, x])/2 + 
        ((13*I)/4)*Pi*Log[x]*PolyLog[2, x] + (5*Pi^2*Log[x]*PolyLog[2, x])/
         3 + (13*Log[1 - x]*Log[x]*PolyLog[2, x])/4 + (I/2)*Pi*Log[1 - x]*
         Log[x]*PolyLog[2, x] - (51*Log[1 - x]^2*Log[x]*PolyLog[2, x])/4 + 
        6*Log[1 - x]*Log[x]^2*PolyLog[2, x] - I*Pi*PolyLog[2, x]^2 - 
        7*Log[1 - x]*PolyLog[2, x]^2 + 6*Log[x]*PolyLog[2, x]^2 + 
        (113*PolyLog[3, 1 - x])/36 + ((139*I)/12)*Pi*PolyLog[3, 1 - x] + 
        (16*Pi^2*PolyLog[3, 1 - x])/3 - (13*Log[1 - x]*PolyLog[3, 1 - x])/4 - 
        (I/2)*Pi*Log[1 - x]*PolyLog[3, 1 - x] + 
        (35*Log[1 - x]^2*PolyLog[3, 1 - x])/4 + (47*Log[x]*PolyLog[3, 1 - x])/
         4 - 29*Log[1 - x]*Log[x]*PolyLog[3, 1 - x] + 
        (9*Log[x]^2*PolyLog[3, 1 - x])/2 - 14*PolyLog[2, x]*
         PolyLog[3, 1 - x] + (2*I)*Pi*PolyLog[3, x] - 2*Pi^2*PolyLog[3, x] + 
        2*Log[1 - x]*PolyLog[3, x] - (2*I)*Pi*Log[1 - x]*PolyLog[3, x] - 
        Log[1 - x]^2*PolyLog[3, x] - (5*PolyLog[2, x]*PolyLog[3, x])/4 - 
        (29*PolyLog[4, 1 - x])/6 - (2*I)*Pi*PolyLog[4, 1 - x] - 
        2*Log[1 - x]*PolyLog[4, 1 - x] + 41*Log[x]*PolyLog[4, 1 - x] + 
        (13*PolyLog[4, x])/2 - ((3*I)/2)*Pi*PolyLog[4, x] + 
        15*Log[1 - x]*PolyLog[4, x] + 6*Log[x]*PolyLog[4, x] + 
        (13*PolyLog[4, -(x/(1 - x))])/2 - ((3*I)/2)*Pi*
         PolyLog[4, -(x/(1 - x))] - (27*Log[1 - x]*PolyLog[4, -(x/(1 - x))])/
         2 + 6*Log[x]*PolyLog[4, -(x/(1 - x))] - (81*PolyLog[5, 1 - x])/2 - 
        (131*PolyLog[5, x])/4 - (87*PolyLog[5, -(x/(1 - x))])/2 - 
        (113*Zeta[3])/36 - ((139*I)/12)*Pi*Zeta[3] + (5*Pi^2*Zeta[3])/3 + 
        (13*Log[1 - x]*Zeta[3])/4 - 9*Log[1 - x]^2*Zeta[3] - 
        (47*Log[x]*Zeta[3])/4 - 13*Log[1 - x]*Log[x]*Zeta[3] - 
        (9*Log[x]^2*Zeta[3])/2 + (7*PolyLog[2, x]*Zeta[3])/4 - 
        (73*Zeta[5])/2)) + ep*(-1089913/15552 - ((25481*I)/648)*Pi + 
      (6011*Pi^2)/2592 - ((19*I)/12)*Pi^3 + (1043*Pi^4)/4320 + (I/9)*Pi^5 + 
      (7*Li[{3, 2}, 1, x])/2 - 4*Li[{3, 2}, 1 - x, 1] - 
      (21*Li[{3, 2}, x, 1])/2 + (197*Log[1 - x])/72 + 
      ((4481*I)/216)*Pi*Log[1 - x] + (323*Pi^2*Log[1 - x])/108 - 
      ((77*I)/72)*Pi^3*Log[1 - x] + (77*Pi^4*Log[1 - x])/360 + 
      (1529*Log[1 - x]^2)/432 - ((451*I)/72)*Pi*Log[1 - x]^2 - 
      (185*Pi^2*Log[1 - x]^2)/144 + (I/6)*Pi^3*Log[1 - x]^2 - 
      (361*Log[1 - x]^3)/108 + ((2*I)/3)*Pi*Log[1 - x]^3 + 
      (Pi^2*Log[1 - x]^3)/9 + (5*Log[1 - x]^4)/24 - (I/8)*Pi*Log[1 - x]^4 - 
      Log[1 - x]^5/6 + (1847*Log[x])/432 - ((481*I)/72)*Pi*Log[x] + 
      (941*Pi^2*Log[x])/144 - (I/12)*Pi^3*Log[x] - (Pi^4*Log[x])/90 + 
      (51*Log[1 - x]*Log[x])/4 + ((89*I)/6)*Pi*Log[1 - x]*Log[x] - 
      (97*Pi^2*Log[1 - x]*Log[x])/12 + (I/6)*Pi^3*Log[1 - x]*Log[x] - 
      (557*Log[1 - x]^2*Log[x])/72 + ((13*I)/3)*Pi*Log[1 - x]^2*Log[x] + 
      (Pi^2*Log[1 - x]^2*Log[x])/12 + (61*Log[1 - x]^3*Log[x])/18 - 
      I*Pi*Log[1 - x]^3*Log[x] + (3*Log[1 - x]^4*Log[x])/8 - 
      (1613*Log[x]^2)/144 - ((3*I)/8)*Pi*Log[x]^2 - (5*Pi^2*Log[x]^2)/4 + 
      (169*Log[1 - x]*Log[x]^2)/24 - ((3*I)/4)*Pi*Log[1 - x]*Log[x]^2 - 
      (Pi^2*Log[1 - x]*Log[x]^2)/3 + 5*Log[1 - x]^2*Log[x]^2 + 
      (I/4)*Pi*Log[1 - x]^2*Log[x]^2 - (31*Log[1 - x]^3*Log[x]^2)/12 + 
      (107*Log[x]^3)/24 - (I/4)*Pi*Log[x]^3 + (5*Pi^2*Log[x]^3)/18 - 
      (8*Log[1 - x]*Log[x]^3)/3 + (13*Log[1 - x]^2*Log[x]^3)/12 - 
      (37*Log[x]^4)/48 - (Log[1 - x]*Log[x]^4)/24 + (7*Log[x]^5)/120 + 
      ((190*I)/9)*Pi*PolyLog[2, x] - (107*Pi^2*PolyLog[2, x])/36 - 
      (119*Log[1 - x]*PolyLog[2, x])/9 + (2*I)*Pi*Log[1 - x]*PolyLog[2, x] + 
      (35*Log[1 - x]^2*PolyLog[2, x])/12 - ((3*I)/2)*Pi*Log[1 - x]^2*
       PolyLog[2, x] - (Log[1 - x]^3*PolyLog[2, x])/3 + 
      (103*Log[x]*PolyLog[2, x])/3 + I*Pi*Log[x]*PolyLog[2, x] - 
      (5*Pi^2*Log[x]*PolyLog[2, x])/3 + Log[1 - x]*Log[x]*PolyLog[2, x] + 
      I*Pi*Log[1 - x]*Log[x]*PolyLog[2, x] - 
      (7*Log[1 - x]^2*Log[x]*PolyLog[2, x])/2 - (11*Log[x]^2*PolyLog[2, x])/
       2 + 2*Log[1 - x]*Log[x]^2*PolyLog[2, x] - (2*Log[x]^3*PolyLog[2, x])/
       3 - (2*I)*Pi*PolyLog[2, x]^2 - 2*Log[1 - x]*PolyLog[2, x]^2 - 
      (119*PolyLog[3, 1 - x])/9 + ((49*I)/6)*Pi*PolyLog[3, 1 - x] - 
      (5*Pi^2*PolyLog[3, 1 - x])/3 + (9*Log[1 - x]*PolyLog[3, 1 - x])/2 - 
      I*Pi*Log[1 - x]*PolyLog[3, 1 - x] + (17*Log[x]*PolyLog[3, 1 - x])/2 - 
      9*Log[1 - x]*Log[x]*PolyLog[3, 1 - x] + (3*Log[x]^2*PolyLog[3, 1 - x])/
       2 - 4*PolyLog[2, x]*PolyLog[3, 1 - x] - (103*PolyLog[3, x])/3 + 
      (5*I)*Pi*PolyLog[3, x] + (5*Pi^2*PolyLog[3, x])/3 + 
      20*Log[1 - x]*PolyLog[3, x] - (4*I)*Pi*Log[1 - x]*PolyLog[3, x] - 
      (Log[1 - x]^2*PolyLog[3, x])/2 - 4*Log[x]*PolyLog[3, x] - 
      5*Log[1 - x]*Log[x]*PolyLog[3, x] + (7*Log[x]^2*PolyLog[3, x])/2 + 
      (7*PolyLog[2, x]*PolyLog[3, x])/2 + (28*PolyLog[4, 1 - x])/3 - 
      (4*I)*Pi*PolyLog[4, 1 - x] + 3*Log[1 - x]*PolyLog[4, 1 - x] + 
      11*Log[x]*PolyLog[4, 1 - x] + (13*PolyLog[4, x])/2 - 
      (3*I)*Pi*PolyLog[4, x] + 13*Log[1 - x]*PolyLog[4, x] + 
      Log[x]*PolyLog[4, x] - (25*PolyLog[4, -(x/(1 - x))])/2 - 
      (3*I)*Pi*PolyLog[4, -(x/(1 - x))] - 9*Log[1 - x]*
       PolyLog[4, -(x/(1 - x))] + 6*Log[x]*PolyLog[4, -(x/(1 - x))] - 
      9*PolyLog[5, 1 - x] - (47*PolyLog[5, x])/2 - 
      25*PolyLog[5, -(x/(1 - x))] + (1648*Zeta[3])/27 + 
      ((17*I)/2)*Pi*Zeta[3] - (461*Pi^2*Zeta[3])/72 - 21*Log[1 - x]*Zeta[3] - 
      2*Log[1 - x]^2*Zeta[3] + 9*Log[x]*Zeta[3] + 2*Log[1 - x]*Log[x]*
       Zeta[3] - 5*Log[x]^2*Zeta[3] + (19*PolyLog[2, x]*Zeta[3])/2 - 
      (25*Zeta[5])/4) + ep^2*(-23261569/93312 - ((506465*I)/3888)*Pi - 
      (163651*Pi^2)/15552 - ((2317*I)/432)*Pi^3 + (29303*Pi^4)/51840 + 
      ((2501*I)/8640)*Pi^5 - (851*Pi^6)/8640 + (155*Li[{3, 2}, 1, x])/18 + 
      ((11*I)/6)*Pi*Li[{3, 2}, 1, x] - (19*Li[{3, 2}, 1 - x, 1])/2 - 
      (2*I)*Pi*Li[{3, 2}, 1 - x, 1] - (82*Li[{3, 2}, x, 1])/3 - 
      ((13*I)/2)*Pi*Li[{3, 2}, x, 1] - (17*Li[{3, 3}, 1 - x, 1])/2 - 
      (23*Li[{3, 3}, x, 1])/6 + Li[{3, 3}, -(x/(1 - x)), 1] - 
      (45*Li[{4, 2}, 1 - x, 1])/2 - (33*Li[{4, 2}, x, 1])/2 + 
      (13*Li[{2, 2, 2}, x, 1, 1])/4 + (5033*Log[1 - x])/432 + 
      ((83237*I)/1296)*Pi*Log[1 - x] + (29875*Pi^2*Log[1 - x])/1296 - 
      ((161*I)/54)*Pi^3*Log[1 - x] + (539*Pi^4*Log[1 - x])/540 + 
      ((11*I)/360)*Pi^5*Log[1 - x] - (14*Li[{3, 2}, 1, x]*Log[1 - x])/3 + 
      13*Li[{3, 2}, 1 - x, 1]*Log[1 - x] + 5*Li[{3, 2}, x, 1]*Log[1 - x] - 
      (32179*Log[1 - x]^2)/2592 - ((2605*I)/108)*Pi*Log[1 - x]^2 - 
      (2119*Pi^2*Log[1 - x]^2)/216 - ((137*I)/144)*Pi^3*Log[1 - x]^2 - 
      (377*Pi^4*Log[1 - x]^2)/720 - (2375*Log[1 - x]^3)/324 + 
      ((367*I)/108)*Pi*Log[1 - x]^3 + (23*Pi^2*Log[1 - x]^3)/18 + 
      (I/6)*Pi^3*Log[1 - x]^3 - (431*Log[1 - x]^4)/432 - 
      ((77*I)/48)*Pi*Log[1 - x]^4 - (11*Pi^2*Log[1 - x]^4)/36 - 
      (331*Log[1 - x]^5)/720 + ((2*I)/15)*Pi*Log[1 - x]^5 + 
      (29*Log[1 - x]^6)/720 + (61991*Log[x])/2592 - 
      ((8305*I)/432)*Pi*Log[x] + (2885*Pi^2*Log[x])/72 + (2*I)*Pi^3*Log[x] + 
      (19*Pi^4*Log[x])/120 - (I/10)*Pi^5*Log[x] + 6*Li[{3, 2}, 1, x]*Log[x] - 
      7*Li[{3, 2}, 1 - x, 1]*Log[x] + 3*Li[{3, 2}, x, 1]*Log[x] + 
      (327*Log[1 - x]*Log[x])/4 + ((3929*I)/72)*Pi*Log[1 - x]*Log[x] - 
      (115*Pi^2*Log[1 - x]*Log[x])/3 - ((5*I)/6)*Pi^3*Log[1 - x]*Log[x] - 
      (8*Pi^4*Log[1 - x]*Log[x])/45 - (19493*Log[1 - x]^2*Log[x])/432 + 
      ((1079*I)/72)*Pi*Log[1 - x]^2*Log[x] + (59*Pi^2*Log[1 - x]^2*Log[x])/
       48 + ((5*I)/12)*Pi^3*Log[1 - x]^2*Log[x] + (4559*Log[1 - x]^3*Log[x])/
       216 + ((7*I)/36)*Pi*Log[1 - x]^3*Log[x] + (5*Pi^2*Log[1 - x]^3*Log[x])/
       4 - (197*Log[1 - x]^4*Log[x])/72 + ((5*I)/6)*Pi*Log[1 - x]^4*Log[x] + 
      (2*Log[1 - x]^5*Log[x])/5 - (50483*Log[x]^2)/864 + 
      ((55*I)/18)*Pi*Log[x]^2 - (2831*Pi^2*Log[x]^2)/288 + 
      ((11*I)/24)*Pi^3*Log[x]^2 - (25*Pi^4*Log[x]^2)/72 + 
      (3749*Log[1 - x]*Log[x]^2)/144 - ((49*I)/4)*Pi*Log[1 - x]*Log[x]^2 + 
      (53*Pi^2*Log[1 - x]*Log[x]^2)/6 - ((7*I)/12)*Pi^3*Log[1 - x]*Log[x]^2 + 
      (215*Log[1 - x]^2*Log[x]^2)/12 - ((9*I)/4)*Pi*Log[1 - x]^2*Log[x]^2 - 
      (7*Pi^2*Log[1 - x]^2*Log[x]^2)/4 - (11*Log[1 - x]^3*Log[x]^2)/3 - 
      ((25*I)/12)*Pi*Log[1 - x]^3*Log[x]^2 + (11*Log[1 - x]^4*Log[x]^2)/24 + 
      (469*Log[x]^3)/18 + ((13*I)/72)*Pi*Log[x]^3 + Pi^2*Log[x]^3 - 
      (50*Log[1 - x]*Log[x]^3)/3 + (I/6)*Pi*Log[1 - x]*Log[x]^3 + 
      (Pi^2*Log[1 - x]*Log[x]^3)/12 - (25*Log[1 - x]^2*Log[x]^3)/6 + 
      ((5*I)/4)*Pi*Log[1 - x]^2*Log[x]^3 + (5*Log[1 - x]^3*Log[x]^3)/9 - 
      (1433*Log[x]^4)/288 + ((5*I)/16)*Pi*Log[x]^4 - (11*Pi^2*Log[x]^4)/48 + 
      (61*Log[1 - x]*Log[x]^4)/24 - (17*Log[1 - x]^2*Log[x]^4)/48 + 
      (133*Log[x]^5)/240 + (7*Log[1 - x]*Log[x]^5)/120 - (31*Log[x]^6)/720 + 
      ((2189*I)/27)*Pi*PolyLog[2, x] - (1891*Pi^2*PolyLog[2, x])/108 - 
      ((83*I)/24)*Pi^3*PolyLog[2, x] - (11*Pi^4*PolyLog[2, x])/72 - 
      (14525*Log[1 - x]*PolyLog[2, x])/216 + ((5*I)/2)*Pi*Log[1 - x]*
       PolyLog[2, x] - (85*Pi^2*Log[1 - x]*PolyLog[2, x])/72 + 
      ((7*I)/6)*Pi^3*Log[1 - x]*PolyLog[2, x] + 
      (919*Log[1 - x]^2*PolyLog[2, x])/72 - ((15*I)/4)*Pi*Log[1 - x]^2*
       PolyLog[2, x] + (3*Pi^2*Log[1 - x]^2*PolyLog[2, x])/8 - 
      (11*Log[1 - x]^3*PolyLog[2, x])/3 + ((4*I)/3)*Pi*Log[1 - x]^3*
       PolyLog[2, x] + (19*Log[1 - x]^4*PolyLog[2, x])/48 + 
      (10679*Log[x]*PolyLog[2, x])/72 + (4*I)*Pi*Log[x]*PolyLog[2, x] - 
      (61*Pi^2*Log[x]*PolyLog[2, x])/12 - (I/2)*Pi^3*Log[x]*PolyLog[2, x] + 
      (21*Log[1 - x]*Log[x]*PolyLog[2, x])/4 + (I/2)*Pi*Log[1 - x]*Log[x]*
       PolyLog[2, x] - (Pi^2*Log[1 - x]*Log[x]*PolyLog[2, x])/3 - 
      (17*Log[1 - x]^2*Log[x]*PolyLog[2, x])/4 - (4*I)*Pi*Log[1 - x]^2*Log[x]*
       PolyLog[2, x] + (41*Log[1 - x]^3*Log[x]*PolyLog[2, x])/12 - 
      (265*Log[x]^2*PolyLog[2, x])/8 + ((9*I)/4)*Pi*Log[x]^2*PolyLog[2, x] + 
      (5*Pi^2*Log[x]^2*PolyLog[2, x])/4 - 
      (5*Log[1 - x]*Log[x]^2*PolyLog[2, x])/4 + I*Pi*Log[1 - x]*Log[x]^2*
       PolyLog[2, x] - (9*Log[1 - x]^2*Log[x]^2*PolyLog[2, x])/4 + 
      (55*Log[x]^3*PolyLog[2, x])/12 - (5*Log[1 - x]*Log[x]^3*PolyLog[2, x])/
       6 + (3*Log[x]^4*PolyLog[2, x])/4 - ((11*I)/2)*Pi*PolyLog[2, x]^2 + 
      (29*Pi^2*PolyLog[2, x]^2)/12 - (19*Log[1 - x]*PolyLog[2, x]^2)/4 - 
      (I/2)*Pi*Log[1 - x]*PolyLog[2, x]^2 + 3*Log[1 - x]^2*PolyLog[2, x]^2 - 
      (3*Log[x]*PolyLog[2, x]^2)/4 + (I/2)*Pi*Log[x]*PolyLog[2, x]^2 - 
      (5*Log[1 - x]*Log[x]*PolyLog[2, x]^2)/2 + (3*Log[x]^2*PolyLog[2, x]^2)/
       2 - (13*PolyLog[2, x]^3)/24 - (14525*PolyLog[3, 1 - x])/216 + 
      ((5*I)/36)*Pi*PolyLog[3, 1 - x] - (89*Pi^2*PolyLog[3, 1 - x])/24 - 
      I*Pi^3*PolyLog[3, 1 - x] + 13*Log[1 - x]*PolyLog[3, 1 - x] - 
      (6*I)*Pi*Log[1 - x]*PolyLog[3, 1 - x] + 
      (4*Pi^2*Log[1 - x]*PolyLog[3, 1 - x])/3 - 
      (29*Log[1 - x]^2*PolyLog[3, 1 - x])/4 + ((5*I)/2)*Pi*Log[1 - x]^2*
       PolyLog[3, 1 - x] + (5*Log[1 - x]^3*PolyLog[3, 1 - x])/6 + 
      (185*Log[x]*PolyLog[3, 1 - x])/12 - (5*I)*Pi*Log[x]*PolyLog[3, 1 - x] + 
      (7*Pi^2*Log[x]*PolyLog[3, 1 - x])/6 - 10*Log[1 - x]*Log[x]*
       PolyLog[3, 1 - x] - (7*I)*Pi*Log[1 - x]*Log[x]*PolyLog[3, 1 - x] + 
      (19*Log[1 - x]^2*Log[x]*PolyLog[3, 1 - x])/2 - 
      (43*Log[x]^2*PolyLog[3, 1 - x])/4 + ((5*I)/2)*Pi*Log[x]^2*
       PolyLog[3, 1 - x] - 5*Log[1 - x]*Log[x]^2*PolyLog[3, 1 - x] - 
      (Log[x]^3*PolyLog[3, 1 - x])/6 - (19*PolyLog[2, x]*PolyLog[3, 1 - x])/
       2 - (5*I)*Pi*PolyLog[2, x]*PolyLog[3, 1 - x] + 
      6*Log[1 - x]*PolyLog[2, x]*PolyLog[3, 1 - x] - 
      3*Log[x]*PolyLog[2, x]*PolyLog[3, 1 - x] + PolyLog[3, 1 - x]^2/4 - 
      (10679*PolyLog[3, x])/72 + ((487*I)/36)*Pi*PolyLog[3, x] + 
      (22*Pi^2*PolyLog[3, x])/9 + (I/2)*Pi^3*PolyLog[3, x] + 
      (943*Log[1 - x]*PolyLog[3, x])/9 - (7*I)*Pi*Log[1 - x]*PolyLog[3, x] + 
      (43*Pi^2*Log[1 - x]*PolyLog[3, x])/6 - (67*Log[1 - x]^2*PolyLog[3, x])/
       3 + ((3*I)/2)*Pi*Log[1 - x]^2*PolyLog[3, x] + 
      (11*Log[1 - x]^3*PolyLog[3, x])/6 - (105*Log[x]*PolyLog[3, x])/4 - 
      (13*I)*Pi*Log[x]*PolyLog[3, x] + (5*Pi^2*Log[x]*PolyLog[3, x])/3 - 
      (Log[1 - x]*Log[x]*PolyLog[3, x])/2 - 5*Log[1 - x]^2*Log[x]*
       PolyLog[3, x] - (9*Log[x]^2*PolyLog[3, x])/4 + 
      (15*Log[1 - x]*Log[x]^2*PolyLog[3, x])/2 - (5*Log[x]^3*PolyLog[3, x])/
       2 + (91*PolyLog[2, x]*PolyLog[3, x])/9 - (I/6)*Pi*PolyLog[2, x]*
       PolyLog[3, x] - (37*Log[1 - x]*PolyLog[2, x]*PolyLog[3, x])/6 - 
      Log[x]*PolyLog[2, x]*PolyLog[3, x] - 5*PolyLog[3, 1 - x]*
       PolyLog[3, x] - (67*PolyLog[3, x]^2)/12 + (3389*PolyLog[4, 1 - x])/
       36 + ((47*I)/3)*Pi*PolyLog[4, 1 - x] - (Pi^2*PolyLog[4, 1 - x])/6 + 
      (31*Log[1 - x]*PolyLog[4, 1 - x])/2 - (3*I)*Pi*Log[1 - x]*
       PolyLog[4, 1 - x] - 9*Log[1 - x]^2*PolyLog[4, 1 - x] + 
      10*Log[x]*PolyLog[4, 1 - x] + (9*I)*Pi*Log[x]*PolyLog[4, 1 - x] - 
      27*Log[1 - x]*Log[x]*PolyLog[4, 1 - x] + 
      19*Log[x]^2*PolyLog[4, 1 - x] - (7*PolyLog[2, x]*PolyLog[4, 1 - x])/2 + 
      (869*PolyLog[4, x])/36 + ((77*I)/6)*Pi*PolyLog[4, x] - 
      (35*Pi^2*PolyLog[4, x])/6 + (211*Log[1 - x]*PolyLog[4, x])/6 + 
      (6*I)*Pi*Log[1 - x]*PolyLog[4, x] - (11*Log[1 - x]^2*PolyLog[4, x])/2 + 
      19*Log[x]*PolyLog[4, x] + (5*I)*Pi*Log[x]*PolyLog[4, x] - 
      10*Log[1 - x]*Log[x]*PolyLog[4, x] - 7*Log[x]^2*PolyLog[4, x] + 
      (23*PolyLog[2, x]*PolyLog[4, x])/2 - (1703*PolyLog[4, -(x/(1 - x))])/
       18 - ((199*I)/6)*Pi*PolyLog[4, -(x/(1 - x))] - 
      15*Log[1 - x]*PolyLog[4, -(x/(1 - x))] - I*Pi*Log[1 - x]*
       PolyLog[4, -(x/(1 - x))] + (9*Log[1 - x]^2*PolyLog[4, -(x/(1 - x))])/
       2 + 5*Log[x]*PolyLog[4, -(x/(1 - x))] + (5*I)*Pi*Log[x]*
       PolyLog[4, -(x/(1 - x))] + 5*Log[1 - x]*Log[x]*
       PolyLog[4, -(x/(1 - x))] - 6*Log[x]^2*PolyLog[4, -(x/(1 - x))] + 
      (7*PolyLog[2, x]*PolyLog[4, -(x/(1 - x))])/2 - 
      (349*PolyLog[5, 1 - x])/6 + 43*Log[1 - x]*PolyLog[5, 1 - x] + 
      14*Log[x]*PolyLog[5, 1 - x] - (1130*PolyLog[5, x])/9 - 
      ((115*I)/6)*Pi*PolyLog[5, x] + (136*Log[1 - x]*PolyLog[5, x])/3 + 
      32*Log[x]*PolyLog[5, x] - (469*PolyLog[5, -(x/(1 - x))])/6 - 
      (21*I)*Pi*PolyLog[5, -(x/(1 - x))] + 13*Log[1 - x]*
       PolyLog[5, -(x/(1 - x))] + 10*Log[x]*PolyLog[5, -(x/(1 - x))] - 
      52*PolyLog[6, 1 - x] - 37*PolyLog[6, x] - 27*PolyLog[6, -(x/(1 - x))] + 
      (74753*Zeta[3])/324 + ((2539*I)/54)*Pi*Zeta[3] - 
      (2771*Pi^2*Zeta[3])/216 - ((173*I)/36)*Pi^3*Zeta[3] - 
      (223*Log[1 - x]*Zeta[3])/2 - ((275*I)/18)*Pi*Log[1 - x]*Zeta[3] + 
      (19*Pi^2*Log[1 - x]*Zeta[3])/6 + (337*Log[1 - x]^2*Zeta[3])/36 - 
      (I/2)*Pi*Log[1 - x]^2*Zeta[3] + (17*Log[1 - x]^3*Zeta[3])/6 + 
      (1147*Log[x]*Zeta[3])/36 + (53*Pi^2*Log[x]*Zeta[3])/6 - 
      11*Log[1 - x]*Log[x]*Zeta[3] + I*Pi*Log[1 - x]*Log[x]*Zeta[3] + 
      (21*Log[1 - x]^2*Log[x]*Zeta[3])/2 - 13*Log[x]^2*Zeta[3] - 
      ((5*I)/2)*Pi*Log[x]^2*Zeta[3] - 16*Log[1 - x]*Log[x]^2*Zeta[3] + 
      (31*Log[x]^3*Zeta[3])/6 + (487*PolyLog[2, x]*Zeta[3])/18 + 
      ((67*I)/6)*Pi*PolyLog[2, x]*Zeta[3] + 
      (37*Log[1 - x]*PolyLog[2, x]*Zeta[3])/6 - 14*Log[x]*PolyLog[2, x]*
       Zeta[3] + 25*PolyLog[3, 1 - x]*Zeta[3] + 22*PolyLog[3, x]*Zeta[3] - 
      (659*Zeta[3]^2)/12 + (2069*Zeta[5])/60 + ((29*I)/2)*Pi*Zeta[5] - 
      (53*Log[1 - x]*Zeta[5])/2 - 29*Log[x]*Zeta[5]) + 
    FF[x]*(Pi^2 - (3*Log[1 - x])/2 + Log[1 - x]^2 + (3*Log[x])/2 - 
      2*Log[1 - x]*Log[x] + Log[x]^2 + ep*((35*Pi^2)/8 - (47*Pi^4)/240 - 
        (27*Log[1 - x])/4 - (23*Pi^2*Log[1 - x])/8 + (I/4)*Pi^3*Log[1 - x] + 
        (47*Log[1 - x]^2)/8 - (Pi^2*Log[1 - x]^2)/8 - (11*Log[1 - x]^3)/8 + 
        (I/4)*Pi*Log[1 - x]^3 + Log[1 - x]^4/16 + (27*Log[x])/4 - 
        (17*Pi^2*Log[x])/8 + (I/4)*Pi^3*Log[x] - (35*Log[1 - x]*Log[x])/4 + 
        (Pi^2*Log[1 - x]*Log[x])/2 + (35*Log[1 - x]^2*Log[x])/8 - 
        ((3*I)/4)*Pi*Log[1 - x]^2*Log[x] - (Log[1 - x]^3*Log[x])/4 + 
        (23*Log[x]^2)/8 - (Pi^2*Log[x]^2)/8 - (Log[1 - x]*Log[x]^2)/8 - 
        ((3*I)/4)*Pi*Log[1 - x]*Log[x]^2 - (3*Log[1 - x]^2*Log[x]^2)/8 - 
        (11*Log[x]^3)/8 + (I/4)*Pi*Log[x]^3 - (Log[1 - x]*Log[x]^3)/4 + 
        Log[x]^4/16 + (9*Log[1 - x]*PolyLog[2, x])/2 - 
        (9*Log[x]*PolyLog[2, x])/2 + (9*PolyLog[3, 1 - x])/2 - 
        (3*I)*Pi*PolyLog[3, 1 - x] - (3*Log[1 - x]*PolyLog[3, 1 - x])/2 - 
        (3*Log[x]*PolyLog[3, 1 - x])/2 + (9*PolyLog[3, x])/2 - 
        (3*I)*Pi*PolyLog[3, x] - (3*Log[1 - x]*PolyLog[3, x])/2 - 
        (3*Log[x]*PolyLog[3, x])/2 + 3*PolyLog[4, 1 - x] + 3*PolyLog[4, x]) + 
      ep^2*((397*Pi^2)/16 + ((3*I)/8)*Pi^3 + (293*Pi^4)/1440 - 
        ((31*I)/240)*Pi^5 + 6*Li[{3, 2}, 1 - x, 1] + 6*Li[{3, 2}, x, 1] - 
        (193*Log[1 - x])/8 - (137*Pi^2*Log[1 - x])/12 - 
        (I/6)*Pi^3*Log[1 - x] + (Pi^4*Log[1 - x])/12 + 
        (505*Log[1 - x]^2)/16 + ((3*I)/8)*Pi*Log[1 - x]^2 + 
        (21*Pi^2*Log[1 - x]^2)/8 - ((9*I)/8)*Pi^3*Log[1 - x]^2 - 
        (77*Log[1 - x]^3)/12 - (I/6)*Pi*Log[1 - x]^3 - Pi^2*Log[1 - x]^3 + 
        (29*Log[1 - x]^4)/32 - ((5*I)/16)*Pi*Log[1 - x]^4 - 
        (7*Log[1 - x]^5)/20 + (193*Log[x])/8 - (227*Pi^2*Log[x])/24 + 
        (33*Pi^4*Log[x])/80 - (397*Log[1 - x]*Log[x])/8 - 
        ((3*I)/4)*Pi*Log[1 - x]*Log[x] + (20*Pi^2*Log[1 - x]*Log[x])/3 - 
        ((3*I)/4)*Pi^3*Log[1 - x]*Log[x] + (69*Log[1 - x]^2*Log[x])/4 + 
        (I/2)*Pi*Log[1 - x]^2*Log[x] + Pi^2*Log[1 - x]^2*Log[x] - 
        (7*Log[1 - x]^3*Log[x])/3 + ((7*I)/2)*Pi*Log[1 - x]^3*Log[x] + 
        (41*Log[1 - x]^4*Log[x])/16 + (289*Log[x]^2)/16 + 
        ((3*I)/8)*Pi*Log[x]^2 + (15*Pi^2*Log[x]^2)/8 - 
        ((5*I)/8)*Pi^3*Log[x]^2 + (Log[1 - x]*Log[x]^2)/2 - 
        (3*Pi^2*Log[1 - x]*Log[x]^2)/8 - (79*Log[1 - x]^2*Log[x]^2)/16 + 
        ((21*I)/8)*Pi*Log[1 - x]^2*Log[x]^2 - (5*Log[1 - x]^3*Log[x]^2)/8 - 
        (61*Log[x]^3)/12 - (Pi^2*Log[x]^3)/24 + (11*Log[1 - x]*Log[x]^3)/6 + 
        (I/2)*Pi*Log[1 - x]*Log[x]^3 + 2*Log[1 - x]^2*Log[x]^3 + 
        (95*Log[x]^4)/96 - ((5*I)/16)*Pi*Log[x]^4 + (Log[1 - x]*Log[x]^4)/4 - 
        (7*Log[x]^5)/80 + (Pi^2*PolyLog[2, x])/6 - I*Pi^3*PolyLog[2, x] + 
        (75*Log[1 - x]*PolyLog[2, x])/4 - (3*Pi^2*Log[1 - x]*PolyLog[2, x])/
         2 - (9*Log[1 - x]^2*PolyLog[2, x])/2 + (3*I)*Pi*Log[1 - x]^2*
         PolyLog[2, x] + Log[1 - x]^3*PolyLog[2, x] - 
        (75*Log[x]*PolyLog[2, x])/4 + (Pi^2*Log[x]*PolyLog[2, x])/2 + 
        (6*I)*Pi*Log[1 - x]*Log[x]*PolyLog[2, x] + 3*Log[1 - x]^2*Log[x]*
         PolyLog[2, x] + (9*Log[x]^2*PolyLog[2, x])/2 - 
        (3*I)*Pi*Log[x]^2*PolyLog[2, x] + 3*Log[1 - x]*Log[x]^2*
         PolyLog[2, x] - Log[x]^3*PolyLog[2, x] + (6*I)*Pi*PolyLog[2, x]^2 + 
        3*Log[1 - x]*PolyLog[2, x]^2 + 3*Log[x]*PolyLog[2, x]^2 + 
        (75*PolyLog[3, 1 - x])/4 + I*Pi*PolyLog[3, 1 - x] + 
        (Pi^2*PolyLog[3, 1 - x])/4 + (5*Log[1 - x]*PolyLog[3, 1 - x])/4 + 
        ((15*I)/2)*Pi*Log[1 - x]*PolyLog[3, 1 - x] + 
        (21*Log[1 - x]^2*PolyLog[3, 1 - x])/4 - (37*Log[x]*PolyLog[3, 1 - x])/
         4 + ((15*I)/2)*Pi*Log[x]*PolyLog[3, 1 - x] + 6*Log[1 - x]*Log[x]*
         PolyLog[3, 1 - x] + (21*Log[x]^2*PolyLog[3, 1 - x])/4 + 
        6*PolyLog[2, x]*PolyLog[3, 1 - x] + (75*PolyLog[3, x])/4 + 
        I*Pi*PolyLog[3, x] + (5*Pi^2*PolyLog[3, x])/4 - 
        (33*Log[1 - x]*PolyLog[3, x])/4 + ((15*I)/2)*Pi*Log[1 - x]*
         PolyLog[3, x] + (21*Log[1 - x]^2*PolyLog[3, x])/4 + 
        (Log[x]*PolyLog[3, x])/4 + ((15*I)/2)*Pi*Log[x]*PolyLog[3, x] + 
        (21*Log[x]^2*PolyLog[3, x])/4 - 6*PolyLog[2, x]*PolyLog[3, x] - 
        (21*PolyLog[4, 1 - x])/2 - (6*I)*Pi*PolyLog[4, 1 - x] - 
        6*Log[1 - x]*PolyLog[4, 1 - x] - 24*Log[x]*PolyLog[4, 1 - x] - 
        (21*PolyLog[4, x])/2 - (6*I)*Pi*PolyLog[4, x] - 
        24*Log[1 - x]*PolyLog[4, x] - 6*Log[x]*PolyLog[4, x] - 
        PolyLog[4, -(x/(1 - x))] - (3*Log[1 - x]*PolyLog[4, -(x/(1 - x))])/
         2 + (3*Log[x]*PolyLog[4, -(x/(1 - x))])/2 + 21*PolyLog[5, 1 - x] + 
        21*PolyLog[5, x] + 24*PolyLog[5, -(x/(1 - x))] - 2*Pi^2*Zeta[3] + 
        12*Log[1 - x]*Log[x]*Zeta[3] + 24*Zeta[5])) + 
    FF[(1 - x)^(-2)]*((-I/3)*Pi^3 - (43*Pi^4)/180 - (Pi^2*Log[1 - x]^2)/2 - 
      Log[1 - x]^4/4 + ((197*I)/36)*Pi*Log[x] + (Pi^2*Log[x])/18 - 
      (I/6)*Pi^3*Log[x] + (I/2)*Pi*Log[1 - x]*Log[x] + Log[1 - x]^3*Log[x] + 
      (197*Log[x]^2)/72 - ((11*I)/12)*Pi*Log[x]^2 - (11*Pi^2*Log[x]^2)/12 + 
      (Log[1 - x]*Log[x]^2)/4 - (13*Log[x]^3)/36 - (5*Log[x]^4)/24 + 
      (2*I)*Pi*PolyLog[2, x] + (2*Pi^2*PolyLog[2, x])/3 + 
      2*Log[x]*PolyLog[2, x] - I*Pi*Log[x]*PolyLog[2, x] - 
      (Log[x]^2*PolyLog[2, x])/2 - 2*PolyLog[3, x] + (3*I)*Pi*PolyLog[3, x] + 
      6*Log[1 - x]*PolyLog[3, x] - 3*Log[x]*PolyLog[3, x] + 
      6*PolyLog[4, 1 - x] + PolyLog[4, x] - 6*PolyLog[4, -(x/(1 - x))] + 
      2*Zeta[3] - (3*I)*Pi*Zeta[3] - 6*Log[1 - x]*Zeta[3] + 
      3*Log[x]*Zeta[3] + ep*(((-355*I)/108)*Pi^3 - (8*Pi^4)/27 + 
        ((17*I)/360)*Pi^5 - (43*Li[{3, 2}, 1, x])/2 + 
        24*Li[{3, 2}, 1 - x, 1] + (73*Li[{3, 2}, x, 1])/2 + 
        ((13*I)/12)*Pi^3*Log[1 - x] + (13*Pi^4*Log[1 - x])/36 - 
        (11*Pi^2*Log[1 - x]^2)/6 + (I/4)*Pi^3*Log[1 - x]^2 - 
        (13*Pi^2*Log[1 - x]^3)/6 - (11*Log[1 - x]^4)/12 + 
        (I/8)*Pi*Log[1 - x]^4 - (17*Log[1 - x]^5)/20 + 
        ((739*I)/108)*Pi*Log[x] - (35*Pi^2*Log[x])/108 + 
        ((49*I)/72)*Pi^3*Log[x] + (593*Pi^4*Log[x])/360 + 
        ((175*I)/18)*Pi*Log[1 - x]*Log[x] + (23*Pi^2*Log[1 - x]*Log[x])/36 + 
        (I/2)*Pi^3*Log[1 - x]*Log[x] - ((15*I)/4)*Pi*Log[1 - x]^2*Log[x] + 
        (9*Pi^2*Log[1 - x]^2*Log[x])/4 + (11*Log[1 - x]^3*Log[x])/3 - 
        (I/2)*Pi*Log[1 - x]^3*Log[x] + (39*Log[1 - x]^4*Log[x])/8 + 
        (739*Log[x]^2)/216 - ((227*I)/36)*Pi*Log[x]^2 - 
        (43*Pi^2*Log[x]^2)/144 + (I/6)*Pi^3*Log[x]^2 + 
        (175*Log[1 - x]*Log[x]^2)/36 - ((7*I)/6)*Pi*Log[1 - x]*Log[x]^2 - 
        (7*Pi^2*Log[1 - x]*Log[x]^2)/12 - (31*Log[1 - x]^2*Log[x]^2)/8 - 
        (2*I)*Pi*Log[1 - x]^2*Log[x]^2 - (9*Log[1 - x]^3*Log[x]^2)/2 - 
        (521*Log[x]^3)/216 + ((7*I)/6)*Pi*Log[x]^3 + (3*Pi^2*Log[x]^3)/2 - 
        (25*Log[1 - x]*Log[x]^3)/36 - Log[1 - x]^2*Log[x]^3 + 
        (7*Log[x]^4)/16 - (5*Log[1 - x]*Log[x]^4)/24 + (7*Log[x]^5)/24 + 
        ((355*I)/18)*Pi*PolyLog[2, x] - (Pi^2*PolyLog[2, x])/9 + 
        ((2*I)/3)*Pi^3*PolyLog[2, x] - ((13*I)/2)*Pi*Log[1 - x]*
         PolyLog[2, x] - (22*Pi^2*Log[1 - x]*PolyLog[2, x])/3 + 
        (355*Log[x]*PolyLog[2, x])/18 - ((5*I)/2)*Pi*Log[x]*PolyLog[2, x] - 
        (25*Pi^2*Log[x]*PolyLog[2, x])/3 - (13*Log[1 - x]*Log[x]*
          PolyLog[2, x])/2 - (5*I)*Pi*Log[1 - x]*Log[x]*PolyLog[2, x] + 
        12*Log[1 - x]^2*Log[x]*PolyLog[2, x] - (11*Log[x]^2*PolyLog[2, x])/
         12 + ((3*I)/2)*Pi*Log[x]^2*PolyLog[2, x] - 
        (5*Log[1 - x]*Log[x]^2*PolyLog[2, x])/2 - 3*Log[x]^3*PolyLog[2, x] - 
        (2*I)*Pi*PolyLog[2, x]^2 + 12*Log[1 - x]*PolyLog[2, x]^2 - 
        14*Log[x]*PolyLog[2, x]^2 - (8*I)*Pi*PolyLog[3, 1 - x] - 
        8*Pi^2*PolyLog[3, 1 - x] - 8*Log[x]*PolyLog[3, 1 - x] - 
        (4*I)*Pi*Log[x]*PolyLog[3, 1 - x] + 24*Log[1 - x]*Log[x]*
         PolyLog[3, 1 - x] - 2*Log[x]^2*PolyLog[3, 1 - x] + 
        24*PolyLog[2, x]*PolyLog[3, 1 - x] - (355*PolyLog[3, x])/18 + 
        ((29*I)/3)*Pi*PolyLog[3, x] + 6*Pi^2*PolyLog[3, x] + 
        (41*Log[1 - x]*PolyLog[3, x])/2 + 9*Log[1 - x]^2*PolyLog[3, x] - 
        5*Log[x]*PolyLog[3, x] - I*Pi*Log[x]*PolyLog[3, x] - 
        30*Log[1 - x]*Log[x]*PolyLog[3, x] + (35*Log[x]^2*PolyLog[3, x])/2 + 
        (13*PolyLog[2, x]*PolyLog[3, x])/2 + 22*PolyLog[4, 1 - x] - 
        (3*I)*Pi*PolyLog[4, 1 - x] + 12*Log[1 - x]*PolyLog[4, 1 - x] - 
        99*Log[x]*PolyLog[4, 1 - x] - (61*PolyLog[4, x])/6 - 
        (4*I)*Pi*PolyLog[4, x] - 47*Log[1 - x]*PolyLog[4, x] - 
        4*Log[x]*PolyLog[4, x] - 22*PolyLog[4, -(x/(1 - x))] + 
        (3*I)*Pi*PolyLog[4, -(x/(1 - x))] - 12*Log[1 - x]*
         PolyLog[4, -(x/(1 - x))] + 27*Log[x]*PolyLog[4, -(x/(1 - x))] + 
        42*PolyLog[5, 1 - x] + (53*PolyLog[5, x])/2 + 
        42*PolyLog[5, -(x/(1 - x))] + (355*Zeta[3])/18 - 
        ((29*I)/3)*Pi*Zeta[3] - 14*Pi^2*Zeta[3] - (41*Log[1 - x]*Zeta[3])/2 - 
        9*Log[1 - x]^2*Zeta[3] + 5*Log[x]*Zeta[3] + 78*Log[1 - x]*Log[x]*
         Zeta[3] - 18*Log[x]^2*Zeta[3] - (7*PolyLog[2, x]*Zeta[3])/2 + 
        56*Zeta[5]) + ep^2*(((-15707*I)/1296)*Pi^3 - (3901*Pi^4)/2160 - 
        ((143*I)/180)*Pi^5 + (22747*Pi^6)/45360 - (337*Li[{3, 2}, 1, x])/9 - 
        ((11*I)/6)*Pi*Li[{3, 2}, 1, x] + 46*Li[{3, 2}, 1 - x, 1] - 
        I*Pi*Li[{3, 2}, 1 - x, 1] + (449*Li[{3, 2}, x, 1])/6 + 
        ((7*I)/2)*Pi*Li[{3, 2}, x, 1] + (199*Li[{3, 3}, 1 - x, 1])/6 - 
        (115*Li[{3, 3}, x, 1])/2 + (19*Li[{3, 3}, -(x/(1 - x)), 1])/3 + 
        (33*Li[{4, 2}, 1 - x, 1])/2 - (183*Li[{4, 2}, x, 1])/2 - 
        (109*Li[{2, 2, 2}, x, 1, 1])/4 + ((169*I)/24)*Pi^3*Log[1 - x] - 
        (29*Pi^4*Log[1 - x])/2160 + (I/20)*Pi^5*Log[1 - x] - 
        (141*Li[{3, 2}, 1, x]*Log[1 - x])/2 + 126*Li[{3, 2}, 1 - x, 1]*
         Log[1 - x] + (329*Li[{3, 2}, x, 1]*Log[1 - x])/2 - 
        (2497*Pi^2*Log[1 - x]^2)/216 - ((251*I)/72)*Pi^3*Log[1 - x]^2 - 
        (833*Pi^4*Log[1 - x]^2)/1080 - (205*Pi^2*Log[1 - x]^3)/72 - 
        ((5*I)/36)*Pi^3*Log[1 - x]^3 - (2497*Log[1 - x]^4)/432 - 
        ((73*I)/72)*Pi*Log[1 - x]^4 - (1705*Pi^2*Log[1 - x]^4)/432 - 
        (199*Log[1 - x]^5)/240 - (I/8)*Pi*Log[1 - x]^5 - 
        (869*Log[1 - x]^6)/1080 - ((11833*I)/324)*Pi*Log[x] + 
        (21743*Pi^2*Log[x])/1296 + ((2633*I)/432)*Pi^3*Log[x] + 
        (98*Pi^4*Log[x])/45 - (I/18)*Pi^5*Log[x] + 
        (343*Li[{3, 2}, 1, x]*Log[x])/6 - 175*Li[{3, 2}, 1 - x, 1]*Log[x] - 
        (359*Li[{3, 2}, x, 1]*Log[x])/2 + ((718*I)/27)*Pi*Log[1 - x]*Log[x] + 
        (1063*Pi^2*Log[1 - x]*Log[x])/216 + ((127*I)/72)*Pi^3*Log[1 - x]*
         Log[x] - (101*Pi^4*Log[1 - x]*Log[x])/45 - (25*I)*Pi*Log[1 - x]^2*
         Log[x] + (83*Pi^2*Log[1 - x]^2*Log[x])/24 + 
        (2497*Log[1 - x]^3*Log[x])/108 + ((187*I)/18)*Pi*Log[1 - x]^3*
         Log[x] + (232*Pi^2*Log[1 - x]^3*Log[x])/9 + 
        (121*Log[1 - x]^4*Log[x])/24 + ((11*I)/24)*Pi*Log[1 - x]^4*Log[x] + 
        (1067*Log[1 - x]^5*Log[x])/180 - (11833*Log[x]^2)/648 - 
        ((5899*I)/432)*Pi*Log[x]^2 - (613*Pi^2*Log[x]^2)/288 - 
        ((47*I)/48)*Pi^3*Log[x]^2 - (757*Pi^4*Log[x]^2)/120 + 
        (359*Log[1 - x]*Log[x]^2)/27 - ((679*I)/72)*Pi*Log[1 - x]*Log[x]^2 + 
        (241*Pi^2*Log[1 - x]*Log[x]^2)/144 - (I/12)*Pi^3*Log[1 - x]*
         Log[x]^2 - (2047*Log[1 - x]^2*Log[x]^2)/72 - 
        ((73*I)/12)*Pi*Log[1 - x]^2*Log[x]^2 + 
        (101*Pi^2*Log[1 - x]^2*Log[x]^2)/12 + (71*Log[1 - x]^3*Log[x]^2)/24 + 
        (I/6)*Pi*Log[1 - x]^3*Log[x]^2 - (919*Log[1 - x]^4*Log[x]^2)/48 + 
        (257*Log[x]^3)/648 + ((1265*I)/216)*Pi*Log[x]^3 + 
        (25*Pi^2*Log[x]^3)/108 - (I/9)*Pi^3*Log[x]^3 - 
        (1133*Log[1 - x]*Log[x]^3)/216 + ((7*I)/6)*Pi*Log[1 - x]*Log[x]^3 - 
        (47*Pi^2*Log[1 - x]*Log[x]^3)/36 - (289*Log[1 - x]^2*Log[x]^3)/72 + 
        ((3*I)/4)*Pi*Log[1 - x]^2*Log[x]^3 - (10*Log[1 - x]^3*Log[x]^3)/3 + 
        (241*Log[x]^4)/144 - ((61*I)/72)*Pi*Log[x]^4 - 
        (59*Pi^2*Log[x]^4)/48 + (11*Log[1 - x]*Log[x]^4)/16 + 
        (133*Log[1 - x]^2*Log[x]^4)/16 - (109*Log[x]^5)/360 + 
        (7*Log[1 - x]*Log[x]^5)/24 - (31*Log[x]^6)/144 + 
        ((15707*I)/216)*Pi*PolyLog[2, x] - (233*Pi^2*PolyLog[2, x])/108 + 
        ((11*I)/8)*Pi^3*PolyLog[2, x] - (23*Pi^4*PolyLog[2, x])/90 - 
        ((169*I)/4)*Pi*Log[1 - x]*PolyLog[2, x] - 
        (37*Pi^2*Log[1 - x]*PolyLog[2, x])/4 + (I/3)*Pi^3*Log[1 - x]*
         PolyLog[2, x] + ((35*I)/4)*Pi*Log[1 - x]^2*PolyLog[2, x] + 
        (41*Pi^2*Log[1 - x]^2*PolyLog[2, x])/24 - 
        (49*Log[1 - x]^4*PolyLog[2, x])/16 + (15707*Log[x]*PolyLog[2, x])/
         216 - ((39*I)/4)*Pi*Log[x]*PolyLog[2, x] - 
        (437*Pi^2*Log[x]*PolyLog[2, x])/72 - I*Pi^3*Log[x]*PolyLog[2, x] - 
        (169*Log[1 - x]*Log[x]*PolyLog[2, x])/4 - ((27*I)/2)*Pi*Log[1 - x]*
         Log[x]*PolyLog[2, x] + (146*Pi^2*Log[1 - x]*Log[x]*PolyLog[2, x])/
         3 + (127*Log[1 - x]^2*Log[x]*PolyLog[2, x])/4 + 
        (53*Log[1 - x]^3*Log[x]*PolyLog[2, x])/4 - 
        (283*Log[x]^2*PolyLog[2, x])/72 + ((21*I)/4)*Pi*Log[x]^2*
         PolyLog[2, x] + (59*Pi^2*Log[x]^2*PolyLog[2, x])/6 - 
        9*Log[1 - x]*Log[x]^2*PolyLog[2, x] + (3*I)*Pi*Log[1 - x]*Log[x]^2*
         PolyLog[2, x] - (83*Log[1 - x]^2*Log[x]^2*PolyLog[2, x])/2 - 
        (7*Log[x]^3*PolyLog[2, x])/12 - ((4*I)/3)*Pi*Log[x]^3*PolyLog[2, x] + 
        (83*Log[1 - x]*Log[x]^3*PolyLog[2, x])/6 + (7*Log[x]^4*PolyLog[2, x])/
         2 + ((17*I)/4)*Pi*PolyLog[2, x]^2 + (15*Pi^2*PolyLog[2, x]^2)/4 + 
        23*Log[1 - x]*PolyLog[2, x]^2 + (I/2)*Pi*Log[1 - x]*PolyLog[2, x]^2 - 
        (15*Log[1 - x]^2*PolyLog[2, x]^2)/2 - (75*Log[x]*PolyLog[2, x]^2)/4 - 
        (I/2)*Pi*Log[x]*PolyLog[2, x]^2 - (17*Log[1 - x]*Log[x]*
          PolyLog[2, x]^2)/2 + 18*Log[x]^2*PolyLog[2, x]^2 + 
        (109*PolyLog[2, x]^3)/24 - ((1147*I)/18)*Pi*PolyLog[3, 1 - x] - 
        (151*Pi^2*PolyLog[3, 1 - x])/18 + (I/6)*Pi^3*PolyLog[3, 1 - x] + 
        ((43*I)/2)*Pi*Log[1 - x]*PolyLog[3, 1 - x] + 
        (163*Pi^2*Log[1 - x]*PolyLog[3, 1 - x])/18 + 
        (19*Log[1 - x]^3*PolyLog[3, 1 - x])/18 - 
        (1147*Log[x]*PolyLog[3, 1 - x])/18 - (11*I)*Pi*Log[x]*
         PolyLog[3, 1 - x] + (145*Pi^2*Log[x]*PolyLog[3, 1 - x])/2 + 
        (135*Log[1 - x]*Log[x]*PolyLog[3, 1 - x])/2 + (2*I)*Pi*Log[1 - x]*
         Log[x]*PolyLog[3, 1 - x] + (467*Log[1 - x]^2*Log[x]*
          PolyLog[3, 1 - x])/6 - (22*Log[x]^2*PolyLog[3, 1 - x])/3 + 
        ((3*I)/2)*Pi*Log[x]^2*PolyLog[3, 1 - x] - 
        (347*Log[1 - x]*Log[x]^2*PolyLog[3, 1 - x])/2 + 
        (101*Log[x]^3*PolyLog[3, 1 - x])/6 + 46*PolyLog[2, x]*
         PolyLog[3, 1 - x] + (2*I)*Pi*PolyLog[2, x]*PolyLog[3, 1 - x] + 
        36*Log[1 - x]*PolyLog[2, x]*PolyLog[3, 1 - x] - 
        82*Log[x]*PolyLog[2, x]*PolyLog[3, 1 - x] - (259*PolyLog[3, 1 - x]^2)/
         4 - (15707*PolyLog[3, x])/216 + ((637*I)/18)*Pi*PolyLog[3, x] - 
        (29*Pi^2*PolyLog[3, x])/24 - ((11*I)/6)*Pi^3*PolyLog[3, x] + 
        (469*Log[1 - x]*PolyLog[3, x])/4 + ((63*I)/2)*Pi*Log[1 - x]*
         PolyLog[3, x] - (76*Pi^2*Log[1 - x]*PolyLog[3, x])/9 + 
        (21*Log[1 - x]^2*PolyLog[3, x])/4 + ((5*I)/2)*Pi*Log[1 - x]^2*
         PolyLog[3, x] - (269*Log[1 - x]^3*PolyLog[3, x])/18 - 
        (83*Log[x]*PolyLog[3, x])/2 - ((27*I)/2)*Pi*Log[x]*PolyLog[3, x] + 
        (Pi^2*Log[x]*PolyLog[3, x])/2 - 20*Log[1 - x]*Log[x]*PolyLog[3, x] - 
        (2*I)*Pi*Log[1 - x]*Log[x]*PolyLog[3, x] - 
        (103*Log[1 - x]^2*Log[x]*PolyLog[3, x])/6 + 
        (33*Log[x]^2*PolyLog[3, x])/4 + ((5*I)/2)*Pi*Log[x]^2*PolyLog[3, x] - 
        (7*Log[1 - x]*Log[x]^2*PolyLog[3, x])/2 - (71*Log[x]^3*PolyLog[3, x])/
         6 + (PolyLog[2, x]*PolyLog[3, x])/18 + ((19*I)/6)*Pi*PolyLog[2, x]*
         PolyLog[3, x] - 62*Log[1 - x]*PolyLog[2, x]*PolyLog[3, x] + 
        (313*Log[x]*PolyLog[2, x]*PolyLog[3, x])/6 - 
        (298*PolyLog[3, 1 - x]*PolyLog[3, x])/3 + (385*PolyLog[3, x]^2)/12 + 
        (2497*PolyLog[4, 1 - x])/18 - ((8*I)/3)*Pi*PolyLog[4, 1 - x] - 
        (211*Pi^2*PolyLog[4, 1 - x])/6 - (3*Log[1 - x]*PolyLog[4, 1 - x])/2 + 
        (5*I)*Pi*Log[1 - x]*PolyLog[4, 1 - x] - 57*Log[1 - x]^2*
         PolyLog[4, 1 - x] - 185*Log[x]*PolyLog[4, 1 - x] - 
        (5*I)*Pi*Log[x]*PolyLog[4, 1 - x] - 366*Log[1 - x]*Log[x]*
         PolyLog[4, 1 - x] + (1001*Log[x]^2*PolyLog[4, 1 - x])/2 - 
        (57*PolyLog[2, x]*PolyLog[4, 1 - x])/2 - (1723*PolyLog[4, x])/36 - 
        ((7*I)/3)*Pi*PolyLog[4, x] + (73*Pi^2*PolyLog[4, x])/6 - 
        (613*Log[1 - x]*PolyLog[4, x])/6 - (2*I)*Pi*Log[1 - x]*
         PolyLog[4, x] - 268*Log[1 - x]^2*PolyLog[4, x] + 
        8*Log[x]*PolyLog[4, x] - (3*I)*Pi*Log[x]*PolyLog[4, x] + 
        346*Log[1 - x]*Log[x]*PolyLog[4, x] + 13*Log[x]^2*PolyLog[4, x] - 
        (271*PolyLog[2, x]*PolyLog[4, x])/2 - (2497*PolyLog[4, -(x/(1 - x))])/
         18 - ((73*I)/3)*Pi*PolyLog[4, -(x/(1 - x))] + 
        31*Pi^2*PolyLog[4, -(x/(1 - x))] + 
        (3*Log[1 - x]*PolyLog[4, -(x/(1 - x))])/2 - (5*I)*Pi*Log[1 - x]*
         PolyLog[4, -(x/(1 - x))] + (95*Log[1 - x]^2*PolyLog[4, 
           -(x/(1 - x))])/2 + 20*Log[x]*PolyLog[4, -(x/(1 - x))] + 
        I*Pi*Log[x]*PolyLog[4, -(x/(1 - x))] - 95*Log[1 - x]*Log[x]*
         PolyLog[4, -(x/(1 - x))] + 21*Log[x]^2*PolyLog[4, -(x/(1 - x))] - 
        (147*PolyLog[2, x]*PolyLog[4, -(x/(1 - x))])/2 + 
        107*PolyLog[5, 1 - x] - (10*I)*Pi*PolyLog[5, 1 - x] + 
        378*Log[1 - x]*PolyLog[5, 1 - x] - 339*Log[x]*PolyLog[5, 1 - x] + 
        (536*PolyLog[5, x])/9 + ((55*I)/6)*Pi*PolyLog[5, x] + 
        (467*Log[1 - x]*PolyLog[5, x])/2 - (1865*Log[x]*PolyLog[5, x])/6 + 
        107*PolyLog[5, -(x/(1 - x))] - (10*I)*Pi*PolyLog[5, -(x/(1 - x))] + 
        340*Log[1 - x]*PolyLog[5, -(x/(1 - x))] - 
        472*Log[x]*PolyLog[5, -(x/(1 - x))] - 99*PolyLog[6, 1 - x] - 
        78*PolyLog[6, x] + 42*PolyLog[6, -(x/(1 - x))] + 
        (15707*Zeta[3])/216 - ((637*I)/18)*Pi*Zeta[3] - 
        (113*Pi^2*Zeta[3])/8 + ((7*I)/3)*Pi^3*Zeta[3] - 
        (469*Log[1 - x]*Zeta[3])/4 - ((63*I)/2)*Pi*Log[1 - x]*Zeta[3] - 
        (302*Pi^2*Log[1 - x]*Zeta[3])/9 - (21*Log[1 - x]^2*Zeta[3])/4 - 
        ((5*I)/2)*Pi*Log[1 - x]^2*Zeta[3] + (269*Log[1 - x]^3*Zeta[3])/18 + 
        (83*Log[x]*Zeta[3])/2 + ((265*I)/18)*Pi*Log[x]*Zeta[3] + 
        58*Pi^2*Log[x]*Zeta[3] + 112*Log[1 - x]*Log[x]*Zeta[3] - 
        I*Pi*Log[1 - x]*Log[x]*Zeta[3] + (1615*Log[1 - x]^2*Log[x]*Zeta[3])/
         6 - (275*Log[x]^2*Zeta[3])/36 - (I/2)*Pi*Log[x]^2*Zeta[3] - 
        347*Log[1 - x]*Log[x]^2*Zeta[3] + (77*Log[x]^3*Zeta[3])/6 - 
        (182*PolyLog[2, x]*Zeta[3])/9 - ((67*I)/6)*Pi*PolyLog[2, x]*Zeta[3] + 
        32*Log[1 - x]*PolyLog[2, x]*Zeta[3] - (217*Log[x]*PolyLog[2, x]*
          Zeta[3])/6 + (199*PolyLog[3, 1 - x]*Zeta[3])/3 + 
        (532*PolyLog[3, x]*Zeta[3])/3 - (535*Zeta[3]^2)/6 + 
        (1753*Zeta[5])/12 + (643*Log[1 - x]*Zeta[5])/2 - 
        495*Log[x]*Zeta[5])) + FF[(1 - x)^(-1)]*(((269*I)/36)*Pi + 
      (13*Pi^2)/18 + (I/6)*Pi^3 + (7*Pi^4)/20 - ((3*I)/2)*Pi*Log[1 - x] - 
      (5*Pi^2*Log[1 - x])/3 + (Pi^2*Log[1 - x]^2)/2 + Log[1 - x]^4/4 + 
      (269*Log[x])/36 - ((17*I)/6)*Pi*Log[x] - (3*Pi^2*Log[x])/2 - 
      (3*Log[1 - x]*Log[x])/2 - I*Pi*Log[1 - x]*Log[x] + 
      3*Log[1 - x]^2*Log[x] - Log[1 - x]^3*Log[x] - (19*Log[x]^2)/12 + 
      Pi^2*Log[x]^2 - (Log[1 - x]*Log[x]^2)/2 - (5*Log[x]^3)/6 + Log[x]^4/4 - 
      Pi^2*PolyLog[2, x] + 6*Log[1 - x]*PolyLog[2, x] - 
      6*Log[x]*PolyLog[2, x] + 6*PolyLog[3, 1 - x] + 6*PolyLog[3, x] - 
      6*Log[1 - x]*PolyLog[3, x] + 6*Log[x]*PolyLog[3, x] - 
      6*PolyLog[4, 1 - x] - 6*PolyLog[4, x] + 6*PolyLog[4, -(x/(1 - x))] - 
      5*Zeta[3] + 6*Log[1 - x]*Zeta[3] - 6*Log[x]*Zeta[3] + 
      ep*(((3733*I)/108)*Pi + (385*Pi^2)/108 + ((283*I)/72)*Pi^3 + 
        (43*Pi^4)/180 + 18*Li[{3, 2}, 1, x] - 24*Li[{3, 2}, 1 - x, 1] - 
        30*Li[{3, 2}, x, 1] - ((33*I)/2)*Pi*Log[1 - x] - 
        (41*Pi^2*Log[1 - x])/4 - (5*Pi^4*Log[1 - x])/12 + 
        ((11*I)/4)*Pi*Log[1 - x]^2 + (19*Pi^2*Log[1 - x]^2)/12 + 
        (13*Pi^2*Log[1 - x]^3)/6 - Log[1 - x]^4/8 + (17*Log[1 - x]^5)/20 + 
        (3733*Log[x])/108 + ((257*I)/72)*Pi*Log[x] - (79*Pi^2*Log[x])/8 + 
        (I/4)*Pi^3*Log[x] - (26*Pi^4*Log[x])/15 - (33*Log[1 - x]*Log[x])/2 - 
        ((211*I)/12)*Pi*Log[1 - x]*Log[x] + (44*Pi^2*Log[1 - x]*Log[x])/3 + 
        (87*Log[1 - x]^2*Log[x])/4 - (I/2)*Pi*Log[1 - x]^2*Log[x] - 
        (3*Pi^2*Log[1 - x]^2*Log[x])/2 + (3*Log[1 - x]^3*Log[x])/2 - 
        (19*Log[1 - x]^4*Log[x])/4 + (19*Log[x]^2)/16 + 
        ((71*I)/24)*Pi*Log[x]^2 + (61*Pi^2*Log[x]^2)/24 - 
        (241*Log[1 - x]*Log[x]^2)/24 - (I/2)*Pi*Log[1 - x]*Log[x]^2 + 
        Pi^2*Log[1 - x]*Log[x]^2 - (27*Log[1 - x]^2*Log[x]^2)/2 + 
        4*Log[1 - x]^3*Log[x]^2 - (227*Log[x]^3)/72 - (5*Pi^2*Log[x]^3)/3 + 
        (7*Log[1 - x]*Log[x]^3)/2 + (49*Log[x]^4)/48 + (Log[1 - x]*Log[x]^4)/
         4 - (7*Log[x]^5)/20 - ((37*I)/3)*Pi*PolyLog[2, x] + 
        (2*Pi^2*PolyLog[2, x])/3 + 38*Log[1 - x]*PolyLog[2, x] + 
        I*Pi*Log[1 - x]*PolyLog[2, x] + 8*Pi^2*Log[1 - x]*PolyLog[2, x] - 
        3*Log[1 - x]^2*PolyLog[2, x] - (151*Log[x]*PolyLog[2, x])/3 + 
        ((3*I)/2)*Pi*Log[x]*PolyLog[2, x] + 10*Pi^2*Log[x]*PolyLog[2, x] - 
        5*Log[1 - x]*Log[x]*PolyLog[2, x] - 12*Log[1 - x]^2*Log[x]*
         PolyLog[2, x] + (37*Log[x]^2*PolyLog[2, x])/4 + 
        4*Log[x]^3*PolyLog[2, x] - 12*Log[1 - x]*PolyLog[2, x]^2 + 
        12*Log[x]*PolyLog[2, x]^2 + 38*PolyLog[3, 1 - x] - 
        (5*I)*Pi*PolyLog[3, 1 - x] + 9*Pi^2*PolyLog[3, 1 - x] + 
        12*Log[1 - x]*PolyLog[3, 1 - x] - 29*Log[x]*PolyLog[3, 1 - x] - 
        24*Log[1 - x]*Log[x]*PolyLog[3, 1 - x] - 24*PolyLog[2, x]*
         PolyLog[3, 1 - x] + (151*PolyLog[3, x])/3 - 
        ((21*I)/2)*Pi*PolyLog[3, x] - 9*Pi^2*PolyLog[3, x] - 
        21*Log[1 - x]*PolyLog[3, x] - 9*Log[1 - x]^2*PolyLog[3, x] - 
        (3*Log[x]*PolyLog[3, x])/2 + 30*Log[1 - x]*Log[x]*PolyLog[3, x] - 
        21*Log[x]^2*PolyLog[3, x] - 6*PolyLog[2, x]*PolyLog[3, x] - 
        27*PolyLog[4, 1 - x] - 12*Log[1 - x]*PolyLog[4, 1 - x] + 
        96*Log[x]*PolyLog[4, 1 - x] - (37*PolyLog[4, x])/2 + 
        42*Log[1 - x]*PolyLog[4, x] + 6*Log[x]*PolyLog[4, x] - 
        3*PolyLog[4, -(x/(1 - x))] + 12*Log[1 - x]*PolyLog[4, -(x/(1 - x))] - 
        24*Log[x]*PolyLog[4, -(x/(1 - x))] - 42*PolyLog[5, 1 - x] - 
        12*PolyLog[5, x] - 42*PolyLog[5, -(x/(1 - x))] - (115*Zeta[3])/2 + 
        ((11*I)/2)*Pi*Zeta[3] + 17*Pi^2*Zeta[3] + 19*Log[1 - x]*Zeta[3] + 
        9*Log[1 - x]^2*Zeta[3] - (7*Log[x]*Zeta[3])/2 - 
        78*Log[1 - x]*Log[x]*Zeta[3] + 21*Log[x]^2*Zeta[3] - 
        6*PolyLog[2, x]*Zeta[3] - 54*Zeta[5]) + 
      ep^2*(((82243*I)/648)*Pi + (43211*Pi^2)/1296 + ((7597*I)/432)*Pi^3 + 
        (1171*Pi^4)/540 + ((13*I)/144)*Pi^5 - (3743*Pi^6)/7560 + 
        (127*Li[{3, 2}, 1, x])/12 - 9*Li[{3, 2}, 1 - x, 1] - 
        (103*Li[{3, 2}, x, 1])/4 - 34*Li[{3, 3}, 1 - x, 1] + 
        52*Li[{3, 3}, x, 1] - 8*Li[{3, 3}, -(x/(1 - x)), 1] - 
        24*Li[{4, 2}, 1 - x, 1] + 78*Li[{4, 2}, x, 1] + 
        24*Li[{2, 2, 2}, x, 1, 1] - ((879*I)/8)*Pi*Log[1 - x] - 
        (1303*Pi^2*Log[1 - x])/24 - ((55*I)/8)*Pi^3*Log[1 - x] - 
        (41*Pi^4*Log[1 - x])/40 + 72*Li[{3, 2}, 1, x]*Log[1 - x] - 
        126*Li[{3, 2}, 1 - x, 1]*Log[1 - x] - 168*Li[{3, 2}, x, 1]*
         Log[1 - x] + (26*I)*Pi*Log[1 - x]^2 + (1151*Pi^2*Log[1 - x]^2)/72 - 
        ((7*I)/24)*Pi^3*Log[1 - x]^2 + (79*Pi^4*Log[1 - x]^2)/90 - 
        ((29*I)/12)*Pi*Log[1 - x]^3 + (7*Pi^2*Log[1 - x]^3)/6 + 
        (26*Log[1 - x]^4)/9 - ((5*I)/48)*Pi*Log[1 - x]^4 + 
        (295*Pi^2*Log[1 - x]^4)/72 + (3*Log[1 - x]^5)/2 + 
        (313*Log[1 - x]^6)/360 + (82243*Log[x])/648 + ((18407*I)/432)*Pi*
         Log[x] - (28913*Pi^2*Log[x])/432 - ((859*I)/144)*Pi^3*Log[x] - 
        (469*Pi^4*Log[x])/240 - 60*Li[{3, 2}, 1, x]*Log[x] + 
        174*Li[{3, 2}, 1 - x, 1]*Log[x] + 180*Li[{3, 2}, x, 1]*Log[x] - 
        (879*Log[1 - x]*Log[x])/8 - ((5071*I)/72)*Pi*Log[1 - x]*Log[x] + 
        (5263*Pi^2*Log[1 - x]*Log[x])/72 + ((55*I)/12)*Pi^3*Log[1 - x]*
         Log[x] + (83*Pi^4*Log[1 - x]*Log[x])/60 + (263*Log[1 - x]^2*Log[x])/
         2 + ((163*I)/8)*Pi*Log[1 - x]^2*Log[x] - 
        (523*Pi^2*Log[1 - x]^2*Log[x])/24 - (455*Log[1 - x]^3*Log[x])/36 + 
        ((19*I)/12)*Pi*Log[1 - x]^3*Log[x] - (53*Pi^2*Log[1 - x]^3*Log[x])/
         2 - (497*Log[1 - x]^4*Log[x])/48 - (379*Log[1 - x]^5*Log[x])/60 + 
        (3737*Log[x]^2)/96 + ((1079*I)/144)*Pi*Log[x]^2 + 
        (1513*Pi^2*Log[x]^2)/96 - (I/4)*Pi^3*Log[x]^2 + 
        (383*Pi^4*Log[x]^2)/60 - (6439*Log[1 - x]*Log[x]^2)/144 + 
        ((41*I)/6)*Pi*Log[1 - x]*Log[x]^2 - (341*Pi^2*Log[1 - x]*Log[x]^2)/
         24 - (2075*Log[1 - x]^2*Log[x]^2)/48 - ((11*I)/4)*Pi*Log[1 - x]^2*
         Log[x]^2 - (27*Pi^2*Log[1 - x]^2*Log[x]^2)/4 + 
        (211*Log[1 - x]^3*Log[x]^2)/12 + (159*Log[1 - x]^4*Log[x]^2)/8 - 
        (634*Log[x]^3)/27 - ((32*I)/9)*Pi*Log[x]^3 - (35*Pi^2*Log[x]^3)/18 + 
        (1711*Log[1 - x]*Log[x]^3)/72 + ((4*I)/3)*Pi*Log[1 - x]*Log[x]^3 + 
        (5*Pi^2*Log[1 - x]*Log[x]^3)/6 + (79*Log[1 - x]^2*Log[x]^3)/12 + 
        (7*Log[1 - x]^3*Log[x]^3)/2 + (157*Log[x]^4)/36 + 
        (11*Pi^2*Log[x]^4)/8 - (167*Log[1 - x]*Log[x]^4)/48 - 
        (59*Log[1 - x]^2*Log[x]^4)/8 - (163*Log[x]^5)/240 - 
        (7*Log[1 - x]*Log[x]^5)/20 + (31*Log[x]^6)/120 - 
        ((266*I)/9)*Pi*PolyLog[2, x] + (169*Pi^2*PolyLog[2, x])/36 - 
        (I/6)*Pi^3*PolyLog[2, x] - (4*Pi^4*PolyLog[2, x])/15 + 
        211*Log[1 - x]*PolyLog[2, x] + ((127*I)/4)*Pi*Log[1 - x]*
         PolyLog[2, x] - (11*Pi^2*Log[1 - x]*PolyLog[2, x])/3 - 
        24*Log[1 - x]^2*PolyLog[2, x] - (I/2)*Pi*Log[1 - x]^2*PolyLog[2, x] - 
        2*Pi^2*Log[1 - x]^2*PolyLog[2, x] + 3*Log[1 - x]^4*PolyLog[2, x] - 
        (2165*Log[x]*PolyLog[2, x])/9 - ((9*I)/2)*Pi*Log[x]*PolyLog[2, x] + 
        (10*Pi^2*Log[x]*PolyLog[2, x])/3 + (15*Log[1 - x]*Log[x]*
          PolyLog[2, x])/4 + (I/2)*Pi*Log[1 - x]*Log[x]*PolyLog[2, x] - 
        44*Pi^2*Log[1 - x]*Log[x]*PolyLog[2, x] + Log[1 - x]^2*Log[x]*
         PolyLog[2, x] - 13*Log[1 - x]^3*Log[x]*PolyLog[2, x] + 
        (269*Log[x]^2*PolyLog[2, x])/6 - ((3*I)/4)*Pi*Log[x]^2*
         PolyLog[2, x] - 12*Pi^2*Log[x]^2*PolyLog[2, x] - 
        (Log[1 - x]*Log[x]^2*PolyLog[2, x])/4 + 42*Log[1 - x]^2*Log[x]^2*
         PolyLog[2, x] - (16*Log[x]^3*PolyLog[2, x])/3 - 
        11*Log[1 - x]*Log[x]^3*PolyLog[2, x] - (9*Log[x]^4*PolyLog[2, x])/2 - 
        ((3*I)/2)*Pi*PolyLog[2, x]^2 - 2*Pi^2*PolyLog[2, x]^2 - 
        (9*Log[1 - x]*PolyLog[2, x]^2)/2 + (15*Log[1 - x]^2*PolyLog[2, x]^2)/
         2 + 3*Log[x]*PolyLog[2, x]^2 + 9*Log[1 - x]*Log[x]*PolyLog[2, x]^2 - 
        (33*Log[x]^2*PolyLog[2, x]^2)/2 - 4*PolyLog[2, x]^3 + 
        211*PolyLog[3, 1 - x] + ((281*I)/6)*Pi*PolyLog[3, 1 - x] + 
        (Pi^2*PolyLog[3, 1 - x])/6 + 56*Log[1 - x]*PolyLog[3, 1 - x] + 
        (9*I)*Pi*Log[1 - x]*PolyLog[3, 1 - x] - 
        (31*Pi^2*Log[1 - x]*PolyLog[3, 1 - x])/3 - 12*Log[1 - x]^2*
         PolyLog[3, 1 - x] - (4*Log[1 - x]^3*PolyLog[3, 1 - x])/3 - 
        (511*Log[x]*PolyLog[3, 1 - x])/6 - (2*I)*Pi*Log[x]*
         PolyLog[3, 1 - x] - 69*Pi^2*Log[x]*PolyLog[3, 1 - x] - 
        77*Log[1 - x]^2*Log[x]*PolyLog[3, 1 - x] + 
        (47*Log[x]^2*PolyLog[3, 1 - x])/2 + 174*Log[1 - x]*Log[x]^2*
         PolyLog[3, 1 - x] - 15*Log[x]^3*PolyLog[3, 1 - x] - 
        9*PolyLog[2, x]*PolyLog[3, 1 - x] - 36*Log[1 - x]*PolyLog[2, x]*
         PolyLog[3, 1 - x] + 84*Log[x]*PolyLog[2, x]*PolyLog[3, 1 - x] + 
        66*PolyLog[3, 1 - x]^2 + (2165*PolyLog[3, x])/9 - 
        ((151*I)/12)*Pi*PolyLog[3, x] - (4*Pi^2*PolyLog[3, x])/3 - 
        (633*Log[1 - x]*PolyLog[3, x])/4 - (3*I)*Pi*Log[1 - x]*
         PolyLog[3, x] + (17*Pi^2*Log[1 - x]*PolyLog[3, x])/3 + 
        7*Log[1 - x]^2*PolyLog[3, x] + (44*Log[1 - x]^3*PolyLog[3, x])/3 + 
        (191*Log[x]*PolyLog[3, x])/4 + ((17*I)/2)*Pi*Log[x]*PolyLog[3, x] - 
        Pi^2*Log[x]*PolyLog[3, x] + 25*Log[1 - x]*Log[x]*PolyLog[3, x] + 
        19*Log[1 - x]^2*Log[x]*PolyLog[3, x] - (27*Log[x]^2*PolyLog[3, x])/
         4 + 15*Log[x]^3*PolyLog[3, x] + (55*PolyLog[2, x]*PolyLog[3, x])/
         12 + 66*Log[1 - x]*PolyLog[2, x]*PolyLog[3, x] - 
        54*Log[x]*PolyLog[2, x]*PolyLog[3, x] + 98*PolyLog[3, 1 - x]*
         PolyLog[3, x] - 25*PolyLog[3, x]^2 - (688*PolyLog[4, 1 - x])/3 - 
        ((47*I)/2)*Pi*PolyLog[4, 1 - x] + 38*Pi^2*PolyLog[4, 1 - x] - 
        45*Log[1 - x]*PolyLog[4, 1 - x] + 57*Log[1 - x]^2*PolyLog[4, 1 - x] + 
        (205*Log[x]*PolyLog[4, 1 - x])/2 + 366*Log[1 - x]*Log[x]*
         PolyLog[4, 1 - x] - 501*Log[x]^2*PolyLog[4, 1 - x] + 
        30*PolyLog[2, x]*PolyLog[4, 1 - x] - (695*PolyLog[4, x])/6 - 
        (23*I)*Pi*PolyLog[4, x] - 4*Pi^2*PolyLog[4, x] + 
        (161*Log[1 - x]*PolyLog[4, x])/2 + 273*Log[1 - x]^2*PolyLog[4, x] - 
        21*Log[x]*PolyLog[4, x] - 342*Log[1 - x]*Log[x]*PolyLog[4, x] - 
        15*Log[x]^2*PolyLog[4, x] + 126*PolyLog[2, x]*PolyLog[4, x] + 
        (208*PolyLog[4, -(x/(1 - x))])/3 - ((5*I)/2)*Pi*
         PolyLog[4, -(x/(1 - x))] - 31*Pi^2*PolyLog[4, -(x/(1 - x))] + 
        45*Log[1 - x]*PolyLog[4, -(x/(1 - x))] - 45*Log[1 - x]^2*
         PolyLog[4, -(x/(1 - x))] - (83*Log[x]*PolyLog[4, -(x/(1 - x))])/2 + 
        90*Log[1 - x]*Log[x]*PolyLog[4, -(x/(1 - x))] - 
        21*Log[x]^2*PolyLog[4, -(x/(1 - x))] + 72*PolyLog[2, x]*
         PolyLog[4, -(x/(1 - x))] + 117*PolyLog[5, 1 - x] - 
        378*Log[1 - x]*PolyLog[5, 1 - x] + 354*Log[x]*PolyLog[5, 1 - x] + 
        (799*PolyLog[5, x])/12 - 234*Log[1 - x]*PolyLog[5, x] + 
        306*Log[x]*PolyLog[5, x] + 45*PolyLog[5, -(x/(1 - x))] - 
        330*Log[1 - x]*PolyLog[5, -(x/(1 - x))] + 
        462*Log[x]*PolyLog[5, -(x/(1 - x))] + 84*PolyLog[6, 1 - x] + 
        48*PolyLog[6, x] - 12*PolyLog[6, -(x/(1 - x))] - (3307*Zeta[3])/12 + 
        ((125*I)/36)*Pi*Zeta[3] + (50*Pi^2*Zeta[3])/3 + 
        (553*Log[1 - x]*Zeta[3])/4 + (6*I)*Pi*Log[1 - x]*Zeta[3] + 
        (109*Pi^2*Log[1 - x]*Zeta[3])/3 + 7*Log[1 - x]^2*Zeta[3] - 
        (44*Log[1 - x]^3*Zeta[3])/3 - (811*Log[x]*Zeta[3])/36 - 
        57*Pi^2*Log[x]*Zeta[3] - 64*Log[1 - x]*Log[x]*Zeta[3] - 
        271*Log[1 - x]^2*Log[x]*Zeta[3] + (53*Log[x]^2*Zeta[3])/2 + 
        348*Log[1 - x]*Log[x]^2*Zeta[3] - 15*Log[x]^3*Zeta[3] + 
        (275*PolyLog[2, x]*Zeta[3])/12 - 30*Log[1 - x]*PolyLog[2, x]*
         Zeta[3] + 42*Log[x]*PolyLog[2, x]*Zeta[3] - 50*PolyLog[3, 1 - x]*
         Zeta[3] - 158*PolyLog[3, x]*Zeta[3] + 79*Zeta[3]^2 - 133*Zeta[5] - 
        342*Log[1 - x]*Zeta[5] + 462*Log[x]*Zeta[5]))) + 
  COLOR[CF^2]*(195/32 + ((25*I)/4)*Pi + (7*Pi^2)/24 + ((5*I)/12)*Pi^3 + 
    (301*Pi^4)/1440 - Log[1 - x] - ((5*I)/4)*Pi*Log[1 - x] - 
    (5*Pi^2*Log[1 - x])/6 + ((3*I)/4)*Pi^3*Log[1 - x] + (7*Log[1 - x]^2)/8 - 
    ((3*I)/4)*Pi*Log[1 - x]^2 - (7*Pi^2*Log[1 - x]^2)/24 + 
    (I/2)*Pi*Log[1 - x]^3 + Log[1 - x]^4/24 + (19*Log[x])/8 - 
    ((13*I)/4)*Pi*Log[x] - (41*Pi^2*Log[x])/24 - 3*Log[1 - x]*Log[x] - 
    ((7*I)/2)*Pi*Log[1 - x]*Log[x] + Log[1 - x]^2*Log[x] - 
    I*Pi*Log[1 - x]^2*Log[x] - (Log[1 - x]^3*Log[x])/6 + Log[x]^2/4 + 
    (I/4)*Pi*Log[x]^2 + (Pi^2*Log[x]^2)/3 - (7*Log[1 - x]*Log[x]^2)/4 - 
    (Log[1 - x]^2*Log[x]^2)/2 - (13*Log[x]^3)/12 + Log[x]^4/12 - 
    ((17*I)/2)*Pi*PolyLog[2, x] - Pi^2*PolyLog[2, x] + 
    2*Log[1 - x]*PolyLog[2, x] - I*Pi*Log[1 - x]*PolyLog[2, x] - 
    (Log[1 - x]^2*PolyLog[2, x])/2 - (21*Log[x]*PolyLog[2, x])/2 + 
    2*PolyLog[3, 1 - x] - (4*I)*Pi*PolyLog[3, 1 - x] - 
    2*Log[1 - x]*PolyLog[3, 1 - x] - 2*Log[x]*PolyLog[3, 1 - x] + 
    (21*PolyLog[3, x])/2 + (2*I)*Pi*PolyLog[3, x] + 2*Log[x]*PolyLog[3, x] + 
    5*PolyLog[4, 1 - x] + FF[x]^2*((3*Pi^2)/2 + (3*Log[1 - x]^2)/2 - 
      3*Log[1 - x]*Log[x] + (3*Log[x]^2)/2 + 
      ep*((15*Pi^2)/4 - 4*Pi^2*Log[1 - x] + (15*Log[1 - x]^2)/4 - 
        2*Log[1 - x]^3 - 3*Pi^2*Log[x] - (15*Log[1 - x]*Log[x])/2 + 
        6*Log[1 - x]^2*Log[x] + (15*Log[x]^2)/4 - 2*Log[x]^3 + 
        6*Log[1 - x]*PolyLog[2, x] - 6*Log[x]*PolyLog[2, x] + 
        6*PolyLog[3, 1 - x] + 6*PolyLog[3, x]) + 
      ep^2*((85*Pi^2)/8 + (17*Pi^4)/60 - 10*Pi^2*Log[1 - x] + 
        (85*Log[1 - x]^2)/8 + (15*Pi^2*Log[1 - x]^2)/4 - 5*Log[1 - x]^3 + 
        (3*Log[1 - x]^4)/2 - (15*Pi^2*Log[x])/2 - (85*Log[1 - x]*Log[x])/4 + 
        (17*Pi^2*Log[1 - x]*Log[x])/2 + 15*Log[1 - x]^2*Log[x] - 
        4*Log[1 - x]^3*Log[x] + (85*Log[x]^2)/8 + (11*Pi^2*Log[x]^2)/4 - 
        6*Log[1 - x]^2*Log[x]^2 - 5*Log[x]^3 + 2*Log[1 - x]*Log[x]^3 + 
        (3*Log[x]^4)/2 + 15*Log[1 - x]*PolyLog[2, x] - 
        6*Log[1 - x]^2*PolyLog[2, x] - 15*Log[x]*PolyLog[2, x] + 
        6*Log[x]^2*PolyLog[2, x] + 15*PolyLog[3, 1 - x] - 
        12*Log[x]*PolyLog[3, 1 - x] + 15*PolyLog[3, x] - 
        12*Log[1 - x]*PolyLog[3, x] - 12*PolyLog[4, 1 - x] - 
        12*PolyLog[4, x])) - 6*PolyLog[4, x] + 
    FF[x]*(-2*Pi^2 + 3*Log[1 - x] - 2*Log[1 - x]^2 - 3*Log[x] + 
      4*Log[1 - x]*Log[x] - 2*Log[x]^2 + 
      ep*((-35*Pi^2)/4 + (27*Log[1 - x])/2 + (23*Pi^2*Log[1 - x])/4 - 
        (47*Log[1 - x]^2)/4 + (11*Log[1 - x]^3)/4 - (27*Log[x])/2 + 
        (17*Pi^2*Log[x])/4 + (35*Log[1 - x]*Log[x])/2 - 
        (35*Log[1 - x]^2*Log[x])/4 - (23*Log[x]^2)/4 + (Log[1 - x]*Log[x]^2)/
         4 + (11*Log[x]^3)/4 - 9*Log[1 - x]*PolyLog[2, x] + 
        9*Log[x]*PolyLog[2, x] - 9*PolyLog[3, 1 - x] - 9*PolyLog[3, x]) + 
      ep^2*((-397*Pi^2)/8 - ((3*I)/4)*Pi^3 - (233*Pi^4)/720 + 
        (193*Log[1 - x])/4 + (137*Pi^2*Log[1 - x])/6 - (505*Log[1 - x]^2)/8 - 
        ((3*I)/4)*Pi*Log[1 - x]^2 - (21*Pi^2*Log[1 - x]^2)/4 + 
        (77*Log[1 - x]^3)/6 - (95*Log[1 - x]^4)/48 - (193*Log[x])/4 + 
        (227*Pi^2*Log[x])/12 + (397*Log[1 - x]*Log[x])/4 + 
        ((3*I)/2)*Pi*Log[1 - x]*Log[x] - (40*Pi^2*Log[1 - x]*Log[x])/3 - 
        (69*Log[1 - x]^2*Log[x])/2 + (16*Log[1 - x]^3*Log[x])/3 - 
        (289*Log[x]^2)/8 - ((3*I)/4)*Pi*Log[x]^2 - (15*Pi^2*Log[x]^2)/4 - 
        Log[1 - x]*Log[x]^2 + (79*Log[1 - x]^2*Log[x]^2)/8 + 
        (61*Log[x]^3)/6 - (11*Log[1 - x]*Log[x]^3)/3 - (95*Log[x]^4)/48 - 
        (75*Log[1 - x]*PolyLog[2, x])/2 + 9*Log[1 - x]^2*PolyLog[2, x] + 
        (75*Log[x]*PolyLog[2, x])/2 - 9*Log[x]^2*PolyLog[2, x] - 
        (75*PolyLog[3, 1 - x])/2 - (Log[1 - x]*PolyLog[3, 1 - x])/2 + 
        (37*Log[x]*PolyLog[3, 1 - x])/2 - (75*PolyLog[3, x])/2 + 
        (37*Log[1 - x]*PolyLog[3, x])/2 - (Log[x]*PolyLog[3, x])/2 + 
        19*PolyLog[4, 1 - x] + 19*PolyLog[4, x])) - 
    2*PolyLog[4, -(x/(1 - x))] - (9*Zeta[3])/2 - (4*I)*Pi*Zeta[3] + 
    2*Log[1 - x]*Zeta[3] + ep*(1649/64 + ((225*I)/8)*Pi + (917*Pi^2)/96 + 
      ((65*I)/24)*Pi^3 + (517*Pi^4)/1440 - ((7*I)/80)*Pi^5 - 
      (41*Li[{3, 2}, 1, x])/6 + 10*Li[{3, 2}, 1 - x, 1] + 
      (41*Li[{3, 2}, x, 1])/2 - (33*Log[1 - x])/8 + 
      ((45*I)/8)*Pi*Log[1 - x] - (259*Pi^2*Log[1 - x])/24 + 
      ((15*I)/8)*Pi^3*Log[1 - x] - (43*Pi^4*Log[1 - x])/120 + 
      (271*Log[1 - x]^2)/16 - ((3*I)/2)*Pi*Log[1 - x]^2 + 
      (115*Pi^2*Log[1 - x]^2)/48 - ((3*I)/2)*Pi^3*Log[1 - x]^2 - 
      (19*Log[1 - x]^3)/12 + ((7*I)/4)*Pi*Log[1 - x]^3 - 
      (Pi^2*Log[1 - x]^3)/6 + (13*Log[1 - x]^4)/12 - 
      ((3*I)/4)*Pi*Log[1 - x]^4 - Log[1 - x]^5/40 + (153*Log[x])/16 - 
      ((147*I)/8)*Pi*Log[x] - (631*Pi^2*Log[x])/48 - 
      ((19*I)/24)*Pi^3*Log[x] + (4*Pi^4*Log[x])/45 - 
      (51*Log[1 - x]*Log[x])/2 - ((87*I)/4)*Pi*Log[1 - x]*Log[x] + 
      (29*Pi^2*Log[1 - x]*Log[x])/2 - (I/3)*Pi^3*Log[1 - x]*Log[x] + 
      (99*Log[1 - x]^2*Log[x])/8 - ((25*I)/4)*Pi*Log[1 - x]^2*Log[x] - 
      (47*Pi^2*Log[1 - x]^2*Log[x])/24 - (10*Log[1 - x]^3*Log[x])/3 + 
      ((11*I)/3)*Pi*Log[1 - x]^3*Log[x] - (5*Log[1 - x]^4*Log[x])/12 + 
      (43*Log[x]^2)/16 + ((13*I)/2)*Pi*Log[x]^2 + (179*Pi^2*Log[x]^2)/48 - 
      (81*Log[1 - x]*Log[x]^2)/8 + (3*I)*Pi*Log[1 - x]*Log[x]^2 + 
      (2*Pi^2*Log[1 - x]*Log[x]^2)/3 - (79*Log[1 - x]^2*Log[x]^2)/8 - 
      (I/2)*Pi*Log[1 - x]^2*Log[x]^2 + (31*Log[1 - x]^3*Log[x]^2)/6 - 
      (43*Log[x]^3)/8 - ((17*I)/12)*Pi*Log[x]^3 - (5*Pi^2*Log[x]^3)/9 + 
      (17*Log[1 - x]*Log[x]^3)/3 - (13*Log[1 - x]^2*Log[x]^3)/6 + 
      (49*Log[x]^4)/48 + (Log[1 - x]*Log[x]^4)/12 - (7*Log[x]^5)/60 - 
      ((81*I)/2)*Pi*PolyLog[2, x] + (53*Pi^2*PolyLog[2, x])/12 - 
      ((13*I)/12)*Pi^3*PolyLog[2, x] + (81*Log[1 - x]*PolyLog[2, x])/4 + 
      (2*I)*Pi*Log[1 - x]*PolyLog[2, x] - (17*Pi^2*Log[1 - x]*PolyLog[2, x])/
       12 - (3*Log[1 - x]^2*PolyLog[2, x])/4 + ((5*I)/2)*Pi*Log[1 - x]^2*
       PolyLog[2, x] + (Log[1 - x]^3*PolyLog[2, x])/6 - 
      (243*Log[x]*PolyLog[2, x])/4 + I*Pi*Log[x]*PolyLog[2, x] + 
      (10*Pi^2*Log[x]*PolyLog[2, x])/3 - 2*Log[1 - x]*Log[x]*PolyLog[2, x] - 
      (2*I)*Pi*Log[1 - x]*Log[x]*PolyLog[2, x] + 8*Log[1 - x]^2*Log[x]*
       PolyLog[2, x] + 12*Log[x]^2*PolyLog[2, x] - 4*Log[1 - x]*Log[x]^2*
       PolyLog[2, x] + (4*Log[x]^3*PolyLog[2, x])/3 + 
      (5*I)*Pi*PolyLog[2, x]^2 + 5*Log[1 - x]*PolyLog[2, x]^2 + 
      (81*PolyLog[3, 1 - x])/4 - (11*I)*Pi*PolyLog[3, 1 - x] - 
      (11*Pi^2*PolyLog[3, 1 - x])/12 + (6*I)*Pi*Log[1 - x]*
       PolyLog[3, 1 - x] - (33*Log[x]*PolyLog[3, 1 - x])/2 + 
      20*Log[1 - x]*Log[x]*PolyLog[3, 1 - x] - 3*Log[x]^2*PolyLog[3, 1 - x] + 
      10*PolyLog[2, x]*PolyLog[3, 1 - x] + (243*PolyLog[3, x])/4 - 
      (11*I)*Pi*PolyLog[3, x] - (17*Pi^2*PolyLog[3, x])/3 - 
      38*Log[1 - x]*PolyLog[3, x] + (13*I)*Pi*Log[1 - x]*PolyLog[3, x] + 
      (3*Log[1 - x]^2*PolyLog[3, x])/2 + 6*Log[x]*PolyLog[3, x] + 
      10*Log[1 - x]*Log[x]*PolyLog[3, x] - 7*Log[x]^2*PolyLog[3, x] - 
      (41*PolyLog[2, x]*PolyLog[3, x])/6 - 25*PolyLog[4, 1 - x] + 
      (6*I)*Pi*PolyLog[4, 1 - x] - 6*Log[1 - x]*PolyLog[4, 1 - x] - 
      28*Log[x]*PolyLog[4, 1 - x] - (25*PolyLog[4, x])/2 + 
      (2*I)*Pi*PolyLog[4, x] - 25*Log[1 - x]*PolyLog[4, x] - 
      2*Log[x]*PolyLog[4, x] + (47*PolyLog[4, -(x/(1 - x))])/2 - 
      (4*I)*Pi*PolyLog[4, -(x/(1 - x))] + 12*Log[1 - x]*
       PolyLog[4, -(x/(1 - x))] - 12*Log[x]*PolyLog[4, -(x/(1 - x))] + 
      26*PolyLog[5, 1 - x] + (241*PolyLog[5, x])/6 + 
      43*PolyLog[5, -(x/(1 - x))] - (683*Zeta[3])/12 - ((5*I)/6)*Pi*Zeta[3] + 
      (118*Pi^2*Zeta[3])/9 + 28*Log[1 - x]*Zeta[3] - ((35*I)/3)*Pi*Log[1 - x]*
       Zeta[3] + (13*Log[1 - x]^2*Zeta[3])/6 - (89*Log[x]*Zeta[3])/6 + 
      10*Log[x]^2*Zeta[3] - (85*PolyLog[2, x]*Zeta[3])/6 + 34*Zeta[5]) + 
    ep^2*(10323/128 + ((1675*I)/16)*Pi + (4795*Pi^2)/64 + ((779*I)/48)*Pi^3 + 
      (7147*Pi^4)/5760 - ((107*I)/720)*Pi^5 + (8849*Pi^6)/40320 - 
      (77*Li[{3, 2}, 1, x])/6 - ((59*I)/3)*Pi*Li[{3, 2}, 1, x] + 
      18*Li[{3, 2}, 1 - x, 1] + (14*I)*Pi*Li[{3, 2}, 1 - x, 1] + 
      (73*Li[{3, 2}, x, 1])/2 + (21*I)*Pi*Li[{3, 2}, x, 1] + 
      5*Li[{3, 3}, 1 - x, 1] + (11*Li[{3, 3}, x, 1])/6 + 
      (8*Li[{3, 3}, -(x/(1 - x)), 1])/3 + 19*Li[{4, 2}, 1 - x, 1] + 
      (59*Li[{4, 2}, x, 1])/2 - (107*Log[1 - x])/16 + 
      ((1247*I)/16)*Pi*Log[1 - x] - (3497*Pi^2*Log[1 - x])/48 + 
      ((67*I)/24)*Pi^3*Log[1 - x] - (49*Pi^4*Log[1 - x])/20 + 
      ((53*I)/1440)*Pi^5*Log[1 - x] + 6*Li[{3, 2}, 1, x]*Log[1 - x] - 
      20*Li[{3, 2}, 1 - x, 1]*Log[1 - x] - 14*Li[{3, 2}, x, 1]*Log[1 - x] + 
      (4019*Log[1 - x]^2)/32 - ((93*I)/8)*Pi*Log[1 - x]^2 + 
      (875*Pi^2*Log[1 - x]^2)/48 + ((17*I)/48)*Pi^3*Log[1 - x]^2 + 
      (21871*Pi^4*Log[1 - x]^2)/8640 - (533*Log[1 - x]^3)/24 + 
      ((37*I)/6)*Pi*Log[1 - x]^3 - (23*Pi^2*Log[1 - x]^3)/8 + 
      (I/72)*Pi^3*Log[1 - x]^3 + (121*Log[1 - x]^4)/16 - 
      ((5*I)/24)*Pi*Log[1 - x]^4 + (577*Pi^2*Log[1 - x]^4)/432 - 
      (41*Log[1 - x]^5)/60 + ((5*I)/24)*Pi*Log[1 - x]^5 + 
      (73*Log[1 - x]^6)/540 + (1243*Log[x])/32 - ((1969*I)/16)*Pi*Log[x] - 
      (131*Pi^2*Log[x])/2 - ((31*I)/8)*Pi^3*Log[x] - (149*Pi^4*Log[x])/192 + 
      ((8*I)/15)*Pi^5*Log[x] - 12*Li[{3, 2}, 1, x]*Log[x] + 
      14*Li[{3, 2}, 1 - x, 1]*Log[x] - 6*Li[{3, 2}, x, 1]*Log[x] - 
      (327*Log[1 - x]*Log[x])/2 - ((807*I)/8)*Pi*Log[1 - x]*Log[x] + 
      (421*Pi^2*Log[1 - x]*Log[x])/6 + ((9*I)/4)*Pi^3*Log[1 - x]*Log[x] + 
      (4*Pi^4*Log[1 - x]*Log[x])/45 + (1331*Log[1 - x]^2*Log[x])/16 - 
      ((89*I)/4)*Pi*Log[1 - x]^2*Log[x] - (329*Pi^2*Log[1 - x]^2*Log[x])/48 - 
      ((23*I)/12)*Pi^3*Log[1 - x]^2*Log[x] - (143*Log[1 - x]^3*Log[x])/6 + 
      ((19*I)/6)*Pi*Log[1 - x]^3*Log[x] - (61*Pi^2*Log[1 - x]^3*Log[x])/12 + 
      (51*Log[1 - x]^4*Log[x])/16 - ((11*I)/6)*Pi*Log[1 - x]^4*Log[x] - 
      (173*Log[1 - x]^5*Log[x])/180 + (437*Log[x]^2)/32 + 
      ((291*I)/8)*Pi*Log[x]^2 + (2057*Pi^2*Log[x]^2)/96 + 
      ((65*I)/48)*Pi^3*Log[x]^2 + (25*Pi^4*Log[x]^2)/36 - 
      (767*Log[1 - x]*Log[x]^2)/16 + ((91*I)/4)*Pi*Log[1 - x]*Log[x]^2 - 
      (385*Pi^2*Log[1 - x]*Log[x]^2)/24 + ((7*I)/6)*Pi^3*Log[1 - x]*
       Log[x]^2 - (721*Log[1 - x]^2*Log[x]^2)/16 - ((3*I)/4)*Pi*Log[1 - x]^2*
       Log[x]^2 + (7*Pi^2*Log[1 - x]^2*Log[x]^2)/2 + 
      (229*Log[1 - x]^3*Log[x]^2)/24 + ((25*I)/6)*Pi*Log[1 - x]^3*Log[x]^2 - 
      (3*Log[1 - x]^4*Log[x]^2)/4 - 23*Log[x]^3 - ((107*I)/12)*Pi*Log[x]^3 - 
      (377*Pi^2*Log[x]^3)/144 + (185*Log[1 - x]*Log[x]^3)/6 - 
      ((7*I)/3)*Pi*Log[1 - x]*Log[x]^3 - (Pi^2*Log[1 - x]*Log[x]^3)/6 + 
      (16*Log[1 - x]^2*Log[x]^3)/3 - ((5*I)/2)*Pi*Log[1 - x]^2*Log[x]^3 - 
      (10*Log[1 - x]^3*Log[x]^3)/9 + (541*Log[x]^4)/96 + 
      ((73*I)/48)*Pi*Log[x]^4 + (11*Pi^2*Log[x]^4)/24 - 
      (23*Log[1 - x]*Log[x]^4)/4 + (17*Log[1 - x]^2*Log[x]^4)/24 - 
      (113*Log[x]^5)/240 - (7*Log[1 - x]*Log[x]^5)/60 + (31*Log[x]^6)/360 - 
      (168*I)*Pi*PolyLog[2, x] + (281*Pi^2*PolyLog[2, x])/12 + 
      ((103*I)/24)*Pi^3*PolyLog[2, x] + (103*Pi^4*PolyLog[2, x])/60 + 
      (963*Log[1 - x]*PolyLog[2, x])/8 + (13*I)*Pi*Log[1 - x]*PolyLog[2, x] - 
      (25*Pi^2*Log[1 - x]*PolyLog[2, x])/24 - ((13*I)/4)*Pi^3*Log[1 - x]*
       PolyLog[2, x] - (37*Log[1 - x]^2*PolyLog[2, x])/4 + 
      (2*I)*Pi*Log[1 - x]^2*PolyLog[2, x] - 
      (7*Pi^2*Log[1 - x]^2*PolyLog[2, x])/8 + (7*Log[1 - x]^3*PolyLog[2, x])/
       4 - ((11*I)/6)*Pi*Log[1 - x]^3*PolyLog[2, x] - 
      (3*Log[1 - x]^4*PolyLog[2, x])/8 - (2307*Log[x]*PolyLog[2, x])/8 + 
      (10*I)*Pi*Log[x]*PolyLog[2, x] + (41*Pi^2*Log[x]*PolyLog[2, x])/12 + 
      I*Pi^3*Log[x]*PolyLog[2, x] - (21*Log[1 - x]*Log[x]*PolyLog[2, x])/2 - 
      (6*I)*Pi*Log[1 - x]*Log[x]*PolyLog[2, x] + 
      (2*Pi^2*Log[1 - x]*Log[x]*PolyLog[2, x])/3 + 8*Log[1 - x]^2*Log[x]*
       PolyLog[2, x] + (10*I)*Pi*Log[1 - x]^2*Log[x]*PolyLog[2, x] - 
      (22*Log[1 - x]^3*Log[x]*PolyLog[2, x])/3 + (139*Log[x]^2*PolyLog[2, x])/
       2 + ((3*I)/2)*Pi*Log[x]^2*PolyLog[2, x] - 
      (5*Pi^2*Log[x]^2*PolyLog[2, x])/2 - (2*I)*Pi*Log[1 - x]*Log[x]^2*
       PolyLog[2, x] + (9*Log[1 - x]^2*Log[x]^2*PolyLog[2, x])/2 - 
      (47*Log[x]^3*PolyLog[2, x])/6 + (5*Log[1 - x]*Log[x]^3*PolyLog[2, x])/
       3 - (3*Log[x]^4*PolyLog[2, x])/2 + (8*I)*Pi*PolyLog[2, x]^2 - 
      (20*Pi^2*PolyLog[2, x]^2)/3 + 9*Log[1 - x]*PolyLog[2, x]^2 + 
      I*Pi*Log[1 - x]*PolyLog[2, x]^2 - 7*Log[1 - x]^2*PolyLog[2, x]^2 - 
      Log[x]*PolyLog[2, x]^2 - I*Pi*Log[x]*PolyLog[2, x]^2 + 
      5*Log[1 - x]*Log[x]*PolyLog[2, x]^2 - 3*Log[x]^2*PolyLog[2, x]^2 + 
      (963*PolyLog[3, 1 - x])/8 - ((87*I)/4)*Pi*PolyLog[3, 1 - x] + 
      (47*Pi^2*PolyLog[3, 1 - x])/24 - ((7*I)/2)*Pi^3*PolyLog[3, 1 - x] + 
      4*Log[1 - x]*PolyLog[3, 1 - x] + (16*I)*Pi*Log[1 - x]*
       PolyLog[3, 1 - x] - (77*Pi^2*Log[1 - x]*PolyLog[3, 1 - x])/9 + 
      (15*Log[1 - x]^2*PolyLog[3, 1 - x])/2 - (3*I)*Pi*Log[1 - x]^2*
       PolyLog[3, 1 - x] - (2*Log[1 - x]^3*PolyLog[3, 1 - x])/9 - 
      (271*Log[x]*PolyLog[3, 1 - x])/4 - (3*I)*Pi*Log[x]*PolyLog[3, 1 - x] - 
      (7*Pi^2*Log[x]*PolyLog[3, 1 - x])/3 + 19*Log[1 - x]*Log[x]*
       PolyLog[3, 1 - x] + (24*I)*Pi*Log[1 - x]*Log[x]*PolyLog[3, 1 - x] - 
      (55*Log[1 - x]^2*Log[x]*PolyLog[3, 1 - x])/3 + 
      (29*Log[x]^2*PolyLog[3, 1 - x])/2 - (5*I)*Pi*Log[x]^2*
       PolyLog[3, 1 - x] + 10*Log[1 - x]*Log[x]^2*PolyLog[3, 1 - x] + 
      (Log[x]^3*PolyLog[3, 1 - x])/3 + 18*PolyLog[2, x]*PolyLog[3, 1 - x] + 
      (14*I)*Pi*PolyLog[2, x]*PolyLog[3, 1 - x] - 12*Log[1 - x]*PolyLog[2, x]*
       PolyLog[3, 1 - x] + 6*Log[x]*PolyLog[2, x]*PolyLog[3, 1 - x] + 
      PolyLog[3, 1 - x]^2/6 + (2307*PolyLog[3, x])/8 - 
      ((223*I)/4)*Pi*PolyLog[3, x] + (79*Pi^2*PolyLog[3, x])/12 - 
      ((15*I)/4)*Pi^3*PolyLog[3, x] - (795*Log[1 - x]*PolyLog[3, x])/4 + 
      (24*I)*Pi*Log[1 - x]*PolyLog[3, x] - 
      (803*Pi^2*Log[1 - x]*PolyLog[3, x])/36 + 
      (195*Log[1 - x]^2*PolyLog[3, x])/4 - ((15*I)/2)*Pi*Log[1 - x]^2*
       PolyLog[3, x] - (85*Log[1 - x]^3*PolyLog[3, x])/18 + 
      (49*Log[x]*PolyLog[3, x])/2 - (2*I)*Pi*Log[x]*PolyLog[3, x] - 
      (10*Pi^2*Log[x]*PolyLog[3, x])/3 + Log[1 - x]*Log[x]*PolyLog[3, x] + 
      (23*Log[1 - x]^2*Log[x]*PolyLog[3, x])/3 - (15*Log[x]^2*PolyLog[3, x])/
       2 - 15*Log[1 - x]*Log[x]^2*PolyLog[3, x] + 5*Log[x]^3*PolyLog[3, x] - 
      (65*PolyLog[2, x]*PolyLog[3, x])/6 - ((5*I)/3)*Pi*PolyLog[2, x]*
       PolyLog[3, x] + 10*Log[1 - x]*PolyLog[2, x]*PolyLog[3, x] + 
      2*Log[x]*PolyLog[2, x]*PolyLog[3, x] + 
      (16*PolyLog[3, 1 - x]*PolyLog[3, x])/3 + (47*PolyLog[3, x]^2)/4 - 
      168*PolyLog[4, 1 - x] - ((39*I)/2)*Pi*PolyLog[4, 1 - x] + 
      (31*Pi^2*PolyLog[4, 1 - x])/6 - 21*Log[1 - x]*PolyLog[4, 1 - x] - 
      (14*I)*Pi*Log[1 - x]*PolyLog[4, 1 - x] + 8*Log[1 - x]^2*
       PolyLog[4, 1 - x] - (5*Log[x]*PolyLog[4, 1 - x])/2 - 
      (48*I)*Pi*Log[x]*PolyLog[4, 1 - x] + 46*Log[1 - x]*Log[x]*
       PolyLog[4, 1 - x] - 38*Log[x]^2*PolyLog[4, 1 - x] + 
      4*PolyLog[2, x]*PolyLog[4, 1 - x] - (93*PolyLog[4, x])/2 - 
      ((27*I)/2)*Pi*PolyLog[4, x] + (251*Pi^2*PolyLog[4, x])/12 - 
      40*Log[1 - x]*PolyLog[4, x] - (21*I)*Pi*Log[1 - x]*PolyLog[4, x] + 
      (33*Log[1 - x]^2*PolyLog[4, x])/2 - 18*Log[x]*PolyLog[4, x] - 
      (10*I)*Pi*Log[x]*PolyLog[4, x] + 20*Log[1 - x]*Log[x]*PolyLog[4, x] + 
      14*Log[x]^2*PolyLog[4, x] - 24*PolyLog[2, x]*PolyLog[4, x] + 
      (283*PolyLog[4, -(x/(1 - x))])/2 + ((69*I)/2)*Pi*
       PolyLog[4, -(x/(1 - x))] + (187*Pi^2*PolyLog[4, -(x/(1 - x))])/12 + 
      11*Log[1 - x]*PolyLog[4, -(x/(1 - x))] + (4*I)*Pi*Log[1 - x]*
       PolyLog[4, -(x/(1 - x))] - 9*Log[1 - x]^2*PolyLog[4, -(x/(1 - x))] - 
      22*Log[x]*PolyLog[4, -(x/(1 - x))] - (10*I)*Pi*Log[x]*
       PolyLog[4, -(x/(1 - x))] - 10*Log[1 - x]*Log[x]*
       PolyLog[4, -(x/(1 - x))] + 12*Log[x]^2*PolyLog[4, -(x/(1 - x))] - 
      8*PolyLog[2, x]*PolyLog[4, -(x/(1 - x))] + (235*PolyLog[5, 1 - x])/2 + 
      (52*I)*Pi*PolyLog[5, 1 - x] - 50*Log[1 - x]*PolyLog[5, 1 - x] + 
      4*Log[x]*PolyLog[5, 1 - x] + (1135*PolyLog[5, x])/6 + 
      ((103*I)/3)*Pi*PolyLog[5, x] - 89*Log[1 - x]*PolyLog[5, x] - 
      64*Log[x]*PolyLog[5, x] + 122*PolyLog[5, -(x/(1 - x))] + 
      (40*I)*Pi*PolyLog[5, -(x/(1 - x))] - 42*Log[1 - x]*
       PolyLog[5, -(x/(1 - x))] - 20*Log[x]*PolyLog[5, -(x/(1 - x))] + 
      18*PolyLog[6, 1 - x] + 53*PolyLog[6, x] + 33*PolyLog[6, -(x/(1 - x))] - 
      (3241*Zeta[3])/12 + ((15*I)/2)*Pi*Zeta[3] + (35*Pi^2*Zeta[3])/8 + 
      ((94*I)/9)*Pi^3*Zeta[3] + (1081*Log[1 - x]*Zeta[3])/6 - 
      ((115*I)/6)*Pi*Log[1 - x]*Zeta[3] + (13*Pi^2*Log[1 - x]*Zeta[3])/9 - 
      (355*Log[1 - x]^2*Zeta[3])/12 + (14*I)*Pi*Log[1 - x]^2*Zeta[3] - 
      (8*Log[1 - x]^3*Zeta[3])/9 - (661*Log[x]*Zeta[3])/12 + 
      ((27*I)/2)*Pi*Log[x]*Zeta[3] - (53*Pi^2*Log[x]*Zeta[3])/3 + 
      20*Log[1 - x]*Log[x]*Zeta[3] + (18*I)*Pi*Log[1 - x]*Log[x]*Zeta[3] - 
      (101*Log[1 - x]^2*Log[x]*Zeta[3])/6 + (355*Log[x]^2*Zeta[3])/12 + 
      (5*I)*Pi*Log[x]^2*Zeta[3] + 32*Log[1 - x]*Log[x]^2*Zeta[3] - 
      (31*Log[x]^3*Zeta[3])/3 - (145*PolyLog[2, x]*Zeta[3])/6 + 
      ((10*I)/3)*Pi*PolyLog[2, x]*Zeta[3] + 
      (11*Log[1 - x]*PolyLog[2, x]*Zeta[3])/3 + 28*Log[x]*PolyLog[2, x]*
       Zeta[3] - (41*PolyLog[3, 1 - x]*Zeta[3])/3 - 
      (97*PolyLog[3, x]*Zeta[3])/3 + (1273*Zeta[3]^2)/18 - (39*Zeta[5])/2 - 
      (61*I)*Pi*Zeta[5] + 14*Log[1 - x]*Zeta[5] + 26*Log[x]*Zeta[5]) + 
    FF[x^(-1)]*((2*I)*Pi*Log[1 - x] + Log[1 - x]^2 + 
      ep*(Pi^4/60 + ((107*I)/8)*Pi*Log[1 - x] - (25*Pi^2*Log[1 - x])/12 + 
        ((3*I)/8)*Pi^3*Log[1 - x] + (107*Log[1 - x]^2)/16 - 
        ((13*I)/8)*Pi*Log[1 - x]^2 + (3*Pi^2*Log[1 - x]^2)/16 - 
        (4*Log[1 - x]^3)/3 + (I/4)*Pi*Log[1 - x]^3 - Log[1 - x]^4/48 + 
        ((3*I)/2)*Pi*Log[1 - x]*Log[x] + (5*Pi^2*Log[1 - x]*Log[x])/3 - 
        (Log[1 - x]^2*Log[x])/4 - (I/2)*Pi*Log[1 - x]^2*Log[x] + 
        (11*Log[1 - x]^3*Log[x])/12 - (7*Log[1 - x]^2*Log[x]^2)/4 - 
        (2*I)*Pi*PolyLog[2, x] + (Pi^2*PolyLog[2, x])/2 - 
        2*Log[1 - x]*PolyLog[2, x] - (I/2)*Pi*Log[1 - x]*PolyLog[2, x] - 
        (Log[1 - x]^2*PolyLog[2, x])/4 - 2*PolyLog[3, 1 - x] - 
        (3*I)*Pi*PolyLog[3, 1 - x] + 4*Log[1 - x]*PolyLog[3, 1 - x] - 
        7*Log[x]*PolyLog[3, 1 - x] - (3*PolyLog[4, 1 - x])/2 - 
        7*PolyLog[4, x] - 7*PolyLog[4, -(x/(1 - x))] + 2*Zeta[3] + 
        (3*I)*Pi*Zeta[3] - 4*Log[1 - x]*Zeta[3] + 7*Log[x]*Zeta[3]) + 
      ep^2*((-61*Pi^4)/360 - (257*Li[{3, 2}, 1, x])/12 + 
        25*Li[{3, 2}, 1 - x, 1] + (145*Li[{3, 2}, x, 1])/4 + 
        ((1203*I)/16)*Pi*Log[1 - x] - (75*Pi^2*Log[1 - x])/4 + 
        (I/48)*Pi^3*Log[1 - x] + (347*Pi^4*Log[1 - x])/720 + 
        (1203*Log[1 - x]^2)/32 - ((77*I)/8)*Pi*Log[1 - x]^2 + 
        (19*Pi^2*Log[1 - x]^2)/32 - ((3*I)/4)*Pi^3*Log[1 - x]^2 - 
        (19*Log[1 - x]^3)/2 + ((35*I)/24)*Pi*Log[1 - x]^3 - 
        (31*Pi^2*Log[1 - x]^3)/36 + (47*Log[1 - x]^4)/96 - 
        ((3*I)/8)*Pi*Log[1 - x]^4 + (11*Log[1 - x]^5)/240 + 
        (37*Pi^4*Log[x])/45 + ((47*I)/4)*Pi*Log[1 - x]*Log[x] + 
        (29*Pi^2*Log[1 - x]*Log[x])/6 + ((5*I)/6)*Pi^3*Log[1 - x]*Log[x] + 
        (13*Log[1 - x]^2*Log[x])/16 - ((59*I)/8)*Pi*Log[1 - x]^2*Log[x] - 
        (189*Pi^2*Log[1 - x]^2*Log[x])/16 + (29*Log[1 - x]^3*Log[x])/8 + 
        ((11*I)/6)*Pi*Log[1 - x]^3*Log[x] - (55*Log[1 - x]^4*Log[x])/12 - 
        ((11*I)/4)*Pi*Log[1 - x]*Log[x]^2 + (2*Pi^2*Log[1 - x]*Log[x]^2)/3 - 
        (37*Log[1 - x]^2*Log[x]^2)/4 - ((13*I)/4)*Pi*Log[1 - x]^2*Log[x]^2 + 
        (169*Log[1 - x]^3*Log[x]^2)/12 - (91*Log[1 - x]^2*Log[x]^3)/12 - 
        ((81*I)/8)*Pi*PolyLog[2, x] + (13*Pi^2*PolyLog[2, x])/3 + 
        (I/8)*Pi^3*PolyLog[2, x] - (81*Log[1 - x]*PolyLog[2, x])/8 - 
        (4*I)*Pi*Log[1 - x]*PolyLog[2, x] - (329*Pi^2*Log[1 - x]*
          PolyLog[2, x])/24 + (23*Log[1 - x]^2*PolyLog[2, x])/8 + 
        ((5*I)/4)*Pi*Log[1 - x]^2*PolyLog[2, x] - 
        (13*Log[1 - x]^3*PolyLog[2, x])/4 - ((13*I)/2)*Pi*Log[x]*
         PolyLog[2, x] - (8*Pi^2*Log[x]*PolyLog[2, x])/3 - 
        (13*Log[1 - x]*Log[x]*PolyLog[2, x])/2 - (5*I)*Pi*Log[1 - x]*Log[x]*
         PolyLog[2, x] + 24*Log[1 - x]^2*Log[x]*PolyLog[2, x] - 
        14*Log[1 - x]*Log[x]^2*PolyLog[2, x] - ((3*I)/2)*Pi*PolyLog[2, x]^2 + 
        (25*Log[1 - x]*PolyLog[2, x]^2)/2 - 14*Log[x]*PolyLog[2, x]^2 - 
        (81*PolyLog[3, 1 - x])/8 - ((95*I)/4)*Pi*PolyLog[3, 1 - x] - 
        (283*Pi^2*PolyLog[3, 1 - x])/24 + (9*Log[1 - x]*PolyLog[3, 1 - x])/
         2 + (3*I)*Pi*Log[1 - x]*PolyLog[3, 1 - x] - 
        (35*Log[1 - x]^2*PolyLog[3, 1 - x])/2 - 25*Log[x]*PolyLog[3, 1 - x] - 
        (5*I)*Pi*Log[x]*PolyLog[3, 1 - x] + 55*Log[1 - x]*Log[x]*
         PolyLog[3, 1 - x] - (21*Log[x]^2*PolyLog[3, 1 - x])/2 + 
        25*PolyLog[2, x]*PolyLog[3, 1 - x] + (19*Pi^2*PolyLog[3, x])/6 + 
        ((3*I)/2)*Pi*Log[1 - x]*PolyLog[3, x] + 
        (3*Log[1 - x]^2*PolyLog[3, x])/4 + (79*PolyLog[2, x]*PolyLog[3, x])/
         12 + (61*PolyLog[4, 1 - x])/4 + 2*Log[1 - x]*PolyLog[4, 1 - x] - 
        74*Log[x]*PolyLog[4, 1 - x] - (37*PolyLog[4, x])/2 - 
        (2*I)*Pi*PolyLog[4, x] - (37*Log[1 - x]*PolyLog[4, x])/2 - 
        14*Log[x]*PolyLog[4, x] - (37*PolyLog[4, -(x/(1 - x))])/2 - 
        (2*I)*Pi*PolyLog[4, -(x/(1 - x))] + 26*Log[1 - x]*
         PolyLog[4, -(x/(1 - x))] - 14*Log[x]*PolyLog[4, -(x/(1 - x))] + 
        81*PolyLog[5, 1 - x] + (697*PolyLog[5, x])/12 + 
        (159*PolyLog[5, -(x/(1 - x))])/2 + (81*Zeta[3])/8 + 
        ((95*I)/4)*Pi*Zeta[3] - (17*Pi^2*Zeta[3])/24 - (9*Log[1 - x]*Zeta[3])/
         2 - ((5*I)/6)*Pi*Log[1 - x]*Zeta[3] + (223*Log[1 - x]^2*Zeta[3])/
         12 + 25*Log[x]*Zeta[3] + (5*I)*Pi*Log[x]*Zeta[3] + 
        20*Log[1 - x]*Log[x]*Zeta[3] + (21*Log[x]^2*Zeta[3])/2 - 
        (13*PolyLog[2, x]*Zeta[3])/12 + (113*Zeta[5])/2)) + 
    FF[(1 - x)^(-1)]*(-1/4 - ((29*I)/4)*Pi - (11*Pi^2)/6 - (I/12)*Pi^3 - 
      (7*Pi^4)/10 + (3*I)*Pi*Log[1 - x] + (10*Pi^2*Log[1 - x])/3 - 
      Pi^2*Log[1 - x]^2 - Log[1 - x]^4/2 - (29*Log[x])/4 + (3*I)*Pi*Log[x] + 
      (35*Pi^2*Log[x])/12 + 3*Log[1 - x]*Log[x] + (3*I)*Pi*Log[1 - x]*
       Log[x] - 7*Log[1 - x]^2*Log[x] + 2*Log[1 - x]^3*Log[x] + 
      (3*Log[x]^2)/4 + (I/2)*Pi*Log[x]^2 - 2*Pi^2*Log[x]^2 + 
      (3*Log[1 - x]*Log[x]^2)/2 + (11*Log[x]^3)/6 - Log[x]^4/2 - 
      I*Pi*PolyLog[2, x] + 2*Pi^2*PolyLog[2, x] - 
      14*Log[1 - x]*PolyLog[2, x] + 13*Log[x]*PolyLog[2, x] - 
      14*PolyLog[3, 1 - x] - 13*PolyLog[3, x] + 12*Log[1 - x]*PolyLog[3, x] - 
      12*Log[x]*PolyLog[3, x] + 12*PolyLog[4, 1 - x] + 12*PolyLog[4, x] - 
      12*PolyLog[4, -(x/(1 - x))] + 10*Zeta[3] - 12*Log[1 - x]*Zeta[3] + 
      12*Log[x]*Zeta[3] + ep*(-1 - ((127*I)/4)*Pi - (383*Pi^2)/24 - 
        ((23*I)/4)*Pi^3 - (73*Pi^4)/90 - 36*Li[{3, 2}, 1, x] + 
        48*Li[{3, 2}, 1 - x, 1] + 60*Li[{3, 2}, x, 1] + Log[1 - x]/2 + 
        (33*I)*Pi*Log[1 - x] + (41*Pi^2*Log[1 - x])/2 + 
        ((2*I)/3)*Pi^3*Log[1 - x] + (5*Pi^4*Log[1 - x])/6 - 
        ((11*I)/2)*Pi*Log[1 - x]^2 - (8*Pi^2*Log[1 - x]^2)/3 - 
        (13*Pi^2*Log[1 - x]^3)/3 + Log[1 - x]^4/3 - (17*Log[1 - x]^5)/10 - 
        (127*Log[x])/4 + ((23*I)/8)*Pi*Log[x] + (313*Pi^2*Log[x])/12 - 
        (I/24)*Pi^3*Log[x] + (52*Pi^4*Log[x])/15 + 33*Log[1 - x]*Log[x] + 
        (27*I)*Pi*Log[1 - x]*Log[x] - (92*Pi^2*Log[1 - x]*Log[x])/3 - 
        (97*Log[1 - x]^2*Log[x])/2 - (3*I)*Pi*Log[1 - x]^2*Log[x] + 
        3*Pi^2*Log[1 - x]^2*Log[x] - (11*Log[1 - x]^3*Log[x])/3 + 
        (19*Log[1 - x]^4*Log[x])/2 - (107*Log[x]^2)/16 - 
        ((85*I)/8)*Pi*Log[x]^2 - (83*Pi^2*Log[x]^2)/16 + 
        16*Log[1 - x]*Log[x]^2 + I*Pi*Log[1 - x]*Log[x]^2 - 
        2*Pi^2*Log[1 - x]*Log[x]^2 + (101*Log[1 - x]^2*Log[x]^2)/4 - 
        8*Log[1 - x]^3*Log[x]^2 + (37*Log[x]^3)/6 - (I/12)*Pi*Log[x]^3 + 
        (10*Pi^2*Log[x]^3)/3 - (22*Log[1 - x]*Log[x]^3)/3 - 
        (103*Log[x]^4)/48 - (Log[1 - x]*Log[x]^4)/2 + (7*Log[x]^5)/10 + 
        ((13*I)/2)*Pi*PolyLog[2, x] - Pi^2*PolyLog[2, x] - 
        86*Log[1 - x]*PolyLog[2, x] - (4*I)*Pi*Log[1 - x]*PolyLog[2, x] - 
        16*Pi^2*Log[1 - x]*PolyLog[2, x] + 7*Log[1 - x]^2*PolyLog[2, x] + 
        (185*Log[x]*PolyLog[2, x])/2 - ((5*I)/2)*Pi*Log[x]*PolyLog[2, x] - 
        20*Pi^2*Log[x]*PolyLog[2, x] + 10*Log[1 - x]*Log[x]*PolyLog[2, x] + 
        24*Log[1 - x]^2*Log[x]*PolyLog[2, x] - (77*Log[x]^2*PolyLog[2, x])/
         4 - 8*Log[x]^3*PolyLog[2, x] + 24*Log[1 - x]*PolyLog[2, x]^2 - 
        24*Log[x]*PolyLog[2, x]^2 - 86*PolyLog[3, 1 - x] - 
        (5*I)*Pi*PolyLog[3, 1 - x] - 18*Pi^2*PolyLog[3, 1 - x] - 
        28*Log[1 - x]*PolyLog[3, 1 - x] + 51*Log[x]*PolyLog[3, 1 - x] + 
        48*Log[1 - x]*Log[x]*PolyLog[3, 1 - x] + 48*PolyLog[2, x]*
         PolyLog[3, 1 - x] - (185*PolyLog[3, x])/2 + 
        (11*I)*Pi*PolyLog[3, x] + 18*Pi^2*PolyLog[3, x] + 
        33*Log[1 - x]*PolyLog[3, x] + 18*Log[1 - x]^2*PolyLog[3, x] + 
        4*Log[x]*PolyLog[3, x] - 60*Log[1 - x]*Log[x]*PolyLog[3, x] + 
        42*Log[x]^2*PolyLog[3, x] + 12*PolyLog[2, x]*PolyLog[3, x] + 
        62*PolyLog[4, 1 - x] + 24*Log[1 - x]*PolyLog[4, 1 - x] - 
        192*Log[x]*PolyLog[4, 1 - x] + (77*PolyLog[4, x])/2 - 
        84*Log[1 - x]*PolyLog[4, x] - 12*Log[x]*PolyLog[4, x] + 
        8*PolyLog[4, -(x/(1 - x))] - 24*Log[1 - x]*PolyLog[4, -(x/(1 - x))] + 
        48*Log[x]*PolyLog[4, -(x/(1 - x))] + 84*PolyLog[5, 1 - x] + 
        24*PolyLog[5, x] + 84*PolyLog[5, -(x/(1 - x))] + (239*Zeta[3])/2 - 
        ((20*I)/3)*Pi*Zeta[3] - 34*Pi^2*Zeta[3] - 31*Log[1 - x]*Zeta[3] - 
        18*Log[1 - x]^2*Zeta[3] + (13*Log[x]*Zeta[3])/3 + 
        156*Log[1 - x]*Log[x]*Zeta[3] - 42*Log[x]^2*Zeta[3] + 
        12*PolyLog[2, x]*Zeta[3] + 108*Zeta[5]) + 
      ep^2*(-3 - ((875*I)/8)*Pi - (887*Pi^2)/8 - ((104*I)/3)*Pi^3 - 
        (211*Pi^4)/36 - ((749*I)/1440)*Pi^5 + (3743*Pi^6)/3780 - 
        (379*Li[{3, 2}, 1, x])/12 + 12*Li[{3, 2}, 1 - x, 1] + 
        (223*Li[{3, 2}, x, 1])/4 + 68*Li[{3, 3}, 1 - x, 1] - 
        104*Li[{3, 3}, x, 1] + 16*Li[{3, 3}, -(x/(1 - x)), 1] + 
        48*Li[{4, 2}, 1 - x, 1] - 156*Li[{4, 2}, x, 1] - 
        48*Li[{2, 2, 2}, x, 1, 1] + 2*Log[1 - x] + ((879*I)/4)*Pi*
         Log[1 - x] + (1303*Pi^2*Log[1 - x])/12 + ((197*I)/12)*Pi^3*
         Log[1 - x] + (11*Pi^4*Log[1 - x])/10 - 144*Li[{3, 2}, 1, x]*
         Log[1 - x] + 252*Li[{3, 2}, 1 - x, 1]*Log[1 - x] + 
        336*Li[{3, 2}, x, 1]*Log[1 - x] - Log[1 - x]^2/2 - 
        (52*I)*Pi*Log[1 - x]^2 - 27*Pi^2*Log[1 - x]^2 + 
        (I/6)*Pi^3*Log[1 - x]^2 - (79*Pi^4*Log[1 - x]^2)/45 + 
        ((29*I)/6)*Pi*Log[1 - x]^3 - (26*Pi^2*Log[1 - x]^3)/9 - 
        (95*Log[1 - x]^4)/24 + (I/3)*Pi*Log[1 - x]^4 - 
        (295*Pi^2*Log[1 - x]^4)/36 - (43*Log[1 - x]^5)/15 - 
        (313*Log[1 - x]^6)/180 - (875*Log[x])/8 - ((237*I)/16)*Pi*Log[x] + 
        (1227*Pi^2*Log[x])/8 + ((211*I)/16)*Pi^3*Log[x] + 
        (4379*Pi^4*Log[x])/1440 + 120*Li[{3, 2}, 1, x]*Log[x] - 
        348*Li[{3, 2}, 1 - x, 1]*Log[x] - 360*Li[{3, 2}, x, 1]*Log[x] + 
        (879*Log[1 - x]*Log[x])/4 + ((971*I)/8)*Pi*Log[1 - x]*Log[x] - 
        (281*Pi^2*Log[1 - x]*Log[x])/2 - ((73*I)/24)*Pi^3*Log[1 - x]*Log[x] - 
        (83*Pi^4*Log[1 - x]*Log[x])/30 - (1157*Log[1 - x]^2*Log[x])/4 - 
        ((235*I)/4)*Pi*Log[1 - x]^2*Log[x] + (95*Pi^2*Log[1 - x]^2*Log[x])/
         2 + (52*Log[1 - x]^3*Log[x])/3 - (I/3)*Pi*Log[1 - x]^3*Log[x] + 
        53*Pi^2*Log[1 - x]^3*Log[x] + 21*Log[1 - x]^4*Log[x] + 
        (379*Log[1 - x]^5*Log[x])/30 - (2665*Log[x]^2)/32 - 
        ((465*I)/8)*Pi*Log[x]^2 - (1037*Pi^2*Log[x]^2)/32 + 
        (I/4)*Pi^3*Log[x]^2 - (383*Pi^4*Log[x]^2)/30 + 
        (1275*Log[1 - x]*Log[x]^2)/16 - ((73*I)/8)*Pi*Log[1 - x]*Log[x]^2 + 
        (1507*Pi^2*Log[1 - x]*Log[x]^2)/48 + (181*Log[1 - x]^2*Log[x]^2)/2 - 
        ((57*I)/4)*Pi*Log[1 - x]^2*Log[x]^2 + (27*Pi^2*Log[1 - x]^2*Log[x]^2)/
         2 - (419*Log[1 - x]^3*Log[x]^2)/12 - (159*Log[1 - x]^4*Log[x]^2)/4 + 
        (851*Log[x]^3)/24 + ((263*I)/24)*Pi*Log[x]^3 + (289*Pi^2*Log[x]^3)/
         72 - (263*Log[1 - x]*Log[x]^3)/6 - ((23*I)/12)*Pi*Log[1 - x]*
         Log[x]^3 - (5*Pi^2*Log[1 - x]*Log[x]^3)/3 - 
        (485*Log[1 - x]^2*Log[x]^3)/24 - 7*Log[1 - x]^3*Log[x]^3 - 
        (721*Log[x]^4)/96 - (I/6)*Pi*Log[x]^4 - (11*Pi^2*Log[x]^4)/4 + 
        (117*Log[1 - x]*Log[x]^4)/16 + (59*Log[1 - x]^2*Log[x]^4)/4 + 
        (41*Log[x]^5)/30 + (7*Log[1 - x]*Log[x]^5)/10 - (31*Log[x]^6)/60 - 
        ((103*I)/8)*Pi*PolyLog[2, x] + (41*Pi^2*PolyLog[2, x])/4 + 
        ((45*I)/8)*Pi^3*PolyLog[2, x] + (8*Pi^4*PolyLog[2, x])/15 - 
        (949*Log[1 - x]*PolyLog[2, x])/2 - ((143*I)/2)*Pi*Log[1 - x]*
         PolyLog[2, x] + 9*Pi^2*Log[1 - x]*PolyLog[2, x] + 
        54*Log[1 - x]^2*PolyLog[2, x] + (3*I)*Pi*Log[1 - x]^2*PolyLog[2, x] + 
        4*Pi^2*Log[1 - x]^2*PolyLog[2, x] - 6*Log[1 - x]^4*PolyLog[2, x] + 
        (3693*Log[x]*PolyLog[2, x])/8 - (19*I)*Pi*Log[x]*PolyLog[2, x] - 
        (85*Pi^2*Log[x]*PolyLog[2, x])/24 - (15*Log[1 - x]*Log[x]*
          PolyLog[2, x])/2 - (28*I)*Pi*Log[1 - x]*Log[x]*PolyLog[2, x] + 
        88*Pi^2*Log[1 - x]*Log[x]*PolyLog[2, x] - 5*Log[1 - x]^2*Log[x]*
         PolyLog[2, x] + 26*Log[1 - x]^3*Log[x]*PolyLog[2, x] - 
        (777*Log[x]^2*PolyLog[2, x])/8 + ((17*I)/4)*Pi*Log[x]^2*
         PolyLog[2, x] + 24*Pi^2*Log[x]^2*PolyLog[2, x] - 
        13*Log[1 - x]*Log[x]^2*PolyLog[2, x] - 84*Log[1 - x]^2*Log[x]^2*
         PolyLog[2, x] + (145*Log[x]^3*PolyLog[2, x])/12 + 
        22*Log[1 - x]*Log[x]^3*PolyLog[2, x] + 9*Log[x]^4*PolyLog[2, x] - 
        ((27*I)/2)*Pi*PolyLog[2, x]^2 + 4*Pi^2*PolyLog[2, x]^2 + 
        6*Log[1 - x]*PolyLog[2, x]^2 - 15*Log[1 - x]^2*PolyLog[2, x]^2 - 
        (39*Log[x]*PolyLog[2, x]^2)/2 - 18*Log[1 - x]*Log[x]*
         PolyLog[2, x]^2 + 33*Log[x]^2*PolyLog[2, x]^2 + 8*PolyLog[2, x]^3 - 
        (949*PolyLog[3, 1 - x])/2 - ((227*I)/2)*Pi*PolyLog[3, 1 - x] + 
        (50*Pi^2*PolyLog[3, 1 - x])/3 - 128*Log[1 - x]*PolyLog[3, 1 - x] - 
        (18*I)*Pi*Log[1 - x]*PolyLog[3, 1 - x] + 
        (62*Pi^2*Log[1 - x]*PolyLog[3, 1 - x])/3 + 28*Log[1 - x]^2*
         PolyLog[3, 1 - x] + (8*Log[1 - x]^3*PolyLog[3, 1 - x])/3 + 
        (373*Log[x]*PolyLog[3, 1 - x])/2 - ((59*I)/2)*Pi*Log[x]*
         PolyLog[3, 1 - x] + 138*Pi^2*Log[x]*PolyLog[3, 1 - x] - 
        6*Log[1 - x]*Log[x]*PolyLog[3, 1 - x] + 154*Log[1 - x]^2*Log[x]*
         PolyLog[3, 1 - x] - (227*Log[x]^2*PolyLog[3, 1 - x])/4 - 
        348*Log[1 - x]*Log[x]^2*PolyLog[3, 1 - x] + 
        30*Log[x]^3*PolyLog[3, 1 - x] + 12*PolyLog[2, x]*PolyLog[3, 1 - x] + 
        72*Log[1 - x]*PolyLog[2, x]*PolyLog[3, 1 - x] - 
        168*Log[x]*PolyLog[2, x]*PolyLog[3, 1 - x] - 
        132*PolyLog[3, 1 - x]^2 - (3693*PolyLog[3, x])/8 + 
        ((251*I)/4)*Pi*PolyLog[3, x] + (215*Pi^2*PolyLog[3, x])/24 + 
        289*Log[1 - x]*PolyLog[3, x] - (5*I)*Pi*Log[1 - x]*PolyLog[3, x] - 
        (34*Pi^2*Log[1 - x]*PolyLog[3, x])/3 - 
        (21*Log[1 - x]^2*PolyLog[3, x])/2 - (88*Log[1 - x]^3*PolyLog[3, x])/
         3 - (87*Log[x]*PolyLog[3, x])/2 - (21*I)*Pi*Log[x]*PolyLog[3, x] + 
        2*Pi^2*Log[x]*PolyLog[3, x] - 50*Log[1 - x]*Log[x]*PolyLog[3, x] - 
        38*Log[1 - x]^2*Log[x]*PolyLog[3, x] + (21*Log[x]^2*PolyLog[3, x])/
         2 - 30*Log[x]^3*PolyLog[3, x] + (89*PolyLog[2, x]*PolyLog[3, x])/
         12 - 132*Log[1 - x]*PolyLog[2, x]*PolyLog[3, x] + 
        108*Log[x]*PolyLog[2, x]*PolyLog[3, x] - 196*PolyLog[3, 1 - x]*
         PolyLog[3, x] + 50*PolyLog[3, x]^2 + 459*PolyLog[4, 1 - x] + 
        (45*I)*Pi*PolyLog[4, 1 - x] - 76*Pi^2*PolyLog[4, 1 - x] + 
        80*Log[1 - x]*PolyLog[4, 1 - x] - 114*Log[1 - x]^2*
         PolyLog[4, 1 - x] - 195*Log[x]*PolyLog[4, 1 - x] - 
        732*Log[1 - x]*Log[x]*PolyLog[4, 1 - x] + 1002*Log[x]^2*
         PolyLog[4, 1 - x] - 60*PolyLog[2, x]*PolyLog[4, 1 - x] + 
        (745*PolyLog[4, x])/4 + (26*I)*Pi*PolyLog[4, x] + 
        8*Pi^2*PolyLog[4, x] - (311*Log[1 - x]*PolyLog[4, x])/2 - 
        546*Log[1 - x]^2*PolyLog[4, x] + 32*Log[x]*PolyLog[4, x] + 
        684*Log[1 - x]*Log[x]*PolyLog[4, x] + 30*Log[x]^2*PolyLog[4, x] - 
        252*PolyLog[2, x]*PolyLog[4, x] - 95*PolyLog[4, -(x/(1 - x))] + 
        (8*I)*Pi*PolyLog[4, -(x/(1 - x))] + 
        62*Pi^2*PolyLog[4, -(x/(1 - x))] - 80*Log[1 - x]*
         PolyLog[4, -(x/(1 - x))] + 90*Log[1 - x]^2*
         PolyLog[4, -(x/(1 - x))] + 72*Log[x]*PolyLog[4, -(x/(1 - x))] - 
        180*Log[1 - x]*Log[x]*PolyLog[4, -(x/(1 - x))] + 
        42*Log[x]^2*PolyLog[4, -(x/(1 - x))] - 144*PolyLog[2, x]*
         PolyLog[4, -(x/(1 - x))] - 224*PolyLog[5, 1 - x] + 
        756*Log[1 - x]*PolyLog[5, 1 - x] - 708*Log[x]*PolyLog[5, 1 - x] - 
        (1237*PolyLog[5, x])/12 + 468*Log[1 - x]*PolyLog[5, x] - 
        612*Log[x]*PolyLog[5, x] - 56*PolyLog[5, -(x/(1 - x))] + 
        660*Log[1 - x]*PolyLog[5, -(x/(1 - x))] - 
        924*Log[x]*PolyLog[5, -(x/(1 - x))] - 168*PolyLog[6, 1 - x] - 
        96*PolyLog[6, x] + 24*PolyLog[6, -(x/(1 - x))] + (5093*Zeta[3])/8 - 
        ((323*I)/4)*Pi*Zeta[3] - (919*Pi^2*Zeta[3])/24 - 
        263*Log[1 - x]*Zeta[3] + (5*I)*Pi*Log[1 - x]*Zeta[3] - 
        (218*Pi^2*Log[1 - x]*Zeta[3])/3 - (25*Log[1 - x]^2*Zeta[3])/2 + 
        (88*Log[1 - x]^3*Zeta[3])/3 - (109*Log[x]*Zeta[3])/2 + 
        ((167*I)/6)*Pi*Log[x]*Zeta[3] + 114*Pi^2*Log[x]*Zeta[3] + 
        116*Log[1 - x]*Log[x]*Zeta[3] + 542*Log[1 - x]^2*Log[x]*Zeta[3] - 
        (437*Log[x]^2*Zeta[3])/12 - 696*Log[1 - x]*Log[x]^2*Zeta[3] + 
        30*Log[x]^3*Zeta[3] - (671*PolyLog[2, x]*Zeta[3])/12 + 
        60*Log[1 - x]*PolyLog[2, x]*Zeta[3] - 84*Log[x]*PolyLog[2, x]*
         Zeta[3] + 100*PolyLog[3, 1 - x]*Zeta[3] + 316*PolyLog[3, x]*
         Zeta[3] - 158*Zeta[3]^2 + 186*Zeta[5] + 684*Log[1 - x]*Zeta[5] - 
        924*Log[x]*Zeta[5])) + FF[(1 - x)^(-2)]*(((2*I)/3)*Pi^3 + 
      (17*Pi^4)/36 + (7*Pi^2*Log[1 - x]^2)/6 + (7*Log[1 - x]^4)/12 - 
      ((13*I)/4)*Pi*Log[x] - (5*Pi^2*Log[x])/6 + ((7*I)/12)*Pi^3*Log[x] - 
      I*Pi*Log[1 - x]*Log[x] - (7*Log[1 - x]^3*Log[x])/3 - (13*Log[x]^2)/8 + 
      ((3*I)/4)*Pi*Log[x]^2 + (35*Pi^2*Log[x]^2)/24 - 
      (Log[1 - x]*Log[x]^2)/2 + (I/2)*Pi*Log[x]^3 + (13*Log[x]^4)/24 - 
      (4*I)*Pi*PolyLog[2, x] - Pi^2*PolyLog[2, x] - 4*Log[x]*PolyLog[2, x] + 
      I*Pi*Log[x]*PolyLog[2, x] + (Log[x]^2*PolyLog[2, x])/2 + 
      4*PolyLog[3, x] - (6*I)*Pi*PolyLog[3, x] - 
      14*Log[1 - x]*PolyLog[3, x] + 8*Log[x]*PolyLog[3, x] - 
      14*PolyLog[4, 1 - x] - 3*PolyLog[4, x] + 14*PolyLog[4, -(x/(1 - x))] - 
      4*Zeta[3] + (6*I)*Pi*Zeta[3] + 14*Log[1 - x]*Zeta[3] - 
      8*Log[x]*Zeta[3] + ep*(((127*I)/24)*Pi^3 + (17*Pi^4)/30 + 
        ((13*I)/360)*Pi^5 + (257*Li[{3, 2}, 1, x])/6 - 
        56*Li[{3, 2}, 1 - x, 1] - (157*Li[{3, 2}, x, 1])/2 - 
        ((13*I)/6)*Pi^3*Log[1 - x] - (77*Pi^4*Log[1 - x])/180 + 
        (23*Pi^2*Log[1 - x]^2)/6 + (I/3)*Pi^3*Log[1 - x]^2 + 
        (91*Pi^2*Log[1 - x]^3)/18 + (23*Log[1 - x]^4)/12 + 
        (I/6)*Pi*Log[1 - x]^4 + (119*Log[1 - x]^5)/60 + (16*I)*Pi*Log[x] - 
        (227*Pi^2*Log[x])/24 - ((11*I)/12)*Pi^3*Log[x] - 
        (1327*Pi^4*Log[x])/360 - ((47*I)/4)*Pi*Log[1 - x]*Log[x] - 
        2*Pi^2*Log[1 - x]*Log[x] + (I/12)*Pi^3*Log[1 - x]*Log[x] + 
        ((15*I)/2)*Pi*Log[1 - x]^2*Log[x] - (35*Pi^2*Log[1 - x]^2*Log[x])/6 - 
        (23*Log[1 - x]^3*Log[x])/3 - ((2*I)/3)*Pi*Log[1 - x]^3*Log[x] - 
        (131*Log[1 - x]^4*Log[x])/12 + 8*Log[x]^2 + ((75*I)/8)*Pi*Log[x]^2 + 
        (5*Pi^2*Log[x]^2)/6 - ((3*I)/4)*Pi^3*Log[x]^2 - 
        (47*Log[1 - x]*Log[x]^2)/8 + ((5*I)/4)*Pi*Log[1 - x]*Log[x]^2 + 
        (29*Pi^2*Log[1 - x]*Log[x]^2)/24 + (31*Log[1 - x]^2*Log[x]^2)/4 + 
        ((3*I)/2)*Pi*Log[1 - x]^2*Log[x]^2 + (26*Log[1 - x]^3*Log[x]^2)/3 + 
        Log[x]^3 - (49*Pi^2*Log[x]^3)/18 + (2*Log[1 - x]*Log[x]^3)/3 + 
        (I/2)*Pi*Log[1 - x]*Log[x]^3 + (3*Log[1 - x]^2*Log[x]^3)/4 + 
        Log[x]^4/4 - ((7*I)/12)*Pi*Log[x]^4 + (13*Log[1 - x]*Log[x]^4)/24 - 
        (3*Log[x]^5)/4 - ((127*I)/4)*Pi*PolyLog[2, x] - 
        (Pi^2*PolyLog[2, x])/6 + ((3*I)/4)*Pi^3*PolyLog[2, x] + 
        (13*I)*Pi*Log[1 - x]*PolyLog[2, x] + 
        (44*Pi^2*Log[1 - x]*PolyLog[2, x])/3 - (127*Log[x]*PolyLog[2, x])/4 + 
        ((15*I)/2)*Pi*Log[x]*PolyLog[2, x] + (229*Pi^2*Log[x]*PolyLog[2, x])/
         12 + 13*Log[1 - x]*Log[x]*PolyLog[2, x] + (4*I)*Pi*Log[1 - x]*Log[x]*
         PolyLog[2, x] - 28*Log[1 - x]^2*Log[x]*PolyLog[2, x] + 
        2*Log[x]^2*PolyLog[2, x] - ((5*I)/2)*Pi*Log[x]^2*PolyLog[2, x] + 
        2*Log[1 - x]*Log[x]^2*PolyLog[2, x] + (13*Log[x]^3*PolyLog[2, x])/2 - 
        (3*I)*Pi*PolyLog[2, x]^2 - 28*Log[1 - x]*PolyLog[2, x]^2 + 
        25*Log[x]*PolyLog[2, x]^2 + (16*I)*Pi*PolyLog[3, 1 - x] + 
        (47*Pi^2*PolyLog[3, 1 - x])/3 + 16*Log[x]*PolyLog[3, 1 - x] + 
        (3*I)*Pi*Log[x]*PolyLog[3, 1 - x] - 56*Log[1 - x]*Log[x]*
         PolyLog[3, 1 - x] + (3*Log[x]^2*PolyLog[3, 1 - x])/2 - 
        56*PolyLog[2, x]*PolyLog[3, 1 - x] + (127*PolyLog[3, x])/4 - 
        ((57*I)/2)*Pi*PolyLog[3, x] - (61*Pi^2*PolyLog[3, x])/4 - 
        43*Log[1 - x]*PolyLog[3, x] - (10*I)*Pi*Log[1 - x]*PolyLog[3, x] - 
        21*Log[1 - x]^2*PolyLog[3, x] + 5*Log[x]*PolyLog[3, x] + 
        (6*I)*Pi*Log[x]*PolyLog[3, x] + 60*Log[1 - x]*Log[x]*PolyLog[3, x] - 
        35*Log[x]^2*PolyLog[3, x] - (43*PolyLog[2, x]*PolyLog[3, x])/6 - 
        46*PolyLog[4, 1 - x] - (4*I)*Pi*PolyLog[4, 1 - x] - 
        28*Log[1 - x]*PolyLog[4, 1 - x] + 220*Log[x]*PolyLog[4, 1 - x] + 
        32*PolyLog[4, x] + 109*Log[1 - x]*PolyLog[4, x] + 
        4*Log[x]*PolyLog[4, x] + 46*PolyLog[4, -(x/(1 - x))] + 
        (4*I)*Pi*PolyLog[4, -(x/(1 - x))] + 28*Log[1 - x]*
         PolyLog[4, -(x/(1 - x))] - 52*Log[x]*PolyLog[4, -(x/(1 - x))] - 
        98*PolyLog[5, 1 - x] - (313*PolyLog[5, x])/6 - 
        98*PolyLog[5, -(x/(1 - x))] - (127*Zeta[3])/4 + 
        ((57*I)/2)*Pi*Zeta[3] + (407*Pi^2*Zeta[3])/12 + 
        43*Log[1 - x]*Zeta[3] + (10*I)*Pi*Log[1 - x]*Zeta[3] + 
        21*Log[1 - x]^2*Zeta[3] - 5*Log[x]*Zeta[3] - ((5*I)/3)*Pi*Log[x]*
         Zeta[3] - 172*Log[1 - x]*Log[x]*Zeta[3] + (223*Log[x]^2*Zeta[3])/6 + 
        (13*PolyLog[2, x]*Zeta[3])/6 - 144*Zeta[5]) + 
      ep^2*(((463*I)/24)*Pi^3 + (133*Pi^4)/32 + ((83*I)/48)*Pi^5 - 
        (110647*Pi^6)/90720 + (497*Li[{3, 2}, 1, x])/6 + 
        ((59*I)/3)*Pi*Li[{3, 2}, 1, x] - 100*Li[{3, 2}, 1 - x, 1] - 
        (38*I)*Pi*Li[{3, 2}, 1 - x, 1] - (335*Li[{3, 2}, x, 1])/2 - 
        (45*I)*Pi*Li[{3, 2}, x, 1] - (377*Li[{3, 3}, 1 - x, 1])/6 + 
        (337*Li[{3, 3}, x, 1])/3 - (76*Li[{3, 3}, -(x/(1 - x)), 1])/3 - 
        (53*Li[{4, 2}, 1 - x, 1])/2 + 167*Li[{4, 2}, x, 1] + 
        48*Li[{2, 2, 2}, x, 1, 1] - ((169*I)/12)*Pi^3*Log[1 - x] + 
        (13*Pi^4*Log[1 - x])/72 + ((3*I)/5)*Pi^5*Log[1 - x] + 
        169*Li[{3, 2}, 1, x]*Log[1 - x] - 294*Li[{3, 2}, 1 - x, 1]*
         Log[1 - x] - 381*Li[{3, 2}, x, 1]*Log[1 - x] + 
        (379*Pi^2*Log[1 - x]^2)/16 + ((169*I)/24)*Pi^3*Log[1 - x]^2 + 
        (319*Pi^4*Log[1 - x]^2)/540 + (77*Pi^2*Log[1 - x]^3)/12 + 
        ((10*I)/9)*Pi^3*Log[1 - x]^3 + (379*Log[1 - x]^4)/32 + 
        ((33*I)/16)*Pi*Log[1 - x]^4 + (7877*Pi^2*Log[1 - x]^4)/864 + 
        (233*Log[1 - x]^5)/120 + (917*Log[1 - x]^6)/432 + 
        ((1441*I)/8)*Pi*Log[x] - (1865*Pi^2*Log[x])/24 - 
        ((661*I)/48)*Pi^3*Log[x] - (1561*Pi^4*Log[x])/360 - 
        ((1663*I)/1440)*Pi^5*Log[x] - 139*Li[{3, 2}, 1, x]*Log[x] + 
        368*Li[{3, 2}, 1 - x, 1]*Log[x] + 397*Li[{3, 2}, x, 1]*Log[x] - 
        ((47*I)/2)*Pi*Log[1 - x]*Log[x] - (56*Pi^2*Log[1 - x]*Log[x])/3 - 
        ((11*I)/3)*Pi^3*Log[1 - x]*Log[x] + (29*Pi^4*Log[1 - x]*Log[x])/12 + 
        (50*I)*Pi*Log[1 - x]^2*Log[x] - (53*Pi^2*Log[1 - x]^2*Log[x])/6 - 
        ((4*I)/3)*Pi^3*Log[1 - x]^2*Log[x] - (379*Log[1 - x]^3*Log[x])/8 - 
        ((251*I)/12)*Pi*Log[1 - x]^3*Log[x] - (3967*Pi^2*Log[1 - x]^3*Log[x])/
         72 - (277*Log[1 - x]^4*Log[x])/24 + (I/4)*Pi*Log[1 - x]^4*Log[x] - 
        (5329*Log[1 - x]^5*Log[x])/360 + (1441*Log[x]^2)/16 + 
        ((47*I)/2)*Pi*Log[x]^2 + (697*Pi^2*Log[x]^2)/96 + 
        (I/48)*Pi^3*Log[x]^2 + (38641*Pi^4*Log[x]^2)/2880 - 
        (47*Log[1 - x]*Log[x]^2)/4 + ((125*I)/8)*Pi*Log[1 - x]*Log[x]^2 - 
        (43*Pi^2*Log[1 - x]*Log[x]^2)/12 - ((7*I)/6)*Pi^3*Log[1 - x]*
         Log[x]^2 + (879*Log[1 - x]^2*Log[x]^2)/16 + ((107*I)/8)*Pi*
         Log[1 - x]^2*Log[x]^2 - (589*Pi^2*Log[1 - x]^2*Log[x]^2)/48 - 
        (61*Log[1 - x]^3*Log[x]^2)/12 - ((47*I)/6)*Pi*Log[1 - x]^3*Log[x]^2 + 
        (2165*Log[1 - x]^4*Log[x]^2)/48 - (25*Log[x]^3)/2 - 
        ((49*I)/8)*Pi*Log[x]^3 - Pi^2*Log[x]^3 + ((35*I)/72)*Pi^3*Log[x]^3 + 
        (20*Log[1 - x]*Log[x]^3)/3 + (83*Pi^2*Log[1 - x]*Log[x]^3)/36 + 
        (109*Log[1 - x]^2*Log[x]^3)/12 + ((3*I)/2)*Pi*Log[1 - x]^2*Log[x]^3 + 
        (13*Log[1 - x]^3*Log[x]^3)/4 + (5*Log[x]^4)/96 - 
        ((23*I)/48)*Pi*Log[x]^4 + (75*Pi^2*Log[x]^4)/32 - 
        (Log[1 - x]*Log[x]^4)/4 - ((7*I)/12)*Pi*Log[1 - x]*Log[x]^4 - 
        (237*Log[1 - x]^2*Log[x]^4)/16 - Log[x]^5/3 + ((3*I)/8)*Pi*Log[x]^5 - 
        (3*Log[1 - x]*Log[x]^5)/4 + (79*Log[x]^6)/144 - 
        ((463*I)/4)*Pi*PolyLog[2, x] - (27*Pi^2*PolyLog[2, x])/8 - 
        ((41*I)/12)*Pi^3*PolyLog[2, x] - (5*Pi^4*PolyLog[2, x])/3 + 
        ((169*I)/2)*Pi*Log[1 - x]*PolyLog[2, x] + 
        (37*Pi^2*Log[1 - x]*PolyLog[2, x])/2 + ((4*I)/3)*Pi^3*Log[1 - x]*
         PolyLog[2, x] - ((35*I)/2)*Pi*Log[1 - x]^2*PolyLog[2, x] - 
        (Pi^2*Log[1 - x]^2*PolyLog[2, x])/3 + (43*Log[1 - x]^4*PolyLog[2, x])/
         6 - (463*Log[x]*PolyLog[2, x])/4 + ((89*I)/2)*Pi*Log[x]*
         PolyLog[2, x] + (35*Pi^2*Log[x]*PolyLog[2, x])/3 + 
        ((23*I)/12)*Pi^3*Log[x]*PolyLog[2, x] + 
        (169*Log[1 - x]*Log[x]*PolyLog[2, x])/2 + (33*I)*Pi*Log[1 - x]*Log[x]*
         PolyLog[2, x] - (280*Pi^2*Log[1 - x]*Log[x]*PolyLog[2, x])/3 - 
        (135*Log[1 - x]^2*Log[x]*PolyLog[2, x])/2 - (14*I)*Pi*Log[1 - x]^2*
         Log[x]*PolyLog[2, x] - 31*Log[1 - x]^3*Log[x]*PolyLog[2, x] + 
        (97*Log[x]^2*PolyLog[2, x])/8 - ((65*I)/4)*Pi*Log[x]^2*
         PolyLog[2, x] - (169*Pi^2*Log[x]^2*PolyLog[2, x])/8 + 
        21*Log[1 - x]*Log[x]^2*PolyLog[2, x] + 86*Log[1 - x]^2*Log[x]^2*
         PolyLog[2, x] - (Log[x]^3*PolyLog[2, x])/2 + ((11*I)/6)*Pi*Log[x]^3*
         PolyLog[2, x] - (71*Log[1 - x]*Log[x]^3*PolyLog[2, x])/3 - 
        (179*Log[x]^4*PolyLog[2, x])/24 - ((19*I)/2)*Pi*PolyLog[2, x]^2 + 
        (Pi^2*PolyLog[2, x]^2)/3 - 50*Log[1 - x]*PolyLog[2, x]^2 - 
        (4*I)*Pi*Log[1 - x]*PolyLog[2, x]^2 + 
        (35*Log[1 - x]^2*PolyLog[2, x]^2)/2 + (81*Log[x]*PolyLog[2, x]^2)/2 - 
        (2*I)*Pi*Log[x]*PolyLog[2, x]^2 + 17*Log[1 - x]*Log[x]*
         PolyLog[2, x]^2 - (69*Log[x]^2*PolyLog[2, x]^2)/2 - 
        8*PolyLog[2, x]^3 + ((479*I)/4)*Pi*PolyLog[3, 1 - x] + 
        (103*Pi^2*PolyLog[3, 1 - x])/6 + ((43*I)/12)*Pi^3*PolyLog[3, 1 - x] - 
        (43*I)*Pi*Log[1 - x]*PolyLog[3, 1 - x] - 
        (119*Pi^2*Log[1 - x]*PolyLog[3, 1 - x])/9 - 
        (38*Log[1 - x]^3*PolyLog[3, 1 - x])/9 + 
        (479*Log[x]*PolyLog[3, 1 - x])/4 + ((51*I)/2)*Pi*Log[x]*
         PolyLog[3, 1 - x] - (1733*Pi^2*Log[x]*PolyLog[3, 1 - x])/12 - 
        143*Log[1 - x]*Log[x]*PolyLog[3, 1 - x] - (50*I)*Pi*Log[1 - x]*Log[x]*
         PolyLog[3, 1 - x] - (529*Log[1 - x]^2*Log[x]*PolyLog[3, 1 - x])/3 + 
        (35*Log[x]^2*PolyLog[3, 1 - x])/2 + ((5*I)/2)*Pi*Log[x]^2*
         PolyLog[3, 1 - x] + 362*Log[1 - x]*Log[x]^2*PolyLog[3, 1 - x] - 
        (181*Log[x]^3*PolyLog[3, 1 - x])/6 - 100*PolyLog[2, x]*
         PolyLog[3, 1 - x] - (20*I)*Pi*PolyLog[2, x]*PolyLog[3, 1 - x] - 
        84*Log[1 - x]*PolyLog[2, x]*PolyLog[3, 1 - x] + 
        176*Log[x]*PolyLog[2, x]*PolyLog[3, 1 - x] + 
        (1789*PolyLog[3, 1 - x]^2)/12 + (463*PolyLog[3, x])/4 - 
        ((567*I)/4)*Pi*PolyLog[3, x] + (37*Pi^2*PolyLog[3, x])/6 + 
        ((17*I)/6)*Pi^3*PolyLog[3, x] - 249*Log[1 - x]*PolyLog[3, x] - 
        (73*I)*Pi*Log[1 - x]*PolyLog[3, x] + 
        (235*Pi^2*Log[1 - x]*PolyLog[3, x])/9 - 
        (27*Log[1 - x]^2*PolyLog[3, x])/2 + (5*I)*Pi*Log[1 - x]^2*
         PolyLog[3, x] + (298*Log[1 - x]^3*PolyLog[3, x])/9 + 
        43*Log[x]*PolyLog[3, x] + (41*I)*Pi*Log[x]*PolyLog[3, x] - 
        (8*Pi^2*Log[x]*PolyLog[3, x])/3 + 40*Log[1 - x]*Log[x]*
         PolyLog[3, x] - (20*I)*Pi*Log[1 - x]*Log[x]*PolyLog[3, x] + 
        (131*Log[1 - x]^2*Log[x]*PolyLog[3, x])/3 - 
        (9*Log[x]^2*PolyLog[3, x])/2 - (3*I)*Pi*Log[x]^2*PolyLog[3, x] - 
        5*Log[1 - x]*Log[x]^2*PolyLog[3, x] + (73*Log[x]^3*PolyLog[3, x])/3 + 
        (11*PolyLog[2, x]*PolyLog[3, x])/6 + ((23*I)/3)*Pi*PolyLog[2, x]*
         PolyLog[3, x] + 139*Log[1 - x]*PolyLog[2, x]*PolyLog[3, x] - 
        117*Log[x]*PolyLog[2, x]*PolyLog[3, x] + 
        (652*PolyLog[3, 1 - x]*PolyLog[3, x])/3 - (89*PolyLog[3, x]^2)/2 - 
        (1137*PolyLog[4, 1 - x])/4 + ((9*I)/2)*Pi*PolyLog[4, 1 - x] + 
        (959*Pi^2*PolyLog[4, 1 - x])/12 - Log[1 - x]*PolyLog[4, 1 - x] + 
        (20*I)*Pi*Log[1 - x]*PolyLog[4, 1 - x] + 133*Log[1 - x]^2*
         PolyLog[4, 1 - x] + 399*Log[x]*PolyLog[4, 1 - x] + 
        (103*I)*Pi*Log[x]*PolyLog[4, 1 - x] + 854*Log[1 - x]*Log[x]*
         PolyLog[4, 1 - x] - (2133*Log[x]^2*PolyLog[4, 1 - x])/2 + 
        66*PolyLog[2, x]*PolyLog[4, 1 - x] + 174*PolyLog[4, x] + 
        (6*I)*Pi*PolyLog[4, x] - (109*Pi^2*PolyLog[4, x])/6 + 
        232*Log[1 - x]*PolyLog[4, x] + (76*I)*Pi*Log[1 - x]*PolyLog[4, x] + 
        613*Log[1 - x]^2*PolyLog[4, x] - 36*Log[x]*PolyLog[4, x] + 
        (16*I)*Pi*Log[x]*PolyLog[4, x] - 732*Log[1 - x]*Log[x]*
         PolyLog[4, x] - 17*Log[x]^2*PolyLog[4, x] + 266*PolyLog[2, x]*
         PolyLog[4, x] + (1137*PolyLog[4, -(x/(1 - x))])/4 + 
        ((99*I)/2)*Pi*PolyLog[4, -(x/(1 - x))] - 
        (931*Pi^2*PolyLog[4, -(x/(1 - x))])/12 + Log[1 - x]*
         PolyLog[4, -(x/(1 - x))] - (20*I)*Pi*Log[1 - x]*
         PolyLog[4, -(x/(1 - x))] - 95*Log[1 - x]^2*
         PolyLog[4, -(x/(1 - x))] - 45*Log[x]*PolyLog[4, -(x/(1 - x))] + 
        (26*I)*Pi*Log[x]*PolyLog[4, -(x/(1 - x))] + 190*Log[1 - x]*Log[x]*
         PolyLog[4, -(x/(1 - x))] - 30*Log[x]^2*PolyLog[4, -(x/(1 - x))] + 
        172*PolyLog[2, x]*PolyLog[4, -(x/(1 - x))] - 228*PolyLog[5, 1 - x] - 
        (100*I)*Pi*PolyLog[5, 1 - x] - 882*Log[1 - x]*PolyLog[5, 1 - x] + 
        707*Log[x]*PolyLog[5, 1 - x] - (853*PolyLog[5, x])/6 - 
        ((247*I)/3)*Pi*PolyLog[5, x] - 531*Log[1 - x]*PolyLog[5, x] + 
        655*Log[x]*PolyLog[5, x] - 228*PolyLog[5, -(x/(1 - x))] - 
        (100*I)*Pi*PolyLog[5, -(x/(1 - x))] - 730*Log[1 - x]*
         PolyLog[5, -(x/(1 - x))] + 978*Log[x]*PolyLog[5, -(x/(1 - x))] + 
        255*PolyLog[6, 1 - x] + 148*PolyLog[6, x] - 
        27*PolyLog[6, -(x/(1 - x))] - (463*Zeta[3])/4 + 
        ((567*I)/4)*Pi*Zeta[3] + (163*Pi^2*Zeta[3])/6 + 
        ((82*I)/9)*Pi^3*Zeta[3] + 249*Log[1 - x]*Zeta[3] + 
        (73*I)*Pi*Log[1 - x]*Zeta[3] + (647*Pi^2*Log[1 - x]*Zeta[3])/9 + 
        (27*Log[1 - x]^2*Zeta[3])/2 - (5*I)*Pi*Log[1 - x]^2*Zeta[3] - 
        (298*Log[1 - x]^3*Zeta[3])/9 - 43*Log[x]*Zeta[3] - 
        ((208*I)/3)*Pi*Log[x]*Zeta[3] - (763*Pi^2*Log[x]*Zeta[3])/6 - 
        240*Log[1 - x]*Log[x]*Zeta[3] - ((155*I)/3)*Pi*Log[1 - x]*Log[x]*
         Zeta[3] - (1895*Log[1 - x]^2*Log[x]*Zeta[3])/3 - 
        (29*Log[x]^2*Zeta[3])/3 + (4*I)*Pi*Log[x]^2*Zeta[3] + 
        (4459*Log[1 - x]*Log[x]^2*Zeta[3])/6 - (229*Log[x]^3*Zeta[3])/9 + 
        (313*PolyLog[2, x]*Zeta[3])/6 - ((10*I)/3)*Pi*PolyLog[2, x]*Zeta[3] - 
        91*Log[1 - x]*PolyLog[2, x]*Zeta[3] + (250*Log[x]*PolyLog[2, x]*
          Zeta[3])/3 - (493*PolyLog[3, 1 - x]*Zeta[3])/3 - 
        (1085*PolyLog[3, x]*Zeta[3])/3 + 183*Zeta[3]^2 - (647*Zeta[5])/2 - 
        (57*I)*Pi*Zeta[5] - 787*Log[1 - x]*Zeta[5] + 1035*Log[x]*Zeta[5]))), 
 COLOR[CF*Nf]*(-19/36 + Log[x]/6 + ep*(-583/216 - ((19*I)/36)*Pi + 
      (5*Pi^2)/72 - (19*Log[1 - x])/36 + ((25*I)/36)*Pi*Log[1 - x] - 
      (Pi^2*Log[1 - x])/18 + (31*Log[1 - x]^2)/72 - (I/12)*Pi*Log[1 - x]^2 - 
      Log[1 - x]^3/18 + (25*Log[x])/18 - ((19*I)/36)*Pi*Log[x] + 
      (Pi^2*Log[x])/18 - (37*Log[x]^2)/72 + (I/12)*Pi*Log[x]^2 + 
      Log[x]^3/18) + FF[x]*(19/18 - Log[1 - x]/6 - Log[x]/6 + 
      ep*(583/108 + ((19*I)/18)*Pi - (5*Pi^2)/36 - (31*Log[1 - x])/36 - 
        (I/6)*Pi*Log[1 - x] + Log[1 - x]^2/12 - (31*Log[x])/36 - 
        (I/6)*Pi*Log[x] + Log[x]^2/12) + ep^2*(13519/648 + ((583*I)/108)*Pi - 
        (4*Pi^2)/3 - (I/18)*Pi^3 - (727*Log[1 - x])/216 - 
        ((31*I)/36)*Pi*Log[1 - x] + (5*Pi^2*Log[1 - x])/36 + 
        (31*Log[1 - x]^2)/72 + (I/6)*Pi*Log[1 - x]^2 - (727*Log[x])/216 - 
        ((31*I)/36)*Pi*Log[x] + (Pi^2*Log[x])/6 - (I/6)*Pi*Log[1 - x]*
         Log[x] + (Log[1 - x]^2*Log[x])/12 + (31*Log[x]^2)/72 + 
        (I/6)*Pi*Log[x]^2 - (Log[1 - x]*Log[x]^2)/12 + 
        (Log[1 - x]*PolyLog[2, x])/6 - (Log[x]*PolyLog[2, x])/6 + 
        PolyLog[3, 1 - x]/6 + PolyLog[3, x]/6 - (25*Zeta[3])/9)) + 
    ep^2*(-13519/1296 - ((583*I)/216)*Pi + (2*Pi^2)/3 + ((7*I)/54)*Pi^3 - 
      Pi^4/108 - (583*Log[1 - x])/216 + ((655*I)/216)*Pi*Log[1 - x] - 
      (109*Pi^2*Log[1 - x])/216 - (I/72)*Pi^3*Log[1 - x] + 
      (955*Log[1 - x]^2)/432 - ((7*I)/9)*Pi*Log[1 - x]^2 + 
      (11*Pi^2*Log[1 - x]^2)/144 - (65*Log[1 - x]^3)/108 + 
      (I/12)*Pi*Log[1 - x]^3 + Log[1 - x]^4/16 + (655*Log[x])/108 - 
      ((469*I)/216)*Pi*Log[x] + (49*Pi^2*Log[x])/108 + (I/72)*Pi^3*Log[x] - 
      ((19*I)/36)*Pi*Log[1 - x]*Log[x] + (Pi^2*Log[1 - x]*Log[x])/18 - 
      (25*Log[1 - x]^2*Log[x])/72 - (I/12)*Pi*Log[1 - x]^2*Log[x] + 
      (Log[1 - x]^3*Log[x])/36 - (1141*Log[x]^2)/432 + 
      ((11*I)/18)*Pi*Log[x]^2 - (13*Pi^2*Log[x]^2)/144 - 
      (19*Log[1 - x]*Log[x]^2)/72 + (I/12)*Pi*Log[1 - x]*Log[x]^2 + 
      (65*Log[x]^3)/108 - (I/12)*Pi*Log[x]^3 + (Log[1 - x]*Log[x]^3)/18 - 
      Log[x]^4/16 - ((11*I)/9)*Pi*PolyLog[2, x] + (Pi^2*PolyLog[2, x])/9 - 
      (25*Log[1 - x]*PolyLog[2, x])/36 + (Log[1 - x]^2*PolyLog[2, x])/12 - 
      (19*Log[x]*PolyLog[2, x])/36 + (Log[x]^2*PolyLog[2, x])/12 - 
      (25*PolyLog[3, 1 - x])/36 - (I/6)*Pi*PolyLog[3, 1 - x] + 
      (19*PolyLog[3, x])/36 + (I/6)*Pi*PolyLog[3, x] + PolyLog[4, 1 - x]/6 - 
      PolyLog[4, x]/6 + (25*Zeta[3])/18) + 
    FF[x^(-1)]*(ep*(((-19*I)/36)*Pi*Log[1 - x] + (Pi^2*Log[1 - x])/18 - 
        (19*Log[1 - x]^2)/72 + (I/12)*Pi*Log[1 - x]^2 + Log[1 - x]^3/18) + 
      ep^2*(Pi^4/540 - ((469*I)/216)*Pi*Log[1 - x] + (11*Pi^2*Log[1 - x])/
         27 + (I/72)*Pi^3*Log[1 - x] - (469*Log[1 - x]^2)/432 + 
        ((11*I)/18)*Pi*Log[1 - x]^2 - (11*Pi^2*Log[1 - x]^2)/144 + 
        (11*Log[1 - x]^3)/27 - (I/12)*Pi*Log[1 - x]^3 - Log[1 - x]^4/16 + 
        (19*Log[1 - x]^2*Log[x])/72 + (I/12)*Pi*Log[1 - x]^2*Log[x] - 
        (Log[1 - x]^3*Log[x])/36 + ((19*I)/36)*Pi*PolyLog[2, x] - 
        (Pi^2*PolyLog[2, x])/18 + (19*Log[1 - x]*PolyLog[2, x])/36 - 
        (Log[1 - x]^2*PolyLog[2, x])/12 + (19*PolyLog[3, 1 - x])/36 + 
        (I/6)*Pi*PolyLog[3, 1 - x] - PolyLog[4, 1 - x]/6 - (19*Zeta[3])/36 - 
        (I/6)*Pi*Zeta[3])) + FF[(1 - x)^(-1)]*
     (ep*(((19*I)/36)*Pi*Log[x] - (Pi^2*Log[x])/18 + (19*Log[x]^2)/72 - 
        (I/12)*Pi*Log[x]^2 - Log[x]^3/18) + 
      ep^2*(((-19*I)/216)*Pi^3 + Pi^4/135 + ((469*I)/216)*Pi*Log[x] - 
        (107*Pi^2*Log[x])/216 - (I/72)*Pi^3*Log[x] + ((19*I)/36)*Pi*
         Log[1 - x]*Log[x] - (Pi^2*Log[1 - x]*Log[x])/18 + 
        (469*Log[x]^2)/432 - ((11*I)/18)*Pi*Log[x]^2 + 
        (13*Pi^2*Log[x]^2)/144 + (19*Log[1 - x]*Log[x]^2)/72 - 
        (I/12)*Pi*Log[1 - x]*Log[x]^2 - (11*Log[x]^3)/27 + 
        (I/12)*Pi*Log[x]^3 - (Log[1 - x]*Log[x]^3)/18 + Log[x]^4/16 + 
        ((19*I)/36)*Pi*PolyLog[2, x] - (Pi^2*PolyLog[2, x])/18 + 
        (19*Log[x]*PolyLog[2, x])/36 - (Log[x]^2*PolyLog[2, x])/12 - 
        (19*PolyLog[3, x])/36 - (I/6)*Pi*PolyLog[3, x] + PolyLog[4, x]/6 + 
        (19*Zeta[3])/36 + (I/6)*Pi*Zeta[3]))) + 
  COLOR[CA*CF]*(215/72 + (I/2)*Pi*Log[1 - x] + Log[1 - x]^2/4 - 
    (11*Log[x])/12 - (I/2)*Pi*Log[x] - Log[x]^2/4 + 
    FF[x]^3*((3*Pi^2)/2 + (3*Log[1 - x]^2)/2 - 3*Log[1 - x]*Log[x] + 
      (3*Log[x]^2)/2 + ep*((21*Pi^2)/4 - 4*Pi^2*Log[1 - x] + 
        (21*Log[1 - x]^2)/4 - 2*Log[1 - x]^3 - 3*Pi^2*Log[x] - 
        (21*Log[1 - x]*Log[x])/2 + 6*Log[1 - x]^2*Log[x] + (21*Log[x]^2)/4 - 
        2*Log[x]^3 + 6*Log[1 - x]*PolyLog[2, x] - 6*Log[x]*PolyLog[2, x] + 
        6*PolyLog[3, 1 - x] + 6*PolyLog[3, x]) + 
      ep^2*((139*Pi^2)/8 + (17*Pi^4)/60 - 14*Pi^2*Log[1 - x] + 
        (139*Log[1 - x]^2)/8 + (15*Pi^2*Log[1 - x]^2)/4 - 7*Log[1 - x]^3 + 
        (3*Log[1 - x]^4)/2 - (21*Pi^2*Log[x])/2 - (139*Log[1 - x]*Log[x])/4 + 
        (17*Pi^2*Log[1 - x]*Log[x])/2 + 21*Log[1 - x]^2*Log[x] - 
        4*Log[1 - x]^3*Log[x] + (139*Log[x]^2)/8 + (11*Pi^2*Log[x]^2)/4 - 
        6*Log[1 - x]^2*Log[x]^2 - 7*Log[x]^3 + 2*Log[1 - x]*Log[x]^3 + 
        (3*Log[x]^4)/2 + 21*Log[1 - x]*PolyLog[2, x] - 
        6*Log[1 - x]^2*PolyLog[2, x] - 21*Log[x]*PolyLog[2, x] + 
        6*Log[x]^2*PolyLog[2, x] + 21*PolyLog[3, 1 - x] - 
        12*Log[x]*PolyLog[3, 1 - x] + 21*PolyLog[3, x] - 
        12*Log[1 - x]*PolyLog[3, x] - 12*PolyLog[4, 1 - x] - 
        12*PolyLog[4, x])) + ep*(6383/432 + ((269*I)/72)*Pi + (89*Pi^2)/144 + 
      (I/8)*Pi^3 - (41*Pi^4)/360 + (269*Log[1 - x])/72 - 
      ((47*I)/72)*Pi*Log[1 - x] - (4*Pi^2*Log[1 - x])/9 + 
      (I/6)*Pi^3*Log[1 - x] - (5*Log[1 - x]^2)/144 - 
      ((2*I)/3)*Pi*Log[1 - x]^2 - (19*Log[1 - x]^3)/36 - 
      (7*Log[1 - x]^4)/48 - (281*Log[x])/36 - ((19*I)/72)*Pi*Log[x] + 
      (5*Pi^2*Log[x])/72 - (I/12)*Pi^3*Log[x] - (3*Log[1 - x]*Log[x])/2 - 
      ((9*I)/4)*Pi*Log[1 - x]*Log[x] + (5*Pi^2*Log[1 - x]*Log[x])/6 - 
      (Log[1 - x]^2*Log[x])/8 - (I/2)*Pi*Log[1 - x]^2*Log[x] + 
      (3*Log[1 - x]^3*Log[x])/4 + (287*Log[x]^2)/144 + (I/6)*Pi*Log[x]^2 - 
      (11*Pi^2*Log[x]^2)/24 - 2*Log[1 - x]*Log[x]^2 - 
      (3*Log[1 - x]^2*Log[x]^2)/4 + (11*Log[x]^3)/72 - (5*Log[x]^4)/48 - 
      ((11*I)/2)*Pi*PolyLog[2, x] + (2*Pi^2*PolyLog[2, x])/3 - 
      2*Log[1 - x]*PolyLog[2, x] - (I/2)*Pi*Log[1 - x]*PolyLog[2, x] - 
      (Log[1 - x]^2*PolyLog[2, x])/4 - (7*Log[x]*PolyLog[2, x])/2 - 
      (I/2)*Pi*Log[x]*PolyLog[2, x] - (Log[x]^2*PolyLog[2, x])/4 - 
      2*PolyLog[3, 1 - x] - ((3*I)/2)*Pi*PolyLog[3, 1 - x] + 
      (3*Log[1 - x]*PolyLog[3, 1 - x])/2 - 3*Log[x]*PolyLog[3, 1 - x] + 
      (7*PolyLog[3, x])/2 + ((3*I)/2)*Pi*PolyLog[3, x] + 
      3*Log[1 - x]*PolyLog[3, x] - (3*Log[x]*PolyLog[3, x])/2 + 
      (5*PolyLog[4, 1 - x])/2 - (5*PolyLog[4, x])/2 - 
      6*PolyLog[4, -(x/(1 - x))] - Zeta[3]/2 - (9*Log[1 - x]*Zeta[3])/2 + 
      (9*Log[x]*Zeta[3])/2) + FF[x^(-1)]*((-I/2)*Pi*Log[1 - x] - 
      Log[1 - x]^2/4 + ep*(-Pi^4/180 + ((89*I)/72)*Pi*Log[1 - x] + 
        (5*Pi^2*Log[1 - x])/18 - (I/6)*Pi^3*Log[1 - x] + 
        (89*Log[1 - x]^2)/144 + (I/6)*Pi*Log[1 - x]^2 - 
        (Pi^2*Log[1 - x]^2)/4 + (11*Log[1 - x]^3)/72 + Log[1 - x]^4/48 - 
        (I/2)*Pi*Log[1 - x]*Log[x] - (5*Pi^2*Log[1 - x]*Log[x])/6 + 
        (Log[1 - x]^2*Log[x])/8 + (I/2)*Pi*Log[1 - x]^2*Log[x] - 
        (Log[1 - x]^3*Log[x])/4 + (3*Log[1 - x]^2*Log[x]^2)/4 + 
        ((3*I)/4)*Pi*PolyLog[2, x] - (Pi^2*PolyLog[2, x])/3 + 
        (3*Log[1 - x]*PolyLog[2, x])/4 + (I/2)*Pi*Log[1 - x]*PolyLog[2, x] + 
        (Log[1 - x]^2*PolyLog[2, x])/4 + (3*PolyLog[3, 1 - x])/4 + 
        ((3*I)/2)*Pi*PolyLog[3, 1 - x] - (3*Log[1 - x]*PolyLog[3, 1 - x])/2 + 
        3*Log[x]*PolyLog[3, 1 - x] + PolyLog[4, 1 - x]/2 + 3*PolyLog[4, x] + 
        3*PolyLog[4, -(x/(1 - x))] - (3*Zeta[3])/4 - ((3*I)/2)*Pi*Zeta[3] + 
        (3*Log[1 - x]*Zeta[3])/2 - 3*Log[x]*Zeta[3]) + 
      ep^2*((29*Pi^4)/540 + (I/45)*Pi^5 + (43*Li[{3, 2}, 1, x])/4 - 
        14*Li[{3, 2}, 1 - x, 1] - (81*Li[{3, 2}, x, 1])/4 + 
        ((233*I)/432)*Pi*Log[1 - x] + (233*Pi^2*Log[1 - x])/216 - 
        ((29*I)/144)*Pi^3*Log[1 - x] - (143*Pi^4*Log[1 - x])/720 + 
        (233*Log[1 - x]^2)/864 - ((163*I)/144)*Pi*Log[1 - x]^2 - 
        (47*Pi^2*Log[1 - x]^2)/288 + (I/12)*Pi^3*Log[1 - x]^2 - 
        (8*Log[1 - x]^3)/27 + (I/12)*Pi*Log[1 - x]^3 + (7*Pi^2*Log[1 - x]^3)/
         12 + (13*Log[1 - x]^4)/96 - (I/16)*Pi*Log[1 - x]^4 - 
        (13*Log[1 - x]^5)/240 - (41*Pi^4*Log[x])/90 - 
        ((31*I)/8)*Pi*Log[1 - x]*Log[x] - (4*Pi^2*Log[1 - x]*Log[x])/3 + 
        (I/12)*Pi^3*Log[1 - x]*Log[x] - (485*Log[1 - x]^2*Log[x])/144 + 
        ((29*I)/12)*Pi*Log[1 - x]^2*Log[x] + (41*Pi^2*Log[1 - x]^2*Log[x])/
         8 - (55*Log[1 - x]^3*Log[x])/72 - (I/2)*Pi*Log[1 - x]^3*Log[x] + 
        (25*Log[1 - x]^4*Log[x])/12 + ((3*I)/4)*Pi*Log[1 - x]*Log[x]^2 - 
        (Pi^2*Log[1 - x]*Log[x]^2)/12 + (11*Log[1 - x]^2*Log[x]^2)/4 + 
        (I/8)*Pi*Log[1 - x]^2*Log[x]^2 - 7*Log[1 - x]^3*Log[x]^2 + 
        (13*Log[1 - x]^2*Log[x]^3)/4 - ((103*I)/36)*Pi*PolyLog[2, x] - 
        (89*Pi^2*PolyLog[2, x])/72 - (103*Log[1 - x]*PolyLog[2, x])/36 + 
        ((3*I)/2)*Pi*Log[1 - x]*PolyLog[2, x] + 
        (13*Pi^2*Log[1 - x]*PolyLog[2, x])/2 - 
        (13*Log[1 - x]^2*PolyLog[2, x])/24 - ((3*I)/4)*Pi*Log[1 - x]^2*
         PolyLog[2, x] + (3*Log[1 - x]^3*PolyLog[2, x])/2 + 
        (2*I)*Pi*Log[x]*PolyLog[2, x] + (5*Pi^2*Log[x]*PolyLog[2, x])/3 + 
        2*Log[1 - x]*Log[x]*PolyLog[2, x] + (I/2)*Pi*Log[1 - x]*Log[x]*
         PolyLog[2, x] - (51*Log[1 - x]^2*Log[x]*PolyLog[2, x])/4 + 
        6*Log[1 - x]*Log[x]^2*PolyLog[2, x] - I*Pi*PolyLog[2, x]^2 - 
        7*Log[1 - x]*PolyLog[2, x]^2 + 6*Log[x]*PolyLog[2, x]^2 - 
        (103*PolyLog[3, 1 - x])/36 + ((22*I)/3)*Pi*PolyLog[3, 1 - x] + 
        (16*Pi^2*PolyLog[3, 1 - x])/3 - (3*Log[1 - x]*PolyLog[3, 1 - x])/4 - 
        (I/2)*Pi*Log[1 - x]*PolyLog[3, 1 - x] + 
        (35*Log[1 - x]^2*PolyLog[3, 1 - x])/4 + (15*Log[x]*PolyLog[3, 1 - x])/
         2 - 29*Log[1 - x]*Log[x]*PolyLog[3, 1 - x] + 
        (9*Log[x]^2*PolyLog[3, 1 - x])/2 - 14*PolyLog[2, x]*
         PolyLog[3, 1 - x] + (I/4)*Pi*PolyLog[3, x] - 2*Pi^2*PolyLog[3, x] + 
        (Log[1 - x]*PolyLog[3, x])/4 - (2*I)*Pi*Log[1 - x]*PolyLog[3, x] - 
        Log[1 - x]^2*PolyLog[3, x] - (5*PolyLog[2, x]*PolyLog[3, x])/4 - 
        (29*PolyLog[4, 1 - x])/6 - (2*I)*Pi*PolyLog[4, 1 - x] - 
        2*Log[1 - x]*PolyLog[4, 1 - x] + 41*Log[x]*PolyLog[4, 1 - x] + 
        (21*PolyLog[4, x])/4 - ((3*I)/2)*Pi*PolyLog[4, x] + 
        15*Log[1 - x]*PolyLog[4, x] + 6*Log[x]*PolyLog[4, x] + 
        (21*PolyLog[4, -(x/(1 - x))])/4 - ((3*I)/2)*Pi*
         PolyLog[4, -(x/(1 - x))] - (27*Log[1 - x]*PolyLog[4, -(x/(1 - x))])/
         2 + 6*Log[x]*PolyLog[4, -(x/(1 - x))] - (81*PolyLog[5, 1 - x])/2 - 
        (131*PolyLog[5, x])/4 - (87*PolyLog[5, -(x/(1 - x))])/2 + 
        (103*Zeta[3])/36 - ((22*I)/3)*Pi*Zeta[3] + (5*Pi^2*Zeta[3])/3 + 
        (3*Log[1 - x]*Zeta[3])/4 - 9*Log[1 - x]^2*Zeta[3] - 
        (15*Log[x]*Zeta[3])/2 - 13*Log[1 - x]*Log[x]*Zeta[3] - 
        (9*Log[x]^2*Zeta[3])/2 + (7*PolyLog[2, x]*Zeta[3])/4 - 
        (73*Zeta[5])/2)) + FF[(1 - x)^(-1)]*((I/2)*Pi*Log[x] + Log[x]^2/4 + 
      ep*((-I/8)*Pi^3 + (43*Pi^4)/360 + (Pi^2*Log[1 - x]^2)/4 + 
        Log[1 - x]^4/8 - ((89*I)/72)*Pi*Log[x] - (29*Pi^2*Log[x])/72 + 
        (I/12)*Pi^3*Log[x] + ((5*I)/4)*Pi*Log[1 - x]*Log[x] - 
        (Log[1 - x]^3*Log[x])/2 - (89*Log[x]^2)/144 - (I/6)*Pi*Log[x]^2 + 
        (11*Pi^2*Log[x]^2)/24 + (5*Log[1 - x]*Log[x]^2)/8 - 
        (11*Log[x]^3)/72 + (5*Log[x]^4)/48 + ((3*I)/4)*Pi*PolyLog[2, x] - 
        (Pi^2*PolyLog[2, x])/3 + (3*Log[x]*PolyLog[2, x])/4 + 
        (I/2)*Pi*Log[x]*PolyLog[2, x] + (Log[x]^2*PolyLog[2, x])/4 - 
        (3*PolyLog[3, x])/4 - ((3*I)/2)*Pi*PolyLog[3, x] - 
        3*Log[1 - x]*PolyLog[3, x] + (3*Log[x]*PolyLog[3, x])/2 - 
        3*PolyLog[4, 1 - x] - PolyLog[4, x]/2 + 3*PolyLog[4, -(x/(1 - x))] + 
        (3*Zeta[3])/4 + ((3*I)/2)*Pi*Zeta[3] + 3*Log[1 - x]*Zeta[3] - 
        (3*Log[x]*Zeta[3])/2) + ep^2*(((103*I)/216)*Pi^3 + (1099*Pi^4)/4320 - 
        ((17*I)/720)*Pi^5 + (43*Li[{3, 2}, 1, x])/4 - 
        12*Li[{3, 2}, 1 - x, 1] - (73*Li[{3, 2}, x, 1])/4 - 
        (I/3)*Pi^3*Log[1 - x] - (13*Pi^4*Log[1 - x])/72 + 
        (7*Pi^2*Log[1 - x]^2)/16 - (I/8)*Pi^3*Log[1 - x]^2 + 
        (13*Pi^2*Log[1 - x]^3)/12 + (7*Log[1 - x]^4)/32 - 
        (I/16)*Pi*Log[1 - x]^4 + (17*Log[1 - x]^5)/40 - 
        ((233*I)/432)*Pi*Log[x] - (65*Pi^2*Log[x])/108 - 
        ((7*I)/144)*Pi^3*Log[x] - (593*Pi^4*Log[x])/720 + 
        ((73*I)/72)*Pi*Log[1 - x]*Log[x] - (10*Pi^2*Log[1 - x]*Log[x])/9 - 
        (I/4)*Pi^3*Log[1 - x]*Log[x] + ((5*I)/4)*Pi*Log[1 - x]^2*Log[x] - 
        (9*Pi^2*Log[1 - x]^2*Log[x])/8 - (7*Log[1 - x]^3*Log[x])/8 + 
        (I/4)*Pi*Log[1 - x]^3*Log[x] - (39*Log[1 - x]^4*Log[x])/16 - 
        (233*Log[x]^2)/864 + ((163*I)/144)*Pi*Log[x]^2 + 
        (199*Pi^2*Log[x]^2)/288 - (I/12)*Pi^3*Log[x]^2 + 
        (73*Log[1 - x]*Log[x]^2)/144 - ((11*I)/12)*Pi*Log[1 - x]*Log[x]^2 + 
        (7*Pi^2*Log[1 - x]*Log[x]^2)/24 + (9*Log[1 - x]^2*Log[x]^2)/16 + 
        I*Pi*Log[1 - x]^2*Log[x]^2 + (9*Log[1 - x]^3*Log[x]^2)/4 + 
        (8*Log[x]^3)/27 - (I/12)*Pi*Log[x]^3 - (3*Pi^2*Log[x]^3)/4 - 
        (47*Log[1 - x]*Log[x]^3)/72 + (Log[1 - x]^2*Log[x]^3)/2 + 
        Log[x]^4/12 + (5*Log[1 - x]*Log[x]^4)/48 - (7*Log[x]^5)/48 - 
        ((103*I)/36)*Pi*PolyLog[2, x] - (89*Pi^2*PolyLog[2, x])/72 - 
        (I/3)*Pi^3*PolyLog[2, x] + (2*I)*Pi*Log[1 - x]*PolyLog[2, x] + 
        (11*Pi^2*Log[1 - x]*PolyLog[2, x])/3 - (103*Log[x]*PolyLog[2, x])/
         36 + ((3*I)/2)*Pi*Log[x]*PolyLog[2, x] + 
        (25*Pi^2*Log[x]*PolyLog[2, x])/6 + 2*Log[1 - x]*Log[x]*
         PolyLog[2, x] + ((5*I)/2)*Pi*Log[1 - x]*Log[x]*PolyLog[2, x] - 
        6*Log[1 - x]^2*Log[x]*PolyLog[2, x] - (13*Log[x]^2*PolyLog[2, x])/
         24 - ((3*I)/4)*Pi*Log[x]^2*PolyLog[2, x] + 
        (5*Log[1 - x]*Log[x]^2*PolyLog[2, x])/4 + (3*Log[x]^3*PolyLog[2, x])/
         2 + I*Pi*PolyLog[2, x]^2 - 6*Log[1 - x]*PolyLog[2, x]^2 + 
        7*Log[x]*PolyLog[2, x]^2 - (I/4)*Pi*PolyLog[3, 1 - x] + 
        4*Pi^2*PolyLog[3, 1 - x] - (Log[x]*PolyLog[3, 1 - x])/4 + 
        (2*I)*Pi*Log[x]*PolyLog[3, 1 - x] - 12*Log[1 - x]*Log[x]*
         PolyLog[3, 1 - x] + Log[x]^2*PolyLog[3, 1 - x] - 
        12*PolyLog[2, x]*PolyLog[3, 1 - x] + (103*PolyLog[3, x])/36 - 
        ((22*I)/3)*Pi*PolyLog[3, x] - 3*Pi^2*PolyLog[3, x] - 
        (15*Log[1 - x]*PolyLog[3, x])/2 - (9*Log[1 - x]^2*PolyLog[3, x])/2 + 
        (3*Log[x]*PolyLog[3, x])/4 + (I/2)*Pi*Log[x]*PolyLog[3, x] + 
        15*Log[1 - x]*Log[x]*PolyLog[3, x] - (35*Log[x]^2*PolyLog[3, x])/4 - 
        (13*PolyLog[2, x]*PolyLog[3, x])/4 - (21*PolyLog[4, 1 - x])/4 + 
        ((3*I)/2)*Pi*PolyLog[4, 1 - x] - 6*Log[1 - x]*PolyLog[4, 1 - x] + 
        (99*Log[x]*PolyLog[4, 1 - x])/2 + (29*PolyLog[4, x])/6 + 
        (2*I)*Pi*PolyLog[4, x] + (47*Log[1 - x]*PolyLog[4, x])/2 + 
        2*Log[x]*PolyLog[4, x] + (21*PolyLog[4, -(x/(1 - x))])/4 - 
        ((3*I)/2)*Pi*PolyLog[4, -(x/(1 - x))] + 6*Log[1 - x]*
         PolyLog[4, -(x/(1 - x))] - (27*Log[x]*PolyLog[4, -(x/(1 - x))])/2 - 
        21*PolyLog[5, 1 - x] - (53*PolyLog[5, x])/4 - 
        21*PolyLog[5, -(x/(1 - x))] - (103*Zeta[3])/36 + 
        ((22*I)/3)*Pi*Zeta[3] + 7*Pi^2*Zeta[3] + (15*Log[1 - x]*Zeta[3])/2 + 
        (9*Log[1 - x]^2*Zeta[3])/2 - (3*Log[x]*Zeta[3])/4 - 
        39*Log[1 - x]*Log[x]*Zeta[3] + 9*Log[x]^2*Zeta[3] + 
        (7*PolyLog[2, x]*Zeta[3])/4 - 28*Zeta[5])) + 
    FF[x]^2*((-9*Pi^2)/4 + 3*Log[1 - x] - (9*Log[1 - x]^2)/4 - 3*Log[x] + 
      (9*Log[1 - x]*Log[x])/2 - (9*Log[x]^2)/4 + 
      ep*((-63*Pi^2)/8 - (17*Pi^4)/720 + (33*Log[1 - x])/2 + 
        (19*Pi^2*Log[1 - x])/3 - (I/12)*Pi^3*Log[1 - x] - 
        (87*Log[1 - x]^2)/8 - (Pi^2*Log[1 - x]^2)/24 + (10*Log[1 - x]^3)/3 - 
        (I/12)*Pi*Log[1 - x]^3 - Log[1 - x]^4/16 - (33*Log[x])/2 + 
        (25*Pi^2*Log[x])/6 + (I/12)*Pi^3*Log[x] + (63*Log[1 - x]*Log[x])/4 + 
        (Pi^2*Log[1 - x]*Log[x])/6 - 10*Log[1 - x]^2*Log[x] + 
        (I/4)*Pi*Log[1 - x]^2*Log[x] + (Log[1 - x]^3*Log[x])/4 - 
        (39*Log[x]^2)/8 - (Pi^2*Log[x]^2)/24 + Log[1 - x]*Log[x]^2 - 
        (I/4)*Pi*Log[1 - x]*Log[x]^2 - (Log[1 - x]^2*Log[x]^2)/8 + 
        (8*Log[x]^3)/3 + (I/12)*Pi*Log[x]^3 - (Log[1 - x]*Log[x]^3)/12 + 
        Log[x]^4/48 + (Pi^2*PolyLog[2, x])/6 - 9*Log[1 - x]*PolyLog[2, x] + 
        9*Log[x]*PolyLog[2, x] - 9*PolyLog[3, 1 - x] + 
        (Log[1 - x]*PolyLog[3, 1 - x])/2 - (Log[x]*PolyLog[3, 1 - x])/2 - 
        9*PolyLog[3, x] + (Log[1 - x]*PolyLog[3, x])/2 - 
        (Log[x]*PolyLog[3, x])/2 - PolyLog[4, -(x/(1 - x))]) + 
      ep^2*((-417*Pi^2)/16 - (119*Pi^4)/240 + ((13*I)/720)*Pi^5 + 
        (5*Li[{3, 2}, 1, x])/3 - 2*Li[{3, 2}, 1 - x, 1] - 
        3*Li[{3, 2}, x, 1] + (271*Log[1 - x])/4 + (133*Pi^2*Log[1 - x])/6 - 
        (I/3)*Pi^3*Log[1 - x] - (23*Pi^4*Log[1 - x])/360 - 
        (681*Log[1 - x]^2)/16 - (19*Pi^2*Log[1 - x]^2)/3 + 
        ((7*I)/24)*Pi^3*Log[1 - x]^2 + (85*Log[1 - x]^3)/6 - 
        (I/3)*Pi*Log[1 - x]^3 + (Pi^2*Log[1 - x]^3)/4 - 
        (137*Log[1 - x]^4)/48 + (I/16)*Pi*Log[1 - x]^4 + 
        (11*Log[1 - x]^5)/120 - (271*Log[x])/4 + (175*Pi^2*Log[x])/12 + 
        (I/3)*Pi^3*Log[x] + (Pi^4*Log[x])/240 + (417*Log[1 - x]*Log[x])/8 - 
        (73*Pi^2*Log[1 - x]*Log[x])/6 - (I/4)*Pi^3*Log[1 - x]*Log[x] - 
        (73*Log[1 - x]^2*Log[x])/2 + I*Pi*Log[1 - x]^2*Log[x] + 
        (95*Log[1 - x]^3*Log[x])/12 - I*Pi*Log[1 - x]^3*Log[x] - 
        (11*Log[1 - x]^4*Log[x])/16 - (153*Log[x]^2)/16 - 
        (15*Pi^2*Log[x]^2)/4 - ((5*I)/24)*Pi^3*Log[x]^2 + 
        5*Log[1 - x]*Log[x]^2 - I*Pi*Log[1 - x]*Log[x]^2 - 
        (Pi^2*Log[1 - x]*Log[x]^2)/8 + (65*Log[1 - x]^2*Log[x]^2)/8 + 
        ((7*I)/8)*Pi*Log[1 - x]^2*Log[x]^2 - (5*Log[1 - x]^3*Log[x]^2)/24 + 
        (41*Log[x]^3)/6 + (I/3)*Pi*Log[x]^3 - (Pi^2*Log[x]^3)/72 - 
        (47*Log[1 - x]*Log[x]^3)/12 + (I/6)*Pi*Log[1 - x]*Log[x]^3 + 
        (2*Log[1 - x]^2*Log[x]^3)/3 - (85*Log[x]^4)/48 - 
        ((5*I)/48)*Pi*Log[x]^4 + (Log[1 - x]*Log[x]^4)/12 - 
        (7*Log[x]^5)/240 + (Pi^2*PolyLog[2, x])/2 - 
        (I/3)*Pi^3*PolyLog[2, x] - (63*Log[1 - x]*PolyLog[2, x])/2 + 
        (Pi^2*Log[1 - x]*PolyLog[2, x])/2 + (19*Log[1 - x]^2*PolyLog[2, x])/
         2 - I*Pi*Log[1 - x]^2*PolyLog[2, x] - (Log[1 - x]^3*PolyLog[2, x])/
         3 + (63*Log[x]*PolyLog[2, x])/2 + (Pi^2*Log[x]*PolyLog[2, x])/6 - 
        Log[1 - x]*Log[x]*PolyLog[2, x] + (2*I)*Pi*Log[1 - x]*Log[x]*
         PolyLog[2, x] - Log[1 - x]^2*Log[x]*PolyLog[2, x] - 
        (17*Log[x]^2*PolyLog[2, x])/2 - I*Pi*Log[x]^2*PolyLog[2, x] + 
        Log[1 - x]*Log[x]^2*PolyLog[2, x] - (Log[x]^3*PolyLog[2, x])/3 - 
        Log[1 - x]*PolyLog[2, x]^2 + Log[x]*PolyLog[2, x]^2 - 
        (63*PolyLog[3, 1 - x])/2 + (3*Pi^2*PolyLog[3, 1 - x])/4 + 
        2*Log[1 - x]*PolyLog[3, 1 - x] - ((5*I)/2)*Pi*Log[1 - x]*
         PolyLog[3, 1 - x] - (7*Log[1 - x]^2*PolyLog[3, 1 - x])/4 + 
        16*Log[x]*PolyLog[3, 1 - x] + ((5*I)/2)*Pi*Log[x]*PolyLog[3, 1 - x] - 
        2*Log[1 - x]*Log[x]*PolyLog[3, 1 - x] + 
        (7*Log[x]^2*PolyLog[3, 1 - x])/4 - 2*PolyLog[2, x]*
         PolyLog[3, 1 - x] - (63*PolyLog[3, x])/2 - (5*Pi^2*PolyLog[3, x])/
         12 + 20*Log[1 - x]*PolyLog[3, x] - ((5*I)/2)*Pi*Log[1 - x]*
         PolyLog[3, x] - (7*Log[1 - x]^2*PolyLog[3, x])/4 - 
        2*Log[x]*PolyLog[3, x] + ((5*I)/2)*Pi*Log[x]*PolyLog[3, x] + 
        (7*Log[x]^2*PolyLog[3, x])/4 - (PolyLog[2, x]*PolyLog[3, x])/3 + 
        18*PolyLog[4, 1 - x] + 2*Log[1 - x]*PolyLog[4, 1 - x] + 
        4*Log[x]*PolyLog[4, 1 - x] + 18*PolyLog[4, x] + 
        6*Log[1 - x]*PolyLog[4, x] - 2*Log[x]*PolyLog[4, x] - 
        3*PolyLog[4, -(x/(1 - x))] - I*Pi*PolyLog[4, -(x/(1 - x))] + 
        (Log[1 - x]*PolyLog[4, -(x/(1 - x))])/2 + 
        (Log[x]*PolyLog[4, -(x/(1 - x))])/2 - 4*PolyLog[5, 1 - x] - 
        (13*PolyLog[5, x])/3 - 5*PolyLog[5, -(x/(1 - x))] + 
        (2*Pi^2*Zeta[3])/3 - 4*Log[1 - x]*Log[x]*Zeta[3] + 
        (PolyLog[2, x]*Zeta[3])/3 - 5*Zeta[5])) + 
    ep^2*(143783/2592 + ((8489*I)/432)*Pi + (49*Pi^2)/16 + 
      ((19*I)/432)*Pi^3 - (869*Pi^4)/4320 + (I/720)*Pi^5 - 
      (43*Li[{3, 2}, 1, x])/2 + 26*Li[{3, 2}, 1 - x, 1] + 
      (77*Li[{3, 2}, x, 1])/2 + (8489*Log[1 - x])/432 + 
      ((2707*I)/432)*Pi*Log[1 - x] - (2035*Pi^2*Log[1 - x])/432 + 
      ((371*I)/144)*Pi^3*Log[1 - x] + (91*Pi^4*Log[1 - x])/240 + 
      (4033*Log[1 - x]^2)/864 - ((191*I)/144)*Pi*Log[1 - x]^2 + 
      (917*Pi^2*Log[1 - x]^2)/288 + (I/24)*Pi^3*Log[1 - x]^2 - 
      (113*Log[1 - x]^3)/54 + ((17*I)/24)*Pi*Log[1 - x]^3 - 
      (5*Pi^2*Log[1 - x]^3)/3 + (4*Log[1 - x]^4)/3 + (I/8)*Pi*Log[1 - x]^4 - 
      (89*Log[1 - x]^5)/240 - (7175*Log[x])/216 - ((5113*I)/432)*Pi*Log[x] - 
      (361*Pi^2*Log[x])/432 + ((43*I)/144)*Pi^3*Log[x] + 
      (307*Pi^4*Log[x])/240 - (99*Log[1 - x]*Log[x])/8 - 
      ((80*I)/9)*Pi*Log[1 - x]*Log[x] + (35*Pi^2*Log[1 - x]*Log[x])/18 + 
      (I/6)*Pi^3*Log[1 - x]*Log[x] + (659*Log[1 - x]^2*Log[x])/144 - 
      ((101*I)/12)*Pi*Log[1 - x]^2*Log[x] - 4*Pi^2*Log[1 - x]^2*Log[x] - 
      (569*Log[1 - x]^3*Log[x])/72 + (I/4)*Pi*Log[1 - x]^3*Log[x] + 
      (17*Log[1 - x]^4*Log[x])/48 + (7769*Log[x]^2)/864 + 
      ((89*I)/144)*Pi*Log[x]^2 - (7*Pi^2*Log[x]^2)/288 + 
      (I/12)*Pi^3*Log[x]^2 - (1279*Log[1 - x]*Log[x]^2)/144 + 
      ((61*I)/24)*Pi*Log[1 - x]*Log[x]^2 - (5*Pi^2*Log[1 - x]*Log[x]^2)/24 + 
      (37*Log[1 - x]^2*Log[x]^2)/16 - ((9*I)/8)*Pi*Log[1 - x]^2*Log[x]^2 + 
      (19*Log[1 - x]^3*Log[x]^2)/4 - (295*Log[x]^3)/216 + 
      (I/12)*Pi*Log[x]^3 + (3*Pi^2*Log[x]^3)/4 + (22*Log[1 - x]*Log[x]^3)/9 - 
      (15*Log[1 - x]^2*Log[x]^3)/4 - Log[x]^4/12 - (5*Log[1 - x]*Log[x]^4)/
       48 + (7*Log[x]^5)/48 - ((181*I)/9)*Pi*PolyLog[2, x] + 
      (211*Pi^2*PolyLog[2, x])/72 + (I/3)*Pi^3*PolyLog[2, x] - 
      (49*Log[1 - x]*PolyLog[2, x])/18 - ((11*I)/2)*Pi*Log[1 - x]*
       PolyLog[2, x] - (61*Pi^2*Log[1 - x]*PolyLog[2, x])/6 - 
      (43*Log[1 - x]^2*PolyLog[2, x])/12 + ((3*I)/4)*Pi*Log[1 - x]^2*
       PolyLog[2, x] - (3*Log[1 - x]^3*PolyLog[2, x])/2 - 
      (313*Log[x]*PolyLog[2, x])/18 + (2*I)*Pi*Log[x]*PolyLog[2, x] - 
      (35*Pi^2*Log[x]*PolyLog[2, x])/6 + (19*Log[1 - x]*Log[x]*PolyLog[2, x])/
       4 - (3*I)*Pi*Log[1 - x]*Log[x]*PolyLog[2, x] + 
      (75*Log[1 - x]^2*Log[x]*PolyLog[2, x])/4 + (5*Log[x]^2*PolyLog[2, x])/
       3 + ((3*I)/4)*Pi*Log[x]^2*PolyLog[2, x] - 
      (29*Log[1 - x]*Log[x]^2*PolyLog[2, x])/4 - (3*Log[x]^3*PolyLog[2, x])/
       2 + 13*Log[1 - x]*PolyLog[2, x]^2 - 13*Log[x]*PolyLog[2, x]^2 - 
      (49*PolyLog[3, 1 - x])/18 - ((157*I)/12)*Pi*PolyLog[3, 1 - x] - 
      (28*Pi^2*PolyLog[3, 1 - x])/3 - 17*Log[1 - x]*PolyLog[3, 1 - x] + 
      (I/2)*Pi*Log[1 - x]*PolyLog[3, 1 - x] - 
      (35*Log[1 - x]^2*PolyLog[3, 1 - x])/4 + 7*Log[x]*PolyLog[3, 1 - x] - 
      (2*I)*Pi*Log[x]*PolyLog[3, 1 - x] + 41*Log[1 - x]*Log[x]*
       PolyLog[3, 1 - x] - (11*Log[x]^2*PolyLog[3, 1 - x])/2 + 
      26*PolyLog[2, x]*PolyLog[3, 1 - x] + (313*PolyLog[3, x])/18 - 
      ((83*I)/12)*Pi*PolyLog[3, x] + 5*Pi^2*PolyLog[3, x] - 
      (37*Log[1 - x]*PolyLog[3, x])/2 + (2*I)*Pi*Log[1 - x]*PolyLog[3, x] + 
      (11*Log[1 - x]^2*PolyLog[3, x])/2 + (11*Log[x]*PolyLog[3, x])/2 - 
      (I/2)*Pi*Log[x]*PolyLog[3, x] - 15*Log[1 - x]*Log[x]*PolyLog[3, x] + 
      (35*Log[x]^2*PolyLog[3, x])/4 + (9*PolyLog[2, x]*PolyLog[3, x])/2 + 
      (73*PolyLog[4, 1 - x])/12 + (I/2)*Pi*PolyLog[4, 1 - x] + 
      8*Log[1 - x]*PolyLog[4, 1 - x] - (181*Log[x]*PolyLog[4, 1 - x])/2 + 
      (77*PolyLog[4, x])/12 - (I/2)*Pi*PolyLog[4, x] - 
      (77*Log[1 - x]*PolyLog[4, x])/2 - 8*Log[x]*PolyLog[4, x] + 
      (83*PolyLog[4, -(x/(1 - x))])/4 + (3*I)*Pi*PolyLog[4, -(x/(1 - x))] + 
      (15*Log[1 - x]*PolyLog[4, -(x/(1 - x))])/2 + 
      (15*Log[x]*PolyLog[4, -(x/(1 - x))])/2 + (123*PolyLog[5, 1 - x])/2 + 
      46*PolyLog[5, x] + (129*PolyLog[5, -(x/(1 - x))])/2 - 
      (365*Zeta[3])/36 - (I/2)*Pi*Zeta[3] - (26*Pi^2*Zeta[3])/3 + 
      3*Log[1 - x]*Zeta[3] + (9*Log[1 - x]^2*Zeta[3])/2 - 
      (5*Log[x]*Zeta[3])/2 + 52*Log[1 - x]*Log[x]*Zeta[3] - 
      (9*Log[x]^2*Zeta[3])/2 - (7*PolyLog[2, x]*Zeta[3])/2 + 
      (129*Zeta[5])/2) + FF[x]*(-215/36 + (3*Pi^2)/4 - (25*Log[1 - x])/12 + 
      (3*Log[1 - x]^2)/4 + (47*Log[x])/12 - (3*Log[1 - x]*Log[x])/2 + 
      (3*Log[x]^2)/4 + ep*(-6383/216 - ((269*I)/36)*Pi + (25*Pi^2)/18 + 
        ((2*I)/3)*Pi^3 + (17*Pi^4)/720 - (895*Log[1 - x])/72 + 
        ((11*I)/12)*Pi*Log[1 - x] - (11*Pi^2*Log[1 - x])/8 + 
        (I/12)*Pi^3*Log[1 - x] + (11*Log[1 - x]^2)/3 + 
        (I/2)*Pi*Log[1 - x]^2 + (Pi^2*Log[1 - x]^2)/24 - 
        (23*Log[1 - x]^3)/24 + (I/12)*Pi*Log[1 - x]^3 + Log[1 - x]^4/16 + 
        (1481*Log[x])/72 + ((11*I)/12)*Pi*Log[x] - (11*Pi^2*Log[x])/24 - 
        (I/12)*Pi^3*Log[x] - (9*Log[1 - x]*Log[x])/4 - 
        I*Pi*Log[1 - x]*Log[x] - (Pi^2*Log[1 - x]*Log[x])/6 + 
        (21*Log[1 - x]^2*Log[x])/8 - (I/4)*Pi*Log[1 - x]^2*Log[x] - 
        (Log[1 - x]^3*Log[x])/4 - (7*Log[x]^2)/3 + (I/2)*Pi*Log[x]^2 + 
        (Pi^2*Log[x]^2)/24 - (7*Log[1 - x]*Log[x]^2)/8 + 
        (I/4)*Pi*Log[1 - x]*Log[x]^2 + (Log[1 - x]^2*Log[x]^2)/8 - 
        (7*Log[x]^3)/24 - (I/12)*Pi*Log[x]^3 + (Log[1 - x]*Log[x]^3)/12 - 
        Log[x]^4/48 - (Pi^2*PolyLog[2, x])/6 + (3*Log[1 - x]*PolyLog[2, x])/
         2 - (3*Log[x]*PolyLog[2, x])/2 + (3*PolyLog[3, 1 - x])/2 - 
        (Log[1 - x]*PolyLog[3, 1 - x])/2 + (Log[x]*PolyLog[3, 1 - x])/2 + 
        (3*PolyLog[3, x])/2 - (Log[1 - x]*PolyLog[3, x])/2 + 
        (Log[x]*PolyLog[3, x])/2 + PolyLog[4, -(x/(1 - x))] + Zeta[3]) + 
      ep^2*(-143783/1296 - ((8489*I)/216)*Pi + (41*Pi^2)/16 + 
        ((235*I)/72)*Pi^3 + (763*Pi^4)/1440 - ((13*I)/720)*Pi^5 - 
        (5*Li[{3, 2}, 1, x])/3 + 2*Li[{3, 2}, 1 - x, 1] + 
        3*Li[{3, 2}, x, 1] - (23407*Log[1 - x])/432 + 
        ((401*I)/72)*Pi*Log[1 - x] + (5*Pi^2*Log[1 - x])/18 - 
        ((23*I)/8)*Pi^3*Log[1 - x] + (23*Pi^4*Log[1 - x])/360 + 
        (415*Log[1 - x]^2)/36 + ((17*I)/24)*Pi*Log[1 - x]^2 + 
        (7*Pi^2*Log[1 - x]^2)/8 - ((7*I)/24)*Pi^3*Log[1 - x]^2 - 
        (89*Log[1 - x]^3)/24 - ((11*I)/24)*Pi*Log[1 - x]^3 - 
        (Pi^2*Log[1 - x]^3)/4 + (31*Log[1 - x]^4)/32 - 
        (I/16)*Pi*Log[1 - x]^4 - (11*Log[1 - x]^5)/120 + (35129*Log[x])/432 + 
        ((401*I)/72)*Pi*Log[x] + (23*Pi^2*Log[x])/12 - 
        ((55*I)/24)*Pi^3*Log[x] - (Pi^4*Log[x])/240 + (59*Log[1 - x]*Log[x])/
         8 - ((7*I)/3)*Pi*Log[1 - x]*Log[x] - (37*Pi^2*Log[1 - x]*Log[x])/
         24 + (I/4)*Pi^3*Log[1 - x]*Log[x] + (29*Log[1 - x]^2*Log[x])/12 + 
        ((55*I)/8)*Pi*Log[1 - x]^2*Log[x] - (Log[1 - x]^3*Log[x])/4 + 
        I*Pi*Log[1 - x]^3*Log[x] + (11*Log[1 - x]^4*Log[x])/16 - 
        (773*Log[x]^2)/36 + ((17*I)/24)*Pi*Log[x]^2 + (Pi^2*Log[x]^2)/6 + 
        ((5*I)/24)*Pi^3*Log[x]^2 - (41*Log[1 - x]*Log[x]^2)/12 + 
        ((11*I)/8)*Pi*Log[1 - x]*Log[x]^2 + (Pi^2*Log[1 - x]*Log[x]^2)/8 + 
        (51*Log[1 - x]^2*Log[x]^2)/16 - ((7*I)/8)*Pi*Log[1 - x]^2*Log[x]^2 + 
        (5*Log[1 - x]^3*Log[x]^2)/24 + (29*Log[x]^3)/8 - 
        ((9*I)/8)*Pi*Log[x]^3 + (Pi^2*Log[x]^3)/72 + (Log[1 - x]*Log[x]^3)/
         3 - (I/6)*Pi*Log[1 - x]*Log[x]^3 - (2*Log[1 - x]^2*Log[x]^3)/3 - 
        (11*Log[x]^4)/96 + ((5*I)/48)*Pi*Log[x]^4 - (Log[1 - x]*Log[x]^4)/
         12 + (7*Log[x]^5)/240 - (Pi^2*PolyLog[2, x])/2 + 
        (I/3)*Pi^3*PolyLog[2, x] - (25*Log[1 - x]*PolyLog[2, x])/6 + 
        ((15*I)/2)*Pi*Log[1 - x]*PolyLog[2, x] - 
        (Pi^2*Log[1 - x]*PolyLog[2, x])/2 + (7*Log[1 - x]^2*PolyLog[2, x])/
         4 + I*Pi*Log[1 - x]^2*PolyLog[2, x] + (Log[1 - x]^3*PolyLog[2, x])/
         3 + (25*Log[x]*PolyLog[2, x])/6 - ((15*I)/2)*Pi*Log[x]*
         PolyLog[2, x] - (Pi^2*Log[x]*PolyLog[2, x])/6 + 
        Log[1 - x]*Log[x]*PolyLog[2, x] - (2*I)*Pi*Log[1 - x]*Log[x]*
         PolyLog[2, x] + Log[1 - x]^2*Log[x]*PolyLog[2, x] - 
        (11*Log[x]^2*PolyLog[2, x])/4 + I*Pi*Log[x]^2*PolyLog[2, x] - 
        Log[1 - x]*Log[x]^2*PolyLog[2, x] + (Log[x]^3*PolyLog[2, x])/3 + 
        Log[1 - x]*PolyLog[2, x]^2 - Log[x]*PolyLog[2, x]^2 - 
        (25*PolyLog[3, 1 - x])/6 + (20*I)*Pi*PolyLog[3, 1 - x] - 
        (3*Pi^2*PolyLog[3, 1 - x])/4 + (19*Log[1 - x]*PolyLog[3, 1 - x])/2 + 
        ((5*I)/2)*Pi*Log[1 - x]*PolyLog[3, 1 - x] + 
        (7*Log[1 - x]^2*PolyLog[3, 1 - x])/4 + (15*Log[x]*PolyLog[3, 1 - x])/
         2 - ((5*I)/2)*Pi*Log[x]*PolyLog[3, 1 - x] + 2*Log[1 - x]*Log[x]*
         PolyLog[3, 1 - x] - (7*Log[x]^2*PolyLog[3, 1 - x])/4 + 
        2*PolyLog[2, x]*PolyLog[3, 1 - x] - (25*PolyLog[3, x])/6 + 
        (20*I)*Pi*PolyLog[3, x] + (5*Pi^2*PolyLog[3, x])/12 + 
        (7*Log[1 - x]*PolyLog[3, x])/2 + ((5*I)/2)*Pi*Log[1 - x]*
         PolyLog[3, x] + (7*Log[1 - x]^2*PolyLog[3, x])/4 + 
        (27*Log[x]*PolyLog[3, x])/2 - ((5*I)/2)*Pi*Log[x]*PolyLog[3, x] - 
        (7*Log[x]^2*PolyLog[3, x])/4 + (PolyLog[2, x]*PolyLog[3, x])/3 - 
        (37*PolyLog[4, 1 - x])/2 - 2*Log[1 - x]*PolyLog[4, 1 - x] - 
        4*Log[x]*PolyLog[4, 1 - x] - (37*PolyLog[4, x])/2 - 
        6*Log[1 - x]*PolyLog[4, x] + 2*Log[x]*PolyLog[4, x] + 
        3*PolyLog[4, -(x/(1 - x))] + I*Pi*PolyLog[4, -(x/(1 - x))] - 
        (Log[1 - x]*PolyLog[4, -(x/(1 - x))])/2 - 
        (Log[x]*PolyLog[4, -(x/(1 - x))])/2 + 4*PolyLog[5, 1 - x] + 
        (13*PolyLog[5, x])/3 + 5*PolyLog[5, -(x/(1 - x))] + 
        (365*Zeta[3])/18 + I*Pi*Zeta[3] - (2*Pi^2*Zeta[3])/3 - 
        (Log[1 - x]*Zeta[3])/2 - (Log[x]*Zeta[3])/2 + 4*Log[1 - x]*Log[x]*
         Zeta[3] - (PolyLog[2, x]*Zeta[3])/3 + 5*Zeta[5]))) + 
  COLOR[CF*NfV2]*(((3*I)/2)*Pi + (3*Log[1 - x])/2 - ((5*I)/2)*Pi*Log[1 - x] - 
    (5*Log[1 - x]^2)/4 + ((3*I)/2)*Pi*Log[x] + (3*Log[x]^2)/4 + 
    FF[x]^3*(Pi^2/2 + Log[1 - x]^2/2 - Log[1 - x]*Log[x] + Log[x]^2/2 + 
      ep*(2*Pi^2 - (I/2)*Pi^3 - (Pi^2*Log[1 - x])/3 + 2*Log[1 - x]^2 - 
        (I/2)*Pi*Log[1 - x]^2 - (2*Log[1 - x]^3)/3 - (Pi^2*Log[x])/2 - 
        4*Log[1 - x]*Log[x] + I*Pi*Log[1 - x]*Log[x] + 2*Log[x]^2 - 
        (I/2)*Pi*Log[x]^2 + Log[1 - x]*Log[x]^2 - (2*Log[x]^3)/3 - 
        Log[1 - x]*PolyLog[2, x] + Log[x]*PolyLog[2, x] - PolyLog[3, 1 - x] - 
        PolyLog[3, x]) + ep^2*((23*Pi^2)/4 - ((7*I)/2)*Pi^3 - 
        (107*Pi^4)/360 + (5*Pi^2*Log[1 - x])/3 + ((7*I)/3)*Pi^3*Log[1 - x] + 
        (23*Log[1 - x]^2)/4 - ((7*I)/2)*Pi*Log[1 - x]^2 + 
        (3*Pi^2*Log[1 - x]^2)/4 - (8*Log[1 - x]^3)/3 + 
        ((2*I)/3)*Pi*Log[1 - x]^3 + Log[1 - x]^4/2 - (Pi^2*Log[x])/2 + 
        ((3*I)/2)*Pi^3*Log[x] - (23*Log[1 - x]*Log[x])/2 + 
        (7*I)*Pi*Log[1 - x]*Log[x] + (5*Pi^2*Log[1 - x]*Log[x])/6 - 
        6*Log[1 - x]^2*Log[x] - (6*I)*Pi*Log[1 - x]^2*Log[x] - 
        (13*Log[1 - x]^3*Log[x])/6 + (23*Log[x]^2)/4 - 
        ((7*I)/2)*Pi*Log[x]^2 + (Pi^2*Log[x]^2)/2 + 7*Log[1 - x]*Log[x]^2 - 
        I*Pi*Log[1 - x]*Log[x]^2 - (7*Log[1 - x]^2*Log[x]^2)/4 - 
        (8*Log[x]^3)/3 + ((2*I)/3)*Pi*Log[x]^3 - (2*Log[1 - x]*Log[x]^3)/3 + 
        Log[x]^4/2 - 13*Log[1 - x]*PolyLog[2, x] - (5*I)*Pi*Log[1 - x]*
         PolyLog[2, x] - (3*Log[1 - x]^2*PolyLog[2, x])/2 + 
        13*Log[x]*PolyLog[2, x] + (5*I)*Pi*Log[x]*PolyLog[2, x] + 
        (3*Log[x]^2*PolyLog[2, x])/2 - 13*PolyLog[3, 1 - x] - 
        (17*I)*Pi*PolyLog[3, 1 - x] - 10*Log[1 - x]*PolyLog[3, 1 - x] - 
        5*Log[x]*PolyLog[3, 1 - x] - 13*PolyLog[3, x] - 
        (17*I)*Pi*PolyLog[3, x] - 5*Log[1 - x]*PolyLog[3, x] - 
        10*Log[x]*PolyLog[3, x] + 17*PolyLog[4, 1 - x] + 17*PolyLog[4, x])) + 
    ep*(((59*I)/6)*Pi - (17*Pi^2)/9 + (I/9)*Pi^3 + Pi^4/30 + 
      (59*Log[1 - x])/6 - ((19*I)/3)*Pi*Log[1 - x] + (5*Pi^2*Log[1 - x])/6 - 
      (9*Log[1 - x]^2)/2 + ((35*I)/12)*Pi*Log[1 - x]^2 - 
      (2*Pi^2*Log[1 - x]^2)/3 + (5*Log[1 - x]^3)/3 - Log[1 - x]^4/3 + 
      ((37*I)/6)*Pi*Log[x] - (5*Pi^2*Log[x])/9 - (Log[1 - x]*Log[x])/3 - 
      (I/6)*Pi*Log[1 - x]*Log[x] + (7*Log[1 - x]^2*Log[x])/3 + 
      (4*Log[1 - x]^3*Log[x])/3 + (13*Log[x]^2)/4 - ((5*I)/3)*Pi*Log[x]^2 - 
      (Log[1 - x]*Log[x]^2)/2 - Log[1 - x]^2*Log[x]^2 - Log[x]^3 + 
      ((19*I)/6)*Pi*PolyLog[2, x] - (4*Pi^2*PolyLog[2, x])/3 + 
      (23*Log[1 - x]*PolyLog[2, x])/6 - (2*Log[x]*PolyLog[2, x])/3 + 
      (23*PolyLog[3, 1 - x])/6 - (4*I)*Pi*PolyLog[3, 1 - x] - 
      4*Log[x]*PolyLog[3, 1 - x] + (2*PolyLog[3, x])/3 + 
      (4*I)*Pi*PolyLog[3, x] + 4*Log[1 - x]*PolyLog[3, x] + 
      8*PolyLog[4, 1 - x] - 8*PolyLog[4, x] - 8*PolyLog[4, -(x/(1 - x))] - 
      (9*Zeta[3])/2 - 4*Log[1 - x]*Zeta[3] + 4*Log[x]*Zeta[3]) + 
    FF[x]*((-3*I)*Pi + Pi^2/4 - (9*Log[1 - x])/2 + I*Pi*Log[1 - x] + 
      (3*Log[1 - x]^2)/4 + (3*Log[x])/2 + I*Pi*Log[x] - 
      (Log[1 - x]*Log[x])/2 + (3*Log[x]^2)/4 + 
      ep*(((-59*I)/3)*Pi + (43*Pi^2)/9 - ((8*I)/9)*Pi^3 - (59*Log[1 - x])/2 - 
        ((17*I)/6)*Pi*Log[1 - x] + (Pi^2*Log[1 - x])/3 + 
        (15*Log[1 - x]^2)/4 - ((11*I)/6)*Pi*Log[1 - x]^2 - Log[1 - x]^3 + 
        (59*Log[x])/6 + ((19*I)/6)*Pi*Log[x] - (31*Pi^2*Log[x])/18 - 
        (4*Log[1 - x]*Log[x])/3 + ((10*I)/3)*Pi*Log[1 - x]*Log[x] - 
        (19*Log[1 - x]^2*Log[x])/6 + (3*Log[x]^2)/4 - ((7*I)/6)*Pi*Log[x]^2 + 
        (5*Log[1 - x]*Log[x]^2)/2 - Log[x]^3 - ((4*I)/3)*Pi*PolyLog[2, x] - 
        (17*Log[1 - x]*PolyLog[2, x])/3 + (13*Log[x]*PolyLog[2, x])/3 - 
        (17*PolyLog[3, 1 - x])/3 - (13*PolyLog[3, x])/3 + 9*Zeta[3]) + 
      ep^2*(((-1583*I)/18)*Pi + (5407*Pi^2)/216 + ((67*I)/54)*Pi^3 + 
        (247*Pi^4)/1080 - (1583*Log[1 - x])/12 - ((589*I)/18)*Pi*Log[1 - x] + 
        (449*Pi^2*Log[1 - x])/36 + ((71*I)/18)*Pi^3*Log[1 - x] + 
        (313*Log[1 - x]^2)/24 - ((107*I)/36)*Pi*Log[1 - x]^2 + 
        (19*Pi^2*Log[1 - x]^2)/8 - 2*Log[1 - x]^3 + ((16*I)/9)*Pi*
         Log[1 - x]^3 + (53*Log[1 - x]^4)/36 + (1583*Log[x])/36 + 
        ((179*I)/18)*Pi*Log[x] - (553*Pi^2*Log[x])/108 + 
        ((4*I)/9)*Pi^3*Log[x] + (7*Log[1 - x]*Log[x])/36 + 
        ((65*I)/9)*Pi*Log[1 - x]*Log[x] - (21*Pi^2*Log[1 - x]*Log[x])/4 - 
        (553*Log[1 - x]^2*Log[x])/36 - ((35*I)/3)*Pi*Log[1 - x]^2*Log[x] - 
        (109*Log[1 - x]^3*Log[x])/18 - (119*Log[x]^2)/24 - 
        ((151*I)/36)*Pi*Log[x]^2 + (121*Pi^2*Log[x]^2)/72 + 
        (113*Log[1 - x]*Log[x]^2)/12 - ((8*I)/3)*Pi*Log[1 - x]*Log[x]^2 + 
        (11*Log[1 - x]^2*Log[x]^2)/6 - 2*Log[x]^3 + ((8*I)/9)*Pi*Log[x]^3 - 
        3*Log[1 - x]*Log[x]^3 + (3*Log[x]^4)/4 - ((32*I)/9)*Pi*
         PolyLog[2, x] - (14*Pi^2*PolyLog[2, x])/9 - 
        (196*Log[1 - x]*PolyLog[2, x])/9 - ((19*I)/3)*Pi*Log[1 - x]*
         PolyLog[2, x] - (Log[1 - x]^2*PolyLog[2, x])/6 + 
        (164*Log[x]*PolyLog[2, x])/9 + ((23*I)/3)*Pi*Log[x]*PolyLog[2, x] + 
        (16*Log[1 - x]*Log[x]*PolyLog[2, x])/3 - (19*Log[x]^2*PolyLog[2, x])/
         6 - (196*PolyLog[3, 1 - x])/9 - ((106*I)/3)*Pi*PolyLog[3, 1 - x] - 
        (70*Log[1 - x]*PolyLog[3, 1 - x])/3 - (2*Log[x]*PolyLog[3, 1 - x])/
         3 - (164*PolyLog[3, x])/9 - ((110*I)/3)*Pi*PolyLog[3, x] - 
        (70*Log[1 - x]*PolyLog[3, x])/3 - (14*Log[x]*PolyLog[3, x])/3 + 
        29*PolyLog[4, 1 - x] + 33*PolyLog[4, x] + 
        (52*PolyLog[4, -(x/(1 - x))])/3 + 11*Zeta[3] + (30*I)*Pi*Zeta[3] + 
        (70*Log[1 - x]*Zeta[3])/3 - (34*Log[x]*Zeta[3])/3)) + 
    FF[x]^2*((-3*Pi^2)/4 + 3*Log[1 - x] - (3*Log[1 - x]^2)/4 - 3*Log[x] + 
      (3*Log[1 - x]*Log[x])/2 - (3*Log[x]^2)/4 + 
      ep*(-3*Pi^2 + ((23*I)/36)*Pi^3 + (59*Log[1 - x])/3 + 
        (3*I)*Pi*Log[1 - x] - (Pi^2*Log[1 - x])/6 - (9*Log[1 - x]^2)/2 + 
        ((13*I)/12)*Pi*Log[1 - x]^2 + Log[1 - x]^3 - (59*Log[x])/3 - 
        (3*I)*Pi*Log[x] + (47*Pi^2*Log[x])/36 + 6*Log[1 - x]*Log[x] - 
        ((5*I)/6)*Pi*Log[1 - x]*Log[x] + (2*Log[1 - x]^2*Log[x])/3 - 
        (3*Log[x]^2)/2 + ((5*I)/12)*Pi*Log[x]^2 - (3*Log[1 - x]*Log[x]^2)/2 + 
        Log[x]^3 + ((4*I)/3)*Pi*PolyLog[2, x] + (13*Log[1 - x]*PolyLog[2, x])/
         6 - (5*Log[x]*PolyLog[2, x])/6 + (13*PolyLog[3, 1 - x])/6 + 
        (5*PolyLog[3, x])/6) + ep^2*((-69*Pi^2)/8 + ((535*I)/108)*Pi^3 + 
        (319*Pi^4)/2160 + (1583*Log[1 - x])/18 + ((64*I)/3)*Pi*Log[1 - x] - 
        (88*Pi^2*Log[1 - x])/9 - ((83*I)/18)*Pi^3*Log[1 - x] - 
        (141*Log[1 - x]^2)/8 + ((167*I)/36)*Pi*Log[1 - x]^2 - 
        (59*Pi^2*Log[1 - x]^2)/24 + 4*Log[1 - x]^3 - 
        ((13*I)/9)*Pi*Log[1 - x]^3 - (53*Log[1 - x]^4)/36 - 
        (1583*Log[x])/18 - ((64*I)/3)*Pi*Log[x] + (835*Pi^2*Log[x])/108 - 
        ((37*I)/36)*Pi^3*Log[x] + (69*Log[1 - x]*Log[x])/4 - 
        ((157*I)/18)*Pi*Log[1 - x]*Log[x] + (17*Pi^2*Log[1 - x]*Log[x])/12 + 
        (221*Log[1 - x]^2*Log[x])/18 + ((29*I)/3)*Pi*Log[1 - x]^2*Log[x] + 
        (281*Log[1 - x]^3*Log[x])/36 + (3*Log[x]^2)/8 + 
        ((211*I)/36)*Pi*Log[x]^2 - (41*Pi^2*Log[x]^2)/36 - 
        12*Log[1 - x]*Log[x]^2 + (I/6)*Pi*Log[1 - x]*Log[x]^2 - 
        (53*Log[1 - x]^2*Log[x]^2)/24 + 4*Log[x]^3 - ((5*I)/9)*Pi*Log[x]^3 + 
        Log[1 - x]*Log[x]^3 - (3*Log[x]^4)/4 + ((32*I)/9)*Pi*PolyLog[2, x] + 
        (14*Pi^2*PolyLog[2, x])/9 + (383*Log[1 - x]*PolyLog[2, x])/18 + 
        ((41*I)/6)*Pi*Log[1 - x]*PolyLog[2, x] + 
        (47*Log[1 - x]^2*PolyLog[2, x])/12 - (319*Log[x]*PolyLog[2, x])/18 - 
        ((49*I)/6)*Pi*Log[x]*PolyLog[2, x] - 
        (16*Log[1 - x]*Log[x]*PolyLog[2, x])/3 - (7*Log[x]^2*PolyLog[2, x])/
         12 + (383*PolyLog[3, 1 - x])/18 + ((149*I)/6)*Pi*PolyLog[3, 1 - x] + 
        (73*Log[1 - x]*PolyLog[3, 1 - x])/3 - (23*Log[x]*PolyLog[3, 1 - x])/
         6 + (319*PolyLog[3, x])/18 + ((157*I)/6)*Pi*PolyLog[3, x] + 
        (113*Log[1 - x]*PolyLog[3, x])/6 + (17*Log[x]*PolyLog[3, x])/3 - 
        (47*PolyLog[4, 1 - x])/2 - (55*PolyLog[4, x])/2 - 
        (52*PolyLog[4, -(x/(1 - x))])/3 - (52*Log[1 - x]*Zeta[3])/3 + 
        (52*Log[x]*Zeta[3])/3)) + FF[(1 - x)^(-1)]*(((-3*I)/2)*Pi*Log[x] - 
      (3*Log[x]^2)/4 + ep*(((5*I)/9)*Pi^3 - (7*Pi^4)/90 + 
        (Pi^2*Log[1 - x]^2)/3 + Log[1 - x]^4/6 - ((13*I)/2)*Pi*Log[x] + 
        (11*Pi^2*Log[x])/9 - (3*I)*Pi*Log[1 - x]*Log[x] - 
        (2*Log[1 - x]^3*Log[x])/3 - (13*Log[x]^2)/4 + ((5*I)/3)*Pi*Log[x]^2 - 
        (3*Log[1 - x]*Log[x]^2)/2 + Log[x]^3 - ((10*I)/3)*Pi*PolyLog[2, x] + 
        (2*Pi^2*PolyLog[2, x])/3 - (10*Log[x]*PolyLog[2, x])/3 + 
        (10*PolyLog[3, x])/3 - (4*I)*Pi*PolyLog[3, x] - 
        4*Log[1 - x]*PolyLog[3, x] - 4*PolyLog[4, 1 - x] + 4*PolyLog[4, x] + 
        4*PolyLog[4, -(x/(1 - x))] - (10*Zeta[3])/3 + (4*I)*Pi*Zeta[3] + 
        4*Log[1 - x]*Zeta[3]) + ep^2*(((491*I)/216)*Pi^3 - (17*Pi^4)/60 + 
        ((4*I)/15)*Pi^5 + (20*Li[{3, 2}, 1, x])/3 - 16*Li[{3, 2}, 1 - x, 1] - 
        20*Li[{3, 2}, x, 1] - ((2*I)/9)*Pi^3*Log[1 - x] + 
        (47*Pi^4*Log[1 - x])/90 + (17*Pi^2*Log[1 - x]^2)/18 + 
        ((4*I)/3)*Pi^3*Log[1 - x]^2 + (13*Pi^2*Log[1 - x]^3)/9 + 
        (17*Log[1 - x]^4)/36 + ((2*I)/3)*Pi*Log[1 - x]^4 + 
        (17*Log[1 - x]^5)/30 - ((68*I)/3)*Pi*Log[x] + (1073*Pi^2*Log[x])/
         216 - (I/36)*Pi^3*Log[x] - (8*Pi^4*Log[x])/15 - 
        (12*I)*Pi*Log[1 - x]*Log[x] + (13*Pi^2*Log[1 - x]*Log[x])/9 + 
        ((5*I)/6)*Pi*Log[1 - x]^2*Log[x] - 3*Pi^2*Log[1 - x]^2*Log[x] - 
        (17*Log[1 - x]^3*Log[x])/9 - ((8*I)/3)*Pi*Log[1 - x]^3*Log[x] - 
        (5*Log[1 - x]^4*Log[x])/2 - (34*Log[x]^2)/3 + 
        ((527*I)/72)*Pi*Log[x]^2 - (73*Pi^2*Log[x]^2)/72 - 
        6*Log[1 - x]*Log[x]^2 + ((19*I)/6)*Pi*Log[1 - x]*Log[x]^2 + 
        (7*Log[1 - x]^2*Log[x]^2)/3 + (13*Log[x]^3)/3 - 
        ((11*I)/9)*Pi*Log[x]^3 + 2*Log[1 - x]*Log[x]^3 - (3*Log[x]^4)/4 - 
        ((491*I)/36)*Pi*PolyLog[2, x] + (25*Pi^2*PolyLog[2, x])/9 + 
        ((4*I)/3)*Pi^3*PolyLog[2, x] + ((4*I)/3)*Pi*Log[1 - x]*
         PolyLog[2, x] - (491*Log[x]*PolyLog[2, x])/36 + 
        I*Pi*Log[x]*PolyLog[2, x] + (4*Log[1 - x]*Log[x]*PolyLog[2, x])/3 - 
        8*Log[1 - x]^2*Log[x]*PolyLog[2, x] + (19*Log[x]^2*PolyLog[2, x])/6 - 
        (8*I)*Pi*PolyLog[2, x]^2 - 8*Log[1 - x]*PolyLog[2, x]^2 + 
        ((23*I)/3)*Pi*PolyLog[3, 1 - x] - (2*Pi^2*PolyLog[3, 1 - x])/3 + 
        (23*Log[x]*PolyLog[3, 1 - x])/3 - 16*Log[1 - x]*Log[x]*
         PolyLog[3, 1 - x] - 16*PolyLog[2, x]*PolyLog[3, 1 - x] + 
        (491*PolyLog[3, x])/36 + ((7*I)/3)*Pi*PolyLog[3, x] + 
        (14*Pi^2*PolyLog[3, x])/3 - 5*Log[1 - x]*PolyLog[3, x] - 
        (20*I)*Pi*Log[1 - x]*PolyLog[3, x] - 6*Log[1 - x]^2*PolyLog[3, x] + 
        (2*Log[x]*PolyLog[3, x])/3 + (20*PolyLog[2, x]*PolyLog[3, x])/3 - 
        (34*PolyLog[4, 1 - x])/3 - (16*I)*Pi*PolyLog[4, 1 - x] - 
        8*Log[1 - x]*PolyLog[4, 1 - x] + 48*Log[x]*PolyLog[4, 1 - x] + 
        (11*PolyLog[4, x])/3 + (4*I)*Pi*PolyLog[4, x] + 
        36*Log[1 - x]*PolyLog[4, x] + (34*PolyLog[4, -(x/(1 - x))])/3 + 
        (16*I)*Pi*PolyLog[4, -(x/(1 - x))] + 8*Log[1 - x]*
         PolyLog[4, -(x/(1 - x))] - 28*PolyLog[5, 1 - x] - 
        (64*PolyLog[5, x])/3 - 28*PolyLog[5, -(x/(1 - x))] - 
        (491*Zeta[3])/36 - ((7*I)/3)*Pi*Zeta[3] + (2*Pi^2*Zeta[3])/3 + 
        5*Log[1 - x]*Zeta[3] + (20*I)*Pi*Log[1 - x]*Zeta[3] + 
        6*Log[1 - x]^2*Zeta[3] - (2*Log[x]*Zeta[3])/3 - 
        32*Log[1 - x]*Log[x]*Zeta[3] + (4*PolyLog[2, x]*Zeta[3])/3 - 
        52*Zeta[5])) + ep^2*(((1583*I)/36)*Pi - (2393*Pi^2)/216 - 
      ((317*I)/216)*Pi^3 - (109*Pi^4)/540 - ((14*I)/45)*Pi^5 - 
      (40*Li[{3, 2}, 1, x])/3 + 16*Li[{3, 2}, 1 - x, 1] + 
      24*Li[{3, 2}, x, 1] + (1583*Log[1 - x])/36 - 
      ((299*I)/36)*Pi*Log[1 - x] - (10*Pi^2*Log[1 - x])/9 + 
      ((13*I)/36)*Pi^3*Log[1 - x] - (38*Pi^4*Log[1 - x])/45 - 
      (25*Log[1 - x]^2)/2 + ((623*I)/72)*Pi*Log[1 - x]^2 - 
      (3*Pi^2*Log[1 - x]^2)/2 - ((8*I)/3)*Pi^3*Log[1 - x]^2 + 
      5*Log[1 - x]^3 - ((20*I)/9)*Pi*Log[1 - x]^3 - (16*Pi^2*Log[1 - x]^3)/
       9 - (253*Log[1 - x]^4)/144 - ((4*I)/3)*Pi*Log[1 - x]^4 - 
      (2*Log[1 - x]^5)/3 + ((709*I)/36)*Pi*Log[x] - (485*Pi^2*Log[x])/216 - 
      ((23*I)/36)*Pi^3*Log[x] + (26*Pi^4*Log[x])/45 - 
      (107*Log[1 - x]*Log[x])/36 - ((73*I)/36)*Pi*Log[1 - x]*Log[x] + 
      (19*Pi^2*Log[1 - x]*Log[x])/6 + (4*I)*Pi^3*Log[1 - x]*Log[x] + 
      (115*Log[1 - x]^2*Log[x])/18 + (I/12)*Pi*Log[1 - x]^2*Log[x] + 
      (10*Pi^2*Log[1 - x]^2*Log[x])/3 + (11*Log[1 - x]^3*Log[x])/18 + 
      ((16*I)/3)*Pi*Log[1 - x]^3*Log[x] + (8*Log[1 - x]^4*Log[x])/3 + 
      (34*Log[x]^2)/3 - ((491*I)/72)*Pi*Log[x]^2 + (Pi^2*Log[x]^2)/72 - 
      (10*Log[1 - x]*Log[x]^2)/3 - ((5*I)/12)*Pi*Log[1 - x]*Log[x]^2 + 
      2*Pi^2*Log[1 - x]*Log[x]^2 - (67*Log[1 - x]^2*Log[x]^2)/24 - 
      (12*I)*Pi*Log[1 - x]^2*Log[x]^2 + (Log[1 - x]^3*Log[x]^2)/3 - 
      (13*Log[x]^3)/3 + ((11*I)/9)*Pi*Log[x]^3 + (2*Log[1 - x]*Log[x]^3)/3 - 
      (13*Log[1 - x]^2*Log[x]^3)/3 + (3*Log[x]^4)/4 + 
      ((13*I)/9)*Pi*PolyLog[2, x] + (19*Pi^2*PolyLog[2, x])/36 + 
      (269*Log[1 - x]*PolyLog[2, x])/36 - ((23*I)/6)*Pi*Log[1 - x]*
       PolyLog[2, x] - (41*Log[1 - x]^2*PolyLog[2, x])/12 - 
      (217*Log[x]*PolyLog[2, x])/36 - ((25*I)/3)*Pi*Log[x]*PolyLog[2, x] + 
      (8*Pi^2*Log[x]*PolyLog[2, x])/3 - (14*Log[1 - x]*Log[x]*PolyLog[2, x])/
       3 - (16*I)*Pi*Log[1 - x]*Log[x]*PolyLog[2, x] + 
      8*Log[1 - x]^2*Log[x]*PolyLog[2, x] - (7*Log[x]^2*PolyLog[2, x])/6 - 
      8*Log[1 - x]*Log[x]^2*PolyLog[2, x] + 8*Log[1 - x]*PolyLog[2, x]^2 - 
      8*Log[x]*PolyLog[2, x]^2 + (269*PolyLog[3, 1 - x])/36 + 
      ((17*I)/3)*Pi*PolyLog[3, 1 - x] + (16*Pi^2*PolyLog[3, 1 - x])/3 + 
      (5*Log[1 - x]*PolyLog[3, 1 - x])/3 - (11*Log[x]*PolyLog[3, 1 - x])/3 - 
      (20*I)*Pi*Log[x]*PolyLog[3, 1 - x] + 16*Log[1 - x]*Log[x]*
       PolyLog[3, 1 - x] - 6*Log[x]^2*PolyLog[3, 1 - x] + 
      16*PolyLog[2, x]*PolyLog[3, 1 - x] + (217*PolyLog[3, x])/36 + 
      ((131*I)/6)*Pi*PolyLog[3, x] - 8*Pi^2*PolyLog[3, x] + 
      (79*Log[1 - x]*PolyLog[3, x])/6 + (20*I)*Pi*Log[1 - x]*PolyLog[3, x] + 
      6*Log[1 - x]^2*PolyLog[3, x] + (22*Log[x]*PolyLog[3, x])/3 + 
      (8*PolyLog[2, x]*PolyLog[3, x])/3 + 2*PolyLog[4, 1 - x] + 
      (20*I)*Pi*PolyLog[4, 1 - x] + 8*Log[1 - x]*PolyLog[4, 1 - x] - 
      52*Log[x]*PolyLog[4, 1 - x] - (49*PolyLog[4, x])/2 - 
      (20*I)*Pi*PolyLog[4, x] - 28*Log[1 - x]*PolyLog[4, x] - 
      8*Log[x]*PolyLog[4, x] - (73*PolyLog[4, -(x/(1 - x))])/6 - 
      (32*I)*Pi*PolyLog[4, -(x/(1 - x))] - 8*Log[1 - x]*
       PolyLog[4, -(x/(1 - x))] - 8*Log[x]*PolyLog[4, -(x/(1 - x))] + 
      40*PolyLog[5, 1 - x] + (80*PolyLog[5, x])/3 + 
      40*PolyLog[5, -(x/(1 - x))] - (11*Zeta[3])/2 - (15*I)*Pi*Zeta[3] - 
      (16*Pi^2*Zeta[3])/3 - (20*Log[1 - x]*Zeta[3])/3 - 
      (20*I)*Pi*Log[1 - x]*Zeta[3] - 6*Log[1 - x]^2*Zeta[3] + 
      (2*Log[x]*Zeta[3])/3 + (20*I)*Pi*Log[x]*Zeta[3] + 
      32*Log[1 - x]*Log[x]*Zeta[3] + 6*Log[x]^2*Zeta[3] - 
      (8*PolyLog[2, x]*Zeta[3])/3 + 40*Zeta[5]) + 
    FF[x^(-1)]*(((3*I)/2)*Pi*Log[1 - x] + (3*Log[1 - x]^2)/4 + 
      ep*((2*Pi^4)/45 + ((13*I)/2)*Pi*Log[1 - x] - (2*Pi^2*Log[1 - x])/3 + 
        (13*Log[1 - x]^2)/4 - ((5*I)/3)*Pi*Log[1 - x]^2 + 
        (Pi^2*Log[1 - x]^2)/3 - Log[1 - x]^3 + Log[1 - x]^4/6 - 
        (I/3)*Pi*Log[1 - x]*Log[x] - (11*Log[1 - x]^2*Log[x])/6 - 
        (2*Log[1 - x]^3*Log[x])/3 + Log[1 - x]^2*Log[x]^2 - 
        ((10*I)/3)*Pi*PolyLog[2, x] + (2*Pi^2*PolyLog[2, x])/3 - 
        (10*Log[1 - x]*PolyLog[2, x])/3 - (10*PolyLog[3, 1 - x])/3 + 
        (4*I)*Pi*PolyLog[3, 1 - x] + 4*Log[x]*PolyLog[3, 1 - x] - 
        4*PolyLog[4, 1 - x] + 4*PolyLog[4, x] + 4*PolyLog[4, -(x/(1 - x))] + 
        (10*Zeta[3])/3 - (4*I)*Pi*Zeta[3] - 4*Log[x]*Zeta[3]) + 
      ep^2*((11*Pi^4)/270 + ((2*I)/45)*Pi^5 + (20*Li[{3, 2}, 1, x])/3 - 
        4*Li[{3, 2}, x, 1] + ((68*I)/3)*Pi*Log[1 - x] - 
        (97*Pi^2*Log[1 - x])/36 - ((5*I)/36)*Pi^3*Log[1 - x] + 
        (29*Pi^4*Log[1 - x])/90 + (34*Log[1 - x]^2)/3 - 
        ((527*I)/72)*Pi*Log[1 - x]^2 + (103*Pi^2*Log[1 - x]^2)/72 + 
        ((4*I)/3)*Pi^3*Log[1 - x]^2 - (13*Log[1 - x]^3)/3 + 
        ((11*I)/9)*Pi*Log[1 - x]^3 + (Pi^2*Log[1 - x]^3)/3 + 
        (11*Log[1 - x]^4)/9 + ((2*I)/3)*Pi*Log[1 - x]^4 + Log[1 - x]^5/10 - 
        (2*Pi^4*Log[x])/45 - ((59*I)/36)*Pi*Log[1 - x]*Log[x] - 
        (7*Pi^2*Log[1 - x]*Log[x])/9 - (4*I)*Pi^3*Log[1 - x]*Log[x] - 
        (275*Log[1 - x]^2*Log[x])/36 - ((13*I)/6)*Pi*Log[1 - x]^2*Log[x] - 
        (Pi^2*Log[1 - x]^2*Log[x])/3 - (13*Log[1 - x]^3*Log[x])/18 - 
        ((8*I)/3)*Pi*Log[1 - x]^3*Log[x] - (Log[1 - x]^4*Log[x])/6 + 
        (I/2)*Pi*Log[1 - x]*Log[x]^2 - 2*Pi^2*Log[1 - x]*Log[x]^2 + 
        (11*Log[1 - x]^2*Log[x]^2)/6 + (12*I)*Pi*Log[1 - x]^2*Log[x]^2 - 
        (Log[1 - x]^3*Log[x]^2)/3 + (13*Log[1 - x]^2*Log[x]^3)/3 - 
        ((491*I)/36)*Pi*PolyLog[2, x] + (25*Pi^2*PolyLog[2, x])/9 - 
        ((4*I)/3)*Pi^3*PolyLog[2, x] - (491*Log[1 - x]*PolyLog[2, x])/36 + 
        I*Pi*Log[1 - x]*PolyLog[2, x] + (19*Log[1 - x]^2*PolyLog[2, x])/6 + 
        ((4*I)/3)*Pi*Log[x]*PolyLog[2, x] - (8*Pi^2*Log[x]*PolyLog[2, x])/3 + 
        (4*Log[1 - x]*Log[x]*PolyLog[2, x])/3 + (16*I)*Pi*Log[1 - x]*Log[x]*
         PolyLog[2, x] + 8*Log[1 - x]*Log[x]^2*PolyLog[2, x] + 
        (8*I)*Pi*PolyLog[2, x]^2 + 8*Log[x]*PolyLog[2, x]^2 - 
        (491*PolyLog[3, 1 - x])/36 - ((7*I)/3)*Pi*PolyLog[3, 1 - x] - 
        (14*Pi^2*PolyLog[3, 1 - x])/3 - (2*Log[1 - x]*PolyLog[3, 1 - x])/3 + 
        5*Log[x]*PolyLog[3, 1 - x] + (20*I)*Pi*Log[x]*PolyLog[3, 1 - x] + 
        6*Log[x]^2*PolyLog[3, 1 - x] - ((23*I)/3)*Pi*PolyLog[3, x] + 
        (10*Pi^2*PolyLog[3, x])/3 - (23*Log[1 - x]*PolyLog[3, x])/3 - 
        (28*PolyLog[2, x]*PolyLog[3, x])/3 - (11*PolyLog[4, 1 - x])/3 - 
        (4*I)*Pi*PolyLog[4, 1 - x] + 4*Log[x]*PolyLog[4, 1 - x] + 
        (34*PolyLog[4, x])/3 + (16*I)*Pi*PolyLog[4, x] - 
        8*Log[1 - x]*PolyLog[4, x] + 8*Log[x]*PolyLog[4, x] + 
        (34*PolyLog[4, -(x/(1 - x))])/3 + (16*I)*Pi*
         PolyLog[4, -(x/(1 - x))] + 8*Log[x]*PolyLog[4, -(x/(1 - x))] - 
        12*PolyLog[5, 1 - x] - (16*PolyLog[5, x])/3 - 
        12*PolyLog[5, -(x/(1 - x))] + (491*Zeta[3])/36 + 
        ((7*I)/3)*Pi*Zeta[3] + (14*Pi^2*Zeta[3])/3 + (2*Log[1 - x]*Zeta[3])/
         3 - 5*Log[x]*Zeta[3] - (20*I)*Pi*Log[x]*Zeta[3] - 
        6*Log[x]^2*Zeta[3] + (4*PolyLog[2, x]*Zeta[3])/3 + 12*Zeta[5]))) + 
  COLOR[CF^2]*(-17/8 - (I/2)*Pi + (7*Pi^2)/24 - Log[1 - x]/2 - 
    (I/2)*Pi*Log[1 - x] - Log[1 - x]^2/4 + (3*Log[x])/4 + I*Pi*Log[x] + 
    Log[x]^2/2 + FF[x]^3*(-3*Pi^2 - 3*Log[1 - x]^2 + 6*Log[1 - x]*Log[x] - 
      3*Log[x]^2 + ep*((-21*Pi^2)/2 + 8*Pi^2*Log[1 - x] - 
        (21*Log[1 - x]^2)/2 + 4*Log[1 - x]^3 + 6*Pi^2*Log[x] + 
        21*Log[1 - x]*Log[x] - 12*Log[1 - x]^2*Log[x] - (21*Log[x]^2)/2 + 
        4*Log[x]^3 - 12*Log[1 - x]*PolyLog[2, x] + 12*Log[x]*PolyLog[2, x] - 
        12*PolyLog[3, 1 - x] - 12*PolyLog[3, x]) + 
      ep^2*((-139*Pi^2)/4 - (17*Pi^4)/30 + 28*Pi^2*Log[1 - x] - 
        (139*Log[1 - x]^2)/4 - (15*Pi^2*Log[1 - x]^2)/2 + 14*Log[1 - x]^3 - 
        3*Log[1 - x]^4 + 21*Pi^2*Log[x] + (139*Log[1 - x]*Log[x])/2 - 
        17*Pi^2*Log[1 - x]*Log[x] - 42*Log[1 - x]^2*Log[x] + 
        8*Log[1 - x]^3*Log[x] - (139*Log[x]^2)/4 - (11*Pi^2*Log[x]^2)/2 + 
        12*Log[1 - x]^2*Log[x]^2 + 14*Log[x]^3 - 4*Log[1 - x]*Log[x]^3 - 
        3*Log[x]^4 - 42*Log[1 - x]*PolyLog[2, x] + 12*Log[1 - x]^2*
         PolyLog[2, x] + 42*Log[x]*PolyLog[2, x] - 
        12*Log[x]^2*PolyLog[2, x] - 42*PolyLog[3, 1 - x] + 
        24*Log[x]*PolyLog[3, 1 - x] - 42*PolyLog[3, x] + 
        24*Log[1 - x]*PolyLog[3, x] + 24*PolyLog[4, 1 - x] + 
        24*PolyLog[4, x])) + FF[x]^2*((9*Pi^2)/2 - 6*Log[1 - x] + 
      (9*Log[1 - x]^2)/2 + 6*Log[x] - 9*Log[1 - x]*Log[x] + (9*Log[x]^2)/2 + 
      ep*((63*Pi^2)/4 - 33*Log[1 - x] - (38*Pi^2*Log[1 - x])/3 + 
        (87*Log[1 - x]^2)/4 - (20*Log[1 - x]^3)/3 + 33*Log[x] - 
        (25*Pi^2*Log[x])/3 - (63*Log[1 - x]*Log[x])/2 + 
        20*Log[1 - x]^2*Log[x] + (39*Log[x]^2)/4 - 2*Log[1 - x]*Log[x]^2 - 
        (16*Log[x]^3)/3 + 18*Log[1 - x]*PolyLog[2, x] - 
        18*Log[x]*PolyLog[2, x] + 18*PolyLog[3, 1 - x] + 18*PolyLog[3, x]) + 
      ep^2*((417*Pi^2)/8 + (34*Pi^4)/45 - (271*Log[1 - x])/2 - 
        (133*Pi^2*Log[1 - x])/3 - (I/6)*Pi^3*Log[1 - x] + 
        (681*Log[1 - x]^2)/8 + (49*Pi^2*Log[1 - x]^2)/4 - 
        (85*Log[1 - x]^3)/3 - (I/6)*Pi*Log[1 - x]^3 + (61*Log[1 - x]^4)/12 + 
        (271*Log[x])/2 - (175*Pi^2*Log[x])/6 + (I/6)*Pi^3*Log[x] - 
        (417*Log[1 - x]*Log[x])/4 + 26*Pi^2*Log[1 - x]*Log[x] + 
        73*Log[1 - x]^2*Log[x] + (I/2)*Pi*Log[1 - x]^2*Log[x] - 
        (40*Log[1 - x]^3*Log[x])/3 + (153*Log[x]^2)/8 + 
        (85*Pi^2*Log[x]^2)/12 - 10*Log[1 - x]*Log[x]^2 - 
        (I/2)*Pi*Log[1 - x]*Log[x]^2 - (35*Log[1 - x]^2*Log[x]^2)/2 - 
        (41*Log[x]^3)/3 + (I/6)*Pi*Log[x]^3 + 7*Log[1 - x]*Log[x]^3 + 
        (15*Log[x]^4)/4 + (2*Pi^2*PolyLog[2, x])/3 + 
        63*Log[1 - x]*PolyLog[2, x] - 19*Log[1 - x]^2*PolyLog[2, x] - 
        63*Log[x]*PolyLog[2, x] + 2*Log[1 - x]*Log[x]*PolyLog[2, x] + 
        17*Log[x]^2*PolyLog[2, x] + 63*PolyLog[3, 1 - x] + 
        Log[1 - x]*PolyLog[3, 1 - x] - 37*Log[x]*PolyLog[3, 1 - x] + 
        63*PolyLog[3, x] - 35*Log[1 - x]*PolyLog[3, x] - 
        Log[x]*PolyLog[3, x] - 36*PolyLog[4, 1 - x] - 36*PolyLog[4, x] - 
        4*PolyLog[4, -(x/(1 - x))])) + 
    ep*(-143/16 - ((37*I)/8)*Pi - (25*Pi^2)/48 + (79*Pi^4)/360 - 
      (37*Log[1 - x])/8 - ((37*I)/8)*Pi*Log[1 - x] + (5*Pi^2*Log[1 - x])/8 - 
      ((3*I)/8)*Pi^3*Log[1 - x] - (47*Log[1 - x]^2)/16 + 
      ((17*I)/8)*Pi*Log[1 - x]^2 + (19*Pi^2*Log[1 - x]^2)/48 + 
      (4*Log[1 - x]^3)/3 - (I/4)*Pi*Log[1 - x]^3 + (5*Log[1 - x]^4)/16 + 
      (23*Log[x])/4 + ((43*I)/8)*Pi*Log[x] - (17*Pi^2*Log[x])/24 + 
      ((7*I)/24)*Pi^3*Log[x] + 3*Log[1 - x]*Log[x] + ((11*I)/2)*Pi*Log[1 - x]*
       Log[x] - (5*Pi^2*Log[1 - x]*Log[x])/3 + (Log[1 - x]^2*Log[x])/2 + 
      (I/2)*Pi*Log[1 - x]^2*Log[x] - (25*Log[1 - x]^3*Log[x])/12 + 
      Log[x]^2/16 - ((9*I)/8)*Pi*Log[x]^2 + (35*Pi^2*Log[x]^2)/48 + 
      (9*Log[1 - x]*Log[x]^2)/2 + (7*Log[1 - x]^2*Log[x]^2)/4 - 
      (3*Log[x]^3)/4 + (I/4)*Pi*Log[x]^3 + (13*Log[x]^4)/48 + 
      ((25*I)/2)*Pi*PolyLog[2, x] - Pi^2*PolyLog[2, x] + 
      (9*Log[1 - x]*PolyLog[2, x])/2 + (I/2)*Pi*Log[1 - x]*PolyLog[2, x] + 
      (Log[1 - x]^2*PolyLog[2, x])/4 + 8*Log[x]*PolyLog[2, x] + 
      (I/2)*Pi*Log[x]*PolyLog[2, x] + (Log[x]^2*PolyLog[2, x])/4 + 
      (9*PolyLog[3, 1 - x])/2 + (3*I)*Pi*PolyLog[3, 1 - x] - 
      4*Log[1 - x]*PolyLog[3, 1 - x] + 7*Log[x]*PolyLog[3, 1 - x] - 
      8*PolyLog[3, x] - (3*I)*Pi*PolyLog[3, x] - 7*Log[1 - x]*PolyLog[3, x] + 
      4*Log[x]*PolyLog[3, x] - (11*PolyLog[4, 1 - x])/2 + 
      (11*PolyLog[4, x])/2 + 14*PolyLog[4, -(x/(1 - x))] - Zeta[3]/3 + 
      11*Log[1 - x]*Zeta[3] - 11*Log[x]*Zeta[3]) + 
    FF[x]*(17/4 + I*Pi - (25*Pi^2)/12 + (23*Log[1 - x])/4 - 
      (I/2)*Pi*Log[1 - x] - (7*Log[1 - x]^2)/4 - (25*Log[x])/4 - 
      (I/2)*Pi*Log[x] + 3*Log[1 - x]*Log[x] - (7*Log[x]^2)/4 + 
      ep*(143/8 + ((37*I)/4)*Pi - (101*Pi^2)/24 - ((25*I)/12)*Pi^3 + 
        (255*Log[1 - x])/8 - ((3*I)/4)*Pi*Log[1 - x] + (41*Pi^2*Log[1 - x])/
         12 - (67*Log[1 - x]^2)/8 - I*Pi*Log[1 - x]^2 + 
        (25*Log[1 - x]^3)/12 - (273*Log[x])/8 - ((3*I)/4)*Pi*Log[x] + 
        (5*Pi^2*Log[x])/3 + (9*Log[1 - x]*Log[x])/2 + ((3*I)/2)*Pi*Log[1 - x]*
         Log[x] - 5*Log[1 - x]^2*Log[x] + (29*Log[x]^2)/8 - I*Pi*Log[x]^2 + 
        (3*Log[1 - x]*Log[x]^2)/2 + (3*Log[x]^3)/4 - 
        (5*Log[1 - x]*PolyLog[2, x])/2 + (5*Log[x]*PolyLog[2, x])/2 - 
        (5*PolyLog[3, 1 - x])/2 - (5*PolyLog[3, x])/2 + (2*Zeta[3])/3) + 
      ep^2*(909/16 + ((315*I)/8)*Pi + (53*Pi^2)/24 - ((21*I)/2)*Pi^3 - 
        (97*Pi^4)/1440 + (2149*Log[1 - x])/16 - ((41*I)/8)*Pi*Log[1 - x] + 
        (23*Pi^2*Log[1 - x])/24 + ((13*I)/2)*Pi^3*Log[1 - x] - 
        (433*Log[1 - x]^2)/16 - ((13*I)/2)*Pi*Log[1 - x]^2 - 
        (41*Pi^2*Log[1 - x]^2)/24 + (77*Log[1 - x]^3)/12 + 
        ((7*I)/4)*Pi*Log[1 - x]^3 - (67*Log[1 - x]^4)/48 - (2187*Log[x])/16 - 
        ((41*I)/8)*Pi*Log[x] - (11*Pi^2*Log[x])/3 + (4*I)*Pi^3*Log[x] - 
        (59*Log[1 - x]*Log[x])/4 + ((51*I)/4)*Pi*Log[1 - x]*Log[x] + 
        (25*Pi^2*Log[1 - x]*Log[x])/12 - (71*Log[1 - x]^2*Log[x])/8 - 
        ((57*I)/4)*Pi*Log[1 - x]^2*Log[x] - (4*Log[1 - x]^3*Log[x])/3 + 
        (623*Log[x]^2)/16 - ((13*I)/2)*Pi*Log[x]^2 - (5*Pi^2*Log[x]^2)/24 + 
        (87*Log[1 - x]*Log[x]^2)/8 - (I/4)*Pi*Log[1 - x]*Log[x]^2 - 
        (19*Log[1 - x]^2*Log[x]^2)/4 - (33*Log[x]^3)/4 + 
        ((17*I)/12)*Pi*Log[x]^3 + (Log[1 - x]*Log[x]^3)/3 - Log[x]^4/16 - 
        (2*Pi^2*PolyLog[2, x])/3 + (Log[1 - x]*PolyLog[2, x])/4 - 
        (13*I)*Pi*Log[1 - x]*PolyLog[2, x] - 3*Log[1 - x]^2*PolyLog[2, x] - 
        (Log[x]*PolyLog[2, x])/4 + (13*I)*Pi*Log[x]*PolyLog[2, x] - 
        2*Log[1 - x]*Log[x]*PolyLog[2, x] + 5*Log[x]^2*PolyLog[2, x] + 
        PolyLog[3, 1 - x]/4 - ((69*I)/2)*Pi*PolyLog[3, 1 - x] - 
        21*Log[1 - x]*PolyLog[3, 1 - x] - (17*Log[x]*PolyLog[3, 1 - x])/2 + 
        PolyLog[3, x]/4 - ((69*I)/2)*Pi*PolyLog[3, x] - 
        (21*Log[1 - x]*PolyLog[3, x])/2 - 19*Log[x]*PolyLog[3, x] + 
        32*PolyLog[4, 1 - x] + 32*PolyLog[4, x] + 
        4*PolyLog[4, -(x/(1 - x))] + (41*Zeta[3])/6 - ((14*I)/3)*Pi*Zeta[3] - 
        3*Log[1 - x]*Zeta[3] - 3*Log[x]*Zeta[3])) + 
    ep^2*(-909/32 - ((315*I)/16)*Pi - (235*Pi^2)/24 - ((2*I)/3)*Pi^3 + 
      (79*Pi^4)/960 + ((13*I)/720)*Pi^5 + (257*Li[{3, 2}, 1, x])/6 - 
      53*Li[{3, 2}, 1 - x, 1] - (151*Li[{3, 2}, x, 1])/2 - 
      (315*Log[1 - x])/16 - ((613*I)/16)*Pi*Log[1 - x] + 
      (205*Pi^2*Log[1 - x])/16 - ((271*I)/48)*Pi^3*Log[1 - x] - 
      (167*Pi^4*Log[1 - x])/240 - (837*Log[1 - x]^2)/32 + 
      ((89*I)/8)*Pi*Log[1 - x]^2 - (583*Pi^2*Log[1 - x]^2)/96 + 
      ((11*I)/12)*Pi^3*Log[1 - x]^2 + (75*Log[1 - x]^3)/8 - 
      ((71*I)/24)*Pi*Log[1 - x]^3 + (61*Pi^2*Log[1 - x]^3)/18 - 
      (313*Log[1 - x]^4)/96 + ((11*I)/24)*Pi*Log[1 - x]^4 + 
      (227*Log[1 - x]^5)/240 + (167*Log[x])/8 + ((695*I)/16)*Pi*Log[x] - 
      (41*Pi^2*Log[x])/8 - ((3*I)/16)*Pi^3*Log[x] - (1919*Pi^4*Log[x])/720 + 
      (99*Log[1 - x]*Log[x])/4 + ((233*I)/8)*Pi*Log[1 - x]*Log[x] - 
      (55*Pi^2*Log[1 - x]*Log[x])/12 - ((19*I)/24)*Pi^3*Log[1 - x]*Log[x] + 
      (9*Log[1 - x]^2*Log[x])/16 + ((143*I)/8)*Pi*Log[1 - x]^2*Log[x] + 
      (427*Pi^2*Log[1 - x]^2*Log[x])/48 + (365*Log[1 - x]^3*Log[x])/24 - 
      ((13*I)/6)*Pi*Log[1 - x]^3*Log[x] - (7*Log[1 - x]^4*Log[x])/8 + 
      (91*Log[x]^2)/32 - ((37*I)/8)*Pi*Log[x]^2 + (11*Pi^2*Log[x]^2)/32 - 
      ((3*I)/8)*Pi^3*Log[x]^2 + (375*Log[1 - x]*Log[x]^2)/16 - 
      ((57*I)/8)*Pi*Log[1 - x]*Log[x]^2 - (Pi^2*Log[1 - x]*Log[x]^2)/16 - 
      (19*Log[1 - x]^2*Log[x]^2)/4 + (4*I)*Pi*Log[1 - x]^2*Log[x]^2 - 
      (39*Log[1 - x]^3*Log[x]^2)/4 - (35*Log[x]^3)/24 + 
      ((11*I)/8)*Pi*Log[x]^3 - (49*Pi^2*Log[x]^3)/36 - 
      (73*Log[1 - x]*Log[x]^3)/12 + (I/4)*Pi*Log[1 - x]*Log[x]^3 + 
      (191*Log[1 - x]^2*Log[x]^3)/24 + (83*Log[x]^4)/96 - 
      ((7*I)/24)*Pi*Log[x]^4 + (13*Log[1 - x]*Log[x]^4)/48 - (3*Log[x]^5)/8 + 
      (71*I)*Pi*PolyLog[2, x] - (13*Pi^2*PolyLog[2, x])/2 + 
      (I/4)*Pi^3*PolyLog[2, x] + (199*Log[1 - x]*PolyLog[2, x])/8 + 
      (10*I)*Pi*Log[1 - x]*PolyLog[2, x] + 
      (505*Pi^2*Log[1 - x]*PolyLog[2, x])/24 + 
      (45*Log[1 - x]^2*PolyLog[2, x])/8 - ((5*I)/4)*Pi*Log[1 - x]^2*
       PolyLog[2, x] + (13*Log[1 - x]^3*PolyLog[2, x])/4 + 
      (369*Log[x]*PolyLog[2, x])/8 - (3*I)*Pi*Log[x]*PolyLog[2, x] + 
      (293*Pi^2*Log[x]*PolyLog[2, x])/24 - 
      (19*Log[1 - x]*Log[x]*PolyLog[2, x])/2 + (7*I)*Pi*Log[1 - x]*Log[x]*
       PolyLog[2, x] - 38*Log[1 - x]^2*Log[x]*PolyLog[2, x] - 
      (35*Log[x]^2*PolyLog[2, x])/8 - ((5*I)/4)*Pi*Log[x]^2*PolyLog[2, x] + 
      15*Log[1 - x]*Log[x]^2*PolyLog[2, x] + (13*Log[x]^3*PolyLog[2, x])/4 - 
      (53*Log[1 - x]*PolyLog[2, x]^2)/2 + (53*Log[x]*PolyLog[2, x]^2)/2 + 
      (199*PolyLog[3, 1 - x])/8 + ((111*I)/4)*Pi*PolyLog[3, 1 - x] + 
      (157*Pi^2*PolyLog[3, 1 - x])/8 + 34*Log[1 - x]*PolyLog[3, 1 - x] - 
      (3*I)*Pi*Log[1 - x]*PolyLog[3, 1 - x] + 
      (35*Log[1 - x]^2*PolyLog[3, 1 - x])/2 - (29*Log[x]*PolyLog[3, 1 - x])/
       2 + ((13*I)/2)*Pi*Log[x]*PolyLog[3, 1 - x] - 83*Log[1 - x]*Log[x]*
       PolyLog[3, 1 - x] + (45*Log[x]^2*PolyLog[3, 1 - x])/4 - 
      53*PolyLog[2, x]*PolyLog[3, 1 - x] - (369*PolyLog[3, x])/8 + 
      ((27*I)/4)*Pi*PolyLog[3, x] - (259*Pi^2*PolyLog[3, x])/24 + 
      36*Log[1 - x]*PolyLog[3, x] - ((13*I)/2)*Pi*Log[1 - x]*PolyLog[3, x] - 
      (45*Log[1 - x]^2*PolyLog[3, x])/4 - 14*Log[x]*PolyLog[3, x] + 
      (3*I)*Pi*Log[x]*PolyLog[3, x] + 30*Log[1 - x]*Log[x]*PolyLog[3, x] - 
      (35*Log[x]^2*PolyLog[3, x])/2 - (61*PolyLog[2, x]*PolyLog[3, x])/6 - 
      (63*PolyLog[4, 1 - x])/4 - (2*I)*Pi*PolyLog[4, 1 - x] - 
      16*Log[1 - x]*PolyLog[4, 1 - x] + 184*Log[x]*PolyLog[4, 1 - x] - 
      (17*PolyLog[4, x])/4 + (2*I)*Pi*PolyLog[4, x] + 
      73*Log[1 - x]*PolyLog[4, x] + 16*Log[x]*PolyLog[4, x] - 
      41*PolyLog[4, -(x/(1 - x))] + (4*I)*Pi*PolyLog[4, -(x/(1 - x))] - 
      12*Log[1 - x]*PolyLog[4, -(x/(1 - x))] - 
      12*Log[x]*PolyLog[4, -(x/(1 - x))] - 130*PolyLog[5, 1 - x] - 
      (505*PolyLog[5, x])/6 - (257*PolyLog[5, -(x/(1 - x))])/2 - 
      (41*Zeta[3])/12 + ((7*I)/3)*Pi*Zeta[3] + (53*Pi^2*Zeta[3])/3 - 
      (16*Log[1 - x]*Zeta[3])/3 + ((35*I)/6)*Pi*Log[1 - x]*Zeta[3] - 
      (97*Log[1 - x]^2*Zeta[3])/12 + (25*Log[x]*Zeta[3])/3 - 
      ((35*I)/6)*Pi*Log[x]*Zeta[3] - 106*Log[1 - x]*Log[x]*Zeta[3] + 
      (97*Log[x]^2*Zeta[3])/12 + (13*PolyLog[2, x]*Zeta[3])/6 - 
      (257*Zeta[5])/2) + FF[x^(-1)]*((I/2)*Pi*Log[1 - x] + Log[1 - x]^2/4 + 
      ep*(Pi^4/60 + ((11*I)/8)*Pi*Log[1 - x] - (7*Pi^2*Log[1 - x])/12 + 
        ((3*I)/8)*Pi^3*Log[1 - x] + (11*Log[1 - x]^2)/16 - 
        ((3*I)/8)*Pi*Log[1 - x]^2 + (3*Pi^2*Log[1 - x]^2)/16 - 
        Log[1 - x]^3/3 + (I/4)*Pi*Log[1 - x]^3 - Log[1 - x]^4/48 + 
        I*Pi*Log[1 - x]*Log[x] + (5*Pi^2*Log[1 - x]*Log[x])/3 + 
        (Log[1 - x]^2*Log[x])/4 - (I/2)*Pi*Log[1 - x]^2*Log[x] + 
        (11*Log[1 - x]^3*Log[x])/12 - (7*Log[1 - x]^2*Log[x]^2)/4 - 
        (I/2)*Pi*PolyLog[2, x] + (Pi^2*PolyLog[2, x])/2 - 
        (Log[1 - x]*PolyLog[2, x])/2 - (I/2)*Pi*Log[1 - x]*PolyLog[2, x] - 
        (Log[1 - x]^2*PolyLog[2, x])/4 - PolyLog[3, 1 - x]/2 - 
        (3*I)*Pi*PolyLog[3, 1 - x] + 4*Log[1 - x]*PolyLog[3, 1 - x] - 
        7*Log[x]*PolyLog[3, 1 - x] - (3*PolyLog[4, 1 - x])/2 - 
        7*PolyLog[4, x] - 7*PolyLog[4, -(x/(1 - x))] + Zeta[3]/2 + 
        (3*I)*Pi*Zeta[3] - 4*Log[1 - x]*Zeta[3] + 7*Log[x]*Zeta[3]) + 
      ep^2*((-61*Pi^4)/360 - (257*Li[{3, 2}, 1, x])/12 + 
        25*Li[{3, 2}, 1 - x, 1] + (145*Li[{3, 2}, x, 1])/4 + 
        ((267*I)/16)*Pi*Log[1 - x] - (27*Pi^2*Log[1 - x])/4 + 
        ((15*I)/16)*Pi^3*Log[1 - x] + (347*Pi^4*Log[1 - x])/720 + 
        (267*Log[1 - x]^2)/32 + ((3*I)/8)*Pi*Log[1 - x]^2 - 
        (23*Pi^2*Log[1 - x]^2)/96 - ((3*I)/4)*Pi^3*Log[1 - x]^2 - 
        (3*Log[1 - x]^3)/2 + ((19*I)/24)*Pi*Log[1 - x]^3 - 
        (31*Pi^2*Log[1 - x]^3)/36 - (7*Log[1 - x]^4)/96 - 
        ((3*I)/8)*Pi*Log[1 - x]^4 + (11*Log[1 - x]^5)/240 + 
        (37*Pi^4*Log[x])/45 + ((31*I)/4)*Pi*Log[1 - x]*Log[x] + 
        (8*Pi^2*Log[1 - x]*Log[x])/3 + ((5*I)/6)*Pi^3*Log[1 - x]*Log[x] + 
        (77*Log[1 - x]^2*Log[x])/16 - ((43*I)/8)*Pi*Log[1 - x]^2*Log[x] - 
        (189*Pi^2*Log[1 - x]^2*Log[x])/16 + (35*Log[1 - x]^3*Log[x])/24 + 
        ((11*I)/6)*Pi*Log[1 - x]^3*Log[x] - (55*Log[1 - x]^4*Log[x])/12 - 
        ((3*I)/2)*Pi*Log[1 - x]*Log[x]^2 + (2*Pi^2*Log[1 - x]*Log[x]^2)/3 - 
        (47*Log[1 - x]^2*Log[x]^2)/8 - ((13*I)/4)*Pi*Log[1 - x]^2*Log[x]^2 + 
        (169*Log[1 - x]^3*Log[x]^2)/12 - (91*Log[1 - x]^2*Log[x]^3)/12 + 
        ((15*I)/8)*Pi*PolyLog[2, x] + (19*Pi^2*PolyLog[2, x])/12 + 
        (I/8)*Pi^3*PolyLog[2, x] + (15*Log[1 - x]*PolyLog[2, x])/8 - 
        (4*I)*Pi*Log[1 - x]*PolyLog[2, x] - (329*Pi^2*Log[1 - x]*
          PolyLog[2, x])/24 + (Log[1 - x]^2*PolyLog[2, x])/8 + 
        ((5*I)/4)*Pi*Log[1 - x]^2*PolyLog[2, x] - 
        (13*Log[1 - x]^3*PolyLog[2, x])/4 - (4*I)*Pi*Log[x]*PolyLog[2, x] - 
        (8*Pi^2*Log[x]*PolyLog[2, x])/3 - 4*Log[1 - x]*Log[x]*PolyLog[2, x] - 
        (5*I)*Pi*Log[1 - x]*Log[x]*PolyLog[2, x] + 24*Log[1 - x]^2*Log[x]*
         PolyLog[2, x] - 14*Log[1 - x]*Log[x]^2*PolyLog[2, x] - 
        ((3*I)/2)*Pi*PolyLog[2, x]^2 + (25*Log[1 - x]*PolyLog[2, x]^2)/2 - 
        14*Log[x]*PolyLog[2, x]^2 + (15*PolyLog[3, 1 - x])/8 - 
        ((69*I)/4)*Pi*PolyLog[3, 1 - x] - (283*Pi^2*PolyLog[3, 1 - x])/24 - 
        (Log[1 - x]*PolyLog[3, 1 - x])/2 + (3*I)*Pi*Log[1 - x]*
         PolyLog[3, 1 - x] - (35*Log[1 - x]^2*PolyLog[3, 1 - x])/2 - 
        (33*Log[x]*PolyLog[3, 1 - x])/2 - (5*I)*Pi*Log[x]*PolyLog[3, 1 - x] + 
        55*Log[1 - x]*Log[x]*PolyLog[3, 1 - x] - 
        (21*Log[x]^2*PolyLog[3, 1 - x])/2 + 25*PolyLog[2, x]*
         PolyLog[3, 1 - x] + ((3*I)/2)*Pi*PolyLog[3, x] + 
        (19*Pi^2*PolyLog[3, x])/6 + (3*Log[1 - x]*PolyLog[3, x])/2 + 
        ((3*I)/2)*Pi*Log[1 - x]*PolyLog[3, x] + 
        (3*Log[1 - x]^2*PolyLog[3, x])/4 + (79*PolyLog[2, x]*PolyLog[3, x])/
         12 + (61*PolyLog[4, 1 - x])/4 + 2*Log[1 - x]*PolyLog[4, 1 - x] - 
        74*Log[x]*PolyLog[4, 1 - x] - 14*PolyLog[4, x] - 
        (2*I)*Pi*PolyLog[4, x] - (37*Log[1 - x]*PolyLog[4, x])/2 - 
        14*Log[x]*PolyLog[4, x] - 14*PolyLog[4, -(x/(1 - x))] - 
        (2*I)*Pi*PolyLog[4, -(x/(1 - x))] + 26*Log[1 - x]*
         PolyLog[4, -(x/(1 - x))] - 14*Log[x]*PolyLog[4, -(x/(1 - x))] + 
        81*PolyLog[5, 1 - x] + (697*PolyLog[5, x])/12 + 
        (159*PolyLog[5, -(x/(1 - x))])/2 - (15*Zeta[3])/8 + 
        ((69*I)/4)*Pi*Zeta[3] - (17*Pi^2*Zeta[3])/24 + (Log[1 - x]*Zeta[3])/
         2 - ((5*I)/6)*Pi*Log[1 - x]*Zeta[3] + (223*Log[1 - x]^2*Zeta[3])/
         12 + (33*Log[x]*Zeta[3])/2 + (5*I)*Pi*Log[x]*Zeta[3] + 
        20*Log[1 - x]*Log[x]*Zeta[3] + (21*Log[x]^2*Zeta[3])/2 - 
        (13*PolyLog[2, x]*Zeta[3])/12 + (113*Zeta[5])/2)) + 
    FF[(1 - x)^(-1)]*((-I/2)*Pi*Log[x] - Log[x]^2/4 + 
      ep*((I/12)*Pi^3 - (17*Pi^4)/72 - (7*Pi^2*Log[1 - x]^2)/12 - 
        (7*Log[1 - x]^4)/24 - ((11*I)/8)*Pi*Log[x] + (2*Pi^2*Log[x])/3 - 
        ((7*I)/24)*Pi^3*Log[x] - ((3*I)/2)*Pi*Log[1 - x]*Log[x] + 
        (7*Log[1 - x]^3*Log[x])/6 - (11*Log[x]^2)/16 + 
        ((3*I)/8)*Pi*Log[x]^2 - (35*Pi^2*Log[x]^2)/48 - 
        (3*Log[1 - x]*Log[x]^2)/4 + Log[x]^3/3 - (I/4)*Pi*Log[x]^3 - 
        (13*Log[x]^4)/48 - (I/2)*Pi*PolyLog[2, x] + (Pi^2*PolyLog[2, x])/2 - 
        (Log[x]*PolyLog[2, x])/2 - (I/2)*Pi*Log[x]*PolyLog[2, x] - 
        (Log[x]^2*PolyLog[2, x])/4 + PolyLog[3, x]/2 + 
        (3*I)*Pi*PolyLog[3, x] + 7*Log[1 - x]*PolyLog[3, x] - 
        4*Log[x]*PolyLog[3, x] + 7*PolyLog[4, 1 - x] + (3*PolyLog[4, x])/2 - 
        7*PolyLog[4, -(x/(1 - x))] - Zeta[3]/2 - (3*I)*Pi*Zeta[3] - 
        7*Log[1 - x]*Zeta[3] + 4*Log[x]*Zeta[3]) + 
      ep^2*(((-5*I)/16)*Pi^3 - (11*Pi^4)/30 - ((13*I)/720)*Pi^5 - 
        (257*Li[{3, 2}, 1, x])/12 + 28*Li[{3, 2}, 1 - x, 1] + 
        (157*Li[{3, 2}, x, 1])/4 + ((2*I)/3)*Pi^3*Log[1 - x] + 
        (77*Pi^4*Log[1 - x])/360 - (7*Pi^2*Log[1 - x]^2)/6 - 
        (I/6)*Pi^3*Log[1 - x]^2 - (91*Pi^2*Log[1 - x]^3)/36 - 
        (7*Log[1 - x]^4)/12 - (I/12)*Pi*Log[1 - x]^4 - 
        (119*Log[1 - x]^5)/120 - ((267*I)/16)*Pi*Log[x] + 
        (103*Pi^2*Log[x])/16 - ((13*I)/48)*Pi^3*Log[x] + 
        (1327*Pi^4*Log[x])/720 - ((47*I)/8)*Pi*Log[1 - x]*Log[x] + 
        (23*Pi^2*Log[1 - x]*Log[x])/12 - (I/24)*Pi^3*Log[1 - x]*Log[x] - 
        ((5*I)/2)*Pi*Log[1 - x]^2*Log[x] + (35*Pi^2*Log[1 - x]^2*Log[x])/12 + 
        (7*Log[1 - x]^3*Log[x])/3 + (I/3)*Pi*Log[1 - x]^3*Log[x] + 
        (131*Log[1 - x]^4*Log[x])/24 - (267*Log[x]^2)/32 - 
        ((3*I)/8)*Pi*Log[x]^2 - (91*Pi^2*Log[x]^2)/96 + 
        ((3*I)/8)*Pi^3*Log[x]^2 - (47*Log[1 - x]*Log[x]^2)/16 + 
        ((11*I)/8)*Pi*Log[1 - x]*Log[x]^2 - (29*Pi^2*Log[1 - x]*Log[x]^2)/
         48 - (13*Log[1 - x]^2*Log[x]^2)/8 - ((3*I)/4)*Pi*Log[1 - x]^2*
         Log[x]^2 - (13*Log[1 - x]^3*Log[x]^2)/3 + (3*Log[x]^3)/2 - 
        ((19*I)/24)*Pi*Log[x]^3 + (49*Pi^2*Log[x]^3)/36 + 
        Log[1 - x]*Log[x]^3 - (I/4)*Pi*Log[1 - x]*Log[x]^3 - 
        (3*Log[1 - x]^2*Log[x]^3)/8 - (49*Log[x]^4)/96 + 
        ((7*I)/24)*Pi*Log[x]^4 - (13*Log[1 - x]*Log[x]^4)/48 + 
        (3*Log[x]^5)/8 + ((15*I)/8)*Pi*PolyLog[2, x] + 
        (19*Pi^2*PolyLog[2, x])/12 - ((3*I)/8)*Pi^3*PolyLog[2, x] - 
        (4*I)*Pi*Log[1 - x]*PolyLog[2, x] - 
        (22*Pi^2*Log[1 - x]*PolyLog[2, x])/3 + (15*Log[x]*PolyLog[2, x])/8 - 
        (4*I)*Pi*Log[x]*PolyLog[2, x] - (229*Pi^2*Log[x]*PolyLog[2, x])/24 - 
        4*Log[1 - x]*Log[x]*PolyLog[2, x] - (2*I)*Pi*Log[1 - x]*Log[x]*
         PolyLog[2, x] + 14*Log[1 - x]^2*Log[x]*PolyLog[2, x] + 
        (Log[x]^2*PolyLog[2, x])/8 + ((5*I)/4)*Pi*Log[x]^2*PolyLog[2, x] - 
        Log[1 - x]*Log[x]^2*PolyLog[2, x] - (13*Log[x]^3*PolyLog[2, x])/4 + 
        ((3*I)/2)*Pi*PolyLog[2, x]^2 + 14*Log[1 - x]*PolyLog[2, x]^2 - 
        (25*Log[x]*PolyLog[2, x]^2)/2 - ((3*I)/2)*Pi*PolyLog[3, 1 - x] - 
        (47*Pi^2*PolyLog[3, 1 - x])/6 - (3*Log[x]*PolyLog[3, 1 - x])/2 - 
        ((3*I)/2)*Pi*Log[x]*PolyLog[3, 1 - x] + 28*Log[1 - x]*Log[x]*
         PolyLog[3, 1 - x] - (3*Log[x]^2*PolyLog[3, 1 - x])/4 + 
        28*PolyLog[2, x]*PolyLog[3, 1 - x] - (15*PolyLog[3, x])/8 + 
        ((69*I)/4)*Pi*PolyLog[3, x] + (61*Pi^2*PolyLog[3, x])/8 + 
        (33*Log[1 - x]*PolyLog[3, x])/2 + (5*I)*Pi*Log[1 - x]*PolyLog[3, x] + 
        (21*Log[1 - x]^2*PolyLog[3, x])/2 + (Log[x]*PolyLog[3, x])/2 - 
        (3*I)*Pi*Log[x]*PolyLog[3, x] - 30*Log[1 - x]*Log[x]*PolyLog[3, x] + 
        (35*Log[x]^2*PolyLog[3, x])/2 + (43*PolyLog[2, x]*PolyLog[3, x])/12 + 
        14*PolyLog[4, 1 - x] + (2*I)*Pi*PolyLog[4, 1 - x] + 
        14*Log[1 - x]*PolyLog[4, 1 - x] - 110*Log[x]*PolyLog[4, 1 - x] - 
        (61*PolyLog[4, x])/4 - (109*Log[1 - x]*PolyLog[4, x])/2 - 
        2*Log[x]*PolyLog[4, x] - 14*PolyLog[4, -(x/(1 - x))] - 
        (2*I)*Pi*PolyLog[4, -(x/(1 - x))] - 14*Log[1 - x]*
         PolyLog[4, -(x/(1 - x))] + 26*Log[x]*PolyLog[4, -(x/(1 - x))] + 
        49*PolyLog[5, 1 - x] + (313*PolyLog[5, x])/12 + 
        49*PolyLog[5, -(x/(1 - x))] + (15*Zeta[3])/8 - 
        ((69*I)/4)*Pi*Zeta[3] - (407*Pi^2*Zeta[3])/24 - 
        (33*Log[1 - x]*Zeta[3])/2 - (5*I)*Pi*Log[1 - x]*Zeta[3] - 
        (21*Log[1 - x]^2*Zeta[3])/2 - (Log[x]*Zeta[3])/2 + 
        ((5*I)/6)*Pi*Log[x]*Zeta[3] + 86*Log[1 - x]*Log[x]*Zeta[3] - 
        (223*Log[x]^2*Zeta[3])/12 - (13*PolyLog[2, x]*Zeta[3])/12 + 
        72*Zeta[5])))}


==> anc/HelAmpl_3L_HPLs.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{COLOR[CF*Nf^2]*(-203/324 + (19*G[{0}, x])/54 - G[{0, 0}, x]/9 + 
    FF[x]*(203/162 - (19*G[{0}, x])/54 - (19*G[{1}, x])/54 + G[{0, 0}, x]/9 + 
      G[{1, 1}, x]/9)) + COLOR[CF*Nf*NfV2]*(((19*I)/6)*Pi - (3*Pi^2)/4 - 
    (I/12)*Pi^3 + ((8*I)/3)*Pi*G[{0}, x] - (3*Pi^2*G[{0}, x])/4 + 
    (19*G[{1}, x])/6 - ((34*I)/9)*Pi*G[{1}, x] + (10*Pi^2*G[{1}, x])/9 + 
    (8*G[{0, 0}, x])/3 - ((5*I)/6)*Pi*G[{0, 1}, x] + 
    ((2*I)/3)*Pi*G[{1, 0}, x] - (43*G[{1, 1}, x])/9 + (I/6)*Pi*G[{1, 1}, x] - 
    G[{0, 0, 0}, x] - (5*G[{0, 1, 1}, x])/6 + G[{1, 0, 0}, x]/2 + 
    G[{1, 0, 1}, x]/6 + G[{1, 1, 0}, x]/6 + 
    FF[x^(-1)]*(((8*I)/3)*Pi*G[{1}, x] - (3*Pi^2*G[{1}, x])/4 + 
      (I/2)*Pi*G[{0, 1}, x] + (8*G[{1, 1}, x])/3 + G[{0, 1, 1}, x]/2 - 
      G[{1, 1, 1}, x]) + (5*G[{1, 1, 1}, x])/3 + 
    FF[x]^3*((13*Pi^2)/18 + (13*G[{0, 0}, x])/9 - (13*G[{0, 1}, x])/9 - 
      (13*G[{1, 0}, x])/9 + (13*G[{1, 1}, x])/9 - (2*G[{0, 0, 0}, x])/3 + 
      (2*G[{0, 1, 1}, x])/3 + (2*G[{1, 0, 0}, x])/3 - (2*G[{1, 1, 1}, x])/3 - 
      (2*Zeta[3])/3) + FF[(1 - x)^(-1)]*((I/12)*Pi^3 - 
      ((8*I)/3)*Pi*G[{0}, x] + (3*Pi^2*G[{0}, x])/4 - (8*G[{0, 0}, x])/3 - 
      (I/2)*Pi*G[{1, 0}, x] + G[{0, 0, 0}, x] - G[{1, 0, 0}, x]/2 - 
      Zeta[3]/2) + FF[x]*(((-19*I)/3)*Pi + (67*Pi^2)/36 - (I/36)*Pi^3 + 
      (19*G[{0}, x])/6 + ((22*I)/9)*Pi*G[{0}, x] - (23*Pi^2*G[{0}, x])/36 - 
      (19*G[{1}, x])/2 - ((2*I)/9)*Pi*G[{1}, x] - (Pi^2*G[{1}, x])/12 + 
      (13*G[{0, 0}, x])/6 + (I/6)*Pi*G[{0, 0}, x] - (13*G[{0, 1}, x])/18 + 
      (I/2)*Pi*G[{0, 1}, x] - (13*G[{1, 0}, x])/18 - (I/6)*Pi*G[{1, 0}, x] + 
      (7*G[{1, 1}, x])/2 - (I/2)*Pi*G[{1, 1}, x] - G[{0, 0, 0}, x] + 
      G[{0, 0, 1}, x]/6 + G[{0, 1, 0}, x]/6 + (2*G[{0, 1, 1}, x])/3 + 
      (2*G[{1, 0, 0}, x])/3 - G[{1, 0, 1}, x]/2 - G[{1, 1, 0}, x]/2 - 
      G[{1, 1, 1}, x] - Zeta[3]/6) + Zeta[3]/2 + 
    FF[x]^2*((-13*Pi^2)/12 - (I/18)*Pi^3 - (19*G[{0}, x])/3 - 
      ((4*I)/3)*Pi*G[{0}, x] + (5*Pi^2*G[{0}, x])/18 + (19*G[{1}, x])/3 + 
      ((4*I)/3)*Pi*G[{1}, x] - (5*Pi^2*G[{1}, x])/18 - (3*G[{0, 0}, x])/2 - 
      (I/3)*Pi*G[{0, 0}, x] + (13*G[{0, 1}, x])/6 - (I/3)*Pi*G[{0, 1}, x] + 
      (13*G[{1, 0}, x])/6 + (I/3)*Pi*G[{1, 0}, x] - (17*G[{1, 1}, x])/6 + 
      (I/3)*Pi*G[{1, 1}, x] + G[{0, 0, 0}, x] - G[{0, 0, 1}, x]/3 - 
      G[{0, 1, 0}, x]/3 - G[{0, 1, 1}, x] - G[{1, 0, 0}, x] + 
      G[{1, 0, 1}, x]/3 + G[{1, 1, 0}, x]/3 + G[{1, 1, 1}, x] + 
      (4*Zeta[3])/3)) + COLOR[CF^2*Nf]*(-7055/2592 - ((205*I)/108)*Pi + 
    (41*Pi^2)/108 - (I/36)*Pi^3 + 2*G[{0}, x] + ((35*I)/18)*Pi*G[{0}, x] - 
    (17*Pi^2*G[{0}, x])/72 - (59*G[{1}, x])/36 - ((29*I)/36)*Pi*G[{1}, x] - 
    (Pi^2*G[{1}, x])/9 + (19*G[{0, 0}, x])/36 - ((7*I)/6)*Pi*G[{0, 0}, x] + 
    (2*G[{0, 1}, x])/3 - ((3*I)/2)*Pi*G[{0, 1}, x] + (2*G[{1, 0}, x])/3 + 
    ((2*I)/3)*Pi*G[{1, 0}, x] - (41*G[{1, 1}, x])/36 + 
    ((5*I)/3)*Pi*G[{1, 1}, x] - (11*G[{0, 0, 0}, x])/6 - 
    (3*G[{0, 1, 1}, x])/2 + G[{1, 0, 0}, x]/2 + G[{1, 0, 1}, x]/6 + 
    G[{1, 1, 0}, x]/6 + FF[x^(-1)]*(((17*I)/36)*Pi*G[{1}, x] - 
      (Pi^2*G[{1}, x])/12 + (I/2)*Pi*G[{0, 1}, x] + (17*G[{1, 1}, x])/36 - 
      ((2*I)/3)*Pi*G[{1, 1}, x] + G[{0, 1, 1}, x]/2 - G[{1, 1, 1}, x]) + 
    (11*G[{1, 1, 1}, x])/6 + FF[x]^3*((-29*Pi^2)/6 + 2*Pi^2*G[{0}, x] + 
      2*Pi^2*G[{1}, x] - (29*G[{0, 0}, x])/3 + (29*G[{0, 1}, x])/3 + 
      (29*G[{1, 0}, x])/3 - (29*G[{1, 1}, x])/3 + 8*G[{0, 0, 0}, x] - 
      4*G[{0, 0, 1}, x] - 4*G[{0, 1, 0}, x] - 4*G[{1, 0, 1}, x] - 
      4*G[{1, 1, 0}, x] + 8*G[{1, 1, 1}, x] - 4*Zeta[3]) + 
    FF[x]*(7055/1296 + ((205*I)/54)*Pi - (343*Pi^2)/108 - ((11*I)/36)*Pi^3 - 
      (505*G[{0}, x])/36 - ((41*I)/36)*Pi*G[{0}, x] + (13*Pi^2*G[{0}, x])/8 + 
      (479*G[{1}, x])/36 - ((41*I)/36)*Pi*G[{1}, x] + 
      (77*Pi^2*G[{1}, x])/72 - (2*G[{0, 0}, x])/9 - (I/2)*Pi*G[{0, 0}, x] + 
      (7*G[{0, 1}, x])/2 + ((5*I)/6)*Pi*G[{0, 1}, x] + (7*G[{1, 0}, x])/2 + 
      ((5*I)/6)*Pi*G[{1, 0}, x] - (74*G[{1, 1}, x])/9 - 
      (I/2)*Pi*G[{1, 1}, x] + (17*G[{0, 0, 0}, x])/3 - 
      (23*G[{0, 0, 1}, x])/6 - (23*G[{0, 1, 0}, x])/6 + 
      (8*G[{0, 1, 1}, x])/3 - (2*G[{1, 0, 0}, x])/3 - G[{1, 0, 1}, x]/2 - 
      G[{1, 1, 0}, x]/2 + (7*G[{1, 1, 1}, x])/3 - (10*Zeta[3])/9) + 
    FF[(1 - x)^(-1)]*((I/12)*Pi^3 - ((17*I)/36)*Pi*G[{0}, x] + 
      (Pi^2*G[{0}, x])/12 - (17*G[{0, 0}, x])/36 + 
      ((2*I)/3)*Pi*G[{0, 0}, x] - (I/2)*Pi*G[{1, 0}, x] + G[{0, 0, 0}, x] - 
      G[{1, 0, 0}, x]/2 - Zeta[3]/2) + (23*Zeta[3])/36 + 
    FF[x]^2*((29*Pi^2)/4 + (41*G[{0}, x])/3 - (59*Pi^2*G[{0}, x])/18 - 
      (41*G[{1}, x])/3 - (49*Pi^2*G[{1}, x])/18 + (21*G[{0, 0}, x])/2 - 
      (29*G[{0, 1}, x])/2 - (29*G[{1, 0}, x])/2 + (37*G[{1, 1}, x])/2 - 
      (41*G[{0, 0, 0}, x])/3 + (23*G[{0, 0, 1}, x])/3 + 
      (23*G[{0, 1, 0}, x])/3 - (5*G[{0, 1, 1}, x])/3 + 
      (5*G[{1, 0, 0}, x])/3 + (13*G[{1, 0, 1}, x])/3 + 
      (13*G[{1, 1, 0}, x])/3 - (31*G[{1, 1, 1}, x])/3 + 6*Zeta[3])) + 
  COLOR[(NfV*d[a, b, c]^2)/Nc]*(1/4 + ((5*I)/4)*Pi + (17*Pi^2)/96 - 
    (I/48)*Pi^3 - (17*Pi^4)/320 + (I/4)*Pi*G[{0}, x] - (Pi^2*G[{0}, x])/6 + 
    (5*G[{1}, x])/4 - (I/4)*Pi*G[{1}, x] - (5*Pi^2*G[{1}, x])/32 - 
    ((3*I)/16)*Pi^3*G[{1}, x] + (3*G[{0, 0}, x])/16 - (I/8)*Pi*G[{0, 0}, x] - 
    (Pi^2*G[{0, 0}, x])/3 + G[{0, 1}, x]/16 + ((3*I)/8)*Pi*G[{0, 1}, x] - 
    (Pi^2*G[{0, 1}, x])/12 + G[{1, 0}, x]/16 - ((5*I)/8)*Pi*G[{1, 0}, x] + 
    (Pi^2*G[{1, 0}, x])/6 - (5*G[{1, 1}, x])/16 + ((3*I)/8)*Pi*G[{1, 1}, x] + 
    (Pi^2*G[{1, 1}, x])/8 - (3*G[{0, 0, 0}, x])/16 + G[{0, 0, 1}, x]/16 + 
    (I/8)*Pi*G[{0, 0, 1}, x] + G[{0, 1, 0}, x]/16 - 
    ((3*I)/8)*Pi*G[{0, 1, 0}, x] + (5*G[{0, 1, 1}, x])/16 + 
    (I/4)*Pi*G[{0, 1, 1}, x] - (7*G[{1, 0, 0}, x])/8 - 
    ((3*I)/8)*Pi*G[{1, 0, 0}, x] + G[{1, 0, 1}, x]/4 + 
    (I/4)*Pi*G[{1, 0, 1}, x] + G[{1, 1, 0}, x]/4 + 
    ((3*I)/4)*Pi*G[{1, 1, 0}, x] + G[{1, 1, 1}, x]/8 - 
    ((5*I)/8)*Pi*G[{1, 1, 1}, x] - G[{0, 0, 0, 0}, x] + G[{0, 0, 0, 1}, x] + 
    G[{0, 0, 1, 0}, x] - (7*G[{0, 0, 1, 1}, x])/8 - 
    (3*G[{0, 1, 0, 1}, x])/8 - (3*G[{0, 1, 1, 0}, x])/8 + 
    (5*G[{0, 1, 1, 1}, x])/8 - G[{1, 0, 0, 0}, x]/8 - G[{1, 0, 0, 1}, x]/4 - 
    G[{1, 0, 1, 0}, x]/4 + G[{1, 0, 1, 1}, x]/2 + (7*G[{1, 1, 0, 0}, x])/8 - 
    G[{1, 1, 0, 1}, x]/8 - G[{1, 1, 1, 0}, x]/8 - G[{1, 1, 1, 1}, x]/2 + 
    FF[x]^3*((13*Pi^2)/4 - ((5*I)/2)*Pi^3 + Pi^4/24 + (13*G[{0, 0}, x])/2 - 
      (5*I)*Pi*G[{0, 0}, x] + (Pi^2*G[{0, 0}, x])/6 - (13*G[{0, 1}, x])/2 + 
      (5*I)*Pi*G[{0, 1}, x] - (Pi^2*G[{0, 1}, x])/6 - (13*G[{1, 0}, x])/2 + 
      (5*I)*Pi*G[{1, 0}, x] - (Pi^2*G[{1, 0}, x])/6 + (13*G[{1, 1}, x])/2 - 
      (5*I)*Pi*G[{1, 1}, x] + (Pi^2*G[{1, 1}, x])/6 - 5*G[{0, 0, 0}, x] + 
      5*G[{0, 1, 1}, x] + 5*G[{1, 0, 0}, x] - 5*G[{1, 1, 1}, x] + 
      G[{0, 0, 0, 0}, x] - G[{0, 0, 0, 1}, x] - G[{0, 0, 1, 0}, x] + 
      G[{0, 0, 1, 1}, x] - G[{0, 1, 0, 0}, x] + G[{0, 1, 0, 1}, x] + 
      G[{0, 1, 1, 0}, x] - G[{0, 1, 1, 1}, x] - G[{1, 0, 0, 0}, x] + 
      G[{1, 0, 0, 1}, x] + G[{1, 0, 1, 0}, x] - G[{1, 0, 1, 1}, x] + 
      G[{1, 1, 0, 0}, x] - G[{1, 1, 0, 1}, x] - G[{1, 1, 1, 0}, x] + 
      G[{1, 1, 1, 1}, x] - 5*Zeta[3]) + (7*Zeta[3])/16 - (I/2)*Pi*Zeta[3] + 
    G[{0}, x]*Zeta[3] - (9*G[{1}, x]*Zeta[3])/8 + 
    FF[(1 - x)^(-1)]*((17*Pi^4)/360 - ((3*I)/16)*Pi*G[{0}, x] - 
      (3*G[{0, 0}, x])/16 + (I/8)*Pi*G[{0, 0}, x] + (Pi^2*G[{0, 0}, x])/3 - 
      (I/16)*Pi*G[{0, 1}, x] + (Pi^2*G[{0, 1}, x])/6 - 
      (I/16)*Pi*G[{1, 0}, x] + (3*G[{0, 0, 0}, x])/16 - G[{0, 0, 1}, x]/16 - 
      G[{0, 1, 0}, x]/16 - G[{1, 0, 0}, x]/16 + G[{0, 0, 0, 0}, x] - 
      G[{0, 0, 0, 1}, x] - G[{0, 0, 1, 0}, x] + G[{0, 0, 1, 1}, x] - 
      G[{0}, x]*Zeta[3]) + FF[x]^2*((-39*Pi^2)/8 + ((15*I)/4)*Pi^3 - 
      (7*Pi^4)/180 - (3*G[{0}, x])/2 + (5*I)*Pi*G[{0}, x] - 
      (Pi^2*G[{0}, x])/12 + (I/6)*Pi^3*G[{0}, x] + (3*G[{1}, x])/2 - 
      (5*I)*Pi*G[{1}, x] + (Pi^2*G[{1}, x])/12 - (I/6)*Pi^3*G[{1}, x] - 
      (19*G[{0, 0}, x])/4 + ((15*I)/2)*Pi*G[{0, 0}, x] + 
      (5*Pi^2*G[{0, 0}, x])/24 + (39*G[{0, 1}, x])/4 - 
      ((15*I)/2)*Pi*G[{0, 1}, x] + (Pi^2*G[{0, 1}, x])/3 + 
      (39*G[{1, 0}, x])/4 - ((15*I)/2)*Pi*G[{1, 0}, x] + 
      (Pi^2*G[{1, 0}, x])/6 - (59*G[{1, 1}, x])/4 + 
      ((15*I)/2)*Pi*G[{1, 1}, x] - (17*Pi^2*G[{1, 1}, x])/24 + 
      7*G[{0, 0, 0}, x] + I*Pi*G[{0, 0, 0}, x] + G[{0, 0, 1}, x]/2 - 
      I*Pi*G[{0, 0, 1}, x] + G[{0, 1, 0}, x]/2 - I*Pi*G[{0, 1, 0}, x] - 
      8*G[{0, 1, 1}, x] + I*Pi*G[{0, 1, 1}, x] - 7*G[{1, 0, 0}, x] - 
      I*Pi*G[{1, 0, 0}, x] - G[{1, 0, 1}, x]/2 + I*Pi*G[{1, 0, 1}, x] - 
      G[{1, 1, 0}, x]/2 + I*Pi*G[{1, 1, 0}, x] + 8*G[{1, 1, 1}, x] - 
      I*Pi*G[{1, 1, 1}, x] + (3*G[{0, 0, 0, 0}, x])/2 - 
      G[{0, 0, 0, 1}, x]/2 - G[{0, 0, 1, 0}, x]/2 - G[{0, 0, 1, 1}, x]/2 + 
      G[{0, 1, 0, 0}, x]/4 - (5*G[{0, 1, 0, 1}, x])/4 - 
      (5*G[{0, 1, 1, 0}, x])/4 + (9*G[{0, 1, 1, 1}, x])/4 + 
      (3*G[{1, 0, 0, 0}, x])/4 - (7*G[{1, 0, 0, 1}, x])/4 - 
      (7*G[{1, 0, 1, 0}, x])/4 + (11*G[{1, 0, 1, 1}, x])/4 - 
      (5*G[{1, 1, 0, 0}, x])/2 + (7*G[{1, 1, 0, 1}, x])/2 + 
      (7*G[{1, 1, 1, 0}, x])/2 - (9*G[{1, 1, 1, 1}, x])/2 + (15*Zeta[3])/2 + 
      (G[{0}, x]*Zeta[3])/4 - (G[{1}, x]*Zeta[3])/4) + 
    FF[x]*(-1/2 - ((5*I)/2)*Pi + (61*Pi^2)/48 - ((25*I)/24)*Pi^3 + 
      (47*Pi^4)/1440 + G[{0}, x]/4 - (5*I)*Pi*G[{0}, x] + 
      (13*Pi^2*G[{0}, x])/32 - (I/16)*Pi^3*G[{0}, x] - (11*G[{1}, x])/4 + 
      (5*I)*Pi*G[{1}, x] + (23*Pi^2*G[{1}, x])/96 + 
      ((7*I)/16)*Pi^3*G[{1}, x] - (13*G[{0, 0}, x])/8 - 
      ((11*I)/4)*Pi*G[{0, 0}, x] - (Pi^2*G[{0, 0}, x])/6 - 
      (27*G[{0, 1}, x])/8 + ((11*I)/4)*Pi*G[{0, 1}, x] - 
      (Pi^2*G[{0, 1}, x])/4 - (27*G[{1, 0}, x])/8 + 
      ((11*I)/4)*Pi*G[{1, 0}, x] - (Pi^2*G[{1, 0}, x])/12 + 
      (67*G[{1, 1}, x])/8 - ((11*I)/4)*Pi*G[{1, 1}, x] + 
      (3*Pi^2*G[{1, 1}, x])/4 - (31*G[{0, 0, 0}, x])/16 - 
      ((3*I)/8)*Pi*G[{0, 0, 0}, x] - (13*G[{0, 0, 1}, x])/16 + 
      (I/8)*Pi*G[{0, 0, 1}, x] - (13*G[{0, 1, 0}, x])/16 + 
      ((9*I)/8)*Pi*G[{0, 1, 0}, x] + (57*G[{0, 1, 1}, x])/16 - 
      ((7*I)/8)*Pi*G[{0, 1, 1}, x] + (41*G[{1, 0, 0}, x])/16 + 
      ((9*I)/8)*Pi*G[{1, 0, 0}, x] + (3*G[{1, 0, 1}, x])/16 - 
      ((7*I)/8)*Pi*G[{1, 0, 1}, x] + (3*G[{1, 1, 0}, x])/16 - 
      ((15*I)/8)*Pi*G[{1, 1, 0}, x] - (47*G[{1, 1, 1}, x])/16 + 
      ((13*I)/8)*Pi*G[{1, 1, 1}, x] - G[{0, 0, 0, 0}, x] + 
      (5*G[{0, 0, 0, 1}, x])/8 + (5*G[{0, 0, 1, 0}, x])/8 - 
      G[{0, 0, 1, 1}, x]/2 + G[{0, 1, 0, 0}, x]/4 + (7*G[{0, 1, 0, 1}, x])/
       8 + (7*G[{0, 1, 1, 0}, x])/8 - (7*G[{0, 1, 1, 1}, x])/4 - 
      G[{1, 0, 0, 0}, x]/4 + (11*G[{1, 0, 0, 1}, x])/8 + 
      (11*G[{1, 0, 1, 0}, x])/8 - (9*G[{1, 0, 1, 1}, x])/4 + 
      (3*G[{1, 1, 0, 0}, x])/2 - (27*G[{1, 1, 0, 1}, x])/8 - 
      (27*G[{1, 1, 1, 0}, x])/8 + 5*G[{1, 1, 1, 1}, x] - (35*Zeta[3])/8 + 
      I*Pi*Zeta[3] + (3*G[{0}, x]*Zeta[3])/8 - (G[{1}, x]*Zeta[3])/8) + 
    FF[x^(-1)]*(((3*I)/16)*Pi*G[{1}, x] + (I/16)*Pi*G[{0, 1}, x] + 
      (I/16)*Pi*G[{1, 0}, x] - (Pi^2*G[{1, 0}, x])/6 + (3*G[{1, 1}, x])/16 - 
      (I/8)*Pi*G[{1, 1}, x] - (Pi^2*G[{1, 1}, x])/3 + G[{0, 1, 1}, x]/16 + 
      G[{1, 0, 1}, x]/16 + G[{1, 1, 0}, x]/16 - (3*G[{1, 1, 1}, x])/16 - 
      G[{1, 1, 0, 0}, x] + G[{1, 1, 0, 1}, x] + G[{1, 1, 1, 0}, x] - 
      G[{1, 1, 1, 1}, x] + G[{1}, x]*Zeta[3])) + 
  COLOR[CA*CF*Nf]*(1343/162 - ((5*I)/4)*Pi + Pi^2/12 + ((5*I)/72)*Pi^3 - 
    (469*G[{0}, x])/108 - ((83*I)/36)*Pi*G[{0}, x] + (5*Pi^2*G[{0}, x])/72 - 
    (5*G[{1}, x])/4 - ((7*I)/36)*Pi*G[{1}, x] - (5*Pi^2*G[{1}, x])/36 - 
    (3*G[{0, 0}, x])/4 + ((3*I)/4)*Pi*G[{0, 0}, x] - G[{0, 1}, x]/3 + 
    (I/12)*Pi*G[{0, 1}, x] - G[{1, 0}, x]/3 - ((7*I)/12)*Pi*G[{1, 0}, x] + 
    (5*G[{1, 1}, x])/36 - (I/4)*Pi*G[{1, 1}, x] + (13*G[{0, 0, 0}, x])/12 + 
    G[{0, 1, 1}, x]/12 - G[{1, 0, 0}, x]/2 - G[{1, 0, 1}, x]/12 - 
    G[{1, 1, 0}, x]/12 - G[{1, 1, 1}, x]/2 + 
    FF[x^(-1)]*(((-71*I)/36)*Pi*G[{1}, x] + (5*Pi^2*G[{1}, x])/72 - 
      ((7*I)/12)*Pi*G[{0, 1}, x] - (71*G[{1, 1}, x])/36 + 
      ((3*I)/4)*Pi*G[{1, 1}, x] - (7*G[{0, 1, 1}, x])/12 + 
      (13*G[{1, 1, 1}, x])/12) + FF[(1 - x)^(-1)]*(((-7*I)/72)*Pi^3 + 
      ((71*I)/36)*Pi*G[{0}, x] - (5*Pi^2*G[{0}, x])/72 + 
      (71*G[{0, 0}, x])/36 - ((3*I)/4)*Pi*G[{0, 0}, x] + 
      ((7*I)/12)*Pi*G[{1, 0}, x] - (13*G[{0, 0, 0}, x])/12 + 
      (7*G[{1, 0, 0}, x])/12 + (7*Zeta[3])/12) - Zeta[3]/3 + 
    FF[x]^2*((-29*Pi^2)/8 - ((5*I)/6)*Pi^3 + (409*Pi^4)/540 - 
      (41*G[{0}, x])/6 + (89*Pi^2*G[{0}, x])/36 - ((19*I)/18)*Pi^3*
       G[{0}, x] + (41*G[{1}, x])/6 + (19*Pi^2*G[{1}, x])/36 + 
      ((19*I)/18)*Pi^3*G[{1}, x] - (21*G[{0, 0}, x])/4 - 
      (5*I)*Pi*G[{0, 0}, x] + (19*Pi^2*G[{0, 0}, x])/18 + 
      (29*G[{0, 1}, x])/4 - (5*I)*Pi*G[{0, 1}, x] - (13*Pi^2*G[{0, 1}, x])/
       9 + (29*G[{1, 0}, x])/4 + (5*I)*Pi*G[{1, 0}, x] - 
      (19*Pi^2*G[{1, 0}, x])/18 - (37*G[{1, 1}, x])/4 + 
      (5*I)*Pi*G[{1, 1}, x] + (13*Pi^2*G[{1, 1}, x])/9 + 
      (11*G[{0, 0, 0}, x])/6 - ((19*I)/3)*Pi*G[{0, 0, 0}, x] - 
      (23*G[{0, 0, 1}, x])/6 - ((26*I)/3)*Pi*G[{0, 0, 1}, x] - 
      (23*G[{0, 1, 0}, x])/6 + ((19*I)/3)*Pi*G[{0, 1, 0}, x] - 
      (25*G[{0, 1, 1}, x])/6 + ((26*I)/3)*Pi*G[{0, 1, 1}, x] + 
      (25*G[{1, 0, 0}, x])/6 + ((19*I)/3)*Pi*G[{1, 0, 0}, x] - 
      (13*G[{1, 0, 1}, x])/6 + ((26*I)/3)*Pi*G[{1, 0, 1}, x] - 
      (13*G[{1, 1, 0}, x])/6 - ((19*I)/3)*Pi*G[{1, 1, 0}, x] + 
      (61*G[{1, 1, 1}, x])/6 - ((26*I)/3)*Pi*G[{1, 1, 1}, x] - 
      (19*G[{0, 0, 0, 0}, x])/3 - (26*G[{0, 0, 1, 1}, x])/3 + 
      (19*G[{0, 1, 0, 0}, x])/3 + (26*G[{0, 1, 1, 1}, x])/3 + 
      (19*G[{1, 0, 0, 0}, x])/3 + (26*G[{1, 0, 1, 1}, x])/3 - 
      (19*G[{1, 1, 0, 0}, x])/3 - (26*G[{1, 1, 1, 1}, x])/3 + 2*Zeta[3] + 
      (15*I)*Pi*Zeta[3] + (19*G[{0}, x]*Zeta[3])/3 - 
      (19*G[{1}, x]*Zeta[3])/3) + FF[x]*(-1343/81 + ((5*I)/2)*Pi + 
      (25*Pi^2)/24 + ((29*I)/36)*Pi^3 - (233*Pi^4)/1080 + 
      (671*G[{0}, x])/54 + ((5*I)/2)*Pi*G[{0}, x] - (101*Pi^2*G[{0}, x])/72 + 
      ((2*I)/9)*Pi^3*G[{0}, x] - (67*G[{1}, x])/54 + ((5*I)/2)*Pi*G[{1}, x] + 
      (13*Pi^2*G[{1}, x])/24 - ((2*I)/9)*Pi^3*G[{1}, x] + 
      (37*G[{0, 0}, x])/36 + ((9*I)/2)*Pi*G[{0, 0}, x] - 
      (2*Pi^2*G[{0, 0}, x])/9 - (7*G[{0, 1}, x])/4 + 
      ((11*I)/2)*Pi*G[{0, 1}, x] + (11*Pi^2*G[{0, 1}, x])/18 - 
      (7*G[{1, 0}, x])/4 - ((9*I)/2)*Pi*G[{1, 0}, x] + 
      (2*Pi^2*G[{1, 0}, x])/9 + (181*G[{1, 1}, x])/36 - 
      ((11*I)/2)*Pi*G[{1, 1}, x] - (11*Pi^2*G[{1, 1}, x])/18 + 
      (19*G[{0, 0, 0}, x])/12 + ((4*I)/3)*Pi*G[{0, 0, 0}, x] + 
      (23*G[{0, 0, 1}, x])/12 + ((11*I)/3)*Pi*G[{0, 0, 1}, x] + 
      (23*G[{0, 1, 0}, x])/12 - ((4*I)/3)*Pi*G[{0, 1, 0}, x] + 
      (55*G[{0, 1, 1}, x])/12 - ((11*I)/3)*Pi*G[{0, 1, 1}, x] - 
      (15*G[{1, 0, 0}, x])/4 - ((4*I)/3)*Pi*G[{1, 0, 0}, x] + 
      G[{1, 0, 1}, x]/4 - ((11*I)/3)*Pi*G[{1, 0, 1}, x] + G[{1, 1, 0}, x]/4 + 
      ((4*I)/3)*Pi*G[{1, 1, 0}, x] - (27*G[{1, 1, 1}, x])/4 + 
      ((11*I)/3)*Pi*G[{1, 1, 1}, x] + (4*G[{0, 0, 0, 0}, x])/3 + 
      (11*G[{0, 0, 1, 1}, x])/3 - (4*G[{0, 1, 0, 0}, x])/3 - 
      (11*G[{0, 1, 1, 1}, x])/3 - (4*G[{1, 0, 0, 0}, x])/3 - 
      (11*G[{1, 0, 1, 1}, x])/3 + (4*G[{1, 1, 0, 0}, x])/3 + 
      (11*G[{1, 1, 1, 1}, x])/3 - 4*Zeta[3] - (5*I)*Pi*Zeta[3] - 
      (4*G[{0}, x]*Zeta[3])/3 + (4*G[{1}, x]*Zeta[3])/3) + 
    FF[x]^3*((29*Pi^2)/12 - (13*Pi^4)/24 - Pi^2*G[{0}, x] + 
      ((5*I)/6)*Pi^3*G[{0}, x] - Pi^2*G[{1}, x] - ((5*I)/6)*Pi^3*G[{1}, x] + 
      (29*G[{0, 0}, x])/6 - (5*Pi^2*G[{0, 0}, x])/6 - (29*G[{0, 1}, x])/6 + 
      (5*Pi^2*G[{0, 1}, x])/6 - (29*G[{1, 0}, x])/6 + 
      (5*Pi^2*G[{1, 0}, x])/6 + (29*G[{1, 1}, x])/6 - 
      (5*Pi^2*G[{1, 1}, x])/6 - 4*G[{0, 0, 0}, x] + 
      (5*I)*Pi*G[{0, 0, 0}, x] + 2*G[{0, 0, 1}, x] + 
      (5*I)*Pi*G[{0, 0, 1}, x] + 2*G[{0, 1, 0}, x] - 
      (5*I)*Pi*G[{0, 1, 0}, x] - (5*I)*Pi*G[{0, 1, 1}, x] - 
      (5*I)*Pi*G[{1, 0, 0}, x] + 2*G[{1, 0, 1}, x] - 
      (5*I)*Pi*G[{1, 0, 1}, x] + 2*G[{1, 1, 0}, x] + 
      (5*I)*Pi*G[{1, 1, 0}, x] - 4*G[{1, 1, 1}, x] + 
      (5*I)*Pi*G[{1, 1, 1}, x] + 5*G[{0, 0, 0, 0}, x] + 
      5*G[{0, 0, 1, 1}, x] - 5*G[{0, 1, 0, 0}, x] - 5*G[{0, 1, 1, 1}, x] - 
      5*G[{1, 0, 0, 0}, x] - 5*G[{1, 0, 1, 1}, x] + 5*G[{1, 1, 0, 0}, x] + 
      5*G[{1, 1, 1, 1}, x] + 2*Zeta[3] - (10*I)*Pi*Zeta[3] - 
      5*G[{0}, x]*Zeta[3] + 5*G[{1}, x]*Zeta[3])) + 
  COLOR[CA*CF*NfV2]*(((-181*I)/8)*Pi + (34*Pi^2)/9 - ((145*I)/144)*Pi^3 - 
    (281*Pi^4)/720 - ((151*I)/12)*Pi*G[{0}, x] - (59*Pi^2*G[{0}, x])/36 - 
    (I/12)*Pi^3*G[{0}, x] - (181*G[{1}, x])/8 + ((865*I)/36)*Pi*G[{1}, x] + 
    (29*Pi^2*G[{1}, x])/18 + ((107*I)/48)*Pi^3*G[{1}, x] - 
    (373*G[{0, 0}, x])/24 + ((59*I)/12)*Pi*G[{0, 0}, x] + 
    (19*Pi^2*G[{0, 0}, x])/12 + (71*G[{0, 1}, x])/24 + 
    ((241*I)/24)*Pi*G[{0, 1}, x] - (163*Pi^2*G[{0, 1}, x])/48 + 
    (71*G[{1, 0}, x])/24 + ((17*I)/4)*Pi*G[{1, 0}, x] + 
    (187*Pi^2*G[{1, 0}, x])/48 + (1913*G[{1, 1}, x])/72 - 
    ((281*I)/24)*Pi*G[{1, 1}, x] - (21*Pi^2*G[{1, 1}, x])/8 + 
    (131*G[{0, 0, 0}, x])/24 - ((17*I)/8)*Pi*G[{0, 0, 0}, x] + 
    (119*G[{0, 0, 1}, x])/24 + ((129*I)/8)*Pi*G[{0, 0, 1}, x] + 
    (119*G[{0, 1, 0}, x])/24 + ((25*I)/8)*Pi*G[{0, 1, 0}, x] + 
    (61*G[{0, 1, 1}, x])/12 + ((9*I)/8)*Pi*G[{0, 1, 1}, x] + 
    (119*G[{1, 0, 0}, x])/8 - ((13*I)/4)*Pi*G[{1, 0, 0}, x] - 
    (85*G[{1, 0, 1}, x])/8 - ((13*I)/4)*Pi*G[{1, 0, 1}, x] - 
    (85*G[{1, 1, 0}, x])/8 - ((73*I)/4)*Pi*G[{1, 1, 0}, x] - 
    (41*G[{1, 1, 1}, x])/4 + ((5*I)/2)*Pi*G[{1, 1, 1}, x] + 
    (5*G[{0, 0, 0, 0}, x])/4 - (27*G[{0, 0, 0, 1}, x])/8 - 
    (27*G[{0, 0, 1, 0}, x])/8 + (39*G[{0, 0, 1, 1}, x])/2 + 
    G[{0, 1, 0, 0}, x] + (17*G[{0, 1, 0, 1}, x])/8 + 
    (17*G[{0, 1, 1, 0}, x])/8 - G[{0, 1, 1, 1}, x] - 
    (13*G[{1, 0, 0, 1}, x])/4 - (13*G[{1, 0, 1, 0}, x])/4 - 
    25*G[{1, 1, 0, 0}, x] + (27*G[{1, 1, 0, 1}, x])/4 + 
    (27*G[{1, 1, 1, 0}, x])/4 - (17*G[{1, 1, 1, 1}, x])/4 - (5*Zeta[3])/6 + 
    ((85*I)/8)*Pi*Zeta[3] - (51*G[{0}, x]*Zeta[3])/8 - 
    (17*G[{1}, x]*Zeta[3])/4 + FF[(1 - x)^(-1)]*(((-97*I)/72)*Pi^3 + 
      (281*Pi^4)/720 + ((373*I)/24)*Pi*G[{0}, x] - (77*Pi^2*G[{0}, x])/72 + 
      (I/12)*Pi^3*G[{0}, x] + (373*G[{0, 0}, x])/24 - 
      ((47*I)/12)*Pi*G[{0, 0}, x] - (19*Pi^2*G[{0, 0}, x])/12 - 
      ((95*I)/24)*Pi*G[{0, 1}, x] + (65*Pi^2*G[{0, 1}, x])/24 + 
      ((33*I)/8)*Pi*G[{1, 0}, x] - (131*G[{0, 0, 0}, x])/24 + 
      ((17*I)/8)*Pi*G[{0, 0, 0}, x] - (95*G[{0, 0, 1}, x])/24 - 
      ((125*I)/8)*Pi*G[{0, 0, 1}, x] - (95*G[{0, 1, 0}, x])/24 - 
      (2*I)*Pi*G[{0, 1, 0}, x] - I*Pi*G[{0, 1, 1}, x] + 
      (33*G[{1, 0, 0}, x])/8 - (5*G[{0, 0, 0, 0}, x])/4 + 
      (27*G[{0, 0, 0, 1}, x])/8 + (27*G[{0, 0, 1, 0}, x])/8 - 
      19*G[{0, 0, 1, 1}, x] - G[{0, 1, 0, 0}, x] - G[{0, 1, 0, 1}, x] - 
      G[{0, 1, 1, 0}, x] + (97*Zeta[3])/12 - ((85*I)/8)*Pi*Zeta[3] + 
      (51*G[{0}, x]*Zeta[3])/8) + FF[x]*(((181*I)/4)*Pi - (199*Pi^2)/16 + 
      ((283*I)/144)*Pi^3 + (7*Pi^4)/240 - (213*G[{0}, x])/8 - 
      ((31*I)/9)*Pi*G[{0}, x] + (27*Pi^2*G[{0}, x])/8 - 
      ((11*I)/48)*Pi^3*G[{0}, x] + (575*G[{1}, x])/8 - 
      ((175*I)/9)*Pi*G[{1}, x] - (185*Pi^2*G[{1}, x])/72 + 
      ((13*I)/48)*Pi^3*G[{1}, x] - (43*G[{0, 0}, x])/24 - 
      ((5*I)/8)*Pi*G[{0, 0}, x] + (13*Pi^2*G[{0, 0}, x])/12 + 
      (277*G[{0, 1}, x])/72 - ((601*I)/24)*Pi*G[{0, 1}, x] + 
      (23*Pi^2*G[{0, 1}, x])/24 + (277*G[{1, 0}, x])/72 - 
      ((47*I)/8)*Pi*G[{1, 0}, x] - (43*Pi^2*G[{1, 0}, x])/24 - 
      (955*G[{1, 1}, x])/24 + ((397*I)/24)*Pi*G[{1, 1}, x] + 
      (5*Pi^2*G[{1, 1}, x])/6 + (131*G[{0, 0, 0}, x])/24 - 
      ((15*I)/8)*Pi*G[{0, 0, 0}, x] - (7*G[{0, 0, 1}, x])/12 - 
      ((3*I)/8)*Pi*G[{0, 0, 1}, x] - (7*G[{0, 1, 0}, x])/12 - 
      ((3*I)/8)*Pi*G[{0, 1, 0}, x] - (631*G[{0, 1, 1}, x])/24 + 
      ((13*I)/8)*Pi*G[{0, 1, 1}, x] - (145*G[{1, 0, 0}, x])/8 + 
      ((29*I)/8)*Pi*G[{1, 0, 0}, x] + (125*G[{1, 0, 1}, x])/12 + 
      ((37*I)/8)*Pi*G[{1, 0, 1}, x] + (125*G[{1, 1, 0}, x])/12 + 
      ((21*I)/8)*Pi*G[{1, 1, 0}, x] + (93*G[{1, 1, 1}, x])/8 - 
      ((15*I)/8)*Pi*G[{1, 1, 1}, x] + (5*G[{0, 0, 0, 0}, x])/4 - 
      (25*G[{0, 0, 0, 1}, x])/8 - (25*G[{0, 0, 1, 0}, x])/8 + 
      (11*G[{0, 0, 1, 1}, x])/4 + (3*G[{0, 1, 0, 0}, x])/4 - 
      (9*G[{0, 1, 0, 1}, x])/8 - (9*G[{0, 1, 1, 0}, x])/8 + 
      (11*G[{0, 1, 1, 1}, x])/4 - (3*G[{1, 0, 0, 0}, x])/4 + 
      (35*G[{1, 0, 0, 1}, x])/8 + (35*G[{1, 0, 1, 0}, x])/8 + 
      G[{1, 0, 1, 1}, x]/4 + (29*G[{1, 1, 0, 0}, x])/4 - 
      (37*G[{1, 1, 0, 1}, x])/8 - (37*G[{1, 1, 1, 0}, x])/8 + 
      (11*G[{1, 1, 1, 1}, x])/4 + (167*Zeta[3])/24 + (5*I)*Pi*Zeta[3] - 
      (27*G[{0}, x]*Zeta[3])/8 - (43*G[{1}, x]*Zeta[3])/8) + 
    FF[x]^3*((-703*Pi^2)/72 + ((7*I)/6)*Pi^3 + (19*Pi^4)/120 + 
      (3*Pi^2*G[{0}, x])/4 - I*Pi^3*G[{0}, x] + (3*Pi^2*G[{1}, x])/4 - 
      (703*G[{0, 0}, x])/36 + ((7*I)/3)*Pi*G[{0, 0}, x] - 
      (Pi^2*G[{0, 0}, x])/6 + (703*G[{0, 1}, x])/36 - 
      ((7*I)/3)*Pi*G[{0, 1}, x] + (Pi^2*G[{0, 1}, x])/6 + 
      (703*G[{1, 0}, x])/36 - ((7*I)/3)*Pi*G[{1, 0}, x] + 
      (Pi^2*G[{1, 0}, x])/6 - (703*G[{1, 1}, x])/36 + 
      ((7*I)/3)*Pi*G[{1, 1}, x] - (Pi^2*G[{1, 1}, x])/6 + 
      (15*G[{0, 0, 0}, x])/2 - (3*I)*Pi*G[{0, 0, 0}, x] - 
      (3*G[{0, 0, 1}, x])/2 - (2*I)*Pi*G[{0, 0, 1}, x] - 
      (3*G[{0, 1, 0}, x])/2 + (4*I)*Pi*G[{0, 1, 0}, x] - 
      (9*G[{0, 1, 1}, x])/2 + I*Pi*G[{0, 1, 1}, x] - (9*G[{1, 0, 0}, x])/2 + 
      I*Pi*G[{1, 0, 0}, x] - (3*G[{1, 0, 1}, x])/2 + 
      (4*I)*Pi*G[{1, 0, 1}, x] - (3*G[{1, 1, 0}, x])/2 - 
      (2*I)*Pi*G[{1, 1, 0}, x] + (15*G[{1, 1, 1}, x])/2 - 
      (3*I)*Pi*G[{1, 1, 1}, x] - 2*G[{0, 0, 0, 0}, x] - G[{0, 0, 0, 1}, x] - 
      G[{0, 0, 1, 0}, x] - G[{0, 0, 1, 1}, x] + 3*G[{0, 1, 0, 0}, x] + 
      G[{0, 1, 0, 1}, x] + G[{0, 1, 1, 0}, x] + G[{1, 0, 0, 1}, x] + 
      G[{1, 0, 1, 0}, x] + 3*G[{1, 0, 1, 1}, x] - G[{1, 1, 0, 0}, x] - 
      G[{1, 1, 0, 1}, x] - G[{1, 1, 1, 0}, x] - 2*G[{1, 1, 1, 1}, x] + 
      3*Zeta[3] + (9*I)*Pi*Zeta[3] + 2*G[{0}, x]*Zeta[3] - 
      4*G[{1}, x]*Zeta[3]) + FF[x]^2*((703*Pi^2)/48 - ((11*I)/72)*Pi^3 - 
      (15*Pi^4)/32 + (197*G[{0}, x])/4 - (8*I)*Pi*G[{0}, x] - 
      (295*Pi^2*G[{0}, x])/72 + ((19*I)/12)*Pi^3*G[{0}, x] - 
      (197*G[{1}, x])/4 + (8*I)*Pi*G[{1}, x] + (133*Pi^2*G[{1}, x])/72 - 
      (I/4)*Pi^3*G[{1}, x] + (247*G[{0, 0}, x])/24 + 
      ((61*I)/12)*Pi*G[{0, 0}, x] + (Pi^2*G[{0, 0}, x])/8 - 
      (703*G[{0, 1}, x])/24 + ((157*I)/12)*Pi*G[{0, 1}, x] - 
      (13*Pi^2*G[{0, 1}, x])/8 - (703*G[{1, 0}, x])/24 - 
      ((73*I)/12)*Pi*G[{1, 0}, x] + (9*Pi^2*G[{1, 0}, x])/8 + 
      (1159*G[{1, 1}, x])/24 - ((145*I)/12)*Pi*G[{1, 1}, x] + 
      (3*Pi^2*G[{1, 1}, x])/8 - (49*G[{0, 0, 0}, x])/6 + 
      ((9*I)/2)*Pi*G[{0, 0, 0}, x] + (31*G[{0, 0, 1}, x])/4 + 
      ((9*I)/2)*Pi*G[{0, 0, 1}, x] + (31*G[{0, 1, 0}, x])/4 - 
      ((7*I)/2)*Pi*G[{0, 1, 0}, x] + (65*G[{0, 1, 1}, x])/6 - 
      (I/2)*Pi*G[{0, 1, 1}, x] + (8*G[{1, 0, 0}, x])/3 - 
      ((5*I)/2)*Pi*G[{1, 0, 0}, x] - (13*G[{1, 0, 1}, x])/4 - 
      ((17*I)/2)*Pi*G[{1, 0, 1}, x] - (13*G[{1, 1, 0}, x])/4 + 
      ((3*I)/2)*Pi*G[{1, 1, 0}, x] - (43*G[{1, 1, 1}, x])/3 + 
      ((9*I)/2)*Pi*G[{1, 1, 1}, x] + (15*G[{0, 0, 0, 0}, x])/4 + 
      (3*G[{0, 0, 0, 1}, x])/4 + (3*G[{0, 0, 1, 0}, x])/4 + 
      (15*G[{0, 0, 1, 1}, x])/4 - (19*G[{0, 1, 0, 0}, x])/4 + 
      (5*G[{0, 1, 0, 1}, x])/4 + (5*G[{0, 1, 1, 0}, x])/4 - 
      (7*G[{0, 1, 1, 1}, x])/4 + (7*G[{1, 0, 0, 0}, x])/4 - 
      (17*G[{1, 0, 0, 1}, x])/4 - (17*G[{1, 0, 1, 0}, x])/4 - 
      (17*G[{1, 0, 1, 1}, x])/4 - (3*G[{1, 1, 0, 0}, x])/4 + 
      (9*G[{1, 1, 0, 1}, x])/4 + (9*G[{1, 1, 1, 0}, x])/4 + 
      (9*G[{1, 1, 1, 1}, x])/4 - (169*Zeta[3])/12 - (18*I)*Pi*Zeta[3] - 
      3*G[{0}, x]*Zeta[3] + 7*G[{1}, x]*Zeta[3]) + 
    FF[x^(-1)]*(((-373*I)/24)*Pi*G[{1}, x] + (77*Pi^2*G[{1}, x])/72 - 
      ((113*I)/48)*Pi^3*G[{1}, x] - ((33*I)/8)*Pi*G[{0, 1}, x] + 
      ((95*I)/24)*Pi*G[{1, 0}, x] - (65*Pi^2*G[{1, 0}, x])/24 - 
      (373*G[{1, 1}, x])/24 + ((47*I)/12)*Pi*G[{1, 1}, x] + 
      (19*Pi^2*G[{1, 1}, x])/12 - (33*G[{0, 1, 1}, x])/8 + 
      I*Pi*G[{1, 0, 0}, x] + (95*G[{1, 0, 1}, x])/24 + 
      (2*I)*Pi*G[{1, 0, 1}, x] + (95*G[{1, 1, 0}, x])/24 + 
      ((125*I)/8)*Pi*G[{1, 1, 0}, x] + (131*G[{1, 1, 1}, x])/24 - 
      ((17*I)/8)*Pi*G[{1, 1, 1}, x] + G[{1, 0, 0, 1}, x] + 
      G[{1, 0, 1, 0}, x] + G[{1, 0, 1, 1}, x] + 19*G[{1, 1, 0, 0}, x] - 
      (27*G[{1, 1, 0, 1}, x])/8 - (27*G[{1, 1, 1, 0}, x])/8 + 
      (5*G[{1, 1, 1, 1}, x])/4 + (29*G[{1}, x]*Zeta[3])/4)) + 
  COLOR[CF^2*NfV2]*(((13*I)/3)*Pi - (101*Pi^2)/24 - ((7*I)/12)*Pi^3 - 
    (91*Pi^4)/720 + ((7*I)/3)*Pi*G[{0}, x] - (115*Pi^2*G[{0}, x])/24 - 
    ((3*I)/8)*Pi^3*G[{0}, x] + (13*G[{1}, x])/3 - ((79*I)/12)*Pi*G[{1}, x] + 
    (59*Pi^2*G[{1}, x])/12 + ((11*I)/24)*Pi^3*G[{1}, x] + 
    (37*G[{0, 0}, x])/12 + ((19*I)/2)*Pi*G[{0, 0}, x] - 
    (7*Pi^2*G[{0, 0}, x])/8 - (3*G[{0, 1}, x])/4 - 
    ((59*I)/12)*Pi*G[{0, 1}, x] + (13*Pi^2*G[{0, 1}, x])/12 - 
    (3*G[{1, 0}, x])/4 - ((11*I)/12)*Pi*G[{1, 0}, x] + 
    (Pi^2*G[{1, 0}, x])/2 - (97*G[{1, 1}, x])/12 - 
    ((67*I)/6)*Pi*G[{1, 1}, x] + (25*Pi^2*G[{1, 1}, x])/24 + 
    8*G[{0, 0, 0}, x] - ((5*I)/2)*Pi*G[{0, 0, 0}, x] - 
    (3*G[{0, 0, 1}, x])/4 - I*Pi*G[{0, 0, 1}, x] - (3*G[{0, 1, 0}, x])/4 - 
    (2*I)*Pi*G[{0, 1, 0}, x] - (25*G[{0, 1, 1}, x])/6 - 
    (4*I)*Pi*G[{0, 1, 1}, x] - 5*G[{1, 0, 0}, x] + 
    ((3*I)/2)*Pi*G[{1, 0, 0}, x] + (49*G[{1, 0, 1}, x])/12 + 
    (2*I)*Pi*G[{1, 0, 1}, x] + (49*G[{1, 1, 0}, x])/12 + 
    (3*I)*Pi*G[{1, 1, 0}, x] - (23*G[{1, 1, 1}, x])/2 + 
    (7*I)*Pi*G[{1, 1, 1}, x] - (13*G[{0, 0, 0, 0}, x])/2 + 
    4*G[{0, 0, 0, 1}, x] + 4*G[{0, 0, 1, 0}, x] - 5*G[{0, 0, 1, 1}, x] - 
    (3*G[{0, 1, 0, 0}, x])/2 - G[{0, 1, 0, 1}, x]/2 - G[{0, 1, 1, 0}, x]/2 - 
    (7*G[{0, 1, 1, 1}, x])/2 + (3*G[{1, 0, 0, 0}, x])/2 + 
    2*G[{1, 0, 1, 1}, x] + (23*G[{1, 1, 0, 0}, x])/2 - 
    (17*G[{1, 1, 0, 1}, x])/2 - (17*G[{1, 1, 1, 0}, x])/2 + 
    (31*G[{1, 1, 1, 1}, x])/2 + (33*Zeta[3])/4 + (3*I)*Pi*Zeta[3] + 
    7*G[{0}, x]*Zeta[3] - 15*G[{1}, x]*Zeta[3] + 
    FF[x]^2*((-13*Pi^2)/4 - ((53*I)/24)*Pi^3 + (221*Pi^4)/360 - 
      (46*G[{0}, x])/3 - ((13*I)/6)*Pi*G[{0}, x] + (3*Pi^2*G[{0}, x])/4 - 
      I*Pi^3*G[{0}, x] + (46*G[{1}, x])/3 + ((13*I)/6)*Pi*G[{1}, x] - 
      (11*Pi^2*G[{1}, x])/4 + I*Pi^3*G[{1}, x] - (25*G[{0, 0}, x])/6 - 
      ((31*I)/4)*Pi*G[{0, 0}, x] + (23*Pi^2*G[{0, 0}, x])/24 + 
      (13*G[{0, 1}, x])/2 - ((25*I)/4)*Pi*G[{0, 1}, x] + 
      (Pi^2*G[{0, 1}, x])/24 + (13*G[{1, 0}, x])/2 + 
      ((39*I)/4)*Pi*G[{1, 0}, x] - (31*Pi^2*G[{1, 0}, x])/24 - 
      (53*G[{1, 1}, x])/6 + ((17*I)/4)*Pi*G[{1, 1}, x] + 
      (7*Pi^2*G[{1, 1}, x])/24 - (11*G[{0, 0, 0}, x])/2 - 
      (6*I)*Pi*G[{0, 0, 0}, x] - (12*I)*Pi*G[{0, 0, 1}, x] + 
      (6*I)*Pi*G[{0, 1, 0}, x] - (17*G[{0, 1, 1}, x])/2 + 
      (6*I)*Pi*G[{0, 1, 1}, x] + (7*G[{1, 0, 0}, x])/2 + 
      (6*I)*Pi*G[{1, 0, 0}, x] + 4*G[{1, 0, 1}, x] + 
      (12*I)*Pi*G[{1, 0, 1}, x] + 4*G[{1, 1, 0}, x] - 
      (6*I)*Pi*G[{1, 1, 0}, x] + (5*G[{1, 1, 1}, x])/2 - 
      (6*I)*Pi*G[{1, 1, 1}, x] - (11*G[{0, 0, 0, 0}, x])/2 - 
      G[{0, 0, 0, 1}, x]/2 - G[{0, 0, 1, 0}, x]/2 - (23*G[{0, 0, 1, 1}, x])/
       2 + (11*G[{0, 1, 0, 0}, x])/2 + G[{0, 1, 0, 1}, x]/2 + 
      G[{0, 1, 1, 0}, x]/2 + (11*G[{0, 1, 1, 1}, x])/2 + 
      (7*G[{1, 0, 0, 0}, x])/2 + (5*G[{1, 0, 0, 1}, x])/2 + 
      (5*G[{1, 0, 1, 0}, x])/2 + (19*G[{1, 0, 1, 1}, x])/2 - 
      (7*G[{1, 1, 0, 0}, x])/2 - (5*G[{1, 1, 0, 1}, x])/2 - 
      (5*G[{1, 1, 1, 0}, x])/2 - (7*G[{1, 1, 1, 1}, x])/2 + (25*Zeta[3])/2 + 
      (24*I)*Pi*Zeta[3] + 12*G[{0}, x]*Zeta[3] - 12*G[{1}, x]*Zeta[3]) + 
    FF[(1 - x)^(-1)]*((-I/24)*Pi^3 + (91*Pi^4)/720 - 
      ((37*I)/12)*Pi*G[{0}, x] + (33*Pi^2*G[{0}, x])/8 + 
      ((3*I)/8)*Pi^3*G[{0}, x] + (I/4)*Pi^3*G[{1}, x] - 
      (37*G[{0, 0}, x])/12 - ((19*I)/2)*Pi*G[{0, 0}, x] + 
      (7*Pi^2*G[{0, 0}, x])/8 + ((3*I)/4)*Pi*G[{0, 1}, x] + 
      (2*Pi^2*G[{0, 1}, x])/3 + I*Pi*G[{1, 0}, x] + (3*Pi^2*G[{1, 0}, x])/4 - 
      8*G[{0, 0, 0}, x] + ((5*I)/2)*Pi*G[{0, 0, 0}, x] + 
      (3*G[{0, 0, 1}, x])/4 + (3*G[{0, 1, 0}, x])/4 + 
      ((3*I)/2)*Pi*G[{0, 1, 0}, x] + G[{1, 0, 0}, x] - 
      ((3*I)/2)*Pi*G[{1, 0, 0}, x] - ((3*I)/2)*Pi*G[{1, 1, 0}, x] + 
      (13*G[{0, 0, 0, 0}, x])/2 - 4*G[{0, 0, 0, 1}, x] - 
      4*G[{0, 0, 1, 0}, x] + 4*G[{0, 0, 1, 1}, x] + (3*G[{0, 1, 0, 0}, x])/
       2 - (3*G[{1, 0, 0, 0}, x])/2 - (3*G[{1, 1, 0, 0}, x])/2 + Zeta[3]/4 - 
      (3*I)*Pi*Zeta[3] - 7*G[{0}, x]*Zeta[3] - (3*G[{1}, x]*Zeta[3])/2) + 
    FF[x]^3*((13*Pi^2)/6 + ((7*I)/12)*Pi^3 - (23*Pi^4)/60 + 
      (2*Pi^2*G[{0}, x])/3 + I*Pi^3*G[{0}, x] + (2*Pi^2*G[{1}, x])/3 - 
      I*Pi^3*G[{1}, x] + (13*G[{0, 0}, x])/3 + ((7*I)/6)*Pi*G[{0, 0}, x] - 
      (5*Pi^2*G[{0, 0}, x])/12 - (13*G[{0, 1}, x])/3 - 
      ((7*I)/6)*Pi*G[{0, 1}, x] + (5*Pi^2*G[{0, 1}, x])/12 - 
      (13*G[{1, 0}, x])/3 - ((7*I)/6)*Pi*G[{1, 0}, x] + 
      (5*Pi^2*G[{1, 0}, x])/12 + (13*G[{1, 1}, x])/3 + 
      ((7*I)/6)*Pi*G[{1, 1}, x] - (5*Pi^2*G[{1, 1}, x])/12 + 
      G[{0, 0, 0}, x] + (4*I)*Pi*G[{0, 0, 0}, x] - (4*G[{0, 0, 1}, x])/3 + 
      (6*I)*Pi*G[{0, 0, 1}, x] - (4*G[{0, 1, 0}, x])/3 - 
      (6*I)*Pi*G[{0, 1, 0}, x] + (5*G[{0, 1, 1}, x])/3 - 
      (4*I)*Pi*G[{0, 1, 1}, x] + (5*G[{1, 0, 0}, x])/3 - 
      (4*I)*Pi*G[{1, 0, 0}, x] - (4*G[{1, 0, 1}, x])/3 - 
      (6*I)*Pi*G[{1, 0, 1}, x] - (4*G[{1, 1, 0}, x])/3 + 
      (6*I)*Pi*G[{1, 1, 0}, x] + G[{1, 1, 1}, x] + (4*I)*Pi*G[{1, 1, 1}, x] + 
      3*G[{0, 0, 0, 0}, x] + G[{0, 0, 0, 1}, x] + G[{0, 0, 1, 0}, x] + 
      5*G[{0, 0, 1, 1}, x] - 5*G[{0, 1, 0, 0}, x] - G[{0, 1, 0, 1}, x] - 
      G[{0, 1, 1, 0}, x] - 3*G[{0, 1, 1, 1}, x] - 3*G[{1, 0, 0, 0}, x] - 
      G[{1, 0, 0, 1}, x] - G[{1, 0, 1, 0}, x] - 5*G[{1, 0, 1, 1}, x] + 
      5*G[{1, 1, 0, 0}, x] + G[{1, 1, 0, 1}, x] + G[{1, 1, 1, 0}, x] + 
      3*G[{1, 1, 1, 1}, x] - 3*Zeta[3] - (14*I)*Pi*Zeta[3] - 
      6*G[{0}, x]*Zeta[3] + 6*G[{1}, x]*Zeta[3]) + 
    FF[x^(-1)]*(((37*I)/12)*Pi*G[{1}, x] - (33*Pi^2*G[{1}, x])/8 - 
      ((5*I)/8)*Pi^3*G[{1}, x] - I*Pi*G[{0, 1}, x] - 
      (3*Pi^2*G[{0, 1}, x])/4 - ((3*I)/4)*Pi*G[{1, 0}, x] - 
      (2*Pi^2*G[{1, 0}, x])/3 + (37*G[{1, 1}, x])/12 + 
      ((19*I)/2)*Pi*G[{1, 1}, x] - (7*Pi^2*G[{1, 1}, x])/8 + 
      ((3*I)/2)*Pi*G[{0, 0, 1}, x] - G[{0, 1, 1}, x] + 
      ((3*I)/2)*Pi*G[{0, 1, 1}, x] - (3*G[{1, 0, 1}, x])/4 - 
      ((3*I)/2)*Pi*G[{1, 0, 1}, x] - (3*G[{1, 1, 0}, x])/4 + 
      8*G[{1, 1, 1}, x] - ((5*I)/2)*Pi*G[{1, 1, 1}, x] + 
      (3*G[{0, 0, 1, 1}, x])/2 + (3*G[{0, 1, 1, 1}, x])/2 - 
      (3*G[{1, 0, 1, 1}, x])/2 - 4*G[{1, 1, 0, 0}, x] + 
      4*G[{1, 1, 0, 1}, x] + 4*G[{1, 1, 1, 0}, x] - (13*G[{1, 1, 1, 1}, x])/
       2 + (17*G[{1}, x]*Zeta[3])/2) + FF[x]*(((-26*I)/3)*Pi + (19*Pi^2)/2 + 
      ((17*I)/8)*Pi^3 - (23*Pi^4)/80 + 11*G[{0}, x] + 
      ((77*I)/12)*Pi*G[{0}, x] - (37*Pi^2*G[{0}, x])/24 - 
      (I/4)*Pi^3*G[{0}, x] - (59*G[{1}, x])/3 + ((25*I)/12)*Pi*G[{1}, x] + 
      (47*Pi^2*G[{1}, x])/24 + (I/12)*Pi^3*G[{1}, x] + (29*G[{0, 0}, x])/6 + 
      ((33*I)/4)*Pi*G[{0, 0}, x] - (17*Pi^2*G[{0, 0}, x])/24 - 
      (2*G[{0, 1}, x])/3 + ((53*I)/4)*Pi*G[{0, 1}, x] - 
      (49*Pi^2*G[{0, 1}, x])/24 - (2*G[{1, 0}, x])/3 - 
      ((11*I)/4)*Pi*G[{1, 0}, x] - (17*Pi^2*G[{1, 0}, x])/24 + 
      (19*G[{1, 1}, x])/2 - ((15*I)/4)*Pi*G[{1, 1}, x] - 
      (Pi^2*G[{1, 1}, x])/24 + 8*G[{0, 0, 0}, x] - 
      ((5*I)/2)*Pi*G[{0, 0, 0}, x] - 2*G[{0, 0, 1}, x] + 
      (4*I)*Pi*G[{0, 0, 1}, x] - 2*G[{0, 1, 0}, x] + 16*G[{0, 1, 1}, x] + 
      (I/2)*Pi*G[{0, 1, 1}, x] + 4*G[{1, 0, 0}, x] + 
      (I/2)*Pi*G[{1, 0, 0}, x] - 6*G[{1, 0, 1}, x] - 
      (6*I)*Pi*G[{1, 0, 1}, x] - 6*G[{1, 1, 0}, x] - 
      (2*I)*Pi*G[{1, 1, 0}, x] - ((5*I)/2)*Pi*G[{1, 1, 1}, x] - 
      (13*G[{0, 0, 0, 0}, x])/2 + 4*G[{0, 0, 0, 1}, x] + 
      4*G[{0, 0, 1, 0}, x] - G[{0, 1, 0, 0}, x] + G[{0, 1, 0, 1}, x] + 
      G[{0, 1, 1, 0}, x] - G[{0, 1, 1, 1}, x]/2 + (3*G[{1, 0, 0, 0}, x])/2 - 
      G[{1, 0, 0, 1}, x] - G[{1, 0, 1, 0}, x] - 5*G[{1, 0, 1, 1}, x] - 
      8*G[{1, 1, 0, 0}, x] + 6*G[{1, 1, 0, 1}, x] + 6*G[{1, 1, 1, 0}, x] - 
      (17*G[{1, 1, 1, 1}, x])/2 - 22*Zeta[3] - ((13*I)/2)*Pi*Zeta[3] + 
      3*G[{0}, x]*Zeta[3] + 13*G[{1}, x]*Zeta[3])) + 
  COLOR[CA^2*CF]*(-4207/162 - ((17*I)/6)*Pi + (455*Pi^2)/288 - (I/18)*Pi^3 - 
    (149*Pi^4)/720 + (2671*G[{0}, x])/216 - ((31*I)/9)*Pi*G[{0}, x] + 
    (5*Pi^2*G[{0}, x])/24 + ((5*I)/16)*Pi^3*G[{0}, x] - (17*G[{1}, x])/6 - 
    ((625*I)/72)*Pi*G[{1}, x] - (991*Pi^2*G[{1}, x])/288 - 
    ((7*I)/6)*Pi^3*G[{1}, x] - (365*G[{0, 0}, x])/144 + 
    ((7*I)/6)*Pi*G[{0, 0}, x] - (5*Pi^2*G[{0, 0}, x])/4 - 
    (205*G[{0, 1}, x])/48 - ((121*I)/8)*Pi*G[{0, 1}, x] + 
    (7*Pi^2*G[{0, 1}, x])/48 - (205*G[{1, 0}, x])/48 - 
    (I/4)*Pi*G[{1, 0}, x] + (Pi^2*G[{1, 0}, x])/16 - (635*G[{1, 1}, x])/144 + 
    ((341*I)/24)*Pi*G[{1, 1}, x] + (11*Pi^2*G[{1, 1}, x])/48 + 
    (43*G[{0, 0, 0}, x])/16 + ((19*I)/8)*Pi*G[{0, 0, 0}, x] - 
    (161*G[{0, 0, 1}, x])/48 - ((15*I)/4)*Pi*G[{0, 0, 1}, x] - 
    (161*G[{0, 1, 0}, x])/48 - ((15*I)/8)*Pi*G[{0, 1, 0}, x] - 
    (565*G[{0, 1, 1}, x])/48 + ((3*I)/2)*Pi*G[{0, 1, 1}, x] - 
    (19*G[{1, 0, 0}, x])/4 - ((7*I)/4)*Pi*G[{1, 0, 0}, x] + 
    (9*G[{1, 0, 1}, x])/2 + ((31*I)/8)*Pi*G[{1, 0, 1}, x] + 
    (9*G[{1, 1, 0}, x])/2 + ((25*I)/4)*Pi*G[{1, 1, 0}, x] + 
    (277*G[{1, 1, 1}, x])/24 - ((53*I)/8)*Pi*G[{1, 1, 1}, x] + 
    FF[(1 - x)^(-2)]*(-(Pi^2*G[{0, 0}, x])/4 + ((3*I)/4)*Pi*G[{0, 0, 0}, x] + 
      (3*G[{0, 0, 0, 0}, x])/4) + (3*G[{0, 0, 0, 0}, x])/4 + 
    (13*G[{0, 0, 0, 1}, x])/8 + (13*G[{0, 0, 1, 0}, x])/8 - 
    (43*G[{0, 0, 1, 1}, x])/8 - (7*G[{0, 1, 0, 0}, x])/4 - 
    G[{0, 1, 0, 1}, x]/8 - G[{0, 1, 1, 0}, x]/8 + (13*G[{0, 1, 1, 1}, x])/8 + 
    (5*G[{1, 0, 0, 0}, x])/4 - 3*G[{1, 0, 0, 1}, x] - 3*G[{1, 0, 1, 0}, x] + 
    (55*G[{1, 0, 1, 1}, x])/8 + (15*G[{1, 1, 0, 0}, x])/8 + 
    (35*G[{1, 1, 0, 1}, x])/8 + (35*G[{1, 1, 1, 0}, x])/8 + 
    FF[x^(-2)]*((Pi^2*G[{1, 1}, x])/4 - ((3*I)/4)*Pi*G[{1, 1, 1}, x] - 
      (3*G[{1, 1, 1, 1}, x])/4) - 11*G[{1, 1, 1, 1}, x] + (145*Zeta[3])/16 + 
    (33*G[{0}, x]*Zeta[3])/8 - (11*G[{1}, x]*Zeta[3])/8 + 
    FF[x]^2*((343*Pi^2)/16 + ((431*I)/48)*Pi^3 + (13447*Pi^4)/4320 + 
      (105*G[{0}, x])/2 + ((155*I)/12)*Pi*G[{0}, x] - (29*Pi^2*G[{0}, x])/6 - 
      ((421*I)/144)*Pi^3*G[{0}, x] - (105*G[{1}, x])/2 - 
      ((155*I)/12)*Pi*G[{1}, x] - (35*Pi^2*G[{1}, x])/3 + 
      ((421*I)/144)*Pi^3*G[{1}, x] + (1075*G[{0, 0}, x])/24 - 
      ((7*I)/8)*Pi*G[{0, 0}, x] + (413*Pi^2*G[{0, 0}, x])/72 - 
      (343*G[{0, 1}, x])/8 - ((381*I)/8)*Pi*G[{0, 1}, x] - 
      (577*Pi^2*G[{0, 1}, x])/72 - (343*G[{1, 0}, x])/8 - 
      ((25*I)/8)*Pi*G[{1, 0}, x] - (37*Pi^2*G[{1, 0}, x])/9 + 
      (983*G[{1, 1}, x])/24 + ((413*I)/8)*Pi*G[{1, 1}, x] + 
      (115*Pi^2*G[{1, 1}, x])/18 - (301*G[{0, 0, 0}, x])/8 - 
      ((565*I)/24)*Pi*G[{0, 0, 0}, x] + (81*G[{0, 0, 1}, x])/4 - 
      ((1181*I)/24)*Pi*G[{0, 0, 1}, x] + (81*G[{0, 1, 0}, x])/4 + 
      ((421*I)/24)*Pi*G[{0, 1, 0}, x] - (411*G[{0, 1, 1}, x])/8 + 
      ((1325*I)/24)*Pi*G[{0, 1, 1}, x] + (5*G[{1, 0, 0}, x])/8 + 
      ((565*I)/24)*Pi*G[{1, 0, 0}, x] + (51*G[{1, 0, 1}, x])/4 + 
      ((1181*I)/24)*Pi*G[{1, 0, 1}, x] + (51*G[{1, 1, 0}, x])/4 - 
      ((421*I)/24)*Pi*G[{1, 1, 0}, x] + (179*G[{1, 1, 1}, x])/8 - 
      ((1325*I)/24)*Pi*G[{1, 1, 1}, x] - (47*G[{0, 0, 0, 0}, x])/3 - 
      (63*G[{0, 0, 0, 1}, x])/8 - (63*G[{0, 0, 1, 0}, x])/8 - 
      (124*G[{0, 0, 1, 1}, x])/3 + (47*G[{0, 1, 0, 0}, x])/3 + 
      (15*G[{0, 1, 0, 1}, x])/8 + (15*G[{0, 1, 1, 0}, x])/8 + 
      (160*G[{0, 1, 1, 1}, x])/3 + (305*G[{1, 0, 0, 0}, x])/12 - 
      (15*G[{1, 0, 0, 1}, x])/8 - (15*G[{1, 0, 1, 0}, x])/8 + 
      (613*G[{1, 0, 1, 1}, x])/12 - (305*G[{1, 1, 0, 0}, x])/12 + 
      (63*G[{1, 1, 0, 1}, x])/8 + (63*G[{1, 1, 1, 0}, x])/8 - 
      (757*G[{1, 1, 1, 1}, x])/12 + (513*Zeta[3])/8 + 
      ((243*I)/4)*Pi*Zeta[3] + (475*G[{0}, x]*Zeta[3])/24 - 
      (475*G[{1}, x]*Zeta[3])/24) + FF[x]*(4207/81 + ((17*I)/3)*Pi - 
      (371*Pi^2)/36 - ((26*I)/9)*Pi^3 - (923*Pi^4)/2160 - 
      (13399*G[{0}, x])/216 - ((19*I)/24)*Pi*G[{0}, x] + 
      (739*Pi^2*G[{0}, x])/288 - ((47*I)/144)*Pi^3*G[{0}, x] + 
      (9281*G[{1}, x])/216 + ((601*I)/24)*Pi*G[{1}, x] + 
      (2707*Pi^2*G[{1}, x])/288 + ((191*I)/144)*Pi^3*G[{1}, x] - 
      (667*G[{0, 0}, x])/72 + ((29*I)/12)*Pi*G[{0, 0}, x] - 
      (97*Pi^2*G[{0, 0}, x])/144 + (137*G[{0, 1}, x])/6 + 
      ((553*I)/12)*Pi*G[{0, 1}, x] + (271*Pi^2*G[{0, 1}, x])/72 + 
      (137*G[{1, 0}, x])/6 + ((19*I)/12)*Pi*G[{1, 0}, x] - 
      (5*Pi^2*G[{1, 0}, x])/36 - (391*G[{1, 1}, x])/72 - 
      ((601*I)/12)*Pi*G[{1, 1}, x] - (191*Pi^2*G[{1, 1}, x])/144 + 
      (293*G[{0, 0, 0}, x])/16 + ((37*I)/24)*Pi*G[{0, 0, 0}, x] - 
      (499*G[{0, 0, 1}, x])/48 + ((587*I)/24)*Pi*G[{0, 0, 1}, x] - 
      (499*G[{0, 1, 0}, x])/48 + ((65*I)/24)*Pi*G[{0, 1, 0}, x] + 
      (2447*G[{0, 1, 1}, x])/48 - ((689*I)/24)*Pi*G[{0, 1, 1}, x] - 
      (49*G[{1, 0, 0}, x])/48 + ((71*I)/24)*Pi*G[{1, 0, 0}, x] - 
      (139*G[{1, 0, 1}, x])/48 - ((695*I)/24)*Pi*G[{1, 0, 1}, x] - 
      (139*G[{1, 1, 0}, x])/48 - ((173*I)/24)*Pi*G[{1, 1, 0}, x] - 
      (667*G[{1, 1, 1}, x])/16 + ((797*I)/24)*Pi*G[{1, 1, 1}, x] - 
      G[{0, 0, 0, 0}, x]/3 + (15*G[{0, 0, 0, 1}, x])/8 + 
      (15*G[{0, 0, 1, 0}, x])/8 + (271*G[{0, 0, 1, 1}, x])/12 + 
      (35*G[{0, 1, 0, 0}, x])/24 + (5*G[{0, 1, 0, 1}, x])/4 + 
      (5*G[{0, 1, 1, 0}, x])/4 - (719*G[{0, 1, 1, 1}, x])/24 - 
      (49*G[{1, 0, 0, 0}, x])/24 + 5*G[{1, 0, 0, 1}, x] + 
      5*G[{1, 0, 1, 0}, x] - (815*G[{1, 0, 1, 1}, x])/24 + 
      (20*G[{1, 1, 0, 0}, x])/3 - (111*G[{1, 1, 0, 1}, x])/8 - 
      (111*G[{1, 1, 1, 0}, x])/8 + (565*G[{1, 1, 1, 1}, x])/12 - 
      (947*Zeta[3])/24 - (22*I)*Pi*Zeta[3] + (25*G[{0}, x]*Zeta[3])/12 - 
      (10*G[{1}, x]*Zeta[3])/3) + FF[(1 - x)^(-1)]*
     (((41*I)/48)*Pi^3 + (103*Pi^4)/960 - ((119*I)/144)*Pi*G[{0}, x] - 
      (19*Pi^2*G[{0}, x])/48 - ((11*I)/48)*Pi^3*G[{0}, x] + 
      (I/24)*Pi^3*G[{1}, x] - (119*G[{0, 0}, x])/144 - 
      ((13*I)/24)*Pi*G[{0, 0}, x] + (3*Pi^2*G[{0, 0}, x])/2 + 
      ((191*I)/48)*Pi*G[{0, 1}, x] + (3*Pi^2*G[{0, 1}, x])/16 - 
      ((55*I)/48)*Pi*G[{1, 0}, x] - (43*G[{0, 0, 0}, x])/16 - 
      ((25*I)/8)*Pi*G[{0, 0, 0}, x] + (191*G[{0, 0, 1}, x])/48 + 
      ((11*I)/4)*Pi*G[{0, 0, 1}, x] + (191*G[{0, 1, 0}, x])/48 + 
      ((7*I)/8)*Pi*G[{0, 1, 0}, x] - ((5*I)/8)*Pi*G[{0, 1, 1}, x] - 
      (55*G[{1, 0, 0}, x])/48 - ((3*I)/8)*Pi*G[{1, 0, 0}, x] + 
      (I/4)*Pi*G[{1, 0, 1}, x] - (3*G[{0, 0, 0, 0}, x])/2 - 
      (13*G[{0, 0, 0, 1}, x])/8 - (13*G[{0, 0, 1, 0}, x])/8 + 
      (35*G[{0, 0, 1, 1}, x])/8 + (3*G[{0, 1, 0, 0}, x])/2 - 
      (5*G[{0, 1, 0, 1}, x])/8 - (5*G[{0, 1, 1, 0}, x])/8 - 
      (5*G[{1, 0, 0, 0}, x])/8 + G[{1, 0, 0, 1}, x]/4 + 
      G[{1, 0, 1, 0}, x]/4 - (41*Zeta[3])/8 + ((7*I)/4)*Pi*Zeta[3] - 
      (33*G[{0}, x]*Zeta[3])/8 - (G[{1}, x]*Zeta[3])/4) + 
    FF[x^(-1)]*(((119*I)/144)*Pi*G[{1}, x] + (19*Pi^2*G[{1}, x])/48 + 
      ((13*I)/24)*Pi^3*G[{1}, x] + ((55*I)/48)*Pi*G[{0, 1}, x] - 
      ((191*I)/48)*Pi*G[{1, 0}, x] - (3*Pi^2*G[{1, 0}, x])/16 + 
      (119*G[{1, 1}, x])/144 + ((13*I)/24)*Pi*G[{1, 1}, x] - 
      (3*Pi^2*G[{1, 1}, x])/2 - (I/4)*Pi*G[{0, 1, 0}, x] + 
      (55*G[{0, 1, 1}, x])/48 + ((3*I)/8)*Pi*G[{0, 1, 1}, x] + 
      ((5*I)/8)*Pi*G[{1, 0, 0}, x] - (191*G[{1, 0, 1}, x])/48 - 
      ((7*I)/8)*Pi*G[{1, 0, 1}, x] - (191*G[{1, 1, 0}, x])/48 - 
      ((11*I)/4)*Pi*G[{1, 1, 0}, x] + (43*G[{1, 1, 1}, x])/16 + 
      ((25*I)/8)*Pi*G[{1, 1, 1}, x] - G[{0, 1, 0, 1}, x]/4 - 
      G[{0, 1, 1, 0}, x]/4 + (5*G[{0, 1, 1, 1}, x])/8 + 
      (5*G[{1, 0, 0, 1}, x])/8 + (5*G[{1, 0, 1, 0}, x])/8 - 
      (3*G[{1, 0, 1, 1}, x])/2 - (35*G[{1, 1, 0, 0}, x])/8 + 
      (13*G[{1, 1, 0, 1}, x])/8 + (13*G[{1, 1, 1, 0}, x])/8 + 
      (3*G[{1, 1, 1, 1}, x])/2 + (9*G[{1}, x]*Zeta[3])/4) + 
    FF[x]^3*((-343*Pi^2)/24 - ((203*I)/24)*Pi^3 - (391*Pi^4)/160 + 
      (11*Pi^2*G[{0}, x])/2 + ((89*I)/24)*Pi^3*G[{0}, x] + 
      (11*Pi^2*G[{1}, x])/2 - ((89*I)/24)*Pi^3*G[{1}, x] - 
      (343*G[{0, 0}, x])/12 - ((203*I)/12)*Pi*G[{0, 0}, x] - 
      (97*Pi^2*G[{0, 0}, x])/24 + (343*G[{0, 1}, x])/12 + 
      ((203*I)/12)*Pi*G[{0, 1}, x] + (97*Pi^2*G[{0, 1}, x])/24 + 
      (343*G[{1, 0}, x])/12 + ((203*I)/12)*Pi*G[{1, 0}, x] + 
      (97*Pi^2*G[{1, 0}, x])/24 - (343*G[{1, 1}, x])/12 - 
      ((203*I)/12)*Pi*G[{1, 1}, x] - (97*Pi^2*G[{1, 1}, x])/24 + 
      (61*G[{0, 0, 0}, x])/12 + ((105*I)/4)*Pi*G[{0, 0, 0}, x] - 
      11*G[{0, 0, 1}, x] + ((89*I)/4)*Pi*G[{0, 0, 1}, x] - 
      11*G[{0, 1, 0}, x] - ((89*I)/4)*Pi*G[{0, 1, 0}, x] + 
      (203*G[{0, 1, 1}, x])/12 - ((105*I)/4)*Pi*G[{0, 1, 1}, x] + 
      (203*G[{1, 0, 0}, x])/12 - ((105*I)/4)*Pi*G[{1, 0, 0}, x] - 
      11*G[{1, 0, 1}, x] - ((89*I)/4)*Pi*G[{1, 0, 1}, x] - 
      11*G[{1, 1, 0}, x] + ((89*I)/4)*Pi*G[{1, 1, 0}, x] + 
      (61*G[{1, 1, 1}, x])/12 + ((105*I)/4)*Pi*G[{1, 1, 1}, x] + 
      (105*G[{0, 0, 0, 0}, x])/4 + (89*G[{0, 0, 1, 1}, x])/4 - 
      (89*G[{0, 1, 0, 0}, x])/4 - (105*G[{0, 1, 1, 1}, x])/4 - 
      (105*G[{1, 0, 0, 0}, x])/4 - (89*G[{1, 0, 1, 1}, x])/4 + 
      (89*G[{1, 1, 0, 0}, x])/4 + (105*G[{1, 1, 1, 1}, x])/4 - 
      (335*Zeta[3])/12 - ((81*I)/2)*Pi*Zeta[3] - (89*G[{0}, x]*Zeta[3])/4 + 
      (89*G[{1}, x]*Zeta[3])/4)) + COLOR[CF^3]*(-1937/192 - ((157*I)/8)*Pi + 
    (671*Pi^2)/96 - ((17*I)/24)*Pi^3 - (2297*Pi^4)/2880 + 3*G[{0}, x] - 
    ((163*I)/6)*Pi*G[{0}, x] - (63*Pi^2*G[{0}, x])/16 - (157*G[{1}, x])/8 - 
    ((635*I)/24)*Pi*G[{1}, x] - (71*Pi^2*G[{1}, x])/12 - 
    ((21*I)/8)*Pi^3*G[{1}, x] - (151*G[{0, 0}, x])/8 + 
    ((97*I)/12)*Pi*G[{0, 0}, x] - (11*Pi^2*G[{0, 0}, x])/2 - 
    (113*G[{0, 1}, x])/12 - ((103*I)/3)*Pi*G[{0, 1}, x] - 
    (5*Pi^2*G[{0, 1}, x])/12 - (113*G[{1, 0}, x])/12 - 
    ((103*I)/12)*Pi*G[{1, 0}, x] - (Pi^2*G[{1, 0}, x])/12 - 
    (391*G[{1, 1}, x])/24 + ((415*I)/12)*Pi*G[{1, 1}, x] + 
    (5*Pi^2*G[{1, 1}, x])/8 + (19*G[{0, 0, 0}, x])/2 + 
    (5*I)*Pi*G[{0, 0, 0}, x] - (35*G[{0, 0, 1}, x])/12 - 
    (7*I)*Pi*G[{0, 0, 1}, x] - (35*G[{0, 1, 0}, x])/12 - 
    (5*I)*Pi*G[{0, 1, 0}, x] - (377*G[{0, 1, 1}, x])/12 + 
    (5*I)*Pi*G[{0, 1, 1}, x] - (137*G[{1, 0, 0}, x])/12 - 
    ((7*I)/2)*Pi*G[{1, 0, 0}, x] + (17*G[{1, 0, 1}, x])/6 + 
    (13*I)*Pi*G[{1, 0, 1}, x] + (17*G[{1, 1, 0}, x])/6 + 
    ((29*I)/2)*Pi*G[{1, 1, 0}, x] + (65*G[{1, 1, 1}, x])/2 - 
    (23*I)*Pi*G[{1, 1, 1}, x] - 5*G[{0, 0, 0, 0}, x] + 
    FF[(1 - x)^(-2)]*(-(Pi^2*G[{0, 0}, x]) + (3*I)*Pi*G[{0, 0, 0}, x] + 
      3*G[{0, 0, 0, 0}, x]) + 10*G[{0, 0, 0, 1}, x] + 10*G[{0, 0, 1, 0}, x] - 
    17*G[{0, 0, 1, 1}, x] - (5*G[{0, 1, 0, 0}, x])/2 - 
    (5*G[{0, 1, 0, 1}, x])/2 - (5*G[{0, 1, 1, 0}, x])/2 + 
    (15*G[{0, 1, 1, 1}, x])/2 + 5*G[{1, 0, 0, 0}, x] - 
    (17*G[{1, 0, 0, 1}, x])/2 - (17*G[{1, 0, 1, 0}, x])/2 + 
    (43*G[{1, 0, 1, 1}, x])/2 - G[{1, 1, 0, 0}, x] + 
    (31*G[{1, 1, 0, 1}, x])/2 + (31*G[{1, 1, 1, 0}, x])/2 + 
    FF[x^(-2)]*(Pi^2*G[{1, 1}, x] - (3*I)*Pi*G[{1, 1, 1}, x] - 
      3*G[{1, 1, 1, 1}, x]) - (77*G[{1, 1, 1, 1}, x])/2 + 20*Zeta[3] + 
    ((13*I)/2)*Pi*Zeta[3] + (27*G[{0}, x]*Zeta[3])/2 - 8*G[{1}, x]*Zeta[3] + 
    FF[x]^2*((-73*Pi^2)/8 + ((83*I)/4)*Pi^3 + (721*Pi^4)/45 + 
      (251*G[{0}, x])/6 + (55*I)*Pi*G[{0}, x] + (147*Pi^2*G[{0}, x])/8 - 
      ((311*I)/12)*Pi^3*G[{0}, x] - (251*G[{1}, x])/6 - (55*I)*Pi*G[{1}, x] - 
      (51*Pi^2*G[{1}, x])/8 + ((95*I)/12)*Pi^3*G[{1}, x] + 
      (111*G[{0, 0}, x])/4 - ((97*I)/2)*Pi*G[{0, 0}, x] + 
      (263*Pi^2*G[{0, 0}, x])/12 + (73*G[{0, 1}, x])/4 - 
      ((363*I)/2)*Pi*G[{0, 1}, x] - (307*Pi^2*G[{0, 1}, x])/12 + 
      (73*G[{1, 0}, x])/4 + ((57*I)/2)*Pi*G[{1, 0}, x] - 
      (185*Pi^2*G[{1, 0}, x])/12 - (257*G[{1, 1}, x])/4 + 
      ((403*I)/2)*Pi*G[{1, 1}, x] + (229*Pi^2*G[{1, 1}, x])/12 - 
      (303*G[{0, 0, 0}, x])/4 - ((299*I)/2)*Pi*G[{0, 0, 0}, x] + 
      (55*G[{0, 0, 1}, x])/4 - ((391*I)/2)*Pi*G[{0, 0, 1}, x] + 
      (55*G[{0, 1, 0}, x])/4 + ((239*I)/2)*Pi*G[{0, 1, 0}, x] - 
      (727*G[{0, 1, 1}, x])/4 + ((451*I)/2)*Pi*G[{0, 1, 1}, x] + 
      (319*G[{1, 0, 0}, x])/4 + ((227*I)/2)*Pi*G[{1, 0, 0}, x] - 
      (151*G[{1, 0, 1}, x])/4 + ((463*I)/2)*Pi*G[{1, 0, 1}, x] - 
      (151*G[{1, 1, 0}, x])/4 - ((167*I)/2)*Pi*G[{1, 1, 0}, x] + 
      (903*G[{1, 1, 1}, x])/4 - ((523*I)/2)*Pi*G[{1, 1, 1}, x] - 
      142*G[{0, 0, 0, 0}, x] - (15*G[{0, 0, 0, 1}, x])/2 - 
      (15*G[{0, 0, 1, 0}, x])/2 - 188*G[{0, 0, 1, 1}, x] + 
      142*G[{0, 1, 0, 0}, x] - (45*G[{0, 1, 0, 1}, x])/2 - 
      (45*G[{0, 1, 1, 0}, x])/2 + 248*G[{0, 1, 1, 1}, x] + 
      145*G[{1, 0, 0, 0}, x] - (63*G[{1, 0, 0, 1}, x])/2 - 
      (63*G[{1, 0, 1, 0}, x])/2 + 263*G[{1, 0, 1, 1}, x] - 
      145*G[{1, 1, 0, 0}, x] + (123*G[{1, 1, 0, 1}, x])/2 + 
      (123*G[{1, 1, 1, 0}, x])/2 - 323*G[{1, 1, 1, 1}, x] + 144*Zeta[3] + 
      (321*I)*Pi*Zeta[3] + (209*G[{0}, x]*Zeta[3])/2 - 
      (281*G[{1}, x]*Zeta[3])/2) + FF[(1 - x)^(-1)]*
     ((5*Pi^4)/8 + ((159*I)/8)*Pi*G[{0}, x] - (Pi^2*G[{0}, x])/4 + 
      (I/24)*Pi^3*G[{0}, x] + (I/6)*Pi^3*G[{1}, x] + (159*G[{0, 0}, x])/8 - 
      ((91*I)/12)*Pi*G[{0, 0}, x] + (161*Pi^2*G[{0, 0}, x])/24 + 
      ((59*I)/12)*Pi*G[{0, 1}, x] + 3*Pi^2*G[{0, 1}, x] + 
      ((59*I)/12)*Pi*G[{1, 0}, x] + Pi^2*G[{1, 0}, x] - 
      (47*G[{0, 0, 0}, x])/4 - ((19*I)/2)*Pi*G[{0, 0, 0}, x] + 
      (59*G[{0, 0, 1}, x])/12 - (4*I)*Pi*G[{0, 0, 1}, x] + 
      (59*G[{0, 1, 0}, x])/12 + I*Pi*G[{0, 1, 0}, x] - I*Pi*G[{0, 1, 1}, x] + 
      (59*G[{1, 0, 0}, x])/12 - ((5*I)/2)*Pi*G[{1, 0, 0}, x] - 
      I*Pi*G[{1, 1, 0}, x] + G[{0, 0, 0, 0}, x]/2 - 10*G[{0, 0, 0, 1}, x] - 
      10*G[{0, 0, 1, 0}, x] + 6*G[{0, 0, 1, 1}, x] + 2*G[{0, 1, 0, 0}, x] - 
      G[{0, 1, 0, 1}, x] - G[{0, 1, 1, 0}, x] - (5*G[{1, 0, 0, 0}, x])/2 - 
      G[{1, 1, 0, 0}, x] - ((13*I)/2)*Pi*Zeta[3] - (29*G[{0}, x]*Zeta[3])/2 - 
      G[{1}, x]*Zeta[3]) + FF[x^(-1)]*(((-159*I)/8)*Pi*G[{1}, x] + 
      (Pi^2*G[{1}, x])/4 - ((7*I)/8)*Pi^3*G[{1}, x] - 
      ((59*I)/12)*Pi*G[{0, 1}, x] - Pi^2*G[{0, 1}, x] - 
      ((59*I)/12)*Pi*G[{1, 0}, x] - 3*Pi^2*G[{1, 0}, x] - 
      (159*G[{1, 1}, x])/8 + ((91*I)/12)*Pi*G[{1, 1}, x] - 
      (161*Pi^2*G[{1, 1}, x])/24 + I*Pi*G[{0, 0, 1}, x] - 
      (59*G[{0, 1, 1}, x])/12 + ((5*I)/2)*Pi*G[{0, 1, 1}, x] + 
      I*Pi*G[{1, 0, 0}, x] - (59*G[{1, 0, 1}, x])/12 - I*Pi*G[{1, 0, 1}, x] - 
      (59*G[{1, 1, 0}, x])/12 + (4*I)*Pi*G[{1, 1, 0}, x] + 
      (47*G[{1, 1, 1}, x])/4 + ((19*I)/2)*Pi*G[{1, 1, 1}, x] + 
      G[{0, 0, 1, 1}, x] + (5*G[{0, 1, 1, 1}, x])/2 + G[{1, 0, 0, 1}, x] + 
      G[{1, 0, 1, 0}, x] - 2*G[{1, 0, 1, 1}, x] - 6*G[{1, 1, 0, 0}, x] + 
      10*G[{1, 1, 0, 1}, x] + 10*G[{1, 1, 1, 0}, x] - G[{1, 1, 1, 1}, x]/2 + 
      (39*G[{1}, x]*Zeta[3])/2) + FF[x]*(1937/96 + ((157*I)/4)*Pi - 
      (175*Pi^2)/16 + ((15*I)/8)*Pi^3 - (983*Pi^4)/288 - (605*G[{0}, x])/24 - 
      ((11*I)/8)*Pi*G[{0}, x] - (217*Pi^2*G[{0}, x])/48 + 
      ((115*I)/24)*Pi^3*G[{0}, x] + (1403*G[{1}, x])/24 + 
      ((869*I)/8)*Pi*G[{1}, x] + (971*Pi^2*G[{1}, x])/48 + 
      ((47*I)/8)*Pi^3*G[{1}, x] - (19*G[{0, 0}, x])/4 + 
      ((341*I)/6)*Pi*G[{0, 0}, x] - (27*Pi^2*G[{0, 0}, x])/8 + 
      (51*G[{0, 1}, x])/4 + ((2081*I)/12)*Pi*G[{0, 1}, x] + 
      (149*Pi^2*G[{0, 1}, x])/12 + (51*G[{1, 0}, x])/4 - 
      ((439*I)/12)*Pi*G[{1, 0}, x] + (9*Pi^2*G[{1, 0}, x])/4 + 
      (349*G[{1, 1}, x])/4 - ((1159*I)/6)*Pi*G[{1, 1}, x] - 
      (13*Pi^2*G[{1, 1}, x])/24 + (335*G[{0, 0, 0}, x])/4 + 
      ((61*I)/2)*Pi*G[{0, 0, 0}, x] - (65*G[{0, 0, 1}, x])/3 + 
      (95*I)*Pi*G[{0, 0, 1}, x] - (65*G[{0, 1, 0}, x])/3 - 
      ((21*I)/2)*Pi*G[{0, 1, 0}, x] + (2287*G[{0, 1, 1}, x])/12 - 
      (114*I)*Pi*G[{0, 1, 1}, x] - (851*G[{1, 0, 0}, x])/12 - 
      (2*I)*Pi*G[{1, 0, 0}, x] + (179*G[{1, 0, 1}, x])/6 - 
      ((245*I)/2)*Pi*G[{1, 0, 1}, x] + (179*G[{1, 1, 0}, x])/6 - 
      (17*I)*Pi*G[{1, 1, 0}, x] - (871*G[{1, 1, 1}, x])/4 + 
      ((285*I)/2)*Pi*G[{1, 1, 1}, x] + (61*G[{0, 0, 0, 0}, x])/2 + 
      95*G[{0, 0, 1, 1}, x] - 26*G[{0, 1, 0, 0}, x] + 
      (31*G[{0, 1, 0, 1}, x])/2 + (31*G[{0, 1, 1, 0}, x])/2 - 
      (259*G[{0, 1, 1, 1}, x])/2 - (53*G[{1, 0, 0, 0}, x])/2 + 
      (49*G[{1, 0, 0, 1}, x])/2 + (49*G[{1, 0, 1, 0}, x])/2 - 
      147*G[{1, 0, 1, 1}, x] + 52*G[{1, 1, 0, 0}, x] - 
      69*G[{1, 1, 0, 1}, x] - 69*G[{1, 1, 1, 0}, x] + 
      (423*G[{1, 1, 1, 1}, x])/2 - (529*Zeta[3])/4 - (114*I)*Pi*Zeta[3] - 
      (31*G[{0}, x]*Zeta[3])/2 + 20*G[{1}, x]*Zeta[3]) + 
    FF[x]^3*((73*Pi^2)/12 - ((51*I)/2)*Pi^3 - (1397*Pi^4)/120 - 
      4*Pi^2*G[{0}, x] + ((47*I)/2)*Pi^3*G[{0}, x] - 4*Pi^2*G[{1}, x] - 
      ((23*I)/2)*Pi^3*G[{1}, x] + (73*G[{0, 0}, x])/6 - 
      (51*I)*Pi*G[{0, 0}, x] - (41*Pi^2*G[{0, 0}, x])/3 - 
      (73*G[{0, 1}, x])/6 + (51*I)*Pi*G[{0, 1}, x] + 
      (41*Pi^2*G[{0, 1}, x])/3 - (73*G[{1, 0}, x])/6 + 
      (51*I)*Pi*G[{1, 0}, x] + (41*Pi^2*G[{1, 0}, x])/3 + 
      (73*G[{1, 1}, x])/6 - (51*I)*Pi*G[{1, 1}, x] - 
      (41*Pi^2*G[{1, 1}, x])/3 - 50*G[{0, 0, 0}, x] + 
      (137*I)*Pi*G[{0, 0, 0}, x] + 8*G[{0, 0, 1}, x] + 
      (93*I)*Pi*G[{0, 0, 1}, x] + 8*G[{0, 1, 0}, x] - 
      (117*I)*Pi*G[{0, 1, 0}, x] + 34*G[{0, 1, 1}, x] - 
      (113*I)*Pi*G[{0, 1, 1}, x] + 34*G[{1, 0, 0}, x] - 
      (113*I)*Pi*G[{1, 0, 0}, x] + 8*G[{1, 0, 1}, x] - 
      (117*I)*Pi*G[{1, 0, 1}, x] + 8*G[{1, 1, 0}, x] + 
      (93*I)*Pi*G[{1, 1, 0}, x] - 50*G[{1, 1, 1}, x] + 
      (137*I)*Pi*G[{1, 1, 1}, x] + 155*G[{0, 0, 0, 0}, x] - 
      18*G[{0, 0, 0, 1}, x] - 18*G[{0, 0, 1, 0}, x] + 
      111*G[{0, 0, 1, 1}, x] - 135*G[{0, 1, 0, 0}, x] + 
      18*G[{0, 1, 0, 1}, x] + 18*G[{0, 1, 1, 0}, x] - 
      131*G[{0, 1, 1, 1}, x] - 131*G[{1, 0, 0, 0}, x] + 
      18*G[{1, 0, 0, 1}, x] + 18*G[{1, 0, 1, 0}, x] - 
      135*G[{1, 0, 1, 1}, x] + 111*G[{1, 1, 0, 0}, x] - 
      18*G[{1, 1, 0, 1}, x] - 18*G[{1, 1, 1, 0}, x] + 
      155*G[{1, 1, 1, 1}, x] - 26*Zeta[3] - (214*I)*Pi*Zeta[3] - 
      93*G[{0}, x]*Zeta[3] + 117*G[{1}, x]*Zeta[3])) + 
  COLOR[CA*CF^2]*(151597/5184 + ((907*I)/27)*Pi - (1933*Pi^2)/216 + 
    ((7*I)/48)*Pi^3 + (533*Pi^4)/720 - (101*G[{0}, x])/8 + 
    ((1103*I)/36)*Pi*G[{0}, x] + (151*Pi^2*G[{0}, x])/72 - 
    ((5*I)/8)*Pi^3*G[{0}, x] + (571*G[{1}, x])/18 + 
    ((2227*I)/72)*Pi*G[{1}, x] + (527*Pi^2*G[{1}, x])/48 + 
    ((7*I)/2)*Pi^3*G[{1}, x] + (1549*G[{0, 0}, x])/72 - 
    ((191*I)/24)*Pi*G[{0, 0}, x] + (61*Pi^2*G[{0, 0}, x])/12 + 
    (53*G[{0, 1}, x])/4 + ((415*I)/8)*Pi*G[{0, 1}, x] - 
    (11*Pi^2*G[{0, 1}, x])/24 + (53*G[{1, 0}, x])/4 + 
    ((145*I)/24)*Pi*G[{1, 0}, x] + (Pi^2*G[{1, 0}, x])/8 + 
    (1141*G[{1, 1}, x])/72 - ((385*I)/8)*Pi*G[{1, 1}, x] - 
    (Pi^2*G[{1, 1}, x])/4 - (281*G[{0, 0, 0}, x])/24 - 
    ((27*I)/4)*Pi*G[{0, 0, 0}, x] + (49*G[{0, 0, 1}, x])/6 + 
    ((47*I)/4)*Pi*G[{0, 0, 1}, x] + (49*G[{0, 1, 0}, x])/6 + 
    ((25*I)/4)*Pi*G[{0, 1, 0}, x] + (1049*G[{0, 1, 1}, x])/24 - 
    ((19*I)/4)*Pi*G[{0, 1, 1}, x] + (395*G[{1, 0, 0}, x])/24 + 
    ((9*I)/2)*Pi*G[{1, 0, 0}, x] - (125*G[{1, 0, 1}, x])/12 - 
    ((29*I)/2)*Pi*G[{1, 0, 1}, x] - (125*G[{1, 1, 0}, x])/12 - 
    ((39*I)/2)*Pi*G[{1, 1, 0}, x] - (967*G[{1, 1, 1}, x])/24 + 
    (23*I)*Pi*G[{1, 1, 1}, x] + FF[(1 - x)^(-2)]*(Pi^2*G[{0, 0}, x] - 
      (3*I)*Pi*G[{0, 0, 0}, x] - 3*G[{0, 0, 0, 0}, x]) + 
    (3*G[{0, 0, 0, 0}, x])/2 - (33*G[{0, 0, 0, 1}, x])/4 - 
    (33*G[{0, 0, 1, 0}, x])/4 + 20*G[{0, 0, 1, 1}, x] + 
    (19*G[{0, 1, 0, 0}, x])/4 + (3*G[{0, 1, 0, 1}, x])/2 + 
    (3*G[{0, 1, 1, 0}, x])/2 - (25*G[{0, 1, 1, 1}, x])/4 - 
    (23*G[{1, 0, 0, 0}, x])/4 + (41*G[{1, 0, 0, 1}, x])/4 + 
    (41*G[{1, 0, 1, 0}, x])/4 - (99*G[{1, 0, 1, 1}, x])/4 - 
    3*G[{1, 1, 0, 0}, x] - (33*G[{1, 1, 0, 1}, x])/2 - 
    (33*G[{1, 1, 1, 0}, x])/2 + (79*G[{1, 1, 1, 1}, x])/2 + 
    FF[x^(-2)]*(-(Pi^2*G[{1, 1}, x]) + (3*I)*Pi*G[{1, 1, 1}, x] + 
      3*G[{1, 1, 1, 1}, x]) - (236*Zeta[3])/9 - (5*I)*Pi*Zeta[3] - 
    15*G[{0}, x]*Zeta[3] + (31*G[{1}, x]*Zeta[3])/4 + 
    FF[x]^3*((613*Pi^2)/24 + ((89*I)/3)*Pi^3 + (857*Pi^4)/60 - 
      9*Pi^2*G[{0}, x] - ((74*I)/3)*Pi^3*G[{0}, x] - 9*Pi^2*G[{1}, x] + 
      ((56*I)/3)*Pi^3*G[{1}, x] + (613*G[{0, 0}, x])/12 + 
      ((178*I)/3)*Pi*G[{0, 0}, x] + (245*Pi^2*G[{0, 0}, x])/12 - 
      (613*G[{0, 1}, x])/12 - ((178*I)/3)*Pi*G[{0, 1}, x] - 
      (245*Pi^2*G[{0, 1}, x])/12 - (613*G[{1, 0}, x])/12 - 
      ((178*I)/3)*Pi*G[{1, 0}, x] - (245*Pi^2*G[{1, 0}, x])/12 + 
      (613*G[{1, 1}, x])/12 + ((178*I)/3)*Pi*G[{1, 1}, x] + 
      (245*Pi^2*G[{1, 1}, x])/12 + (89*G[{0, 0, 0}, x])/6 - 
      (154*I)*Pi*G[{0, 0, 0}, x] + 18*G[{0, 0, 1}, x] - 
      (124*I)*Pi*G[{0, 0, 1}, x] + 18*G[{0, 1, 0}, x] + 
      (136*I)*Pi*G[{0, 1, 0}, x] - (305*G[{0, 1, 1}, x])/6 + 
      (142*I)*Pi*G[{0, 1, 1}, x] - (305*G[{1, 0, 0}, x])/6 + 
      (142*I)*Pi*G[{1, 0, 0}, x] + 18*G[{1, 0, 1}, x] + 
      (136*I)*Pi*G[{1, 0, 1}, x] + 18*G[{1, 1, 0}, x] - 
      (124*I)*Pi*G[{1, 1, 0}, x] + (89*G[{1, 1, 1}, x])/6 - 
      (154*I)*Pi*G[{1, 1, 1}, x] - 163*G[{0, 0, 0, 0}, x] + 
      9*G[{0, 0, 0, 1}, x] + 9*G[{0, 0, 1, 0}, x] - 133*G[{0, 0, 1, 1}, x] + 
      145*G[{0, 1, 0, 0}, x] - 9*G[{0, 1, 0, 1}, x] - 9*G[{0, 1, 1, 0}, x] + 
      151*G[{0, 1, 1, 1}, x] + 151*G[{1, 0, 0, 0}, x] - 
      9*G[{1, 0, 0, 1}, x] - 9*G[{1, 0, 1, 0}, x] + 145*G[{1, 0, 1, 1}, x] - 
      133*G[{1, 1, 0, 0}, x] + 9*G[{1, 1, 0, 1}, x] + 9*G[{1, 1, 1, 0}, x] - 
      163*G[{1, 1, 1, 1}, x] + (413*Zeta[3])/6 + (254*I)*Pi*Zeta[3] + 
      124*G[{0}, x]*Zeta[3] - 136*G[{1}, x]*Zeta[3]) + 
    FF[x^(-1)]*(((1601*I)/72)*Pi*G[{1}, x] - (161*Pi^2*G[{1}, x])/144 - 
      ((13*I)/24)*Pi^3*G[{1}, x] + ((65*I)/24)*Pi*G[{0, 1}, x] + 
      (5*Pi^2*G[{0, 1}, x])/8 + ((125*I)/12)*Pi*G[{1, 0}, x] + 
      (15*Pi^2*G[{1, 0}, x])/8 + (1601*G[{1, 1}, x])/72 - 
      ((203*I)/24)*Pi*G[{1, 1}, x] + 6*Pi^2*G[{1, 1}, x] - 
      ((3*I)/4)*Pi*G[{0, 0, 1}, x] + (I/2)*Pi*G[{0, 1, 0}, x] + 
      (65*G[{0, 1, 1}, x])/24 - ((9*I)/4)*Pi*G[{0, 1, 1}, x] - 
      ((7*I)/4)*Pi*G[{1, 0, 0}, x] + (125*G[{1, 0, 1}, x])/12 + 
      ((5*I)/2)*Pi*G[{1, 0, 1}, x] + (125*G[{1, 1, 0}, x])/12 + 
      ((7*I)/2)*Pi*G[{1, 1, 0}, x] - (391*G[{1, 1, 1}, x])/24 - 
      ((39*I)/4)*Pi*G[{1, 1, 1}, x] - (3*G[{0, 0, 1, 1}, x])/4 + 
      G[{0, 1, 0, 1}, x]/2 + G[{0, 1, 1, 0}, x]/2 - (11*G[{0, 1, 1, 1}, x])/
       4 - (7*G[{1, 0, 0, 1}, x])/4 - (7*G[{1, 0, 1, 0}, x])/4 + 
      (17*G[{1, 0, 1, 1}, x])/4 + (47*G[{1, 1, 0, 0}, x])/4 - 
      (33*G[{1, 1, 0, 1}, x])/4 - (33*G[{1, 1, 1, 0}, x])/4 - 
      (3*G[{1, 1, 1, 1}, x])/2 - 15*G[{1}, x]*Zeta[3]) + 
    FF[x]*(-151597/2592 - ((1814*I)/27)*Pi + (13249*Pi^2)/432 + 
      ((37*I)/72)*Pi^3 + (81*Pi^4)/20 + (7691*G[{0}, x])/72 - 
      ((593*I)/72)*Pi*G[{0}, x] + (17*Pi^2*G[{0}, x])/18 - 
      ((25*I)/8)*Pi^3*G[{0}, x] - (10441*G[{1}, x])/72 - 
      ((8273*I)/72)*Pi*G[{1}, x] - (2599*Pi^2*G[{1}, x])/72 - 
      ((31*I)/8)*Pi^3*G[{1}, x] + (1081*G[{0, 0}, x])/72 - 
      ((249*I)/4)*Pi*G[{0, 0}, x] + (33*Pi^2*G[{0, 0}, x])/8 - 
      (1249*G[{0, 1}, x])/24 - ((2611*I)/12)*Pi*G[{0, 1}, x] - 
      (141*Pi^2*G[{0, 1}, x])/8 - (1249*G[{1, 0}, x])/24 + 
      ((509*I)/12)*Pi*G[{1, 0}, x] - (17*Pi^2*G[{1, 0}, x])/8 - 
      (2783*G[{1, 1}, x])/72 + ((935*I)/4)*Pi*G[{1, 1}, x] + 
      (53*Pi^2*G[{1, 1}, x])/8 - (2615*G[{0, 0, 0}, x])/24 - 
      ((103*I)/4)*Pi*G[{0, 0, 0}, x] + (253*G[{0, 0, 1}, x])/8 - 
      ((487*I)/4)*Pi*G[{0, 0, 1}, x] + (253*G[{0, 1, 0}, x])/8 + 
      ((35*I)/4)*Pi*G[{0, 1, 0}, x] - (5663*G[{0, 1, 1}, x])/24 + 
      ((555*I)/4)*Pi*G[{0, 1, 1}, x] + (1555*G[{1, 0, 0}, x])/24 + 
      ((15*I)/4)*Pi*G[{1, 0, 0}, x] - (73*G[{1, 0, 1}, x])/8 + 
      ((575*I)/4)*Pi*G[{1, 0, 1}, x] - (73*G[{1, 1, 0}, x])/8 + 
      ((53*I)/4)*Pi*G[{1, 1, 0}, x] + (5467*G[{1, 1, 1}, x])/24 - 
      ((643*I)/4)*Pi*G[{1, 1, 1}, x] - 22*G[{0, 0, 0, 0}, x] - 
      (15*G[{0, 0, 0, 1}, x])/4 - (15*G[{0, 0, 1, 0}, x])/4 - 
      118*G[{0, 0, 1, 1}, x] + 19*G[{0, 1, 0, 0}, x] - 
      (41*G[{0, 1, 0, 1}, x])/4 - (41*G[{0, 1, 1, 0}, x])/4 + 
      149*G[{0, 1, 1, 1}, x] + 26*G[{1, 0, 0, 0}, x] - 
      (89*G[{1, 0, 0, 1}, x])/4 - (89*G[{1, 0, 1, 0}, x])/4 + 
      166*G[{1, 0, 1, 1}, x] - 49*G[{1, 1, 0, 0}, x] + 
      (249*G[{1, 1, 0, 1}, x])/4 + (249*G[{1, 1, 1, 0}, x])/4 - 
      223*G[{1, 1, 1, 1}, x] + (6157*Zeta[3])/36 + (136*I)*Pi*Zeta[3] + 
      (47*G[{0}, x]*Zeta[3])/4 - (55*G[{1}, x]*Zeta[3])/4) + 
    FF[(1 - x)^(-1)]*(((-185*I)/144)*Pi^3 - (31*Pi^4)/60 - 
      ((1601*I)/72)*Pi*G[{0}, x] + (161*Pi^2*G[{0}, x])/144 + 
      ((3*I)/8)*Pi^3*G[{0}, x] - ((5*I)/24)*Pi^3*G[{1}, x] - 
      (1601*G[{0, 0}, x])/72 + ((203*I)/24)*Pi*G[{0, 0}, x] - 
      6*Pi^2*G[{0, 0}, x] - ((125*I)/12)*Pi*G[{0, 1}, x] - 
      (15*Pi^2*G[{0, 1}, x])/8 - ((65*I)/24)*Pi*G[{1, 0}, x] - 
      (5*Pi^2*G[{1, 0}, x])/8 + (391*G[{0, 0, 0}, x])/24 + 
      ((39*I)/4)*Pi*G[{0, 0, 0}, x] - (125*G[{0, 0, 1}, x])/12 - 
      ((7*I)/2)*Pi*G[{0, 0, 1}, x] - (125*G[{0, 1, 0}, x])/12 - 
      ((5*I)/2)*Pi*G[{0, 1, 0}, x] + ((7*I)/4)*Pi*G[{0, 1, 1}, x] - 
      (65*G[{1, 0, 0}, x])/24 + ((9*I)/4)*Pi*G[{1, 0, 0}, x] - 
      (I/2)*Pi*G[{1, 0, 1}, x] + ((3*I)/4)*Pi*G[{1, 1, 0}, x] + 
      (3*G[{0, 0, 0, 0}, x])/2 + (33*G[{0, 0, 0, 1}, x])/4 + 
      (33*G[{0, 0, 1, 0}, x])/4 - (47*G[{0, 0, 1, 1}, x])/4 - 
      (17*G[{0, 1, 0, 0}, x])/4 + (7*G[{0, 1, 0, 1}, x])/4 + 
      (7*G[{0, 1, 1, 0}, x])/4 + (11*G[{1, 0, 0, 0}, x])/4 - 
      G[{1, 0, 0, 1}, x]/2 - G[{1, 0, 1, 0}, x]/2 + (3*G[{1, 1, 0, 0}, x])/
       4 + (185*Zeta[3])/24 + (I/4)*Pi*Zeta[3] + 16*G[{0}, x]*Zeta[3] + 
      (5*G[{1}, x]*Zeta[3])/4) + FF[x]^2*((-613*Pi^2)/16 - ((137*I)/6)*Pi^3 - 
      (923*Pi^4)/48 - (1511*G[{0}, x])/12 - ((160*I)/3)*Pi*G[{0}, x] - 
      (241*Pi^2*G[{0}, x])/48 + ((103*I)/4)*Pi^3*G[{0}, x] + 
      (1511*G[{1}, x])/12 + ((160*I)/3)*Pi*G[{1}, x] + 
      (1537*Pi^2*G[{1}, x])/48 - ((67*I)/4)*Pi^3*G[{1}, x] - 
      (2483*G[{0, 0}, x])/24 + (59*I)*Pi*G[{0, 0}, x] - 
      (235*Pi^2*G[{0, 0}, x])/8 + (613*G[{0, 1}, x])/8 + 
      (219*I)*Pi*G[{0, 1}, x] + (307*Pi^2*G[{0, 1}, x])/8 + 
      (613*G[{1, 0}, x])/8 - (41*I)*Pi*G[{1, 0}, x] + 
      (183*Pi^2*G[{1, 0}, x])/8 - (1195*G[{1, 1}, x])/24 - 
      (237*I)*Pi*G[{1, 1}, x] - (255*Pi^2*G[{1, 1}, x])/8 + 
      (1169*G[{0, 0, 0}, x])/8 + ((327*I)/2)*Pi*G[{0, 0, 0}, x] - 
      (379*G[{0, 0, 1}, x])/8 + ((507*I)/2)*Pi*G[{0, 0, 1}, x] - 
      (379*G[{0, 1, 0}, x])/8 - ((273*I)/2)*Pi*G[{0, 1, 0}, x] + 
      (1813*G[{0, 1, 1}, x])/8 - ((561*I)/2)*Pi*G[{0, 1, 1}, x] - 
      (593*G[{1, 0, 0}, x])/8 - ((291*I)/2)*Pi*G[{1, 0, 0}, x] - 
      (53*G[{1, 0, 1}, x])/8 - ((543*I)/2)*Pi*G[{1, 0, 1}, x] - 
      (53*G[{1, 1, 0}, x])/8 + ((237*I)/2)*Pi*G[{1, 1, 0}, x] - 
      (1525*G[{1, 1, 1}, x])/8 + ((597*I)/2)*Pi*G[{1, 1, 1}, x] + 
      144*G[{0, 0, 0, 0}, x] + (39*G[{0, 0, 0, 1}, x])/2 + 
      (39*G[{0, 0, 1, 0}, x])/2 + 234*G[{0, 0, 1, 1}, x] - 
      144*G[{0, 1, 0, 0}, x] + (15*G[{0, 1, 0, 1}, x])/2 + 
      (15*G[{0, 1, 1, 0}, x])/2 - 288*G[{0, 1, 1, 1}, x] - 
      165*G[{1, 0, 0, 0}, x] + (39*G[{1, 0, 0, 1}, x])/2 + 
      (39*G[{1, 0, 1, 0}, x])/2 - 291*G[{1, 0, 1, 1}, x] + 
      165*G[{1, 1, 0, 0}, x] - (93*G[{1, 1, 0, 1}, x])/2 - 
      (93*G[{1, 1, 1, 0}, x])/2 + 345*G[{1, 1, 1, 1}, x] - (933*Zeta[3])/4 - 
      (381*I)*Pi*Zeta[3] - (267*G[{0}, x]*Zeta[3])/2 + 
      (303*G[{1}, x]*Zeta[3])/2)), 
 COLOR[CF*Nf^2]*(-125159/104976 - ((2059*I)/1458)*Pi + (325*Pi^2)/972 + 
    (43*Pi^4)/9720 + ((203*I)/162)*Pi*G[{0}, x] - (19*Pi^2*G[{0}, x])/81 - 
    (25*G[{1}, x])/324 - ((13*I)/54)*Pi*G[{1}, x] + (Pi^2*G[{1}, x])/27 + 
    (203*G[{0, 0}, x])/162 - ((19*I)/27)*Pi*G[{0, 0}, x] + 
    (2*Pi^2*G[{0, 0}, x])/27 - (10*G[{1, 1}, x])/27 + (I/9)*Pi*G[{1, 1}, x] - 
    (38*G[{0, 0, 0}, x])/27 + ((2*I)/9)*Pi*G[{0, 0, 0}, x] + 
    FF[x^(-1)]*(((203*I)/162)*Pi - (19*Pi^2)/81 + (203*G[{1}, x])/162 - 
      ((19*I)/27)*Pi*G[{1}, x] + (2*Pi^2*G[{1}, x])/27 - 
      (38*G[{1, 1}, x])/27 + ((2*I)/9)*Pi*G[{1, 1}, x] + 
      (2*G[{1, 1, 1}, x])/3) + G[{1, 1, 1}, x]/3 + (2*G[{0, 0, 0, 0}, x])/3 + 
    FF[x^(-2)]*(((203*I)/162)*Pi*G[{1}, x] - (19*Pi^2*G[{1}, x])/81 + 
      (203*G[{1, 1}, x])/162 - ((19*I)/27)*Pi*G[{1, 1}, x] + 
      (2*Pi^2*G[{1, 1}, x])/27 - (38*G[{1, 1, 1}, x])/27 + 
      ((2*I)/9)*Pi*G[{1, 1, 1}, x] + (2*G[{1, 1, 1, 1}, x])/3) - 
    (52*Zeta[3])/243 - ((2*I)/27)*Pi*Zeta[3]) + 
  COLOR[CF*Nf*NfV2]*(((-67*I)/27)*Pi + (71*Pi^2)/81 + ((113*I)/54)*Pi^3 - 
    (5*Pi^4)/9 - (104*G[{0}, x])/27 + ((247*I)/27)*Pi*G[{0}, x] - 
    (35*Pi^2*G[{0}, x])/54 + (37*G[{1}, x])/27 + ((73*I)/27)*Pi*G[{1}, x] - 
    (106*Pi^2*G[{1}, x])/27 - ((32*I)/27)*Pi^3*G[{1}, x] + 
    (5*Pi^4*G[{1}, x])/18 + (134*G[{0, 0}, x])/9 + 
    ((10*I)/9)*Pi*G[{0, 0}, x] - (8*Pi^2*G[{0, 0}, x])/9 - 
    (125*G[{0, 1}, x])/27 - ((5*I)/9)*Pi*G[{0, 1}, x] - 
    (125*G[{1, 0}, x])/27 - ((104*I)/9)*Pi*G[{1, 0}, x] + 
    (88*Pi^2*G[{1, 0}, x])/27 + FF[x]^2*(-Pi^2/6 - G[{0, 0}, x]/3 + 
      G[{0, 1}, x]/3 + G[{1, 0}, x]/3 - G[{1, 1}, x]/3) + 
    (64*G[{1, 1}, x])/9 + ((13*I)/3)*Pi*G[{1, 1}, x] + 
    (Pi^2*G[{1, 1}, x])/9 - ((2*I)/9)*Pi^3*G[{1, 1}, x] - 
    (14*G[{0, 0, 0}, x])/3 + (10*G[{0, 0, 1}, x])/9 + 
    (10*G[{0, 1, 0}, x])/9 + ((16*I)/3)*Pi*G[{0, 1, 0}, x] - 
    (5*G[{0, 1, 1}, x])/9 - (133*G[{1, 0, 0}, x])/9 - 
    ((4*I)/3)*Pi*G[{1, 0, 0}, x] + (4*Pi^2*G[{1, 0, 0}, x])/9 + 
    (13*G[{1, 0, 1}, x])/3 - ((2*I)/3)*Pi*G[{1, 0, 1}, x] + 
    (13*G[{1, 1, 0}, x])/3 + ((16*I)/9)*Pi*G[{1, 1, 0}, x] - 
    2*Pi^2*G[{1, 1, 0}, x] - 2*G[{1, 1, 1}, x] - 
    ((4*I)/3)*Pi*G[{1, 1, 1}, x] + (16*G[{0, 1, 0, 0}, x])/3 + 
    (16*G[{1, 0, 0, 0}, x])/3 - (4*G[{1, 0, 0, 1}, x])/3 - 
    (4*G[{1, 0, 1, 0}, x])/3 - ((8*I)/3)*Pi*G[{1, 0, 1, 0}, x] - 
    (2*G[{1, 0, 1, 1}, x])/3 + (16*G[{1, 1, 0, 0}, x])/9 - 
    (4*G[{1, 1, 0, 1}, x])/3 - (4*G[{1, 1, 1, 0}, x])/3 + 
    ((4*I)/3)*Pi*G[{1, 1, 1, 0}, x] - (8*G[{1, 0, 1, 0, 0}, x])/3 - 
    (8*G[{1, 1, 0, 0, 0}, x])/3 + (4*G[{1, 1, 1, 0, 0}, x])/3 + 
    FF[(1 - x)^(-1)]*((I/6)*Pi^3 - ((16*I)/3)*Pi*G[{0}, x] + 
      (3*Pi^2*G[{0}, x])/2 - (16*G[{0, 0}, x])/3 - I*Pi*G[{1, 0}, x] + 
      2*G[{0, 0, 0}, x] - G[{1, 0, 0}, x] - Zeta[3]) - (55*Zeta[3])/9 - 
    (8*I)*Pi*Zeta[3] - (8*G[{0}, x]*Zeta[3])/3 + (34*G[{1}, x]*Zeta[3])/9 + 
    (4*I)*Pi*G[{1}, x]*Zeta[3] + (4*G[{1, 0}, x]*Zeta[3])/3 + 
    (4*G[{1, 1}, x]*Zeta[3])/3 + FF[x]*((-11*Pi^2)/9 - ((17*I)/81)*Pi^3 + 
      Pi^4/162 - (67*G[{0}, x])/27 - ((8*I)/9)*Pi*G[{0}, x] - 
      (23*Pi^2*G[{0}, x])/81 - ((2*I)/9)*Pi^3*G[{0}, x] + (67*G[{1}, x])/27 + 
      ((8*I)/9)*Pi*G[{1}, x] + (77*Pi^2*G[{1}, x])/81 + 
      ((2*I)/9)*Pi^3*G[{1}, x] - (22*G[{0, 0}, x])/9 + 
      ((2*I)/27)*Pi*G[{0, 0}, x] + (2*Pi^2*G[{0, 0}, x])/27 + 
      (22*G[{0, 1}, x])/9 + ((38*I)/27)*Pi*G[{0, 1}, x] + 
      (2*Pi^2*G[{0, 1}, x])/27 + (22*G[{1, 0}, x])/9 - 
      ((2*I)/27)*Pi*G[{1, 0}, x] - (2*Pi^2*G[{1, 0}, x])/27 - 
      (22*G[{1, 1}, x])/9 - ((38*I)/27)*Pi*G[{1, 1}, x] - 
      (2*Pi^2*G[{1, 1}, x])/27 + (2*G[{0, 0, 0}, x])/3 - 
      ((4*I)/9)*Pi*G[{0, 0, 0}, x] + (2*G[{0, 0, 1}, x])/27 - 
      ((4*I)/9)*Pi*G[{0, 0, 1}, x] + (2*G[{0, 1, 0}, x])/27 - 
      ((4*I)/9)*Pi*G[{0, 1, 0}, x] + (2*G[{0, 1, 1}, x])/3 - 
      ((4*I)/9)*Pi*G[{0, 1, 1}, x] + (2*G[{1, 0, 0}, x])/3 + 
      ((4*I)/9)*Pi*G[{1, 0, 0}, x] - (38*G[{1, 0, 1}, x])/27 + 
      ((4*I)/9)*Pi*G[{1, 0, 1}, x] - (38*G[{1, 1, 0}, x])/27 + 
      ((4*I)/9)*Pi*G[{1, 1, 0}, x] + (2*G[{1, 1, 1}, x])/3 + 
      ((4*I)/9)*Pi*G[{1, 1, 1}, x] - (4*G[{0, 0, 0, 1}, x])/9 - 
      (4*G[{0, 0, 1, 0}, x])/9 - (4*G[{0, 0, 1, 1}, x])/9 - 
      (4*G[{0, 1, 0, 0}, x])/9 - (4*G[{0, 1, 0, 1}, x])/9 - 
      (4*G[{0, 1, 1, 0}, x])/9 + (4*G[{1, 0, 0, 1}, x])/9 + 
      (4*G[{1, 0, 1, 0}, x])/9 + (4*G[{1, 0, 1, 1}, x])/9 + 
      (4*G[{1, 1, 0, 0}, x])/9 + (4*G[{1, 1, 0, 1}, x])/9 + 
      (4*G[{1, 1, 1, 0}, x])/9 - (56*Zeta[3])/27 + ((8*I)/9)*Pi*Zeta[3] + 
      (8*G[{0}, x]*Zeta[3])/9 - (8*G[{1}, x]*Zeta[3])/9) + 
    FF[x^(-1)]*(((-104*I)/27)*Pi + (163*Pi^2)/81 - ((58*I)/27)*Pi^3 + 
      (5*Pi^4)/9 + ((50*I)/27)*Pi*G[{0}, x] - (74*Pi^2*G[{0}, x])/27 - 
      (104*G[{1}, x])/27 - ((43*I)/27)*Pi*G[{1}, x] + 
      (100*Pi^2*G[{1}, x])/27 + ((28*I)/9)*Pi^3*G[{1}, x] - 
      (5*Pi^4*G[{1}, x])/6 - ((4*I)/9)*Pi*G[{0, 0}, x] + 
      (8*Pi^2*G[{0, 0}, x])/9 + (50*G[{0, 1}, x])/27 - 
      (I/9)*Pi*G[{0, 1}, x] + (50*G[{1, 0}, x])/27 + 
      ((113*I)/9)*Pi*G[{1, 0}, x] - (4*Pi^2*G[{1, 0}, x])/3 - 
      (7*G[{1, 1}, x])/3 - ((13*I)/3)*Pi*G[{1, 1}, x] - 
      (Pi^2*G[{1, 1}, x])/9 + ((2*I)/3)*Pi^3*G[{1, 1}, x] - 
      (4*G[{0, 0, 1}, x])/9 - (4*G[{0, 1, 0}, x])/9 - 
      ((16*I)/3)*Pi*G[{0, 1, 0}, x] - G[{0, 1, 1}, x]/9 + 
      (148*G[{1, 0, 0}, x])/9 + ((4*I)/3)*Pi*G[{1, 0, 0}, x] - 
      (4*Pi^2*G[{1, 0, 0}, x])/3 - (13*G[{1, 0, 1}, x])/3 + 
      ((2*I)/3)*Pi*G[{1, 0, 1}, x] - (13*G[{1, 1, 0}, x])/3 - 
      ((40*I)/3)*Pi*G[{1, 1, 0}, x] + 6*Pi^2*G[{1, 1, 0}, x] + 
      (2*G[{1, 1, 1}, x])/3 + ((4*I)/3)*Pi*G[{1, 1, 1}, x] - 
      (16*G[{0, 1, 0, 0}, x])/3 - (16*G[{1, 0, 0, 0}, x])/3 + 
      (4*G[{1, 0, 0, 1}, x])/3 + (4*G[{1, 0, 1, 0}, x])/3 + 
      (8*I)*Pi*G[{1, 0, 1, 0}, x] + (2*G[{1, 0, 1, 1}, x])/3 - 
      (40*G[{1, 1, 0, 0}, x])/3 + (4*G[{1, 1, 0, 1}, x])/3 + 
      (4*G[{1, 1, 1, 0}, x])/3 - (4*I)*Pi*G[{1, 1, 1, 0}, x] + 
      8*G[{1, 0, 1, 0, 0}, x] + 8*G[{1, 1, 0, 0, 0}, x] - 
      4*G[{1, 1, 1, 0, 0}, x] + (88*Zeta[3])/9 + (8*I)*Pi*Zeta[3] + 
      (8*G[{0}, x]*Zeta[3])/3 - (46*G[{1}, x]*Zeta[3])/3 - 
      (12*I)*Pi*G[{1}, x]*Zeta[3] - 4*G[{1, 0}, x]*Zeta[3] - 
      4*G[{1, 1}, x]*Zeta[3]) + FF[x^(-2)]*((-2*I)*Pi*G[{1}, x] - 
      (59*Pi^2*G[{1}, x])/81 - ((58*I)/27)*Pi^3*G[{1}, x] + 
      (5*Pi^4*G[{1}, x])/9 + ((38*I)/27)*Pi*G[{1, 0}, x] - 
      (50*Pi^2*G[{1, 0}, x])/27 - 2*G[{1, 1}, x] + 
      ((38*I)/27)*Pi*G[{1, 1}, x] + (2*Pi^2*G[{1, 1}, x])/27 - 
      ((4*I)/9)*Pi^3*G[{1, 1}, x] - ((4*I)/9)*Pi*G[{1, 0, 0}, x] + 
      (8*Pi^2*G[{1, 0, 0}, x])/9 + (38*G[{1, 0, 1}, x])/27 - 
      ((4*I)/9)*Pi*G[{1, 0, 1}, x] + (38*G[{1, 1, 0}, x])/27 + 
      ((100*I)/9)*Pi*G[{1, 1, 0}, x] - 4*Pi^2*G[{1, 1, 0}, x] + 
      (2*G[{1, 1, 1}, x])/3 - ((4*I)/9)*Pi*G[{1, 1, 1}, x] - 
      (4*G[{1, 0, 0, 1}, x])/9 - (4*G[{1, 0, 1, 0}, x])/9 - 
      ((16*I)/3)*Pi*G[{1, 0, 1, 0}, x] - (4*G[{1, 0, 1, 1}, x])/9 + 
      (100*G[{1, 1, 0, 0}, x])/9 - (4*G[{1, 1, 0, 1}, x])/9 - 
      (4*G[{1, 1, 1, 0}, x])/9 + ((8*I)/3)*Pi*G[{1, 1, 1, 0}, x] - 
      (16*G[{1, 0, 1, 0, 0}, x])/3 - (16*G[{1, 1, 0, 0, 0}, x])/3 + 
      (8*G[{1, 1, 1, 0, 0}, x])/3 + (112*G[{1}, x]*Zeta[3])/9 + 
      (8*I)*Pi*G[{1}, x]*Zeta[3] + (8*G[{1, 0}, x]*Zeta[3])/3 + 
      (8*G[{1, 1}, x]*Zeta[3])/3)) + COLOR[CF^2*Nf]*
   (29069/3888 - ((5089*I)/648)*Pi - (15751*Pi^2)/15552 + 
    ((1357*I)/648)*Pi^3 - (6287*Pi^4)/38880 + ((7*I)/270)*Pi^5 - 
    (49*G[{0}, x])/18 - ((6553*I)/1296)*Pi*G[{0}, x] + 
    (133*Pi^2*G[{0}, x])/108 - ((31*I)/27)*Pi^3*G[{0}, x] + 
    (2*Pi^4*G[{0}, x])/135 - (9361*G[{1}, x])/2592 + 
    ((1039*I)/108)*Pi*G[{1}, x] + (281*Pi^2*G[{1}, x])/54 - 
    ((101*I)/216)*Pi^3*G[{1}, x] + (13*Pi^4*G[{1}, x])/135 - 
    (10081*G[{0, 0}, x])/1296 + ((95*I)/27)*Pi*G[{0, 0}, x] + 
    (11*Pi^2*G[{0, 0}, x])/27 + ((5*I)/12)*Pi^3*G[{0, 0}, x] + 
    (73*G[{0, 1}, x])/18 + ((257*I)/36)*Pi*G[{0, 1}, x] - 
    (71*Pi^2*G[{0, 1}, x])/27 + (I/9)*Pi^3*G[{0, 1}, x] + 
    (73*G[{1, 0}, x])/18 - ((74*I)/9)*Pi*G[{1, 0}, x] - 
    (79*Pi^2*G[{1, 0}, x])/54 + (I/9)*Pi^3*G[{1, 0}, x] + 
    (173*G[{1, 1}, x])/36 - ((20*I)/9)*Pi*G[{1, 1}, x] - 
    (371*Pi^2*G[{1, 1}, x])/108 - (I/9)*Pi^3*G[{1, 1}, x] + 
    G[{0, 0, 0}, x]/2 - ((22*I)/3)*Pi*G[{0, 0, 0}, x] - 
    (5*Pi^2*G[{0, 0, 0}, x])/18 + (11*G[{0, 0, 1}, x])/6 - 
    ((44*I)/9)*Pi*G[{0, 0, 1}, x] + (5*Pi^2*G[{0, 0, 1}, x])/9 + 
    (11*G[{0, 1, 0}, x])/6 + ((89*I)/18)*Pi*G[{0, 1, 0}, x] + 
    (Pi^2*G[{0, 1, 0}, x])/3 + (143*G[{0, 1, 1}, x])/36 - 
    ((2*I)/3)*Pi*G[{0, 1, 1}, x] + (2*Pi^2*G[{0, 1, 1}, x])/9 + 
    (95*G[{1, 0, 0}, x])/9 + ((11*I)/3)*Pi*G[{1, 0, 0}, x] + 
    (5*Pi^2*G[{1, 0, 0}, x])/9 - (181*G[{1, 0, 1}, x])/9 - 
    ((5*I)/6)*Pi*G[{1, 0, 1}, x] + (2*Pi^2*G[{1, 0, 1}, x])/3 - 
    (181*G[{1, 1, 0}, x])/9 + ((8*I)/9)*Pi*G[{1, 1, 0}, x] + 
    FF[x]*((-2*Pi^2)/9 + (35*G[{0}, x])/6 - (2*Pi^2*G[{0}, x])/9 - 
      (35*G[{1}, x])/6 - (4*Pi^2*G[{1}, x])/9 - (22*G[{0, 0}, x])/9 + 
      (4*G[{0, 1}, x])/9 + (4*G[{1, 0}, x])/9 + (14*G[{1, 1}, x])/9 - 
      (4*G[{0, 0, 0}, x])/3 + (4*G[{0, 1, 1}, x])/3 + (4*G[{1, 0, 1}, x])/3 + 
      (4*G[{1, 1, 0}, x])/3 - (8*G[{1, 1, 1}, x])/3) + 
    (325*G[{1, 1, 1}, x])/18 + ((4*I)/3)*Pi*G[{1, 1, 1}, x] + 
    (8*Pi^2*G[{1, 1, 1}, x])/9 - (19*G[{0, 0, 0, 0}, x])/3 + 
    ((14*I)/3)*Pi*G[{0, 0, 0, 0}, x] + (2*I)*Pi*G[{0, 0, 0, 1}, x] - 
    ((4*I)/3)*Pi*G[{0, 0, 1, 0}, x] - (44*G[{0, 0, 1, 1}, x])/9 + 
    (17*G[{0, 1, 0, 0}, x])/18 - ((4*I)/3)*Pi*G[{0, 1, 0, 0}, x] + 
    4*G[{0, 1, 0, 1}, x] + 4*G[{0, 1, 1, 0}, x] + 
    ((2*I)/3)*Pi*G[{0, 1, 1, 0}, x] - 7*G[{0, 1, 1, 1}, x] + 
    (4*G[{1, 0, 0, 0}, x])/3 + G[{1, 0, 0, 1}, x] + G[{1, 0, 1, 0}, x] - 
    ((5*I)/3)*Pi*G[{1, 0, 1, 0}, x] + (17*G[{1, 0, 1, 1}, x])/6 - 
    (19*G[{1, 1, 0, 0}, x])/3 - ((4*I)/3)*Pi*G[{1, 1, 0, 0}, x] + 
    (107*G[{1, 1, 0, 1}, x])/9 + (107*G[{1, 1, 1, 0}, x])/9 + 
    ((2*I)/3)*Pi*G[{1, 1, 1, 0}, x] - (134*G[{1, 1, 1, 1}, x])/9 + 
    (20*G[{0, 0, 0, 0, 0}, x])/3 + 2*G[{0, 0, 0, 1, 1}, x] - 
    (4*G[{0, 0, 1, 0, 0}, x])/3 + (4*G[{0, 0, 1, 1, 1}, x])/3 - 
    (2*G[{0, 1, 0, 0, 0}, x])/3 - (4*G[{0, 1, 0, 0, 1}, x])/3 - 
    (4*G[{0, 1, 0, 1, 0}, x])/3 + (4*G[{0, 1, 0, 1, 1}, x])/3 + 
    (2*G[{0, 1, 1, 0, 0}, x])/3 - G[{1, 0, 1, 0, 0}, x]/3 - 
    (4*G[{1, 0, 1, 0, 1}, x])/3 - (4*G[{1, 0, 1, 1, 0}, x])/3 + 
    (4*G[{1, 0, 1, 1, 1}, x])/3 - (4*G[{1, 1, 0, 0, 0}, x])/3 - 
    (4*G[{1, 1, 0, 1, 1}, x])/3 + (8*G[{1, 1, 1, 0, 0}, x])/3 - 
    (10*G[{1, 1, 1, 0, 1}, x])/3 - (10*G[{1, 1, 1, 1, 0}, x])/3 + 
    (14*G[{1, 1, 1, 1, 1}, x])/3 + FF[x]^2*((-23*Pi^2)/12 + Pi^2*G[{0}, x] + 
      Pi^2*G[{1}, x] - (23*G[{0, 0}, x])/6 + (23*G[{0, 1}, x])/6 + 
      (23*G[{1, 0}, x])/6 - (23*G[{1, 1}, x])/6 + 4*G[{0, 0, 0}, x] - 
      2*G[{0, 0, 1}, x] - 2*G[{0, 1, 0}, x] - 2*G[{1, 0, 1}, x] - 
      2*G[{1, 1, 0}, x] + 4*G[{1, 1, 1}, x] - 2*Zeta[3]) + 
    FF[(1 - x)^(-1)]*((I/9)*Pi^3 - ((35*I)/9)*Pi*G[{0}, x] + 
      (5*Pi^2*G[{0}, x])/9 - (35*G[{0, 0}, x])/9 + 
      ((4*I)/3)*Pi*G[{0, 0}, x] - ((2*I)/3)*Pi*G[{1, 0}, x] + 
      (8*G[{0, 0, 0}, x])/3 - (2*G[{1, 0, 0}, x])/3 - (2*Zeta[3])/3) - 
    (763*Zeta[3])/162 - ((35*I)/18)*Pi*Zeta[3] - (301*Pi^2*Zeta[3])/216 - 
    (47*G[{0}, x]*Zeta[3])/9 + ((37*I)/18)*Pi*G[{0}, x]*Zeta[3] + 
    (599*G[{1}, x]*Zeta[3])/36 + ((4*I)/3)*Pi*G[{1}, x]*Zeta[3] + 
    (13*G[{0, 0}, x]*Zeta[3])/18 + (4*G[{0, 1}, x]*Zeta[3])/3 + 
    (2*G[{1, 0}, x]*Zeta[3])/3 - (10*G[{1, 1}, x]*Zeta[3])/3 + 
    FF[x^(-2)]*((-I/1296)*Pi*G[{1}, x] + (245*Pi^2*G[{1}, x])/108 + 
      ((73*I)/36)*Pi^3*G[{1}, x] + (Pi^4*G[{1}, x])/9 + 
      ((53*I)/18)*Pi*G[{0, 1}, x] - (7*Pi^2*G[{0, 1}, x])/18 - 
      (8*I)*Pi*G[{1, 0}, x] - (25*Pi^2*G[{1, 0}, x])/18 + 
      (I/9)*Pi^3*G[{1, 0}, x] - G[{1, 1}, x]/1296 - 
      ((215*I)/54)*Pi*G[{1, 1}, x] - (277*Pi^2*G[{1, 1}, x])/54 - 
      (I/36)*Pi^3*G[{1, 1}, x] - (I/3)*Pi*G[{0, 0, 1}, x] + 
      (53*G[{0, 1, 1}, x])/18 + ((7*I)/3)*Pi*G[{1, 0, 0}, x] + 
      Pi^2*G[{1, 0, 0}, x] - 8*G[{1, 0, 1}, x] + ((83*I)/18)*Pi*
       G[{1, 0, 1}, x] + (11*Pi^2*G[{1, 0, 1}, x])/3 - 8*G[{1, 1, 0}, x] - 
      ((94*I)/9)*Pi*G[{1, 1, 0}, x] + (35*Pi^2*G[{1, 1, 0}, x])/9 + 
      G[{1, 1, 1}, x]/6 - ((13*I)/3)*Pi*G[{1, 1, 1}, x] + 
      (25*Pi^2*G[{1, 1, 1}, x])/6 - G[{0, 0, 1, 1}, x]/3 - 
      (2*G[{0, 1, 1, 1}, x])/3 + (7*G[{1, 0, 0, 1}, x])/3 + 
      ((2*I)/3)*Pi*G[{1, 0, 0, 1}, x] + (7*G[{1, 0, 1, 0}, x])/3 + 
      ((5*I)/3)*Pi*G[{1, 0, 1, 0}, x] + (77*G[{1, 0, 1, 1}, x])/18 - 
      ((4*I)/3)*Pi*G[{1, 0, 1, 1}, x] - (251*G[{1, 1, 0, 0}, x])/9 + 
      ((4*I)/3)*Pi*G[{1, 1, 0, 0}, x] + (175*G[{1, 1, 0, 1}, x])/9 - 
      ((4*I)/3)*Pi*G[{1, 1, 0, 1}, x] + (175*G[{1, 1, 1, 0}, x])/9 + 
      ((4*I)/3)*Pi*G[{1, 1, 1, 0}, x] - (205*G[{1, 1, 1, 1}, x])/9 + 
      ((14*I)/3)*Pi*G[{1, 1, 1, 1}, x] + (2*G[{1, 0, 0, 1, 1}, x])/3 + 
      (29*G[{1, 0, 1, 0, 0}, x])/3 - 8*G[{1, 0, 1, 0, 1}, x] - 
      8*G[{1, 0, 1, 1, 0}, x] + 6*G[{1, 0, 1, 1, 1}, x] + 
      (32*G[{1, 1, 0, 0, 0}, x])/3 - 8*G[{1, 1, 0, 1, 1}, x] + 
      (34*G[{1, 1, 1, 0, 0}, x])/3 - (50*G[{1, 1, 1, 0, 1}, x])/3 - 
      (50*G[{1, 1, 1, 1, 0}, x])/3 + 30*G[{1, 1, 1, 1, 1}, x] - 
      (41*G[{1}, x]*Zeta[3])/6 - ((35*I)/18)*Pi*G[{1}, x]*Zeta[3] + 
      4*G[{1, 0}, x]*Zeta[3] - (299*G[{1, 1}, x]*Zeta[3])/18) + 
    FF[x^(-1)]*(19/36 + ((16775*I)/1296)*Pi + (461*Pi^2)/108 + 
      ((23*I)/12)*Pi^3 + Pi^4/9 - G[{0}, x]/6 - ((31*I)/3)*Pi*G[{0}, x] - 
      (43*Pi^2*G[{0}, x])/18 + (I/9)*Pi^3*G[{0}, x] + 
      (16775*G[{1}, x])/1296 - ((925*I)/108)*Pi*G[{1}, x] - 
      (499*Pi^2*G[{1}, x])/54 - ((5*I)/12)*Pi^3*G[{1}, x] - 
      (Pi^4*G[{1}, x])/6 + ((7*I)/3)*Pi*G[{0, 0}, x] + Pi^2*G[{0, 0}, x] - 
      (31*G[{0, 1}, x])/3 - ((35*I)/6)*Pi*G[{0, 1}, x] + 
      (47*Pi^2*G[{0, 1}, x])/9 - (31*G[{1, 0}, x])/3 - 
      ((97*I)/9)*Pi*G[{1, 0}, x] + (59*Pi^2*G[{1, 0}, x])/9 - 
      (19*G[{1, 1}, x])/4 + ((17*I)/9)*Pi*G[{1, 1}, x] + 
      (169*Pi^2*G[{1, 1}, x])/18 + (7*G[{0, 0, 1}, x])/3 + 
      (2*I)*Pi*G[{0, 0, 1}, x] + (7*G[{0, 1, 0}, x])/3 + 
      ((5*I)/3)*Pi*G[{0, 1, 0}, x] - (37*G[{0, 1, 1}, x])/6 - 
      ((4*I)/3)*Pi*G[{0, 1, 1}, x] - (338*G[{1, 0, 0}, x])/9 - 
      (4*Pi^2*G[{1, 0, 0}, x])/3 + (259*G[{1, 0, 1}, x])/9 - 
      ((5*I)/3)*Pi*G[{1, 0, 1}, x] - 4*Pi^2*G[{1, 0, 1}, x] + 
      (259*G[{1, 1, 0}, x])/9 + ((16*I)/3)*Pi*G[{1, 1, 0}, x] - 
      (10*Pi^2*G[{1, 1, 0}, x])/3 - (224*G[{1, 1, 1}, x])/9 + 
      ((8*I)/3)*Pi*G[{1, 1, 1}, x] - (16*Pi^2*G[{1, 1, 1}, x])/3 + 
      2*G[{0, 0, 1, 1}, x] + (29*G[{0, 1, 0, 0}, x])/3 - 
      8*G[{0, 1, 0, 1}, x] - 8*G[{0, 1, 1, 0}, x] + (26*G[{0, 1, 1, 1}, x])/
       3 + (32*G[{1, 0, 0, 0}, x])/3 - (4*G[{1, 0, 0, 1}, x])/3 - 
      (4*G[{1, 0, 1, 0}, x])/3 - 7*G[{1, 0, 1, 1}, x] + 
      30*G[{1, 1, 0, 0}, x] - (94*G[{1, 1, 0, 1}, x])/3 - 
      (94*G[{1, 1, 1, 0}, x])/3 + (124*G[{1, 1, 1, 1}, x])/3 - 
      8*G[{1, 0, 1, 0, 0}, x] + 8*G[{1, 0, 1, 0, 1}, x] + 
      8*G[{1, 0, 1, 1, 0}, x] - 8*G[{1, 0, 1, 1, 1}, x] - 
      8*G[{1, 1, 0, 0, 0}, x] + 8*G[{1, 1, 0, 1, 1}, x] - 
      12*G[{1, 1, 1, 0, 0}, x] + 20*G[{1, 1, 1, 0, 1}, x] + 
      20*G[{1, 1, 1, 1, 0}, x] - 28*G[{1, 1, 1, 1, 1}, x] - (65*Zeta[3])/6 - 
      ((35*I)/18)*Pi*Zeta[3] + 4*G[{0}, x]*Zeta[3] - 
      (473*G[{1}, x]*Zeta[3])/18 - 4*G[{1, 0}, x]*Zeta[3] + 
      24*G[{1, 1}, x]*Zeta[3]) - (97*Zeta[5])/9) + 
  COLOR[(NfV*d[a, b, c]^2)/Nc]*(((-5*I)/4)*Pi - (23*Pi^2)/32 + 
    ((7*I)/6)*Pi^3 + (683*Pi^4)/1440 - ((7*I)/180)*Pi^5 - (23*G[{0}, x])/16 - 
    (I/2)*Pi*G[{0}, x] + (19*Pi^2*G[{0}, x])/24 - 
    ((11*I)/12)*Pi^3*G[{0}, x] - (17*Pi^4*G[{0}, x])/60 + (3*G[{1}, x])/16 + 
    (I/2)*Pi*G[{1}, x] - (11*Pi^2*G[{1}, x])/48 - (I/12)*Pi^3*G[{1}, x] - 
    (61*Pi^4*G[{1}, x])/180 + ((7*I)/360)*Pi^5*G[{1}, x] - 
    (33*G[{0, 0}, x])/16 + ((3*I)/4)*Pi*G[{0, 0}, x] + 
    (Pi^2*G[{0, 0}, x])/3 + (I/3)*Pi^3*G[{0, 0}, x] + (25*G[{0, 1}, x])/16 - 
    (4*I)*Pi*G[{0, 1}, x] + (Pi^2*G[{0, 1}, x])/3 + 
    ((2*I)/3)*Pi^3*G[{0, 1}, x] + (25*G[{1, 0}, x])/16 - 
    ((3*I)/4)*Pi*G[{1, 0}, x] - (2*Pi^2*G[{1, 0}, x])/3 + 
    I*Pi^3*G[{1, 0}, x] + (17*Pi^4*G[{1, 0}, x])/120 - (17*G[{1, 1}, x])/16 + 
    (4*I)*Pi*G[{1, 1}, x] - (5*Pi^2*G[{1, 1}, x])/8 - 
    (2*I)*Pi^3*G[{1, 1}, x] + (61*Pi^4*G[{1, 1}, x])/360 + 
    (25*G[{0, 0, 0}, x])/8 - (4*I)*Pi*G[{0, 0, 0}, x] - 
    (19*G[{0, 0, 1}, x])/8 - (I/2)*Pi*G[{0, 0, 1}, x] - 
    Pi^2*G[{0, 0, 1}, x] - (19*G[{0, 1, 0}, x])/8 + 
    ((7*I)/2)*Pi*G[{0, 1, 0}, x] - (2*Pi^2*G[{0, 1, 0}, x])/3 - 
    (13*G[{0, 1, 1}, x])/8 + I*Pi*G[{0, 1, 1}, x] - (5*G[{1, 0, 0}, x])/2 + 
    (2*I)*Pi*G[{1, 0, 0}, x] - (4*Pi^2*G[{1, 0, 0}, x])/3 - 
    (I/6)*Pi^3*G[{1, 0, 0}, x] + (7*G[{1, 0, 1}, x])/4 + 
    ((5*I)/2)*Pi*G[{1, 0, 1}, x] + Pi^2*G[{1, 0, 1}, x] - 
    (I/3)*Pi^3*G[{1, 0, 1}, x] + (7*G[{1, 1, 0}, x])/4 - 
    ((3*I)/2)*Pi*G[{1, 1, 0}, x] + 2*Pi^2*G[{1, 1, 0}, x] - 
    (I/2)*Pi^3*G[{1, 1, 0}, x] + (9*G[{1, 1, 1}, x])/4 - 
    (3*I)*Pi*G[{1, 1, 1}, x] + I*Pi^3*G[{1, 1, 1}, x] - 
    5*G[{0, 0, 0, 0}, x] + G[{0, 0, 0, 1}, x] - (2*I)*Pi*G[{0, 0, 0, 1}, x] + 
    G[{0, 0, 1, 0}, x] - (3*G[{0, 0, 1, 1}, x])/2 + 
    (2*I)*Pi*G[{0, 0, 1, 1}, x] + (11*G[{0, 1, 0, 0}, x])/2 + 
    (4*I)*Pi*G[{0, 1, 0, 0}, x] - 2*G[{0, 1, 0, 1}, x] - 
    2*G[{0, 1, 1, 0}, x] - (4*I)*Pi*G[{0, 1, 1, 0}, x] + 
    3*G[{0, 1, 1, 1}, x] + (9*G[{1, 0, 0, 0}, x])/4 + 
    (8*I)*Pi*G[{1, 0, 0, 0}, x] - G[{1, 0, 0, 1}, x]/4 + 
    (2*I)*Pi*G[{1, 0, 0, 1}, x] + (Pi^2*G[{1, 0, 0, 1}, x])/2 - 
    G[{1, 0, 1, 0}, x]/4 - (8*I)*Pi*G[{1, 0, 1, 0}, x] + 
    (Pi^2*G[{1, 0, 1, 0}, x])/3 + (11*G[{1, 0, 1, 1}, x])/4 - 
    (2*I)*Pi*G[{1, 0, 1, 1}, x] - 4*G[{1, 1, 0, 0}, x] - 
    (12*I)*Pi*G[{1, 1, 0, 0}, x] + (2*Pi^2*G[{1, 1, 0, 0}, x])/3 + 
    (5*G[{1, 1, 0, 1}, x])/2 - (Pi^2*G[{1, 1, 0, 1}, x])/2 + 
    (5*G[{1, 1, 1, 0}, x])/2 + (12*I)*Pi*G[{1, 1, 1, 0}, x] - 
    Pi^2*G[{1, 1, 1, 0}, x] - (11*G[{1, 1, 1, 1}, x])/2 - 
    2*G[{0, 0, 0, 1, 1}, x] - 2*G[{0, 0, 1, 0, 0}, x] + 
    2*G[{0, 0, 1, 0, 1}, x] + 2*G[{0, 0, 1, 1, 0}, x] + 
    4*G[{0, 1, 0, 0, 0}, x] - 4*G[{0, 1, 1, 0, 0}, x] + 
    8*G[{1, 0, 0, 0, 0}, x] + I*Pi*G[{1, 0, 0, 0, 1}, x] + 
    2*G[{1, 0, 0, 1, 1}, x] - I*Pi*G[{1, 0, 0, 1, 1}, x] - 
    6*G[{1, 0, 1, 0, 0}, x] - (2*I)*Pi*G[{1, 0, 1, 0, 0}, x] - 
    2*G[{1, 0, 1, 0, 1}, x] - 2*G[{1, 0, 1, 1, 0}, x] + 
    (2*I)*Pi*G[{1, 0, 1, 1, 0}, x] - 12*G[{1, 1, 0, 0, 0}, x] - 
    (4*I)*Pi*G[{1, 1, 0, 0, 0}, x] - I*Pi*G[{1, 1, 0, 0, 1}, x] + 
    (4*I)*Pi*G[{1, 1, 0, 1, 0}, x] + I*Pi*G[{1, 1, 0, 1, 1}, x] + 
    12*G[{1, 1, 1, 0, 0}, x] + (6*I)*Pi*G[{1, 1, 1, 0, 0}, x] - 
    (6*I)*Pi*G[{1, 1, 1, 1, 0}, x] + G[{1, 0, 0, 0, 1, 1}, x] + 
    G[{1, 0, 0, 1, 0, 0}, x] - G[{1, 0, 0, 1, 0, 1}, x] - 
    G[{1, 0, 0, 1, 1, 0}, x] - 2*G[{1, 0, 1, 0, 0, 0}, x] + 
    2*G[{1, 0, 1, 1, 0, 0}, x] - 4*G[{1, 1, 0, 0, 0, 0}, x] - 
    G[{1, 1, 0, 0, 1, 1}, x] + 3*G[{1, 1, 0, 1, 0, 0}, x] + 
    G[{1, 1, 0, 1, 0, 1}, x] + G[{1, 1, 0, 1, 1, 0}, x] + 
    6*G[{1, 1, 1, 0, 0, 0}, x] - 6*G[{1, 1, 1, 1, 0, 0}, x] + 
    FF[x]^2*((13*Pi^2)/8 - ((5*I)/4)*Pi^3 + Pi^4/48 + (13*G[{0, 0}, x])/4 - 
      ((5*I)/2)*Pi*G[{0, 0}, x] + (Pi^2*G[{0, 0}, x])/12 - 
      (13*G[{0, 1}, x])/4 + ((5*I)/2)*Pi*G[{0, 1}, x] - 
      (Pi^2*G[{0, 1}, x])/12 - (13*G[{1, 0}, x])/4 + 
      ((5*I)/2)*Pi*G[{1, 0}, x] - (Pi^2*G[{1, 0}, x])/12 + 
      (13*G[{1, 1}, x])/4 - ((5*I)/2)*Pi*G[{1, 1}, x] + 
      (Pi^2*G[{1, 1}, x])/12 - (5*G[{0, 0, 0}, x])/2 + 
      (5*G[{0, 1, 1}, x])/2 + (5*G[{1, 0, 0}, x])/2 - (5*G[{1, 1, 1}, x])/2 + 
      G[{0, 0, 0, 0}, x]/2 - G[{0, 0, 0, 1}, x]/2 - G[{0, 0, 1, 0}, x]/2 + 
      G[{0, 0, 1, 1}, x]/2 - G[{0, 1, 0, 0}, x]/2 + G[{0, 1, 0, 1}, x]/2 + 
      G[{0, 1, 1, 0}, x]/2 - G[{0, 1, 1, 1}, x]/2 - G[{1, 0, 0, 0}, x]/2 + 
      G[{1, 0, 0, 1}, x]/2 + G[{1, 0, 1, 0}, x]/2 - G[{1, 0, 1, 1}, x]/2 + 
      G[{1, 1, 0, 0}, x]/2 - G[{1, 1, 0, 1}, x]/2 - G[{1, 1, 1, 0}, x]/2 + 
      G[{1, 1, 1, 1}, x]/2 - (5*Zeta[3])/2) + (119*Zeta[3])/24 + 
    ((11*I)/2)*Pi*Zeta[3] + Pi^2*Zeta[3] - (3*G[{1}, x]*Zeta[3])/4 - 
    (8*I)*Pi*G[{1}, x]*Zeta[3] - (Pi^2*G[{1}, x]*Zeta[3])/2 + 
    6*G[{0, 0}, x]*Zeta[3] - 4*G[{0, 1}, x]*Zeta[3] - 
    14*G[{1, 0}, x]*Zeta[3] + 12*G[{1, 1}, x]*Zeta[3] + 
    (4*I)*Pi*G[{1, 1}, x]*Zeta[3] - 3*G[{1, 0, 0}, x]*Zeta[3] + 
    2*G[{1, 0, 1}, x]*Zeta[3] + 7*G[{1, 1, 0}, x]*Zeta[3] - 
    6*G[{1, 1, 1}, x]*Zeta[3] + FF[(1 - x)^(-1)]*((17*Pi^4)/360 + 
      ((9*I)/16)*Pi*G[{0}, x] + (9*G[{0, 0}, x])/16 + (I/4)*Pi*G[{0, 0}, x] + 
      (Pi^2*G[{0, 0}, x])/3 - (I/8)*Pi*G[{0, 1}, x] + (Pi^2*G[{0, 1}, x])/6 - 
      (I/8)*Pi*G[{1, 0}, x] + (3*G[{0, 0, 0}, x])/8 - G[{0, 0, 1}, x]/8 - 
      G[{0, 1, 0}, x]/8 - G[{1, 0, 0}, x]/8 + G[{0, 0, 0, 0}, x] - 
      G[{0, 0, 0, 1}, x] - G[{0, 0, 1, 0}, x] + G[{0, 0, 1, 1}, x] - 
      G[{0}, x]*Zeta[3]) + FF[x]*((-75*Pi^2)/32 + ((7*I)/8)*Pi^3 - 
      (67*Pi^4)/240 - (3*G[{0}, x])/4 + ((5*I)/2)*Pi*G[{0}, x] + 
      (5*Pi^2*G[{0}, x])/12 + (I/2)*Pi^3*G[{0}, x] + (3*G[{1}, x])/4 - 
      ((5*I)/2)*Pi*G[{1}, x] - (11*Pi^2*G[{1}, x])/48 - 
      (I/2)*Pi^3*G[{1}, x] - (35*G[{0, 0}, x])/16 + 
      ((7*I)/4)*Pi*G[{0, 0}, x] - (Pi^2*G[{0, 0}, x])/2 + 
      (75*G[{0, 1}, x])/16 - ((7*I)/4)*Pi*G[{0, 1}, x] + 
      (Pi^2*G[{0, 1}, x])/4 + (75*G[{1, 0}, x])/16 - 
      ((7*I)/4)*Pi*G[{1, 0}, x] + (Pi^2*G[{1, 0}, x])/2 - 
      (115*G[{1, 1}, x])/16 + ((7*I)/4)*Pi*G[{1, 1}, x] - 
      (Pi^2*G[{1, 1}, x])/4 + (31*G[{0, 0, 0}, x])/8 + 
      (3*I)*Pi*G[{0, 0, 0}, x] - (17*G[{0, 0, 1}, x])/8 + 
      ((3*I)/2)*Pi*G[{0, 0, 1}, x] - (17*G[{0, 1, 0}, x])/8 - 
      (3*I)*Pi*G[{0, 1, 0}, x] + (3*G[{0, 1, 1}, x])/8 - 
      ((3*I)/2)*Pi*G[{0, 1, 1}, x] - (7*G[{1, 0, 0}, x])/2 - 
      (3*I)*Pi*G[{1, 0, 0}, x] + (7*G[{1, 0, 1}, x])/4 - 
      ((3*I)/2)*Pi*G[{1, 0, 1}, x] + (7*G[{1, 1, 0}, x])/4 + 
      (3*I)*Pi*G[{1, 1, 0}, x] + ((3*I)/2)*Pi*G[{1, 1, 1}, x] + 
      3*G[{0, 0, 0, 0}, x] + (3*G[{0, 0, 1, 1}, x])/2 - 
      3*G[{0, 1, 0, 0}, x] - (3*G[{0, 1, 1, 1}, x])/2 - 
      3*G[{1, 0, 0, 0}, x] - (3*G[{1, 0, 1, 1}, x])/2 + 
      3*G[{1, 1, 0, 0}, x] + (3*G[{1, 1, 1, 1}, x])/2 + (11*Zeta[3])/8 - 
      ((9*I)/2)*Pi*Zeta[3] - 3*G[{0}, x]*Zeta[3] + 3*G[{1}, x]*Zeta[3]) + 
    FF[x^(-2)]*(((-53*I)/16)*Pi*G[{1}, x] - (7*Pi^2*G[{1}, x])/48 + 
      (2*Pi^4*G[{1}, x])/45 + ((7*I)/180)*Pi^5*G[{1}, x] - 
      ((3*I)/4)*Pi*G[{0, 1}, x] + (I/8)*Pi*G[{1, 0}, x] - 
      (35*Pi^2*G[{1, 0}, x])/24 + (17*Pi^4*G[{1, 0}, x])/60 - 
      (53*G[{1, 1}, x])/16 + ((5*I)/8)*Pi*G[{1, 1}, x] - 
      (3*Pi^2*G[{1, 1}, x])/4 + (61*Pi^4*G[{1, 1}, x])/180 + 
      (Pi^2*G[{0, 1, 0}, x])/6 - (3*G[{0, 1, 1}, x])/4 + 
      (Pi^2*G[{0, 1, 1}, x])/3 + ((13*I)/4)*Pi*G[{1, 0, 0}, x] - 
      (I/3)*Pi^3*G[{1, 0, 0}, x] + G[{1, 0, 1}, x]/8 - 
      ((2*I)/3)*Pi^3*G[{1, 0, 1}, x] + G[{1, 1, 0}, x]/8 - 
      ((13*I)/4)*Pi*G[{1, 1, 0}, x] - (Pi^2*G[{1, 1, 0}, x])/3 - 
      I*Pi^3*G[{1, 1, 0}, x] + G[{1, 1, 1}, x]/2 - (Pi^2*G[{1, 1, 1}, x])/6 + 
      (2*I)*Pi^3*G[{1, 1, 1}, x] + (13*G[{1, 0, 0, 1}, x])/4 + 
      Pi^2*G[{1, 0, 0, 1}, x] + (13*G[{1, 0, 1, 0}, x])/4 + 
      (2*Pi^2*G[{1, 0, 1, 0}, x])/3 - (13*G[{1, 0, 1, 1}, x])/4 - 
      (9*G[{1, 1, 0, 0}, x])/4 + (4*Pi^2*G[{1, 1, 0, 0}, x])/3 - 
      G[{1, 1, 0, 1}, x] - Pi^2*G[{1, 1, 0, 1}, x] - G[{1, 1, 1, 0}, x] - 
      2*Pi^2*G[{1, 1, 1, 0}, x] + G[{1, 1, 1, 1}, x] + 
      G[{0, 1, 1, 0, 0}, x] - G[{0, 1, 1, 0, 1}, x] - G[{0, 1, 1, 1, 0}, x] + 
      G[{0, 1, 1, 1, 1}, x] + (2*I)*Pi*G[{1, 0, 0, 0, 1}, x] - 
      (2*I)*Pi*G[{1, 0, 0, 1, 1}, x] - (4*I)*Pi*G[{1, 0, 1, 0, 0}, x] + 
      (4*I)*Pi*G[{1, 0, 1, 1, 0}, x] - G[{1, 1, 0, 0, 0}, x] - 
      (8*I)*Pi*G[{1, 1, 0, 0, 0}, x] + G[{1, 1, 0, 0, 1}, x] - 
      (2*I)*Pi*G[{1, 1, 0, 0, 1}, x] + G[{1, 1, 0, 1, 0}, x] + 
      (8*I)*Pi*G[{1, 1, 0, 1, 0}, x] - G[{1, 1, 0, 1, 1}, x] + 
      (2*I)*Pi*G[{1, 1, 0, 1, 1}, x] + (12*I)*Pi*G[{1, 1, 1, 0, 0}, x] - 
      (12*I)*Pi*G[{1, 1, 1, 1, 0}, x] + 2*G[{1, 0, 0, 0, 1, 1}, x] + 
      2*G[{1, 0, 0, 1, 0, 0}, x] - 2*G[{1, 0, 0, 1, 0, 1}, x] - 
      2*G[{1, 0, 0, 1, 1, 0}, x] - 4*G[{1, 0, 1, 0, 0, 0}, x] + 
      4*G[{1, 0, 1, 1, 0, 0}, x] - 8*G[{1, 1, 0, 0, 0, 0}, x] - 
      2*G[{1, 1, 0, 0, 1, 1}, x] + 6*G[{1, 1, 0, 1, 0, 0}, x] + 
      2*G[{1, 1, 0, 1, 0, 1}, x] + 2*G[{1, 1, 0, 1, 1, 0}, x] + 
      12*G[{1, 1, 1, 0, 0, 0}, x] - 12*G[{1, 1, 1, 1, 0, 0}, x] - 
      G[{1}, x]*Zeta[3] - Pi^2*G[{1}, x]*Zeta[3] - G[{0, 1}, x]*Zeta[3] + 
      G[{1, 0}, x]*Zeta[3] + (8*I)*Pi*G[{1, 1}, x]*Zeta[3] - 
      6*G[{1, 0, 0}, x]*Zeta[3] + 4*G[{1, 0, 1}, x]*Zeta[3] + 
      14*G[{1, 1, 0}, x]*Zeta[3] - 12*G[{1, 1, 1}, x]*Zeta[3]) + 
    FF[x^(-1)]*(((-15*I)/16)*Pi + (47*Pi^2)/48 - (I/3)*Pi^3 - (43*Pi^4)/180 + 
      ((7*I)/180)*Pi^5 - ((25*I)/8)*Pi*G[{0}, x] - (31*Pi^2*G[{0}, x])/24 + 
      (I/3)*Pi^3*G[{0}, x] + (17*Pi^4*G[{0}, x])/60 - (15*G[{1}, x])/16 + 
      ((83*I)/16)*Pi*G[{1}, x] + (37*Pi^2*G[{1}, x])/48 + 
      ((7*I)/8)*Pi^3*G[{1}, x] + (53*Pi^4*G[{1}, x])/180 - 
      ((7*I)/120)*Pi^5*G[{1}, x] + ((13*I)/4)*Pi*G[{0, 0}, x] - 
      (I/3)*Pi^3*G[{0, 0}, x] - (25*G[{0, 1}, x])/8 + 
      ((7*I)/2)*Pi*G[{0, 1}, x] - (25*Pi^2*G[{0, 1}, x])/24 - 
      ((2*I)/3)*Pi^3*G[{0, 1}, x] - (25*G[{1, 0}, x])/8 - 
      ((23*I)/8)*Pi*G[{1, 0}, x] + (17*Pi^2*G[{1, 0}, x])/12 - 
      I*Pi^3*G[{1, 0}, x] - (17*Pi^4*G[{1, 0}, x])/40 + 
      (133*G[{1, 1}, x])/16 - ((31*I)/8)*Pi*G[{1, 1}, x] + 
      (37*Pi^2*G[{1, 1}, x])/24 + (2*I)*Pi^3*G[{1, 1}, x] - 
      (61*Pi^4*G[{1, 1}, x])/120 + (13*G[{0, 0, 1}, x])/4 - 
      ((7*I)/4)*Pi*G[{0, 0, 1}, x] + Pi^2*G[{0, 0, 1}, x] + 
      (13*G[{0, 1, 0}, x])/4 + (I/2)*Pi*G[{0, 1, 0}, x] + 
      (Pi^2*G[{0, 1, 0}, x])/2 + G[{0, 1, 1}, x]/4 + 
      ((5*I)/4)*Pi*G[{0, 1, 1}, x] - (Pi^2*G[{0, 1, 1}, x])/3 + 
      (3*G[{1, 0, 0}, x])/4 - (I/2)*Pi*G[{1, 0, 0}, x] + 
      (4*Pi^2*G[{1, 0, 0}, x])/3 + (I/2)*Pi^3*G[{1, 0, 0}, x] - 
      (29*G[{1, 0, 1}, x])/8 - I*Pi*G[{1, 0, 1}, x] - Pi^2*G[{1, 0, 1}, x] + 
      I*Pi^3*G[{1, 0, 1}, x] - (29*G[{1, 1, 0}, x])/8 - 
      (5*Pi^2*G[{1, 1, 0}, x])/3 + ((3*I)/2)*Pi^3*G[{1, 1, 0}, x] - 
      G[{1, 1, 1}, x]/4 + ((3*I)/2)*Pi*G[{1, 1, 1}, x] + 
      (Pi^2*G[{1, 1, 1}, x])/6 - (3*I)*Pi^3*G[{1, 1, 1}, x] + 
      (2*I)*Pi*G[{0, 0, 0, 1}, x] - (7*G[{0, 0, 1, 1}, x])/4 - 
      (2*I)*Pi*G[{0, 0, 1, 1}, x] - 2*G[{0, 1, 0, 0}, x] - 
      (4*I)*Pi*G[{0, 1, 0, 0}, x] + (5*G[{0, 1, 0, 1}, x])/2 + 
      (5*G[{0, 1, 1, 0}, x])/2 + (4*I)*Pi*G[{0, 1, 1, 0}, x] - 
      (5*G[{0, 1, 1, 1}, x])/4 + 3*G[{1, 0, 0, 0}, x] - 
      (8*I)*Pi*G[{1, 0, 0, 0}, x] - (7*G[{1, 0, 0, 1}, x])/2 - 
      (2*I)*Pi*G[{1, 0, 0, 1}, x] - (3*Pi^2*G[{1, 0, 0, 1}, x])/2 - 
      (7*G[{1, 0, 1, 0}, x])/2 + (8*I)*Pi*G[{1, 0, 1, 0}, x] - 
      Pi^2*G[{1, 0, 1, 0}, x] + (5*G[{1, 0, 1, 1}, x])/2 + 
      (2*I)*Pi*G[{1, 0, 1, 1}, x] + G[{1, 1, 0, 0}, x] + 
      (12*I)*Pi*G[{1, 1, 0, 0}, x] - 2*Pi^2*G[{1, 1, 0, 0}, x] - 
      G[{1, 1, 0, 1}, x] + (3*Pi^2*G[{1, 1, 0, 1}, x])/2 - 
      G[{1, 1, 1, 0}, x] - (12*I)*Pi*G[{1, 1, 1, 0}, x] + 
      3*Pi^2*G[{1, 1, 1, 0}, x] + (5*G[{1, 1, 1, 1}, x])/2 + 
      2*G[{0, 0, 0, 1, 1}, x] + 2*G[{0, 0, 1, 0, 0}, x] - 
      2*G[{0, 0, 1, 0, 1}, x] - 2*G[{0, 0, 1, 1, 0}, x] - 
      4*G[{0, 1, 0, 0, 0}, x] + 3*G[{0, 1, 1, 0, 0}, x] + 
      G[{0, 1, 1, 0, 1}, x] + G[{0, 1, 1, 1, 0}, x] - G[{0, 1, 1, 1, 1}, x] - 
      8*G[{1, 0, 0, 0, 0}, x] - (3*I)*Pi*G[{1, 0, 0, 0, 1}, x] - 
      2*G[{1, 0, 0, 1, 1}, x] + (3*I)*Pi*G[{1, 0, 0, 1, 1}, x] + 
      6*G[{1, 0, 1, 0, 0}, x] + (6*I)*Pi*G[{1, 0, 1, 0, 0}, x] + 
      2*G[{1, 0, 1, 0, 1}, x] + 2*G[{1, 0, 1, 1, 0}, x] - 
      (6*I)*Pi*G[{1, 0, 1, 1, 0}, x] + 13*G[{1, 1, 0, 0, 0}, x] + 
      (12*I)*Pi*G[{1, 1, 0, 0, 0}, x] - G[{1, 1, 0, 0, 1}, x] + 
      (3*I)*Pi*G[{1, 1, 0, 0, 1}, x] - G[{1, 1, 0, 1, 0}, x] - 
      (12*I)*Pi*G[{1, 1, 0, 1, 0}, x] + G[{1, 1, 0, 1, 1}, x] - 
      (3*I)*Pi*G[{1, 1, 0, 1, 1}, x] - 12*G[{1, 1, 1, 0, 0}, x] - 
      (18*I)*Pi*G[{1, 1, 1, 0, 0}, x] + (18*I)*Pi*G[{1, 1, 1, 1, 0}, x] - 
      3*G[{1, 0, 0, 0, 1, 1}, x] - 3*G[{1, 0, 0, 1, 0, 0}, x] + 
      3*G[{1, 0, 0, 1, 0, 1}, x] + 3*G[{1, 0, 0, 1, 1, 0}, x] + 
      6*G[{1, 0, 1, 0, 0, 0}, x] - 6*G[{1, 0, 1, 1, 0, 0}, x] + 
      12*G[{1, 1, 0, 0, 0, 0}, x] + 3*G[{1, 1, 0, 0, 1, 1}, x] - 
      9*G[{1, 1, 0, 1, 0, 0}, x] - 3*G[{1, 1, 0, 1, 0, 1}, x] - 
      3*G[{1, 1, 0, 1, 1, 0}, x] - 18*G[{1, 1, 1, 0, 0, 0}, x] + 
      18*G[{1, 1, 1, 1, 0, 0}, x] - 9*Zeta[3] - Pi^2*Zeta[3] + 
      7*G[{0}, x]*Zeta[3] - 3*G[{1}, x]*Zeta[3] + (8*I)*Pi*G[{1}, x]*
       Zeta[3] + (3*Pi^2*G[{1}, x]*Zeta[3])/2 - 6*G[{0, 0}, x]*Zeta[3] + 
      5*G[{0, 1}, x]*Zeta[3] + 13*G[{1, 0}, x]*Zeta[3] - 
      12*G[{1, 1}, x]*Zeta[3] - (12*I)*Pi*G[{1, 1}, x]*Zeta[3] + 
      9*G[{1, 0, 0}, x]*Zeta[3] - 6*G[{1, 0, 1}, x]*Zeta[3] - 
      21*G[{1, 1, 0}, x]*Zeta[3] + 18*G[{1, 1, 1}, x]*Zeta[3]) - 
    (10*Zeta[5])/3) + COLOR[CA*CF*Nf]*(1265039/52488 + ((165431*I)/5832)*Pi - 
    (114161*Pi^2)/34992 - ((1115*I)/1944)*Pi^3 - (169*Pi^4)/19440 - 
    (I/72)*Pi^5 + (19*G[{0}, x])/4 - ((4841*I)/324)*Pi*G[{0}, x] + 
    (79*Pi^2*G[{0}, x])/162 + ((8*I)/27)*Pi^3*G[{0}, x] + 
    (Pi^4*G[{0}, x])/540 + (113*G[{1}, x])/81 - ((37*I)/54)*Pi*G[{1}, x] - 
    (191*Pi^2*G[{1}, x])/72 - (I/36)*Pi^3*G[{1}, x] - (Pi^4*G[{1}, x])/72 - 
    (1127*G[{0, 0}, x])/81 + ((1037*I)/108)*Pi*G[{0, 0}, x] + 
    (Pi^2*G[{0, 0}, x])/27 - (I/9)*Pi^3*G[{0, 0}, x] - (73*G[{0, 1}, x])/36 - 
    ((119*I)/36)*Pi*G[{0, 1}, x] + (157*Pi^2*G[{0, 1}, x])/108 + 
    (I/9)*Pi^3*G[{0, 1}, x] - (73*G[{1, 0}, x])/36 + 
    ((107*I)/36)*Pi*G[{1, 0}, x] + (14*Pi^2*G[{1, 0}, x])/27 + 
    (175*G[{1, 1}, x])/54 - ((29*I)/36)*Pi*G[{1, 1}, x] + 
    (169*Pi^2*G[{1, 1}, x])/108 + (983*G[{0, 0, 0}, x])/54 - 
    ((22*I)/9)*Pi*G[{0, 0, 0}, x] - (2*Pi^2*G[{0, 0, 0}, x])/9 - 
    (11*G[{0, 0, 1}, x])/12 + ((35*I)/18)*Pi*G[{0, 0, 1}, x] - 
    (5*Pi^2*G[{0, 0, 1}, x])/18 - (11*G[{0, 1, 0}, x])/12 - 
    ((28*I)/9)*Pi*G[{0, 1, 0}, x] + (Pi^2*G[{0, 1, 0}, x])/9 - 
    (31*G[{0, 1, 1}, x])/18 + (I/2)*Pi*G[{0, 1, 1}, x] - 
    (Pi^2*G[{0, 1, 1}, x])/9 - (77*G[{1, 0, 0}, x])/12 - 
    ((3*I)/2)*Pi*G[{1, 0, 0}, x] - (Pi^2*G[{1, 0, 0}, x])/9 + 
    (181*G[{1, 0, 1}, x])/18 + ((2*I)/3)*Pi*G[{1, 0, 1}, x] - 
    (Pi^2*G[{1, 0, 1}, x])/3 + (181*G[{1, 1, 0}, x])/18 + 
    ((3*I)/2)*Pi*G[{1, 1, 0}, x] - (5*Pi^2*G[{1, 1, 0}, x])/18 - 
    (455*G[{1, 1, 1}, x])/36 - (4*Pi^2*G[{1, 1, 1}, x])/9 - 
    (22*G[{0, 0, 0, 0}, x])/3 - I*Pi*G[{0, 0, 0, 1}, x] + 
    ((4*I)/3)*Pi*G[{0, 0, 1, 0}, x] + (35*G[{0, 0, 1, 1}, x])/18 - 
    (10*G[{0, 1, 0, 0}, x])/9 + I*Pi*G[{0, 1, 0, 0}, x] - 
    2*G[{0, 1, 0, 1}, x] - 2*G[{0, 1, 1, 0}, x] - 
    ((4*I)/3)*Pi*G[{0, 1, 1, 0}, x] + (23*G[{0, 1, 1, 1}, x])/6 - 
    G[{1, 0, 0, 1}, x]/2 - G[{1, 0, 1, 0}, x]/2 - (7*G[{1, 0, 1, 1}, x])/6 + 
    (46*G[{1, 1, 0, 0}, x])/9 - (107*G[{1, 1, 0, 1}, x])/18 - 
    (107*G[{1, 1, 1, 0}, x])/18 + (149*G[{1, 1, 1, 1}, x])/18 - 
    G[{0, 0, 0, 1, 1}, x] + (4*G[{0, 0, 1, 0, 0}, x])/3 - 
    (2*G[{0, 0, 1, 1, 1}, x])/3 + G[{0, 1, 0, 0, 0}, x] + 
    (2*G[{0, 1, 0, 0, 1}, x])/3 + (2*G[{0, 1, 0, 1, 0}, x])/3 - 
    (2*G[{0, 1, 0, 1, 1}, x])/3 - (4*G[{0, 1, 1, 0, 0}, x])/3 - 
    (2*G[{1, 0, 1, 0, 0}, x])/3 + (2*G[{1, 0, 1, 0, 1}, x])/3 + 
    (2*G[{1, 0, 1, 1, 0}, x])/3 - (2*G[{1, 0, 1, 1, 1}, x])/3 - 
    (2*G[{1, 1, 0, 0, 0}, x])/3 + (2*G[{1, 1, 0, 1, 1}, x])/3 - 
    G[{1, 1, 1, 0, 0}, x] + (5*G[{1, 1, 1, 0, 1}, x])/3 + 
    (5*G[{1, 1, 1, 1, 0}, x])/3 - (7*G[{1, 1, 1, 1, 1}, x])/3 - 
    (953*Zeta[3])/108 - ((43*I)/18)*Pi*Zeta[3] + (23*Pi^2*Zeta[3])/36 + 
    (47*G[{0}, x]*Zeta[3])/9 - ((2*I)/3)*Pi*G[{0}, x]*Zeta[3] - 
    (119*G[{1}, x]*Zeta[3])/18 - (2*G[{0, 0}, x]*Zeta[3])/3 - 
    (5*G[{0, 1}, x]*Zeta[3])/3 - (G[{1, 0}, x]*Zeta[3])/3 + 
    2*G[{1, 1}, x]*Zeta[3] + FF[(1 - x)^(-1)]*((-I/6)*Pi^3 + 
      ((55*I)/12)*Pi*G[{0}, x] - (Pi^2*G[{0}, x])/3 + (55*G[{0, 0}, x])/12 - 
      ((3*I)/2)*Pi*G[{0, 0}, x] + I*Pi*G[{1, 0}, x] - (5*G[{0, 0, 0}, x])/2 + 
      G[{1, 0, 0}, x] + Zeta[3]) + FF[x]*(Pi^2/9 - ((5*I)/12)*Pi^3 + 
      (13*Pi^4)/60 - (35*G[{0}, x])/12 + (19*Pi^2*G[{0}, x])/36 - 
      (I/3)*Pi^3*G[{0}, x] + (35*G[{1}, x])/12 - (7*Pi^2*G[{1}, x])/36 + 
      (I/3)*Pi^3*G[{1}, x] + (11*G[{0, 0}, x])/9 - 
      ((5*I)/2)*Pi*G[{0, 0}, x] + (Pi^2*G[{0, 0}, x])/3 - 
      (2*G[{0, 1}, x])/9 - ((5*I)/2)*Pi*G[{0, 1}, x] - 
      (Pi^2*G[{0, 1}, x])/3 - (2*G[{1, 0}, x])/9 + 
      ((5*I)/2)*Pi*G[{1, 0}, x] - (Pi^2*G[{1, 0}, x])/3 - 
      (7*G[{1, 1}, x])/9 + ((5*I)/2)*Pi*G[{1, 1}, x] + 
      (Pi^2*G[{1, 1}, x])/3 - (11*G[{0, 0, 0}, x])/6 - 
      (2*I)*Pi*G[{0, 0, 0}, x] - (2*I)*Pi*G[{0, 0, 1}, x] + 
      (2*I)*Pi*G[{0, 1, 0}, x] - (19*G[{0, 1, 1}, x])/6 + 
      (2*I)*Pi*G[{0, 1, 1}, x] + (5*G[{1, 0, 0}, x])/2 + 
      (2*I)*Pi*G[{1, 0, 0}, x] - (2*G[{1, 0, 1}, x])/3 + 
      (2*I)*Pi*G[{1, 0, 1}, x] - (2*G[{1, 1, 0}, x])/3 - 
      (2*I)*Pi*G[{1, 1, 0}, x] + (23*G[{1, 1, 1}, x])/6 - 
      (2*I)*Pi*G[{1, 1, 1}, x] - 2*G[{0, 0, 0, 0}, x] - 
      2*G[{0, 0, 1, 1}, x] + 2*G[{0, 1, 0, 0}, x] + 2*G[{0, 1, 1, 1}, x] + 
      2*G[{1, 0, 0, 0}, x] + 2*G[{1, 0, 1, 1}, x] - 2*G[{1, 1, 0, 0}, x] - 
      2*G[{1, 1, 1, 1}, x] + (5*Zeta[3])/2 + (4*I)*Pi*Zeta[3] + 
      2*G[{0}, x]*Zeta[3] - 2*G[{1}, x]*Zeta[3]) + 
    FF[x]^2*((23*Pi^2)/24 - (13*Pi^4)/48 - (Pi^2*G[{0}, x])/2 + 
      ((5*I)/12)*Pi^3*G[{0}, x] - (Pi^2*G[{1}, x])/2 - 
      ((5*I)/12)*Pi^3*G[{1}, x] + (23*G[{0, 0}, x])/12 - 
      (5*Pi^2*G[{0, 0}, x])/12 - (23*G[{0, 1}, x])/12 + 
      (5*Pi^2*G[{0, 1}, x])/12 - (23*G[{1, 0}, x])/12 + 
      (5*Pi^2*G[{1, 0}, x])/12 + (23*G[{1, 1}, x])/12 - 
      (5*Pi^2*G[{1, 1}, x])/12 - 2*G[{0, 0, 0}, x] + 
      ((5*I)/2)*Pi*G[{0, 0, 0}, x] + G[{0, 0, 1}, x] + 
      ((5*I)/2)*Pi*G[{0, 0, 1}, x] + G[{0, 1, 0}, x] - 
      ((5*I)/2)*Pi*G[{0, 1, 0}, x] - ((5*I)/2)*Pi*G[{0, 1, 1}, x] - 
      ((5*I)/2)*Pi*G[{1, 0, 0}, x] + G[{1, 0, 1}, x] - 
      ((5*I)/2)*Pi*G[{1, 0, 1}, x] + G[{1, 1, 0}, x] + 
      ((5*I)/2)*Pi*G[{1, 1, 0}, x] - 2*G[{1, 1, 1}, x] + 
      ((5*I)/2)*Pi*G[{1, 1, 1}, x] + (5*G[{0, 0, 0, 0}, x])/2 + 
      (5*G[{0, 0, 1, 1}, x])/2 - (5*G[{0, 1, 0, 0}, x])/2 - 
      (5*G[{0, 1, 1, 1}, x])/2 - (5*G[{1, 0, 0, 0}, x])/2 - 
      (5*G[{1, 0, 1, 1}, x])/2 + (5*G[{1, 1, 0, 0}, x])/2 + 
      (5*G[{1, 1, 1, 1}, x])/2 + Zeta[3] - (5*I)*Pi*Zeta[3] - 
      (5*G[{0}, x]*Zeta[3])/2 + (5*G[{1}, x]*Zeta[3])/2) + 
    FF[x^(-1)]*(((-6857*I)/324)*Pi - (263*Pi^2)/648 - ((23*I)/27)*Pi^3 - 
      (5*Pi^4)/108 + ((31*I)/6)*Pi*G[{0}, x] + (185*Pi^2*G[{0}, x])/108 - 
      (I/9)*Pi^3*G[{0}, x] - (6857*G[{1}, x])/324 + 
      ((1265*I)/108)*Pi*G[{1}, x] + (217*Pi^2*G[{1}, x])/54 + 
      ((7*I)/18)*Pi^3*G[{1}, x] + (Pi^4*G[{1}, x])/12 - 
      ((7*I)/6)*Pi*G[{0, 0}, x] - (2*Pi^2*G[{0, 0}, x])/3 + 
      (31*G[{0, 1}, x])/6 + ((47*I)/18)*Pi*G[{0, 1}, x] - 
      (7*Pi^2*G[{0, 1}, x])/3 + (31*G[{1, 0}, x])/6 + 
      ((22*I)/9)*Pi*G[{1, 0}, x] - 3*Pi^2*G[{1, 0}, x] + 
      (1753*G[{1, 1}, x])/108 - ((65*I)/18)*Pi*G[{1, 1}, x] - 
      5*Pi^2*G[{1, 1}, x] - (7*G[{0, 0, 1}, x])/6 - 
      (2*I)*Pi*G[{0, 0, 1}, x] - (7*G[{0, 1, 0}, x])/6 + 
      (25*G[{0, 1, 1}, x])/9 + I*Pi*G[{0, 1, 1}, x] + 
      (95*G[{1, 0, 0}, x])/6 + ((2*I)/3)*Pi*G[{1, 0, 0}, x] + 
      (2*Pi^2*G[{1, 0, 0}, x])/3 - (259*G[{1, 0, 1}, x])/18 + 
      ((4*I)/3)*Pi*G[{1, 0, 1}, x] + 2*Pi^2*G[{1, 0, 1}, x] - 
      (259*G[{1, 1, 0}, x])/18 - (3*I)*Pi*G[{1, 1, 0}, x] + 
      (5*Pi^2*G[{1, 1, 0}, x])/3 + (56*G[{1, 1, 1}, x])/9 + 
      (8*Pi^2*G[{1, 1, 1}, x])/3 - 2*G[{0, 0, 1, 1}, x] - 
      4*G[{0, 1, 0, 0}, x] + 4*G[{0, 1, 0, 1}, x] + 4*G[{0, 1, 1, 0}, x] - 
      (11*G[{0, 1, 1, 1}, x])/3 - 4*G[{1, 0, 0, 0}, x] + 
      (2*G[{1, 0, 0, 1}, x])/3 + (2*G[{1, 0, 1, 0}, x])/3 + 
      4*G[{1, 0, 1, 1}, x] - (46*G[{1, 1, 0, 0}, x])/3 + 
      (47*G[{1, 1, 0, 1}, x])/3 + (47*G[{1, 1, 1, 0}, x])/3 - 
      19*G[{1, 1, 1, 1}, x] + 4*G[{1, 0, 1, 0, 0}, x] - 
      4*G[{1, 0, 1, 0, 1}, x] - 4*G[{1, 0, 1, 1, 0}, x] + 
      4*G[{1, 0, 1, 1, 1}, x] + 4*G[{1, 1, 0, 0, 0}, x] - 
      4*G[{1, 1, 0, 1, 1}, x] + 6*G[{1, 1, 1, 0, 0}, x] - 
      10*G[{1, 1, 1, 0, 1}, x] - 10*G[{1, 1, 1, 1, 0}, x] + 
      14*G[{1, 1, 1, 1, 1}, x] + (38*Zeta[3])/9 + ((2*I)/3)*Pi*Zeta[3] - 
      2*G[{0}, x]*Zeta[3] + (37*G[{1}, x]*Zeta[3])/3 + 
      2*G[{1, 0}, x]*Zeta[3] - 12*G[{1, 1}, x]*Zeta[3]) + 
    FF[x^(-2)]*(((-1325*I)/81)*Pi*G[{1}, x] + (721*Pi^2*G[{1}, x])/648 - 
      ((26*I)/27)*Pi^3*G[{1}, x] - (5*Pi^4*G[{1}, x])/108 + 
      ((7*I)/36)*Pi*G[{0, 1}, x] + (7*Pi^2*G[{0, 1}, x])/36 + 
      (4*I)*Pi*G[{1, 0}, x] + (113*Pi^2*G[{1, 0}, x])/108 - 
      (I/9)*Pi^3*G[{1, 0}, x] - (1325*G[{1, 1}, x])/81 + 
      ((785*I)/108)*Pi*G[{1, 1}, x] + (26*Pi^2*G[{1, 1}, x])/9 + 
      ((5*I)/18)*Pi^3*G[{1, 1}, x] + (I/6)*Pi*G[{0, 0, 1}, x] + 
      (7*G[{0, 1, 1}, x])/36 - ((7*I)/6)*Pi*G[{1, 0, 0}, x] - 
      (2*Pi^2*G[{1, 0, 0}, x])/3 + 4*G[{1, 0, 1}, x] - 
      ((47*I)/18)*Pi*G[{1, 0, 1}, x] - (14*Pi^2*G[{1, 0, 1}, x])/9 + 
      4*G[{1, 1, 0}, x] + ((28*I)/9)*Pi*G[{1, 1, 0}, x] - 
      (5*Pi^2*G[{1, 1, 0}, x])/3 + (1255*G[{1, 1, 1}, x])/108 - 
      ((53*I)/18)*Pi*G[{1, 1, 1}, x] - (22*Pi^2*G[{1, 1, 1}, x])/9 + 
      G[{0, 0, 1, 1}, x]/6 + G[{0, 1, 1, 1}, x]/3 - (7*G[{1, 0, 0, 1}, x])/
       6 - ((4*I)/3)*Pi*G[{1, 0, 0, 1}, x] - (7*G[{1, 0, 1, 0}, x])/6 - 
      (22*G[{1, 0, 1, 1}, x])/9 + I*Pi*G[{1, 0, 1, 1}, x] + 
      (71*G[{1, 1, 0, 0}, x])/6 - (175*G[{1, 1, 0, 1}, x])/18 + 
      ((4*I)/3)*Pi*G[{1, 1, 0, 1}, x] - (175*G[{1, 1, 1, 0}, x])/18 - 
      I*Pi*G[{1, 1, 1, 0}, x] + (26*G[{1, 1, 1, 1}, x])/9 - 
      (4*G[{1, 0, 0, 1, 1}, x])/3 - 4*G[{1, 0, 1, 0, 0}, x] + 
      4*G[{1, 0, 1, 0, 1}, x] + 4*G[{1, 0, 1, 1, 0}, x] - 
      (7*G[{1, 0, 1, 1, 1}, x])/3 - 4*G[{1, 1, 0, 0, 0}, x] + 
      (14*G[{1, 1, 0, 1, 1}, x])/3 - 6*G[{1, 1, 1, 0, 0}, x] + 
      (25*G[{1, 1, 1, 0, 1}, x])/3 + (25*G[{1, 1, 1, 1, 0}, x])/3 - 
      (35*G[{1, 1, 1, 1, 1}, x])/3 + (20*G[{1}, x]*Zeta[3])/9 + 
      ((2*I)/3)*Pi*G[{1}, x]*Zeta[3] - 2*G[{1, 0}, x]*Zeta[3] + 
      7*G[{1, 1}, x]*Zeta[3]) + (19*Zeta[5])/6) + 
  COLOR[CA^2*CF]*(-40178141/419904 - ((1174997*I)/11664)*Pi + 
    (34129*Pi^2)/17496 - ((33295*I)/1944)*Pi^3 - (39217*Pi^4)/19440 + 
    ((283*I)/720)*Pi^5 - (27967*Pi^6)/408240 - (145*G[{0}, x])/8 + 
    ((23009*I)/648)*Pi*G[{0}, x] + (22483*Pi^2*G[{0}, x])/2592 + 
    ((1825*I)/432)*Pi^3*G[{0}, x] + (181*Pi^4*G[{0}, x])/432 + 
    (I/120)*Pi^5*G[{0}, x] - (3437*G[{1}, x])/648 + 
    ((9281*I)/216)*Pi*G[{1}, x] + (2321*Pi^2*G[{1}, x])/108 + 
    ((1409*I)/144)*Pi^3*G[{1}, x] + (901*Pi^4*G[{1}, x])/720 + 
    (31213*G[{0, 0}, x])/1296 - ((10733*I)/216)*Pi*G[{0, 0}, x] - 
    (35*Pi^2*G[{0, 0}, x])/12 + ((13*I)/36)*Pi^3*G[{0, 0}, x] + 
    (11*Pi^4*G[{0, 0}, x])/180 + (2437*G[{0, 1}, x])/144 + 
    ((4369*I)/72)*Pi*G[{0, 1}, x] - (4945*Pi^2*G[{0, 1}, x])/432 + 
    ((205*I)/72)*Pi^3*G[{0, 1}, x] - (23*Pi^4*G[{0, 1}, x])/72 + 
    (2437*G[{1, 0}, x])/144 + ((641*I)/72)*Pi*G[{1, 0}, x] - 
    (2411*Pi^2*G[{1, 0}, x])/432 - ((203*I)/72)*Pi^3*G[{1, 0}, x] - 
    (17*Pi^4*G[{1, 0}, x])/180 + (8813*G[{1, 1}, x])/432 - 
    ((3367*I)/72)*Pi*G[{1, 1}, x] - (1925*Pi^2*G[{1, 1}, x])/216 - 
    ((251*I)/36)*Pi^3*G[{1, 1}, x] - (53*Pi^4*G[{1, 1}, x])/720 - 
    (1727*G[{0, 0, 0}, x])/27 + ((2047*I)/72)*Pi*G[{0, 0, 0}, x] + 
    (11*Pi^2*G[{0, 0, 0}, x])/9 - (119*G[{0, 0, 1}, x])/24 - 
    ((2657*I)/72)*Pi*G[{0, 0, 1}, x] + (103*Pi^2*G[{0, 0, 1}, x])/36 - 
    (119*G[{0, 1, 0}, x])/24 + ((313*I)/36)*Pi*G[{0, 1, 0}, x] - 
    (53*Pi^2*G[{0, 1, 0}, x])/18 + ((2*I)/3)*Pi^3*G[{0, 1, 0}, x] + 
    (2231*G[{0, 1, 1}, x])/36 + ((37*I)/6)*Pi*G[{0, 1, 1}, x] - 
    (3*Pi^2*G[{0, 1, 1}, x])/8 + (2*I)*Pi^3*G[{0, 1, 1}, x] + 
    (4007*G[{1, 0, 0}, x])/48 + ((135*I)/8)*Pi*G[{1, 0, 0}, x] + 
    (137*Pi^2*G[{1, 0, 0}, x])/72 + (I/6)*Pi^3*G[{1, 0, 0}, x] - 
    (11267*G[{1, 0, 1}, x])/144 - ((93*I)/8)*Pi*G[{1, 0, 1}, x] + 
    (2*Pi^2*G[{1, 0, 1}, x])/9 - ((17*I)/12)*Pi^3*G[{1, 0, 1}, x] - 
    (11267*G[{1, 1, 0}, x])/144 - ((167*I)/6)*Pi*G[{1, 1, 0}, x] + 
    (Pi^2*G[{1, 1, 0}, x])/6 - ((5*I)/12)*Pi^3*G[{1, 1, 0}, x] + 
    (4973*G[{1, 1, 1}, x])/144 + ((275*I)/12)*Pi*G[{1, 1, 1}, x] + 
    (305*Pi^2*G[{1, 1, 1}, x])/72 + (I/12)*Pi^3*G[{1, 1, 1}, x] + 
    FF[(1 - x)^(-2)]*(-(Pi^2*G[{0, 0}, x])/4 + ((3*I)/4)*Pi*G[{0, 0, 0}, x] + 
      (3*G[{0, 0, 0, 0}, x])/4) + (503*G[{0, 0, 0, 0}, x])/12 + 
    (2*I)*Pi*G[{0, 0, 0, 0}, x] - G[{0, 0, 0, 1}, x]/24 + 
    ((23*I)/4)*Pi*G[{0, 0, 0, 1}, x] + (5*Pi^2*G[{0, 0, 0, 1}, x])/3 - 
    G[{0, 0, 1, 0}, x]/24 - ((109*I)/12)*Pi*G[{0, 0, 1, 0}, x] + 
    (4*Pi^2*G[{0, 0, 1, 0}, x])/3 - (1327*G[{0, 0, 1, 1}, x])/36 + 
    ((7*I)/4)*Pi*G[{0, 0, 1, 1}, x] - (Pi^2*G[{0, 0, 1, 1}, x])/3 - 
    (92*G[{0, 1, 0, 0}, x])/9 - ((65*I)/6)*Pi*G[{0, 1, 0, 0}, x] + 
    (Pi^2*G[{0, 1, 0, 0}, x])/2 + (227*G[{0, 1, 0, 1}, x])/12 + 
    ((21*I)/4)*Pi*G[{0, 1, 0, 1}, x] - (4*Pi^2*G[{0, 1, 0, 1}, x])/3 + 
    (227*G[{0, 1, 1, 0}, x])/12 + ((45*I)/4)*Pi*G[{0, 1, 1, 0}, x] - 
    (5*Pi^2*G[{0, 1, 1, 0}, x])/6 - (241*G[{0, 1, 1, 1}, x])/12 - 
    ((31*I)/12)*Pi*G[{0, 1, 1, 1}, x] + (61*G[{1, 0, 0, 0}, x])/6 - 
    ((74*I)/3)*Pi*G[{1, 0, 0, 0}, x] + (29*G[{1, 0, 0, 1}, x])/24 - 
    (I/2)*Pi*G[{1, 0, 0, 1}, x] - Pi^2*G[{1, 0, 0, 1}, x] + 
    (29*G[{1, 0, 1, 0}, x])/24 + ((35*I)/4)*Pi*G[{1, 0, 1, 0}, x] - 
    (Pi^2*G[{1, 0, 1, 0}, x])/3 + ((41*I)/3)*Pi*G[{1, 0, 1, 1}, x] + 
    (7*Pi^2*G[{1, 0, 1, 1}, x])/12 - (2023*G[{1, 1, 0, 0}, x])/36 + 
    ((89*I)/6)*Pi*G[{1, 1, 0, 0}, x] - (7*Pi^2*G[{1, 1, 0, 0}, x])/3 + 
    (1483*G[{1, 1, 0, 1}, x])/36 + ((43*I)/6)*Pi*G[{1, 1, 0, 1}, x] + 
    (5*Pi^2*G[{1, 1, 0, 1}, x])/3 + (1483*G[{1, 1, 1, 0}, x])/36 + 
    ((23*I)/4)*Pi*G[{1, 1, 1, 0}, x] + (7*Pi^2*G[{1, 1, 1, 0}, x])/6 - 
    (280*G[{1, 1, 1, 1}, x])/9 - ((57*I)/2)*Pi*G[{1, 1, 1, 1}, x] - 
    (3*Pi^2*G[{1, 1, 1, 1}, x])/4 + 2*G[{0, 0, 0, 0, 1}, x] + 
    I*Pi*G[{0, 0, 0, 0, 1}, x] + 2*G[{0, 0, 0, 1, 0}, x] - 
    (3*I)*Pi*G[{0, 0, 0, 1, 0}, x] + (15*G[{0, 0, 0, 1, 1}, x])/4 - 
    I*Pi*G[{0, 0, 0, 1, 1}, x] - (4*G[{0, 0, 1, 0, 0}, x])/3 + 
    (2*I)*Pi*G[{0, 0, 1, 0, 0}, x] - (31*G[{0, 0, 1, 0, 1}, x])/4 - 
    (4*I)*Pi*G[{0, 0, 1, 0, 1}, x] - (31*G[{0, 0, 1, 1, 0}, x])/4 - 
    (3*I)*Pi*G[{0, 0, 1, 1, 0}, x] + (79*G[{0, 0, 1, 1, 1}, x])/6 + 
    (6*I)*Pi*G[{0, 0, 1, 1, 1}, x] - (51*G[{0, 1, 0, 0, 0}, x])/4 + 
    I*Pi*G[{0, 1, 0, 0, 0}, x] - (7*G[{0, 1, 0, 0, 1}, x])/4 - 
    (7*G[{0, 1, 0, 1, 0}, x])/4 + (3*I)*Pi*G[{0, 1, 0, 1, 0}, x] + 
    7*G[{0, 1, 0, 1, 1}, x] - I*Pi*G[{0, 1, 0, 1, 1}, x] - 
    (47*G[{0, 1, 1, 0, 0}, x])/12 + (3*I)*Pi*G[{0, 1, 1, 0, 0}, x] + 
    (91*G[{0, 1, 1, 0, 1}, x])/6 - (3*I)*Pi*G[{0, 1, 1, 0, 1}, x] + 
    (91*G[{0, 1, 1, 1, 0}, x])/6 - (5*I)*Pi*G[{0, 1, 1, 1, 0}, x] - 
    (71*G[{0, 1, 1, 1, 1}, x])/4 + (4*I)*Pi*G[{0, 1, 1, 1, 1}, x] - 
    21*G[{1, 0, 0, 0, 0}, x] - (11*G[{1, 0, 0, 0, 1}, x])/3 - 
    I*Pi*G[{1, 0, 0, 0, 1}, x] - (11*G[{1, 0, 0, 1, 0}, x])/3 + 
    (2*I)*Pi*G[{1, 0, 0, 1, 0}, x] + (19*G[{1, 0, 0, 1, 1}, x])/6 - 
    (I/2)*Pi*G[{1, 0, 0, 1, 1}, x] + (25*G[{1, 0, 1, 0, 0}, x])/4 + 
    ((3*I)/2)*Pi*G[{1, 0, 1, 0, 0}, x] + (5*G[{1, 0, 1, 0, 1}, x])/2 + 
    I*Pi*G[{1, 0, 1, 0, 1}, x] + (5*G[{1, 0, 1, 1, 0}, x])/2 + 
    (67*G[{1, 0, 1, 1, 1}, x])/6 - ((5*I)/2)*Pi*G[{1, 0, 1, 1, 1}, x] + 
    (71*G[{1, 1, 0, 0, 0}, x])/6 + (7*I)*Pi*G[{1, 1, 0, 0, 0}, x] + 
    (20*G[{1, 1, 0, 0, 1}, x])/3 + ((7*I)/2)*Pi*G[{1, 1, 0, 0, 1}, x] + 
    (20*G[{1, 1, 0, 1, 0}, x])/3 - (4*I)*Pi*G[{1, 1, 0, 1, 0}, x] - 
    (19*G[{1, 1, 0, 1, 1}, x])/6 - ((13*I)/2)*Pi*G[{1, 1, 0, 1, 1}, x] + 
    26*G[{1, 1, 1, 0, 0}, x] - ((21*I)/2)*Pi*G[{1, 1, 1, 0, 0}, x] - 
    (287*G[{1, 1, 1, 0, 1}, x])/12 - (I/2)*Pi*G[{1, 1, 1, 0, 1}, x] - 
    (287*G[{1, 1, 1, 1, 0}, x])/12 + ((9*I)/2)*Pi*G[{1, 1, 1, 1, 0}, x] - 
    (11*G[{1, 1, 1, 1, 1}, x])/12 + (6*I)*Pi*G[{1, 1, 1, 1, 1}, x] + 
    G[{0, 0, 0, 0, 1, 1}, x] - 3*G[{0, 0, 0, 1, 0, 1}, x] - 
    3*G[{0, 0, 0, 1, 1, 0}, x] + 2*G[{0, 0, 0, 1, 1, 1}, x] + 
    2*G[{0, 0, 1, 0, 0, 0}, x] - 4*G[{0, 0, 1, 0, 1, 1}, x] + 
    3*G[{0, 0, 1, 1, 0, 0}, x] - 6*G[{0, 0, 1, 1, 0, 1}, x] - 
    6*G[{0, 0, 1, 1, 1, 0}, x] + 12*G[{0, 0, 1, 1, 1, 1}, x] + 
    G[{0, 1, 0, 0, 0, 0}, x] + 3*G[{0, 1, 0, 1, 0, 1}, x] + 
    3*G[{0, 1, 0, 1, 1, 0}, x] - 4*G[{0, 1, 0, 1, 1, 1}, x] + 
    5*G[{0, 1, 1, 0, 0, 0}, x] - 2*G[{0, 1, 1, 0, 0, 1}, x] - 
    2*G[{0, 1, 1, 0, 1, 0}, x] - G[{0, 1, 1, 0, 1, 1}, x] - 
    9*G[{0, 1, 1, 1, 0, 0}, x] + 4*G[{0, 1, 1, 1, 0, 1}, x] + 
    4*G[{0, 1, 1, 1, 1, 0}, x] - G[{1, 0, 0, 0, 1, 1}, x] - 
    G[{1, 0, 0, 1, 0, 0}, x] + 3*G[{1, 0, 0, 1, 0, 1}, x] + 
    3*G[{1, 0, 0, 1, 1, 0}, x] - (7*G[{1, 0, 0, 1, 1, 1}, x])/2 + 
    (3*G[{1, 0, 1, 0, 0, 0}, x])/2 + G[{1, 0, 1, 0, 1, 1}, x] + 
    3*G[{1, 0, 1, 1, 0, 0}, x] - 3*G[{1, 0, 1, 1, 0, 1}, x] - 
    3*G[{1, 0, 1, 1, 1, 0}, x] + G[{1, 0, 1, 1, 1, 1}, x]/2 + 
    3*G[{1, 1, 0, 0, 0, 0}, x] + 4*G[{1, 1, 0, 0, 0, 1}, x] + 
    4*G[{1, 1, 0, 0, 1, 0}, x] - G[{1, 1, 0, 0, 1, 1}, x]/2 + 
    G[{1, 1, 0, 1, 0, 0}, x] - 5*G[{1, 1, 0, 1, 0, 1}, x] - 
    5*G[{1, 1, 0, 1, 1, 0}, x] - (3*G[{1, 1, 0, 1, 1, 1}, x])/2 - 
    12*G[{1, 1, 1, 0, 0, 0}, x] + (3*G[{1, 1, 1, 0, 0, 1}, x])/2 + 
    (3*G[{1, 1, 1, 0, 1, 0}, x])/2 - 2*G[{1, 1, 1, 0, 1, 1}, x] + 
    (7*G[{1, 1, 1, 1, 0, 0}, x])/2 + G[{1, 1, 1, 1, 0, 1}, x] + 
    G[{1, 1, 1, 1, 1, 0}, x] + 5*G[{1, 1, 1, 1, 1, 1}, x] + 
    (23191*Zeta[3])/3888 + ((3341*I)/108)*Pi*Zeta[3] - 
    (739*Pi^2*Zeta[3])/72 - ((71*I)/18)*Pi^3*Zeta[3] - 
    (80*G[{0}, x]*Zeta[3])/9 - ((97*I)/12)*Pi*G[{0}, x]*Zeta[3] - 
    (Pi^2*G[{0}, x]*Zeta[3])/2 + (2269*G[{1}, x]*Zeta[3])/36 - 
    ((17*I)/2)*Pi*G[{1}, x]*Zeta[3] + (7*Pi^2*G[{1}, x]*Zeta[3])/12 - 
    (125*G[{0, 0}, x]*Zeta[3])/6 + (2*I)*Pi*G[{0, 0}, x]*Zeta[3] + 
    (275*G[{0, 1}, x]*Zeta[3])/12 - (6*I)*Pi*G[{0, 1}, x]*Zeta[3] + 
    (76*G[{1, 0}, x]*Zeta[3])/3 + ((3*I)/2)*Pi*G[{1, 0}, x]*Zeta[3] - 
    (301*G[{1, 1}, x]*Zeta[3])/6 + (2*I)*Pi*G[{1, 1}, x]*Zeta[3] - 
    2*G[{0, 1, 0}, x]*Zeta[3] + 4*G[{0, 1, 1}, x]*Zeta[3] + 
    6*G[{1, 0, 0}, x]*Zeta[3] - 7*G[{1, 0, 1}, x]*Zeta[3] - 
    (17*G[{1, 1, 0}, x]*Zeta[3])/2 + 8*G[{1, 1, 1}, x]*Zeta[3] - 
    (142*Zeta[3]^2)/9 + FF[(1 - x)^(-1)]*(((139*I)/72)*Pi^3 + (37*Pi^4)/144 - 
      ((493*I)/48)*Pi*G[{0}, x] - (31*Pi^2*G[{0}, x])/72 - 
      ((5*I)/12)*Pi^3*G[{0}, x] - (493*G[{0, 0}, x])/48 - 
      (I/3)*Pi*G[{0, 0}, x] + (19*Pi^2*G[{0, 0}, x])/12 + 
      ((221*I)/24)*Pi*G[{0, 1}, x] + (7*Pi^2*G[{0, 1}, x])/12 - 
      ((19*I)/8)*Pi*G[{1, 0}, x] - (97*G[{0, 0, 0}, x])/24 + 
      (I/2)*Pi*G[{0, 0, 0}, x] + (221*G[{0, 0, 1}, x])/24 + 
      ((13*I)/2)*Pi*G[{0, 0, 1}, x] + (221*G[{0, 1, 0}, x])/24 + 
      I*Pi*G[{0, 1, 0}, x] - I*Pi*G[{0, 1, 1}, x] - (19*G[{1, 0, 0}, x])/8 + 
      (13*G[{0, 0, 0, 0}, x])/2 - 6*G[{0, 0, 0, 1}, x] - 
      6*G[{0, 0, 1, 0}, x] + (25*G[{0, 0, 1, 1}, x])/2 + 
      2*G[{0, 1, 0, 0}, x] - G[{0, 1, 0, 1}, x] - G[{0, 1, 1, 0}, x] - 
      (139*Zeta[3])/12 + ((11*I)/2)*Pi*Zeta[3] - 9*G[{0}, x]*Zeta[3]) + 
    FF[x]*((49*Pi^2)/72 - (I/48)*Pi^3 + (1319*Pi^4)/720 + (47*G[{0}, x])/2 + 
      ((155*I)/24)*Pi*G[{0}, x] + (157*Pi^2*G[{0}, x])/48 - 
      ((17*I)/6)*Pi^3*G[{0}, x] - (47*G[{1}, x])/2 - 
      ((155*I)/24)*Pi*G[{1}, x] - (227*Pi^2*G[{1}, x])/48 + 
      ((17*I)/6)*Pi^3*G[{1}, x] + (167*G[{0, 0}, x])/72 - 
      ((227*I)/24)*Pi*G[{0, 0}, x] + 3*Pi^2*G[{0, 0}, x] - 
      (49*G[{0, 1}, x])/36 - ((355*I)/24)*Pi*G[{0, 1}, x] - 
      (31*Pi^2*G[{0, 1}, x])/12 - (49*G[{1, 0}, x])/36 + 
      ((179*I)/24)*Pi*G[{1, 0}, x] - 3*Pi^2*G[{1, 0}, x] + 
      (29*G[{1, 1}, x])/72 + ((403*I)/24)*Pi*G[{1, 1}, x] + 
      (31*Pi^2*G[{1, 1}, x])/12 - (65*G[{0, 0, 0}, x])/24 - 
      (15*I)*Pi*G[{0, 0, 0}, x] - (125*G[{0, 0, 1}, x])/12 - 
      ((29*I)/2)*Pi*G[{0, 0, 1}, x] - (125*G[{0, 1, 0}, x])/12 + 
      (17*I)*Pi*G[{0, 1, 0}, x] - (17*G[{0, 1, 1}, x])/24 + 
      ((25*I)/2)*Pi*G[{0, 1, 1}, x] - (53*G[{1, 0, 0}, x])/24 + 
      (15*I)*Pi*G[{1, 0, 0}, x] + (40*G[{1, 0, 1}, x])/3 + 
      ((29*I)/2)*Pi*G[{1, 0, 1}, x] + (40*G[{1, 1, 0}, x])/3 - 
      (17*I)*Pi*G[{1, 1, 0}, x] - (5*G[{1, 1, 1}, x])/24 - 
      ((25*I)/2)*Pi*G[{1, 1, 1}, x] - 13*G[{0, 0, 0, 0}, x] - 
      2*G[{0, 0, 0, 1}, x] - 2*G[{0, 0, 1, 0}, x] - (25*G[{0, 0, 1, 1}, x])/
       2 + 15*G[{0, 1, 0, 0}, x] + 2*G[{0, 1, 0, 1}, x] + 
      2*G[{0, 1, 1, 0}, x] + (21*G[{0, 1, 1, 1}, x])/2 + 
      13*G[{1, 0, 0, 0}, x] + 2*G[{1, 0, 0, 1}, x] + 2*G[{1, 0, 1, 0}, x] + 
      (25*G[{1, 0, 1, 1}, x])/2 - 15*G[{1, 1, 0, 0}, x] - 
      2*G[{1, 1, 0, 1}, x] - 2*G[{1, 1, 1, 0}, x] - (21*G[{1, 1, 1, 1}, x])/
       2 + (337*Zeta[3])/24 + ((67*I)/2)*Pi*Zeta[3] + 17*G[{0}, x]*Zeta[3] - 
      17*G[{1}, x]*Zeta[3]) + FF[x]^2*((-277*Pi^2)/48 - ((203*I)/48)*Pi^3 - 
      (391*Pi^4)/320 + (11*Pi^2*G[{0}, x])/4 + ((89*I)/48)*Pi^3*G[{0}, x] + 
      (11*Pi^2*G[{1}, x])/4 - ((89*I)/48)*Pi^3*G[{1}, x] - 
      (277*G[{0, 0}, x])/24 - ((203*I)/24)*Pi*G[{0, 0}, x] - 
      (97*Pi^2*G[{0, 0}, x])/48 + (277*G[{0, 1}, x])/24 + 
      ((203*I)/24)*Pi*G[{0, 1}, x] + (97*Pi^2*G[{0, 1}, x])/48 + 
      (277*G[{1, 0}, x])/24 + ((203*I)/24)*Pi*G[{1, 0}, x] + 
      (97*Pi^2*G[{1, 0}, x])/48 - (277*G[{1, 1}, x])/24 - 
      ((203*I)/24)*Pi*G[{1, 1}, x] - (97*Pi^2*G[{1, 1}, x])/48 + 
      (61*G[{0, 0, 0}, x])/24 + ((105*I)/8)*Pi*G[{0, 0, 0}, x] - 
      (11*G[{0, 0, 1}, x])/2 + ((89*I)/8)*Pi*G[{0, 0, 1}, x] - 
      (11*G[{0, 1, 0}, x])/2 - ((89*I)/8)*Pi*G[{0, 1, 0}, x] + 
      (203*G[{0, 1, 1}, x])/24 - ((105*I)/8)*Pi*G[{0, 1, 1}, x] + 
      (203*G[{1, 0, 0}, x])/24 - ((105*I)/8)*Pi*G[{1, 0, 0}, x] - 
      (11*G[{1, 0, 1}, x])/2 - ((89*I)/8)*Pi*G[{1, 0, 1}, x] - 
      (11*G[{1, 1, 0}, x])/2 + ((89*I)/8)*Pi*G[{1, 1, 0}, x] + 
      (61*G[{1, 1, 1}, x])/24 + ((105*I)/8)*Pi*G[{1, 1, 1}, x] + 
      (105*G[{0, 0, 0, 0}, x])/8 + (89*G[{0, 0, 1, 1}, x])/8 - 
      (89*G[{0, 1, 0, 0}, x])/8 - (105*G[{0, 1, 1, 1}, x])/8 - 
      (105*G[{1, 0, 0, 0}, x])/8 - (89*G[{1, 0, 1, 1}, x])/8 + 
      (89*G[{1, 1, 0, 0}, x])/8 + (105*G[{1, 1, 1, 1}, x])/8 - 
      (335*Zeta[3])/24 - ((81*I)/4)*Pi*Zeta[3] - (89*G[{0}, x]*Zeta[3])/8 + 
      (89*G[{1}, x]*Zeta[3])/8) + (131*Zeta[5])/36 - (7*I)*Pi*Zeta[5] + 
    (7*G[{0}, x]*Zeta[5])/2 - (21*G[{1}, x]*Zeta[5])/4 + 
    FF[x^(-2)]*(((35861*I)/648)*Pi*G[{1}, x] - (1019*Pi^2*G[{1}, x])/648 + 
      ((5035*I)/216)*Pi^3*G[{1}, x] + (1693*Pi^4*G[{1}, x])/864 - 
      ((203*I)/360)*Pi^5*G[{1}, x] + ((1211*I)/144)*Pi*G[{0, 1}, x] - 
      (11*Pi^2*G[{0, 1}, x])/18 - (I/6)*Pi^3*G[{0, 1}, x] + 
      ((147*I)/16)*Pi*G[{1, 0}, x] - (2497*Pi^2*G[{1, 0}, x])/216 - 
      ((185*I)/72)*Pi^3*G[{1, 0}, x] - (163*Pi^4*G[{1, 0}, x])/120 + 
      (35861*G[{1, 1}, x])/648 - ((6379*I)/108)*Pi*G[{1, 1}, x] - 
      (6407*Pi^2*G[{1, 1}, x])/432 - ((437*I)/36)*Pi^3*G[{1, 1}, x] - 
      (193*Pi^4*G[{1, 1}, x])/720 + (I/12)*Pi*G[{0, 0, 1}, x] - 
      ((5*I)/4)*Pi*G[{0, 1, 0}, x] + (1211*G[{0, 1, 1}, x])/144 - 
      (Pi^2*G[{0, 1, 1}, x])/72 + ((73*I)/3)*Pi*G[{1, 0, 0}, x] + 
      (5*Pi^2*G[{1, 0, 0}, x])/24 + ((7*I)/2)*Pi^3*G[{1, 0, 0}, x] + 
      (147*G[{1, 0, 1}, x])/16 - ((337*I)/72)*Pi*G[{1, 0, 1}, x] + 
      (239*Pi^2*G[{1, 0, 1}, x])/24 - ((35*I)/12)*Pi^3*G[{1, 0, 1}, x] + 
      (147*G[{1, 1, 0}, x])/16 - ((1639*I)/36)*Pi*G[{1, 1, 0}, x] + 
      (229*Pi^2*G[{1, 1, 0}, x])/36 + ((25*I)/12)*Pi^3*G[{1, 1, 0}, x] - 
      (39377*G[{1, 1, 1}, x])/432 + ((3349*I)/72)*Pi*G[{1, 1, 1}, x] + 
      (989*Pi^2*G[{1, 1, 1}, x])/72 - (I/4)*Pi^3*G[{1, 1, 1}, x] + 
      (I/2)*Pi*G[{0, 0, 1, 0}, x] + G[{0, 0, 1, 1}, x]/12 - 
      ((3*I)/4)*Pi*G[{0, 0, 1, 1}, x] - ((2*I)/3)*Pi*G[{0, 1, 0, 0}, x] - 
      (5*G[{0, 1, 0, 1}, x])/4 + ((3*I)/4)*Pi*G[{0, 1, 0, 1}, x] - 
      (5*G[{0, 1, 1, 0}, x])/4 - (I/6)*Pi*G[{0, 1, 1, 0}, x] - 
      (7*G[{0, 1, 1, 1}, x])/12 - ((8*I)/3)*Pi*G[{0, 1, 1, 1}, x] + 
      (I/6)*Pi*G[{1, 0, 0, 0}, x] + (73*G[{1, 0, 0, 1}, x])/3 + 
      ((46*I)/3)*Pi*G[{1, 0, 0, 1}, x] - (16*Pi^2*G[{1, 0, 0, 1}, x])/3 + 
      (73*G[{1, 0, 1, 0}, x])/3 - (8*I)*Pi*G[{1, 0, 1, 0}, x] - 
      2*Pi^2*G[{1, 0, 1, 0}, x] - (1693*G[{1, 0, 1, 1}, x])/72 - 
      ((53*I)/12)*Pi*G[{1, 0, 1, 1}, x] + (17*Pi^2*G[{1, 0, 1, 1}, x])/12 - 
      (259*G[{1, 1, 0, 0}, x])/3 - ((58*I)/3)*Pi*G[{1, 1, 0, 0}, x] - 
      (9*Pi^2*G[{1, 1, 0, 0}, x])/2 + (1667*G[{1, 1, 0, 1}, x])/36 + 
      ((31*I)/4)*Pi*G[{1, 1, 0, 1}, x] + (37*Pi^2*G[{1, 1, 0, 1}, x])/6 + 
      (1667*G[{1, 1, 1, 0}, x])/36 + ((89*I)/2)*Pi*G[{1, 1, 1, 0}, x] + 
      7*Pi^2*G[{1, 1, 1, 0}, x] + (587*G[{1, 1, 1, 1}, x])/72 - 
      ((53*I)/2)*Pi*G[{1, 1, 1, 1}, x] - (3*Pi^2*G[{1, 1, 1, 1}, x])/4 + 
      G[{0, 0, 1, 0, 1}, x]/2 + G[{0, 0, 1, 1, 0}, x]/2 - 
      (5*G[{0, 0, 1, 1, 1}, x])/4 - (2*G[{0, 1, 0, 0, 1}, x])/3 - 
      (2*G[{0, 1, 0, 1, 0}, x])/3 + (17*G[{0, 1, 0, 1, 1}, x])/12 - 
      (5*G[{0, 1, 1, 0, 0}, x])/2 + (7*G[{0, 1, 1, 0, 1}, x])/3 + 
      (7*G[{0, 1, 1, 1, 0}, x])/3 - 5*G[{0, 1, 1, 1, 1}, x] + 
      (4*I)*Pi*G[{1, 0, 0, 0, 0}, x] + G[{1, 0, 0, 0, 1}, x]/6 - 
      (7*I)*Pi*G[{1, 0, 0, 0, 1}, x] + G[{1, 0, 0, 1, 0}, x]/6 + 
      I*Pi*G[{1, 0, 0, 1, 0}, x] + (91*G[{1, 0, 0, 1, 1}, x])/6 + 
      (I/2)*Pi*G[{1, 0, 0, 1, 1}, x] + (239*G[{1, 0, 1, 0, 0}, x])/12 + 
      ((7*I)/2)*Pi*G[{1, 0, 1, 0, 0}, x] - (335*G[{1, 0, 1, 0, 1}, x])/12 + 
      (2*I)*Pi*G[{1, 0, 1, 0, 1}, x] - (335*G[{1, 0, 1, 1, 0}, x])/12 + 
      (119*G[{1, 0, 1, 1, 1}, x])/6 - ((5*I)/2)*Pi*G[{1, 0, 1, 1, 1}, x] - 
      (137*G[{1, 1, 0, 0, 0}, x])/12 + (47*I)*Pi*G[{1, 1, 0, 0, 0}, x] + 
      (169*G[{1, 1, 0, 0, 1}, x])/12 - ((19*I)/2)*Pi*G[{1, 1, 0, 0, 1}, x] + 
      (169*G[{1, 1, 0, 1, 0}, x])/12 - (30*I)*Pi*G[{1, 1, 0, 1, 0}, x] - 
      (74*G[{1, 1, 0, 1, 1}, x])/3 - ((13*I)/2)*Pi*G[{1, 1, 0, 1, 1}, x] + 
      (307*G[{1, 1, 1, 0, 0}, x])/4 - ((95*I)/2)*Pi*G[{1, 1, 1, 0, 0}, x] - 
      (607*G[{1, 1, 1, 0, 1}, x])/12 + ((13*I)/2)*Pi*G[{1, 1, 1, 0, 1}, x] - 
      (607*G[{1, 1, 1, 1, 0}, x])/12 + ((47*I)/2)*Pi*G[{1, 1, 1, 1, 0}, x] + 
      (509*G[{1, 1, 1, 1, 1}, x])/12 + (15*I)*Pi*G[{1, 1, 1, 1, 1}, x] + 
      4*G[{1, 0, 0, 0, 0, 1}, x] + 4*G[{1, 0, 0, 0, 1, 0}, x] - 
      11*G[{1, 0, 0, 0, 1, 1}, x] - 12*G[{1, 0, 0, 1, 0, 0}, x] + 
      13*G[{1, 0, 0, 1, 0, 1}, x] + 13*G[{1, 0, 0, 1, 1, 0}, x] - 
      (25*G[{1, 0, 0, 1, 1, 1}, x])/2 + G[{1, 0, 1, 0, 0, 0}, x]/2 + 
      3*G[{1, 0, 1, 0, 0, 1}, x] + 3*G[{1, 0, 1, 0, 1, 0}, x] - 
      G[{1, 0, 1, 0, 1, 1}, x] + 9*G[{1, 0, 1, 1, 0, 0}, x] - 
      9*G[{1, 0, 1, 1, 0, 1}, x] - 9*G[{1, 0, 1, 1, 1, 0}, x] + 
      (13*G[{1, 0, 1, 1, 1, 1}, x])/2 + 57*G[{1, 1, 0, 0, 0, 0}, x] - 
      10*G[{1, 1, 0, 0, 0, 1}, x] - 10*G[{1, 1, 0, 0, 1, 0}, x] + 
      G[{1, 1, 0, 0, 1, 1}, x]/2 - 17*G[{1, 1, 0, 1, 0, 0}, x] - 
      13*G[{1, 1, 0, 1, 0, 1}, x] - 13*G[{1, 1, 0, 1, 1, 0}, x] + 
      (13*G[{1, 1, 0, 1, 1, 1}, x])/2 - 49*G[{1, 1, 1, 0, 0, 0}, x] + 
      (3*G[{1, 1, 1, 0, 0, 1}, x])/2 + (3*G[{1, 1, 1, 0, 1, 0}, x])/2 + 
      5*G[{1, 1, 1, 0, 1, 1}, x] + (37*G[{1, 1, 1, 1, 0, 0}, x])/2 + 
      5*G[{1, 1, 1, 1, 0, 1}, x] + 5*G[{1, 1, 1, 1, 1, 0}, x] + 
      10*G[{1, 1, 1, 1, 1, 1}, x] + (1799*G[{1}, x]*Zeta[3])/72 - 
      ((371*I)/12)*Pi*G[{1}, x]*Zeta[3] + (71*Pi^2*G[{1}, x]*Zeta[3])/12 - 
      G[{0, 1}, x]*Zeta[3] - (3*G[{1, 0}, x]*Zeta[3])/2 - 
      ((15*I)/2)*Pi*G[{1, 0}, x]*Zeta[3] - (377*G[{1, 1}, x]*Zeta[3])/6 + 
      (7*I)*Pi*G[{1, 1}, x]*Zeta[3] + 27*G[{1, 0, 0}, x]*Zeta[3] - 
      22*G[{1, 0, 1}, x]*Zeta[3] - (81*G[{1, 1, 0}, x]*Zeta[3])/2 + 
      38*G[{1, 1, 1}, x]*Zeta[3] + (5*G[{1}, x]*Zeta[5])/4) + 
    FF[x^(-1)]*(((52259*I)/648)*Pi + (6211*Pi^2)/648 + ((3167*I)/108)*Pi^3 + 
      (14333*Pi^4)/4320 - ((203*I)/360)*Pi^5 - ((883*I)/48)*Pi*G[{0}, x] - 
      (1271*Pi^2*G[{0}, x])/108 - ((437*I)/72)*Pi^3*G[{0}, x] - 
      (163*Pi^4*G[{0}, x])/120 + (52259*G[{1}, x])/648 - 
      ((12791*I)/216)*Pi*G[{1}, x] - (9763*Pi^2*G[{1}, x])/432 - 
      ((261*I)/8)*Pi^3*G[{1}, x] - (521*Pi^4*G[{1}, x])/180 + 
      ((31*I)/60)*Pi^5*G[{1}, x] + ((55*I)/2)*Pi*G[{0, 0}, x] + 
      (5*Pi^2*G[{0, 0}, x])/24 + ((7*I)/2)*Pi^3*G[{0, 0}, x] - 
      (883*G[{0, 1}, x])/48 - ((3263*I)/72)*Pi*G[{0, 1}, x] + 
      (1349*Pi^2*G[{0, 1}, x])/72 - ((23*I)/12)*Pi^3*G[{0, 1}, x] - 
      (883*G[{1, 0}, x])/48 - ((2389*I)/36)*Pi*G[{1, 0}, x] + 
      (1589*Pi^2*G[{1, 0}, x])/72 + ((13*I)/2)*Pi^3*G[{1, 0}, x] + 
      (143*Pi^4*G[{1, 0}, x])/120 - (30695*G[{1, 1}, x])/432 + 
      ((5761*I)/72)*Pi*G[{1, 1}, x] + (1741*Pi^2*G[{1, 1}, x])/72 + 
      ((193*I)/12)*Pi^3*G[{1, 1}, x] + (43*Pi^4*G[{1, 1}, x])/120 - 
      ((23*I)/6)*Pi*G[{0, 0, 0}, x] + (55*G[{0, 0, 1}, x])/2 + 
      ((107*I)/4)*Pi*G[{0, 0, 1}, x] - (16*Pi^2*G[{0, 0, 1}, x])/3 + 
      (55*G[{0, 1, 0}, x])/2 - ((13*I)/4)*Pi*G[{0, 1, 0}, x] - 
      (11*Pi^2*G[{0, 1, 0}, x])/12 - (4847*G[{0, 1, 1}, x])/72 - 
      ((137*I)/12)*Pi*G[{0, 1, 1}, x] + (3*Pi^2*G[{0, 1, 1}, x])/2 - 
      (1453*G[{1, 0, 0}, x])/12 - ((275*I)/6)*Pi*G[{1, 0, 0}, x] - 
      (13*Pi^2*G[{1, 0, 0}, x])/4 - (2*I)*Pi^3*G[{1, 0, 0}, x] + 
      (542*G[{1, 0, 1}, x])/9 + (30*I)*Pi*G[{1, 0, 1}, x] - 
      (113*Pi^2*G[{1, 0, 1}, x])/12 + ((11*I)/2)*Pi^3*G[{1, 0, 1}, x] + 
      (542*G[{1, 1, 0}, x])/9 + ((1109*I)/12)*Pi*G[{1, 1, 0}, x] - 
      (9*Pi^2*G[{1, 1, 0}, x])/2 - ((3*I)/2)*Pi^3*G[{1, 1, 0}, x] + 
      (2261*G[{1, 1, 1}, x])/72 - ((190*I)/3)*Pi*G[{1, 1, 1}, x] - 
      (67*Pi^2*G[{1, 1, 1}, x])/4 - (I/2)*Pi^3*G[{1, 1, 1}, x] + 
      (4*I)*Pi*G[{0, 0, 0, 0}, x] - (23*G[{0, 0, 0, 1}, x])/6 - 
      (7*I)*Pi*G[{0, 0, 0, 1}, x] - (23*G[{0, 0, 1, 0}, x])/6 - 
      I*Pi*G[{0, 0, 1, 0}, x] + (367*G[{0, 0, 1, 1}, x])/12 + 
      ((7*I)/2)*Pi*G[{0, 0, 1, 1}, x] + (383*G[{0, 1, 0, 0}, x])/12 + 
      (6*I)*Pi*G[{0, 1, 0, 0}, x] - (211*G[{0, 1, 0, 1}, x])/6 - 
      ((3*I)/2)*Pi*G[{0, 1, 0, 1}, x] - (211*G[{0, 1, 1, 0}, x])/6 - 
      ((9*I)/2)*Pi*G[{0, 1, 1, 0}, x] + (329*G[{0, 1, 1, 1}, x])/12 + 
      ((15*I)/2)*Pi*G[{0, 1, 1, 1}, x] - (143*G[{1, 0, 0, 0}, x])/12 + 
      (47*I)*Pi*G[{1, 0, 0, 0}, x] - (143*G[{1, 0, 0, 1}, x])/12 - 
      (18*I)*Pi*G[{1, 0, 0, 1}, x] + (11*Pi^2*G[{1, 0, 0, 1}, x])/2 - 
      (143*G[{1, 0, 1, 0}, x])/12 - ((21*I)/2)*Pi*G[{1, 0, 1, 0}, x] + 
      Pi^2*G[{1, 0, 1, 0}, x] + (283*G[{1, 0, 1, 1}, x])/12 - 
      (8*I)*Pi*G[{1, 0, 1, 1}, x] - (3*Pi^2*G[{1, 0, 1, 1}, x])/2 + 
      (1915*G[{1, 1, 0, 0}, x])/12 - (9*I)*Pi*G[{1, 1, 0, 0}, x] + 
      (13*Pi^2*G[{1, 1, 0, 0}, x])/2 - (171*G[{1, 1, 0, 1}, x])/2 - 
      ((37*I)/2)*Pi*G[{1, 1, 0, 1}, x] - (13*Pi^2*G[{1, 1, 0, 1}, x])/2 - 
      (171*G[{1, 1, 1, 0}, x])/2 - (32*I)*Pi*G[{1, 1, 1, 0}, x] - 
      (13*Pi^2*G[{1, 1, 1, 0}, x])/2 + (81*G[{1, 1, 1, 1}, x])/2 + 
      (55*I)*Pi*G[{1, 1, 1, 1}, x] + (3*Pi^2*G[{1, 1, 1, 1}, x])/2 + 
      4*G[{0, 0, 0, 0, 1}, x] + 4*G[{0, 0, 0, 1, 0}, x] - 
      11*G[{0, 0, 0, 1, 1}, x] - 12*G[{0, 0, 1, 0, 0}, x] + 
      11*G[{0, 0, 1, 0, 1}, x] + 11*G[{0, 0, 1, 1, 0}, x] - 
      (15*G[{0, 0, 1, 1, 1}, x])/2 + G[{0, 1, 0, 0, 0}, x]/2 + 
      (11*G[{0, 1, 0, 0, 1}, x])/2 + (11*G[{0, 1, 0, 1, 0}, x])/2 - 
      7*G[{0, 1, 0, 1, 1}, x] + (29*G[{0, 1, 1, 0, 0}, x])/2 - 
      19*G[{0, 1, 1, 0, 1}, x] - 19*G[{0, 1, 1, 1, 0}, x] + 
      (53*G[{0, 1, 1, 1, 1}, x])/2 + 57*G[{1, 0, 0, 0, 0}, x] - 
      10*G[{1, 0, 0, 0, 1}, x] + (3*I)*Pi*G[{1, 0, 0, 0, 1}, x] - 
      10*G[{1, 0, 0, 1, 0}, x] - (6*I)*Pi*G[{1, 0, 0, 1, 0}, x] - 
      8*G[{1, 0, 0, 1, 1}, x] + (3*I)*Pi*G[{1, 0, 0, 1, 1}, x] - 
      (63*G[{1, 0, 1, 0, 0}, x])/2 - (6*I)*Pi*G[{1, 0, 1, 0, 0}, x] + 
      21*G[{1, 0, 1, 0, 1}, x] + 21*G[{1, 0, 1, 1, 0}, x] - 
      29*G[{1, 0, 1, 1, 1}, x] + (6*I)*Pi*G[{1, 0, 1, 1, 1}, x] - 
      14*G[{1, 1, 0, 0, 0}, x] - (48*I)*Pi*G[{1, 1, 0, 0, 0}, x] - 
      17*G[{1, 1, 0, 0, 1}, x] + (3*I)*Pi*G[{1, 1, 0, 0, 1}, x] - 
      17*G[{1, 1, 0, 1, 0}, x] + (30*I)*Pi*G[{1, 1, 0, 1, 0}, x] + 
      (41*G[{1, 1, 0, 1, 1}, x])/2 + (15*I)*Pi*G[{1, 1, 0, 1, 1}, x] - 
      (169*G[{1, 1, 1, 0, 0}, x])/2 + (57*I)*Pi*G[{1, 1, 1, 0, 0}, x] + 
      (149*G[{1, 1, 1, 0, 1}, x])/2 - (9*I)*Pi*G[{1, 1, 1, 0, 1}, x] + 
      (149*G[{1, 1, 1, 1, 0}, x])/2 - (27*I)*Pi*G[{1, 1, 1, 1, 0}, x] - 
      (83*G[{1, 1, 1, 1, 1}, x])/2 - (21*I)*Pi*G[{1, 1, 1, 1, 1}, x] + 
      3*G[{1, 0, 0, 0, 1, 1}, x] + 12*G[{1, 0, 0, 1, 0, 0}, x] - 
      18*G[{1, 0, 0, 1, 0, 1}, x] - 18*G[{1, 0, 0, 1, 1, 0}, x] + 
      21*G[{1, 0, 0, 1, 1, 1}, x] - 6*G[{1, 0, 1, 0, 0, 0}, x] - 
      12*G[{1, 0, 1, 1, 0, 0}, x] + 12*G[{1, 0, 1, 1, 0, 1}, x] + 
      12*G[{1, 0, 1, 1, 1, 0}, x] - 6*G[{1, 0, 1, 1, 1, 1}, x] - 
      48*G[{1, 1, 0, 0, 0, 0}, x] + 3*G[{1, 1, 0, 0, 1, 1}, x] + 
      12*G[{1, 1, 0, 1, 0, 0}, x] + 18*G[{1, 1, 0, 1, 0, 1}, x] + 
      18*G[{1, 1, 0, 1, 1, 0}, x] - 3*G[{1, 1, 0, 1, 1, 1}, x] + 
      63*G[{1, 1, 1, 0, 0, 0}, x] - 6*G[{1, 1, 1, 0, 0, 1}, x] - 
      6*G[{1, 1, 1, 0, 1, 0}, x] - 3*G[{1, 1, 1, 0, 1, 1}, x] - 
      21*G[{1, 1, 1, 1, 0, 0}, x] - 6*G[{1, 1, 1, 1, 0, 1}, x] - 
      6*G[{1, 1, 1, 1, 1, 0}, x] - 15*G[{1, 1, 1, 1, 1, 1}, x] + 
      (3779*Zeta[3])/72 - ((281*I)/12)*Pi*Zeta[3] + (71*Pi^2*Zeta[3])/12 - 
      (57*G[{0}, x]*Zeta[3])/2 - ((15*I)/2)*Pi*G[{0}, x]*Zeta[3] - 
      (1565*G[{1}, x]*Zeta[3])/12 + ((27*I)/2)*Pi*G[{1}, x]*Zeta[3] - 
      5*Pi^2*G[{1}, x]*Zeta[3] + 27*G[{0, 0}, x]*Zeta[3] - 
      (45*G[{0, 1}, x]*Zeta[3])/2 - 34*G[{1, 0}, x]*Zeta[3] + 
      (3*I)*Pi*G[{1, 0}, x]*Zeta[3] + (255*G[{1, 1}, x]*Zeta[3])/2 - 
      (12*I)*Pi*G[{1, 1}, x]*Zeta[3] - 27*G[{1, 0, 0}, x]*Zeta[3] + 
      24*G[{1, 0, 1}, x]*Zeta[3] + 48*G[{1, 1, 0}, x]*Zeta[3] - 
      42*G[{1, 1, 1}, x]*Zeta[3] + (5*Zeta[5])/4 + (45*G[{1}, x]*Zeta[5])/
       2)) + COLOR[CF^2*NfV2]*(((5*I)/6)*Pi - (247*Pi^2)/18 + 
    ((53*I)/6)*Pi^3 - (1981*Pi^4)/540 + ((19*I)/45)*Pi^5 - (19*G[{0}, x])/2 + 
    (39*I)*Pi*G[{0}, x] + (13*Pi^2*G[{0}, x])/9 + (I/2)*Pi^3*G[{0}, x] + 
    (16*Pi^4*G[{0}, x])/45 + (31*G[{1}, x])/3 - ((28*I)/3)*Pi*G[{1}, x] + 
    (35*Pi^2*G[{1}, x])/18 - (9*I)*Pi^3*G[{1}, x] + (179*Pi^4*G[{1}, x])/90 - 
    ((19*I)/90)*Pi^5*G[{1}, x] + (107*G[{0, 0}, x])/6 + 
    ((103*I)/3)*Pi*G[{0, 0}, x] - (35*Pi^2*G[{0, 0}, x])/12 + 
    (71*G[{0, 1}, x])/3 - ((11*I)/3)*Pi*G[{0, 1}, x] + 
    (Pi^2*G[{0, 1}, x])/36 - ((4*I)/3)*Pi^3*G[{0, 1}, x] + 
    (71*G[{1, 0}, x])/3 - ((113*I)/3)*Pi*G[{1, 0}, x] + 
    (193*Pi^2*G[{1, 0}, x])/36 + ((11*I)/6)*Pi^3*G[{1, 0}, x] - 
    (8*Pi^4*G[{1, 0}, x])/45 - (67*G[{1, 1}, x])/2 + 
    ((43*I)/3)*Pi*G[{1, 1}, x] - (223*Pi^2*G[{1, 1}, x])/12 + 
    ((19*I)/6)*Pi^3*G[{1, 1}, x] - (53*Pi^4*G[{1, 1}, x])/90 + 
    55*G[{0, 0, 0}, x] - ((46*I)/3)*Pi*G[{0, 0, 0}, x] - 
    (4*Pi^2*G[{0, 0, 0}, x])/3 - (187*G[{0, 0, 1}, x])/6 - 
    (I/3)*Pi*G[{0, 0, 1}, x] - (187*G[{0, 1, 0}, x])/6 - 
    (I/3)*Pi*G[{0, 1, 0}, x] - (8*Pi^2*G[{0, 1, 0}, x])/3 + 
    30*G[{0, 1, 1}, x] - ((19*I)/3)*Pi*G[{0, 1, 1}, x] + 
    (8*Pi^2*G[{0, 1, 1}, x])/3 - 36*G[{1, 0, 0}, x] - 
    ((115*I)/3)*Pi*G[{1, 0, 0}, x] + (19*Pi^2*G[{1, 0, 0}, x])/3 + 
    (5*G[{1, 0, 1}, x])/6 + ((41*I)/3)*Pi*G[{1, 0, 1}, x] + 
    (13*Pi^2*G[{1, 0, 1}, x])/2 + ((2*I)/3)*Pi^3*G[{1, 0, 1}, x] + 
    (5*G[{1, 1, 0}, x])/6 + ((65*I)/3)*Pi*G[{1, 1, 0}, x] - 
    (19*Pi^2*G[{1, 1, 0}, x])/6 - I*Pi^3*G[{1, 1, 0}, x] + 
    9*G[{1, 1, 1}, x] + ((23*I)/3)*Pi*G[{1, 1, 1}, x] + 
    (8*Pi^2*G[{1, 1, 1}, x])/3 - ((2*I)/3)*Pi^3*G[{1, 1, 1}, x] - 
    41*G[{0, 0, 0, 0}, x] + (77*G[{0, 0, 0, 1}, x])/3 + 
    (8*I)*Pi*G[{0, 0, 0, 1}, x] + (77*G[{0, 0, 1, 0}, x])/3 - 
    (8*I)*Pi*G[{0, 0, 1, 0}, x] - 26*G[{0, 0, 1, 1}, x] + 
    8*G[{0, 1, 0, 0}, x] + (24*I)*Pi*G[{0, 1, 0, 0}, x] - 
    (25*G[{0, 1, 0, 1}, x])/3 - (8*I)*Pi*G[{0, 1, 0, 1}, x] - 
    (25*G[{0, 1, 1, 0}, x])/3 + (8*I)*Pi*G[{0, 1, 1, 0}, x] + 
    2*G[{0, 1, 1, 1}, x] - 44*G[{1, 0, 0, 0}, x] + 
    (22*I)*Pi*G[{1, 0, 0, 0}, x] + (2*Pi^2*G[{1, 0, 0, 0}, x])/3 + 
    (53*G[{1, 0, 0, 1}, x])/3 - (4*I)*Pi*G[{1, 0, 0, 1}, x] + 
    (53*G[{1, 0, 1, 0}, x])/3 + (4*I)*Pi*G[{1, 0, 1, 0}, x] + 
    (4*Pi^2*G[{1, 0, 1, 0}, x])/3 - 7*G[{1, 0, 1, 1}, x] - 
    (8*I)*Pi*G[{1, 0, 1, 1}, x] - (4*Pi^2*G[{1, 0, 1, 1}, x])/3 + 
    2*G[{1, 1, 0, 0}, x] - (4*I)*Pi*G[{1, 1, 0, 0}, x] - 
    (7*Pi^2*G[{1, 1, 0, 0}, x])/3 + (50*G[{1, 1, 0, 1}, x])/3 - 
    (8*I)*Pi*G[{1, 1, 0, 1}, x] - (8*Pi^2*G[{1, 1, 0, 1}, x])/3 + 
    (50*G[{1, 1, 1, 0}, x])/3 - (14*I)*Pi*G[{1, 1, 1, 0}, x] - 
    2*Pi^2*G[{1, 1, 1, 0}, x] - 9*G[{1, 1, 1, 1}, x] - 
    (2*I)*Pi*G[{1, 1, 1, 1}, x] + 8*G[{0, 0, 0, 1, 1}, x] - 
    8*G[{0, 0, 1, 0, 0}, x] + 40*G[{0, 1, 0, 0, 0}, x] - 
    16*G[{0, 1, 0, 0, 1}, x] - 16*G[{0, 1, 0, 1, 0}, x] + 
    8*G[{0, 1, 0, 1, 1}, x] + 8*G[{0, 1, 1, 0, 0}, x] + 
    56*G[{1, 0, 0, 0, 0}, x] - 34*G[{1, 0, 0, 0, 1}, x] - 
    (4*I)*Pi*G[{1, 0, 0, 0, 1}, x] - 34*G[{1, 0, 0, 1, 0}, x] + 
    (4*I)*Pi*G[{1, 0, 0, 1, 0}, x] + 30*G[{1, 0, 0, 1, 1}, x] - 
    2*G[{1, 0, 1, 0, 0}, x] - (12*I)*Pi*G[{1, 0, 1, 0, 0}, x] + 
    6*G[{1, 0, 1, 0, 1}, x] + (4*I)*Pi*G[{1, 0, 1, 0, 1}, x] + 
    6*G[{1, 0, 1, 1, 0}, x] - (4*I)*Pi*G[{1, 0, 1, 1, 0}, x] - 
    14*G[{1, 0, 1, 1, 1}, x] - 18*G[{1, 1, 0, 0, 0}, x] - 
    (12*I)*Pi*G[{1, 1, 0, 0, 0}, x] + 8*G[{1, 1, 0, 0, 1}, x] + 
    8*G[{1, 1, 0, 1, 0}, x] - (4*I)*Pi*G[{1, 1, 0, 1, 0}, x] - 
    16*G[{1, 1, 0, 1, 1}, x] - 12*G[{1, 1, 1, 0, 0}, x] + 
    (4*I)*Pi*G[{1, 1, 1, 0, 0}, x] - 2*G[{1, 1, 1, 0, 1}, x] - 
    2*G[{1, 1, 1, 1, 0}, x] + (4*I)*Pi*G[{1, 1, 1, 1, 0}, x] - 
    4*G[{1, 0, 0, 0, 1, 1}, x] + 4*G[{1, 0, 0, 1, 0, 0}, x] - 
    20*G[{1, 0, 1, 0, 0, 0}, x] + 8*G[{1, 0, 1, 0, 0, 1}, x] + 
    8*G[{1, 0, 1, 0, 1, 0}, x] - 4*G[{1, 0, 1, 0, 1, 1}, x] - 
    4*G[{1, 0, 1, 1, 0, 0}, x] - 28*G[{1, 1, 0, 0, 0, 0}, x] + 
    16*G[{1, 1, 0, 0, 0, 1}, x] + 16*G[{1, 1, 0, 0, 1, 0}, x] - 
    16*G[{1, 1, 0, 0, 1, 1}, x] - 4*G[{1, 1, 0, 1, 0, 0}, x] + 
    4*G[{1, 1, 1, 0, 0, 0}, x] + 4*G[{1, 1, 1, 1, 0, 0}, x] - 
    (107*Zeta[3])/2 + ((26*I)/3)*Pi*Zeta[3] + 14*Pi^2*Zeta[3] + 
    37*G[{0}, x]*Zeta[3] - (16*I)*Pi*G[{0}, x]*Zeta[3] + 
    16*G[{1}, x]*Zeta[3] + (2*I)*Pi*G[{1}, x]*Zeta[3] - 
    7*Pi^2*G[{1}, x]*Zeta[3] - 16*G[{0, 0}, x]*Zeta[3] + 
    8*G[{0, 1}, x]*Zeta[3] - 28*G[{1, 0}, x]*Zeta[3] + 
    (8*I)*Pi*G[{1, 0}, x]*Zeta[3] + 8*G[{1, 1}, x]*Zeta[3] + 
    (8*I)*Pi*G[{1, 1}, x]*Zeta[3] + 8*G[{1, 0, 0}, x]*Zeta[3] - 
    4*G[{1, 0, 1}, x]*Zeta[3] + 24*G[{1, 1, 0}, x]*Zeta[3] + 
    4*G[{1, 1, 1}, x]*Zeta[3] + FF[(1 - x)^(-1)]*
     ((-I/12)*Pi^3 + (91*Pi^4)/360 - ((77*I)/6)*Pi*G[{0}, x] + 
      (33*Pi^2*G[{0}, x])/4 + ((3*I)/4)*Pi^3*G[{0}, x] + 
      (I/2)*Pi^3*G[{1}, x] - (77*G[{0, 0}, x])/6 - (19*I)*Pi*G[{0, 0}, x] + 
      (7*Pi^2*G[{0, 0}, x])/4 + ((3*I)/2)*Pi*G[{0, 1}, x] + 
      (4*Pi^2*G[{0, 1}, x])/3 + (2*I)*Pi*G[{1, 0}, x] + 
      (3*Pi^2*G[{1, 0}, x])/2 - 16*G[{0, 0, 0}, x] + 
      (5*I)*Pi*G[{0, 0, 0}, x] + (3*G[{0, 0, 1}, x])/2 + 
      (3*G[{0, 1, 0}, x])/2 + (3*I)*Pi*G[{0, 1, 0}, x] + 2*G[{1, 0, 0}, x] - 
      (3*I)*Pi*G[{1, 0, 0}, x] - (3*I)*Pi*G[{1, 1, 0}, x] + 
      13*G[{0, 0, 0, 0}, x] - 8*G[{0, 0, 0, 1}, x] - 8*G[{0, 0, 1, 0}, x] + 
      8*G[{0, 0, 1, 1}, x] + 3*G[{0, 1, 0, 0}, x] - 3*G[{1, 0, 0, 0}, x] - 
      3*G[{1, 1, 0, 0}, x] + Zeta[3]/2 - (6*I)*Pi*Zeta[3] - 
      14*G[{0}, x]*Zeta[3] - 3*G[{1}, x]*Zeta[3]) + 
    FF[x]^2*(-Pi^2/4 - ((5*I)/6)*Pi^3 - (13*Pi^4)/30 + (Pi^2*G[{0}, x])/3 + 
      ((2*I)/3)*Pi^3*G[{0}, x] + (Pi^2*G[{1}, x])/3 - 
      ((2*I)/3)*Pi^3*G[{1}, x] - G[{0, 0}, x]/2 - ((5*I)/3)*Pi*G[{0, 0}, x] - 
      (2*Pi^2*G[{0, 0}, x])/3 + G[{0, 1}, x]/2 + ((5*I)/3)*Pi*G[{0, 1}, x] + 
      (2*Pi^2*G[{0, 1}, x])/3 + G[{1, 0}, x]/2 + ((5*I)/3)*Pi*G[{1, 0}, x] + 
      (2*Pi^2*G[{1, 0}, x])/3 - G[{1, 1}, x]/2 - ((5*I)/3)*Pi*G[{1, 1}, x] - 
      (2*Pi^2*G[{1, 1}, x])/3 - G[{0, 0, 0}, x] + (4*I)*Pi*G[{0, 0, 0}, x] - 
      (2*G[{0, 0, 1}, x])/3 + (4*I)*Pi*G[{0, 0, 1}, x] - 
      (2*G[{0, 1, 0}, x])/3 - (4*I)*Pi*G[{0, 1, 0}, x] + 
      (7*G[{0, 1, 1}, x])/3 - (4*I)*Pi*G[{0, 1, 1}, x] + 
      (7*G[{1, 0, 0}, x])/3 - (4*I)*Pi*G[{1, 0, 0}, x] - 
      (2*G[{1, 0, 1}, x])/3 - (4*I)*Pi*G[{1, 0, 1}, x] - 
      (2*G[{1, 1, 0}, x])/3 + (4*I)*Pi*G[{1, 1, 0}, x] - G[{1, 1, 1}, x] + 
      (4*I)*Pi*G[{1, 1, 1}, x] + 4*G[{0, 0, 0, 0}, x] + 
      4*G[{0, 0, 1, 1}, x] - 4*G[{0, 1, 0, 0}, x] - 4*G[{0, 1, 1, 1}, x] - 
      4*G[{1, 0, 0, 0}, x] - 4*G[{1, 0, 1, 1}, x] + 4*G[{1, 1, 0, 0}, x] + 
      4*G[{1, 1, 1, 1}, x] - 3*Zeta[3] - (8*I)*Pi*Zeta[3] - 
      4*G[{0}, x]*Zeta[3] + 4*G[{1}, x]*Zeta[3]) - 28*Zeta[5] + 
    14*G[{1}, x]*Zeta[5] + FF[x]*((13*Pi^2)/3 - ((109*I)/36)*Pi^3 - 
      (2*Pi^4)/15 + (I/18)*Pi^5 - (35*G[{0}, x])/6 - (I/3)*Pi*G[{0}, x] - 
      (37*Pi^2*G[{0}, x])/18 - (I/6)*Pi^3*G[{0}, x] - 
      (161*Pi^4*G[{0}, x])/540 + (35*G[{1}, x])/6 + (I/3)*Pi*G[{1}, x] - 
      (29*Pi^2*G[{1}, x])/18 + ((13*I)/6)*Pi^3*G[{1}, x] + 
      (161*Pi^4*G[{1}, x])/540 + (31*G[{0, 0}, x])/3 - 
      ((17*I)/2)*Pi*G[{0, 0}, x] - (5*Pi^2*G[{0, 0}, x])/4 + 
      ((5*I)/6)*Pi^3*G[{0, 0}, x] - (26*G[{0, 1}, x])/3 + 
      ((7*I)/6)*Pi*G[{0, 1}, x] - (19*Pi^2*G[{0, 1}, x])/4 + 
      (I/6)*Pi^3*G[{0, 1}, x] - (26*G[{1, 0}, x])/3 + 
      ((17*I)/2)*Pi*G[{1, 0}, x] + (5*Pi^2*G[{1, 0}, x])/4 - 
      ((5*I)/6)*Pi^3*G[{1, 0}, x] + 7*G[{1, 1}, x] - 
      ((7*I)/6)*Pi*G[{1, 1}, x] + (19*Pi^2*G[{1, 1}, x])/4 - 
      (I/6)*Pi^3*G[{1, 1}, x] - 14*G[{0, 0, 0}, x] + 
      (2*I)*Pi*G[{0, 0, 0}, x] + Pi^2*G[{0, 0, 0}, x] + 7*G[{0, 0, 1}, x] - 
      (7*I)*Pi*G[{0, 0, 1}, x] + (25*Pi^2*G[{0, 0, 1}, x])/18 + 
      7*G[{0, 1, 0}, x] + I*Pi*G[{0, 1, 0}, x] + (25*Pi^2*G[{0, 1, 0}, x])/
       18 - (22*G[{0, 1, 1}, x])/3 + (10*I)*Pi*G[{0, 1, 1}, x] + 
      Pi^2*G[{0, 1, 1}, x] + (20*G[{1, 0, 0}, x])/3 + 
      (2*I)*Pi*G[{1, 0, 0}, x] - Pi^2*G[{1, 0, 0}, x] + G[{1, 0, 1}, x]/3 + 
      (3*I)*Pi*G[{1, 0, 1}, x] - (25*Pi^2*G[{1, 0, 1}, x])/18 + 
      G[{1, 1, 0}, x]/3 - (5*I)*Pi*G[{1, 1, 0}, x] - 
      (25*Pi^2*G[{1, 1, 0}, x])/18 - (6*I)*Pi*G[{1, 1, 1}, x] - 
      Pi^2*G[{1, 1, 1}, x] + 3*G[{0, 0, 0, 0}, x] - 
      ((2*I)/3)*Pi*G[{0, 0, 0, 0}, x] - G[{0, 0, 0, 1}, x] - 
      ((2*I)/3)*Pi*G[{0, 0, 0, 1}, x] - G[{0, 0, 1, 0}, x] - 
      ((14*I)/3)*Pi*G[{0, 0, 1, 0}, x] - 7*G[{0, 0, 1, 1}, x] - 
      ((14*I)/3)*Pi*G[{0, 0, 1, 1}, x] - 5*G[{0, 1, 0, 0}, x] - 
      ((14*I)/3)*Pi*G[{0, 1, 0, 0}, x] + 5*G[{0, 1, 0, 1}, x] - 
      ((14*I)/3)*Pi*G[{0, 1, 0, 1}, x] + 5*G[{0, 1, 1, 0}, x] - 
      ((2*I)/3)*Pi*G[{0, 1, 1, 0}, x] + 5*G[{0, 1, 1, 1}, x] - 
      ((2*I)/3)*Pi*G[{0, 1, 1, 1}, x] + G[{1, 0, 0, 0}, x] + 
      ((2*I)/3)*Pi*G[{1, 0, 0, 0}, x] + G[{1, 0, 0, 1}, x] + 
      ((2*I)/3)*Pi*G[{1, 0, 0, 1}, x] + G[{1, 0, 1, 0}, x] + 
      ((14*I)/3)*Pi*G[{1, 0, 1, 0}, x] + 3*G[{1, 0, 1, 1}, x] + 
      ((14*I)/3)*Pi*G[{1, 0, 1, 1}, x] + G[{1, 1, 0, 0}, x] + 
      ((14*I)/3)*Pi*G[{1, 1, 0, 0}, x] - 5*G[{1, 1, 0, 1}, x] + 
      ((14*I)/3)*Pi*G[{1, 1, 0, 1}, x] - 5*G[{1, 1, 1, 0}, x] + 
      ((2*I)/3)*Pi*G[{1, 1, 1, 0}, x] - G[{1, 1, 1, 1}, x] + 
      ((2*I)/3)*Pi*G[{1, 1, 1, 1}, x] - (2*G[{0, 0, 0, 0, 1}, x])/3 - 
      (2*G[{0, 0, 0, 1, 0}, x])/3 - 6*G[{0, 0, 1, 0, 0}, x] + 
      (4*G[{0, 0, 1, 0, 1}, x])/3 + (4*G[{0, 0, 1, 1, 0}, x])/3 - 
      6*G[{0, 0, 1, 1, 1}, x] - 6*G[{0, 1, 0, 0, 0}, x] + 
      (4*G[{0, 1, 0, 0, 1}, x])/3 + (4*G[{0, 1, 0, 1, 0}, x])/3 - 
      6*G[{0, 1, 0, 1, 1}, x] - (2*G[{0, 1, 1, 0, 1}, x])/3 - 
      (2*G[{0, 1, 1, 1, 0}, x])/3 + (2*G[{1, 0, 0, 0, 1}, x])/3 + 
      (2*G[{1, 0, 0, 1, 0}, x])/3 + 6*G[{1, 0, 1, 0, 0}, x] - 
      (4*G[{1, 0, 1, 0, 1}, x])/3 - (4*G[{1, 0, 1, 1, 0}, x])/3 + 
      6*G[{1, 0, 1, 1, 1}, x] + 6*G[{1, 1, 0, 0, 0}, x] - 
      (4*G[{1, 1, 0, 0, 1}, x])/3 - (4*G[{1, 1, 0, 1, 0}, x])/3 + 
      6*G[{1, 1, 0, 1, 1}, x] + (2*G[{1, 1, 1, 0, 1}, x])/3 + 
      (2*G[{1, 1, 1, 1, 0}, x])/3 + (23*Zeta[3])/3 + I*Pi*Zeta[3] - 
      (43*Pi^2*Zeta[3])/18 + 4*G[{0}, x]*Zeta[3] + ((16*I)/3)*Pi*G[{0}, x]*
       Zeta[3] - ((16*I)/3)*Pi*G[{1}, x]*Zeta[3] + 6*G[{0, 0}, x]*Zeta[3] + 
      10*G[{0, 1}, x]*Zeta[3] - 6*G[{1, 0}, x]*Zeta[3] - 
      10*G[{1, 1}, x]*Zeta[3] + (28*Zeta[5])/3) + 
    FF[x^(-1)]*(((-97*I)/6)*Pi + (325*Pi^2)/18 - ((95*I)/12)*Pi^3 + 
      (1567*Pi^4)/540 - ((19*I)/45)*Pi^5 - (14*I)*Pi*G[{0}, x] - 
      (33*Pi^2*G[{0}, x])/2 - ((5*I)/2)*Pi^3*G[{0}, x] - 
      (16*Pi^4*G[{0}, x])/45 - (97*G[{1}, x])/6 + (54*I)*Pi*G[{1}, x] - 
      (8*Pi^2*G[{1}, x])/9 + ((63*I)/4)*Pi^3*G[{1}, x] - 
      (29*Pi^4*G[{1}, x])/6 + ((19*I)/30)*Pi^5*G[{1}, x] + 
      ((41*I)/3)*Pi*G[{0, 0}, x] - (5*Pi^2*G[{0, 0}, x])/3 - 
      14*G[{0, 1}, x] - ((47*I)/3)*Pi*G[{0, 1}, x] - (Pi^2*G[{0, 1}, x])/9 + 
      ((4*I)/3)*Pi^3*G[{0, 1}, x] - 14*G[{1, 0}, x] + 
      ((299*I)/6)*Pi*G[{1, 0}, x] + (175*Pi^2*G[{1, 0}, x])/18 + 
      ((3*I)/2)*Pi^3*G[{1, 0}, x] + (8*Pi^4*G[{1, 0}, x])/15 + 
      (141*G[{1, 1}, x])/2 - ((11*I)/3)*Pi*G[{1, 1}, x] + 
      (101*Pi^2*G[{1, 1}, x])/4 - ((19*I)/6)*Pi^3*G[{1, 1}, x] + 
      (53*Pi^4*G[{1, 1}, x])/30 - ((2*I)/3)*Pi*G[{0, 0, 0}, x] + 
      (4*Pi^2*G[{0, 0, 0}, x])/3 + (41*G[{0, 0, 1}, x])/3 + 
      ((16*I)/3)*Pi*G[{0, 0, 1}, x] + (41*G[{0, 1, 0}, x])/3 - 
      ((23*I)/3)*Pi*G[{0, 1, 0}, x] + (8*Pi^2*G[{0, 1, 0}, x])/3 - 
      (91*G[{0, 1, 1}, x])/3 - ((2*I)/3)*Pi*G[{0, 1, 1}, x] - 
      (8*Pi^2*G[{0, 1, 1}, x])/3 + 49*G[{1, 0, 0}, x] + 
      ((85*I)/3)*Pi*G[{1, 0, 0}, x] - 5*Pi^2*G[{1, 0, 0}, x] - 
      G[{1, 0, 1}, x]/6 - ((56*I)/3)*Pi*G[{1, 0, 1}, x] - 
      (13*Pi^2*G[{1, 0, 1}, x])/2 - (2*I)*Pi^3*G[{1, 0, 1}, x] - 
      G[{1, 1, 0}, x]/6 - ((167*I)/3)*Pi*G[{1, 1, 0}, x] + 
      (41*Pi^2*G[{1, 1, 0}, x])/2 + (3*I)*Pi^3*G[{1, 1, 0}, x] - 
      2*G[{1, 1, 1}, x] - ((44*I)/3)*Pi*G[{1, 1, 1}, x] - 
      (8*Pi^2*G[{1, 1, 1}, x])/3 + (2*I)*Pi^3*G[{1, 1, 1}, x] - 
      (2*G[{0, 0, 0, 1}, x])/3 - (8*I)*Pi*G[{0, 0, 0, 1}, x] - 
      (2*G[{0, 0, 1, 0}, x])/3 + (8*I)*Pi*G[{0, 0, 1, 0}, x] + 
      6*G[{0, 0, 1, 1}, x] - 10*G[{0, 1, 0, 0}, x] - 
      (24*I)*Pi*G[{0, 1, 0, 0}, x] + (7*G[{0, 1, 0, 1}, x])/3 + 
      (8*I)*Pi*G[{0, 1, 0, 1}, x] + (7*G[{0, 1, 1, 0}, x])/3 - 
      (8*I)*Pi*G[{0, 1, 1, 0}, x] - 3*G[{0, 1, 1, 1}, x] + 
      50*G[{1, 0, 0, 0}, x] - (22*I)*Pi*G[{1, 0, 0, 0}, x] - 
      2*Pi^2*G[{1, 0, 0, 0}, x] - (101*G[{1, 0, 0, 1}, x])/3 + 
      (4*I)*Pi*G[{1, 0, 0, 1}, x] - (101*G[{1, 0, 1, 0}, x])/3 - 
      (8*I)*Pi*G[{1, 0, 1, 0}, x] - 4*Pi^2*G[{1, 0, 1, 0}, x] + 
      18*G[{1, 0, 1, 1}, x] + (8*I)*Pi*G[{1, 0, 1, 1}, x] + 
      4*Pi^2*G[{1, 0, 1, 1}, x] - 35*G[{1, 1, 0, 0}, x] - 
      (24*I)*Pi*G[{1, 1, 0, 0}, x] + 7*Pi^2*G[{1, 1, 0, 0}, x] - 
      (53*G[{1, 1, 0, 1}, x])/3 + (8*I)*Pi*G[{1, 1, 0, 1}, x] + 
      8*Pi^2*G[{1, 1, 0, 1}, x] - (53*G[{1, 1, 1, 0}, x])/3 + 
      (14*I)*Pi*G[{1, 1, 1, 0}, x] + 6*Pi^2*G[{1, 1, 1, 0}, x] + 
      3*G[{1, 1, 1, 1}, x] + (2*I)*Pi*G[{1, 1, 1, 1}, x] - 
      8*G[{0, 0, 0, 1, 1}, x] + 8*G[{0, 0, 1, 0, 0}, x] - 
      40*G[{0, 1, 0, 0, 0}, x] + 16*G[{0, 1, 0, 0, 1}, x] + 
      16*G[{0, 1, 0, 1, 0}, x] - 8*G[{0, 1, 0, 1, 1}, x] - 
      8*G[{0, 1, 1, 0, 0}, x] - 56*G[{1, 0, 0, 0, 0}, x] + 
      34*G[{1, 0, 0, 0, 1}, x] + (12*I)*Pi*G[{1, 0, 0, 0, 1}, x] + 
      34*G[{1, 0, 0, 1, 0}, x] - (12*I)*Pi*G[{1, 0, 0, 1, 0}, x] - 
      30*G[{1, 0, 0, 1, 1}, x] - 2*G[{1, 0, 1, 0, 0}, x] + 
      (36*I)*Pi*G[{1, 0, 1, 0, 0}, x] - 6*G[{1, 0, 1, 0, 1}, x] - 
      (12*I)*Pi*G[{1, 0, 1, 0, 1}, x] - 6*G[{1, 0, 1, 1, 0}, x] + 
      (12*I)*Pi*G[{1, 0, 1, 1, 0}, x] + 14*G[{1, 0, 1, 1, 1}, x] + 
      2*G[{1, 1, 0, 0, 0}, x] + (36*I)*Pi*G[{1, 1, 0, 0, 0}, x] - 
      8*G[{1, 1, 0, 0, 1}, x] - 8*G[{1, 1, 0, 1, 0}, x] + 
      (12*I)*Pi*G[{1, 1, 0, 1, 0}, x] + 16*G[{1, 1, 0, 1, 1}, x] + 
      12*G[{1, 1, 1, 0, 0}, x] - (12*I)*Pi*G[{1, 1, 1, 0, 0}, x] + 
      2*G[{1, 1, 1, 0, 1}, x] + 2*G[{1, 1, 1, 1, 0}, x] - 
      (12*I)*Pi*G[{1, 1, 1, 1, 0}, x] + 12*G[{1, 0, 0, 0, 1, 1}, x] - 
      12*G[{1, 0, 0, 1, 0, 0}, x] + 60*G[{1, 0, 1, 0, 0, 0}, x] - 
      24*G[{1, 0, 1, 0, 0, 1}, x] - 24*G[{1, 0, 1, 0, 1, 0}, x] + 
      12*G[{1, 0, 1, 0, 1, 1}, x] + 12*G[{1, 0, 1, 1, 0, 0}, x] + 
      84*G[{1, 1, 0, 0, 0, 0}, x] - 48*G[{1, 1, 0, 0, 0, 1}, x] - 
      48*G[{1, 1, 0, 0, 1, 0}, x] + 48*G[{1, 1, 0, 0, 1, 1}, x] + 
      12*G[{1, 1, 0, 1, 0, 0}, x] - 12*G[{1, 1, 1, 0, 0, 0}, x] - 
      12*G[{1, 1, 1, 1, 0, 0}, x] + 57*Zeta[3] + ((28*I)/3)*Pi*Zeta[3] - 
      14*Pi^2*Zeta[3] - 2*G[{0}, x]*Zeta[3] + (16*I)*Pi*G[{0}, x]*Zeta[3] - 
      62*G[{1}, x]*Zeta[3] - (22*I)*Pi*G[{1}, x]*Zeta[3] + 
      21*Pi^2*G[{1}, x]*Zeta[3] + 16*G[{0, 0}, x]*Zeta[3] - 
      8*G[{0, 1}, x]*Zeta[3] + 20*G[{1, 0}, x]*Zeta[3] - 
      (24*I)*Pi*G[{1, 0}, x]*Zeta[3] - 8*G[{1, 1}, x]*Zeta[3] - 
      (24*I)*Pi*G[{1, 1}, x]*Zeta[3] - 24*G[{1, 0, 0}, x]*Zeta[3] + 
      12*G[{1, 0, 1}, x]*Zeta[3] - 72*G[{1, 1, 0}, x]*Zeta[3] - 
      12*G[{1, 1, 1}, x]*Zeta[3] + 28*Zeta[5] - 42*G[{1}, x]*Zeta[5]) + 
    FF[x^(-2)]*(((-87*I)/2)*Pi*G[{1}, x] + (14*Pi^2*G[{1}, x])/9 - 
      ((125*I)/12)*Pi^3*G[{1}, x] + (275*Pi^4*G[{1}, x])/108 - 
      ((19*I)/45)*Pi^5*G[{1}, x] + ((40*I)/3)*Pi*G[{0, 1}, x] - 
      (I/3)*Pi*G[{1, 0}, x] - (109*Pi^2*G[{1, 0}, x])/6 - 
      ((5*I)/2)*Pi^3*G[{1, 0}, x] - (16*Pi^4*G[{1, 0}, x])/45 - 
      (87*G[{1, 1}, x])/2 - ((47*I)/6)*Pi*G[{1, 1}, x] - 
      (43*Pi^2*G[{1, 1}, x])/4 + (I/6)*Pi^3*G[{1, 1}, x] - 
      (53*Pi^4*G[{1, 1}, x])/45 + (40*G[{0, 1, 1}, x])/3 + 
      (13*I)*Pi*G[{1, 0, 0}, x] - (Pi^2*G[{1, 0, 0}, x])/3 - 
      G[{1, 0, 1}, x]/3 + (4*I)*Pi*G[{1, 0, 1}, x] + 
      (25*Pi^2*G[{1, 0, 1}, x])/18 + ((4*I)/3)*Pi^3*G[{1, 0, 1}, x] - 
      G[{1, 1, 0}, x]/3 + (46*I)*Pi*G[{1, 1, 0}, x] - 
      (287*Pi^2*G[{1, 1, 0}, x])/18 - (2*I)*Pi^3*G[{1, 1, 0}, x] - 
      6*G[{1, 1, 1}, x] + (9*I)*Pi*G[{1, 1, 1}, x] + Pi^2*G[{1, 1, 1}, x] - 
      ((4*I)/3)*Pi^3*G[{1, 1, 1}, x] - ((2*I)/3)*Pi*G[{1, 0, 0, 0}, x] + 
      (4*Pi^2*G[{1, 0, 0, 0}, x])/3 + 13*G[{1, 0, 0, 1}, x] - 
      ((2*I)/3)*Pi*G[{1, 0, 0, 1}, x] + 13*G[{1, 0, 1, 0}, x] - 
      ((2*I)/3)*Pi*G[{1, 0, 1, 0}, x] + (8*Pi^2*G[{1, 0, 1, 0}, x])/3 - 
      10*G[{1, 0, 1, 1}, x] - ((14*I)/3)*Pi*G[{1, 0, 1, 1}, x] - 
      (8*Pi^2*G[{1, 0, 1, 1}, x])/3 + 39*G[{1, 1, 0, 0}, x] + 
      ((70*I)/3)*Pi*G[{1, 1, 0, 0}, x] - (14*Pi^2*G[{1, 1, 0, 0}, x])/3 + 
      6*G[{1, 1, 0, 1}, x] - ((14*I)/3)*Pi*G[{1, 1, 0, 1}, x] - 
      (16*Pi^2*G[{1, 1, 0, 1}, x])/3 + 6*G[{1, 1, 1, 0}, x] - 
      ((2*I)/3)*Pi*G[{1, 1, 1, 0}, x] - 4*Pi^2*G[{1, 1, 1, 0}, x] + 
      3*G[{1, 1, 1, 1}, x] - ((2*I)/3)*Pi*G[{1, 1, 1, 1}, x] - 
      (2*G[{1, 0, 0, 0, 1}, x])/3 - (8*I)*Pi*G[{1, 0, 0, 0, 1}, x] - 
      (2*G[{1, 0, 0, 1, 0}, x])/3 + (8*I)*Pi*G[{1, 0, 0, 1, 0}, x] - 
      2*G[{1, 0, 1, 0, 0}, x] - (24*I)*Pi*G[{1, 0, 1, 0, 0}, x] + 
      (4*G[{1, 0, 1, 0, 1}, x])/3 + (8*I)*Pi*G[{1, 0, 1, 0, 1}, x] + 
      (4*G[{1, 0, 1, 1, 0}, x])/3 - (8*I)*Pi*G[{1, 0, 1, 1, 0}, x] - 
      6*G[{1, 0, 1, 1, 1}, x] + 10*G[{1, 1, 0, 0, 0}, x] - 
      (24*I)*Pi*G[{1, 1, 0, 0, 0}, x] + (4*G[{1, 1, 0, 0, 1}, x])/3 + 
      (4*G[{1, 1, 0, 1, 0}, x])/3 - (8*I)*Pi*G[{1, 1, 0, 1, 0}, x] - 
      6*G[{1, 1, 0, 1, 1}, x] + (8*I)*Pi*G[{1, 1, 1, 0, 0}, x] - 
      (2*G[{1, 1, 1, 0, 1}, x])/3 - (2*G[{1, 1, 1, 1, 0}, x])/3 + 
      (8*I)*Pi*G[{1, 1, 1, 1, 0}, x] - 8*G[{1, 0, 0, 0, 1, 1}, x] + 
      8*G[{1, 0, 0, 1, 0, 0}, x] - 40*G[{1, 0, 1, 0, 0, 0}, x] + 
      16*G[{1, 0, 1, 0, 0, 1}, x] + 16*G[{1, 0, 1, 0, 1, 0}, x] - 
      8*G[{1, 0, 1, 0, 1, 1}, x] - 8*G[{1, 0, 1, 1, 0, 0}, x] - 
      56*G[{1, 1, 0, 0, 0, 0}, x] + 32*G[{1, 1, 0, 0, 0, 1}, x] + 
      32*G[{1, 1, 0, 0, 1, 0}, x] - 32*G[{1, 1, 0, 0, 1, 1}, x] - 
      8*G[{1, 1, 0, 1, 0, 0}, x] + 8*G[{1, 1, 1, 0, 0, 0}, x] + 
      8*G[{1, 1, 1, 1, 0, 0}, x] + 55*G[{1}, x]*Zeta[3] + 
      ((76*I)/3)*Pi*G[{1}, x]*Zeta[3] - 14*Pi^2*G[{1}, x]*Zeta[3] + 
      14*G[{1, 0}, x]*Zeta[3] + (16*I)*Pi*G[{1, 0}, x]*Zeta[3] + 
      10*G[{1, 1}, x]*Zeta[3] + (16*I)*Pi*G[{1, 1}, x]*Zeta[3] + 
      16*G[{1, 0, 0}, x]*Zeta[3] - 8*G[{1, 0, 1}, x]*Zeta[3] + 
      48*G[{1, 1, 0}, x]*Zeta[3] + 8*G[{1, 1, 1}, x]*Zeta[3] + 
      28*G[{1}, x]*Zeta[5])) + COLOR[CA*CF^2]*
   (69727/1296 + ((199825*I)/2592)*Pi + (107693*Pi^2)/31104 + 
    ((64465*I)/1296)*Pi^3 + (705169*Pi^4)/77760 - ((4927*I)/4320)*Pi^5 + 
    (9257*Pi^6)/54432 + (253*G[{0}, x])/72 + ((54791*I)/2592)*Pi*G[{0}, x] - 
    (545*Pi^2*G[{0}, x])/54 - ((3619*I)/216)*Pi^3*G[{0}, x] - 
    (9799*Pi^4*G[{0}, x])/4320 + ((61*I)/360)*Pi^5*G[{0}, x] + 
    (79091*G[{1}, x])/5184 - ((29381*I)/216)*Pi*G[{1}, x] - 
    (25093*Pi^2*G[{1}, x])/432 - ((5461*I)/216)*Pi^3*G[{1}, x] - 
    (5087*Pi^4*G[{1}, x])/1080 - (I/16)*Pi^5*G[{1}, x] + 
    (87983*G[{0, 0}, x])/2592 + ((9533*I)/216)*Pi*G[{0, 0}, x] - 
    (35*Pi^2*G[{0, 0}, x])/27 + (I/3)*Pi^3*G[{0, 0}, x] + 
    (5*Pi^4*G[{0, 0}, x])/18 - (403*G[{0, 1}, x])/18 - 
    ((12049*I)/72)*Pi*G[{0, 1}, x] + (12431*Pi^2*G[{0, 1}, x])/432 - 
    ((473*I)/72)*Pi^3*G[{0, 1}, x] + (73*Pi^4*G[{0, 1}, x])/90 - 
    (403*G[{1, 0}, x])/18 - ((2195*I)/72)*Pi*G[{1, 0}, x] + 
    (3161*Pi^2*G[{1, 0}, x])/432 + ((34*I)/3)*Pi^3*G[{1, 0}, x] + 
    (41*Pi^4*G[{1, 0}, x])/144 - (1933*G[{1, 1}, x])/18 + 
    ((5375*I)/36)*Pi*G[{1, 1}, x] + (5197*Pi^2*G[{1, 1}, x])/216 + 
    ((121*I)/6)*Pi^3*G[{1, 1}, x] + (143*Pi^4*G[{1, 1}, x])/240 + 
    57*G[{0, 0, 0}, x] - (38*I)*Pi*G[{0, 0, 0}, x] + 
    (47*Pi^2*G[{0, 0, 0}, x])/18 - I*Pi^3*G[{0, 0, 0}, x] - 
    (107*G[{0, 0, 1}, x])/24 + ((3665*I)/36)*Pi*G[{0, 0, 1}, x] - 
    (413*Pi^2*G[{0, 0, 1}, x])/36 - (I/4)*Pi^3*G[{0, 0, 1}, x] - 
    (107*G[{0, 1, 0}, x])/24 + ((727*I)/72)*Pi*G[{0, 1, 0}, x] + 
    (103*Pi^2*G[{0, 1, 0}, x])/24 - ((23*I)/12)*Pi^3*G[{0, 1, 0}, x] - 
    (2773*G[{0, 1, 1}, x])/18 - ((247*I)/8)*Pi*G[{0, 1, 1}, x] + 
    (101*Pi^2*G[{0, 1, 1}, x])/36 - ((11*I)/2)*Pi^3*G[{0, 1, 1}, x] - 
    (4147*G[{1, 0, 0}, x])/18 - ((907*I)/24)*Pi*G[{1, 0, 0}, x] - 
    (361*Pi^2*G[{1, 0, 0}, x])/72 - ((3*I)/4)*Pi^3*G[{1, 0, 0}, x] + 
    (15029*G[{1, 0, 1}, x])/72 + ((1147*I)/24)*Pi*G[{1, 0, 1}, x] + 
    (479*Pi^2*G[{1, 0, 1}, x])/72 + ((31*I)/12)*Pi^3*G[{1, 0, 1}, x] + 
    (15029*G[{1, 1, 0}, x])/72 + ((466*I)/9)*Pi*G[{1, 1, 0}, x] + 
    (265*Pi^2*G[{1, 1, 0}, x])/36 - (I/12)*Pi^3*G[{1, 1, 0}, x] - 
    (4237*G[{1, 1, 1}, x])/72 - ((329*I)/4)*Pi*G[{1, 1, 1}, x] - 
    (931*Pi^2*G[{1, 1, 1}, x])/72 - ((7*I)/12)*Pi^3*G[{1, 1, 1}, x] + 
    FF[(1 - x)^(-2)]*(Pi^2*G[{0, 0}, x] - (3*I)*Pi*G[{0, 0, 0}, x] - 
      3*G[{0, 0, 0, 0}, x]) - (265*G[{0, 0, 0, 0}, x])/6 - 
    ((95*I)/3)*Pi*G[{0, 0, 0, 0}, x] - Pi^2*G[{0, 0, 0, 0}, x] + 
    (2*G[{0, 0, 0, 1}, x])/3 - ((59*I)/4)*Pi*G[{0, 0, 0, 1}, x] - 
    2*Pi^2*G[{0, 0, 0, 1}, x] + (2*G[{0, 0, 1, 0}, x])/3 + 
    ((193*I)/12)*Pi*G[{0, 0, 1, 0}, x] - (16*Pi^2*G[{0, 0, 1, 0}, x])/3 + 
    (3641*G[{0, 0, 1, 1}, x])/36 - ((7*I)/2)*Pi*G[{0, 0, 1, 1}, x] + 
    (7*Pi^2*G[{0, 0, 1, 1}, x])/4 + (943*G[{0, 1, 0, 0}, x])/18 + 
    ((389*I)/12)*Pi*G[{0, 1, 0, 0}, x] - (37*Pi^2*G[{0, 1, 0, 0}, x])/12 - 
    (1015*G[{0, 1, 0, 1}, x])/24 - ((75*I)/4)*Pi*G[{0, 1, 0, 1}, x] + 
    (7*Pi^2*G[{0, 1, 0, 1}, x])/3 - (1015*G[{0, 1, 1, 0}, x])/24 - 
    ((149*I)/6)*Pi*G[{0, 1, 1, 0}, x] + (11*Pi^2*G[{0, 1, 1, 0}, x])/6 + 
    (109*G[{0, 1, 1, 1}, x])/4 + ((85*I)/3)*Pi*G[{0, 1, 1, 1}, x] - 
    (Pi^2*G[{0, 1, 1, 1}, x])/2 - (209*G[{1, 0, 0, 0}, x])/4 + 
    ((260*I)/3)*Pi*G[{1, 0, 0, 0}, x] - (Pi^2*G[{1, 0, 0, 0}, x])/6 + 
    (577*G[{1, 0, 0, 1}, x])/24 + (3*I)*Pi*G[{1, 0, 0, 1}, x] + 
    (5*Pi^2*G[{1, 0, 0, 1}, x])/3 + (577*G[{1, 0, 1, 0}, x])/24 - 
    ((106*I)/3)*Pi*G[{1, 0, 1, 0}, x] + (11*Pi^2*G[{1, 0, 1, 0}, x])/4 - 
    (43*G[{1, 0, 1, 1}, x])/6 - ((149*I)/3)*Pi*G[{1, 0, 1, 1}, x] - 
    (7*Pi^2*G[{1, 0, 1, 1}, x])/3 + (839*G[{1, 1, 0, 0}, x])/6 - 
    ((199*I)/4)*Pi*G[{1, 1, 0, 0}, x] + (31*Pi^2*G[{1, 1, 0, 0}, x])/4 - 
    (4283*G[{1, 1, 0, 1}, x])/36 - ((301*I)/6)*Pi*G[{1, 1, 0, 1}, x] - 
    (21*Pi^2*G[{1, 1, 0, 1}, x])/4 - (4283*G[{1, 1, 1, 0}, x])/36 - 
    ((119*I)/12)*Pi*G[{1, 1, 1, 0}, x] - (11*Pi^2*G[{1, 1, 1, 0}, x])/3 + 
    (2369*G[{1, 1, 1, 1}, x])/36 + (109*I)*Pi*G[{1, 1, 1, 1}, x] + 
    (11*Pi^2*G[{1, 1, 1, 1}, x])/4 - (110*G[{0, 0, 0, 0, 0}, x])/3 - 
    6*G[{0, 0, 0, 0, 1}, x] - (6*I)*Pi*G[{0, 0, 0, 0, 1}, x] - 
    6*G[{0, 0, 0, 1, 0}, x] + (9*I)*Pi*G[{0, 0, 0, 1, 0}, x] - 
    (35*G[{0, 0, 0, 1, 1}, x])/4 - (179*G[{0, 0, 1, 0, 0}, x])/12 - 
    I*Pi*G[{0, 0, 1, 0, 0}, x] + 31*G[{0, 0, 1, 0, 1}, x] + 
    (13*I)*Pi*G[{0, 0, 1, 0, 1}, x] + 31*G[{0, 0, 1, 1, 0}, x] + 
    (8*I)*Pi*G[{0, 0, 1, 1, 0}, x] - (130*G[{0, 0, 1, 1, 1}, x])/3 - 
    (27*I)*Pi*G[{0, 0, 1, 1, 1}, x] + (181*G[{0, 1, 0, 0, 0}, x])/6 + 
    (89*G[{0, 1, 0, 0, 1}, x])/12 + (2*I)*Pi*G[{0, 1, 0, 0, 1}, x] + 
    (89*G[{0, 1, 0, 1, 0}, x])/12 - (6*I)*Pi*G[{0, 1, 0, 1, 0}, x] - 
    (157*G[{0, 1, 0, 1, 1}, x])/6 + (3*I)*Pi*G[{0, 1, 0, 1, 1}, x] + 
    (103*G[{0, 1, 1, 0, 0}, x])/3 - (9*I)*Pi*G[{0, 1, 1, 0, 0}, x] - 
    (355*G[{0, 1, 1, 0, 1}, x])/6 + (13*I)*Pi*G[{0, 1, 1, 0, 1}, x] - 
    (355*G[{0, 1, 1, 1, 0}, x])/6 + (13*I)*Pi*G[{0, 1, 1, 1, 0}, x] + 
    (175*G[{0, 1, 1, 1, 1}, x])/2 - (12*I)*Pi*G[{0, 1, 1, 1, 1}, x] + 
    (163*G[{1, 0, 0, 0, 0}, x])/2 + (31*G[{1, 0, 0, 0, 1}, x])/6 + 
    ((11*I)/2)*Pi*G[{1, 0, 0, 0, 1}, x] + (31*G[{1, 0, 0, 1, 0}, x])/6 - 
    ((9*I)/2)*Pi*G[{1, 0, 0, 1, 0}, x] - (13*G[{1, 0, 0, 1, 1}, x])/6 + 
    (4*I)*Pi*G[{1, 0, 0, 1, 1}, x] - (37*G[{1, 0, 1, 0, 0}, x])/2 - 
    ((23*I)/2)*Pi*G[{1, 0, 1, 0, 0}, x] - (101*G[{1, 0, 1, 0, 1}, x])/6 - 
    ((5*I)/2)*Pi*G[{1, 0, 1, 0, 1}, x] - (101*G[{1, 0, 1, 1, 0}, x])/6 + 
    (4*I)*Pi*G[{1, 0, 1, 1, 0}, x] - (197*G[{1, 0, 1, 1, 1}, x])/6 + 
    (5*I)*Pi*G[{1, 0, 1, 1, 1}, x] - (85*G[{1, 1, 0, 0, 0}, x])/3 - 
    (28*I)*Pi*G[{1, 1, 0, 0, 0}, x] - (275*G[{1, 1, 0, 0, 1}, x])/12 - 
    ((19*I)/2)*Pi*G[{1, 1, 0, 0, 1}, x] - (275*G[{1, 1, 0, 1, 0}, x])/12 + 
    ((27*I)/2)*Pi*G[{1, 1, 0, 1, 0}, x] - (221*G[{1, 1, 0, 1, 1}, x])/12 + 
    (22*I)*Pi*G[{1, 1, 0, 1, 1}, x] - (785*G[{1, 1, 1, 0, 0}, x])/12 + 
    ((71*I)/2)*Pi*G[{1, 1, 1, 0, 0}, x] + (193*G[{1, 1, 1, 0, 1}, x])/3 + 
    ((19*I)/2)*Pi*G[{1, 1, 1, 0, 1}, x] + (193*G[{1, 1, 1, 1, 0}, x])/3 - 
    (15*I)*Pi*G[{1, 1, 1, 1, 0}, x] + (215*G[{1, 1, 1, 1, 1}, x])/6 - 
    (28*I)*Pi*G[{1, 1, 1, 1, 1}, x] - 6*G[{0, 0, 0, 0, 1, 1}, x] + 
    3*G[{0, 0, 0, 1, 0, 0}, x] + 6*G[{0, 0, 0, 1, 0, 1}, x] + 
    6*G[{0, 0, 0, 1, 1, 0}, x] - 6*G[{0, 0, 0, 1, 1, 1}, x] - 
    G[{0, 0, 1, 0, 0, 1}, x] - G[{0, 0, 1, 0, 1, 0}, x] + 
    14*G[{0, 0, 1, 0, 1, 1}, x] - 14*G[{0, 0, 1, 1, 0, 0}, x] + 
    22*G[{0, 0, 1, 1, 0, 1}, x] + 22*G[{0, 0, 1, 1, 1, 0}, x] - 
    49*G[{0, 0, 1, 1, 1, 1}, x] - 2*G[{0, 1, 0, 0, 0, 0}, x] + 
    2*G[{0, 1, 0, 0, 0, 1}, x] + 2*G[{0, 1, 0, 0, 1, 0}, x] + 
    G[{0, 1, 0, 1, 0, 0}, x] - 7*G[{0, 1, 0, 1, 0, 1}, x] - 
    7*G[{0, 1, 0, 1, 1, 0}, x] + 10*G[{0, 1, 0, 1, 1, 1}, x] - 
    17*G[{0, 1, 1, 0, 0, 0}, x] + 8*G[{0, 1, 1, 0, 0, 1}, x] + 
    8*G[{0, 1, 1, 0, 1, 0}, x] + 5*G[{0, 1, 1, 0, 1, 1}, x] + 
    25*G[{0, 1, 1, 1, 0, 0}, x] - 12*G[{0, 1, 1, 1, 0, 1}, x] - 
    12*G[{0, 1, 1, 1, 1, 0}, x] + (11*G[{1, 0, 0, 0, 1, 1}, x])/2 + 
    (9*G[{1, 0, 0, 1, 0, 0}, x])/2 - 9*G[{1, 0, 0, 1, 0, 1}, x] - 
    9*G[{1, 0, 0, 1, 1, 0}, x] + 13*G[{1, 0, 0, 1, 1, 1}, x] - 
    10*G[{1, 0, 1, 0, 0, 0}, x] - (3*G[{1, 0, 1, 0, 0, 1}, x])/2 - 
    (3*G[{1, 0, 1, 0, 1, 0}, x])/2 - G[{1, 0, 1, 0, 1, 1}, x] - 
    7*G[{1, 0, 1, 1, 0, 0}, x] + 11*G[{1, 0, 1, 1, 0, 1}, x] + 
    11*G[{1, 0, 1, 1, 1, 0}, x] - 6*G[{1, 0, 1, 1, 1, 1}, x] - 
    17*G[{1, 1, 0, 0, 0, 0}, x] - 11*G[{1, 1, 0, 0, 0, 1}, x] - 
    11*G[{1, 1, 0, 0, 1, 0}, x] + (3*G[{1, 1, 0, 0, 1, 1}, x])/2 + 
    G[{1, 1, 0, 1, 0, 0}, x]/2 + 13*G[{1, 1, 0, 1, 0, 1}, x] + 
    13*G[{1, 1, 0, 1, 1, 0}, x] + 9*G[{1, 1, 0, 1, 1, 1}, x] + 
    44*G[{1, 1, 1, 0, 0, 0}, x] - (17*G[{1, 1, 1, 0, 0, 1}, x])/2 - 
    (17*G[{1, 1, 1, 0, 1, 0}, x])/2 + 18*G[{1, 1, 1, 0, 1, 1}, x] - 
    16*G[{1, 1, 1, 1, 0, 0}, x] + G[{1, 1, 1, 1, 0, 1}, x] + 
    G[{1, 1, 1, 1, 1, 0}, x] - 29*G[{1, 1, 1, 1, 1, 1}, x] + 
    (26693*Zeta[3])/108 + ((367*I)/24)*Pi*Zeta[3] + 
    (12239*Pi^2*Zeta[3])/432 + ((317*I)/24)*Pi^3*Zeta[3] - 
    (805*G[{0}, x]*Zeta[3])/36 + ((76*I)/9)*Pi*G[{0}, x]*Zeta[3] - 
    (11*Pi^2*G[{0}, x]*Zeta[3])/6 - (3727*G[{1}, x]*Zeta[3])/18 - 
    ((337*I)/12)*Pi*G[{1}, x]*Zeta[3] - (65*Pi^2*G[{1}, x]*Zeta[3])/12 + 
    (995*G[{0, 0}, x]*Zeta[3])/18 - ((17*I)/2)*Pi*G[{0, 0}, x]*Zeta[3] - 
    (601*G[{0, 1}, x]*Zeta[3])/12 + (19*I)*Pi*G[{0, 1}, x]*Zeta[3] - 
    (230*G[{1, 0}, x]*Zeta[3])/3 - ((9*I)/2)*Pi*G[{1, 0}, x]*Zeta[3] + 
    (323*G[{1, 1}, x]*Zeta[3])/2 + ((31*I)/2)*Pi*G[{1, 1}, x]*Zeta[3] - 
    6*G[{0, 0, 0}, x]*Zeta[3] - 7*G[{0, 0, 1}, x]*Zeta[3] + 
    6*G[{0, 1, 0}, x]*Zeta[3] - 21*G[{0, 1, 1}, x]*Zeta[3] - 
    (37*G[{1, 0, 0}, x]*Zeta[3])/2 + (49*G[{1, 0, 1}, x]*Zeta[3])/2 + 
    (51*G[{1, 1, 0}, x]*Zeta[3])/2 - (55*G[{1, 1, 1}, x]*Zeta[3])/2 + 
    (34*Zeta[3]^2)/3 + FF[x]^2*((505*Pi^2)/48 + ((169*I)/12)*Pi^3 + 
      (857*Pi^4)/120 - (9*Pi^2*G[{0}, x])/2 - ((37*I)/3)*Pi^3*G[{0}, x] - 
      (9*Pi^2*G[{1}, x])/2 + ((28*I)/3)*Pi^3*G[{1}, x] + 
      (505*G[{0, 0}, x])/24 + ((169*I)/6)*Pi*G[{0, 0}, x] + 
      (245*Pi^2*G[{0, 0}, x])/24 - (505*G[{0, 1}, x])/24 - 
      ((169*I)/6)*Pi*G[{0, 1}, x] - (245*Pi^2*G[{0, 1}, x])/24 - 
      (505*G[{1, 0}, x])/24 - ((169*I)/6)*Pi*G[{1, 0}, x] - 
      (245*Pi^2*G[{1, 0}, x])/24 + (505*G[{1, 1}, x])/24 + 
      ((169*I)/6)*Pi*G[{1, 1}, x] + (245*Pi^2*G[{1, 1}, x])/24 + 
      (71*G[{0, 0, 0}, x])/12 - (77*I)*Pi*G[{0, 0, 0}, x] + 
      9*G[{0, 0, 1}, x] - (62*I)*Pi*G[{0, 0, 1}, x] + 9*G[{0, 1, 0}, x] + 
      (68*I)*Pi*G[{0, 1, 0}, x] - (287*G[{0, 1, 1}, x])/12 + 
      (71*I)*Pi*G[{0, 1, 1}, x] - (287*G[{1, 0, 0}, x])/12 + 
      (71*I)*Pi*G[{1, 0, 0}, x] + 9*G[{1, 0, 1}, x] + 
      (68*I)*Pi*G[{1, 0, 1}, x] + 9*G[{1, 1, 0}, x] - 
      (62*I)*Pi*G[{1, 1, 0}, x] + (71*G[{1, 1, 1}, x])/12 - 
      (77*I)*Pi*G[{1, 1, 1}, x] - (163*G[{0, 0, 0, 0}, x])/2 + 
      (9*G[{0, 0, 0, 1}, x])/2 + (9*G[{0, 0, 1, 0}, x])/2 - 
      (133*G[{0, 0, 1, 1}, x])/2 + (145*G[{0, 1, 0, 0}, x])/2 - 
      (9*G[{0, 1, 0, 1}, x])/2 - (9*G[{0, 1, 1, 0}, x])/2 + 
      (151*G[{0, 1, 1, 1}, x])/2 + (151*G[{1, 0, 0, 0}, x])/2 - 
      (9*G[{1, 0, 0, 1}, x])/2 - (9*G[{1, 0, 1, 0}, x])/2 + 
      (145*G[{1, 0, 1, 1}, x])/2 - (133*G[{1, 1, 0, 0}, x])/2 + 
      (9*G[{1, 1, 0, 1}, x])/2 + (9*G[{1, 1, 1, 0}, x])/2 - 
      (163*G[{1, 1, 1, 1}, x])/2 + (395*Zeta[3])/12 + (127*I)*Pi*Zeta[3] + 
      62*G[{0}, x]*Zeta[3] - 68*G[{1}, x]*Zeta[3]) + 
    FF[(1 - x)^(-1)]*(((-271*I)/72)*Pi^3 - (161*Pi^4)/144 - 
      ((547*I)/36)*Pi*G[{0}, x] + (127*Pi^2*G[{0}, x])/72 + 
      ((7*I)/24)*Pi^3*G[{0}, x] - (I/4)*Pi^3*G[{1}, x] - 
      (547*G[{0, 0}, x])/36 + ((209*I)/12)*Pi*G[{0, 0}, x] - 
      (47*Pi^2*G[{0, 0}, x])/8 - ((319*I)/12)*Pi*G[{0, 1}, x] - 
      (11*Pi^2*G[{0, 1}, x])/3 - (4*I)*Pi*G[{1, 0}, x] - 
      (3*Pi^2*G[{1, 0}, x])/4 + (413*G[{0, 0, 0}, x])/12 - 
      (9*I)*Pi*G[{0, 0, 0}, x] - (319*G[{0, 0, 1}, x])/12 - 
      ((25*I)/2)*Pi*G[{0, 0, 1}, x] - (319*G[{0, 1, 0}, x])/12 - 
      ((5*I)/2)*Pi*G[{0, 1, 0}, x] + (2*I)*Pi*G[{0, 1, 1}, x] - 
      4*G[{1, 0, 0}, x] + ((3*I)/2)*Pi*G[{1, 0, 0}, x] + 
      ((3*I)/2)*Pi*G[{1, 1, 0}, x] - (71*G[{0, 0, 0, 0}, x])/2 + 
      (53*G[{0, 0, 0, 1}, x])/2 + (53*G[{0, 0, 1, 0}, x])/2 - 
      39*G[{0, 0, 1, 1}, x] - (9*G[{0, 1, 0, 0}, x])/2 + 
      2*G[{0, 1, 0, 1}, x] + 2*G[{0, 1, 1, 0}, x] + (3*G[{1, 0, 0, 0}, x])/
       2 + (3*G[{1, 1, 0, 0}, x])/2 + (271*Zeta[3])/12 - 
      ((19*I)/2)*Pi*Zeta[3] + (67*G[{0}, x]*Zeta[3])/2 + 
      (3*G[{1}, x]*Zeta[3])/2) + FF[x]*((-259*Pi^2)/144 + ((67*I)/8)*Pi^3 - 
      (493*Pi^4)/60 - (1367*G[{0}, x])/24 - ((151*I)/6)*Pi*G[{0}, x] - 
      (75*Pi^2*G[{0}, x])/4 + ((79*I)/6)*Pi^3*G[{0}, x] + 
      (1367*G[{1}, x])/24 + ((151*I)/6)*Pi*G[{1}, x] + 
      (53*Pi^2*G[{1}, x])/3 - ((73*I)/6)*Pi^3*G[{1}, x] - 
      (1117*G[{0, 0}, x])/72 + ((829*I)/12)*Pi*G[{0, 0}, x] - 
      (51*Pi^2*G[{0, 0}, x])/4 + (259*G[{0, 1}, x])/72 + 
      ((839*I)/12)*Pi*G[{0, 1}, x] + (47*Pi^2*G[{0, 1}, x])/4 + 
      (259*G[{1, 0}, x])/72 - ((721*I)/12)*Pi*G[{1, 0}, x] + 
      (51*Pi^2*G[{1, 0}, x])/4 + (599*G[{1, 1}, x])/72 - 
      ((947*I)/12)*Pi*G[{1, 1}, x] - (47*Pi^2*G[{1, 1}, x])/4 + 
      (100*G[{0, 0, 0}, x])/3 + (71*I)*Pi*G[{0, 0, 0}, x] + 
      (535*G[{0, 0, 1}, x])/12 + (69*I)*Pi*G[{0, 0, 1}, x] + 
      (535*G[{0, 1, 0}, x])/12 - (77*I)*Pi*G[{0, 1, 0}, x] + 
      (33*G[{0, 1, 1}, x])/2 - (63*I)*Pi*G[{0, 1, 1}, x] - 
      (53*G[{1, 0, 0}, x])/2 - (69*I)*Pi*G[{1, 0, 0}, x] - 
      (509*G[{1, 0, 1}, x])/12 - (71*I)*Pi*G[{1, 0, 1}, x] - 
      (509*G[{1, 1, 0}, x])/12 + (75*I)*Pi*G[{1, 1, 0}, x] - 
      (83*G[{1, 1, 1}, x])/3 + (65*I)*Pi*G[{1, 1, 1}, x] + 
      65*G[{0, 0, 0, 0}, x] + 6*G[{0, 0, 0, 1}, x] + 6*G[{0, 0, 1, 0}, x] + 
      63*G[{0, 0, 1, 1}, x] - 71*G[{0, 1, 0, 0}, x] - 6*G[{0, 1, 0, 1}, x] - 
      6*G[{0, 1, 1, 0}, x] - 57*G[{0, 1, 1, 1}, x] - 63*G[{1, 0, 0, 0}, x] - 
      6*G[{1, 0, 0, 1}, x] - 6*G[{1, 0, 1, 0}, x] - 65*G[{1, 0, 1, 1}, x] + 
      69*G[{1, 1, 0, 0}, x] + 6*G[{1, 1, 0, 1}, x] + 6*G[{1, 1, 1, 0}, x] + 
      59*G[{1, 1, 1, 1}, x] - (707*Zeta[3])/12 - (154*I)*Pi*Zeta[3] - 
      75*G[{0}, x]*Zeta[3] + 77*G[{1}, x]*Zeta[3]) + (1537*Zeta[5])/72 - 
    (28*I)*Pi*Zeta[5] + (15*G[{0}, x]*Zeta[5])/2 - (21*G[{1}, x]*Zeta[5])/4 + 
    FF[x^(-2)]*(((-176797*I)/2592)*Pi*G[{1}, x] - (1037*Pi^2*G[{1}, x])/432 - 
      ((4715*I)/72)*Pi^3*G[{1}, x] - (1529*Pi^4*G[{1}, x])/288 + 
      ((1477*I)/720)*Pi^5*G[{1}, x] - ((2933*I)/72)*Pi*G[{0, 1}, x] + 
      (11*Pi^2*G[{0, 1}, x])/9 + ((5*I)/8)*Pi^3*G[{0, 1}, x] - 
      (56*I)*Pi*G[{1, 0}, x] + (707*Pi^2*G[{1, 0}, x])/36 + 
      ((361*I)/36)*Pi^3*G[{1, 0}, x] + (3601*Pi^4*G[{1, 0}, x])/720 - 
      (176797*G[{1, 1}, x])/2592 + ((34715*I)/216)*Pi*G[{1, 1}, x] + 
      (629*Pi^2*G[{1, 1}, x])/27 + ((329*I)/9)*Pi^3*G[{1, 1}, x] + 
      (247*Pi^4*G[{1, 1}, x])/240 - ((11*I)/12)*Pi*G[{0, 0, 1}, x] - 
      (Pi^2*G[{0, 0, 1}, x])/2 + ((23*I)/4)*Pi*G[{0, 1, 0}, x] - 
      (2*Pi^2*G[{0, 1, 0}, x])/3 - (2933*G[{0, 1, 1}, x])/72 - 
      (3*I)*Pi*G[{0, 1, 1}, x] - (29*Pi^2*G[{0, 1, 1}, x])/72 - 
      (57*I)*Pi*G[{1, 0, 0}, x] + (109*Pi^2*G[{1, 0, 0}, x])/12 - 
      ((51*I)/4)*Pi^3*G[{1, 0, 0}, x] - 56*G[{1, 0, 1}, x] + 
      ((1613*I)/36)*Pi*G[{1, 0, 1}, x] - (1499*Pi^2*G[{1, 0, 1}, x])/72 + 
      ((19*I)/6)*Pi^3*G[{1, 0, 1}, x] - 56*G[{1, 1, 0}, x] + 
      ((4945*I)/36)*Pi*G[{1, 1, 0}, x] - (263*Pi^2*G[{1, 1, 0}, x])/24 - 
      ((27*I)/2)*Pi^3*G[{1, 1, 0}, x] + (5791*G[{1, 1, 1}, x])/24 - 
      ((1219*I)/12)*Pi*G[{1, 1, 1}, x] - (701*Pi^2*G[{1, 1, 1}, x])/24 - 
      ((17*I)/12)*Pi^3*G[{1, 1, 1}, x] - I*Pi*G[{0, 0, 1, 0}, x] - 
      (11*G[{0, 0, 1, 1}, x])/12 + (3*I)*Pi*G[{0, 0, 1, 1}, x] + 
      ((8*I)/3)*Pi*G[{0, 1, 0, 0}, x] + (23*G[{0, 1, 0, 1}, x])/4 - 
      ((5*I)/2)*Pi*G[{0, 1, 0, 1}, x] + (23*G[{0, 1, 1, 0}, x])/4 + 
      ((8*I)/3)*Pi*G[{0, 1, 1, 0}, x] - (13*G[{0, 1, 1, 1}, x])/3 + 
      ((73*I)/6)*Pi*G[{0, 1, 1, 1}, x] - ((8*I)/3)*Pi*G[{1, 0, 0, 0}, x] - 
      (4*Pi^2*G[{1, 0, 0, 0}, x])/3 - 57*G[{1, 0, 0, 1}, x] - 
      ((401*I)/12)*Pi*G[{1, 0, 0, 1}, x] + (121*Pi^2*G[{1, 0, 0, 1}, x])/6 - 
      57*G[{1, 0, 1, 0}, x] + ((211*I)/12)*Pi*G[{1, 0, 1, 0}, x] + 
      (49*Pi^2*G[{1, 0, 1, 0}, x])/12 + (797*G[{1, 0, 1, 1}, x])/9 + 
      ((15*I)/2)*Pi*G[{1, 0, 1, 1}, x] - (47*Pi^2*G[{1, 0, 1, 1}, x])/4 + 
      (8039*G[{1, 1, 0, 0}, x])/36 + ((115*I)/2)*Pi*G[{1, 1, 0, 0}, x] + 
      (21*Pi^2*G[{1, 1, 0, 0}, x])/2 - (3571*G[{1, 1, 0, 1}, x])/36 - 
      ((193*I)/4)*Pi*G[{1, 1, 0, 1}, x] - (307*Pi^2*G[{1, 1, 0, 1}, x])/12 - 
      (3571*G[{1, 1, 1, 0}, x])/36 - ((1717*I)/12)*Pi*G[{1, 1, 1, 0}, x] - 
      (55*Pi^2*G[{1, 1, 1, 0}, x])/3 - (203*G[{1, 1, 1, 1}, x])/36 + 
      ((196*I)/3)*Pi*G[{1, 1, 1, 1}, x] + (3*Pi^2*G[{1, 1, 1, 1}, x])/4 - 
      G[{0, 0, 1, 0, 1}, x] - G[{0, 0, 1, 1, 0}, x] + 
      4*G[{0, 0, 1, 1, 1}, x] + (8*G[{0, 1, 0, 0, 1}, x])/3 + 
      (8*G[{0, 1, 0, 1, 0}, x])/3 - (31*G[{0, 1, 0, 1, 1}, x])/6 + 
      11*G[{0, 1, 1, 0, 0}, x] - (25*G[{0, 1, 1, 0, 1}, x])/3 - 
      (25*G[{0, 1, 1, 1, 0}, x])/3 + (41*G[{0, 1, 1, 1, 1}, x])/2 - 
      (12*I)*Pi*G[{1, 0, 0, 0, 0}, x] - (8*G[{1, 0, 0, 0, 1}, x])/3 + 
      ((39*I)/2)*Pi*G[{1, 0, 0, 0, 1}, x] - (8*G[{1, 0, 0, 1, 0}, x])/3 - 
      ((13*I)/2)*Pi*G[{1, 0, 0, 1, 0}, x] - (123*G[{1, 0, 0, 1, 1}, x])/4 - 
      I*Pi*G[{1, 0, 0, 1, 1}, x] - (409*G[{1, 0, 1, 0, 0}, x])/12 - 
      ((49*I)/2)*Pi*G[{1, 0, 1, 0, 0}, x] + (155*G[{1, 0, 1, 0, 1}, x])/3 + 
      ((5*I)/2)*Pi*G[{1, 0, 1, 0, 1}, x] + (155*G[{1, 0, 1, 1, 0}, x])/3 + 
      (25*I)*Pi*G[{1, 0, 1, 1, 0}, x] - 39*G[{1, 0, 1, 1, 1}, x] + 
      I*Pi*G[{1, 0, 1, 1, 1}, x] + 58*G[{1, 1, 0, 0, 0}, x] - 
      (179*I)*Pi*G[{1, 1, 0, 0, 0}, x] - (365*G[{1, 1, 0, 0, 1}, x])/6 + 
      ((41*I)/2)*Pi*G[{1, 1, 0, 0, 1}, x] - (365*G[{1, 1, 0, 1, 0}, x])/6 + 
      ((233*I)/2)*Pi*G[{1, 1, 0, 1, 0}, x] + (227*G[{1, 1, 0, 1, 1}, x])/4 + 
      (37*I)*Pi*G[{1, 1, 0, 1, 1}, x] - (2767*G[{1, 1, 1, 0, 0}, x])/12 + 
      ((307*I)/2)*Pi*G[{1, 1, 1, 0, 0}, x] + (395*G[{1, 1, 1, 0, 1}, x])/3 + 
      ((17*I)/2)*Pi*G[{1, 1, 1, 0, 1}, x] + (395*G[{1, 1, 1, 1, 0}, x])/3 - 
      (81*I)*Pi*G[{1, 1, 1, 1, 0}, x] - (243*G[{1, 1, 1, 1, 1}, x])/2 - 
      (80*I)*Pi*G[{1, 1, 1, 1, 1}, x] - 12*G[{1, 0, 0, 0, 0, 1}, x] - 
      12*G[{1, 0, 0, 0, 1, 0}, x] + (63*G[{1, 0, 0, 0, 1, 1}, x])/2 + 
      (85*G[{1, 0, 0, 1, 0, 0}, x])/2 - 49*G[{1, 0, 0, 1, 0, 1}, x] - 
      49*G[{1, 0, 0, 1, 1, 0}, x] + 48*G[{1, 0, 0, 1, 1, 1}, x] - 
      16*G[{1, 0, 1, 0, 0, 0}, x] - (17*G[{1, 0, 1, 0, 0, 1}, x])/2 - 
      (17*G[{1, 0, 1, 0, 1, 0}, x])/2 + 11*G[{1, 0, 1, 0, 1, 1}, x] - 
      20*G[{1, 0, 1, 1, 0, 0}, x] + 45*G[{1, 0, 1, 1, 0, 1}, x] + 
      45*G[{1, 0, 1, 1, 1, 0}, x] - 44*G[{1, 0, 1, 1, 1, 1}, x] - 
      230*G[{1, 1, 0, 0, 0, 0}, x] + 51*G[{1, 1, 0, 0, 0, 1}, x] + 
      51*G[{1, 1, 0, 0, 1, 0}, x] - (61*G[{1, 1, 0, 0, 1, 1}, x])/2 + 
      (153*G[{1, 1, 0, 1, 0, 0}, x])/2 + 40*G[{1, 1, 0, 1, 0, 1}, x] + 
      40*G[{1, 1, 0, 1, 1, 0}, x] - 3*G[{1, 1, 0, 1, 1, 1}, x] + 
      178*G[{1, 1, 1, 0, 0, 0}, x] - (49*G[{1, 1, 1, 0, 0, 1}, x])/2 - 
      (49*G[{1, 1, 1, 0, 1, 0}, x])/2 + 33*G[{1, 1, 1, 0, 1, 1}, x] - 
      86*G[{1, 1, 1, 1, 0, 0}, x] + 5*G[{1, 1, 1, 1, 0, 1}, x] + 
      5*G[{1, 1, 1, 1, 1, 0}, x] - 85*G[{1, 1, 1, 1, 1, 1}, x] - 
      (356*G[{1}, x]*Zeta[3])/3 + ((1079*I)/18)*Pi*G[{1}, x]*Zeta[3] - 
      (295*Pi^2*G[{1}, x]*Zeta[3])/12 + (13*G[{0, 1}, x]*Zeta[3])/2 + 
      (69*G[{1, 0}, x]*Zeta[3])/4 + ((41*I)/2)*Pi*G[{1, 0}, x]*Zeta[3] + 
      (1210*G[{1, 1}, x]*Zeta[3])/9 - (8*I)*Pi*G[{1, 1}, x]*Zeta[3] - 
      (173*G[{1, 0, 0}, x]*Zeta[3])/2 + (159*G[{1, 0, 1}, x]*Zeta[3])/2 + 
      (203*G[{1, 1, 0}, x]*Zeta[3])/2 - (269*G[{1, 1, 1}, x]*Zeta[3])/2 - 
      (265*G[{1}, x]*Zeta[5])/4) + FF[x^(-1)]*
     (-215/72 - ((302041*I)/2592)*Pi - (4133*Pi^2)/432 - ((1057*I)/12)*Pi^3 - 
      (4949*Pi^4)/480 + ((1477*I)/720)*Pi^5 + (11*G[{0}, x])/12 + 
      ((39*I)/4)*Pi*G[{0}, x] + (77*Pi^2*G[{0}, x])/9 + 
      ((205*I)/9)*Pi^3*G[{0}, x] + (3601*Pi^4*G[{0}, x])/720 - 
      (302041*G[{1}, x])/2592 + ((3067*I)/27)*Pi*G[{1}, x] + 
      (21629*Pi^2*G[{1}, x])/432 + ((3529*I)/36)*Pi^3*G[{1}, x] + 
      (1573*Pi^4*G[{1}, x])/180 - ((41*I)/24)*Pi^5*G[{1}, x] - 
      ((191*I)/3)*Pi*G[{0, 0}, x] + (125*Pi^2*G[{0, 0}, x])/12 - 
      ((51*I)/4)*Pi^3*G[{0, 0}, x] + (39*G[{0, 1}, x])/4 + 
      ((301*I)/2)*Pi*G[{0, 1}, x] - (1153*Pi^2*G[{0, 1}, x])/24 - 
      ((2*I)/3)*Pi^3*G[{0, 1}, x] + (39*G[{1, 0}, x])/4 + 
      ((15095*I)/72)*Pi*G[{1, 0}, x] - (137*Pi^2*G[{1, 0}, x])/3 - 
      ((337*I)/12)*Pi^3*G[{1, 0}, x] - (22*Pi^4*G[{1, 0}, x])/5 + 
      (1753*G[{1, 1}, x])/12 - ((16393*I)/72)*Pi*G[{1, 1}, x] - 
      (3629*Pi^2*G[{1, 1}, x])/72 - ((299*I)/6)*Pi^3*G[{1, 1}, x] - 
      (79*Pi^4*G[{1, 1}, x])/40 + ((28*I)/3)*Pi*G[{0, 0, 0}, x] - 
      (4*Pi^2*G[{0, 0, 0}, x])/3 - (191*G[{0, 0, 1}, x])/3 - 
      ((263*I)/4)*Pi*G[{0, 0, 1}, x] + (133*Pi^2*G[{0, 0, 1}, x])/6 - 
      (191*G[{0, 1, 0}, x])/3 - ((5*I)/12)*Pi*G[{0, 1, 0}, x] + 
      (29*Pi^2*G[{0, 1, 0}, x])/12 + (2411*G[{0, 1, 1}, x])/12 + 
      ((75*I)/2)*Pi*G[{0, 1, 1}, x] - (41*Pi^2*G[{0, 1, 1}, x])/4 + 
      (2810*G[{1, 0, 0}, x])/9 + ((1583*I)/12)*Pi*G[{1, 0, 0}, x] - 
      (2*Pi^2*G[{1, 0, 0}, x])/3 + (8*I)*Pi^3*G[{1, 0, 0}, x] - 
      (8339*G[{1, 0, 1}, x])/72 - ((1637*I)/12)*Pi*G[{1, 0, 1}, x] + 
      (55*Pi^2*G[{1, 0, 1}, x])/12 - (9*I)*Pi^3*G[{1, 0, 1}, x] - 
      (8339*G[{1, 1, 0}, x])/72 - ((561*I)/2)*Pi*G[{1, 1, 0}, x] - 
      (11*Pi^2*G[{1, 1, 0}, x])/6 + ((25*I)/2)*Pi^3*G[{1, 1, 0}, x] - 
      (1099*G[{1, 1, 1}, x])/9 + ((605*I)/3)*Pi*G[{1, 1, 1}, x] + 
      (515*Pi^2*G[{1, 1, 1}, x])/12 + ((7*I)/2)*Pi^3*G[{1, 1, 1}, x] - 
      (12*I)*Pi*G[{0, 0, 0, 0}, x] + (28*G[{0, 0, 0, 1}, x])/3 + 
      ((39*I)/2)*Pi*G[{0, 0, 0, 1}, x] + (28*G[{0, 0, 1, 0}, x])/3 - 
      ((5*I)/2)*Pi*G[{0, 0, 1, 0}, x] - (901*G[{0, 0, 1, 1}, x])/12 - 
      (13*I)*Pi*G[{0, 0, 1, 1}, x] - (919*G[{0, 1, 0, 0}, x])/12 - 
      ((69*I)/2)*Pi*G[{0, 1, 0, 0}, x] + (457*G[{0, 1, 0, 1}, x])/6 + 
      ((29*I)/2)*Pi*G[{0, 1, 0, 1}, x] + (457*G[{0, 1, 1, 0}, x])/6 + 
      (35*I)*Pi*G[{0, 1, 1, 0}, x] - (307*G[{0, 1, 1, 1}, x])/6 - 
      (45*I)*Pi*G[{0, 1, 1, 1}, x] + 74*G[{1, 0, 0, 0}, x] - 
      (177*I)*Pi*G[{1, 0, 0, 0}, x] + Pi^2*G[{1, 0, 0, 0}, x] - 
      (29*G[{1, 0, 0, 1}, x])/12 + (47*I)*Pi*G[{1, 0, 0, 1}, x] - 
      20*Pi^2*G[{1, 0, 0, 1}, x] - (29*G[{1, 0, 1, 0}, x])/12 + 
      (65*I)*Pi*G[{1, 0, 1, 0}, x] - (9*Pi^2*G[{1, 0, 1, 0}, x])/2 - 
      (539*G[{1, 0, 1, 1}, x])/6 + (39*I)*Pi*G[{1, 0, 1, 1}, x] + 
      11*Pi^2*G[{1, 0, 1, 1}, x] - 444*G[{1, 1, 0, 0}, x] + 
      ((85*I)/2)*Pi*G[{1, 1, 0, 0}, x] - (33*Pi^2*G[{1, 1, 0, 0}, x])/2 + 
      (623*G[{1, 1, 0, 1}, x])/3 + (96*I)*Pi*G[{1, 1, 0, 1}, x] + 
      (51*Pi^2*G[{1, 1, 0, 1}, x])/2 + (623*G[{1, 1, 1, 0}, x])/3 + 
      ((179*I)/2)*Pi*G[{1, 1, 1, 0}, x] + 20*Pi^2*G[{1, 1, 1, 0}, x] - 
      (323*G[{1, 1, 1, 1}, x])/6 - (200*I)*Pi*G[{1, 1, 1, 1}, x] - 
      (9*Pi^2*G[{1, 1, 1, 1}, x])/2 - 12*G[{0, 0, 0, 0, 1}, x] - 
      12*G[{0, 0, 0, 1, 0}, x] + (63*G[{0, 0, 0, 1, 1}, x])/2 + 
      (85*G[{0, 0, 1, 0, 0}, x])/2 - 45*G[{0, 0, 1, 0, 1}, x] - 
      45*G[{0, 0, 1, 1, 0}, x] + 32*G[{0, 0, 1, 1, 1}, x] - 
      16*G[{0, 1, 0, 0, 0}, x] - (37*G[{0, 1, 0, 0, 1}, x])/2 - 
      (37*G[{0, 1, 0, 1, 0}, x])/2 + 33*G[{0, 1, 0, 1, 1}, x] - 
      46*G[{0, 1, 1, 0, 0}, x] + 81*G[{0, 1, 1, 0, 1}, x] + 
      81*G[{0, 1, 1, 1, 0}, x] - 126*G[{0, 1, 1, 1, 1}, x] - 
      230*G[{1, 0, 0, 0, 0}, x] + 53*G[{1, 0, 0, 0, 1}, x] - 
      (12*I)*Pi*G[{1, 0, 0, 0, 1}, x] + 53*G[{1, 0, 0, 1, 0}, x] + 
      (24*I)*Pi*G[{1, 0, 0, 1, 0}, x] - 6*G[{1, 0, 0, 1, 1}, x] - 
      (12*I)*Pi*G[{1, 0, 0, 1, 1}, x] + 88*G[{1, 0, 1, 0, 0}, x] + 
      (39*I)*Pi*G[{1, 0, 1, 0, 0}, x] - 23*G[{1, 0, 1, 0, 1}, x] - 
      (6*I)*Pi*G[{1, 0, 1, 0, 1}, x] - 23*G[{1, 0, 1, 1, 0}, x] - 
      (27*I)*Pi*G[{1, 0, 1, 1, 0}, x] + 62*G[{1, 0, 1, 1, 1}, x] - 
      (6*I)*Pi*G[{1, 0, 1, 1, 1}, x] + 26*G[{1, 1, 0, 0, 0}, x] + 
      (180*I)*Pi*G[{1, 1, 0, 0, 0}, x] + (139*G[{1, 1, 0, 0, 1}, x])/2 - 
      (3*I)*Pi*G[{1, 1, 0, 0, 1}, x] + (139*G[{1, 1, 0, 1, 0}, x])/2 - 
      (117*I)*Pi*G[{1, 1, 0, 1, 0}, x] - (53*G[{1, 1, 0, 1, 1}, x])/2 - 
      (60*I)*Pi*G[{1, 1, 0, 1, 1}, x] + (465*G[{1, 1, 1, 0, 0}, x])/2 - 
      (189*I)*Pi*G[{1, 1, 1, 0, 0}, x] - 196*G[{1, 1, 1, 0, 1}, x] - 
      (9*I)*Pi*G[{1, 1, 1, 0, 1}, x] - 196*G[{1, 1, 1, 1, 0}, x] + 
      (90*I)*Pi*G[{1, 1, 1, 1, 0}, x] + 49*G[{1, 1, 1, 1, 1}, x] + 
      (108*I)*Pi*G[{1, 1, 1, 1, 1}, x] - 12*G[{1, 0, 0, 0, 1, 1}, x] - 
      42*G[{1, 0, 0, 1, 0, 0}, x] + 66*G[{1, 0, 0, 1, 0, 1}, x] + 
      66*G[{1, 0, 0, 1, 1, 0}, x] - 78*G[{1, 0, 0, 1, 1, 1}, x] + 
      36*G[{1, 0, 1, 0, 0, 0}, x] + 3*G[{1, 0, 1, 0, 0, 1}, x] + 
      3*G[{1, 0, 1, 0, 1, 0}, x] - 9*G[{1, 0, 1, 0, 1, 1}, x] + 
      27*G[{1, 0, 1, 1, 0, 0}, x] - 54*G[{1, 0, 1, 1, 0, 1}, x] - 
      54*G[{1, 0, 1, 1, 1, 0}, x] + 48*G[{1, 0, 1, 1, 1, 1}, x] + 
      198*G[{1, 1, 0, 0, 0, 0}, x] - 18*G[{1, 1, 0, 0, 0, 1}, x] - 
      18*G[{1, 1, 0, 0, 1, 0}, x] + 15*G[{1, 1, 0, 0, 1, 1}, x] - 
      63*G[{1, 1, 0, 1, 0, 0}, x] - 54*G[{1, 1, 0, 1, 0, 1}, x] - 
      54*G[{1, 1, 0, 1, 1, 0}, x] - 6*G[{1, 1, 0, 1, 1, 1}, x] - 
      228*G[{1, 1, 1, 0, 0, 0}, x] + 39*G[{1, 1, 1, 0, 0, 1}, x] + 
      39*G[{1, 1, 1, 0, 1, 0}, x] - 48*G[{1, 1, 1, 0, 1, 1}, x] + 
      96*G[{1, 1, 1, 1, 0, 0}, x] - 6*G[{1, 1, 1, 1, 0, 1}, x] - 
      6*G[{1, 1, 1, 1, 1, 0}, x] + 114*G[{1, 1, 1, 1, 1, 1}, x] - 
      (2591*Zeta[3])/12 + ((355*I)/9)*Pi*Zeta[3] - (295*Pi^2*Zeta[3])/12 + 
      (415*G[{0}, x]*Zeta[3])/4 + ((41*I)/2)*Pi*G[{0}, x]*Zeta[3] + 
      (3331*G[{1}, x]*Zeta[3])/9 + (I/2)*Pi*G[{1}, x]*Zeta[3] + 
      (43*Pi^2*G[{1}, x]*Zeta[3])/2 - (173*G[{0, 0}, x]*Zeta[3])/2 + 
      (143*G[{0, 1}, x]*Zeta[3])/2 + 91*G[{1, 0}, x]*Zeta[3] - 
      (12*I)*Pi*G[{1, 0}, x]*Zeta[3] - 347*G[{1, 1}, x]*Zeta[3] - 
      (9*I)*Pi*G[{1, 1}, x]*Zeta[3] + 84*G[{1, 0, 0}, x]*Zeta[3] - 
      90*G[{1, 0, 1}, x]*Zeta[3] - 129*G[{1, 1, 0}, x]*Zeta[3] + 
      141*G[{1, 1, 1}, x]*Zeta[3] - (265*Zeta[5])/4 + 
      (111*G[{1}, x]*Zeta[5])/2)) + COLOR[CA*CF*NfV2]*
   (((358*I)/27)*Pi + (2327*Pi^2)/162 - ((457*I)/72)*Pi^3 - (149*Pi^4)/144 - 
    ((223*I)/360)*Pi^5 + (3455*G[{0}, x])/108 - ((4739*I)/54)*Pi*G[{0}, x] - 
    (7*Pi^2*G[{0}, x])/24 + ((46*I)/9)*Pi^3*G[{0}, x] - 
    (31*Pi^4*G[{0}, x])/180 - (2023*G[{1}, x])/108 + 
    ((631*I)/54)*Pi*G[{1}, x] + (29*Pi^2*G[{1}, x])/24 - 
    ((1625*I)/216)*Pi^3*G[{1}, x] + (23*Pi^4*G[{1}, x])/18 + 
    ((101*I)/360)*Pi^5*G[{1}, x] - (333*G[{0, 0}, x])/4 + 
    ((49*I)/9)*Pi*G[{0, 0}, x] + (469*Pi^2*G[{0, 0}, x])/36 - 
    ((2*I)/3)*Pi^3*G[{0, 0}, x] - (1147*G[{0, 1}, x])/108 - 
    ((343*I)/4)*Pi*G[{0, 1}, x] + (253*Pi^2*G[{0, 1}, x])/24 + 
    ((37*I)/12)*Pi^3*G[{0, 1}, x] - (1147*G[{1, 0}, x])/108 + 
    (80*I)*Pi*G[{1, 0}, x] - (1577*Pi^2*G[{1, 0}, x])/216 - 
    ((7*I)/3)*Pi^3*G[{1, 0}, x] + (31*Pi^4*G[{1, 0}, x])/360 + 
    (847*G[{1, 1}, x])/36 + ((839*I)/36)*Pi*G[{1, 1}, x] - 
    (607*Pi^2*G[{1, 1}, x])/36 + ((203*I)/36)*Pi^3*G[{1, 1}, x] - 
    (89*Pi^4*G[{1, 1}, x])/180 + (259*G[{0, 0, 0}, x])/12 - 
    ((39*I)/4)*Pi*G[{0, 0, 0}, x] + (343*G[{0, 0, 1}, x])/36 + 
    ((297*I)/4)*Pi*G[{0, 0, 1}, x] - (23*Pi^2*G[{0, 0, 1}, x])/3 + 
    (343*G[{0, 1, 0}, x])/36 - ((797*I)/12)*Pi*G[{0, 1, 0}, x] - 
    (7*Pi^2*G[{0, 1, 0}, x])/6 - (1825*G[{0, 1, 1}, x])/18 - 
    ((235*I)/12)*Pi*G[{0, 1, 1}, x] + (11*Pi^2*G[{0, 1, 1}, x])/2 + 
    (769*G[{1, 0, 0}, x])/12 - ((23*I)/3)*Pi*G[{1, 0, 0}, x] - 
    (385*Pi^2*G[{1, 0, 0}, x])/36 + (I/3)*Pi^3*G[{1, 0, 0}, x] + 
    (353*G[{1, 0, 1}, x])/36 + ((21*I)/2)*Pi*G[{1, 0, 1}, x] + 
    (5*Pi^2*G[{1, 0, 1}, x])/3 - ((5*I)/6)*Pi^3*G[{1, 0, 1}, x] + 
    (353*G[{1, 1, 0}, x])/36 + ((775*I)/18)*Pi*G[{1, 1, 0}, x] + 
    (7*Pi^2*G[{1, 1, 0}, x])/12 + (49*G[{1, 1, 1}, x])/2 + 
    ((85*I)/6)*Pi*G[{1, 1, 1}, x] + 4*Pi^2*G[{1, 1, 1}, x] + 
    (I/6)*Pi^3*G[{1, 1, 1}, x] + (9*G[{0, 0, 0, 0}, x])/2 - 
    (57*G[{0, 0, 0, 1}, x])/4 + (2*I)*Pi*G[{0, 0, 0, 1}, x] - 
    (57*G[{0, 0, 1, 0}, x])/4 + (12*I)*Pi*G[{0, 0, 1, 0}, x] + 
    (177*G[{0, 0, 1, 1}, x])/2 + (8*I)*Pi*G[{0, 0, 1, 1}, x] - 
    (145*G[{0, 1, 0, 0}, x])/3 - (5*I)*Pi*G[{0, 1, 0, 0}, x] - 
    (217*G[{0, 1, 0, 1}, x])/12 - ((19*I)/2)*Pi*G[{0, 1, 0, 1}, x] - 
    (217*G[{0, 1, 1, 0}, x])/12 - (10*I)*Pi*G[{0, 1, 1, 0}, x] - 
    (3*G[{0, 1, 1, 1}, x])/2 - (3*I)*Pi*G[{0, 1, 1, 1}, x] - 
    (58*G[{1, 0, 0, 0}, x])/3 + ((23*I)/2)*Pi*G[{1, 0, 0, 0}, x] - 
    (53*G[{1, 0, 0, 1}, x])/3 - ((111*I)/2)*Pi*G[{1, 0, 0, 1}, x] + 
    (23*Pi^2*G[{1, 0, 0, 1}, x])/6 - (53*G[{1, 0, 1, 0}, x])/3 + 
    ((127*I)/6)*Pi*G[{1, 0, 1, 0}, x] + (Pi^2*G[{1, 0, 1, 0}, x])/3 + 
    (71*G[{1, 0, 1, 1}, x])/2 + (8*I)*Pi*G[{1, 0, 1, 1}, x] - 
    (7*Pi^2*G[{1, 0, 1, 1}, x])/3 + (571*G[{1, 1, 0, 0}, x])/18 + 
    (20*I)*Pi*G[{1, 1, 0, 0}, x] + (25*Pi^2*G[{1, 1, 0, 0}, x])/6 + 
    (56*G[{1, 1, 0, 1}, x])/3 + ((33*I)/2)*Pi*G[{1, 1, 0, 1}, x] - 
    (25*Pi^2*G[{1, 1, 0, 1}, x])/6 + (56*G[{1, 1, 1, 0}, x])/3 - 
    ((101*I)/6)*Pi*G[{1, 1, 1, 0}, x] + (Pi^2*G[{1, 1, 1, 0}, x])/6 - 
    (9*G[{1, 1, 1, 1}, x])/2 - (4*I)*Pi*G[{1, 1, 1, 1}, x] + 
    2*G[{0, 0, 0, 1, 1}, x] + 4*G[{0, 0, 1, 0, 0}, x] + 
    8*G[{0, 0, 1, 0, 1}, x] + 8*G[{0, 0, 1, 1, 0}, x] - 
    14*G[{0, 1, 0, 0, 0}, x] + 9*G[{0, 1, 0, 0, 1}, x] + 
    9*G[{0, 1, 0, 1, 0}, x] - (37*G[{0, 1, 0, 1, 1}, x])/2 - 
    7*G[{0, 1, 1, 0, 0}, x] - 3*G[{0, 1, 1, 0, 1}, x] - 
    3*G[{0, 1, 1, 1, 0}, x] - 4*G[{1, 0, 0, 0, 0}, x] + 
    (31*G[{1, 0, 0, 0, 1}, x])/2 - I*Pi*G[{1, 0, 0, 0, 1}, x] + 
    (31*G[{1, 0, 0, 1, 0}, x])/2 - (6*I)*Pi*G[{1, 0, 0, 1, 0}, x] - 
    71*G[{1, 0, 0, 1, 1}, x] - (4*I)*Pi*G[{1, 0, 0, 1, 1}, x] + 
    (68*G[{1, 0, 1, 0, 0}, x])/3 + (3*I)*Pi*G[{1, 0, 1, 0, 0}, x] - 
    (3*G[{1, 0, 1, 0, 1}, x])/2 + (3*I)*Pi*G[{1, 0, 1, 0, 1}, x] - 
    (3*G[{1, 0, 1, 1, 0}, x])/2 + (4*I)*Pi*G[{1, 0, 1, 1, 0}, x] + 
    (19*G[{1, 0, 1, 1, 1}, x])/2 + (2*I)*Pi*G[{1, 0, 1, 1, 1}, x] + 
    (151*G[{1, 1, 0, 0, 0}, x])/6 - (6*I)*Pi*G[{1, 1, 0, 0, 0}, x] + 
    (19*G[{1, 1, 0, 0, 1}, x])/2 + (16*I)*Pi*G[{1, 1, 0, 0, 1}, x] + 
    (19*G[{1, 1, 0, 1, 0}, x])/2 + (6*I)*Pi*G[{1, 1, 0, 1, 0}, x] + 
    7*G[{1, 1, 0, 1, 1}, x] + (4*I)*Pi*G[{1, 1, 0, 1, 1}, x] - 
    (77*G[{1, 1, 1, 0, 0}, x])/6 - (2*I)*Pi*G[{1, 1, 1, 0, 0}, x] - 
    4*G[{1, 1, 1, 0, 1}, x] + I*Pi*G[{1, 1, 1, 0, 1}, x] - 
    4*G[{1, 1, 1, 1, 0}, x] - G[{1, 0, 0, 0, 1, 1}, x] - 
    2*G[{1, 0, 0, 1, 0, 0}, x] - 4*G[{1, 0, 0, 1, 0, 1}, x] - 
    4*G[{1, 0, 0, 1, 1, 0}, x] + 7*G[{1, 0, 1, 0, 0, 0}, x] - 
    4*G[{1, 0, 1, 0, 0, 1}, x] - 4*G[{1, 0, 1, 0, 1, 0}, x] + 
    7*G[{1, 0, 1, 0, 1, 1}, x] + 2*G[{1, 0, 1, 1, 0, 0}, x] + 
    2*G[{1, 0, 1, 1, 0, 1}, x] + 2*G[{1, 0, 1, 1, 1, 0}, x] + 
    2*G[{1, 1, 0, 0, 0, 0}, x] - 8*G[{1, 1, 0, 0, 0, 1}, x] - 
    8*G[{1, 1, 0, 0, 1, 0}, x] + 24*G[{1, 1, 0, 0, 1, 1}, x] + 
    2*G[{1, 1, 0, 1, 0, 0}, x] + 4*G[{1, 1, 0, 1, 0, 1}, x] + 
    4*G[{1, 1, 0, 1, 1, 0}, x] - 3*G[{1, 1, 1, 0, 0, 0}, x] + 
    G[{1, 1, 1, 0, 0, 1}, x] + G[{1, 1, 1, 0, 1, 0}, x] + (416*Zeta[3])/3 + 
    ((689*I)/12)*Pi*Zeta[3] + (2*Pi^2*Zeta[3])/3 - 
    (719*G[{0}, x]*Zeta[3])/12 + (16*I)*Pi*G[{0}, x]*Zeta[3] - 
    (725*G[{1}, x]*Zeta[3])/18 - ((89*I)/2)*Pi*G[{1}, x]*Zeta[3] + 
    (7*Pi^2*G[{1}, x]*Zeta[3])/6 + 18*G[{0, 0}, x]*Zeta[3] + 
    (73*G[{0, 1}, x]*Zeta[3])/2 + (92*G[{1, 0}, x]*Zeta[3])/3 - 
    (8*I)*Pi*G[{1, 0}, x]*Zeta[3] - (263*G[{1, 1}, x]*Zeta[3])/6 - 
    9*G[{1, 0, 0}, x]*Zeta[3] - 13*G[{1, 0, 1}, x]*Zeta[3] - 
    17*G[{1, 1, 0}, x]*Zeta[3] - G[{1, 1, 1}, x]*Zeta[3] + 
    FF[(1 - x)^(-1)]*(((-97*I)/36)*Pi^3 + (281*Pi^4)/360 + 
      ((421*I)/12)*Pi*G[{0}, x] - (77*Pi^2*G[{0}, x])/36 + 
      (I/6)*Pi^3*G[{0}, x] + (421*G[{0, 0}, x])/12 - 
      ((47*I)/6)*Pi*G[{0, 0}, x] - (19*Pi^2*G[{0, 0}, x])/6 - 
      ((95*I)/12)*Pi*G[{0, 1}, x] + (65*Pi^2*G[{0, 1}, x])/12 + 
      ((33*I)/4)*Pi*G[{1, 0}, x] - (131*G[{0, 0, 0}, x])/12 + 
      ((17*I)/4)*Pi*G[{0, 0, 0}, x] - (95*G[{0, 0, 1}, x])/12 - 
      ((125*I)/4)*Pi*G[{0, 0, 1}, x] - (95*G[{0, 1, 0}, x])/12 - 
      (4*I)*Pi*G[{0, 1, 0}, x] - (2*I)*Pi*G[{0, 1, 1}, x] + 
      (33*G[{1, 0, 0}, x])/4 - (5*G[{0, 0, 0, 0}, x])/2 + 
      (27*G[{0, 0, 0, 1}, x])/4 + (27*G[{0, 0, 1, 0}, x])/4 - 
      38*G[{0, 0, 1, 1}, x] - 2*G[{0, 1, 0, 0}, x] - 2*G[{0, 1, 0, 1}, x] - 
      2*G[{0, 1, 1, 0}, x] + (97*Zeta[3])/6 - ((85*I)/4)*Pi*Zeta[3] + 
      (51*G[{0}, x]*Zeta[3])/4) + FF[x]^2*((7*Pi^2)/6 + (I/3)*Pi^3 + 
      (13*Pi^4)/60 - (I/3)*Pi^3*G[{0}, x] + (I/3)*Pi^3*G[{1}, x] + 
      (7*G[{0, 0}, x])/3 + ((2*I)/3)*Pi*G[{0, 0}, x] + 
      (Pi^2*G[{0, 0}, x])/3 - (7*G[{0, 1}, x])/3 - 
      ((2*I)/3)*Pi*G[{0, 1}, x] - (Pi^2*G[{0, 1}, x])/3 - 
      (7*G[{1, 0}, x])/3 - ((2*I)/3)*Pi*G[{1, 0}, x] - 
      (Pi^2*G[{1, 0}, x])/3 + (7*G[{1, 1}, x])/3 + 
      ((2*I)/3)*Pi*G[{1, 1}, x] + (Pi^2*G[{1, 1}, x])/3 + 
      (2*G[{0, 0, 0}, x])/3 - (2*I)*Pi*G[{0, 0, 0}, x] - 
      (2*I)*Pi*G[{0, 0, 1}, x] + (2*I)*Pi*G[{0, 1, 0}, x] - 
      (2*G[{0, 1, 1}, x])/3 + (2*I)*Pi*G[{0, 1, 1}, x] - 
      (2*G[{1, 0, 0}, x])/3 + (2*I)*Pi*G[{1, 0, 0}, x] + 
      (2*I)*Pi*G[{1, 0, 1}, x] - (2*I)*Pi*G[{1, 1, 0}, x] + 
      (2*G[{1, 1, 1}, x])/3 - (2*I)*Pi*G[{1, 1, 1}, x] - 
      2*G[{0, 0, 0, 0}, x] - 2*G[{0, 0, 1, 1}, x] + 2*G[{0, 1, 0, 0}, x] + 
      2*G[{0, 1, 1, 1}, x] + 2*G[{1, 0, 0, 0}, x] + 2*G[{1, 0, 1, 1}, x] - 
      2*G[{1, 1, 0, 0}, x] - 2*G[{1, 1, 1, 1}, x] + (2*Zeta[3])/3 + 
      (4*I)*Pi*Zeta[3] + 2*G[{0}, x]*Zeta[3] - 2*G[{1}, x]*Zeta[3]) + 
    FF[x]*((79*Pi^2)/18 + ((299*I)/324)*Pi^3 - (2153*Pi^4)/6480 + 
      (I/90)*Pi^5 + (466*G[{0}, x])/27 + ((2*I)/9)*Pi*G[{0}, x] - 
      (203*Pi^2*G[{0}, x])/162 + ((35*I)/108)*Pi^3*G[{0}, x] + 
      (107*Pi^4*G[{0}, x])/270 - (466*G[{1}, x])/27 - 
      ((2*I)/9)*Pi*G[{1}, x] - (229*Pi^2*G[{1}, x])/162 - 
      ((35*I)/108)*Pi^3*G[{1}, x] - (7*Pi^4*G[{1}, x])/45 + 
      (37*G[{0, 0}, x])/9 + ((227*I)/54)*Pi*G[{0, 0}, x] - 
      (325*Pi^2*G[{0, 0}, x])/108 - (79*G[{0, 1}, x])/9 + 
      ((155*I)/54)*Pi*G[{0, 1}, x] - (343*Pi^2*G[{0, 1}, x])/108 - 
      ((2*I)/9)*Pi^3*G[{0, 1}, x] - (79*G[{1, 0}, x])/9 - 
      ((227*I)/54)*Pi*G[{1, 0}, x] + (325*Pi^2*G[{1, 0}, x])/108 + 
      ((4*I)/9)*Pi^3*G[{1, 0}, x] + (121*G[{1, 1}, x])/9 - 
      ((155*I)/54)*Pi*G[{1, 1}, x] + (343*Pi^2*G[{1, 1}, x])/108 - 
      ((2*I)/9)*Pi^3*G[{1, 1}, x] - (3*G[{0, 0, 0}, x])/2 + 
      ((115*I)/18)*Pi*G[{0, 0, 0}, x] + (4*Pi^2*G[{0, 0, 0}, x])/3 + 
      (55*G[{0, 0, 1}, x])/27 + ((53*I)/6)*Pi*G[{0, 0, 1}, x] + 
      (20*Pi^2*G[{0, 0, 1}, x])/9 + (55*G[{0, 1, 0}, x])/27 + 
      ((47*I)/6)*Pi*G[{0, 1, 0}, x] + (2*Pi^2*G[{0, 1, 0}, x])/3 + 
      (9*G[{0, 1, 1}, x])/2 + ((25*I)/18)*Pi*G[{0, 1, 1}, x] - 
      (2*Pi^2*G[{0, 1, 1}, x])/9 - (23*G[{1, 0, 0}, x])/6 - 
      ((115*I)/18)*Pi*G[{1, 0, 0}, x] + (2*Pi^2*G[{1, 0, 0}, x])/9 + 
      (89*G[{1, 0, 1}, x])/27 - ((53*I)/6)*Pi*G[{1, 0, 1}, x] - 
      (2*Pi^2*G[{1, 0, 1}, x])/3 + (89*G[{1, 1, 0}, x])/27 - 
      ((47*I)/6)*Pi*G[{1, 1, 0}, x] - (20*Pi^2*G[{1, 1, 0}, x])/9 - 
      (59*G[{1, 1, 1}, x])/6 - ((25*I)/18)*Pi*G[{1, 1, 1}, x] - 
      (4*Pi^2*G[{1, 1, 1}, x])/3 + (3*G[{0, 0, 0, 0}, x])/2 - 
      ((4*I)/3)*Pi*G[{0, 0, 0, 0}, x] + (44*G[{0, 0, 0, 1}, x])/9 - 
      ((8*I)/3)*Pi*G[{0, 0, 0, 1}, x] + (44*G[{0, 0, 1, 0}, x])/9 - 
      ((4*I)/3)*Pi*G[{0, 0, 1, 0}, x] + (115*G[{0, 0, 1, 1}, x])/18 + 
      (97*G[{0, 1, 0, 0}, x])/18 + ((4*I)/3)*Pi*G[{0, 1, 0, 0}, x] + 
      (44*G[{0, 1, 0, 1}, x])/9 + ((4*I)/3)*Pi*G[{0, 1, 0, 1}, x] + 
      (44*G[{0, 1, 1, 0}, x])/9 - (7*G[{0, 1, 1, 1}, x])/2 - 
      (3*G[{1, 0, 0, 0}, x])/2 - (44*G[{1, 0, 0, 1}, x])/9 - 
      (44*G[{1, 0, 1, 0}, x])/9 - ((4*I)/3)*Pi*G[{1, 0, 1, 0}, x] - 
      (115*G[{1, 0, 1, 1}, x])/18 - ((4*I)/3)*Pi*G[{1, 0, 1, 1}, x] - 
      (97*G[{1, 1, 0, 0}, x])/18 - (44*G[{1, 1, 0, 1}, x])/9 + 
      ((4*I)/3)*Pi*G[{1, 1, 0, 1}, x] - (44*G[{1, 1, 1, 0}, x])/9 + 
      ((8*I)/3)*Pi*G[{1, 1, 1, 0}, x] + (7*G[{1, 1, 1, 1}, x])/2 + 
      ((4*I)/3)*Pi*G[{1, 1, 1, 1}, x] - (4*G[{0, 0, 0, 0, 1}, x])/3 - 
      (4*G[{0, 0, 0, 1, 0}, x])/3 - (4*G[{0, 0, 0, 1, 1}, x])/3 + 
      (8*G[{0, 0, 1, 0, 0}, x])/3 - 4*G[{0, 0, 1, 0, 1}, x] - 
      4*G[{0, 0, 1, 1, 0}, x] + 4*G[{0, 0, 1, 1, 1}, x] + 
      4*G[{0, 1, 0, 0, 0}, x] - (8*G[{0, 1, 0, 0, 1}, x])/3 - 
      (8*G[{0, 1, 0, 1, 0}, x])/3 + 4*G[{0, 1, 0, 1, 1}, x] - 
      4*G[{1, 0, 1, 0, 0}, x] + (8*G[{1, 0, 1, 0, 1}, x])/3 + 
      (8*G[{1, 0, 1, 1, 0}, x])/3 - 4*G[{1, 0, 1, 1, 1}, x] - 
      4*G[{1, 1, 0, 0, 0}, x] + 4*G[{1, 1, 0, 0, 1}, x] + 
      4*G[{1, 1, 0, 1, 0}, x] - (8*G[{1, 1, 0, 1, 1}, x])/3 + 
      (4*G[{1, 1, 1, 0, 0}, x])/3 + (4*G[{1, 1, 1, 0, 1}, x])/3 + 
      (4*G[{1, 1, 1, 1, 0}, x])/3 - (65*Zeta[3])/54 - 
      ((101*I)/9)*Pi*Zeta[3] + (10*Pi^2*Zeta[3])/9 - 
      (95*G[{0}, x]*Zeta[3])/18 - ((8*I)/3)*Pi*G[{0}, x]*Zeta[3] + 
      (95*G[{1}, x]*Zeta[3])/18 + ((20*I)/3)*Pi*G[{1}, x]*Zeta[3] - 
      4*G[{0, 0}, x]*Zeta[3] - 8*G[{0, 1}, x]*Zeta[3] + 
      (20*G[{1, 0}, x]*Zeta[3])/3 + (16*G[{1, 1}, x]*Zeta[3])/3 - 
      14*Zeta[5]) + (171*Zeta[5])/2 - (63*G[{1}, x]*Zeta[5])/2 + 
    FF[x^(-2)]*(((2153*I)/36)*Pi*G[{1}, x] - (1870*Pi^2*G[{1}, x])/81 + 
      ((107*I)/18)*Pi^3*G[{1}, x] - (19*Pi^4*G[{1}, x])/60 + 
      ((61*I)/90)*Pi^5*G[{1}, x] - (8*I)*Pi*G[{0, 1}, x] + 
      ((694*I)/27)*Pi*G[{1, 0}, x] - (49*Pi^2*G[{1, 0}, x])/18 - 
      ((46*I)/9)*Pi^3*G[{1, 0}, x] + (31*Pi^4*G[{1, 0}, x])/180 + 
      (2153*G[{1, 1}, x])/36 + ((739*I)/27)*Pi*G[{1, 1}, x] - 
      (1423*Pi^2*G[{1, 1}, x])/108 + ((29*I)/3)*Pi^3*G[{1, 1}, x] - 
      (31*Pi^4*G[{1, 1}, x])/18 - 8*G[{0, 1, 1}, x] + 
      ((89*I)/9)*Pi*G[{1, 0, 0}, x] - (64*Pi^2*G[{1, 0, 0}, x])/9 + 
      ((2*I)/3)*Pi^3*G[{1, 0, 0}, x] + (694*G[{1, 0, 1}, x])/27 + 
      ((263*I)/6)*Pi*G[{1, 0, 1}, x] - (38*Pi^2*G[{1, 0, 1}, x])/3 - 
      ((8*I)/3)*Pi^3*G[{1, 0, 1}, x] + (694*G[{1, 1, 0}, x])/27 - 
      ((206*I)/9)*Pi*G[{1, 1, 0}, x] - (19*Pi^2*G[{1, 1, 0}, x])/9 - 
      2*G[{1, 1, 1}, x] + ((151*I)/18)*Pi*G[{1, 1, 1}, x] + 
      (4*Pi^2*G[{1, 1, 1}, x])/3 + (I/3)*Pi^3*G[{1, 1, 1}, x] + 
      (89*G[{1, 0, 0, 1}, x])/9 - (16*I)*Pi*G[{1, 0, 0, 1}, x] + 
      (23*Pi^2*G[{1, 0, 0, 1}, x])/3 + (89*G[{1, 0, 1, 0}, x])/9 + 
      ((188*I)/3)*Pi*G[{1, 0, 1, 0}, x] + (2*Pi^2*G[{1, 0, 1, 0}, x])/3 + 
      (655*G[{1, 0, 1, 1}, x])/18 + ((52*I)/3)*Pi*G[{1, 0, 1, 1}, x] - 
      (20*Pi^2*G[{1, 0, 1, 1}, x])/3 - (97*G[{1, 1, 0, 0}, x])/3 + 
      (36*I)*Pi*G[{1, 1, 0, 0}, x] + (25*Pi^2*G[{1, 1, 0, 0}, x])/3 + 
      (107*G[{1, 1, 0, 1}, x])/9 + ((92*I)/3)*Pi*G[{1, 1, 0, 1}, x] - 
      (37*Pi^2*G[{1, 1, 0, 1}, x])/3 + (107*G[{1, 1, 1, 0}, x])/9 - 
      ((82*I)/3)*Pi*G[{1, 1, 1, 0}, x] + (Pi^2*G[{1, 1, 1, 0}, x])/3 - 
      (7*G[{1, 1, 1, 1}, x])/2 - ((4*I)/3)*Pi*G[{1, 1, 1, 1}, x] - 
      (2*I)*Pi*G[{1, 0, 0, 0, 1}, x] - (12*I)*Pi*G[{1, 0, 0, 1, 0}, x] - 
      16*G[{1, 0, 0, 1, 1}, x] - (8*I)*Pi*G[{1, 0, 0, 1, 1}, x] + 
      (148*G[{1, 0, 1, 0, 0}, x])/3 + (6*I)*Pi*G[{1, 0, 1, 0, 0}, x] + 
      (40*G[{1, 0, 1, 0, 1}, x])/3 + (12*I)*Pi*G[{1, 0, 1, 0, 1}, x] + 
      (40*G[{1, 0, 1, 1, 0}, x])/3 + (8*I)*Pi*G[{1, 0, 1, 1, 0}, x] + 
      4*G[{1, 0, 1, 1, 1}, x] + (4*I)*Pi*G[{1, 0, 1, 1, 1}, x] + 
      (112*G[{1, 1, 0, 0, 0}, x])/3 - (12*I)*Pi*G[{1, 1, 0, 0, 0}, x] + 
      28*G[{1, 1, 0, 0, 1}, x] + (56*I)*Pi*G[{1, 1, 0, 0, 1}, x] + 
      28*G[{1, 1, 0, 1, 0}, x] + (12*I)*Pi*G[{1, 1, 0, 1, 0}, x] + 
      (8*G[{1, 1, 0, 1, 1}, x])/3 + (8*I)*Pi*G[{1, 1, 0, 1, 1}, x] - 
      26*G[{1, 1, 1, 0, 0}, x] - (4*I)*Pi*G[{1, 1, 1, 0, 0}, x] - 
      (4*G[{1, 1, 1, 0, 1}, x])/3 + (2*I)*Pi*G[{1, 1, 1, 0, 1}, x] - 
      (4*G[{1, 1, 1, 1, 0}, x])/3 - 2*G[{1, 0, 0, 0, 1, 1}, x] - 
      4*G[{1, 0, 0, 1, 0, 0}, x] - 8*G[{1, 0, 0, 1, 0, 1}, x] - 
      8*G[{1, 0, 0, 1, 1, 0}, x] + 14*G[{1, 0, 1, 0, 0, 0}, x] - 
      8*G[{1, 0, 1, 0, 0, 1}, x] - 8*G[{1, 0, 1, 0, 1, 0}, x] + 
      20*G[{1, 0, 1, 0, 1, 1}, x] + 4*G[{1, 0, 1, 1, 0, 0}, x] + 
      4*G[{1, 0, 1, 1, 0, 1}, x] + 4*G[{1, 0, 1, 1, 1, 0}, x] + 
      4*G[{1, 1, 0, 0, 0, 0}, x] - 16*G[{1, 1, 0, 0, 0, 1}, x] - 
      16*G[{1, 1, 0, 0, 1, 0}, x] + 72*G[{1, 1, 0, 0, 1, 1}, x] + 
      4*G[{1, 1, 0, 1, 0, 0}, x] + 8*G[{1, 1, 0, 1, 0, 1}, x] + 
      8*G[{1, 1, 0, 1, 1, 0}, x] - 6*G[{1, 1, 1, 0, 0, 0}, x] + 
      2*G[{1, 1, 1, 0, 0, 1}, x] + 2*G[{1, 1, 1, 0, 1, 0}, x] - 
      (275*G[{1}, x]*Zeta[3])/2 - ((110*I)/3)*Pi*G[{1}, x]*Zeta[3] - 
      (11*Pi^2*G[{1}, x]*Zeta[3])/3 + (26*G[{1, 0}, x]*Zeta[3])/3 - 
      (16*I)*Pi*G[{1, 0}, x]*Zeta[3] - 62*G[{1, 1}, x]*Zeta[3] + 
      (24*I)*Pi*G[{1, 1}, x]*Zeta[3] - 18*G[{1, 0, 0}, x]*Zeta[3] - 
      44*G[{1, 0, 1}, x]*Zeta[3] - 34*G[{1, 1, 0}, x]*Zeta[3] - 
      2*G[{1, 1, 1}, x]*Zeta[3] - 108*G[{1}, x]*Zeta[5]) + 
    FF[x^(-1)]*(((3887*I)/108)*Pi - (4451*Pi^2)/162 + ((211*I)/18)*Pi^3 - 
      (22*Pi^4)/45 + ((61*I)/90)*Pi^5 + ((427*I)/27)*Pi*G[{0}, x] + 
      (79*Pi^2*G[{0}, x])/18 - ((52*I)/9)*Pi^3*G[{0}, x] + 
      (31*Pi^4*G[{0}, x])/180 + (3887*G[{1}, x])/108 - 
      ((2084*I)/27)*Pi*G[{1}, x] + (689*Pi^2*G[{1}, x])/24 + 
      ((131*I)/72)*Pi^3*G[{1}, x] - (211*Pi^4*G[{1}, x])/180 - 
      ((23*I)/24)*Pi^5*G[{1}, x] + ((89*I)/9)*Pi*G[{0, 0}, x] - 
      (64*Pi^2*G[{0, 0}, x])/9 + ((2*I)/3)*Pi^3*G[{0, 0}, x] + 
      (427*G[{0, 1}, x])/27 + (75*I)*Pi*G[{0, 1}, x] - 
      (479*Pi^2*G[{0, 1}, x])/24 - ((43*I)/12)*Pi^3*G[{0, 1}, x] + 
      (427*G[{1, 0}, x])/27 - ((1547*I)/12)*Pi*G[{1, 0}, x] + 
      (475*Pi^2*G[{1, 0}, x])/72 + (7*I)*Pi^3*G[{1, 0}, x] - 
      (31*Pi^4*G[{1, 0}, x])/120 - (892*G[{1, 1}, x])/9 - 
      ((1817*I)/36)*Pi*G[{1, 1}, x] + (955*Pi^2*G[{1, 1}, x])/36 - 
      ((181*I)/12)*Pi^3*G[{1, 1}, x] + (133*Pi^4*G[{1, 1}, x])/60 + 
      (89*G[{0, 0, 1}, x])/9 - (13*I)*Pi*G[{0, 0, 1}, x] + 
      (23*Pi^2*G[{0, 0, 1}, x])/3 + (89*G[{0, 1, 0}, x])/9 + 
      ((893*I)/12)*Pi*G[{0, 1, 0}, x] + (7*Pi^2*G[{0, 1, 0}, x])/6 + 
      (608*G[{0, 1, 1}, x])/9 + ((289*I)/12)*Pi*G[{0, 1, 1}, x] - 
      (13*Pi^2*G[{0, 1, 1}, x])/2 - (257*G[{1, 0, 0}, x])/3 + 
      ((37*I)/6)*Pi*G[{1, 0, 0}, x] + (211*Pi^2*G[{1, 0, 0}, x])/12 - 
      I*Pi^3*G[{1, 0, 0}, x] - (1469*G[{1, 0, 1}, x])/36 - 
      (48*I)*Pi*G[{1, 0, 1}, x] + (29*Pi^2*G[{1, 0, 1}, x])/3 + 
      ((7*I)/2)*Pi^3*G[{1, 0, 1}, x] - (1469*G[{1, 1, 0}, x])/36 - 
      ((37*I)/3)*Pi*G[{1, 1, 0}, x] + (15*Pi^2*G[{1, 1, 0}, x])/4 - 
      (40*G[{1, 1, 1}, x])/3 - ((115*I)/6)*Pi*G[{1, 1, 1}, x] - 
      4*Pi^2*G[{1, 1, 1}, x] - (I/2)*Pi^3*G[{1, 1, 1}, x] - 
      (2*I)*Pi*G[{0, 0, 0, 1}, x] - (12*I)*Pi*G[{0, 0, 1, 0}, x] - 
      13*G[{0, 0, 1, 1}, x] - (8*I)*Pi*G[{0, 0, 1, 1}, x] + 
      (160*G[{0, 1, 0, 0}, x])/3 + (5*I)*Pi*G[{0, 1, 0, 0}, x] + 
      (253*G[{0, 1, 0, 1}, x])/12 + ((25*I)/2)*Pi*G[{0, 1, 0, 1}, x] + 
      (253*G[{0, 1, 1, 0}, x])/12 + (10*I)*Pi*G[{0, 1, 1, 0}, x] + 
      3*G[{0, 1, 1, 1}, x] + (3*I)*Pi*G[{0, 1, 1, 1}, x] + 
      (70*G[{1, 0, 0, 0}, x])/3 - ((23*I)/2)*Pi*G[{1, 0, 0, 0}, x] + 
      (73*G[{1, 0, 0, 1}, x])/6 + ((167*I)/2)*Pi*G[{1, 0, 0, 1}, x] - 
      (23*Pi^2*G[{1, 0, 0, 1}, x])/2 + (73*G[{1, 0, 1, 0}, x])/6 - 
      ((165*I)/2)*Pi*G[{1, 0, 1, 0}, x] - Pi^2*G[{1, 0, 1, 0}, x] - 
      (135*G[{1, 0, 1, 1}, x])/2 - (24*I)*Pi*G[{1, 0, 1, 1}, x] + 
      9*Pi^2*G[{1, 0, 1, 1}, x] + 6*G[{1, 1, 0, 0}, x] - 
      (56*I)*Pi*G[{1, 1, 0, 0}, x] - (25*Pi^2*G[{1, 1, 0, 0}, x])/2 - 
      (77*G[{1, 1, 0, 1}, x])/3 - ((97*I)/2)*Pi*G[{1, 1, 0, 1}, x] + 
      (33*Pi^2*G[{1, 1, 0, 1}, x])/2 - (77*G[{1, 1, 1, 0}, x])/3 + 
      ((83*I)/2)*Pi*G[{1, 1, 1, 0}, x] - (Pi^2*G[{1, 1, 1, 0}, x])/2 + 
      (13*G[{1, 1, 1, 1}, x])/2 + (4*I)*Pi*G[{1, 1, 1, 1}, x] - 
      2*G[{0, 0, 0, 1, 1}, x] - 4*G[{0, 0, 1, 0, 0}, x] - 
      8*G[{0, 0, 1, 0, 1}, x] - 8*G[{0, 0, 1, 1, 0}, x] + 
      14*G[{0, 1, 0, 0, 0}, x] - 9*G[{0, 1, 0, 0, 1}, x] - 
      9*G[{0, 1, 0, 1, 0}, x] + (43*G[{0, 1, 0, 1, 1}, x])/2 + 
      7*G[{0, 1, 1, 0, 0}, x] + 3*G[{0, 1, 1, 0, 1}, x] + 
      3*G[{0, 1, 1, 1, 0}, x] + 4*G[{1, 0, 0, 0, 0}, x] - 
      (31*G[{1, 0, 0, 0, 1}, x])/2 + (3*I)*Pi*G[{1, 0, 0, 0, 1}, x] - 
      (31*G[{1, 0, 0, 1, 0}, x])/2 + (18*I)*Pi*G[{1, 0, 0, 1, 0}, x] + 
      99*G[{1, 0, 0, 1, 1}, x] + (12*I)*Pi*G[{1, 0, 0, 1, 1}, x] - 
      68*G[{1, 0, 1, 0, 0}, x] - (9*I)*Pi*G[{1, 0, 1, 0, 0}, x] - 
      (29*G[{1, 0, 1, 0, 1}, x])/2 - (15*I)*Pi*G[{1, 0, 1, 0, 1}, x] - 
      (29*G[{1, 0, 1, 1, 0}, x])/2 - (12*I)*Pi*G[{1, 0, 1, 1, 0}, x] - 
      (19*G[{1, 0, 1, 1, 1}, x])/2 - (6*I)*Pi*G[{1, 0, 1, 1, 1}, x] - 
      (117*G[{1, 1, 0, 0, 0}, x])/2 + (18*I)*Pi*G[{1, 1, 0, 0, 0}, x] - 
      (83*G[{1, 1, 0, 0, 1}, x])/2 - (72*I)*Pi*G[{1, 1, 0, 0, 1}, x] - 
      (83*G[{1, 1, 0, 1, 0}, x])/2 - (18*I)*Pi*G[{1, 1, 0, 1, 0}, x] - 
      7*G[{1, 1, 0, 1, 1}, x] - (12*I)*Pi*G[{1, 1, 0, 1, 1}, x] + 
      (75*G[{1, 1, 1, 0, 0}, x])/2 + (6*I)*Pi*G[{1, 1, 1, 0, 0}, x] + 
      4*G[{1, 1, 1, 0, 1}, x] - (3*I)*Pi*G[{1, 1, 1, 0, 1}, x] + 
      4*G[{1, 1, 1, 1, 0}, x] + 3*G[{1, 0, 0, 0, 1, 1}, x] + 
      6*G[{1, 0, 0, 1, 0, 0}, x] + 12*G[{1, 0, 0, 1, 0, 1}, x] + 
      12*G[{1, 0, 0, 1, 1, 0}, x] - 21*G[{1, 0, 1, 0, 0, 0}, x] + 
      12*G[{1, 0, 1, 0, 0, 1}, x] + 12*G[{1, 0, 1, 0, 1, 0}, x] - 
      27*G[{1, 0, 1, 0, 1, 1}, x] - 6*G[{1, 0, 1, 1, 0, 0}, x] - 
      6*G[{1, 0, 1, 1, 0, 1}, x] - 6*G[{1, 0, 1, 1, 1, 0}, x] - 
      6*G[{1, 1, 0, 0, 0, 0}, x] + 24*G[{1, 1, 0, 0, 0, 1}, x] + 
      24*G[{1, 1, 0, 0, 1, 0}, x] - 96*G[{1, 1, 0, 0, 1, 1}, x] - 
      6*G[{1, 1, 0, 1, 0, 0}, x] - 12*G[{1, 1, 0, 1, 0, 1}, x] - 
      12*G[{1, 1, 0, 1, 1, 0}, x] + 9*G[{1, 1, 1, 0, 0, 0}, x] - 
      3*G[{1, 1, 1, 0, 0, 1}, x] - 3*G[{1, 1, 1, 0, 1, 0}, x] - 
      (985*Zeta[3])/6 - ((62*I)/3)*Pi*Zeta[3] - (11*Pi^2*Zeta[3])/3 + 
      (80*G[{0}, x]*Zeta[3])/3 - (16*I)*Pi*G[{0}, x]*Zeta[3] + 
      173*G[{1}, x]*Zeta[3] + ((173*I)/2)*Pi*G[{1}, x]*Zeta[3] + 
      (5*Pi^2*G[{1}, x]*Zeta[3])/2 - 18*G[{0, 0}, x]*Zeta[3] - 
      (91*G[{0, 1}, x]*Zeta[3])/2 - 46*G[{1, 0}, x]*Zeta[3] + 
      (24*I)*Pi*G[{1, 0}, x]*Zeta[3] + (201*G[{1, 1}, x]*Zeta[3])/2 - 
      (24*I)*Pi*G[{1, 1}, x]*Zeta[3] + 27*G[{1, 0, 0}, x]*Zeta[3] + 
      57*G[{1, 0, 1}, x]*Zeta[3] + 51*G[{1, 1, 0}, x]*Zeta[3] + 
      3*G[{1, 1, 1}, x]*Zeta[3] - 108*Zeta[5] + (279*G[{1}, x]*Zeta[5])/2)) + 
  COLOR[CF^3]*(-1127/64 - ((91*I)/32)*Pi + (3293*Pi^2)/384 - 
    ((1411*I)/36)*Pi^3 - (25567*Pi^4)/2880 + ((347*I)/480)*Pi^5 - 
    (105569*Pi^6)/1088640 + (99*G[{0}, x])/8 - ((103*I)/96)*Pi*G[{0}, x] - 
    (247*Pi^2*G[{0}, x])/36 + ((3215*I)/144)*Pi^3*G[{0}, x] + 
    (631*Pi^4*G[{0}, x])/240 - ((323*I)/1440)*Pi^5*G[{0}, x] - 
    (357*G[{1}, x])/64 + ((1279*I)/24)*Pi*G[{1}, x] + 
    (8291*Pi^2*G[{1}, x])/288 + ((2353*I)/144)*Pi^3*G[{1}, x] + 
    (11621*Pi^4*G[{1}, x])/2880 + (I/24)*Pi^5*G[{1}, x] + 
    (795*G[{0, 0}, x])/32 - ((215*I)/6)*Pi*G[{0, 0}, x] + 
    (13*Pi^2*G[{0, 0}, x])/48 - ((67*I)/24)*Pi^3*G[{0, 0}, x] - 
    (91*Pi^4*G[{0, 0}, x])/160 - (275*G[{0, 1}, x])/12 + 
    ((771*I)/8)*Pi*G[{0, 1}, x] - (1007*Pi^2*G[{0, 1}, x])/72 - 
    ((37*I)/24)*Pi^3*G[{0, 1}, x] - (61*Pi^4*G[{0, 1}, x])/90 - 
    (275*G[{1, 0}, x])/12 + ((118*I)/3)*Pi*G[{1, 0}, x] + 
    (889*Pi^2*G[{1, 0}, x])/72 - ((457*I)/36)*Pi^3*G[{1, 0}, x] - 
    (139*Pi^4*G[{1, 0}, x])/360 + (1811*G[{1, 1}, x])/24 - 
    (91*I)*Pi*G[{1, 1}, x] - (743*Pi^2*G[{1, 1}, x])/72 - 
    ((811*I)/72)*Pi^3*G[{1, 1}, x] - (293*Pi^4*G[{1, 1}, x])/360 - 
    (757*G[{0, 0, 0}, x])/12 + ((805*I)/12)*Pi*G[{0, 0, 0}, x] + 
    (13*Pi^2*G[{0, 0, 0}, x])/6 + ((3*I)/4)*Pi^3*G[{0, 0, 0}, x] + 
    (115*G[{0, 0, 1}, x])/4 - ((97*I)/2)*Pi*G[{0, 0, 1}, x] + 
    (25*Pi^2*G[{0, 0, 1}, x])/2 + ((7*I)/6)*Pi^3*G[{0, 0, 1}, x] + 
    (115*G[{0, 1, 0}, x])/4 - ((173*I)/4)*Pi*G[{0, 1, 0}, x] - 
    (11*Pi^2*G[{0, 1, 0}, x])/4 + ((25*I)/12)*Pi^3*G[{0, 1, 0}, x] + 
    (517*G[{0, 1, 1}, x])/8 + ((205*I)/6)*Pi*G[{0, 1, 1}, x] - 
    (347*Pi^2*G[{0, 1, 1}, x])/72 + ((11*I)/3)*Pi^3*G[{0, 1, 1}, x] + 
    (845*G[{1, 0, 0}, x])/6 - (I/4)*Pi*G[{1, 0, 0}, x] - 
    (5*Pi^2*G[{1, 0, 0}, x])/2 + ((7*I)/6)*Pi^3*G[{1, 0, 0}, x] - 
    (209*G[{1, 0, 1}, x])/2 - ((643*I)/12)*Pi*G[{1, 0, 1}, x] - 
    (541*Pi^2*G[{1, 0, 1}, x])/36 + (I/2)*Pi^3*G[{1, 0, 1}, x] - 
    (209*G[{1, 1, 0}, x])/2 - ((161*I)/6)*Pi*G[{1, 1, 0}, x] - 
    (100*Pi^2*G[{1, 1, 0}, x])/9 + ((4*I)/3)*Pi^3*G[{1, 1, 0}, x] + 
    (51*G[{1, 1, 1}, x])/4 + ((761*I)/12)*Pi*G[{1, 1, 1}, x] + 
    (67*Pi^2*G[{1, 1, 1}, x])/8 + (I/2)*Pi^3*G[{1, 1, 1}, x] + 
    (273*G[{0, 0, 0, 0}, x])/4 - (I/2)*Pi*G[{0, 0, 0, 0}, x] - 
    (17*Pi^2*G[{0, 0, 0, 0}, x])/4 + FF[(1 - x)^(-2)]*
     (-(Pi^2*G[{0, 0}, x]) + (3*I)*Pi*G[{0, 0, 0}, x] + 
      3*G[{0, 0, 0, 0}, x]) - (7*G[{0, 0, 0, 1}, x])/6 + 
    ((9*I)/2)*Pi*G[{0, 0, 0, 1}, x] - (8*Pi^2*G[{0, 0, 0, 1}, x])/3 - 
    (7*G[{0, 0, 1, 0}, x])/6 - (11*I)*Pi*G[{0, 0, 1, 0}, x] + 
    (10*Pi^2*G[{0, 0, 1, 0}, x])/3 - (142*G[{0, 0, 1, 1}, x])/3 - 
    (2*I)*Pi*G[{0, 0, 1, 1}, x] - (13*Pi^2*G[{0, 0, 1, 1}, x])/6 - 
    (313*G[{0, 1, 0, 0}, x])/6 - ((79*I)/3)*Pi*G[{0, 1, 0, 0}, x] + 
    (11*Pi^2*G[{0, 1, 0, 0}, x])/4 + (107*G[{0, 1, 0, 1}, x])/12 + 
    (16*I)*Pi*G[{0, 1, 0, 1}, x] + (2*Pi^2*G[{0, 1, 0, 1}, x])/3 + 
    (107*G[{0, 1, 1, 0}, x])/12 + ((80*I)/3)*Pi*G[{0, 1, 1, 0}, x] + 
    (5*Pi^2*G[{0, 1, 1, 0}, x])/3 + 20*G[{0, 1, 1, 1}, x] - 
    ((257*I)/6)*Pi*G[{0, 1, 1, 1}, x] + Pi^2*G[{0, 1, 1, 1}, x] + 
    (149*G[{1, 0, 0, 0}, x])/3 - ((209*I)/3)*Pi*G[{1, 0, 0, 0}, x] + 
    (2*Pi^2*G[{1, 0, 0, 0}, x])/3 - (635*G[{1, 0, 0, 1}, x])/12 - 
    (5*I)*Pi*G[{1, 0, 0, 1}, x] + (2*Pi^2*G[{1, 0, 0, 1}, x])/3 - 
    (635*G[{1, 0, 1, 0}, x])/12 + ((109*I)/2)*Pi*G[{1, 0, 1, 0}, x] - 
    (3*Pi^2*G[{1, 0, 1, 0}, x])/2 + (59*G[{1, 0, 1, 1}, x])/6 + 
    ((143*I)/3)*Pi*G[{1, 0, 1, 1}, x] + (7*Pi^2*G[{1, 0, 1, 1}, x])/3 - 
    (179*G[{1, 1, 0, 0}, x])/2 + ((329*I)/6)*Pi*G[{1, 1, 0, 0}, x] - 
    (10*Pi^2*G[{1, 1, 0, 0}, x])/3 + (439*G[{1, 1, 0, 1}, x])/6 + 
    ((218*I)/3)*Pi*G[{1, 1, 0, 1}, x] + (23*Pi^2*G[{1, 1, 0, 1}, x])/6 + 
    (439*G[{1, 1, 1, 0}, x])/6 - ((23*I)/2)*Pi*G[{1, 1, 1, 0}, x] + 
    (5*Pi^2*G[{1, 1, 1, 0}, x])/3 - (39*G[{1, 1, 1, 1}, x])/2 - 
    ((207*I)/2)*Pi*G[{1, 1, 1, 1}, x] - (5*Pi^2*G[{1, 1, 1, 1}, x])/2 + 
    (15*I)*Pi*G[{0, 0, 0, 0, 0}, x] + 4*G[{0, 0, 0, 0, 1}, x] + 
    (8*I)*Pi*G[{0, 0, 0, 0, 1}, x] + 4*G[{0, 0, 0, 1, 0}, x] - 
    (3*I)*Pi*G[{0, 0, 0, 1, 0}, x] + G[{0, 0, 0, 1, 1}, x]/2 + 
    (4*I)*Pi*G[{0, 0, 0, 1, 1}, x] + 20*G[{0, 0, 1, 0, 0}, x] + 
    (2*I)*Pi*G[{0, 0, 1, 0, 0}, x] - 31*G[{0, 0, 1, 0, 1}, x] - 
    (10*I)*Pi*G[{0, 0, 1, 0, 1}, x] - 31*G[{0, 0, 1, 1, 0}, x] - 
    (8*I)*Pi*G[{0, 0, 1, 1, 0}, x] + 32*G[{0, 0, 1, 1, 1}, x] + 
    (30*I)*Pi*G[{0, 0, 1, 1, 1}, x] - 20*G[{0, 1, 0, 0, 0}, x] + 
    (3*I)*Pi*G[{0, 1, 0, 0, 0}, x] - (47*G[{0, 1, 0, 0, 1}, x])/6 - 
    (4*I)*Pi*G[{0, 1, 0, 0, 1}, x] - (47*G[{0, 1, 0, 1, 0}, x])/6 - 
    I*Pi*G[{0, 1, 0, 1, 0}, x] + (143*G[{0, 1, 0, 1, 1}, x])/6 - 
    (2*I)*Pi*G[{0, 1, 0, 1, 1}, x] - 31*G[{0, 1, 1, 0, 0}, x] + 
    (2*I)*Pi*G[{0, 1, 1, 0, 0}, x] + (173*G[{0, 1, 1, 0, 1}, x])/3 - 
    (14*I)*Pi*G[{0, 1, 1, 0, 1}, x] + (173*G[{0, 1, 1, 1, 0}, x])/3 - 
    (10*I)*Pi*G[{0, 1, 1, 1, 0}, x] - (201*G[{0, 1, 1, 1, 1}, x])/2 + 
    (8*I)*Pi*G[{0, 1, 1, 1, 1}, x] - 74*G[{1, 0, 0, 0, 0}, x] + 
    (13*G[{1, 0, 0, 0, 1}, x])/3 - (7*I)*Pi*G[{1, 0, 0, 0, 1}, x] + 
    (13*G[{1, 0, 0, 1, 0}, x])/3 + (2*I)*Pi*G[{1, 0, 0, 1, 0}, x] - 
    (28*G[{1, 0, 0, 1, 1}, x])/3 - (6*I)*Pi*G[{1, 0, 0, 1, 1}, x] + 
    (185*G[{1, 0, 1, 0, 0}, x])/6 + (9*I)*Pi*G[{1, 0, 1, 0, 0}, x] + 
    (71*G[{1, 0, 1, 0, 1}, x])/3 + I*Pi*G[{1, 0, 1, 0, 1}, x] + 
    (71*G[{1, 0, 1, 1, 0}, x])/3 - (8*I)*Pi*G[{1, 0, 1, 1, 0}, x] + 
    24*G[{1, 0, 1, 1, 1}, x] + (107*G[{1, 1, 0, 0, 0}, x])/3 + 
    (18*I)*Pi*G[{1, 1, 0, 0, 0}, x] + (115*G[{1, 1, 0, 0, 1}, x])/6 + 
    (5*I)*Pi*G[{1, 1, 0, 0, 1}, x] + (115*G[{1, 1, 0, 1, 0}, x])/6 - 
    (13*I)*Pi*G[{1, 1, 0, 1, 0}, x] + (101*G[{1, 1, 0, 1, 1}, x])/2 - 
    (18*I)*Pi*G[{1, 1, 0, 1, 1}, x] + (37*G[{1, 1, 1, 0, 0}, x])/2 - 
    (27*I)*Pi*G[{1, 1, 1, 0, 0}, x] - 33*G[{1, 1, 1, 0, 1}, x] - 
    (17*I)*Pi*G[{1, 1, 1, 0, 1}, x] - 33*G[{1, 1, 1, 1, 0}, x] + 
    (14*I)*Pi*G[{1, 1, 1, 1, 0}, x] - (135*G[{1, 1, 1, 1, 1}, x])/2 + 
    (32*I)*Pi*G[{1, 1, 1, 1, 1}, x] + 15*G[{0, 0, 0, 0, 0, 0}, x] + 
    8*G[{0, 0, 0, 0, 1, 1}, x] - 3*G[{0, 0, 0, 1, 0, 0}, x] + 
    4*G[{0, 0, 0, 1, 1, 1}, x] + 2*G[{0, 0, 1, 0, 0, 1}, x] + 
    2*G[{0, 0, 1, 0, 1, 0}, x] - 12*G[{0, 0, 1, 0, 1, 1}, x] + 
    12*G[{0, 0, 1, 1, 0, 0}, x] - 20*G[{0, 0, 1, 1, 0, 1}, x] - 
    20*G[{0, 0, 1, 1, 1, 0}, x] + 50*G[{0, 0, 1, 1, 1, 1}, x] + 
    7*G[{0, 1, 0, 0, 0, 0}, x] - 4*G[{0, 1, 0, 0, 0, 1}, x] - 
    4*G[{0, 1, 0, 0, 1, 0}, x] - 3*G[{0, 1, 0, 1, 0, 0}, x] + 
    2*G[{0, 1, 0, 1, 0, 1}, x] + 2*G[{0, 1, 0, 1, 1, 0}, x] - 
    4*G[{0, 1, 0, 1, 1, 1}, x] + 10*G[{0, 1, 1, 0, 0, 0}, x] - 
    8*G[{0, 1, 1, 0, 0, 1}, x] - 8*G[{0, 1, 1, 0, 1, 0}, x] - 
    6*G[{0, 1, 1, 0, 1, 1}, x] - 18*G[{0, 1, 1, 1, 0, 0}, x] + 
    8*G[{0, 1, 1, 1, 0, 1}, x] + 8*G[{0, 1, 1, 1, 1, 0}, x] - 
    7*G[{1, 0, 0, 0, 1, 1}, x] - 4*G[{1, 0, 0, 1, 0, 0}, x] + 
    6*G[{1, 0, 0, 1, 0, 1}, x] + 6*G[{1, 0, 0, 1, 1, 0}, x] - 
    12*G[{1, 0, 0, 1, 1, 1}, x] + 6*G[{1, 0, 1, 0, 0, 0}, x] + 
    3*G[{1, 0, 1, 0, 0, 1}, x] + 3*G[{1, 0, 1, 0, 1, 0}, x] - 
    2*G[{1, 0, 1, 0, 1, 1}, x] + 2*G[{1, 0, 1, 1, 0, 0}, x] - 
    10*G[{1, 0, 1, 1, 0, 1}, x] - 10*G[{1, 0, 1, 1, 1, 0}, x] + 
    10*G[{1, 0, 1, 1, 1, 1}, x] + 12*G[{1, 1, 0, 0, 0, 0}, x] + 
    6*G[{1, 1, 0, 0, 0, 1}, x] + 6*G[{1, 1, 0, 0, 1, 0}, x] - 
    G[{1, 1, 0, 0, 1, 1}, x] - 7*G[{1, 1, 0, 1, 0, 0}, x] - 
    6*G[{1, 1, 0, 1, 0, 1}, x] - 6*G[{1, 1, 0, 1, 1, 0}, x] - 
    12*G[{1, 1, 0, 1, 1, 1}, x] - 38*G[{1, 1, 1, 0, 0, 0}, x] + 
    11*G[{1, 1, 1, 0, 0, 1}, x] + 11*G[{1, 1, 1, 0, 1, 0}, x] - 
    28*G[{1, 1, 1, 0, 1, 1}, x] + 20*G[{1, 1, 1, 1, 0, 0}, x] - 
    6*G[{1, 1, 1, 1, 0, 1}, x] - 6*G[{1, 1, 1, 1, 1, 0}, x] + 
    38*G[{1, 1, 1, 1, 1, 1}, x] - (5149*Zeta[3])/24 - 
    ((143*I)/2)*Pi*Zeta[3] - (33*Pi^2*Zeta[3])/2 - ((65*I)/6)*Pi^3*Zeta[3] + 
    (39*G[{0}, x]*Zeta[3])/2 - (7*Pi^2*G[{0}, x]*Zeta[3])/6 + 
    (743*G[{1}, x]*Zeta[3])/6 + (75*I)*Pi*G[{1}, x]*Zeta[3] + 
    7*Pi^2*G[{1}, x]*Zeta[3] - 31*G[{0, 0}, x]*Zeta[3] + 
    (10*I)*Pi*G[{0, 0}, x]*Zeta[3] + 32*G[{0, 1}, x]*Zeta[3] - 
    (12*I)*Pi*G[{0, 1}, x]*Zeta[3] + 49*G[{1, 0}, x]*Zeta[3] + 
    I*Pi*G[{1, 0}, x]*Zeta[3] - (401*G[{1, 1}, x]*Zeta[3])/3 - 
    (35*I)*Pi*G[{1, 1}, x]*Zeta[3] + 6*G[{0, 0, 0}, x]*Zeta[3] + 
    10*G[{0, 0, 1}, x]*Zeta[3] - 2*G[{0, 1, 0}, x]*Zeta[3] + 
    22*G[{0, 1, 1}, x]*Zeta[3] + 11*G[{1, 0, 0}, x]*Zeta[3] - 
    21*G[{1, 0, 1}, x]*Zeta[3] - 13*G[{1, 1, 0}, x]*Zeta[3] + 
    25*G[{1, 1, 1}, x]*Zeta[3] + 2*Zeta[3]^2 + 
    FF[x]*((7*Pi^2)/8 - ((67*I)/6)*Pi^3 + (121*Pi^4)/18 + 
      (239*G[{0}, x])/12 + ((49*I)/2)*Pi*G[{0}, x] + 
      (227*Pi^2*G[{0}, x])/12 - ((34*I)/3)*Pi^3*G[{0}, x] - 
      (239*G[{1}, x])/12 - ((49*I)/2)*Pi*G[{1}, x] - 
      (131*Pi^2*G[{1}, x])/12 + ((28*I)/3)*Pi^3*G[{1}, x] + 
      (87*G[{0, 0}, x])/4 - ((202*I)/3)*Pi*G[{0, 0}, x] + 
      (59*Pi^2*G[{0, 0}, x])/6 - (7*G[{0, 1}, x])/4 - 
      ((143*I)/3)*Pi*G[{0, 1}, x] - (19*Pi^2*G[{0, 1}, x])/2 - 
      (7*G[{1, 0}, x])/4 + ((172*I)/3)*Pi*G[{1, 0}, x] - 
      (59*Pi^2*G[{1, 0}, x])/6 - (73*G[{1, 1}, x])/4 + 
      ((173*I)/3)*Pi*G[{1, 1}, x] + (19*Pi^2*G[{1, 1}, x])/2 - 
      (137*G[{0, 0, 0}, x])/6 - (60*I)*Pi*G[{0, 0, 0}, x] - 
      (95*G[{0, 0, 1}, x])/2 - (58*I)*Pi*G[{0, 0, 1}, x] - 
      (95*G[{0, 1, 0}, x])/2 + (64*I)*Pi*G[{0, 1, 0}, x] + 
      (17*G[{0, 1, 1}, x])/6 + (54*I)*Pi*G[{0, 1, 1}, x] + 
      (173*G[{1, 0, 0}, x])/6 + (56*I)*Pi*G[{1, 0, 0}, x] + 
      (63*G[{1, 0, 1}, x])/2 + (62*I)*Pi*G[{1, 0, 1}, x] + 
      (63*G[{1, 1, 0}, x])/2 - (60*I)*Pi*G[{1, 1, 0}, x] + 
      (139*G[{1, 1, 1}, x])/6 - (58*I)*Pi*G[{1, 1, 1}, x] - 
      56*G[{0, 0, 0, 0}, x] - 4*G[{0, 0, 0, 1}, x] - 4*G[{0, 0, 1, 0}, x] - 
      54*G[{0, 0, 1, 1}, x] + 60*G[{0, 1, 0, 0}, x] + 4*G[{0, 1, 0, 1}, x] + 
      4*G[{0, 1, 1, 0}, x] + 50*G[{0, 1, 1, 1}, x] + 52*G[{1, 0, 0, 0}, x] + 
      4*G[{1, 0, 0, 1}, x] + 4*G[{1, 0, 1, 0}, x] + 58*G[{1, 0, 1, 1}, x] - 
      56*G[{1, 1, 0, 0}, x] - 4*G[{1, 1, 0, 1}, x] - 4*G[{1, 1, 1, 0}, x] - 
      54*G[{1, 1, 1, 1}, x] + (86*Zeta[3])/3 + (130*I)*Pi*Zeta[3] + 
      60*G[{0}, x]*Zeta[3] - 64*G[{1}, x]*Zeta[3]) + 
    FF[(1 - x)^(-1)]*(((3*I)/2)*Pi^3 + (5*Pi^4)/4 + (29*I)*Pi*G[{0}, x] - 
      Pi^2*G[{0}, x] + ((5*I)/6)*Pi^3*G[{0}, x] + (I/3)*Pi^3*G[{1}, x] + 
      29*G[{0, 0}, x] - ((115*I)/6)*Pi*G[{0, 0}, x] + 
      (41*Pi^2*G[{0, 0}, x])/6 + ((49*I)/3)*Pi*G[{0, 1}, x] + 
      5*Pi^2*G[{0, 1}, x] + ((22*I)/3)*Pi*G[{1, 0}, x] + Pi^2*G[{1, 0}, x] - 
      (65*G[{0, 0, 0}, x])/2 + (11*I)*Pi*G[{0, 0, 0}, x] + 
      (49*G[{0, 0, 1}, x])/3 - I*Pi*G[{0, 0, 1}, x] + 
      (49*G[{0, 1, 0}, x])/3 + (22*G[{1, 0, 0}, x])/3 - 
      (2*I)*Pi*G[{1, 0, 0}, x] - (2*I)*Pi*G[{1, 1, 0}, x] + 
      40*G[{0, 0, 0, 0}, x] - 29*G[{0, 0, 0, 1}, x] - 29*G[{0, 0, 1, 0}, x] + 
      28*G[{0, 0, 1, 1}, x] - 2*G[{1, 0, 0, 0}, x] - 2*G[{1, 1, 0, 0}, x] - 
      9*Zeta[3] - I*Pi*Zeta[3] - 29*G[{0}, x]*Zeta[3] - 
      2*G[{1}, x]*Zeta[3]) + FF[x]^2*((49*Pi^2)/24 - ((45*I)/4)*Pi^3 - 
      (1397*Pi^4)/240 - 2*Pi^2*G[{0}, x] + ((47*I)/4)*Pi^3*G[{0}, x] - 
      2*Pi^2*G[{1}, x] - ((23*I)/4)*Pi^3*G[{1}, x] + (49*G[{0, 0}, x])/12 - 
      ((45*I)/2)*Pi*G[{0, 0}, x] - (41*Pi^2*G[{0, 0}, x])/6 - 
      (49*G[{0, 1}, x])/12 + ((45*I)/2)*Pi*G[{0, 1}, x] + 
      (41*Pi^2*G[{0, 1}, x])/6 - (49*G[{1, 0}, x])/12 + 
      ((45*I)/2)*Pi*G[{1, 0}, x] + (41*Pi^2*G[{1, 0}, x])/6 + 
      (49*G[{1, 1}, x])/12 - ((45*I)/2)*Pi*G[{1, 1}, x] - 
      (41*Pi^2*G[{1, 1}, x])/6 - 22*G[{0, 0, 0}, x] + 
      ((137*I)/2)*Pi*G[{0, 0, 0}, x] + 4*G[{0, 0, 1}, x] + 
      ((93*I)/2)*Pi*G[{0, 0, 1}, x] + 4*G[{0, 1, 0}, x] - 
      ((117*I)/2)*Pi*G[{0, 1, 0}, x] + 14*G[{0, 1, 1}, x] - 
      ((113*I)/2)*Pi*G[{0, 1, 1}, x] + 14*G[{1, 0, 0}, x] - 
      ((113*I)/2)*Pi*G[{1, 0, 0}, x] + 4*G[{1, 0, 1}, x] - 
      ((117*I)/2)*Pi*G[{1, 0, 1}, x] + 4*G[{1, 1, 0}, x] + 
      ((93*I)/2)*Pi*G[{1, 1, 0}, x] - 22*G[{1, 1, 1}, x] + 
      ((137*I)/2)*Pi*G[{1, 1, 1}, x] + (155*G[{0, 0, 0, 0}, x])/2 - 
      9*G[{0, 0, 0, 1}, x] - 9*G[{0, 0, 1, 0}, x] + (111*G[{0, 0, 1, 1}, x])/
       2 - (135*G[{0, 1, 0, 0}, x])/2 + 9*G[{0, 1, 0, 1}, x] + 
      9*G[{0, 1, 1, 0}, x] - (131*G[{0, 1, 1, 1}, x])/2 - 
      (131*G[{1, 0, 0, 0}, x])/2 + 9*G[{1, 0, 0, 1}, x] + 
      9*G[{1, 0, 1, 0}, x] - (135*G[{1, 0, 1, 1}, x])/2 + 
      (111*G[{1, 1, 0, 0}, x])/2 - 9*G[{1, 1, 0, 1}, x] - 
      9*G[{1, 1, 1, 0}, x] + (155*G[{1, 1, 1, 1}, x])/2 - 10*Zeta[3] - 
      (107*I)*Pi*Zeta[3] - (93*G[{0}, x]*Zeta[3])/2 + 
      (117*G[{1}, x]*Zeta[3])/2) - (171*Zeta[5])/2 + (34*I)*Pi*Zeta[5] - 
    11*G[{0}, x]*Zeta[5] + (97*G[{1}, x]*Zeta[5])/2 + 
    FF[x^(-1)]*(5/4 + ((3337*I)/96)*Pi - (3503*Pi^2)/144 + 
      ((909*I)/16)*Pi^3 + (551*Pi^4)/80 - ((797*I)/480)*Pi^5 - 
      (3*G[{0}, x])/8 + ((323*I)/6)*Pi*G[{0}, x] + 20*Pi^2*G[{0}, x] - 
      ((361*I)/18)*Pi^3*G[{0}, x] - (35*Pi^4*G[{0}, x])/8 + 
      (3337*G[{1}, x])/96 - ((509*I)/8)*Pi*G[{1}, x] - 
      (575*Pi^2*G[{1}, x])/144 - ((2473*I)/36)*Pi^3*G[{1}, x] - 
      (9163*Pi^4*G[{1}, x])/1440 + ((27*I)/20)*Pi^5*G[{1}, x] - 
      G[{0, 0}, x]/4 + ((52*I)/3)*Pi*G[{0, 0}, x] - (37*Pi^2*G[{0, 0}, x])/
       2 + ((67*I)/6)*Pi^3*G[{0, 0}, x] + (649*G[{0, 1}, x])/12 - 
      ((1363*I)/12)*Pi*G[{0, 1}, x] + (541*Pi^2*G[{0, 1}, x])/36 + 
      ((39*I)/4)*Pi^3*G[{0, 1}, x] + (649*G[{1, 0}, x])/12 - 
      ((393*I)/4)*Pi*G[{1, 0}, x] - (7*Pi^2*G[{1, 0}, x])/18 + 
      ((94*I)/3)*Pi^3*G[{1, 0}, x] + (121*Pi^4*G[{1, 0}, x])/30 - 
      (3077*G[{1, 1}, x])/24 + (164*I)*Pi*G[{1, 1}, x] + 
      (631*Pi^2*G[{1, 1}, x])/72 + ((141*I)/4)*Pi^3*G[{1, 1}, x] + 
      (151*Pi^4*G[{1, 1}, x])/60 - ((10*I)/3)*Pi*G[{0, 0, 0}, x] + 
      (7*Pi^2*G[{0, 0, 0}, x])/3 + (52*G[{0, 0, 1}, x])/3 + 
      ((91*I)/2)*Pi*G[{0, 0, 1}, x] - 21*Pi^2*G[{0, 0, 1}, x] + 
      (52*G[{0, 1, 0}, x])/3 - I*Pi*G[{0, 1, 0}, x] - 
      (23*Pi^2*G[{0, 1, 0}, x])/6 - (1517*G[{0, 1, 1}, x])/12 - 
      ((199*I)/6)*Pi*G[{0, 1, 1}, x] + (157*Pi^2*G[{0, 1, 1}, x])/12 - 
      (169*G[{1, 0, 0}, x])/2 - ((577*I)/6)*Pi*G[{1, 0, 0}, x] + 
      (73*Pi^2*G[{1, 0, 0}, x])/6 - (8*I)*Pi^3*G[{1, 0, 0}, x] - 
      (37*G[{1, 0, 1}, x])/4 + ((436*I)/3)*Pi*G[{1, 0, 1}, x] + 
      (161*Pi^2*G[{1, 0, 1}, x])/6 - (4*I)*Pi^3*G[{1, 0, 1}, x] - 
      (37*G[{1, 1, 0}, x])/4 + ((590*I)/3)*Pi*G[{1, 1, 0}, x] + 
      (76*Pi^2*G[{1, 1, 0}, x])/3 - (19*I)*Pi^3*G[{1, 1, 0}, x] + 
      (351*G[{1, 1, 1}, x])/2 - ((517*I)/3)*Pi*G[{1, 1, 1}, x] - 
      (239*Pi^2*G[{1, 1, 1}, x])/12 - (5*I)*Pi^3*G[{1, 1, 1}, x] + 
      (8*I)*Pi*G[{0, 0, 0, 0}, x] - (10*G[{0, 0, 0, 1}, x])/3 - 
      (15*I)*Pi*G[{0, 0, 0, 1}, x] - (10*G[{0, 0, 1, 0}, x])/3 + 
      (8*I)*Pi*G[{0, 0, 1, 0}, x] + (293*G[{0, 0, 1, 1}, x])/6 + 
      (8*I)*Pi*G[{0, 0, 1, 1}, x] + (32*G[{0, 1, 0, 0}, x])/3 + 
      (53*I)*Pi*G[{0, 1, 0, 0}, x] - (35*G[{0, 1, 0, 1}, x])/3 - 
      (24*I)*Pi*G[{0, 1, 0, 1}, x] - (35*G[{0, 1, 1, 0}, x])/3 - 
      (52*I)*Pi*G[{0, 1, 1, 0}, x] - 17*G[{0, 1, 1, 1}, x] + 
      (67*I)*Pi*G[{0, 1, 1, 1}, x] - (383*G[{1, 0, 0, 0}, x])/3 + 
      (176*I)*Pi*G[{1, 0, 0, 0}, x] - 2*Pi^2*G[{1, 0, 0, 0}, x] + 
      (105*G[{1, 0, 0, 1}, x])/2 - (24*I)*Pi*G[{1, 0, 0, 1}, x] + 
      18*Pi^2*G[{1, 0, 0, 1}, x] + (105*G[{1, 0, 1, 0}, x])/2 - 
      (88*I)*Pi*G[{1, 0, 1, 0}, x] + 5*Pi^2*G[{1, 0, 1, 0}, x] + 
      (467*G[{1, 0, 1, 1}, x])/6 - (40*I)*Pi*G[{1, 0, 1, 1}, x] - 
      16*Pi^2*G[{1, 0, 1, 1}, x] + 255*G[{1, 1, 0, 0}, x] - 
      (59*I)*Pi*G[{1, 1, 0, 0}, x] + 7*Pi^2*G[{1, 1, 0, 0}, x] - 
      (220*G[{1, 1, 0, 1}, x])/3 - (116*I)*Pi*G[{1, 1, 0, 1}, x] - 
      25*Pi^2*G[{1, 1, 0, 1}, x] - (220*G[{1, 1, 1, 0}, x])/3 - 
      (53*I)*Pi*G[{1, 1, 1, 0}, x] - 14*Pi^2*G[{1, 1, 1, 0}, x] - 
      (165*G[{1, 1, 1, 1}, x])/2 + (181*I)*Pi*G[{1, 1, 1, 1}, x] + 
      3*Pi^2*G[{1, 1, 1, 1}, x] + 8*G[{0, 0, 0, 0, 1}, x] + 
      8*G[{0, 0, 0, 1, 0}, x] - 23*G[{0, 0, 0, 1, 1}, x] - 
      38*G[{0, 0, 1, 0, 0}, x] + 46*G[{0, 0, 1, 0, 1}, x] + 
      46*G[{0, 0, 1, 1, 0}, x] - 38*G[{0, 0, 1, 1, 1}, x] + 
      38*G[{0, 1, 0, 0, 0}, x] + 15*G[{0, 1, 0, 0, 1}, x] + 
      15*G[{0, 1, 0, 1, 0}, x] - 39*G[{0, 1, 0, 1, 1}, x] + 
      34*G[{0, 1, 1, 0, 0}, x] - 86*G[{0, 1, 1, 0, 1}, x] - 
      86*G[{0, 1, 1, 1, 0}, x] + 153*G[{0, 1, 1, 1, 1}, x] + 
      242*G[{1, 0, 0, 0, 0}, x] - 66*G[{1, 0, 0, 0, 1}, x] + 
      (12*I)*Pi*G[{1, 0, 0, 0, 1}, x] - 66*G[{1, 0, 0, 1, 0}, x] - 
      (24*I)*Pi*G[{1, 0, 0, 1, 0}, x] + 42*G[{1, 0, 0, 1, 1}, x] + 
      (12*I)*Pi*G[{1, 0, 0, 1, 1}, x] - 50*G[{1, 0, 1, 0, 0}, x] - 
      (54*I)*Pi*G[{1, 0, 1, 0, 0}, x] - 38*G[{1, 0, 1, 0, 1}, x] + 
      (12*I)*Pi*G[{1, 0, 1, 0, 1}, x] - 38*G[{1, 0, 1, 1, 0}, x] + 
      (54*I)*Pi*G[{1, 0, 1, 1, 0}, x] - 2*G[{1, 0, 1, 1, 1}, x] - 
      (12*I)*Pi*G[{1, 0, 1, 1, 1}, x] - 6*G[{1, 1, 0, 0, 0}, x] - 
      (168*I)*Pi*G[{1, 1, 0, 0, 0}, x] - 71*G[{1, 1, 0, 0, 1}, x] - 
      (6*I)*Pi*G[{1, 1, 0, 0, 1}, x] - 71*G[{1, 1, 0, 1, 0}, x] + 
      (114*I)*Pi*G[{1, 1, 0, 1, 0}, x] - 27*G[{1, 1, 0, 1, 1}, x] + 
      (60*I)*Pi*G[{1, 1, 0, 1, 1}, x] - 129*G[{1, 1, 1, 0, 0}, x] + 
      (150*I)*Pi*G[{1, 1, 1, 0, 0}, x] + 94*G[{1, 1, 1, 0, 1}, x] + 
      (54*I)*Pi*G[{1, 1, 1, 0, 1}, x] + 94*G[{1, 1, 1, 1, 0}, x] - 
      (72*I)*Pi*G[{1, 1, 1, 1, 0}, x] + 69*G[{1, 1, 1, 1, 1}, x] - 
      (132*I)*Pi*G[{1, 1, 1, 1, 1}, x] + 12*G[{1, 0, 0, 0, 1, 1}, x] + 
      36*G[{1, 0, 0, 1, 0, 0}, x] - 60*G[{1, 0, 0, 1, 0, 1}, x] - 
      60*G[{1, 0, 0, 1, 1, 0}, x] + 72*G[{1, 0, 0, 1, 1, 1}, x] - 
      48*G[{1, 0, 1, 0, 0, 0}, x] - 6*G[{1, 0, 1, 0, 0, 1}, x] - 
      6*G[{1, 0, 1, 0, 1, 0}, x] + 18*G[{1, 0, 1, 0, 1, 1}, x] - 
      6*G[{1, 0, 1, 1, 0, 0}, x] + 60*G[{1, 0, 1, 1, 0, 1}, x] + 
      60*G[{1, 0, 1, 1, 1, 0}, x] - 72*G[{1, 0, 1, 1, 1, 1}, x] - 
      204*G[{1, 1, 0, 0, 0, 0}, x] + 36*G[{1, 1, 0, 0, 0, 1}, x] + 
      36*G[{1, 1, 0, 0, 1, 0}, x] - 42*G[{1, 1, 0, 0, 1, 1}, x] + 
      78*G[{1, 1, 0, 1, 0, 0}, x] + 36*G[{1, 1, 0, 1, 0, 1}, x] + 
      36*G[{1, 1, 0, 1, 1, 0}, x] + 24*G[{1, 1, 0, 1, 1, 1}, x] + 
      204*G[{1, 1, 1, 0, 0, 0}, x] - 54*G[{1, 1, 1, 0, 0, 1}, x] - 
      54*G[{1, 1, 1, 0, 1, 0}, x] + 108*G[{1, 1, 1, 0, 1, 1}, x] - 
      108*G[{1, 1, 1, 1, 0, 0}, x] + 36*G[{1, 1, 1, 1, 0, 1}, x] + 
      36*G[{1, 1, 1, 1, 1, 0}, x] - 168*G[{1, 1, 1, 1, 1, 1}, x] + 
      (995*Zeta[3])/4 + ((17*I)/2)*Pi*Zeta[3] + (235*Pi^2*Zeta[3])/12 - 
      (181*G[{0}, x]*Zeta[3])/2 - (9*I)*Pi*G[{0}, x]*Zeta[3] - 
      (1349*G[{1}, x]*Zeta[3])/6 - (64*I)*Pi*G[{1}, x]*Zeta[3] - 
      23*Pi^2*G[{1}, x]*Zeta[3] + 67*G[{0, 0}, x]*Zeta[3] - 
      50*G[{0, 1}, x]*Zeta[3] - 54*G[{1, 0}, x]*Zeta[3] + 
      (12*I)*Pi*G[{1, 0}, x]*Zeta[3] + 176*G[{1, 1}, x]*Zeta[3] + 
      (66*I)*Pi*G[{1, 1}, x]*Zeta[3] - 60*G[{1, 0, 0}, x]*Zeta[3] + 
      84*G[{1, 0, 1}, x]*Zeta[3] + 66*G[{1, 1, 0}, x]*Zeta[3] - 
      114*G[{1, 1, 1}, x]*Zeta[3] + 143*Zeta[5] - 201*G[{1}, x]*Zeta[5]) + 
    FF[x^(-2)]*(((6337*I)/96)*Pi*G[{1}, x] - (277*Pi^2*G[{1}, x])/72 + 
      ((1771*I)/48)*Pi^3*G[{1}, x] + (201*Pi^4*G[{1}, x])/80 - 
      ((797*I)/480)*Pi^5*G[{1}, x] + ((127*I)/6)*Pi*G[{0, 1}, x] - 
      ((7*I)/12)*Pi^3*G[{0, 1}, x] + ((301*I)/4)*Pi*G[{1, 0}, x] + 
      (Pi^2*G[{1, 0}, x])/6 - ((80*I)/9)*Pi^3*G[{1, 0}, x] - 
      (35*Pi^4*G[{1, 0}, x])/8 + (6337*G[{1, 1}, x])/96 - 
      ((1451*I)/12)*Pi*G[{1, 1}, x] + (95*Pi^2*G[{1, 1}, x])/144 - 
      ((2105*I)/72)*Pi^3*G[{1, 1}, x] - (1687*Pi^4*G[{1, 1}, x])/1440 + 
      ((3*I)/2)*Pi*G[{0, 0, 1}, x] + Pi^2*G[{0, 0, 1}, x] - 
      ((13*I)/2)*Pi*G[{0, 1, 0}, x] + (4*Pi^2*G[{0, 1, 0}, x])/3 + 
      (127*G[{0, 1, 1}, x])/6 + (6*I)*Pi*G[{0, 1, 1}, x] + 
      (31*Pi^2*G[{0, 1, 1}, x])/36 + ((50*I)/3)*Pi*G[{1, 0, 0}, x] - 
      (97*Pi^2*G[{1, 0, 0}, x])/6 + ((67*I)/6)*Pi^3*G[{1, 0, 0}, x] + 
      (301*G[{1, 0, 1}, x])/4 - ((269*I)/4)*Pi*G[{1, 0, 1}, x] - 
      (119*Pi^2*G[{1, 0, 1}, x])/36 + ((73*I)/12)*Pi^3*G[{1, 0, 1}, x] + 
      (301*G[{1, 1, 0}, x])/4 - ((311*I)/6)*Pi*G[{1, 1, 0}, x] - 
      (359*Pi^2*G[{1, 1, 0}, x])/36 + ((115*I)/6)*Pi^3*G[{1, 1, 0}, x] - 
      (602*G[{1, 1, 1}, x])/3 + ((284*I)/3)*Pi*G[{1, 1, 1}, x] + 
      (49*Pi^2*G[{1, 1, 1}, x])/6 + ((41*I)/12)*Pi^3*G[{1, 1, 1}, x] + 
      (3*G[{0, 0, 1, 1}, x])/2 - (3*I)*Pi*G[{0, 0, 1, 1}, x] - 
      ((8*I)/3)*Pi*G[{0, 1, 0, 0}, x] - (13*G[{0, 1, 0, 1}, x])/2 + 
      (2*I)*Pi*G[{0, 1, 0, 1}, x] - (13*G[{0, 1, 1, 0}, x])/2 - 
      ((14*I)/3)*Pi*G[{0, 1, 1, 0}, x] + 11*G[{0, 1, 1, 1}, x] - 
      ((41*I)/3)*Pi*G[{0, 1, 1, 1}, x] + ((14*I)/3)*Pi*G[{1, 0, 0, 0}, x] + 
      (7*Pi^2*G[{1, 0, 0, 0}, x])/3 + (50*G[{1, 0, 0, 1}, x])/3 + 
      ((49*I)/2)*Pi*G[{1, 0, 0, 1}, x] - 17*Pi^2*G[{1, 0, 0, 1}, x] + 
      (50*G[{1, 0, 1, 0}, x])/3 - (19*I)*Pi*G[{1, 0, 1, 0}, x] - 
      (17*Pi^2*G[{1, 0, 1, 0}, x])/6 - (953*G[{1, 0, 1, 1}, x])/12 - 
      ((19*I)/6)*Pi*G[{1, 0, 1, 1}, x] + (197*Pi^2*G[{1, 0, 1, 1}, x])/12 - 
      (121*G[{1, 1, 0, 0}, x])/2 - ((136*I)/3)*Pi*G[{1, 1, 0, 0}, x] - 
      (35*Pi^2*G[{1, 1, 0, 0}, x])/6 + (79*G[{1, 1, 0, 1}, x])/6 + 
      ((157*I)/3)*Pi*G[{1, 1, 0, 1}, x] + (49*Pi^2*G[{1, 1, 0, 1}, x])/2 + 
      (79*G[{1, 1, 1, 0}, x])/6 + ((231*I)/2)*Pi*G[{1, 1, 1, 0}, x] + 
      (29*Pi^2*G[{1, 1, 1, 0}, x])/3 + (163*G[{1, 1, 1, 1}, x])/2 - 
      ((119*I)/2)*Pi*G[{1, 1, 1, 1}, x] - (19*Pi^2*G[{1, 1, 1, 1}, x])/4 - 
      3*G[{0, 0, 1, 1, 1}, x] - (8*G[{0, 1, 0, 0, 1}, x])/3 - 
      (8*G[{0, 1, 0, 1, 0}, x])/3 + (14*G[{0, 1, 0, 1, 1}, x])/3 - 
      12*G[{0, 1, 1, 0, 0}, x] + (22*G[{0, 1, 1, 0, 1}, x])/3 + 
      (22*G[{0, 1, 1, 1, 0}, x])/3 - 21*G[{0, 1, 1, 1, 1}, x] + 
      (8*I)*Pi*G[{1, 0, 0, 0, 0}, x] + (14*G[{1, 0, 0, 0, 1}, x])/3 - 
      (15*I)*Pi*G[{1, 0, 0, 0, 1}, x] + (14*G[{1, 0, 0, 1, 0}, x])/3 + 
      (8*I)*Pi*G[{1, 0, 0, 1, 0}, x] + (119*G[{1, 0, 0, 1, 1}, x])/6 - 
      (4*I)*Pi*G[{1, 0, 0, 1, 1}, x] - (82*G[{1, 0, 1, 0, 0}, x])/3 + 
      (43*I)*Pi*G[{1, 0, 1, 0, 0}, x] + (25*G[{1, 0, 1, 0, 1}, x])/3 - 
      (14*I)*Pi*G[{1, 0, 1, 0, 1}, x] + (25*G[{1, 0, 1, 1, 0}, x])/3 - 
      (50*I)*Pi*G[{1, 0, 1, 1, 0}, x] - 13*G[{1, 0, 1, 1, 1}, x] + 
      (15*I)*Pi*G[{1, 0, 1, 1, 1}, x] - (269*G[{1, 1, 0, 0, 0}, x])/3 + 
      (180*I)*Pi*G[{1, 1, 0, 0, 0}, x] + (196*G[{1, 1, 0, 0, 1}, x])/3 - 
      (7*I)*Pi*G[{1, 1, 0, 0, 1}, x] + (196*G[{1, 1, 0, 1, 0}, x])/3 - 
      (111*I)*Pi*G[{1, 1, 0, 1, 0}, x] - 28*G[{1, 1, 0, 1, 1}, x] - 
      (40*I)*Pi*G[{1, 1, 0, 1, 1}, x] + (323*G[{1, 1, 1, 0, 0}, x])/2 - 
      (119*I)*Pi*G[{1, 1, 1, 0, 0}, x] - 61*G[{1, 1, 1, 0, 1}, x] - 
      (40*I)*Pi*G[{1, 1, 1, 0, 1}, x] - 61*G[{1, 1, 1, 1, 0}, x] + 
      (66*I)*Pi*G[{1, 1, 1, 1, 0}, x] + 21*G[{1, 1, 1, 1, 1}, x] + 
      (115*I)*Pi*G[{1, 1, 1, 1, 1}, x] + 8*G[{1, 0, 0, 0, 0, 1}, x] + 
      8*G[{1, 0, 0, 0, 1, 0}, x] - 23*G[{1, 0, 0, 0, 1, 1}, x] - 
      38*G[{1, 0, 0, 1, 0, 0}, x] + 46*G[{1, 0, 0, 1, 0, 1}, x] + 
      46*G[{1, 0, 0, 1, 1, 0}, x] - 50*G[{1, 0, 0, 1, 1, 1}, x] + 
      38*G[{1, 0, 1, 0, 0, 0}, x] + 5*G[{1, 0, 1, 0, 0, 1}, x] + 
      5*G[{1, 0, 1, 0, 1, 0}, x] - 19*G[{1, 0, 1, 0, 1, 1}, x] + 
      4*G[{1, 0, 1, 1, 0, 0}, x] - 54*G[{1, 0, 1, 1, 0, 1}, x] - 
      54*G[{1, 0, 1, 1, 1, 0}, x] + 69*G[{1, 0, 1, 1, 1, 1}, x] + 
      242*G[{1, 1, 0, 0, 0, 0}, x] - 62*G[{1, 1, 0, 0, 0, 1}, x] - 
      62*G[{1, 1, 0, 0, 1, 0}, x] + 55*G[{1, 1, 0, 0, 1, 1}, x] - 
      83*G[{1, 1, 0, 1, 0, 0}, x] - 28*G[{1, 1, 0, 1, 0, 1}, x] - 
      28*G[{1, 1, 0, 1, 1, 0}, x] - 12*G[{1, 1, 0, 1, 1, 1}, x] - 
      162*G[{1, 1, 1, 0, 0, 0}, x] + 43*G[{1, 1, 1, 0, 0, 1}, x] + 
      43*G[{1, 1, 1, 0, 1, 0}, x] - 83*G[{1, 1, 1, 0, 1, 1}, x] + 
      96*G[{1, 1, 1, 1, 0, 0}, x] - 30*G[{1, 1, 1, 1, 0, 1}, x] - 
      30*G[{1, 1, 1, 1, 1, 0}, x] + 145*G[{1, 1, 1, 1, 1, 1}, x] + 
      (669*G[{1}, x]*Zeta[3])/4 - (I/2)*Pi*G[{1}, x]*Zeta[3] + 
      (235*Pi^2*G[{1}, x]*Zeta[3])/12 - 9*G[{0, 1}, x]*Zeta[3] - 
      (47*G[{1, 0}, x]*Zeta[3])/2 - (9*I)*Pi*G[{1, 0}, x]*Zeta[3] - 
      (29*G[{1, 1}, x]*Zeta[3])/6 - (21*I)*Pi*G[{1, 1}, x]*Zeta[3] + 
      67*G[{1, 0, 0}, x]*Zeta[3] - 68*G[{1, 0, 1}, x]*Zeta[3] - 
      45*G[{1, 1, 0}, x]*Zeta[3] + 106*G[{1, 1, 1}, x]*Zeta[3] + 
      143*G[{1}, x]*Zeta[5])), 
 COLOR[CF*Nf^2]*(-125159/104976 - ((2059*I)/1458)*Pi + (325*Pi^2)/972 + 
    (43*Pi^4)/9720 - (25*G[{0}, x])/324 - ((13*I)/54)*Pi*G[{0}, x] + 
    (Pi^2*G[{0}, x])/27 + ((203*I)/162)*Pi*G[{1}, x] - 
    (19*Pi^2*G[{1}, x])/81 - (10*G[{0, 0}, x])/27 + (I/9)*Pi*G[{0, 0}, x] + 
    (203*G[{1, 1}, x])/162 - ((19*I)/27)*Pi*G[{1, 1}, x] + 
    (2*Pi^2*G[{1, 1}, x])/27 + FF[(1 - x)^(-1)]*(((203*I)/162)*Pi - 
      (19*Pi^2)/81 + (203*G[{0}, x])/162 - ((19*I)/27)*Pi*G[{0}, x] + 
      (2*Pi^2*G[{0}, x])/27 - (38*G[{0, 0}, x])/27 + 
      ((2*I)/9)*Pi*G[{0, 0}, x] + (2*G[{0, 0, 0}, x])/3) + 
    G[{0, 0, 0}, x]/3 - (38*G[{1, 1, 1}, x])/27 + 
    ((2*I)/9)*Pi*G[{1, 1, 1}, x] + FF[(1 - x)^(-2)]*
     (((203*I)/162)*Pi*G[{0}, x] - (19*Pi^2*G[{0}, x])/81 + 
      (203*G[{0, 0}, x])/162 - ((19*I)/27)*Pi*G[{0, 0}, x] + 
      (2*Pi^2*G[{0, 0}, x])/27 - (38*G[{0, 0, 0}, x])/27 + 
      ((2*I)/9)*Pi*G[{0, 0, 0}, x] + (2*G[{0, 0, 0, 0}, x])/3) + 
    (2*G[{1, 1, 1, 1}, x])/3 - (52*Zeta[3])/243 - ((2*I)/27)*Pi*Zeta[3]) + 
  COLOR[CA*CF*Nf]*(1265039/52488 + ((165431*I)/5832)*Pi - 
    (76739*Pi^2)/34992 + ((1729*I)/1944)*Pi^3 - (2557*Pi^4)/19440 + 
    (I/120)*Pi^5 + (1397*G[{0}, x])/324 - ((37*I)/54)*Pi*G[{0}, x] - 
    (241*Pi^2*G[{0}, x])/72 + ((7*I)/36)*Pi^3*G[{0}, x] + 
    (Pi^4*G[{0}, x])/540 + (11*G[{1}, x])/6 - ((4841*I)/324)*Pi*G[{1}, x] + 
    (167*Pi^2*G[{1}, x])/324 - ((17*I)/27)*Pi^3*G[{1}, x] + 
    (5*Pi^4*G[{1}, x])/216 + (473*G[{0, 0}, x])/108 + 
    ((61*I)/36)*Pi*G[{0, 0}, x] + (40*Pi^2*G[{0, 0}, x])/27 - 
    (25*G[{0, 1}, x])/6 + ((197*I)/36)*Pi*G[{0, 1}, x] + 
    (65*Pi^2*G[{0, 1}, x])/108 - (25*G[{1, 0}, x])/6 - 
    ((209*I)/36)*Pi*G[{1, 0}, x] + (83*Pi^2*G[{1, 0}, x])/54 - 
    (I/9)*Pi^3*G[{1, 0}, x] - (3491*G[{1, 1}, x])/324 + 
    ((767*I)/108)*Pi*G[{1, 1}, x] - (5*Pi^2*G[{1, 1}, x])/108 + 
    ((5*I)/18)*Pi^3*G[{1, 1}, x] - (389*G[{0, 0, 0}, x])/36 + 
    (I/2)*Pi*G[{0, 0, 0}, x] - (4*Pi^2*G[{0, 0, 0}, x])/9 + 
    (187*G[{0, 0, 1}, x])/18 + (2*I)*Pi*G[{0, 0, 1}, x] - 
    (5*Pi^2*G[{0, 0, 1}, x])/18 + (187*G[{0, 1, 0}, x])/18 + 
    (I/6)*Pi*G[{0, 1, 0}, x] - (Pi^2*G[{0, 1, 0}, x])/3 - 
    (47*G[{0, 1, 1}, x])/12 - (2*I)*Pi*G[{0, 1, 1}, x] - 
    (Pi^2*G[{0, 1, 1}, x])/9 - (44*G[{1, 0, 0}, x])/9 - 
    (Pi^2*G[{1, 0, 0}, x])/9 + G[{1, 0, 1}, x]/12 - 
    ((65*I)/18)*Pi*G[{1, 0, 1}, x] + (Pi^2*G[{1, 0, 1}, x])/9 + 
    G[{1, 1, 0}, x]/12 + ((22*I)/9)*Pi*G[{1, 1, 0}, x] - 
    (5*Pi^2*G[{1, 1, 0}, x])/18 + FF[x^(-1)]*(((55*I)/12)*Pi*G[{1}, x] - 
      (Pi^2*G[{1}, x])/3 + I*Pi*G[{0, 1}, x] + (55*G[{1, 1}, x])/12 - 
      ((3*I)/2)*Pi*G[{1, 1}, x] + G[{0, 1, 1}, x] - (5*G[{1, 1, 1}, x])/2) + 
    (388*G[{1, 1, 1}, x])/27 - ((35*I)/18)*Pi*G[{1, 1, 1}, x] - 
    (2*Pi^2*G[{1, 1, 1}, x])/9 + (79*G[{0, 0, 0, 0}, x])/9 - 
    (107*G[{0, 0, 0, 1}, x])/18 - (107*G[{0, 0, 1, 0}, x])/18 + 
    (101*G[{0, 0, 1, 1}, x])/18 - (5*G[{0, 1, 0, 0}, x])/3 - 
    G[{0, 1, 0, 1}, x]/2 - G[{0, 1, 1, 0}, x]/2 - G[{0, 1, 1, 1}, x]/2 + 
    (10*G[{1, 0, 0, 0}, x])/3 - 2*G[{1, 0, 0, 1}, x] - 
    ((4*I)/3)*Pi*G[{1, 0, 0, 1}, x] - 2*G[{1, 0, 1, 0}, x] - 
    (29*G[{1, 0, 1, 1}, x])/18 + I*Pi*G[{1, 0, 1, 1}, x] + 
    (22*G[{1, 1, 0, 0}, x])/9 + ((4*I)/3)*Pi*G[{1, 1, 0, 1}, x] - 
    I*Pi*G[{1, 1, 1, 0}, x] - (41*G[{1, 1, 1, 1}, x])/6 - 
    (7*G[{0, 0, 0, 0, 0}, x])/3 + (5*G[{0, 0, 0, 0, 1}, x])/3 + 
    (5*G[{0, 0, 0, 1, 0}, x])/3 - G[{0, 0, 0, 1, 1}, x] + 
    (2*G[{0, 0, 1, 0, 0}, x])/3 - (2*G[{0, 0, 1, 1, 1}, x])/3 - 
    (2*G[{0, 1, 0, 0, 0}, x])/3 + (2*G[{0, 1, 0, 0, 1}, x])/3 + 
    (2*G[{0, 1, 0, 1, 0}, x])/3 - (2*G[{0, 1, 0, 1, 1}, x])/3 - 
    (4*G[{1, 0, 0, 1, 1}, x])/3 - (2*G[{1, 0, 1, 0, 0}, x])/3 + 
    (2*G[{1, 0, 1, 0, 1}, x])/3 + (2*G[{1, 0, 1, 1, 0}, x])/3 + 
    G[{1, 0, 1, 1, 1}, x] - (2*G[{1, 1, 0, 0, 0}, x])/3 + 
    (4*G[{1, 1, 0, 1, 1}, x])/3 - G[{1, 1, 1, 0, 0}, x] - 
    (1793*Zeta[3])/108 - ((169*I)/18)*Pi*Zeta[3] + (55*Pi^2*Zeta[3])/36 - 
    (143*G[{0}, x]*Zeta[3])/18 + (97*G[{1}, x]*Zeta[3])/9 + 
    ((2*I)/3)*Pi*G[{1}, x]*Zeta[3] + 2*G[{0, 0}, x]*Zeta[3] - 
    (G[{0, 1}, x]*Zeta[3])/3 - (G[{1, 0}, x]*Zeta[3])/3 - 
    3*G[{1, 1}, x]*Zeta[3] + FF[x]*((-73*Pi^2)/36 - ((5*I)/12)*Pi^3 + 
      (13*Pi^4)/40 - (35*G[{0}, x])/12 + (43*Pi^2*G[{0}, x])/36 - 
      (I/2)*Pi^3*G[{0}, x] + (35*G[{1}, x])/12 + (17*Pi^2*G[{1}, x])/36 + 
      (I/2)*Pi^3*G[{1}, x] - (55*G[{0, 0}, x])/18 - 
      ((5*I)/2)*Pi*G[{0, 0}, x] + (Pi^2*G[{0, 0}, x])/2 + 
      (73*G[{0, 1}, x])/18 - ((5*I)/2)*Pi*G[{0, 1}, x] - 
      (Pi^2*G[{0, 1}, x])/2 + (73*G[{1, 0}, x])/18 + 
      ((5*I)/2)*Pi*G[{1, 0}, x] - (Pi^2*G[{1, 0}, x])/2 - 
      (91*G[{1, 1}, x])/18 + ((5*I)/2)*Pi*G[{1, 1}, x] + 
      (Pi^2*G[{1, 1}, x])/2 + G[{0, 0, 0}, x]/6 - (3*I)*Pi*G[{0, 0, 0}, x] - 
      (4*G[{0, 0, 1}, x])/3 - (3*I)*Pi*G[{0, 0, 1}, x] - 
      (4*G[{0, 1, 0}, x])/3 + (3*I)*Pi*G[{0, 1, 0}, x] - 
      (5*G[{0, 1, 1}, x])/2 + (3*I)*Pi*G[{0, 1, 1}, x] + 
      (19*G[{1, 0, 0}, x])/6 + (3*I)*Pi*G[{1, 0, 0}, x] - 2*G[{1, 0, 1}, x] + 
      (3*I)*Pi*G[{1, 0, 1}, x] - 2*G[{1, 1, 0}, x] - 
      (3*I)*Pi*G[{1, 1, 0}, x] + (35*G[{1, 1, 1}, x])/6 - 
      (3*I)*Pi*G[{1, 1, 1}, x] - 3*G[{0, 0, 0, 0}, x] - 
      3*G[{0, 0, 1, 1}, x] + 3*G[{0, 1, 0, 0}, x] + 3*G[{0, 1, 1, 1}, x] + 
      3*G[{1, 0, 0, 0}, x] + 3*G[{1, 0, 1, 1}, x] - 3*G[{1, 1, 0, 0}, x] - 
      3*G[{1, 1, 1, 1}, x] + Zeta[3]/2 + (6*I)*Pi*Zeta[3] + 
      3*G[{0}, x]*Zeta[3] - 3*G[{1}, x]*Zeta[3]) + 
    FF[x]^2*((23*Pi^2)/24 - (13*Pi^4)/48 - (Pi^2*G[{0}, x])/2 + 
      ((5*I)/12)*Pi^3*G[{0}, x] - (Pi^2*G[{1}, x])/2 - 
      ((5*I)/12)*Pi^3*G[{1}, x] + (23*G[{0, 0}, x])/12 - 
      (5*Pi^2*G[{0, 0}, x])/12 - (23*G[{0, 1}, x])/12 + 
      (5*Pi^2*G[{0, 1}, x])/12 - (23*G[{1, 0}, x])/12 + 
      (5*Pi^2*G[{1, 0}, x])/12 + (23*G[{1, 1}, x])/12 - 
      (5*Pi^2*G[{1, 1}, x])/12 - 2*G[{0, 0, 0}, x] + 
      ((5*I)/2)*Pi*G[{0, 0, 0}, x] + G[{0, 0, 1}, x] + 
      ((5*I)/2)*Pi*G[{0, 0, 1}, x] + G[{0, 1, 0}, x] - 
      ((5*I)/2)*Pi*G[{0, 1, 0}, x] - ((5*I)/2)*Pi*G[{0, 1, 1}, x] - 
      ((5*I)/2)*Pi*G[{1, 0, 0}, x] + G[{1, 0, 1}, x] - 
      ((5*I)/2)*Pi*G[{1, 0, 1}, x] + G[{1, 1, 0}, x] + 
      ((5*I)/2)*Pi*G[{1, 1, 0}, x] - 2*G[{1, 1, 1}, x] + 
      ((5*I)/2)*Pi*G[{1, 1, 1}, x] + (5*G[{0, 0, 0, 0}, x])/2 + 
      (5*G[{0, 0, 1, 1}, x])/2 - (5*G[{0, 1, 0, 0}, x])/2 - 
      (5*G[{0, 1, 1, 1}, x])/2 - (5*G[{1, 0, 0, 0}, x])/2 - 
      (5*G[{1, 0, 1, 1}, x])/2 + (5*G[{1, 1, 0, 0}, x])/2 + 
      (5*G[{1, 1, 1, 1}, x])/2 + Zeta[3] - (5*I)*Pi*Zeta[3] - 
      (5*G[{0}, x]*Zeta[3])/2 + (5*G[{1}, x]*Zeta[3])/2) + 
    FF[(1 - x)^(-1)]*(((-6857*I)/324)*Pi - (263*Pi^2)/648 - 
      ((95*I)/108)*Pi^3 - (121*Pi^4)/540 - (6857*G[{0}, x])/324 + 
      ((1265*I)/108)*Pi*G[{0}, x] + (217*Pi^2*G[{0}, x])/54 - 
      (I/3)*Pi^3*G[{0}, x] - (Pi^4*G[{0}, x])/90 + ((31*I)/6)*Pi*G[{1}, x] + 
      (185*Pi^2*G[{1}, x])/108 + ((2*I)/9)*Pi^3*G[{1}, x] + 
      (1753*G[{0, 0}, x])/108 - ((65*I)/18)*Pi*G[{0, 0}, x] - 
      5*Pi^2*G[{0, 0}, x] + (31*G[{0, 1}, x])/6 + 
      ((22*I)/9)*Pi*G[{0, 1}, x] - 3*Pi^2*G[{0, 1}, x] + 
      (31*G[{1, 0}, x])/6 + ((47*I)/18)*Pi*G[{1, 0}, x] - 
      (7*Pi^2*G[{1, 0}, x])/3 - ((7*I)/6)*Pi*G[{1, 1}, x] - 
      (2*Pi^2*G[{1, 1}, x])/3 + (56*G[{0, 0, 0}, x])/9 + 
      (8*Pi^2*G[{0, 0, 0}, x])/3 - (259*G[{0, 0, 1}, x])/18 - 
      (3*I)*Pi*G[{0, 0, 1}, x] + (5*Pi^2*G[{0, 0, 1}, x])/3 - 
      (259*G[{0, 1, 0}, x])/18 + ((4*I)/3)*Pi*G[{0, 1, 0}, x] + 
      2*Pi^2*G[{0, 1, 0}, x] + (95*G[{0, 1, 1}, x])/6 + 
      ((2*I)/3)*Pi*G[{0, 1, 1}, x] + (2*Pi^2*G[{0, 1, 1}, x])/3 + 
      (25*G[{1, 0, 0}, x])/9 + I*Pi*G[{1, 0, 0}, x] - (7*G[{1, 0, 1}, x])/6 - 
      (7*G[{1, 1, 0}, x])/6 - (2*I)*Pi*G[{1, 1, 0}, x] - 
      19*G[{0, 0, 0, 0}, x] + (47*G[{0, 0, 0, 1}, x])/3 + 
      (47*G[{0, 0, 1, 0}, x])/3 - (46*G[{0, 0, 1, 1}, x])/3 + 
      4*G[{0, 1, 0, 0}, x] + (2*G[{0, 1, 0, 1}, x])/3 + 
      (2*G[{0, 1, 1, 0}, x])/3 - 4*G[{0, 1, 1, 1}, x] - 
      (11*G[{1, 0, 0, 0}, x])/3 + 4*G[{1, 0, 0, 1}, x] + 
      4*G[{1, 0, 1, 0}, x] - 4*G[{1, 0, 1, 1}, x] - 2*G[{1, 1, 0, 0}, x] + 
      14*G[{0, 0, 0, 0, 0}, x] - 10*G[{0, 0, 0, 0, 1}, x] - 
      10*G[{0, 0, 0, 1, 0}, x] + 6*G[{0, 0, 0, 1, 1}, x] - 
      4*G[{0, 0, 1, 0, 0}, x] + 4*G[{0, 0, 1, 1, 1}, x] + 
      4*G[{0, 1, 0, 0, 0}, x] - 4*G[{0, 1, 0, 0, 1}, x] - 
      4*G[{0, 1, 0, 1, 0}, x] + 4*G[{0, 1, 0, 1, 1}, x] + (79*Zeta[3])/18 - 
      ((8*I)/3)*Pi*Zeta[3] - 3*Pi^2*Zeta[3] + (50*G[{0}, x]*Zeta[3])/3 - 
      4*G[{1}, x]*Zeta[3] - 12*G[{0, 0}, x]*Zeta[3] + 
      2*G[{0, 1}, x]*Zeta[3] - 10*Zeta[5]) + (3*Zeta[5])/2 + 
    FF[(1 - x)^(-2)]*(((137*I)/216)*Pi^3 + (379*Pi^4)/1620 - (I/45)*Pi^5 - 
      ((1325*I)/81)*Pi*G[{0}, x] + (721*Pi^2*G[{0}, x])/648 - 
      (I/108)*Pi^3*G[{0}, x] + (Pi^4*G[{0}, x])/90 - (I/36)*Pi^3*G[{1}, x] - 
      (1325*G[{0, 0}, x])/81 + ((785*I)/108)*Pi*G[{0, 0}, x] + 
      (26*Pi^2*G[{0, 0}, x])/9 - (I/9)*Pi^3*G[{0, 0}, x] + 
      (4*I)*Pi*G[{0, 1}, x] + (113*Pi^2*G[{0, 1}, x])/108 + 
      (I/9)*Pi^3*G[{0, 1}, x] + ((7*I)/36)*Pi*G[{1, 0}, x] + 
      (7*Pi^2*G[{1, 0}, x])/36 + (1255*G[{0, 0, 0}, x])/108 - 
      ((53*I)/18)*Pi*G[{0, 0, 0}, x] - (22*Pi^2*G[{0, 0, 0}, x])/9 + 
      4*G[{0, 0, 1}, x] + ((28*I)/9)*Pi*G[{0, 0, 1}, x] - 
      (5*Pi^2*G[{0, 0, 1}, x])/3 + 4*G[{0, 1, 0}, x] - 
      ((47*I)/18)*Pi*G[{0, 1, 0}, x] - (14*Pi^2*G[{0, 1, 0}, x])/9 - 
      ((7*I)/6)*Pi*G[{0, 1, 1}, x] - (2*Pi^2*G[{0, 1, 1}, x])/3 + 
      (7*G[{1, 0, 0}, x])/36 + (I/6)*Pi*G[{1, 1, 0}, x] + 
      (26*G[{0, 0, 0, 0}, x])/9 - (175*G[{0, 0, 0, 1}, x])/18 - 
      I*Pi*G[{0, 0, 0, 1}, x] - (175*G[{0, 0, 1, 0}, x])/18 + 
      ((4*I)/3)*Pi*G[{0, 0, 1, 0}, x] + (71*G[{0, 0, 1, 1}, x])/6 - 
      (22*G[{0, 1, 0, 0}, x])/9 + I*Pi*G[{0, 1, 0, 0}, x] - 
      (7*G[{0, 1, 0, 1}, x])/6 - (7*G[{0, 1, 1, 0}, x])/6 - 
      ((4*I)/3)*Pi*G[{0, 1, 1, 0}, x] + G[{1, 0, 0, 0}, x]/3 + 
      G[{1, 1, 0, 0}, x]/6 - (35*G[{0, 0, 0, 0, 0}, x])/3 + 
      (25*G[{0, 0, 0, 0, 1}, x])/3 + (25*G[{0, 0, 0, 1, 0}, x])/3 - 
      6*G[{0, 0, 0, 1, 1}, x] + (14*G[{0, 0, 1, 0, 0}, x])/3 - 
      4*G[{0, 0, 1, 1, 1}, x] - (7*G[{0, 1, 0, 0, 0}, x])/3 + 
      4*G[{0, 1, 0, 0, 1}, x] + 4*G[{0, 1, 0, 1, 0}, x] - 
      4*G[{0, 1, 0, 1, 1}, x] - (4*G[{0, 1, 1, 0, 0}, x])/3 - 
      (137*Zeta[3])/36 + ((28*I)/3)*Pi*Zeta[3] + (19*Pi^2*Zeta[3])/9 - 
      (7*G[{0}, x]*Zeta[3])/2 - ((2*I)/3)*Pi*G[{0}, x]*Zeta[3] + 
      (G[{1}, x]*Zeta[3])/6 + (28*G[{0, 0}, x]*Zeta[3])/3 - 
      (10*G[{0, 1}, x]*Zeta[3])/3 + (35*Zeta[5])/3)) + 
  COLOR[CF*Nf*NfV2]*(((-67*I)/27)*Pi - (83*Pi^2)/162 - ((16*I)/81)*Pi^3 - 
    (23*Pi^4)/162 - (I/27)*Pi^5 + (104*G[{0}, x])/27 + 
    ((97*I)/27)*Pi*G[{0}, x] - (241*Pi^2*G[{0}, x])/81 - 
    ((5*I)/9)*Pi^3*G[{0}, x] - (19*G[{1}, x])/3 + ((223*I)/27)*Pi*G[{1}, x] - 
    (151*Pi^2*G[{1}, x])/162 + ((2*I)/3)*Pi^3*G[{1}, x] + 
    (13*G[{0, 0}, x])/3 + ((79*I)/27)*Pi*G[{0, 0}, x] + 
    (Pi^2*G[{0, 0}, x])/27 - (50*G[{0, 1}, x])/27 - 
    ((314*I)/27)*Pi*G[{0, 1}, x] + (86*Pi^2*G[{0, 1}, x])/27 - 
    ((4*I)/9)*Pi^3*G[{0, 1}, x] - (50*G[{1, 0}, x])/27 + 
    ((23*I)/27)*Pi*G[{1, 0}, x] + (2*Pi^2*G[{1, 0}, x])/27 + 
    FF[x]^2*(-Pi^2/6 - G[{0, 0}, x]/3 + G[{0, 1}, x]/3 + G[{1, 0}, x]/3 - 
      G[{1, 1}, x]/3) + (109*G[{1, 1}, x])/9 + ((32*I)/27)*Pi*G[{1, 1}, x] - 
    (22*Pi^2*G[{1, 1}, x])/27 - (4*G[{0, 0, 0}, x])/3 - 
    ((8*I)/9)*Pi*G[{0, 0, 0}, x] + (79*G[{0, 0, 1}, x])/27 + 
    ((20*I)/9)*Pi*G[{0, 0, 1}, x] - 2*Pi^2*G[{0, 0, 1}, x] + 
    (79*G[{0, 1, 0}, x])/27 - ((2*I)/9)*Pi*G[{0, 1, 0}, x] - 
    (127*G[{0, 1, 1}, x])/9 - ((8*I)/9)*Pi*G[{0, 1, 1}, x] + 
    (4*Pi^2*G[{0, 1, 1}, x])/9 + G[{1, 0, 0}, x]/9 - 
    ((4*I)/9)*Pi*G[{1, 0, 0}, x] + (32*G[{1, 0, 1}, x])/27 + 
    ((44*I)/9)*Pi*G[{1, 0, 1}, x] + (32*G[{1, 1, 0}, x])/27 - 
    ((4*I)/9)*Pi*G[{1, 1, 0}, x] - 4*G[{1, 1, 1}, x] - 
    ((4*I)/9)*Pi*G[{1, 1, 1}, x] + FF[x^(-1)]*(((-16*I)/3)*Pi*G[{1}, x] + 
      (3*Pi^2*G[{1}, x])/2 - I*Pi*G[{0, 1}, x] - (16*G[{1, 1}, x])/3 - 
      G[{0, 1, 1}, x] + 2*G[{1, 1, 1}, x]) - (8*G[{0, 0, 0, 1}, x])/9 + 
    ((4*I)/3)*Pi*G[{0, 0, 0, 1}, x] - (8*G[{0, 0, 1, 0}, x])/9 + 
    (20*G[{0, 0, 1, 1}, x])/9 - (2*G[{0, 1, 0, 0}, x])/9 - 
    (8*G[{0, 1, 0, 1}, x])/9 - ((8*I)/3)*Pi*G[{0, 1, 0, 1}, x] - 
    (8*G[{0, 1, 1, 0}, x])/9 + (16*G[{0, 1, 1, 1}, x])/3 - 
    (4*G[{1, 0, 0, 1}, x])/9 - (4*G[{1, 0, 1, 0}, x])/9 + 
    (44*G[{1, 0, 1, 1}, x])/9 - (4*G[{1, 1, 0, 0}, x])/9 - 
    (4*G[{1, 1, 0, 1}, x])/9 - (4*G[{1, 1, 1, 0}, x])/9 + 
    (4*G[{0, 0, 0, 1, 1}, x])/3 - (8*G[{0, 0, 1, 1, 1}, x])/3 - 
    (8*G[{0, 1, 0, 1, 1}, x])/3 + (116*Zeta[3])/27 + ((56*I)/9)*Pi*Zeta[3] - 
    (22*Pi^2*Zeta[3])/9 + (4*G[{0}, x]*Zeta[3])/9 - 
    (64*G[{1}, x]*Zeta[3])/9 + 4*G[{0, 1}, x]*Zeta[3] + 
    FF[x]*((14*Pi^2)/9 + ((37*I)/81)*Pi^3 + Pi^4/162 - (67*G[{0}, x])/27 - 
      ((8*I)/9)*Pi*G[{0}, x] - (77*Pi^2*G[{0}, x])/81 - 
      ((2*I)/9)*Pi^3*G[{0}, x] + (67*G[{1}, x])/27 + ((8*I)/9)*Pi*G[{1}, x] + 
      (23*Pi^2*G[{1}, x])/81 + ((2*I)/9)*Pi^3*G[{1}, x] + 
      (28*G[{0, 0}, x])/9 + ((38*I)/27)*Pi*G[{0, 0}, x] + 
      (2*Pi^2*G[{0, 0}, x])/27 - (28*G[{0, 1}, x])/9 + 
      ((2*I)/27)*Pi*G[{0, 1}, x] + (2*Pi^2*G[{0, 1}, x])/27 - 
      (28*G[{1, 0}, x])/9 - ((38*I)/27)*Pi*G[{1, 0}, x] - 
      (2*Pi^2*G[{1, 0}, x])/27 + (28*G[{1, 1}, x])/9 - 
      ((2*I)/27)*Pi*G[{1, 1}, x] - (2*Pi^2*G[{1, 1}, x])/27 - 
      (2*G[{0, 0, 0}, x])/3 - ((4*I)/9)*Pi*G[{0, 0, 0}, x] + 
      (38*G[{0, 0, 1}, x])/27 - ((4*I)/9)*Pi*G[{0, 0, 1}, x] + 
      (38*G[{0, 1, 0}, x])/27 - ((4*I)/9)*Pi*G[{0, 1, 0}, x] - 
      (2*G[{0, 1, 1}, x])/3 - ((4*I)/9)*Pi*G[{0, 1, 1}, x] - 
      (2*G[{1, 0, 0}, x])/3 + ((4*I)/9)*Pi*G[{1, 0, 0}, x] - 
      (2*G[{1, 0, 1}, x])/27 + ((4*I)/9)*Pi*G[{1, 0, 1}, x] - 
      (2*G[{1, 1, 0}, x])/27 + ((4*I)/9)*Pi*G[{1, 1, 0}, x] - 
      (2*G[{1, 1, 1}, x])/3 + ((4*I)/9)*Pi*G[{1, 1, 1}, x] - 
      (4*G[{0, 0, 0, 1}, x])/9 - (4*G[{0, 0, 1, 0}, x])/9 - 
      (4*G[{0, 0, 1, 1}, x])/9 - (4*G[{0, 1, 0, 0}, x])/9 - 
      (4*G[{0, 1, 0, 1}, x])/9 - (4*G[{0, 1, 1, 0}, x])/9 + 
      (4*G[{1, 0, 0, 1}, x])/9 + (4*G[{1, 0, 1, 0}, x])/9 + 
      (4*G[{1, 0, 1, 1}, x])/9 + (4*G[{1, 1, 0, 0}, x])/9 + 
      (4*G[{1, 1, 0, 1}, x])/9 + (4*G[{1, 1, 1, 0}, x])/9 + (16*Zeta[3])/27 + 
      ((8*I)/9)*Pi*Zeta[3] + (8*G[{0}, x]*Zeta[3])/9 - 
      (8*G[{1}, x]*Zeta[3])/9) + FF[(1 - x)^(-1)]*(((-104*I)/27)*Pi + 
      (163*Pi^2)/81 - (I/27)*Pi^3 + (22*Pi^4)/45 + (I/9)*Pi^5 - 
      (104*G[{0}, x])/27 - ((43*I)/27)*Pi*G[{0}, x] + 
      (100*Pi^2*G[{0}, x])/27 + ((7*I)/9)*Pi^3*G[{0}, x] + 
      ((50*I)/27)*Pi*G[{1}, x] - (74*Pi^2*G[{1}, x])/27 - 
      ((8*I)/9)*Pi^3*G[{1}, x] - (7*G[{0, 0}, x])/3 - 
      ((13*I)/3)*Pi*G[{0, 0}, x] - (Pi^2*G[{0, 0}, x])/9 + 
      (50*G[{0, 1}, x])/27 + ((113*I)/9)*Pi*G[{0, 1}, x] - 
      (4*Pi^2*G[{0, 1}, x])/3 + ((4*I)/3)*Pi^3*G[{0, 1}, x] + 
      (50*G[{1, 0}, x])/27 - (I/9)*Pi*G[{1, 0}, x] - 
      ((4*I)/9)*Pi*G[{1, 1}, x] + (8*Pi^2*G[{1, 1}, x])/9 + 
      (2*G[{0, 0, 0}, x])/3 + ((4*I)/3)*Pi*G[{0, 0, 0}, x] - 
      (13*G[{0, 0, 1}, x])/3 - ((40*I)/3)*Pi*G[{0, 0, 1}, x] + 
      6*Pi^2*G[{0, 0, 1}, x] - (13*G[{0, 1, 0}, x])/3 + 
      ((2*I)/3)*Pi*G[{0, 1, 0}, x] + (148*G[{0, 1, 1}, x])/9 + 
      ((4*I)/3)*Pi*G[{0, 1, 1}, x] - (4*Pi^2*G[{0, 1, 1}, x])/3 - 
      G[{1, 0, 0}, x]/9 - (4*G[{1, 0, 1}, x])/9 - 
      ((16*I)/3)*Pi*G[{1, 0, 1}, x] - (4*G[{1, 1, 0}, x])/9 + 
      (4*G[{0, 0, 0, 1}, x])/3 - (4*I)*Pi*G[{0, 0, 0, 1}, x] + 
      (4*G[{0, 0, 1, 0}, x])/3 - (40*G[{0, 0, 1, 1}, x])/3 + 
      (2*G[{0, 1, 0, 0}, x])/3 + (4*G[{0, 1, 0, 1}, x])/3 + 
      (8*I)*Pi*G[{0, 1, 0, 1}, x] + (4*G[{0, 1, 1, 0}, x])/3 - 
      (16*G[{0, 1, 1, 1}, x])/3 - (16*G[{1, 0, 1, 1}, x])/3 - 
      4*G[{0, 0, 0, 1, 1}, x] + 8*G[{0, 0, 1, 1, 1}, x] + 
      8*G[{0, 1, 0, 1, 1}, x] - (26*Zeta[3])/9 - ((56*I)/3)*Pi*Zeta[3] + 
      (22*Pi^2*Zeta[3])/3 - (4*G[{0}, x]*Zeta[3])/3 + 8*G[{1}, x]*Zeta[3] - 
      12*G[{0, 1}, x]*Zeta[3] - 20*Zeta[5]) + (20*Zeta[5])/3 + 
    FF[(1 - x)^(-2)]*(((19*I)/81)*Pi^3 - (281*Pi^4)/810 - ((2*I)/27)*Pi^5 - 
      (2*I)*Pi*G[{0}, x] - (59*Pi^2*G[{0}, x])/81 - 
      ((2*I)/9)*Pi^3*G[{0}, x] - 2*G[{0, 0}, x] + 
      ((38*I)/27)*Pi*G[{0, 0}, x] + (2*Pi^2*G[{0, 0}, x])/27 + 
      ((38*I)/27)*Pi*G[{0, 1}, x] - (50*Pi^2*G[{0, 1}, x])/27 - 
      ((8*I)/9)*Pi^3*G[{0, 1}, x] + (2*G[{0, 0, 0}, x])/3 - 
      ((4*I)/9)*Pi*G[{0, 0, 0}, x] + (38*G[{0, 0, 1}, x])/27 + 
      ((100*I)/9)*Pi*G[{0, 0, 1}, x] - 4*Pi^2*G[{0, 0, 1}, x] + 
      (38*G[{0, 1, 0}, x])/27 - ((4*I)/9)*Pi*G[{0, 1, 0}, x] - 
      ((4*I)/9)*Pi*G[{0, 1, 1}, x] + (8*Pi^2*G[{0, 1, 1}, x])/9 - 
      (4*G[{0, 0, 0, 1}, x])/9 + ((8*I)/3)*Pi*G[{0, 0, 0, 1}, x] - 
      (4*G[{0, 0, 1, 0}, x])/9 + (100*G[{0, 0, 1, 1}, x])/9 - 
      (4*G[{0, 1, 0, 0}, x])/9 - (4*G[{0, 1, 0, 1}, x])/9 - 
      ((16*I)/3)*Pi*G[{0, 1, 0, 1}, x] - (4*G[{0, 1, 1, 0}, x])/9 + 
      (8*G[{0, 0, 0, 1, 1}, x])/3 - (16*G[{0, 0, 1, 1, 1}, x])/3 - 
      (16*G[{0, 1, 0, 1, 1}, x])/3 - (38*Zeta[3])/27 + 
      ((112*I)/9)*Pi*Zeta[3] - (44*Pi^2*Zeta[3])/9 + 
      (8*G[{0}, x]*Zeta[3])/9 + 8*G[{0, 1}, x]*Zeta[3] + (40*Zeta[5])/3)) + 
  COLOR[CF^2*Nf]*(29069/3888 - ((5089*I)/648)*Pi - (49015*Pi^2)/15552 - 
    ((151*I)/324)*Pi^3 - (3443*Pi^4)/38880 - ((29*I)/1080)*Pi^5 - 
    (24481*G[{0}, x])/2592 + ((1039*I)/108)*Pi*G[{0}, x] + 
    (311*Pi^2*G[{0}, x])/54 - ((13*I)/72)*Pi^3*G[{0}, x] - 
    (Pi^4*G[{0}, x])/270 + (28*G[{1}, x])/9 - ((6553*I)/1296)*Pi*G[{1}, x] + 
    (217*Pi^2*G[{1}, x])/108 + ((53*I)/108)*Pi^3*G[{1}, x] + 
    (11*Pi^4*G[{1}, x])/270 + (91*G[{0, 0}, x])/36 - 
    ((20*I)/9)*Pi*G[{0, 0}, x] - (371*Pi^2*G[{0, 0}, x])/108 + 
    (25*G[{0, 1}, x])/3 - ((74*I)/9)*Pi*G[{0, 1}, x] - 
    (79*Pi^2*G[{0, 1}, x])/54 - (I/6)*Pi^3*G[{0, 1}, x] + 
    (25*G[{1, 0}, x])/3 + ((257*I)/36)*Pi*G[{1, 0}, x] - 
    (71*Pi^2*G[{1, 0}, x])/27 + ((2*I)/9)*Pi^3*G[{1, 0}, x] - 
    (18217*G[{1, 1}, x])/1296 + ((95*I)/27)*Pi*G[{1, 1}, x] + 
    (11*Pi^2*G[{1, 1}, x])/27 - ((5*I)/36)*Pi^3*G[{1, 1}, x] + 
    (349*G[{0, 0, 0}, x])/18 + ((4*I)/3)*Pi*G[{0, 0, 0}, x] + 
    (8*Pi^2*G[{0, 0, 0}, x])/9 - (187*G[{0, 0, 1}, x])/9 + 
    ((8*I)/9)*Pi*G[{0, 0, 1}, x] - (187*G[{0, 1, 0}, x])/9 - 
    ((5*I)/6)*Pi*G[{0, 1, 0}, x] + (2*Pi^2*G[{0, 1, 0}, x])/3 + 
    (95*G[{0, 1, 1}, x])/9 + ((11*I)/3)*Pi*G[{0, 1, 1}, x] + 
    (5*Pi^2*G[{0, 1, 1}, x])/9 + (191*G[{1, 0, 0}, x])/36 - 
    ((2*I)/3)*Pi*G[{1, 0, 0}, x] + (2*Pi^2*G[{1, 0, 0}, x])/9 - 
    G[{1, 0, 1}, x]/6 + ((89*I)/18)*Pi*G[{1, 0, 1}, x] + 
    (Pi^2*G[{1, 0, 1}, x])/3 - G[{1, 1, 0}, x]/6 - 
    ((44*I)/9)*Pi*G[{1, 1, 0}, x] + (5*Pi^2*G[{1, 1, 0}, x])/9 + 
    (19*G[{1, 1, 1}, x])/6 - ((22*I)/3)*Pi*G[{1, 1, 1}, x] - 
    (5*Pi^2*G[{1, 1, 1}, x])/18 + FF[x^(-1)]*(((-35*I)/9)*Pi*G[{1}, x] + 
      (5*Pi^2*G[{1}, x])/9 - ((2*I)/3)*Pi*G[{0, 1}, x] - 
      (35*G[{1, 1}, x])/9 + ((4*I)/3)*Pi*G[{1, 1}, x] - 
      (2*G[{0, 1, 1}, x])/3 + (8*G[{1, 1, 1}, x])/3) - 
    (134*G[{0, 0, 0, 0}, x])/9 + (107*G[{0, 0, 0, 1}, x])/9 + 
    ((2*I)/3)*Pi*G[{0, 0, 0, 1}, x] + (107*G[{0, 0, 1, 0}, x])/9 - 
    (19*G[{0, 0, 1, 1}, x])/3 - ((4*I)/3)*Pi*G[{0, 0, 1, 1}, x] + 
    (17*G[{0, 1, 0, 0}, x])/6 + G[{0, 1, 0, 1}, x] - 
    ((5*I)/3)*Pi*G[{0, 1, 0, 1}, x] + G[{0, 1, 1, 0}, x] + 
    (4*G[{0, 1, 1, 1}, x])/3 - 7*G[{1, 0, 0, 0}, x] + 4*G[{1, 0, 0, 1}, x] + 
    ((2*I)/3)*Pi*G[{1, 0, 0, 1}, x] + 4*G[{1, 0, 1, 0}, x] + 
    (17*G[{1, 0, 1, 1}, x])/18 - ((4*I)/3)*Pi*G[{1, 0, 1, 1}, x] - 
    (44*G[{1, 1, 0, 0}, x])/9 - ((4*I)/3)*Pi*G[{1, 1, 0, 1}, x] + 
    (2*I)*Pi*G[{1, 1, 1, 0}, x] - (19*G[{1, 1, 1, 1}, x])/3 + 
    ((14*I)/3)*Pi*G[{1, 1, 1, 1}, x] + (14*G[{0, 0, 0, 0, 0}, x])/3 - 
    (10*G[{0, 0, 0, 0, 1}, x])/3 - (10*G[{0, 0, 0, 1, 0}, x])/3 + 
    (8*G[{0, 0, 0, 1, 1}, x])/3 - (4*G[{0, 0, 1, 0, 0}, x])/3 - 
    (4*G[{0, 0, 1, 1, 1}, x])/3 + (4*G[{0, 1, 0, 0, 0}, x])/3 - 
    (4*G[{0, 1, 0, 0, 1}, x])/3 - (4*G[{0, 1, 0, 1, 0}, x])/3 - 
    G[{0, 1, 0, 1, 1}, x]/3 + (2*G[{1, 0, 0, 1, 1}, x])/3 + 
    (4*G[{1, 0, 1, 0, 0}, x])/3 - (4*G[{1, 0, 1, 0, 1}, x])/3 - 
    (4*G[{1, 0, 1, 1, 0}, x])/3 - (2*G[{1, 0, 1, 1, 1}, x])/3 + 
    (4*G[{1, 1, 0, 0, 0}, x])/3 - (4*G[{1, 1, 0, 1, 1}, x])/3 + 
    2*G[{1, 1, 1, 0, 0}, x] + (20*G[{1, 1, 1, 1, 1}, x])/3 + 
    FF[x]^2*((-23*Pi^2)/12 + Pi^2*G[{0}, x] + Pi^2*G[{1}, x] - 
      (23*G[{0, 0}, x])/6 + (23*G[{0, 1}, x])/6 + (23*G[{1, 0}, x])/6 - 
      (23*G[{1, 1}, x])/6 + 4*G[{0, 0, 0}, x] - 2*G[{0, 0, 1}, x] - 
      2*G[{0, 1, 0}, x] - 2*G[{1, 0, 1}, x] - 2*G[{1, 1, 0}, x] + 
      4*G[{1, 1, 1}, x] - 2*Zeta[3]) + (2803*Zeta[3])/324 + 
    ((199*I)/18)*Pi*Zeta[3] - (637*Pi^2*Zeta[3])/216 + 
    (179*G[{0}, x]*Zeta[3])/12 - (271*G[{1}, x]*Zeta[3])/18 - 
    ((11*I)/18)*Pi*G[{1}, x]*Zeta[3] - 4*G[{0, 0}, x]*Zeta[3] + 
    (7*G[{0, 1}, x]*Zeta[3])/3 + (2*G[{1, 0}, x]*Zeta[3])/3 + 
    (73*G[{1, 1}, x]*Zeta[3])/18 + FF[x]*((73*Pi^2)/18 + (35*G[{0}, x])/6 - 
      (14*Pi^2*G[{0}, x])/9 - (35*G[{1}, x])/6 - (16*Pi^2*G[{1}, x])/9 + 
      (55*G[{0, 0}, x])/9 - (73*G[{0, 1}, x])/9 - (73*G[{1, 0}, x])/9 + 
      (91*G[{1, 1}, x])/9 - (16*G[{0, 0, 0}, x])/3 + (8*G[{0, 0, 1}, x])/3 + 
      (8*G[{0, 1, 0}, x])/3 - (4*G[{1, 0, 0}, x])/3 + 4*G[{1, 0, 1}, x] + 
      4*G[{1, 1, 0}, x] - (20*G[{1, 1, 1}, x])/3 + 4*Zeta[3]) + 
    FF[(1 - x)^(-2)]*(((-197*I)/108)*Pi^3 - (97*Pi^4)/270 + 
      ((19*I)/360)*Pi^5 - (I/1296)*Pi*G[{0}, x] + (245*Pi^2*G[{0}, x])/108 - 
      ((13*I)/27)*Pi^3*G[{0}, x] - (Pi^4*G[{0}, x])/270 + 
      (I/18)*Pi^3*G[{1}, x] - G[{0, 0}, x]/1296 - ((215*I)/54)*Pi*
       G[{0, 0}, x] - (277*Pi^2*G[{0, 0}, x])/54 + 
      ((5*I)/12)*Pi^3*G[{0, 0}, x] - (8*I)*Pi*G[{0, 1}, x] - 
      (25*Pi^2*G[{0, 1}, x])/18 + ((5*I)/18)*Pi^3*G[{0, 1}, x] + 
      ((53*I)/18)*Pi*G[{1, 0}, x] - (7*Pi^2*G[{1, 0}, x])/18 + 
      G[{0, 0, 0}, x]/6 - ((13*I)/3)*Pi*G[{0, 0, 0}, x] + 
      (25*Pi^2*G[{0, 0, 0}, x])/6 - 8*G[{0, 0, 1}, x] - 
      ((94*I)/9)*Pi*G[{0, 0, 1}, x] + (35*Pi^2*G[{0, 0, 1}, x])/9 - 
      8*G[{0, 1, 0}, x] + ((83*I)/18)*Pi*G[{0, 1, 0}, x] + 
      (11*Pi^2*G[{0, 1, 0}, x])/3 + ((7*I)/3)*Pi*G[{0, 1, 1}, x] + 
      Pi^2*G[{0, 1, 1}, x] + (53*G[{1, 0, 0}, x])/18 - 
      (I/3)*Pi*G[{1, 1, 0}, x] - (205*G[{0, 0, 0, 0}, x])/9 + 
      ((14*I)/3)*Pi*G[{0, 0, 0, 0}, x] + (175*G[{0, 0, 0, 1}, x])/9 + 
      ((4*I)/3)*Pi*G[{0, 0, 0, 1}, x] + (175*G[{0, 0, 1, 0}, x])/9 - 
      ((4*I)/3)*Pi*G[{0, 0, 1, 0}, x] - (251*G[{0, 0, 1, 1}, x])/9 + 
      ((4*I)/3)*Pi*G[{0, 0, 1, 1}, x] + (77*G[{0, 1, 0, 0}, x])/18 - 
      ((4*I)/3)*Pi*G[{0, 1, 0, 0}, x] + (7*G[{0, 1, 0, 1}, x])/3 + 
      ((5*I)/3)*Pi*G[{0, 1, 0, 1}, x] + (7*G[{0, 1, 1, 0}, x])/3 + 
      ((2*I)/3)*Pi*G[{0, 1, 1, 0}, x] - (2*G[{1, 0, 0, 0}, x])/3 - 
      G[{1, 1, 0, 0}, x]/3 + 30*G[{0, 0, 0, 0, 0}, x] - 
      (50*G[{0, 0, 0, 0, 1}, x])/3 - (50*G[{0, 0, 0, 1, 0}, x])/3 + 
      (34*G[{0, 0, 0, 1, 1}, x])/3 - 8*G[{0, 0, 1, 0, 0}, x] + 
      (32*G[{0, 0, 1, 1, 1}, x])/3 + 6*G[{0, 1, 0, 0, 0}, x] - 
      8*G[{0, 1, 0, 0, 1}, x] - 8*G[{0, 1, 0, 1, 0}, x] + 
      (29*G[{0, 1, 0, 1, 1}, x])/3 + (2*G[{0, 1, 1, 0, 0}, x])/3 + 
      (197*Zeta[3])/18 - ((65*I)/3)*Pi*Zeta[3] - (40*Pi^2*Zeta[3])/9 + 
      (74*G[{0}, x]*Zeta[3])/9 + ((37*I)/18)*Pi*G[{0}, x]*Zeta[3] - 
      (G[{1}, x]*Zeta[3])/3 - (347*G[{0, 0}, x]*Zeta[3])/18 + 
      3*G[{0, 1}, x]*Zeta[3] - (145*Zeta[5])/6) - (119*Zeta[5])/18 + 
    FF[(1 - x)^(-1)]*(19/36 + ((16775*I)/1296)*Pi + (461*Pi^2)/108 + 
      ((59*I)/54)*Pi^3 + (41*Pi^4)/90 + (16775*G[{0}, x])/1296 - 
      ((925*I)/108)*Pi*G[{0}, x] - (499*Pi^2*G[{0}, x])/54 + 
      ((3*I)/4)*Pi^3*G[{0}, x] + (Pi^4*G[{0}, x])/45 - G[{1}, x]/6 - 
      ((31*I)/3)*Pi*G[{1}, x] - (43*Pi^2*G[{1}, x])/18 + 
      (I/18)*Pi^3*G[{1}, x] - (19*G[{0, 0}, x])/4 + 
      ((17*I)/9)*Pi*G[{0, 0}, x] + (169*Pi^2*G[{0, 0}, x])/18 - 
      (31*G[{0, 1}, x])/3 - ((97*I)/9)*Pi*G[{0, 1}, x] + 
      (59*Pi^2*G[{0, 1}, x])/9 - (31*G[{1, 0}, x])/3 - 
      ((35*I)/6)*Pi*G[{1, 0}, x] + (47*Pi^2*G[{1, 0}, x])/9 + 
      ((7*I)/3)*Pi*G[{1, 1}, x] + Pi^2*G[{1, 1}, x] - 
      (224*G[{0, 0, 0}, x])/9 + ((8*I)/3)*Pi*G[{0, 0, 0}, x] - 
      (16*Pi^2*G[{0, 0, 0}, x])/3 + (259*G[{0, 0, 1}, x])/9 + 
      ((16*I)/3)*Pi*G[{0, 0, 1}, x] - (10*Pi^2*G[{0, 0, 1}, x])/3 + 
      (259*G[{0, 1, 0}, x])/9 - ((5*I)/3)*Pi*G[{0, 1, 0}, x] - 
      4*Pi^2*G[{0, 1, 0}, x] - (338*G[{0, 1, 1}, x])/9 - 
      (4*Pi^2*G[{0, 1, 1}, x])/3 - (37*G[{1, 0, 0}, x])/6 - 
      ((4*I)/3)*Pi*G[{1, 0, 0}, x] + (7*G[{1, 0, 1}, x])/3 + 
      ((5*I)/3)*Pi*G[{1, 0, 1}, x] + (7*G[{1, 1, 0}, x])/3 + 
      (2*I)*Pi*G[{1, 1, 0}, x] + (124*G[{0, 0, 0, 0}, x])/3 - 
      (94*G[{0, 0, 0, 1}, x])/3 - (94*G[{0, 0, 1, 0}, x])/3 + 
      30*G[{0, 0, 1, 1}, x] - 7*G[{0, 1, 0, 0}, x] - 
      (4*G[{0, 1, 0, 1}, x])/3 - (4*G[{0, 1, 1, 0}, x])/3 + 
      (32*G[{0, 1, 1, 1}, x])/3 + (26*G[{1, 0, 0, 0}, x])/3 - 
      8*G[{1, 0, 0, 1}, x] - 8*G[{1, 0, 1, 0}, x] + (29*G[{1, 0, 1, 1}, x])/
       3 + 2*G[{1, 1, 0, 0}, x] - 28*G[{0, 0, 0, 0, 0}, x] + 
      20*G[{0, 0, 0, 0, 1}, x] + 20*G[{0, 0, 0, 1, 0}, x] - 
      12*G[{0, 0, 0, 1, 1}, x] + 8*G[{0, 0, 1, 0, 0}, x] - 
      8*G[{0, 0, 1, 1, 1}, x] - 8*G[{0, 1, 0, 0, 0}, x] + 
      8*G[{0, 1, 0, 0, 1}, x] + 8*G[{0, 1, 0, 1, 0}, x] - 
      8*G[{0, 1, 0, 1, 1}, x] - (53*Zeta[3])/9 + ((121*I)/18)*Pi*Zeta[3] + 
      6*Pi^2*Zeta[3] - (599*G[{0}, x]*Zeta[3])/18 + (13*G[{1}, x]*Zeta[3])/
       3 + 24*G[{0, 0}, x]*Zeta[3] - 4*G[{0, 1}, x]*Zeta[3] + 20*Zeta[5])) + 
  COLOR[CA*CF*NfV2]*(((358*I)/27)*Pi + (3227*Pi^2)/162 + 
    ((6919*I)/324)*Pi^3 - (179*Pi^4)/144 - ((193*I)/2160)*Pi^5 + 
    (11*Pi^6)/189 - (3887*G[{0}, x])/108 + ((619*I)/54)*Pi*G[{0}, x] - 
    (133*Pi^2*G[{0}, x])/648 - ((559*I)/216)*Pi^3*G[{0}, x] + 
    (1481*Pi^4*G[{0}, x])/2160 + (197*G[{1}, x])/4 - 
    ((4727*I)/54)*Pi*G[{1}, x] - (1001*Pi^2*G[{1}, x])/648 - 
    ((1927*I)/108)*Pi^3*G[{1}, x] + (31*Pi^4*G[{1}, x])/120 + 
    (1415*G[{0, 0}, x])/36 + ((2279*I)/108)*Pi*G[{0, 0}, x] - 
    (721*Pi^2*G[{0, 0}, x])/54 + (I/12)*Pi^3*G[{0, 0}, x] - 
    (2347*G[{0, 1}, x])/108 + ((4057*I)/54)*Pi*G[{0, 1}, x] - 
    (37*Pi^2*G[{0, 1}, x])/8 + ((32*I)/3)*Pi^3*G[{0, 1}, x] - 
    (31*Pi^4*G[{0, 1}, x])/180 - (2347*G[{1, 0}, x])/108 - 
    ((9023*I)/108)*Pi*G[{1, 0}, x] + (1519*Pi^2*G[{1, 0}, x])/216 + 
    ((23*I)/9)*Pi^3*G[{1, 0}, x] - (2765*G[{1, 1}, x])/36 + 
    ((557*I)/54)*Pi*G[{1, 1}, x] + (559*Pi^2*G[{1, 1}, x])/54 + 
    ((11*I)/9)*Pi^3*G[{1, 1}, x] + (46*G[{0, 0, 0}, x])/3 + 
    ((97*I)/9)*Pi*G[{0, 0, 0}, x] + (8*Pi^2*G[{0, 0, 0}, x])/3 + 
    (1415*G[{0, 0, 1}, x])/108 + ((299*I)/9)*Pi*G[{0, 0, 1}, x] - 
    (59*Pi^2*G[{0, 0, 1}, x])/36 - ((5*I)/3)*Pi^3*G[{0, 0, 1}, x] + 
    (1415*G[{0, 1, 0}, x])/108 + ((11*I)/3)*Pi*G[{0, 1, 0}, x] + 
    Pi^2*G[{0, 1, 0}, x] - ((2*I)/3)*Pi^3*G[{0, 1, 0}, x] + 
    (715*G[{0, 1, 1}, x])/12 - ((217*I)/18)*Pi*G[{0, 1, 1}, x] - 
    (377*Pi^2*G[{0, 1, 1}, x])/36 - (I/2)*Pi^3*G[{0, 1, 1}, x] - 
    (878*G[{1, 0, 0}, x])/9 - ((583*I)/36)*Pi*G[{1, 0, 0}, x] + 
    (95*Pi^2*G[{1, 0, 0}, x])/18 + (1249*G[{1, 0, 1}, x])/108 - 
    ((679*I)/12)*Pi*G[{1, 0, 1}, x] - (Pi^2*G[{1, 0, 1}, x])/2 + 
    (1249*G[{1, 1, 0}, x])/108 + ((973*I)/12)*Pi*G[{1, 1, 0}, x] - 
    (49*Pi^2*G[{1, 1, 0}, x])/9 + (83*G[{1, 1, 1}, x])/4 - 
    ((193*I)/36)*Pi*G[{1, 1, 1}, x] + (4*Pi^2*G[{1, 1, 1}, x])/3 - 
    3*G[{0, 0, 0, 0}, x] - ((8*I)/3)*Pi*G[{0, 0, 0, 0}, x] + 
    (124*G[{0, 0, 0, 1}, x])/9 - ((85*I)/6)*Pi*G[{0, 0, 0, 1}, x] + 
    (Pi^2*G[{0, 0, 0, 1}, x])/6 + (124*G[{0, 0, 1, 0}, x])/9 + 
    ((107*I)/6)*Pi*G[{0, 0, 1, 0}, x] - (25*Pi^2*G[{0, 0, 1, 0}, x])/6 + 
    (73*G[{0, 0, 1, 1}, x])/3 + (20*I)*Pi*G[{0, 0, 1, 1}, x] + 
    (25*Pi^2*G[{0, 0, 1, 1}, x])/6 + (280*G[{0, 1, 0, 0}, x])/9 + 
    ((20*I)/3)*Pi*G[{0, 1, 0, 0}, x] - (7*Pi^2*G[{0, 1, 0, 0}, x])/3 - 
    (203*G[{0, 1, 0, 1}, x])/9 + ((119*I)/6)*Pi*G[{0, 1, 0, 1}, x] + 
    (Pi^2*G[{0, 1, 0, 1}, x])/3 - (203*G[{0, 1, 1, 0}, x])/9 - 
    ((111*I)/2)*Pi*G[{0, 1, 1, 0}, x] + (23*Pi^2*G[{0, 1, 1, 0}, x])/6 - 
    (113*G[{0, 1, 1, 1}, x])/6 + ((23*I)/2)*Pi*G[{0, 1, 1, 1}, x] - 
    3*G[{1, 0, 0, 0}, x] - (3*I)*Pi*G[{1, 0, 0, 0}, x] - 
    (475*G[{1, 0, 0, 1}, x])/36 - (10*I)*Pi*G[{1, 0, 0, 1}, x] - 
    (475*G[{1, 0, 1, 0}, x])/36 - ((49*I)/6)*Pi*G[{1, 0, 1, 0}, x] - 
    (737*G[{1, 0, 1, 1}, x])/18 - ((11*I)/3)*Pi*G[{1, 0, 1, 1}, x] + 
    (836*G[{1, 1, 0, 0}, x])/9 + (8*I)*Pi*G[{1, 1, 0, 0}, x] - 
    (337*G[{1, 1, 0, 1}, x])/36 + ((32*I)/3)*Pi*G[{1, 1, 0, 1}, x] - 
    (337*G[{1, 1, 1, 0}, x])/36 - ((2*I)/3)*Pi*G[{1, 1, 1, 0}, x] + 
    4*G[{1, 1, 1, 1}, x] - ((4*I)/3)*Pi*G[{1, 1, 1, 1}, x] - 
    (8*G[{0, 0, 0, 0, 1}, x])/3 - (8*G[{0, 0, 0, 1, 0}, x])/3 + 
    I*Pi*G[{0, 0, 0, 1, 0}, x] - (23*G[{0, 0, 0, 1, 1}, x])/2 - 
    (2*I)*Pi*G[{0, 0, 0, 1, 1}, x] + (13*G[{0, 0, 1, 0, 0}, x])/3 + 
    (4*I)*Pi*G[{0, 0, 1, 0, 0}, x] + (27*G[{0, 0, 1, 0, 1}, x])/2 + 
    (6*I)*Pi*G[{0, 0, 1, 0, 1}, x] + (27*G[{0, 0, 1, 1, 0}, x])/2 + 
    (16*I)*Pi*G[{0, 0, 1, 1, 0}, x] + (127*G[{0, 0, 1, 1, 1}, x])/6 - 
    (6*I)*Pi*G[{0, 0, 1, 1, 1}, x] + (11*G[{0, 1, 0, 0, 0}, x])/2 + 
    (2*I)*Pi*G[{0, 1, 0, 0, 0}, x] + (7*G[{0, 1, 0, 0, 1}, x])/6 + 
    (4*I)*Pi*G[{0, 1, 0, 0, 1}, x] + (7*G[{0, 1, 0, 1, 0}, x])/6 + 
    (3*I)*Pi*G[{0, 1, 0, 1, 0}, x] + (56*G[{0, 1, 0, 1, 1}, x])/3 + 
    (3*I)*Pi*G[{0, 1, 0, 1, 1}, x] - 71*G[{0, 1, 1, 0, 0}, x] - 
    (4*I)*Pi*G[{0, 1, 1, 0, 0}, x] + (31*G[{0, 1, 1, 0, 1}, x])/2 - 
    (6*I)*Pi*G[{0, 1, 1, 0, 1}, x] + (31*G[{0, 1, 1, 1, 0}, x])/2 - 
    I*Pi*G[{0, 1, 1, 1, 0}, x] - 4*G[{0, 1, 1, 1, 1}, x] - 
    3*G[{1, 0, 0, 0, 1}, x] - 3*G[{1, 0, 0, 1, 0}, x] - 
    7*G[{1, 0, 0, 1, 1}, x] - (29*G[{1, 0, 1, 0, 0}, x])/2 + 
    (19*G[{1, 0, 1, 0, 1}, x])/3 + (19*G[{1, 0, 1, 1, 0}, x])/3 - 
    10*G[{1, 0, 1, 1, 1}, x] + 4*G[{1, 1, 0, 0, 0}, x] + 
    4*G[{1, 1, 0, 0, 1}, x] + 4*G[{1, 1, 0, 1, 0}, x] + 
    (20*G[{1, 1, 0, 1, 1}, x])/3 + (2*G[{1, 1, 1, 0, 0}, x])/3 - 
    (4*G[{1, 1, 1, 0, 1}, x])/3 - (4*G[{1, 1, 1, 1, 0}, x])/3 + 
    G[{0, 0, 0, 1, 0, 1}, x] + G[{0, 0, 0, 1, 1, 0}, x] - 
    3*G[{0, 0, 0, 1, 1, 1}, x] + 4*G[{0, 0, 1, 0, 0, 1}, x] + 
    4*G[{0, 0, 1, 0, 1, 0}, x] + 2*G[{0, 0, 1, 0, 1, 1}, x] + 
    24*G[{0, 0, 1, 1, 0, 0}, x] - 8*G[{0, 0, 1, 1, 0, 1}, x] - 
    8*G[{0, 0, 1, 1, 1, 0}, x] + 2*G[{0, 0, 1, 1, 1, 1}, x] + 
    2*G[{0, 1, 0, 0, 0, 1}, x] + 2*G[{0, 1, 0, 0, 1, 0}, x] + 
    2*G[{0, 1, 0, 0, 1, 1}, x] + 7*G[{0, 1, 0, 1, 0, 0}, x] - 
    4*G[{0, 1, 0, 1, 0, 1}, x] - 4*G[{0, 1, 0, 1, 1, 0}, x] + 
    7*G[{0, 1, 0, 1, 1, 1}, x] - 4*G[{0, 1, 1, 0, 0, 1}, x] - 
    4*G[{0, 1, 1, 0, 1, 0}, x] - 2*G[{0, 1, 1, 0, 1, 1}, x] - 
    G[{0, 1, 1, 1, 0, 0}, x] - (2219*Zeta[3])/108 - 
    ((4403*I)/36)*Pi*Zeta[3] + (55*Pi^2*Zeta[3])/3 - (I/2)*Pi^3*Zeta[3] - 
    (599*G[{0}, x]*Zeta[3])/9 - ((35*I)/6)*Pi*G[{0}, x]*Zeta[3] + 
    (2681*G[{1}, x]*Zeta[3])/36 + ((160*I)/3)*Pi*G[{1}, x]*Zeta[3] - 
    (13*G[{0, 0}, x]*Zeta[3])/2 - 38*G[{0, 1}, x]*Zeta[3] - 
    (28*I)*Pi*G[{0, 1}, x]*Zeta[3] + (91*G[{1, 0}, x]*Zeta[3])/3 + 
    (8*G[{1, 1}, x]*Zeta[3])/3 - 7*G[{0, 0, 1}, x]*Zeta[3] - 
    14*G[{0, 1, 0}, x]*Zeta[3] - 4*G[{0, 1, 1}, x]*Zeta[3] + 
    (29*Zeta[3]^2)/2 + FF[x^(-1)]*(((421*I)/12)*Pi*G[{1}, x] - 
      (77*Pi^2*G[{1}, x])/36 + ((113*I)/24)*Pi^3*G[{1}, x] + 
      ((33*I)/4)*Pi*G[{0, 1}, x] - ((95*I)/12)*Pi*G[{1, 0}, x] + 
      (65*Pi^2*G[{1, 0}, x])/12 + (421*G[{1, 1}, x])/12 - 
      ((47*I)/6)*Pi*G[{1, 1}, x] - (19*Pi^2*G[{1, 1}, x])/6 + 
      (33*G[{0, 1, 1}, x])/4 - (2*I)*Pi*G[{1, 0, 0}, x] - 
      (95*G[{1, 0, 1}, x])/12 - (4*I)*Pi*G[{1, 0, 1}, x] - 
      (95*G[{1, 1, 0}, x])/12 - ((125*I)/4)*Pi*G[{1, 1, 0}, x] - 
      (131*G[{1, 1, 1}, x])/12 + ((17*I)/4)*Pi*G[{1, 1, 1}, x] - 
      2*G[{1, 0, 0, 1}, x] - 2*G[{1, 0, 1, 0}, x] - 2*G[{1, 0, 1, 1}, x] - 
      38*G[{1, 1, 0, 0}, x] + (27*G[{1, 1, 0, 1}, x])/4 + 
      (27*G[{1, 1, 1, 0}, x])/4 - (5*G[{1, 1, 1, 1}, x])/2 - 
      (29*G[{1}, x]*Zeta[3])/2) + FF[x]^2*((7*Pi^2)/6 + (I/3)*Pi^3 + 
      (13*Pi^4)/60 - (I/3)*Pi^3*G[{0}, x] + (I/3)*Pi^3*G[{1}, x] + 
      (7*G[{0, 0}, x])/3 + ((2*I)/3)*Pi*G[{0, 0}, x] + 
      (Pi^2*G[{0, 0}, x])/3 - (7*G[{0, 1}, x])/3 - 
      ((2*I)/3)*Pi*G[{0, 1}, x] - (Pi^2*G[{0, 1}, x])/3 - 
      (7*G[{1, 0}, x])/3 - ((2*I)/3)*Pi*G[{1, 0}, x] - 
      (Pi^2*G[{1, 0}, x])/3 + (7*G[{1, 1}, x])/3 + 
      ((2*I)/3)*Pi*G[{1, 1}, x] + (Pi^2*G[{1, 1}, x])/3 + 
      (2*G[{0, 0, 0}, x])/3 - (2*I)*Pi*G[{0, 0, 0}, x] - 
      (2*I)*Pi*G[{0, 0, 1}, x] + (2*I)*Pi*G[{0, 1, 0}, x] - 
      (2*G[{0, 1, 1}, x])/3 + (2*I)*Pi*G[{0, 1, 1}, x] - 
      (2*G[{1, 0, 0}, x])/3 + (2*I)*Pi*G[{1, 0, 0}, x] + 
      (2*I)*Pi*G[{1, 0, 1}, x] - (2*I)*Pi*G[{1, 1, 0}, x] + 
      (2*G[{1, 1, 1}, x])/3 - (2*I)*Pi*G[{1, 1, 1}, x] - 
      2*G[{0, 0, 0, 0}, x] - 2*G[{0, 0, 1, 1}, x] + 2*G[{0, 1, 0, 0}, x] + 
      2*G[{0, 1, 1, 1}, x] + 2*G[{1, 0, 0, 0}, x] + 2*G[{1, 0, 1, 1}, x] - 
      2*G[{1, 1, 0, 0}, x] - 2*G[{1, 1, 1, 1}, x] + (2*Zeta[3])/3 + 
      (4*I)*Pi*Zeta[3] + 2*G[{0}, x]*Zeta[3] - 2*G[{1}, x]*Zeta[3]) + 
    FF[x]*((-121*Pi^2)/18 - ((133*I)/324)*Pi^3 - (6203*Pi^4)/6480 + 
      (I/90)*Pi^5 + (466*G[{0}, x])/27 + ((2*I)/9)*Pi*G[{0}, x] + 
      (229*Pi^2*G[{0}, x])/162 + ((89*I)/108)*Pi^3*G[{0}, x] + 
      (107*Pi^4*G[{0}, x])/270 - (466*G[{1}, x])/27 - 
      ((2*I)/9)*Pi*G[{1}, x] + (203*Pi^2*G[{1}, x])/162 - 
      ((89*I)/108)*Pi^3*G[{1}, x] - (7*Pi^4*G[{1}, x])/45 - 
      (163*G[{0, 0}, x])/9 + ((83*I)/54)*Pi*G[{0, 0}, x] - 
      (415*Pi^2*G[{0, 0}, x])/108 + (121*G[{0, 1}, x])/9 + 
      ((299*I)/54)*Pi*G[{0, 1}, x] - (253*Pi^2*G[{0, 1}, x])/108 - 
      ((2*I)/9)*Pi^3*G[{0, 1}, x] + (121*G[{1, 0}, x])/9 - 
      ((83*I)/54)*Pi*G[{1, 0}, x] + (415*Pi^2*G[{1, 0}, x])/108 + 
      ((4*I)/9)*Pi^3*G[{1, 0}, x] - (79*G[{1, 1}, x])/9 - 
      ((299*I)/54)*Pi*G[{1, 1}, x] + (253*Pi^2*G[{1, 1}, x])/108 - 
      ((2*I)/9)*Pi^3*G[{1, 1}, x] + (17*G[{0, 0, 0}, x])/2 + 
      ((97*I)/18)*Pi*G[{0, 0, 0}, x] + (4*Pi^2*G[{0, 0, 0}, x])/3 - 
      (89*G[{0, 0, 1}, x])/27 + ((71*I)/6)*Pi*G[{0, 0, 1}, x] + 
      (20*Pi^2*G[{0, 0, 1}, x])/9 - (89*G[{0, 1, 0}, x])/27 + 
      ((29*I)/6)*Pi*G[{0, 1, 0}, x] + (2*Pi^2*G[{0, 1, 0}, x])/3 + 
      (31*G[{0, 1, 1}, x])/6 + ((43*I)/18)*Pi*G[{0, 1, 1}, x] - 
      (2*Pi^2*G[{0, 1, 1}, x])/9 - (19*G[{1, 0, 0}, x])/6 - 
      ((97*I)/18)*Pi*G[{1, 0, 0}, x] + (2*Pi^2*G[{1, 0, 0}, x])/9 - 
      (55*G[{1, 0, 1}, x])/27 - ((71*I)/6)*Pi*G[{1, 0, 1}, x] - 
      (2*Pi^2*G[{1, 0, 1}, x])/3 - (55*G[{1, 1, 0}, x])/27 - 
      ((29*I)/6)*Pi*G[{1, 1, 0}, x] - (20*Pi^2*G[{1, 1, 0}, x])/9 + 
      G[{1, 1, 1}, x]/6 - ((43*I)/18)*Pi*G[{1, 1, 1}, x] - 
      (4*Pi^2*G[{1, 1, 1}, x])/3 + G[{0, 0, 0, 0}, x]/2 - 
      ((4*I)/3)*Pi*G[{0, 0, 0, 0}, x] + (44*G[{0, 0, 0, 1}, x])/9 - 
      ((8*I)/3)*Pi*G[{0, 0, 0, 1}, x] + (44*G[{0, 0, 1, 0}, x])/9 - 
      ((4*I)/3)*Pi*G[{0, 0, 1, 0}, x] + (169*G[{0, 0, 1, 1}, x])/18 + 
      (43*G[{0, 1, 0, 0}, x])/18 + ((4*I)/3)*Pi*G[{0, 1, 0, 0}, x] + 
      (44*G[{0, 1, 0, 1}, x])/9 + ((4*I)/3)*Pi*G[{0, 1, 0, 1}, x] + 
      (44*G[{0, 1, 1, 0}, x])/9 - (5*G[{0, 1, 1, 1}, x])/2 - 
      G[{1, 0, 0, 0}, x]/2 - (44*G[{1, 0, 0, 1}, x])/9 - 
      (44*G[{1, 0, 1, 0}, x])/9 - ((4*I)/3)*Pi*G[{1, 0, 1, 0}, x] - 
      (169*G[{1, 0, 1, 1}, x])/18 - ((4*I)/3)*Pi*G[{1, 0, 1, 1}, x] - 
      (43*G[{1, 1, 0, 0}, x])/18 - (44*G[{1, 1, 0, 1}, x])/9 + 
      ((4*I)/3)*Pi*G[{1, 1, 0, 1}, x] - (44*G[{1, 1, 1, 0}, x])/9 + 
      ((8*I)/3)*Pi*G[{1, 1, 1, 0}, x] + (5*G[{1, 1, 1, 1}, x])/2 + 
      ((4*I)/3)*Pi*G[{1, 1, 1, 1}, x] - (4*G[{0, 0, 0, 0, 1}, x])/3 - 
      (4*G[{0, 0, 0, 1, 0}, x])/3 - (4*G[{0, 0, 0, 1, 1}, x])/3 + 
      (8*G[{0, 0, 1, 0, 0}, x])/3 - 4*G[{0, 0, 1, 0, 1}, x] - 
      4*G[{0, 0, 1, 1, 0}, x] + 4*G[{0, 0, 1, 1, 1}, x] + 
      4*G[{0, 1, 0, 0, 0}, x] - (8*G[{0, 1, 0, 0, 1}, x])/3 - 
      (8*G[{0, 1, 0, 1, 0}, x])/3 + 4*G[{0, 1, 0, 1, 1}, x] - 
      4*G[{1, 0, 1, 0, 0}, x] + (8*G[{1, 0, 1, 0, 1}, x])/3 + 
      (8*G[{1, 0, 1, 1, 0}, x])/3 - 4*G[{1, 0, 1, 1, 1}, x] - 
      4*G[{1, 1, 0, 0, 0}, x] + 4*G[{1, 1, 0, 0, 1}, x] + 
      4*G[{1, 1, 0, 1, 0}, x] - (8*G[{1, 1, 0, 1, 1}, x])/3 + 
      (4*G[{1, 1, 1, 0, 0}, x])/3 + (4*G[{1, 1, 1, 0, 1}, x])/3 + 
      (4*G[{1, 1, 1, 1, 0}, x])/3 - (389*Zeta[3])/54 - 
      ((191*I)/9)*Pi*Zeta[3] + (10*Pi^2*Zeta[3])/9 - 
      (149*G[{0}, x]*Zeta[3])/18 - ((8*I)/3)*Pi*G[{0}, x]*Zeta[3] + 
      (149*G[{1}, x]*Zeta[3])/18 + ((20*I)/3)*Pi*G[{1}, x]*Zeta[3] - 
      4*G[{0, 0}, x]*Zeta[3] - 8*G[{0, 1}, x]*Zeta[3] + 
      (20*G[{1, 0}, x]*Zeta[3])/3 + (16*G[{1, 1}, x]*Zeta[3])/3 - 
      14*Zeta[5]) - (407*Zeta[5])/12 - ((43*I)/2)*Pi*Zeta[5] + 
    FF[(1 - x)^(-2)]*(((455*I)/81)*Pi^3 + (691*Pi^4)/1080 - ((7*I)/27)*Pi^5 + 
      (29*Pi^6)/135 + ((2153*I)/36)*Pi*G[{0}, x] - (1870*Pi^2*G[{0}, x])/81 - 
      ((559*I)/108)*Pi^3*G[{0}, x] + (107*Pi^4*G[{0}, x])/270 + 
      (2153*G[{0, 0}, x])/36 + ((739*I)/27)*Pi*G[{0, 0}, x] - 
      (1423*Pi^2*G[{0, 0}, x])/108 + ((694*I)/27)*Pi*G[{0, 1}, x] - 
      (49*Pi^2*G[{0, 1}, x])/18 + (8*I)*Pi^3*G[{0, 1}, x] - 
      (13*Pi^4*G[{0, 1}, x])/90 - (8*I)*Pi*G[{1, 0}, x] - 2*G[{0, 0, 0}, x] + 
      ((151*I)/18)*Pi*G[{0, 0, 0}, x] + (4*Pi^2*G[{0, 0, 0}, x])/3 + 
      (694*G[{0, 0, 1}, x])/27 - ((206*I)/9)*Pi*G[{0, 0, 1}, x] - 
      (19*Pi^2*G[{0, 0, 1}, x])/9 - ((22*I)/3)*Pi^3*G[{0, 0, 1}, x] + 
      (694*G[{0, 1, 0}, x])/27 + ((263*I)/6)*Pi*G[{0, 1, 0}, x] - 
      (38*Pi^2*G[{0, 1, 0}, x])/3 - ((10*I)/3)*Pi^3*G[{0, 1, 0}, x] + 
      ((89*I)/9)*Pi*G[{0, 1, 1}, x] - (64*Pi^2*G[{0, 1, 1}, x])/9 - 
      I*Pi^3*G[{0, 1, 1}, x] - 8*G[{1, 0, 0}, x] - (7*G[{0, 0, 0, 0}, x])/2 - 
      ((4*I)/3)*Pi*G[{0, 0, 0, 0}, x] + (107*G[{0, 0, 0, 1}, x])/9 - 
      ((82*I)/3)*Pi*G[{0, 0, 0, 1}, x] + (Pi^2*G[{0, 0, 0, 1}, x])/3 + 
      (107*G[{0, 0, 1, 0}, x])/9 + ((92*I)/3)*Pi*G[{0, 0, 1, 0}, x] - 
      (37*Pi^2*G[{0, 0, 1, 0}, x])/3 - (97*G[{0, 0, 1, 1}, x])/3 + 
      (36*I)*Pi*G[{0, 0, 1, 1}, x] + (25*Pi^2*G[{0, 0, 1, 1}, x])/3 + 
      (655*G[{0, 1, 0, 0}, x])/18 + ((52*I)/3)*Pi*G[{0, 1, 0, 0}, x] - 
      (20*Pi^2*G[{0, 1, 0, 0}, x])/3 + (89*G[{0, 1, 0, 1}, x])/9 + 
      ((188*I)/3)*Pi*G[{0, 1, 0, 1}, x] + (2*Pi^2*G[{0, 1, 0, 1}, x])/3 + 
      (89*G[{0, 1, 1, 0}, x])/9 - (16*I)*Pi*G[{0, 1, 1, 0}, x] + 
      (23*Pi^2*G[{0, 1, 1, 0}, x])/3 - (4*G[{0, 0, 0, 0, 1}, x])/3 - 
      (4*G[{0, 0, 0, 1, 0}, x])/3 + (2*I)*Pi*G[{0, 0, 0, 1, 0}, x] - 
      26*G[{0, 0, 0, 1, 1}, x] - (4*I)*Pi*G[{0, 0, 0, 1, 1}, x] + 
      (8*G[{0, 0, 1, 0, 0}, x])/3 + (8*I)*Pi*G[{0, 0, 1, 0, 0}, x] + 
      28*G[{0, 0, 1, 0, 1}, x] + (12*I)*Pi*G[{0, 0, 1, 0, 1}, x] + 
      28*G[{0, 0, 1, 1, 0}, x] + (56*I)*Pi*G[{0, 0, 1, 1, 0}, x] + 
      (112*G[{0, 0, 1, 1, 1}, x])/3 - (12*I)*Pi*G[{0, 0, 1, 1, 1}, x] + 
      4*G[{0, 1, 0, 0, 0}, x] + (4*I)*Pi*G[{0, 1, 0, 0, 0}, x] + 
      (40*G[{0, 1, 0, 0, 1}, x])/3 + (8*I)*Pi*G[{0, 1, 0, 0, 1}, x] + 
      (40*G[{0, 1, 0, 1, 0}, x])/3 + (12*I)*Pi*G[{0, 1, 0, 1, 0}, x] + 
      (148*G[{0, 1, 0, 1, 1}, x])/3 + (6*I)*Pi*G[{0, 1, 0, 1, 1}, x] - 
      16*G[{0, 1, 1, 0, 0}, x] - (8*I)*Pi*G[{0, 1, 1, 0, 0}, x] - 
      (12*I)*Pi*G[{0, 1, 1, 0, 1}, x] - (2*I)*Pi*G[{0, 1, 1, 1, 0}, x] + 
      2*G[{0, 0, 0, 1, 0, 1}, x] + 2*G[{0, 0, 0, 1, 1, 0}, x] - 
      6*G[{0, 0, 0, 1, 1, 1}, x] + 8*G[{0, 0, 1, 0, 0, 1}, x] + 
      8*G[{0, 0, 1, 0, 1, 0}, x] + 4*G[{0, 0, 1, 0, 1, 1}, x] + 
      72*G[{0, 0, 1, 1, 0, 0}, x] - 16*G[{0, 0, 1, 1, 0, 1}, x] - 
      16*G[{0, 0, 1, 1, 1, 0}, x] + 4*G[{0, 0, 1, 1, 1, 1}, x] + 
      4*G[{0, 1, 0, 0, 0, 1}, x] + 4*G[{0, 1, 0, 0, 1, 0}, x] + 
      4*G[{0, 1, 0, 0, 1, 1}, x] + 20*G[{0, 1, 0, 1, 0, 0}, x] - 
      8*G[{0, 1, 0, 1, 0, 1}, x] - 8*G[{0, 1, 0, 1, 1, 0}, x] + 
      14*G[{0, 1, 0, 1, 1, 1}, x] - 8*G[{0, 1, 1, 0, 0, 1}, x] - 
      8*G[{0, 1, 1, 0, 1, 0}, x] - 4*G[{0, 1, 1, 0, 1, 1}, x] - 
      2*G[{0, 1, 1, 1, 0, 0}, x] - (910*Zeta[3])/27 - 
      ((1084*I)/9)*Pi*Zeta[3] + (91*Pi^2*Zeta[3])/3 - I*Pi^3*Zeta[3] - 
      (637*G[{0}, x]*Zeta[3])/9 - ((8*I)/3)*Pi*G[{0}, x]*Zeta[3] - 
      4*G[{0, 0}, x]*Zeta[3] - 70*G[{0, 1}, x]*Zeta[3] - 
      (68*I)*Pi*G[{0, 1}, x]*Zeta[3] + 10*G[{0, 0, 1}, x]*Zeta[3] - 
      40*G[{0, 1, 0}, x]*Zeta[3] - 8*G[{0, 1, 1}, x]*Zeta[3] + 53*Zeta[3]^2 - 
      (202*Zeta[5])/3 - (43*I)*Pi*Zeta[5]) + FF[(1 - x)^(-1)]*
     (((3887*I)/108)*Pi - (4451*Pi^2)/162 - ((1603*I)/72)*Pi^3 + 
      (1303*Pi^4)/2160 + ((251*I)/720)*Pi^5 - (86*Pi^6)/315 + 
      (3887*G[{0}, x])/108 - ((2084*I)/27)*Pi*G[{0}, x] + 
      (689*Pi^2*G[{0}, x])/24 + ((559*I)/72)*Pi^3*G[{0}, x] - 
      (779*Pi^4*G[{0}, x])/720 + ((427*I)/27)*Pi*G[{1}, x] + 
      (79*Pi^2*G[{1}, x])/18 + ((211*I)/24)*Pi^3*G[{1}, x] - 
      (Pi^4*G[{1}, x])/360 - (892*G[{0, 0}, x])/9 - 
      ((1817*I)/36)*Pi*G[{0, 0}, x] + (955*Pi^2*G[{0, 0}, x])/36 - 
      (I/12)*Pi^3*G[{0, 0}, x] + (427*G[{0, 1}, x])/27 - 
      ((1547*I)/12)*Pi*G[{0, 1}, x] + (475*Pi^2*G[{0, 1}, x])/72 - 
      ((62*I)/3)*Pi^3*G[{0, 1}, x] + (19*Pi^4*G[{0, 1}, x])/60 + 
      (427*G[{1, 0}, x])/27 + (75*I)*Pi*G[{1, 0}, x] - 
      (479*Pi^2*G[{1, 0}, x])/24 - (4*I)*Pi^3*G[{1, 0}, x] + 
      ((89*I)/9)*Pi*G[{1, 1}, x] - (64*Pi^2*G[{1, 1}, x])/9 - 
      I*Pi^3*G[{1, 1}, x] - (40*G[{0, 0, 0}, x])/3 - 
      ((115*I)/6)*Pi*G[{0, 0, 0}, x] - 4*Pi^2*G[{0, 0, 0}, x] - 
      (1469*G[{0, 0, 1}, x])/36 - ((37*I)/3)*Pi*G[{0, 0, 1}, x] + 
      (15*Pi^2*G[{0, 0, 1}, x])/4 + (9*I)*Pi^3*G[{0, 0, 1}, x] - 
      (1469*G[{0, 1, 0}, x])/36 - (48*I)*Pi*G[{0, 1, 0}, x] + 
      (29*Pi^2*G[{0, 1, 0}, x])/3 + (4*I)*Pi^3*G[{0, 1, 0}, x] - 
      (257*G[{0, 1, 1}, x])/3 + ((37*I)/6)*Pi*G[{0, 1, 1}, x] + 
      (211*Pi^2*G[{0, 1, 1}, x])/12 + ((3*I)/2)*Pi^3*G[{0, 1, 1}, x] + 
      (608*G[{1, 0, 0}, x])/9 + ((289*I)/12)*Pi*G[{1, 0, 0}, x] - 
      (13*Pi^2*G[{1, 0, 0}, x])/2 + (89*G[{1, 0, 1}, x])/9 + 
      ((893*I)/12)*Pi*G[{1, 0, 1}, x] + (7*Pi^2*G[{1, 0, 1}, x])/6 + 
      (89*G[{1, 1, 0}, x])/9 - (13*I)*Pi*G[{1, 1, 0}, x] + 
      (23*Pi^2*G[{1, 1, 0}, x])/3 + (13*G[{0, 0, 0, 0}, x])/2 + 
      (4*I)*Pi*G[{0, 0, 0, 0}, x] - (77*G[{0, 0, 0, 1}, x])/3 + 
      ((83*I)/2)*Pi*G[{0, 0, 0, 1}, x] - (Pi^2*G[{0, 0, 0, 1}, x])/2 - 
      (77*G[{0, 0, 1, 0}, x])/3 - ((97*I)/2)*Pi*G[{0, 0, 1, 0}, x] + 
      (33*Pi^2*G[{0, 0, 1, 0}, x])/2 + 6*G[{0, 0, 1, 1}, x] - 
      (56*I)*Pi*G[{0, 0, 1, 1}, x] - (25*Pi^2*G[{0, 0, 1, 1}, x])/2 - 
      (135*G[{0, 1, 0, 0}, x])/2 - (24*I)*Pi*G[{0, 1, 0, 0}, x] + 
      9*Pi^2*G[{0, 1, 0, 0}, x] + (73*G[{0, 1, 0, 1}, x])/6 - 
      ((165*I)/2)*Pi*G[{0, 1, 0, 1}, x] - Pi^2*G[{0, 1, 0, 1}, x] + 
      (73*G[{0, 1, 1, 0}, x])/6 + ((167*I)/2)*Pi*G[{0, 1, 1, 0}, x] - 
      (23*Pi^2*G[{0, 1, 1, 0}, x])/2 + (70*G[{0, 1, 1, 1}, x])/3 - 
      ((23*I)/2)*Pi*G[{0, 1, 1, 1}, x] + 3*G[{1, 0, 0, 0}, x] + 
      (3*I)*Pi*G[{1, 0, 0, 0}, x] + (253*G[{1, 0, 0, 1}, x])/12 + 
      (10*I)*Pi*G[{1, 0, 0, 1}, x] + (253*G[{1, 0, 1, 0}, x])/12 + 
      ((25*I)/2)*Pi*G[{1, 0, 1, 0}, x] + (160*G[{1, 0, 1, 1}, x])/3 + 
      (5*I)*Pi*G[{1, 0, 1, 1}, x] - 13*G[{1, 1, 0, 0}, x] - 
      (8*I)*Pi*G[{1, 1, 0, 0}, x] - (12*I)*Pi*G[{1, 1, 0, 1}, x] - 
      (2*I)*Pi*G[{1, 1, 1, 0}, x] + 4*G[{0, 0, 0, 0, 1}, x] + 
      4*G[{0, 0, 0, 1, 0}, x] - (3*I)*Pi*G[{0, 0, 0, 1, 0}, x] + 
      (75*G[{0, 0, 0, 1, 1}, x])/2 + (6*I)*Pi*G[{0, 0, 0, 1, 1}, x] - 
      7*G[{0, 0, 1, 0, 0}, x] - (12*I)*Pi*G[{0, 0, 1, 0, 0}, x] - 
      (83*G[{0, 0, 1, 0, 1}, x])/2 - (18*I)*Pi*G[{0, 0, 1, 0, 1}, x] - 
      (83*G[{0, 0, 1, 1, 0}, x])/2 - (72*I)*Pi*G[{0, 0, 1, 1, 0}, x] - 
      (117*G[{0, 0, 1, 1, 1}, x])/2 + (18*I)*Pi*G[{0, 0, 1, 1, 1}, x] - 
      (19*G[{0, 1, 0, 0, 0}, x])/2 - (6*I)*Pi*G[{0, 1, 0, 0, 0}, x] - 
      (29*G[{0, 1, 0, 0, 1}, x])/2 - (12*I)*Pi*G[{0, 1, 0, 0, 1}, x] - 
      (29*G[{0, 1, 0, 1, 0}, x])/2 - (15*I)*Pi*G[{0, 1, 0, 1, 0}, x] - 
      68*G[{0, 1, 0, 1, 1}, x] - (9*I)*Pi*G[{0, 1, 0, 1, 1}, x] + 
      99*G[{0, 1, 1, 0, 0}, x] + (12*I)*Pi*G[{0, 1, 1, 0, 0}, x] - 
      (31*G[{0, 1, 1, 0, 1}, x])/2 + (18*I)*Pi*G[{0, 1, 1, 0, 1}, x] - 
      (31*G[{0, 1, 1, 1, 0}, x])/2 + (3*I)*Pi*G[{0, 1, 1, 1, 0}, x] + 
      4*G[{0, 1, 1, 1, 1}, x] + 3*G[{1, 0, 0, 0, 1}, x] + 
      3*G[{1, 0, 0, 1, 0}, x] + 7*G[{1, 0, 0, 1, 1}, x] + 
      (43*G[{1, 0, 1, 0, 0}, x])/2 - 9*G[{1, 0, 1, 0, 1}, x] - 
      9*G[{1, 0, 1, 1, 0}, x] + 14*G[{1, 0, 1, 1, 1}, x] - 
      8*G[{1, 1, 0, 0, 1}, x] - 8*G[{1, 1, 0, 1, 0}, x] - 
      4*G[{1, 1, 0, 1, 1}, x] - 2*G[{1, 1, 1, 0, 0}, x] - 
      3*G[{0, 0, 0, 1, 0, 1}, x] - 3*G[{0, 0, 0, 1, 1, 0}, x] + 
      9*G[{0, 0, 0, 1, 1, 1}, x] - 12*G[{0, 0, 1, 0, 0, 1}, x] - 
      12*G[{0, 0, 1, 0, 1, 0}, x] - 6*G[{0, 0, 1, 0, 1, 1}, x] - 
      96*G[{0, 0, 1, 1, 0, 0}, x] + 24*G[{0, 0, 1, 1, 0, 1}, x] + 
      24*G[{0, 0, 1, 1, 1, 0}, x] - 6*G[{0, 0, 1, 1, 1, 1}, x] - 
      6*G[{0, 1, 0, 0, 0, 1}, x] - 6*G[{0, 1, 0, 0, 1, 0}, x] - 
      6*G[{0, 1, 0, 0, 1, 1}, x] - 27*G[{0, 1, 0, 1, 0, 0}, x] + 
      12*G[{0, 1, 0, 1, 0, 1}, x] + 12*G[{0, 1, 0, 1, 1, 0}, x] - 
      21*G[{0, 1, 0, 1, 1, 1}, x] + 12*G[{0, 1, 1, 0, 0, 1}, x] + 
      12*G[{0, 1, 1, 0, 1, 0}, x] + 6*G[{0, 1, 1, 0, 1, 1}, x] + 
      3*G[{0, 1, 1, 1, 0, 0}, x] + (159*Zeta[3])/4 + ((971*I)/4)*Pi*Zeta[3] - 
      (146*Pi^2*Zeta[3])/3 + ((3*I)/2)*Pi^3*Zeta[3] + 
      (412*G[{0}, x]*Zeta[3])/3 + ((17*I)/2)*Pi*G[{0}, x]*Zeta[3] - 
      (243*G[{1}, x]*Zeta[3])/4 - (66*I)*Pi*G[{1}, x]*Zeta[3] + 
      (21*G[{0, 0}, x]*Zeta[3])/2 + 120*G[{0, 1}, x]*Zeta[3] + 
      (96*I)*Pi*G[{0, 1}, x]*Zeta[3] - 43*G[{1, 0}, x]*Zeta[3] - 
      8*G[{1, 1}, x]*Zeta[3] - 3*G[{0, 0, 1}, x]*Zeta[3] + 
      54*G[{0, 1, 0}, x]*Zeta[3] + 12*G[{0, 1, 1}, x]*Zeta[3] - 
      (135*Zeta[3]^2)/2 + (405*Zeta[5])/4 + ((129*I)/2)*Pi*Zeta[5])) + 
  COLOR[CF^2*NfV2]*(((5*I)/6)*Pi - (347*Pi^2)/36 + ((19*I)/36)*Pi^3 - 
    (305*Pi^4)/108 - ((37*I)/180)*Pi^5 - (61*Pi^6)/7560 + (97*G[{0}, x])/6 - 
    (9*I)*Pi*G[{0}, x] + (2*Pi^2*G[{0}, x])/3 - ((37*I)/6)*Pi^3*G[{0}, x] - 
    (113*Pi^4*G[{0}, x])/270 - (46*G[{1}, x])/3 + ((116*I)/3)*Pi*G[{1}, x] - 
    (5*Pi^2*G[{1}, x])/18 + I*Pi^3*G[{1}, x] + (271*Pi^4*G[{1}, x])/540 - 
    27*G[{0, 0}, x] + ((23*I)/2)*Pi*G[{0, 0}, x] - (29*Pi^2*G[{0, 0}, x])/2 + 
    ((4*I)/3)*Pi^3*G[{0, 0}, x] + (31*G[{0, 1}, x])/2 - 
    ((55*I)/2)*Pi*G[{0, 1}, x] + (131*Pi^2*G[{0, 1}, x])/18 + 
    (3*I)*Pi^3*G[{0, 1}, x] - (2*Pi^4*G[{0, 1}, x])/5 + (31*G[{1, 0}, x])/2 - 
    ((5*I)/6)*Pi*G[{1, 0}, x] - (73*Pi^2*G[{1, 0}, x])/18 + 
    ((13*I)/6)*Pi^3*G[{1, 0}, x] + (83*G[{1, 1}, x])/3 + 
    ((145*I)/6)*Pi*G[{1, 1}, x] - (29*Pi^2*G[{1, 1}, x])/6 - 
    ((5*I)/2)*Pi^3*G[{1, 1}, x] + 8*G[{0, 0, 0}, x] + 
    ((17*I)/3)*Pi*G[{0, 0, 0}, x] + (5*Pi^2*G[{0, 0, 0}, x])/3 + 
    G[{0, 0, 1}, x]/2 + ((62*I)/3)*Pi*G[{0, 0, 1}, x] - 
    (41*Pi^2*G[{0, 0, 1}, x])/9 - ((5*I)/3)*Pi^3*G[{0, 0, 1}, x] + 
    G[{0, 1, 0}, x]/2 + ((38*I)/3)*Pi*G[{0, 1, 0}, x] + 
    (46*Pi^2*G[{0, 1, 0}, x])/9 - ((2*I)/3)*Pi^3*G[{0, 1, 0}, x] - 
    27*G[{0, 1, 1}, x] - ((121*I)/3)*Pi*G[{0, 1, 1}, x] + 
    (16*Pi^2*G[{0, 1, 1}, x])/3 + ((4*I)/3)*Pi^3*G[{0, 1, 1}, x] + 
    25*G[{1, 0, 0}, x] - (I/3)*Pi*G[{1, 0, 0}, x] + 
    (11*Pi^2*G[{1, 0, 0}, x])/3 - (149*G[{1, 0, 1}, x])/6 - 
    ((10*I)/3)*Pi*G[{1, 0, 1}, x] - (23*Pi^2*G[{1, 0, 1}, x])/18 - 
    (149*G[{1, 1, 0}, x])/6 - ((10*I)/3)*Pi*G[{1, 1, 0}, x] + 
    (25*Pi^2*G[{1, 1, 0}, x])/18 + 40*G[{1, 1, 1}, x] - 
    ((28*I)/3)*Pi*G[{1, 1, 1}, x] - (Pi^2*G[{1, 1, 1}, x])/3 - 
    6*G[{0, 0, 0, 0}, x] - ((4*I)/3)*Pi*G[{0, 0, 0, 0}, x] + 
    (35*G[{0, 0, 0, 1}, x])/3 - ((40*I)/3)*Pi*G[{0, 0, 0, 1}, x] - 
    2*Pi^2*G[{0, 0, 0, 1}, x] + (35*G[{0, 0, 1, 0}, x])/3 - 
    ((10*I)/3)*Pi*G[{0, 0, 1, 0}, x] - (8*Pi^2*G[{0, 0, 1, 0}, x])/3 + 
    7*G[{0, 0, 1, 1}, x] + ((2*I)/3)*Pi*G[{0, 0, 1, 1}, x] - 
    (7*Pi^2*G[{0, 0, 1, 1}, x])/3 - 8*G[{0, 1, 0, 0}, x] - 
    ((10*I)/3)*Pi*G[{0, 1, 0, 0}, x] - (4*Pi^2*G[{0, 1, 0, 0}, x])/3 + 
    (56*G[{0, 1, 0, 1}, x])/3 + ((26*I)/3)*Pi*G[{0, 1, 0, 1}, x] + 
    (4*Pi^2*G[{0, 1, 0, 1}, x])/3 + (56*G[{0, 1, 1, 0}, x])/3 - 
    ((10*I)/3)*Pi*G[{0, 1, 1, 0}, x] - 47*G[{0, 1, 1, 1}, x] + 
    ((68*I)/3)*Pi*G[{0, 1, 1, 1}, x] + (2*Pi^2*G[{0, 1, 1, 1}, x])/3 + 
    3*G[{1, 0, 0, 0}, x] - ((2*I)/3)*Pi*G[{1, 0, 0, 0}, x] - 
    (10*G[{1, 0, 0, 1}, x])/3 + ((22*I)/3)*Pi*G[{1, 0, 0, 1}, x] - 
    (10*G[{1, 0, 1, 0}, x])/3 - ((38*I)/3)*Pi*G[{1, 0, 1, 0}, x] - 
    G[{1, 0, 1, 1}, x] + ((58*I)/3)*Pi*G[{1, 0, 1, 1}, x] - 
    29*G[{1, 1, 0, 0}, x] - ((14*I)/3)*Pi*G[{1, 1, 0, 0}, x] + 
    (74*G[{1, 1, 0, 1}, x])/3 - ((38*I)/3)*Pi*G[{1, 1, 0, 1}, x] + 
    (74*G[{1, 1, 1, 0}, x])/3 + ((22*I)/3)*Pi*G[{1, 1, 1, 0}, x] - 
    34*G[{1, 1, 1, 1}, x] - ((2*I)/3)*Pi*G[{1, 1, 1, 1}, x] - 
    (4*G[{0, 0, 0, 0, 1}, x])/3 + (4*I)*Pi*G[{0, 0, 0, 0, 1}, x] - 
    (4*G[{0, 0, 0, 1, 0}, x])/3 - 12*G[{0, 0, 0, 1, 1}, x] + 
    (4*I)*Pi*G[{0, 0, 0, 1, 1}, x] - 10*G[{0, 0, 1, 0, 0}, x] + 
    (20*G[{0, 0, 1, 0, 1}, x])/3 - (4*I)*Pi*G[{0, 0, 1, 0, 1}, x] + 
    (20*G[{0, 0, 1, 1, 0}, x])/3 - 12*G[{0, 0, 1, 1, 1}, x] - 
    (12*I)*Pi*G[{0, 0, 1, 1, 1}, x] - 8*G[{0, 1, 0, 0, 0}, x] + 
    (14*G[{0, 1, 0, 0, 1}, x])/3 - (4*I)*Pi*G[{0, 1, 0, 0, 1}, x] + 
    (14*G[{0, 1, 0, 1, 0}, x])/3 + (4*I)*Pi*G[{0, 1, 0, 1, 0}, x] + 
    4*G[{0, 1, 0, 1, 1}, x] - (12*I)*Pi*G[{0, 1, 0, 1, 1}, x] + 
    30*G[{0, 1, 1, 0, 0}, x] - (100*G[{0, 1, 1, 0, 1}, x])/3 + 
    (4*I)*Pi*G[{0, 1, 1, 0, 1}, x] - (100*G[{0, 1, 1, 1, 0}, x])/3 - 
    (4*I)*Pi*G[{0, 1, 1, 1, 0}, x] + 56*G[{0, 1, 1, 1, 1}, x] - 
    (2*G[{1, 0, 0, 0, 1}, x])/3 - (2*G[{1, 0, 0, 1, 0}, x])/3 + 
    8*G[{1, 0, 0, 1, 1}, x] + 2*G[{1, 0, 1, 0, 0}, x] - 
    (44*G[{1, 0, 1, 0, 1}, x])/3 - (44*G[{1, 0, 1, 1, 0}, x])/3 + 
    34*G[{1, 0, 1, 1, 1}, x] - 6*G[{1, 1, 0, 0, 0}, x] + 
    (4*G[{1, 1, 0, 0, 1}, x])/3 + (4*G[{1, 1, 0, 1, 0}, x])/3 - 
    14*G[{1, 1, 0, 1, 1}, x] + 8*G[{1, 1, 1, 0, 0}, x] - 
    (2*G[{1, 1, 1, 0, 1}, x])/3 - (2*G[{1, 1, 1, 1, 0}, x])/3 + 
    4*G[{0, 0, 0, 0, 1, 1}, x] + 4*G[{0, 0, 0, 1, 1, 1}, x] - 
    4*G[{0, 0, 1, 0, 1, 1}, x] - 16*G[{0, 0, 1, 1, 0, 0}, x] + 
    16*G[{0, 0, 1, 1, 0, 1}, x] + 16*G[{0, 0, 1, 1, 1, 0}, x] - 
    28*G[{0, 0, 1, 1, 1, 1}, x] - 4*G[{0, 1, 0, 0, 1, 1}, x] - 
    4*G[{0, 1, 0, 1, 0, 0}, x] + 8*G[{0, 1, 0, 1, 0, 1}, x] + 
    8*G[{0, 1, 0, 1, 1, 0}, x] - 20*G[{0, 1, 0, 1, 1, 1}, x] + 
    4*G[{0, 1, 1, 0, 1, 1}, x] - 4*G[{0, 1, 1, 1, 0, 0}, x] - 
    (133*Zeta[3])/6 + ((101*I)/3)*Pi*Zeta[3] - (79*Pi^2*Zeta[3])/9 - 
    ((5*I)/3)*Pi^3*Zeta[3] + 12*G[{0}, x]*Zeta[3] + 
    ((20*I)/3)*Pi*G[{0}, x]*Zeta[3] + 37*G[{1}, x]*Zeta[3] - 
    ((104*I)/3)*Pi*G[{1}, x]*Zeta[3] + 8*G[{0, 0}, x]*Zeta[3] - 
    46*G[{0, 1}, x]*Zeta[3] + (20*I)*Pi*G[{0, 1}, x]*Zeta[3] - 
    2*G[{1, 0}, x]*Zeta[3] + 10*G[{1, 1}, x]*Zeta[3] + 
    28*G[{0, 0, 1}, x]*Zeta[3] + 4*G[{0, 1, 0}, x]*Zeta[3] + 10*Zeta[3]^2 + 
    FF[x^(-1)]*(((-77*I)/6)*Pi*G[{1}, x] + (33*Pi^2*G[{1}, x])/4 + 
      ((5*I)/4)*Pi^3*G[{1}, x] + (2*I)*Pi*G[{0, 1}, x] + 
      (3*Pi^2*G[{0, 1}, x])/2 + ((3*I)/2)*Pi*G[{1, 0}, x] + 
      (4*Pi^2*G[{1, 0}, x])/3 - (77*G[{1, 1}, x])/6 - 
      (19*I)*Pi*G[{1, 1}, x] + (7*Pi^2*G[{1, 1}, x])/4 - 
      (3*I)*Pi*G[{0, 0, 1}, x] + 2*G[{0, 1, 1}, x] - 
      (3*I)*Pi*G[{0, 1, 1}, x] + (3*G[{1, 0, 1}, x])/2 + 
      (3*I)*Pi*G[{1, 0, 1}, x] + (3*G[{1, 1, 0}, x])/2 - 16*G[{1, 1, 1}, x] + 
      (5*I)*Pi*G[{1, 1, 1}, x] - 3*G[{0, 0, 1, 1}, x] - 
      3*G[{0, 1, 1, 1}, x] + 3*G[{1, 0, 1, 1}, x] + 8*G[{1, 1, 0, 0}, x] - 
      8*G[{1, 1, 0, 1}, x] - 8*G[{1, 1, 1, 0}, x] + 13*G[{1, 1, 1, 1}, x] - 
      17*G[{1}, x]*Zeta[3]) + FF[x]^2*(-Pi^2/4 - ((5*I)/6)*Pi^3 - 
      (13*Pi^4)/30 + (Pi^2*G[{0}, x])/3 + ((2*I)/3)*Pi^3*G[{0}, x] + 
      (Pi^2*G[{1}, x])/3 - ((2*I)/3)*Pi^3*G[{1}, x] - G[{0, 0}, x]/2 - 
      ((5*I)/3)*Pi*G[{0, 0}, x] - (2*Pi^2*G[{0, 0}, x])/3 + G[{0, 1}, x]/2 + 
      ((5*I)/3)*Pi*G[{0, 1}, x] + (2*Pi^2*G[{0, 1}, x])/3 + G[{1, 0}, x]/2 + 
      ((5*I)/3)*Pi*G[{1, 0}, x] + (2*Pi^2*G[{1, 0}, x])/3 - G[{1, 1}, x]/2 - 
      ((5*I)/3)*Pi*G[{1, 1}, x] - (2*Pi^2*G[{1, 1}, x])/3 - G[{0, 0, 0}, x] + 
      (4*I)*Pi*G[{0, 0, 0}, x] - (2*G[{0, 0, 1}, x])/3 + 
      (4*I)*Pi*G[{0, 0, 1}, x] - (2*G[{0, 1, 0}, x])/3 - 
      (4*I)*Pi*G[{0, 1, 0}, x] + (7*G[{0, 1, 1}, x])/3 - 
      (4*I)*Pi*G[{0, 1, 1}, x] + (7*G[{1, 0, 0}, x])/3 - 
      (4*I)*Pi*G[{1, 0, 0}, x] - (2*G[{1, 0, 1}, x])/3 - 
      (4*I)*Pi*G[{1, 0, 1}, x] - (2*G[{1, 1, 0}, x])/3 + 
      (4*I)*Pi*G[{1, 1, 0}, x] - G[{1, 1, 1}, x] + (4*I)*Pi*G[{1, 1, 1}, x] + 
      4*G[{0, 0, 0, 0}, x] + 4*G[{0, 0, 1, 1}, x] - 4*G[{0, 1, 0, 0}, x] - 
      4*G[{0, 1, 1, 1}, x] - 4*G[{1, 0, 0, 0}, x] - 4*G[{1, 0, 1, 1}, x] + 
      4*G[{1, 1, 0, 0}, x] + 4*G[{1, 1, 1, 1}, x] - 3*Zeta[3] - 
      (8*I)*Pi*Zeta[3] - 4*G[{0}, x]*Zeta[3] + 4*G[{1}, x]*Zeta[3]) + 
    (14*Zeta[5])/3 + (56*I)*Pi*Zeta[5] + 
    FF[x]*((-23*Pi^2)/6 + ((125*I)/36)*Pi^3 - (4*Pi^4)/15 + (I/18)*Pi^5 - 
      (35*G[{0}, x])/6 - (I/3)*Pi*G[{0}, x] + (17*Pi^2*G[{0}, x])/18 - 
      ((13*I)/6)*Pi^3*G[{0}, x] - (161*Pi^4*G[{0}, x])/540 + 
      (35*G[{1}, x])/6 + (I/3)*Pi*G[{1}, x] + (25*Pi^2*G[{1}, x])/18 + 
      (I/6)*Pi^3*G[{1}, x] + (161*Pi^4*G[{1}, x])/540 - 6*G[{0, 0}, x] + 
      ((9*I)/2)*Pi*G[{0, 0}, x] - (41*Pi^2*G[{0, 0}, x])/12 + 
      ((5*I)/6)*Pi^3*G[{0, 0}, x] + (23*G[{0, 1}, x])/3 - 
      ((71*I)/6)*Pi*G[{0, 1}, x] - (31*Pi^2*G[{0, 1}, x])/12 + 
      (I/6)*Pi^3*G[{0, 1}, x] + (23*G[{1, 0}, x])/3 - 
      ((9*I)/2)*Pi*G[{1, 0}, x] + (41*Pi^2*G[{1, 0}, x])/12 - 
      ((5*I)/6)*Pi^3*G[{1, 0}, x] - (28*G[{1, 1}, x])/3 + 
      ((71*I)/6)*Pi*G[{1, 1}, x] + (31*Pi^2*G[{1, 1}, x])/12 - 
      (I/6)*Pi^3*G[{1, 1}, x] + 2*G[{0, 0, 0}, x] - 
      (2*I)*Pi*G[{0, 0, 0}, x] + Pi^2*G[{0, 0, 0}, x] + G[{0, 0, 1}, x] - 
      (3*I)*Pi*G[{0, 0, 1}, x] + (25*Pi^2*G[{0, 0, 1}, x])/18 + 
      G[{0, 1, 0}, x] + (5*I)*Pi*G[{0, 1, 0}, x] + (25*Pi^2*G[{0, 1, 0}, x])/
       18 - (34*G[{0, 1, 1}, x])/3 + (6*I)*Pi*G[{0, 1, 1}, x] + 
      Pi^2*G[{0, 1, 1}, x] + (8*G[{1, 0, 0}, x])/3 - 
      (2*I)*Pi*G[{1, 0, 0}, x] - Pi^2*G[{1, 0, 0}, x] - 
      (17*G[{1, 0, 1}, x])/3 + (7*I)*Pi*G[{1, 0, 1}, x] - 
      (25*Pi^2*G[{1, 0, 1}, x])/18 - (17*G[{1, 1, 0}, x])/3 - 
      I*Pi*G[{1, 1, 0}, x] - (25*Pi^2*G[{1, 1, 0}, x])/18 + 
      16*G[{1, 1, 1}, x] - (10*I)*Pi*G[{1, 1, 1}, x] - Pi^2*G[{1, 1, 1}, x] - 
      7*G[{0, 0, 0, 0}, x] - ((2*I)/3)*Pi*G[{0, 0, 0, 0}, x] + 
      5*G[{0, 0, 0, 1}, x] - ((2*I)/3)*Pi*G[{0, 0, 0, 1}, x] + 
      5*G[{0, 0, 1, 0}, x] - ((14*I)/3)*Pi*G[{0, 0, 1, 0}, x] - 
      9*G[{0, 0, 1, 1}, x] - ((14*I)/3)*Pi*G[{0, 0, 1, 1}, x] + 
      5*G[{0, 1, 0, 0}, x] - ((14*I)/3)*Pi*G[{0, 1, 0, 0}, x] - 
      G[{0, 1, 0, 1}, x] - ((14*I)/3)*Pi*G[{0, 1, 0, 1}, x] - 
      G[{0, 1, 1, 0}, x] - ((2*I)/3)*Pi*G[{0, 1, 1, 0}, x] + 
      7*G[{0, 1, 1, 1}, x] - ((2*I)/3)*Pi*G[{0, 1, 1, 1}, x] + 
      3*G[{1, 0, 0, 0}, x] + ((2*I)/3)*Pi*G[{1, 0, 0, 0}, x] - 
      5*G[{1, 0, 0, 1}, x] + ((2*I)/3)*Pi*G[{1, 0, 0, 1}, x] - 
      5*G[{1, 0, 1, 0}, x] + ((14*I)/3)*Pi*G[{1, 0, 1, 0}, x] + 
      13*G[{1, 0, 1, 1}, x] + ((14*I)/3)*Pi*G[{1, 0, 1, 1}, x] - 
      G[{1, 1, 0, 0}, x] + ((14*I)/3)*Pi*G[{1, 1, 0, 0}, x] + 
      G[{1, 1, 0, 1}, x] + ((14*I)/3)*Pi*G[{1, 1, 0, 1}, x] + 
      G[{1, 1, 1, 0}, x] + ((2*I)/3)*Pi*G[{1, 1, 1, 0}, x] - 
      11*G[{1, 1, 1, 1}, x] + ((2*I)/3)*Pi*G[{1, 1, 1, 1}, x] - 
      (2*G[{0, 0, 0, 0, 1}, x])/3 - (2*G[{0, 0, 0, 1, 0}, x])/3 - 
      6*G[{0, 0, 1, 0, 0}, x] + (4*G[{0, 0, 1, 0, 1}, x])/3 + 
      (4*G[{0, 0, 1, 1, 0}, x])/3 - 6*G[{0, 0, 1, 1, 1}, x] - 
      6*G[{0, 1, 0, 0, 0}, x] + (4*G[{0, 1, 0, 0, 1}, x])/3 + 
      (4*G[{0, 1, 0, 1, 0}, x])/3 - 6*G[{0, 1, 0, 1, 1}, x] - 
      (2*G[{0, 1, 1, 0, 1}, x])/3 - (2*G[{0, 1, 1, 1, 0}, x])/3 + 
      (2*G[{1, 0, 0, 0, 1}, x])/3 + (2*G[{1, 0, 0, 1, 0}, x])/3 + 
      6*G[{1, 0, 1, 0, 0}, x] - (4*G[{1, 0, 1, 0, 1}, x])/3 - 
      (4*G[{1, 0, 1, 1, 0}, x])/3 + 6*G[{1, 0, 1, 1, 1}, x] + 
      6*G[{1, 1, 0, 0, 0}, x] - (4*G[{1, 1, 0, 0, 1}, x])/3 - 
      (4*G[{1, 1, 0, 1, 0}, x])/3 + 6*G[{1, 1, 0, 1, 1}, x] + 
      (2*G[{1, 1, 1, 0, 1}, x])/3 + (2*G[{1, 1, 1, 1, 0}, x])/3 + 
      (17*Zeta[3])/3 + (9*I)*Pi*Zeta[3] - (43*Pi^2*Zeta[3])/18 + 
      ((16*I)/3)*Pi*G[{0}, x]*Zeta[3] - 4*G[{1}, x]*Zeta[3] - 
      ((16*I)/3)*Pi*G[{1}, x]*Zeta[3] + 6*G[{0, 0}, x]*Zeta[3] + 
      10*G[{0, 1}, x]*Zeta[3] - 6*G[{1, 0}, x]*Zeta[3] - 
      10*G[{1, 1}, x]*Zeta[3] + (28*Zeta[5])/3) + 
    FF[(1 - x)^(-2)]*(((-41*I)/18)*Pi^3 - (1271*Pi^4)/360 - (I/2)*Pi^5 - 
      (61*Pi^6)/3780 - ((87*I)/2)*Pi*G[{0}, x] + (14*Pi^2*G[{0}, x])/9 - 
      ((41*I)/12)*Pi^3*G[{0}, x] - (161*Pi^4*G[{0}, x])/540 - 
      (87*G[{0, 0}, x])/2 - ((47*I)/6)*Pi*G[{0, 0}, x] - 
      (43*Pi^2*G[{0, 0}, x])/4 + ((5*I)/6)*Pi^3*G[{0, 0}, x] - 
      (I/3)*Pi*G[{0, 1}, x] - (109*Pi^2*G[{0, 1}, x])/6 - 
      ((5*I)/2)*Pi^3*G[{0, 1}, x] - (4*Pi^4*G[{0, 1}, x])/5 + 
      ((40*I)/3)*Pi*G[{1, 0}, x] - 6*G[{0, 0, 0}, x] + 
      (9*I)*Pi*G[{0, 0, 0}, x] + Pi^2*G[{0, 0, 0}, x] - G[{0, 0, 1}, x]/3 + 
      (46*I)*Pi*G[{0, 0, 1}, x] - (287*Pi^2*G[{0, 0, 1}, x])/18 - 
      ((10*I)/3)*Pi^3*G[{0, 0, 1}, x] - G[{0, 1, 0}, x]/3 + 
      (4*I)*Pi*G[{0, 1, 0}, x] + (25*Pi^2*G[{0, 1, 0}, x])/18 - 
      ((4*I)/3)*Pi^3*G[{0, 1, 0}, x] + (13*I)*Pi*G[{0, 1, 1}, x] - 
      (Pi^2*G[{0, 1, 1}, x])/3 + ((8*I)/3)*Pi^3*G[{0, 1, 1}, x] + 
      (40*G[{1, 0, 0}, x])/3 + 3*G[{0, 0, 0, 0}, x] - 
      ((2*I)/3)*Pi*G[{0, 0, 0, 0}, x] + 6*G[{0, 0, 0, 1}, x] - 
      ((2*I)/3)*Pi*G[{0, 0, 0, 1}, x] - 4*Pi^2*G[{0, 0, 0, 1}, x] + 
      6*G[{0, 0, 1, 0}, x] - ((14*I)/3)*Pi*G[{0, 0, 1, 0}, x] - 
      (16*Pi^2*G[{0, 0, 1, 0}, x])/3 + 39*G[{0, 0, 1, 1}, x] + 
      ((70*I)/3)*Pi*G[{0, 0, 1, 1}, x] - (14*Pi^2*G[{0, 0, 1, 1}, x])/3 - 
      10*G[{0, 1, 0, 0}, x] - ((14*I)/3)*Pi*G[{0, 1, 0, 0}, x] - 
      (8*Pi^2*G[{0, 1, 0, 0}, x])/3 + 13*G[{0, 1, 0, 1}, x] - 
      ((2*I)/3)*Pi*G[{0, 1, 0, 1}, x] + (8*Pi^2*G[{0, 1, 0, 1}, x])/3 + 
      13*G[{0, 1, 1, 0}, x] - ((2*I)/3)*Pi*G[{0, 1, 1, 0}, x] - 
      ((2*I)/3)*Pi*G[{0, 1, 1, 1}, x] + (4*Pi^2*G[{0, 1, 1, 1}, x])/3 - 
      (2*G[{0, 0, 0, 0, 1}, x])/3 + (8*I)*Pi*G[{0, 0, 0, 0, 1}, x] - 
      (2*G[{0, 0, 0, 1, 0}, x])/3 + (8*I)*Pi*G[{0, 0, 0, 1, 1}, x] - 
      6*G[{0, 0, 1, 0, 0}, x] + (4*G[{0, 0, 1, 0, 1}, x])/3 - 
      (8*I)*Pi*G[{0, 0, 1, 0, 1}, x] + (4*G[{0, 0, 1, 1, 0}, x])/3 + 
      10*G[{0, 0, 1, 1, 1}, x] - (24*I)*Pi*G[{0, 0, 1, 1, 1}, x] - 
      6*G[{0, 1, 0, 0, 0}, x] + (4*G[{0, 1, 0, 0, 1}, x])/3 - 
      (8*I)*Pi*G[{0, 1, 0, 0, 1}, x] + (4*G[{0, 1, 0, 1, 0}, x])/3 + 
      (8*I)*Pi*G[{0, 1, 0, 1, 0}, x] - 2*G[{0, 1, 0, 1, 1}, x] - 
      (24*I)*Pi*G[{0, 1, 0, 1, 1}, x] - (2*G[{0, 1, 1, 0, 1}, x])/3 + 
      (8*I)*Pi*G[{0, 1, 1, 0, 1}, x] - (2*G[{0, 1, 1, 1, 0}, x])/3 - 
      (8*I)*Pi*G[{0, 1, 1, 1, 0}, x] + 8*G[{0, 0, 0, 0, 1, 1}, x] + 
      8*G[{0, 0, 0, 1, 1, 1}, x] - 8*G[{0, 0, 1, 0, 1, 1}, x] - 
      32*G[{0, 0, 1, 1, 0, 0}, x] + 32*G[{0, 0, 1, 1, 0, 1}, x] + 
      32*G[{0, 0, 1, 1, 1, 0}, x] - 56*G[{0, 0, 1, 1, 1, 1}, x] - 
      8*G[{0, 1, 0, 0, 1, 1}, x] - 8*G[{0, 1, 0, 1, 0, 0}, x] + 
      16*G[{0, 1, 0, 1, 0, 1}, x] + 16*G[{0, 1, 0, 1, 1, 0}, x] - 
      40*G[{0, 1, 0, 1, 1, 1}, x] + 8*G[{0, 1, 1, 0, 1, 1}, x] - 
      8*G[{0, 1, 1, 1, 0, 0}, x] + (41*Zeta[3])/3 + (25*I)*Pi*Zeta[3] - 
      (331*Pi^2*Zeta[3])/18 - ((10*I)/3)*Pi^3*Zeta[3] + 
      13*G[{0}, x]*Zeta[3] + ((16*I)/3)*Pi*G[{0}, x]*Zeta[3] + 
      6*G[{0, 0}, x]*Zeta[3] + 14*G[{0, 1}, x]*Zeta[3] + 
      (40*I)*Pi*G[{0, 1}, x]*Zeta[3] + 56*G[{0, 0, 1}, x]*Zeta[3] + 
      8*G[{0, 1, 0}, x]*Zeta[3] + 20*Zeta[3]^2 + (58*Zeta[5])/3 + 
      (112*I)*Pi*Zeta[5]) + FF[(1 - x)^(-1)]*(((-97*I)/6)*Pi + 
      (325*Pi^2)/18 + (3*I)*Pi^3 + (6863*Pi^4)/1080 + ((127*I)/180)*Pi^5 + 
      (61*Pi^6)/2520 - (97*G[{0}, x])/6 + (54*I)*Pi*G[{0}, x] - 
      (8*Pi^2*G[{0}, x])/9 + ((115*I)/12)*Pi^3*G[{0}, x] + 
      (43*Pi^4*G[{0}, x])/60 - (14*I)*Pi*G[{1}, x] - (33*Pi^2*G[{1}, x])/2 - 
      ((14*I)/3)*Pi^3*G[{1}, x] - (4*Pi^4*G[{1}, x])/5 + 
      (141*G[{0, 0}, x])/2 - ((11*I)/3)*Pi*G[{0, 0}, x] + 
      (101*Pi^2*G[{0, 0}, x])/4 - ((13*I)/6)*Pi^3*G[{0, 0}, x] - 
      14*G[{0, 1}, x] + ((299*I)/6)*Pi*G[{0, 1}, x] + 
      (175*Pi^2*G[{0, 1}, x])/18 - (I/2)*Pi^3*G[{0, 1}, x] + 
      (6*Pi^4*G[{0, 1}, x])/5 - 14*G[{1, 0}, x] - 
      ((47*I)/3)*Pi*G[{1, 0}, x] - (Pi^2*G[{1, 0}, x])/9 - 
      ((4*I)/3)*Pi^3*G[{1, 0}, x] + ((41*I)/3)*Pi*G[{1, 1}, x] - 
      (5*Pi^2*G[{1, 1}, x])/3 + ((8*I)/3)*Pi^3*G[{1, 1}, x] - 
      2*G[{0, 0, 0}, x] - ((44*I)/3)*Pi*G[{0, 0, 0}, x] - 
      (8*Pi^2*G[{0, 0, 0}, x])/3 - G[{0, 0, 1}, x]/6 - 
      ((167*I)/3)*Pi*G[{0, 0, 1}, x] + (41*Pi^2*G[{0, 0, 1}, x])/2 + 
      (5*I)*Pi^3*G[{0, 0, 1}, x] - G[{0, 1, 0}, x]/6 - 
      ((56*I)/3)*Pi*G[{0, 1, 0}, x] - (13*Pi^2*G[{0, 1, 0}, x])/2 + 
      (2*I)*Pi^3*G[{0, 1, 0}, x] + 49*G[{0, 1, 1}, x] + 
      ((85*I)/3)*Pi*G[{0, 1, 1}, x] - 5*Pi^2*G[{0, 1, 1}, x] - 
      (4*I)*Pi^3*G[{0, 1, 1}, x] - (91*G[{1, 0, 0}, x])/3 - 
      ((2*I)/3)*Pi*G[{1, 0, 0}, x] - (8*Pi^2*G[{1, 0, 0}, x])/3 + 
      (41*G[{1, 0, 1}, x])/3 - ((23*I)/3)*Pi*G[{1, 0, 1}, x] + 
      (8*Pi^2*G[{1, 0, 1}, x])/3 + (41*G[{1, 1, 0}, x])/3 + 
      ((16*I)/3)*Pi*G[{1, 1, 0}, x] - ((2*I)/3)*Pi*G[{1, 1, 1}, x] + 
      (4*Pi^2*G[{1, 1, 1}, x])/3 + 3*G[{0, 0, 0, 0}, x] + 
      (2*I)*Pi*G[{0, 0, 0, 0}, x] - (53*G[{0, 0, 0, 1}, x])/3 + 
      (14*I)*Pi*G[{0, 0, 0, 1}, x] + 6*Pi^2*G[{0, 0, 0, 1}, x] - 
      (53*G[{0, 0, 1, 0}, x])/3 + (8*I)*Pi*G[{0, 0, 1, 0}, x] + 
      8*Pi^2*G[{0, 0, 1, 0}, x] - 35*G[{0, 0, 1, 1}, x] - 
      (24*I)*Pi*G[{0, 0, 1, 1}, x] + 7*Pi^2*G[{0, 0, 1, 1}, x] + 
      18*G[{0, 1, 0, 0}, x] + (8*I)*Pi*G[{0, 1, 0, 0}, x] + 
      4*Pi^2*G[{0, 1, 0, 0}, x] - (101*G[{0, 1, 0, 1}, x])/3 - 
      (8*I)*Pi*G[{0, 1, 0, 1}, x] - 4*Pi^2*G[{0, 1, 0, 1}, x] - 
      (101*G[{0, 1, 1, 0}, x])/3 + (4*I)*Pi*G[{0, 1, 1, 0}, x] + 
      50*G[{0, 1, 1, 1}, x] - (22*I)*Pi*G[{0, 1, 1, 1}, x] - 
      2*Pi^2*G[{0, 1, 1, 1}, x] - 3*G[{1, 0, 0, 0}, x] + 
      (7*G[{1, 0, 0, 1}, x])/3 - (8*I)*Pi*G[{1, 0, 0, 1}, x] + 
      (7*G[{1, 0, 1, 0}, x])/3 + (8*I)*Pi*G[{1, 0, 1, 0}, x] - 
      10*G[{1, 0, 1, 1}, x] - (24*I)*Pi*G[{1, 0, 1, 1}, x] + 
      6*G[{1, 1, 0, 0}, x] - (2*G[{1, 1, 0, 1}, x])/3 + 
      (8*I)*Pi*G[{1, 1, 0, 1}, x] - (2*G[{1, 1, 1, 0}, x])/3 - 
      (8*I)*Pi*G[{1, 1, 1, 0}, x] + 2*G[{0, 0, 0, 0, 1}, x] - 
      (12*I)*Pi*G[{0, 0, 0, 0, 1}, x] + 2*G[{0, 0, 0, 1, 0}, x] + 
      12*G[{0, 0, 0, 1, 1}, x] - (12*I)*Pi*G[{0, 0, 0, 1, 1}, x] + 
      16*G[{0, 0, 1, 0, 0}, x] - 8*G[{0, 0, 1, 0, 1}, x] + 
      (12*I)*Pi*G[{0, 0, 1, 0, 1}, x] - 8*G[{0, 0, 1, 1, 0}, x] + 
      2*G[{0, 0, 1, 1, 1}, x] + (36*I)*Pi*G[{0, 0, 1, 1, 1}, x] + 
      14*G[{0, 1, 0, 0, 0}, x] - 6*G[{0, 1, 0, 0, 1}, x] + 
      (12*I)*Pi*G[{0, 1, 0, 0, 1}, x] - 6*G[{0, 1, 0, 1, 0}, x] - 
      (12*I)*Pi*G[{0, 1, 0, 1, 0}, x] - 2*G[{0, 1, 0, 1, 1}, x] + 
      (36*I)*Pi*G[{0, 1, 0, 1, 1}, x] - 30*G[{0, 1, 1, 0, 0}, x] + 
      34*G[{0, 1, 1, 0, 1}, x] - (12*I)*Pi*G[{0, 1, 1, 0, 1}, x] + 
      34*G[{0, 1, 1, 1, 0}, x] + (12*I)*Pi*G[{0, 1, 1, 1, 0}, x] - 
      56*G[{0, 1, 1, 1, 1}, x] - 8*G[{1, 0, 0, 1, 1}, x] - 
      8*G[{1, 0, 1, 0, 0}, x] + 16*G[{1, 0, 1, 0, 1}, x] + 
      16*G[{1, 0, 1, 1, 0}, x] - 40*G[{1, 0, 1, 1, 1}, x] + 
      8*G[{1, 1, 0, 1, 1}, x] - 8*G[{1, 1, 1, 0, 0}, x] - 
      12*G[{0, 0, 0, 0, 1, 1}, x] - 12*G[{0, 0, 0, 1, 1, 1}, x] + 
      12*G[{0, 0, 1, 0, 1, 1}, x] + 48*G[{0, 0, 1, 1, 0, 0}, x] - 
      48*G[{0, 0, 1, 1, 0, 1}, x] - 48*G[{0, 0, 1, 1, 1, 0}, x] + 
      84*G[{0, 0, 1, 1, 1, 1}, x] + 12*G[{0, 1, 0, 0, 1, 1}, x] + 
      12*G[{0, 1, 0, 1, 0, 0}, x] - 24*G[{0, 1, 0, 1, 0, 1}, x] - 
      24*G[{0, 1, 0, 1, 1, 0}, x] + 60*G[{0, 1, 0, 1, 1, 1}, x] - 
      12*G[{0, 1, 1, 0, 1, 1}, x] + 12*G[{0, 1, 1, 1, 0, 0}, x] - 
      (17*Zeta[3])/2 - ((176*I)/3)*Pi*Zeta[3] + (163*Pi^2*Zeta[3])/6 + 
      (5*I)*Pi^3*Zeta[3] - 25*G[{0}, x]*Zeta[3] - (12*I)*Pi*G[{0}, x]*
       Zeta[3] + 11*G[{1}, x]*Zeta[3] + (40*I)*Pi*G[{1}, x]*Zeta[3] - 
      14*G[{0, 0}, x]*Zeta[3] + 32*G[{0, 1}, x]*Zeta[3] - 
      (60*I)*Pi*G[{0, 1}, x]*Zeta[3] + 8*G[{1, 0}, x]*Zeta[3] - 
      84*G[{0, 0, 1}, x]*Zeta[3] - 12*G[{0, 1, 0}, x]*Zeta[3] - 
      30*Zeta[3]^2 - 24*Zeta[5] - (168*I)*Pi*Zeta[5])) + 
  COLOR[(NfV*d[a, b, c]^2)/Nc]*(((-5*I)/4)*Pi - (23*Pi^2)/16 + 
    ((4*I)/3)*Pi^3 + Pi^4/288 - (I/36)*Pi^5 + (1147*Pi^6)/45360 + 
    (15*G[{0}, x])/16 - (2*I)*Pi*G[{0}, x] - (11*Pi^2*G[{0}, x])/24 - 
    (I/2)*Pi^3*G[{0}, x] - (11*Pi^4*G[{0}, x])/90 + (I/72)*Pi^5*G[{0}, x] - 
    (35*G[{1}, x])/16 + (2*I)*Pi*G[{1}, x] + (29*Pi^2*G[{1}, x])/24 - 
    (I/2)*Pi^3*G[{1}, x] - (11*Pi^4*G[{1}, x])/90 - 5*G[{0, 0}, x] + 
    ((13*I)/4)*Pi*G[{0, 0}, x] - (19*Pi^2*G[{0, 0}, x])/24 + 
    (11*Pi^4*G[{0, 0}, x])/180 + 3*G[{0, 1}, x] - (Pi^2*G[{0, 1}, x])/4 - 
    ((2*I)/3)*Pi^3*G[{0, 1}, x] + (11*Pi^4*G[{0, 1}, x])/180 + 
    3*G[{1, 0}, x] - ((13*I)/4)*Pi*G[{1, 0}, x] + (Pi^2*G[{1, 0}, x])/2 - 
    G[{1, 1}, x] - (Pi^2*G[{1, 1}, x])/12 + ((2*I)/3)*Pi^3*G[{1, 1}, x] - 
    G[{0, 0, 0}, x]/4 - ((3*I)/2)*Pi*G[{0, 0, 0}, x] + 
    (7*G[{0, 0, 1}, x])/2 + ((3*I)/2)*Pi*G[{0, 0, 1}, x] + 
    2*Pi^2*G[{0, 0, 1}, x] + (I/3)*Pi^3*G[{0, 0, 1}, x] + 
    (7*G[{0, 1, 0}, x])/2 + I*Pi*G[{0, 1, 0}, x] + Pi^2*G[{0, 1, 0}, x] - 
    (7*G[{0, 1, 1}, x])/2 - I*Pi*G[{0, 1, 1}, x] - 
    (4*Pi^2*G[{0, 1, 1}, x])/3 - (I/3)*Pi^3*G[{0, 1, 1}, x] + 
    (5*G[{1, 0, 0}, x])/4 - (I/2)*Pi*G[{1, 0, 0}, x] - 
    (9*G[{1, 0, 1}, x])/2 + (I/2)*Pi*G[{1, 0, 1}, x] - 
    (2*Pi^2*G[{1, 0, 1}, x])/3 - (9*G[{1, 1, 0}, x])/2 + 
    I*Pi*G[{1, 1, 0}, x] - Pi^2*G[{1, 1, 0}, x] + (9*G[{1, 1, 1}, x])/2 - 
    I*Pi*G[{1, 1, 1}, x] - (7*G[{0, 0, 0, 0}, x])/2 + 2*G[{0, 0, 0, 1}, x] + 
    (12*I)*Pi*G[{0, 0, 0, 1}, x] - Pi^2*G[{0, 0, 0, 1}, x] + 
    2*G[{0, 0, 1, 0}, x] - (Pi^2*G[{0, 0, 1, 0}, x])/2 - 
    G[{0, 0, 1, 1}, x]/2 - (12*I)*Pi*G[{0, 0, 1, 1}, x] + 
    (2*Pi^2*G[{0, 0, 1, 1}, x])/3 + (3*G[{0, 1, 0, 0}, x])/4 - 
    (2*I)*Pi*G[{0, 1, 0, 0}, x] + G[{0, 1, 0, 1}, x]/4 - 
    (8*I)*Pi*G[{0, 1, 0, 1}, x] + (Pi^2*G[{0, 1, 0, 1}, x])/3 + 
    G[{0, 1, 1, 0}, x]/4 + (2*I)*Pi*G[{0, 1, 1, 0}, x] + 
    (Pi^2*G[{0, 1, 1, 0}, x])/2 - (5*G[{0, 1, 1, 1}, x])/4 + 
    (8*I)*Pi*G[{0, 1, 1, 1}, x] + G[{1, 0, 0, 0}, x] - 
    (3*G[{1, 0, 0, 1}, x])/2 - (4*I)*Pi*G[{1, 0, 0, 1}, x] - 
    (3*G[{1, 0, 1, 0}, x])/2 + 2*G[{1, 0, 1, 1}, x] + 
    (4*I)*Pi*G[{1, 0, 1, 1}, x] + G[{1, 1, 0, 0}, x]/2 + 
    (2*I)*Pi*G[{1, 1, 0, 0}, x] + G[{1, 1, 0, 1}, x]/2 + 
    G[{1, 1, 1, 0}, x]/2 - (2*I)*Pi*G[{1, 1, 1, 0}, x] - 
    (3*G[{1, 1, 1, 1}, x])/2 - (6*I)*Pi*G[{0, 0, 0, 0, 1}, x] + 
    12*G[{0, 0, 0, 1, 1}, x] + (6*I)*Pi*G[{0, 0, 0, 1, 1}, x] + 
    I*Pi*G[{0, 0, 1, 0, 0}, x] + (4*I)*Pi*G[{0, 0, 1, 0, 1}, x] - 
    I*Pi*G[{0, 0, 1, 1, 0}, x] - 12*G[{0, 0, 1, 1, 1}, x] - 
    (4*I)*Pi*G[{0, 0, 1, 1, 1}, x] - 2*G[{0, 1, 0, 0, 1}, x] + 
    (2*I)*Pi*G[{0, 1, 0, 0, 1}, x] - 2*G[{0, 1, 0, 1, 0}, x] - 
    6*G[{0, 1, 0, 1, 1}, x] - (2*I)*Pi*G[{0, 1, 0, 1, 1}, x] + 
    2*G[{0, 1, 1, 0, 0}, x] - I*Pi*G[{0, 1, 1, 0, 0}, x] + 
    I*Pi*G[{0, 1, 1, 1, 0}, x] + 8*G[{0, 1, 1, 1, 1}, x] - 
    4*G[{1, 0, 0, 1, 1}, x] + 4*G[{1, 0, 1, 1, 1}, x] + 
    2*G[{1, 1, 0, 0, 1}, x] + 2*G[{1, 1, 0, 1, 0}, x] - 
    2*G[{1, 1, 0, 1, 1}, x] - 2*G[{1, 1, 1, 0, 0}, x] - 
    6*G[{0, 0, 0, 0, 1, 1}, x] + 6*G[{0, 0, 0, 1, 1, 1}, x] + 
    G[{0, 0, 1, 0, 0, 1}, x] + G[{0, 0, 1, 0, 1, 0}, x] + 
    3*G[{0, 0, 1, 0, 1, 1}, x] - G[{0, 0, 1, 1, 0, 0}, x] - 
    4*G[{0, 0, 1, 1, 1, 1}, x] + 2*G[{0, 1, 0, 0, 1, 1}, x] - 
    2*G[{0, 1, 0, 1, 1, 1}, x] - G[{0, 1, 1, 0, 0, 1}, x] - 
    G[{0, 1, 1, 0, 1, 0}, x] + G[{0, 1, 1, 0, 1, 1}, x] + 
    G[{0, 1, 1, 1, 0, 0}, x] + FF[x]^2*((13*Pi^2)/8 - ((5*I)/4)*Pi^3 + 
      Pi^4/48 + (13*G[{0, 0}, x])/4 - ((5*I)/2)*Pi*G[{0, 0}, x] + 
      (Pi^2*G[{0, 0}, x])/12 - (13*G[{0, 1}, x])/4 + 
      ((5*I)/2)*Pi*G[{0, 1}, x] - (Pi^2*G[{0, 1}, x])/12 - 
      (13*G[{1, 0}, x])/4 + ((5*I)/2)*Pi*G[{1, 0}, x] - 
      (Pi^2*G[{1, 0}, x])/12 + (13*G[{1, 1}, x])/4 - 
      ((5*I)/2)*Pi*G[{1, 1}, x] + (Pi^2*G[{1, 1}, x])/12 - 
      (5*G[{0, 0, 0}, x])/2 + (5*G[{0, 1, 1}, x])/2 + (5*G[{1, 0, 0}, x])/2 - 
      (5*G[{1, 1, 1}, x])/2 + G[{0, 0, 0, 0}, x]/2 - G[{0, 0, 0, 1}, x]/2 - 
      G[{0, 0, 1, 0}, x]/2 + G[{0, 0, 1, 1}, x]/2 - G[{0, 1, 0, 0}, x]/2 + 
      G[{0, 1, 0, 1}, x]/2 + G[{0, 1, 1, 0}, x]/2 - G[{0, 1, 1, 1}, x]/2 - 
      G[{1, 0, 0, 0}, x]/2 + G[{1, 0, 0, 1}, x]/2 + G[{1, 0, 1, 0}, x]/2 - 
      G[{1, 0, 1, 1}, x]/2 + G[{1, 1, 0, 0}, x]/2 - G[{1, 1, 0, 1}, x]/2 - 
      G[{1, 1, 1, 0}, x]/2 + G[{1, 1, 1, 1}, x]/2 - (5*Zeta[3])/2) + 
    (7*Zeta[3])/12 + I*Pi*Zeta[3] + 2*Pi^2*Zeta[3] + ((2*I)/3)*Pi^3*Zeta[3] + 
    (7*G[{0}, x]*Zeta[3])/4 - (4*I)*Pi*G[{0}, x]*Zeta[3] - 
    Pi^2*G[{0}, x]*Zeta[3] - (5*G[{1}, x]*Zeta[3])/2 - 
    (4*I)*Pi*G[{1}, x]*Zeta[3] + (2*I)*Pi*G[{0, 0}, x]*Zeta[3] - 
    4*G[{0, 1}, x]*Zeta[3] + (2*I)*Pi*G[{0, 1}, x]*Zeta[3] + 
    4*G[{1, 1}, x]*Zeta[3] + 2*G[{0, 0, 1}, x]*Zeta[3] - 
    2*G[{0, 1, 1}, x]*Zeta[3] + 2*Zeta[3]^2 + 
    FF[x]*((-29*Pi^2)/32 + ((13*I)/8)*Pi^3 + Pi^4/6 - (3*G[{0}, x])/4 + 
      ((5*I)/2)*Pi*G[{0}, x] + (11*Pi^2*G[{0}, x])/48 - 
      (I/4)*Pi^3*G[{0}, x] + (3*G[{1}, x])/4 - ((5*I)/2)*Pi*G[{1}, x] - 
      (5*Pi^2*G[{1}, x])/12 + (I/4)*Pi^3*G[{1}, x] + (11*G[{0, 0}, x])/16 + 
      ((13*I)/4)*Pi*G[{0, 0}, x] + (Pi^2*G[{0, 0}, x])/12 + 
      (29*G[{0, 1}, x])/16 - ((13*I)/4)*Pi*G[{0, 1}, x] - 
      (Pi^2*G[{0, 1}, x])/3 + (29*G[{1, 0}, x])/16 - 
      ((13*I)/4)*Pi*G[{1, 0}, x] - (Pi^2*G[{1, 0}, x])/12 - 
      (69*G[{1, 1}, x])/16 + ((13*I)/4)*Pi*G[{1, 1}, x] + 
      (Pi^2*G[{1, 1}, x])/3 + 5*G[{0, 0, 0}, x] - 
      ((3*I)/2)*Pi*G[{0, 0, 0}, x] - (7*G[{0, 0, 1}, x])/4 - 
      (3*I)*Pi*G[{0, 0, 1}, x] - (7*G[{0, 1, 0}, x])/4 + 
      ((3*I)/2)*Pi*G[{0, 1, 0}, x] - (3*G[{0, 1, 1}, x])/2 + 
      (3*I)*Pi*G[{0, 1, 1}, x] - (43*G[{1, 0, 0}, x])/8 + 
      ((3*I)/2)*Pi*G[{1, 0, 0}, x] + (17*G[{1, 0, 1}, x])/8 + 
      (3*I)*Pi*G[{1, 0, 1}, x] + (17*G[{1, 1, 0}, x])/8 - 
      ((3*I)/2)*Pi*G[{1, 1, 0}, x] + (9*G[{1, 1, 1}, x])/8 - 
      (3*I)*Pi*G[{1, 1, 1}, x] - (5*G[{0, 0, 0, 0}, x])/2 + 
      G[{0, 0, 0, 1}, x] + G[{0, 0, 1, 0}, x] - 4*G[{0, 0, 1, 1}, x] + 
      (5*G[{0, 1, 0, 0}, x])/2 - G[{0, 1, 0, 1}, x] - G[{0, 1, 1, 0}, x] + 
      4*G[{0, 1, 1, 1}, x] + (5*G[{1, 0, 0, 0}, x])/2 - G[{1, 0, 0, 1}, x] - 
      G[{1, 0, 1, 0}, x] + 4*G[{1, 0, 1, 1}, x] - (5*G[{1, 1, 0, 0}, x])/2 + 
      G[{1, 1, 0, 1}, x] + G[{1, 1, 1, 0}, x] - 4*G[{1, 1, 1, 1}, x] + 
      (29*Zeta[3])/8 + ((9*I)/2)*Pi*Zeta[3] + (3*G[{0}, x]*Zeta[3])/2 - 
      (3*G[{1}, x]*Zeta[3])/2) + FF[x^(-1)]*(((9*I)/16)*Pi*G[{1}, x] - 
      (I/8)*Pi*G[{0, 1}, x] - (I/8)*Pi*G[{1, 0}, x] + (Pi^2*G[{1, 0}, x])/6 + 
      (9*G[{1, 1}, x])/16 + (I/4)*Pi*G[{1, 1}, x] + (Pi^2*G[{1, 1}, x])/3 - 
      G[{0, 1, 1}, x]/8 - G[{1, 0, 1}, x]/8 - G[{1, 1, 0}, x]/8 + 
      (3*G[{1, 1, 1}, x])/8 + G[{1, 1, 0, 0}, x] - G[{1, 1, 0, 1}, x] - 
      G[{1, 1, 1, 0}, x] + G[{1, 1, 1, 1}, x] - G[{1}, x]*Zeta[3]) + 
    (5*Zeta[5])/3 - (5*G[{0}, x]*Zeta[5])/2 + FF[(1 - x)^(-2)]*
     (((7*I)/48)*Pi^3 - (439*Pi^4)/1440 + (1147*Pi^6)/22680 - 
      ((53*I)/16)*Pi*G[{0}, x] - (7*Pi^2*G[{0}, x])/48 - 
      ((13*I)/24)*Pi^3*G[{0}, x] - (Pi^4*G[{0}, x])/20 + 
      (I/36)*Pi^5*G[{0}, x] + (17*Pi^4*G[{1}, x])/360 - 
      (53*G[{0, 0}, x])/16 + ((5*I)/8)*Pi*G[{0, 0}, x] - 
      (3*Pi^2*G[{0, 0}, x])/4 + (11*Pi^4*G[{0, 0}, x])/90 + 
      (I/8)*Pi*G[{0, 1}, x] - (35*Pi^2*G[{0, 1}, x])/24 + 
      (11*Pi^4*G[{0, 1}, x])/90 - ((3*I)/4)*Pi*G[{1, 0}, x] + 
      G[{0, 0, 0}, x]/2 - (Pi^2*G[{0, 0, 0}, x])/6 + G[{0, 0, 1}, x]/8 - 
      ((13*I)/4)*Pi*G[{0, 0, 1}, x] - (Pi^2*G[{0, 0, 1}, x])/3 + 
      ((2*I)/3)*Pi^3*G[{0, 0, 1}, x] + G[{0, 1, 0}, x]/8 + 
      ((13*I)/4)*Pi*G[{0, 1, 1}, x] - ((2*I)/3)*Pi^3*G[{0, 1, 1}, x] - 
      (3*G[{1, 0, 0}, x])/4 + (Pi^2*G[{1, 0, 0}, x])/3 + 
      (Pi^2*G[{1, 0, 1}, x])/6 + G[{0, 0, 0, 0}, x] - G[{0, 0, 0, 1}, x] - 
      2*Pi^2*G[{0, 0, 0, 1}, x] - G[{0, 0, 1, 0}, x] - 
      Pi^2*G[{0, 0, 1, 0}, x] - (9*G[{0, 0, 1, 1}, x])/4 + 
      (4*Pi^2*G[{0, 0, 1, 1}, x])/3 - (13*G[{0, 1, 0, 0}, x])/4 + 
      (13*G[{0, 1, 0, 1}, x])/4 + (2*Pi^2*G[{0, 1, 0, 1}, x])/3 + 
      (13*G[{0, 1, 1, 0}, x])/4 + Pi^2*G[{0, 1, 1, 0}, x] - 
      (12*I)*Pi*G[{0, 0, 0, 0, 1}, x] + (12*I)*Pi*G[{0, 0, 0, 1, 1}, x] - 
      G[{0, 0, 1, 0, 0}, x] + (2*I)*Pi*G[{0, 0, 1, 0, 0}, x] + 
      G[{0, 0, 1, 0, 1}, x] + (8*I)*Pi*G[{0, 0, 1, 0, 1}, x] + 
      G[{0, 0, 1, 1, 0}, x] - (2*I)*Pi*G[{0, 0, 1, 1, 0}, x] - 
      G[{0, 0, 1, 1, 1}, x] - (8*I)*Pi*G[{0, 0, 1, 1, 1}, x] + 
      (4*I)*Pi*G[{0, 1, 0, 0, 1}, x] - (4*I)*Pi*G[{0, 1, 0, 1, 1}, x] - 
      (2*I)*Pi*G[{0, 1, 1, 0, 0}, x] + (2*I)*Pi*G[{0, 1, 1, 1, 0}, x] + 
      G[{1, 0, 0, 0, 0}, x] - G[{1, 0, 0, 0, 1}, x] - G[{1, 0, 0, 1, 0}, x] + 
      G[{1, 0, 0, 1, 1}, x] - 12*G[{0, 0, 0, 0, 1, 1}, x] + 
      12*G[{0, 0, 0, 1, 1, 1}, x] + 2*G[{0, 0, 1, 0, 0, 1}, x] + 
      2*G[{0, 0, 1, 0, 1, 0}, x] + 6*G[{0, 0, 1, 0, 1, 1}, x] - 
      2*G[{0, 0, 1, 1, 0, 0}, x] - 8*G[{0, 0, 1, 1, 1, 1}, x] + 
      4*G[{0, 1, 0, 0, 1, 1}, x] - 4*G[{0, 1, 0, 1, 1, 1}, x] - 
      2*G[{0, 1, 1, 0, 0, 1}, x] - 2*G[{0, 1, 1, 0, 1, 0}, x] + 
      2*G[{0, 1, 1, 0, 1, 1}, x] + 2*G[{0, 1, 1, 1, 0, 0}, x] - 
      (7*Zeta[3])/8 - ((13*I)/2)*Pi*Zeta[3] + (Pi^2*Zeta[3])/3 + 
      ((4*I)/3)*Pi^3*Zeta[3] + (9*G[{0}, x]*Zeta[3])/4 - 
      2*Pi^2*G[{0}, x]*Zeta[3] + (4*I)*Pi*G[{0, 0}, x]*Zeta[3] + 
      G[{0, 1}, x]*Zeta[3] + (4*I)*Pi*G[{0, 1}, x]*Zeta[3] - 
      G[{1, 0}, x]*Zeta[3] + 4*G[{0, 0, 1}, x]*Zeta[3] - 
      4*G[{0, 1, 1}, x]*Zeta[3] + 4*Zeta[3]^2 - 5*G[{0}, x]*Zeta[5]) + 
    FF[(1 - x)^(-1)]*(((-15*I)/16)*Pi + (47*Pi^2)/48 - ((67*I)/48)*Pi^3 + 
      (503*Pi^4)/1440 + (I/36)*Pi^5 - (1147*Pi^6)/15120 - (15*G[{0}, x])/16 + 
      ((83*I)/16)*Pi*G[{0}, x] + (37*Pi^2*G[{0}, x])/48 + 
      ((25*I)/24)*Pi^3*G[{0}, x] + (31*Pi^4*G[{0}, x])/180 - 
      (I/24)*Pi^5*G[{0}, x] - ((25*I)/8)*Pi*G[{1}, x] - 
      (31*Pi^2*G[{1}, x])/24 + ((17*I)/24)*Pi^3*G[{1}, x] + 
      (3*Pi^4*G[{1}, x])/40 + (133*G[{0, 0}, x])/16 - 
      ((31*I)/8)*Pi*G[{0, 0}, x] + (37*Pi^2*G[{0, 0}, x])/24 - 
      (11*Pi^4*G[{0, 0}, x])/60 - (25*G[{0, 1}, x])/8 - 
      ((23*I)/8)*Pi*G[{0, 1}, x] + (17*Pi^2*G[{0, 1}, x])/12 + 
      ((2*I)/3)*Pi^3*G[{0, 1}, x] - (11*Pi^4*G[{0, 1}, x])/60 - 
      (25*G[{1, 0}, x])/8 + ((7*I)/2)*Pi*G[{1, 0}, x] - 
      (25*Pi^2*G[{1, 0}, x])/24 + ((13*I)/4)*Pi*G[{1, 1}, x] - 
      ((2*I)/3)*Pi^3*G[{1, 1}, x] - G[{0, 0, 0}, x]/4 + 
      ((3*I)/2)*Pi*G[{0, 0, 0}, x] + (Pi^2*G[{0, 0, 0}, x])/6 - 
      (29*G[{0, 0, 1}, x])/8 - (5*Pi^2*G[{0, 0, 1}, x])/3 - 
      I*Pi^3*G[{0, 0, 1}, x] - (29*G[{0, 1, 0}, x])/8 - 
      I*Pi*G[{0, 1, 0}, x] - Pi^2*G[{0, 1, 0}, x] + (3*G[{0, 1, 1}, x])/4 - 
      (I/2)*Pi*G[{0, 1, 1}, x] + (4*Pi^2*G[{0, 1, 1}, x])/3 + 
      I*Pi^3*G[{0, 1, 1}, x] + G[{1, 0, 0}, x]/4 + 
      ((5*I)/4)*Pi*G[{1, 0, 0}, x] - (Pi^2*G[{1, 0, 0}, x])/3 + 
      (13*G[{1, 0, 1}, x])/4 + (I/2)*Pi*G[{1, 0, 1}, x] + 
      (Pi^2*G[{1, 0, 1}, x])/2 + (13*G[{1, 1, 0}, x])/4 - 
      ((7*I)/4)*Pi*G[{1, 1, 0}, x] + Pi^2*G[{1, 1, 0}, x] + 
      (5*G[{0, 0, 0, 0}, x])/2 - G[{0, 0, 0, 1}, x] - 
      (12*I)*Pi*G[{0, 0, 0, 1}, x] + 3*Pi^2*G[{0, 0, 0, 1}, x] - 
      G[{0, 0, 1, 0}, x] + (3*Pi^2*G[{0, 0, 1, 0}, x])/2 + 
      G[{0, 0, 1, 1}, x] + (12*I)*Pi*G[{0, 0, 1, 1}, x] - 
      2*Pi^2*G[{0, 0, 1, 1}, x] + (5*G[{0, 1, 0, 0}, x])/2 + 
      (2*I)*Pi*G[{0, 1, 0, 0}, x] - (7*G[{0, 1, 0, 1}, x])/2 + 
      (8*I)*Pi*G[{0, 1, 0, 1}, x] - Pi^2*G[{0, 1, 0, 1}, x] - 
      (7*G[{0, 1, 1, 0}, x])/2 - (2*I)*Pi*G[{0, 1, 1, 0}, x] - 
      (3*Pi^2*G[{0, 1, 1, 0}, x])/2 + 3*G[{0, 1, 1, 1}, x] - 
      (8*I)*Pi*G[{0, 1, 1, 1}, x] - (5*G[{1, 0, 0, 0}, x])/4 + 
      (5*G[{1, 0, 0, 1}, x])/2 + (4*I)*Pi*G[{1, 0, 0, 1}, x] + 
      (5*G[{1, 0, 1, 0}, x])/2 - 2*G[{1, 0, 1, 1}, x] - 
      (4*I)*Pi*G[{1, 0, 1, 1}, x] - (7*G[{1, 1, 0, 0}, x])/4 - 
      (2*I)*Pi*G[{1, 1, 0, 0}, x] + (2*I)*Pi*G[{1, 1, 1, 0}, x] + 
      (18*I)*Pi*G[{0, 0, 0, 0, 1}, x] - 12*G[{0, 0, 0, 1, 1}, x] - 
      (18*I)*Pi*G[{0, 0, 0, 1, 1}, x] + G[{0, 0, 1, 0, 0}, x] - 
      (3*I)*Pi*G[{0, 0, 1, 0, 0}, x] - G[{0, 0, 1, 0, 1}, x] - 
      (12*I)*Pi*G[{0, 0, 1, 0, 1}, x] - G[{0, 0, 1, 1, 0}, x] + 
      (3*I)*Pi*G[{0, 0, 1, 1, 0}, x] + 13*G[{0, 0, 1, 1, 1}, x] + 
      (12*I)*Pi*G[{0, 0, 1, 1, 1}, x] + 2*G[{0, 1, 0, 0, 1}, x] - 
      (6*I)*Pi*G[{0, 1, 0, 0, 1}, x] + 2*G[{0, 1, 0, 1, 0}, x] + 
      6*G[{0, 1, 0, 1, 1}, x] + (6*I)*Pi*G[{0, 1, 0, 1, 1}, x] - 
      2*G[{0, 1, 1, 0, 0}, x] + (3*I)*Pi*G[{0, 1, 1, 0, 0}, x] - 
      (3*I)*Pi*G[{0, 1, 1, 1, 0}, x] - 8*G[{0, 1, 1, 1, 1}, x] - 
      G[{1, 0, 0, 0, 0}, x] + G[{1, 0, 0, 0, 1}, x] + G[{1, 0, 0, 1, 0}, x] + 
      3*G[{1, 0, 0, 1, 1}, x] - 4*G[{1, 0, 1, 1, 1}, x] - 
      2*G[{1, 1, 0, 0, 1}, x] - 2*G[{1, 1, 0, 1, 0}, x] + 
      2*G[{1, 1, 0, 1, 1}, x] + 2*G[{1, 1, 1, 0, 0}, x] + 
      18*G[{0, 0, 0, 0, 1, 1}, x] - 18*G[{0, 0, 0, 1, 1, 1}, x] - 
      3*G[{0, 0, 1, 0, 0, 1}, x] - 3*G[{0, 0, 1, 0, 1, 0}, x] - 
      9*G[{0, 0, 1, 0, 1, 1}, x] + 3*G[{0, 0, 1, 1, 0, 0}, x] + 
      12*G[{0, 0, 1, 1, 1, 1}, x] - 6*G[{0, 1, 0, 0, 1, 1}, x] + 
      6*G[{0, 1, 0, 1, 1, 1}, x] + 3*G[{0, 1, 1, 0, 0, 1}, x] + 
      3*G[{0, 1, 1, 0, 1, 0}, x] - 3*G[{0, 1, 1, 0, 1, 1}, x] - 
      3*G[{0, 1, 1, 1, 0, 0}, x] - (21*Zeta[3])/8 + ((13*I)/2)*Pi*Zeta[3] - 
      (7*Pi^2*Zeta[3])/3 - (2*I)*Pi^3*Zeta[3] - 4*G[{0}, x]*Zeta[3] + 
      (4*I)*Pi*G[{0}, x]*Zeta[3] + 3*Pi^2*G[{0}, x]*Zeta[3] + 
      (19*G[{1}, x]*Zeta[3])/4 + (4*I)*Pi*G[{1}, x]*Zeta[3] - 
      (6*I)*Pi*G[{0, 0}, x]*Zeta[3] + 3*G[{0, 1}, x]*Zeta[3] - 
      (6*I)*Pi*G[{0, 1}, x]*Zeta[3] + G[{1, 0}, x]*Zeta[3] - 
      4*G[{1, 1}, x]*Zeta[3] - 6*G[{0, 0, 1}, x]*Zeta[3] + 
      6*G[{0, 1, 1}, x]*Zeta[3] - 6*Zeta[3]^2 - 5*Zeta[5] + 
      (15*G[{0}, x]*Zeta[5])/2)) + COLOR[CA^2*CF]*
   (-40178141/419904 - ((1174997*I)/11664)*Pi - (109861*Pi^2)/34992 - 
    ((12781*I)/486)*Pi^3 - (64687*Pi^4)/77760 - ((533*I)/1080)*Pi^5 - 
    (919*Pi^6)/102060 - (18665*G[{0}, x])/648 + ((3943*I)/108)*Pi*G[{0}, x] + 
    (8429*Pi^2*G[{0}, x])/432 + ((313*I)/48)*Pi^3*G[{0}, x] + 
    (1453*Pi^4*G[{0}, x])/1080 + ((43*I)/720)*Pi^5*G[{0}, x] + 
    (43*G[{1}, x])/8 + ((13597*I)/324)*Pi*G[{1}, x] + 
    (38089*Pi^2*G[{1}, x])/2592 + ((5351*I)/432)*Pi^3*G[{1}, x] - 
    (1721*Pi^4*G[{1}, x])/2160 - ((17*I)/360)*Pi^5*G[{1}, x] + 
    (4001*G[{0, 0}, x])/432 - ((2767*I)/72)*Pi*G[{0, 0}, x] - 
    (3607*Pi^2*G[{0, 0}, x])/432 - ((173*I)/24)*Pi^3*G[{0, 0}, x] - 
    (203*Pi^4*G[{0, 0}, x])/720 + (1301*G[{0, 1}, x])/48 + 
    ((1787*I)/72)*Pi*G[{0, 1}, x] - (1417*Pi^2*G[{0, 1}, x])/216 - 
    ((23*I)/18)*Pi^3*G[{0, 1}, x] + (8*Pi^4*G[{0, 1}, x])/45 + 
    (1301*G[{1, 0}, x])/48 + ((3913*I)/72)*Pi*G[{1, 0}, x] - 
    (1297*Pi^2*G[{1, 0}, x])/108 + ((277*I)/72)*Pi^3*G[{1, 0}, x] - 
    (47*Pi^4*G[{1, 0}, x])/180 + (19261*G[{1, 1}, x])/1296 - 
    ((14603*I)/216)*Pi*G[{1, 1}, x] - (31*Pi^2*G[{1, 1}, x])/16 - 
    ((19*I)/9)*Pi^3*G[{1, 1}, x] + (Pi^4*G[{1, 1}, x])/60 + 
    (5309*G[{0, 0, 0}, x])/144 + ((565*I)/24)*Pi*G[{0, 0, 0}, x] + 
    (305*Pi^2*G[{0, 0, 0}, x])/72 + ((11*I)/12)*Pi^3*G[{0, 0, 0}, x] - 
    (10139*G[{0, 0, 1}, x])/144 - ((809*I)/24)*Pi*G[{0, 0, 1}, x] + 
    (Pi^2*G[{0, 0, 1}, x])/6 - ((5*I)/3)*Pi^3*G[{0, 0, 1}, x] - 
    (10139*G[{0, 1, 0}, x])/144 - ((33*I)/4)*Pi*G[{0, 1, 0}, x] + 
    (2*Pi^2*G[{0, 1, 0}, x])/9 - ((19*I)/12)*Pi^3*G[{0, 1, 0}, x] + 
    (4307*G[{0, 1, 1}, x])/48 + ((75*I)/4)*Pi*G[{0, 1, 1}, x] + 
    (137*Pi^2*G[{0, 1, 1}, x])/72 + ((2*I)/3)*Pi^3*G[{0, 1, 1}, x] + 
    (1255*G[{1, 0, 0}, x])/18 + ((133*I)/24)*Pi*G[{1, 0, 0}, x] - 
    (3*Pi^2*G[{1, 0, 0}, x])/8 + ((5*I)/3)*Pi^3*G[{1, 0, 0}, x] - 
    (167*G[{1, 0, 1}, x])/8 + ((1049*I)/72)*Pi*G[{1, 0, 1}, x] - 
    (53*Pi^2*G[{1, 0, 1}, x])/18 + ((7*I)/6)*Pi^3*G[{1, 0, 1}, x] - 
    (167*G[{1, 1, 0}, x])/8 - ((725*I)/18)*Pi*G[{1, 1, 0}, x] + 
    (103*Pi^2*G[{1, 1, 0}, x])/36 + (I/6)*Pi^3*G[{1, 1, 0}, x] - 
    (3463*G[{1, 1, 1}, x])/54 + ((239*I)/9)*Pi*G[{1, 1, 1}, x] + 
    (11*Pi^2*G[{1, 1, 1}, x])/9 - ((2*I)/3)*Pi^3*G[{1, 1, 1}, x] - 
    (2051*G[{0, 0, 0, 0}, x])/72 - ((57*I)/2)*Pi*G[{0, 0, 0, 0}, x] - 
    (3*Pi^2*G[{0, 0, 0, 0}, x])/4 + (1411*G[{0, 0, 0, 1}, x])/36 + 
    ((23*I)/4)*Pi*G[{0, 0, 0, 1}, x] + (7*Pi^2*G[{0, 0, 0, 1}, x])/6 + 
    (1411*G[{0, 0, 1, 0}, x])/36 + ((43*I)/6)*Pi*G[{0, 0, 1, 0}, x] + 
    (5*Pi^2*G[{0, 0, 1, 0}, x])/3 - (4325*G[{0, 0, 1, 1}, x])/72 + 
    ((89*I)/6)*Pi*G[{0, 0, 1, 1}, x] - (7*Pi^2*G[{0, 0, 1, 1}, x])/3 + 
    (11*G[{0, 1, 0, 0}, x])/8 + ((41*I)/3)*Pi*G[{0, 1, 0, 0}, x] + 
    (7*Pi^2*G[{0, 1, 0, 0}, x])/12 + (77*G[{0, 1, 0, 1}, x])/24 + 
    ((35*I)/4)*Pi*G[{0, 1, 0, 1}, x] - (Pi^2*G[{0, 1, 0, 1}, x])/3 + 
    (77*G[{0, 1, 1, 0}, x])/24 - (I/2)*Pi*G[{0, 1, 1, 0}, x] - 
    Pi^2*G[{0, 1, 1, 0}, x] + (241*G[{0, 1, 1, 1}, x])/24 - 
    ((74*I)/3)*Pi*G[{0, 1, 1, 1}, x] - (545*G[{1, 0, 0, 0}, x])/24 - 
    ((31*I)/12)*Pi*G[{1, 0, 0, 0}, x] + (251*G[{1, 0, 0, 1}, x])/12 + 
    ((45*I)/4)*Pi*G[{1, 0, 0, 1}, x] - (5*Pi^2*G[{1, 0, 0, 1}, x])/6 + 
    (251*G[{1, 0, 1, 0}, x])/12 + ((21*I)/4)*Pi*G[{1, 0, 1, 0}, x] - 
    (4*Pi^2*G[{1, 0, 1, 0}, x])/3 - (457*G[{1, 0, 1, 1}, x])/72 - 
    ((65*I)/6)*Pi*G[{1, 0, 1, 1}, x] + (Pi^2*G[{1, 0, 1, 1}, x])/2 - 
    (2753*G[{1, 1, 0, 0}, x])/72 + ((7*I)/4)*Pi*G[{1, 1, 0, 0}, x] - 
    (Pi^2*G[{1, 1, 0, 0}, x])/3 - (49*G[{1, 1, 0, 1}, x])/24 - 
    ((109*I)/12)*Pi*G[{1, 1, 0, 1}, x] + (4*Pi^2*G[{1, 1, 0, 1}, x])/3 - 
    (49*G[{1, 1, 1, 0}, x])/24 + ((23*I)/4)*Pi*G[{1, 1, 1, 0}, x] + 
    (5*Pi^2*G[{1, 1, 1, 0}, x])/3 + FF[x^(-2)]*(-(Pi^2*G[{1, 1}, x])/4 + 
      ((3*I)/4)*Pi*G[{1, 1, 1}, x] + (3*G[{1, 1, 1, 1}, x])/4) + 
    (1009*G[{1, 1, 1, 1}, x])/24 + (2*I)*Pi*G[{1, 1, 1, 1}, x] - 
    (11*G[{0, 0, 0, 0, 0}, x])/12 + (6*I)*Pi*G[{0, 0, 0, 0, 0}, x] - 
    (287*G[{0, 0, 0, 0, 1}, x])/12 + ((9*I)/2)*Pi*G[{0, 0, 0, 0, 1}, x] - 
    (287*G[{0, 0, 0, 1, 0}, x])/12 - (I/2)*Pi*G[{0, 0, 0, 1, 0}, x] + 
    26*G[{0, 0, 0, 1, 1}, x] - ((21*I)/2)*Pi*G[{0, 0, 0, 1, 1}, x] - 
    (19*G[{0, 0, 1, 0, 0}, x])/6 - ((13*I)/2)*Pi*G[{0, 0, 1, 0, 0}, x] + 
    (20*G[{0, 0, 1, 0, 1}, x])/3 - (4*I)*Pi*G[{0, 0, 1, 0, 1}, x] + 
    (20*G[{0, 0, 1, 1, 0}, x])/3 + ((7*I)/2)*Pi*G[{0, 0, 1, 1, 0}, x] + 
    (71*G[{0, 0, 1, 1, 1}, x])/6 + (7*I)*Pi*G[{0, 0, 1, 1, 1}, x] + 
    (67*G[{0, 1, 0, 0, 0}, x])/6 - ((5*I)/2)*Pi*G[{0, 1, 0, 0, 0}, x] + 
    (5*G[{0, 1, 0, 0, 1}, x])/2 + (5*G[{0, 1, 0, 1, 0}, x])/2 + 
    I*Pi*G[{0, 1, 0, 1, 0}, x] + (25*G[{0, 1, 0, 1, 1}, x])/4 + 
    ((3*I)/2)*Pi*G[{0, 1, 0, 1, 1}, x] + (19*G[{0, 1, 1, 0, 0}, x])/6 - 
    (I/2)*Pi*G[{0, 1, 1, 0, 0}, x] - (11*G[{0, 1, 1, 0, 1}, x])/3 + 
    (2*I)*Pi*G[{0, 1, 1, 0, 1}, x] - (11*G[{0, 1, 1, 1, 0}, x])/3 - 
    I*Pi*G[{0, 1, 1, 1, 0}, x] - 21*G[{0, 1, 1, 1, 1}, x] - 
    (71*G[{1, 0, 0, 0, 0}, x])/4 + (4*I)*Pi*G[{1, 0, 0, 0, 0}, x] + 
    (91*G[{1, 0, 0, 0, 1}, x])/6 - (5*I)*Pi*G[{1, 0, 0, 0, 1}, x] + 
    (91*G[{1, 0, 0, 1, 0}, x])/6 - (3*I)*Pi*G[{1, 0, 0, 1, 0}, x] - 
    (47*G[{1, 0, 0, 1, 1}, x])/12 + (3*I)*Pi*G[{1, 0, 0, 1, 1}, x] + 
    7*G[{1, 0, 1, 0, 0}, x] - I*Pi*G[{1, 0, 1, 0, 0}, x] - 
    (7*G[{1, 0, 1, 0, 1}, x])/4 + (3*I)*Pi*G[{1, 0, 1, 0, 1}, x] - 
    (7*G[{1, 0, 1, 1, 0}, x])/4 - (51*G[{1, 0, 1, 1, 1}, x])/4 + 
    I*Pi*G[{1, 0, 1, 1, 1}, x] + (79*G[{1, 1, 0, 0, 0}, x])/6 + 
    (6*I)*Pi*G[{1, 1, 0, 0, 0}, x] - (31*G[{1, 1, 0, 0, 1}, x])/4 - 
    (3*I)*Pi*G[{1, 1, 0, 0, 1}, x] - (31*G[{1, 1, 0, 1, 0}, x])/4 - 
    (4*I)*Pi*G[{1, 1, 0, 1, 0}, x] - (4*G[{1, 1, 0, 1, 1}, x])/3 + 
    (2*I)*Pi*G[{1, 1, 0, 1, 1}, x] + (15*G[{1, 1, 1, 0, 0}, x])/4 - 
    I*Pi*G[{1, 1, 1, 0, 0}, x] + 2*G[{1, 1, 1, 0, 1}, x] - 
    (3*I)*Pi*G[{1, 1, 1, 0, 1}, x] + 2*G[{1, 1, 1, 1, 0}, x] + 
    I*Pi*G[{1, 1, 1, 1, 0}, x] + 5*G[{0, 0, 0, 0, 0, 0}, x] + 
    G[{0, 0, 0, 0, 0, 1}, x] + G[{0, 0, 0, 0, 1, 0}, x] + 
    (7*G[{0, 0, 0, 0, 1, 1}, x])/2 - 2*G[{0, 0, 0, 1, 0, 0}, x] + 
    (3*G[{0, 0, 0, 1, 0, 1}, x])/2 + (3*G[{0, 0, 0, 1, 1, 0}, x])/2 - 
    12*G[{0, 0, 0, 1, 1, 1}, x] - (3*G[{0, 0, 1, 0, 0, 0}, x])/2 - 
    5*G[{0, 0, 1, 0, 0, 1}, x] - 5*G[{0, 0, 1, 0, 1, 0}, x] + 
    G[{0, 0, 1, 0, 1, 1}, x] - G[{0, 0, 1, 1, 0, 0}, x]/2 + 
    4*G[{0, 0, 1, 1, 0, 1}, x] + 4*G[{0, 0, 1, 1, 1, 0}, x] + 
    3*G[{0, 0, 1, 1, 1, 1}, x] + G[{0, 1, 0, 0, 0, 0}, x]/2 - 
    3*G[{0, 1, 0, 0, 0, 1}, x] - 3*G[{0, 1, 0, 0, 1, 0}, x] + 
    3*G[{0, 1, 0, 0, 1, 1}, x] + G[{0, 1, 0, 1, 0, 0}, x] + 
    (3*G[{0, 1, 0, 1, 1, 1}, x])/2 - (7*G[{0, 1, 1, 0, 0, 0}, x])/2 + 
    3*G[{0, 1, 1, 0, 0, 1}, x] + 3*G[{0, 1, 1, 0, 1, 0}, x] - 
    G[{0, 1, 1, 0, 1, 1}, x] - G[{0, 1, 1, 1, 0, 0}, x] + 
    4*G[{1, 0, 0, 0, 0, 1}, x] + 4*G[{1, 0, 0, 0, 1, 0}, x] - 
    9*G[{1, 0, 0, 0, 1, 1}, x] - G[{1, 0, 0, 1, 0, 0}, x] - 
    2*G[{1, 0, 0, 1, 0, 1}, x] - 2*G[{1, 0, 0, 1, 1, 0}, x] + 
    5*G[{1, 0, 0, 1, 1, 1}, x] - 4*G[{1, 0, 1, 0, 0, 0}, x] + 
    3*G[{1, 0, 1, 0, 0, 1}, x] + 3*G[{1, 0, 1, 0, 1, 0}, x] + 
    G[{1, 0, 1, 1, 1, 1}, x] + 12*G[{1, 1, 0, 0, 0, 0}, x] - 
    6*G[{1, 1, 0, 0, 0, 1}, x] - 6*G[{1, 1, 0, 0, 1, 0}, x] + 
    3*G[{1, 1, 0, 0, 1, 1}, x] - 4*G[{1, 1, 0, 1, 0, 0}, x] + 
    2*G[{1, 1, 0, 1, 1, 1}, x] + 2*G[{1, 1, 1, 0, 0, 0}, x] - 
    3*G[{1, 1, 1, 0, 0, 1}, x] - 3*G[{1, 1, 1, 0, 1, 0}, x] + 
    G[{1, 1, 1, 1, 0, 0}, x] + (138319*Zeta[3])/3888 + 
    ((2246*I)/27)*Pi*Zeta[3] - (1553*Pi^2*Zeta[3])/72 + (I/18)*Pi^3*Zeta[3] + 
    (1487*G[{0}, x]*Zeta[3])/18 - (I/4)*Pi*G[{0}, x]*Zeta[3] + 
    (5*Pi^2*G[{0}, x]*Zeta[3])/3 - (2083*G[{1}, x]*Zeta[3])/36 - 
    ((56*I)/3)*Pi*G[{1}, x]*Zeta[3] + (3*Pi^2*G[{1}, x]*Zeta[3])/2 - 
    (195*G[{0, 0}, x]*Zeta[3])/4 + (193*G[{0, 1}, x]*Zeta[3])/12 + 
    ((5*I)/2)*Pi*G[{0, 1}, x]*Zeta[3] + (203*G[{1, 0}, x]*Zeta[3])/12 - 
    (3*I)*Pi*G[{1, 0}, x]*Zeta[3] - 6*G[{1, 1}, x]*Zeta[3] - 
    (3*I)*Pi*G[{1, 1}, x]*Zeta[3] + 3*G[{0, 0, 0}, x]*Zeta[3] - 
    G[{0, 0, 1}, x]*Zeta[3] - 6*G[{0, 1, 0}, x]*Zeta[3] + 
    3*G[{0, 1, 1}, x]*Zeta[3] + 6*G[{1, 0, 0}, x]*Zeta[3] - 
    5*G[{1, 0, 1}, x]*Zeta[3] - G[{1, 1, 0}, x]*Zeta[3] + 
    4*G[{1, 1, 1}, x]*Zeta[3] - (203*Zeta[3]^2)/18 + 
    FF[x]*((391*Pi^2)/36 + ((229*I)/48)*Pi^3 + (1051*Pi^4)/1440 + 
      (47*G[{0}, x])/2 + ((155*I)/24)*Pi*G[{0}, x] - (37*Pi^2*G[{0}, x])/48 - 
      ((31*I)/24)*Pi^3*G[{0}, x] - (47*G[{1}, x])/2 - 
      ((155*I)/24)*Pi*G[{1}, x] - (421*Pi^2*G[{1}, x])/48 + 
      ((31*I)/24)*Pi^3*G[{1}, x] + (1633*G[{0, 0}, x])/72 + 
      (I/8)*Pi*G[{0, 0}, x] + (35*Pi^2*G[{0, 0}, x])/24 - 
      (391*G[{0, 1}, x])/18 - ((195*I)/8)*Pi*G[{0, 1}, x] - 
      (25*Pi^2*G[{0, 1}, x])/24 - (391*G[{1, 0}, x])/18 - 
      ((17*I)/8)*Pi*G[{1, 0}, x] - (35*Pi^2*G[{1, 0}, x])/24 + 
      (1495*G[{1, 1}, x])/72 + ((211*I)/8)*Pi*G[{1, 1}, x] + 
      (25*Pi^2*G[{1, 1}, x])/24 - (39*G[{0, 0, 0}, x])/8 - 
      ((55*I)/4)*Pi*G[{0, 0, 0}, x] - (7*G[{0, 0, 1}, x])/3 - 
      ((21*I)/4)*Pi*G[{0, 0, 1}, x] - (7*G[{0, 1, 0}, x])/3 + 
      ((31*I)/4)*Pi*G[{0, 1, 0}, x] - (353*G[{0, 1, 1}, x])/24 + 
      ((45*I)/4)*Pi*G[{0, 1, 1}, x] - (389*G[{1, 0, 0}, x])/24 + 
      ((55*I)/4)*Pi*G[{1, 0, 0}, x] + (257*G[{1, 0, 1}, x])/12 + 
      ((21*I)/4)*Pi*G[{1, 0, 1}, x] + (257*G[{1, 1, 0}, x])/12 - 
      ((31*I)/4)*Pi*G[{1, 1, 0}, x] - (19*G[{1, 1, 1}, x])/8 - 
      ((45*I)/4)*Pi*G[{1, 1, 1}, x] - (63*G[{0, 0, 0, 0}, x])/4 + 
      2*G[{0, 0, 0, 1}, x] + 2*G[{0, 0, 1, 0}, x] - (29*G[{0, 0, 1, 1}, x])/
       4 + (39*G[{0, 1, 0, 0}, x])/4 - 2*G[{0, 1, 0, 1}, x] - 
      2*G[{0, 1, 1, 0}, x] + (53*G[{0, 1, 1, 1}, x])/4 + 
      (63*G[{1, 0, 0, 0}, x])/4 - 2*G[{1, 0, 0, 1}, x] - 
      2*G[{1, 0, 1, 0}, x] + (29*G[{1, 0, 1, 1}, x])/4 - 
      (39*G[{1, 1, 0, 0}, x])/4 + 2*G[{1, 1, 0, 1}, x] + 
      2*G[{1, 1, 1, 0}, x] - (53*G[{1, 1, 1, 1}, x])/4 + (289*Zeta[3])/8 + 
      (7*I)*Pi*Zeta[3] + (31*G[{0}, x]*Zeta[3])/4 - (31*G[{1}, x]*Zeta[3])/
       4) + FF[x^(-1)]*(((-493*I)/48)*Pi*G[{1}, x] - (31*Pi^2*G[{1}, x])/72 - 
      ((4*I)/3)*Pi^3*G[{1}, x] - ((19*I)/8)*Pi*G[{0, 1}, x] + 
      ((221*I)/24)*Pi*G[{1, 0}, x] + (7*Pi^2*G[{1, 0}, x])/12 - 
      (493*G[{1, 1}, x])/48 - (I/3)*Pi*G[{1, 1}, x] + 
      (19*Pi^2*G[{1, 1}, x])/12 - (19*G[{0, 1, 1}, x])/8 - 
      I*Pi*G[{1, 0, 0}, x] + (221*G[{1, 0, 1}, x])/24 + 
      I*Pi*G[{1, 0, 1}, x] + (221*G[{1, 1, 0}, x])/24 + 
      ((13*I)/2)*Pi*G[{1, 1, 0}, x] - (97*G[{1, 1, 1}, x])/24 + 
      (I/2)*Pi*G[{1, 1, 1}, x] - G[{1, 0, 0, 1}, x] - G[{1, 0, 1, 0}, x] + 
      2*G[{1, 0, 1, 1}, x] + (25*G[{1, 1, 0, 0}, x])/2 - 
      6*G[{1, 1, 0, 1}, x] - 6*G[{1, 1, 1, 0}, x] + (13*G[{1, 1, 1, 1}, x])/
       2 - (7*G[{1}, x]*Zeta[3])/2) + 
    FF[x]^2*((-277*Pi^2)/48 - ((203*I)/48)*Pi^3 - (391*Pi^4)/320 + 
      (11*Pi^2*G[{0}, x])/4 + ((89*I)/48)*Pi^3*G[{0}, x] + 
      (11*Pi^2*G[{1}, x])/4 - ((89*I)/48)*Pi^3*G[{1}, x] - 
      (277*G[{0, 0}, x])/24 - ((203*I)/24)*Pi*G[{0, 0}, x] - 
      (97*Pi^2*G[{0, 0}, x])/48 + (277*G[{0, 1}, x])/24 + 
      ((203*I)/24)*Pi*G[{0, 1}, x] + (97*Pi^2*G[{0, 1}, x])/48 + 
      (277*G[{1, 0}, x])/24 + ((203*I)/24)*Pi*G[{1, 0}, x] + 
      (97*Pi^2*G[{1, 0}, x])/48 - (277*G[{1, 1}, x])/24 - 
      ((203*I)/24)*Pi*G[{1, 1}, x] - (97*Pi^2*G[{1, 1}, x])/48 + 
      (61*G[{0, 0, 0}, x])/24 + ((105*I)/8)*Pi*G[{0, 0, 0}, x] - 
      (11*G[{0, 0, 1}, x])/2 + ((89*I)/8)*Pi*G[{0, 0, 1}, x] - 
      (11*G[{0, 1, 0}, x])/2 - ((89*I)/8)*Pi*G[{0, 1, 0}, x] + 
      (203*G[{0, 1, 1}, x])/24 - ((105*I)/8)*Pi*G[{0, 1, 1}, x] + 
      (203*G[{1, 0, 0}, x])/24 - ((105*I)/8)*Pi*G[{1, 0, 0}, x] - 
      (11*G[{1, 0, 1}, x])/2 - ((89*I)/8)*Pi*G[{1, 0, 1}, x] - 
      (11*G[{1, 1, 0}, x])/2 + ((89*I)/8)*Pi*G[{1, 1, 0}, x] + 
      (61*G[{1, 1, 1}, x])/24 + ((105*I)/8)*Pi*G[{1, 1, 1}, x] + 
      (105*G[{0, 0, 0, 0}, x])/8 + (89*G[{0, 0, 1, 1}, x])/8 - 
      (89*G[{0, 1, 0, 0}, x])/8 - (105*G[{0, 1, 1, 1}, x])/8 - 
      (105*G[{1, 0, 0, 0}, x])/8 - (89*G[{1, 0, 1, 1}, x])/8 + 
      (89*G[{1, 1, 0, 0}, x])/8 + (105*G[{1, 1, 1, 1}, x])/8 - 
      (335*Zeta[3])/24 - ((81*I)/4)*Pi*Zeta[3] - (89*G[{0}, x]*Zeta[3])/8 + 
      (89*G[{1}, x]*Zeta[3])/8) - (2225*Zeta[5])/72 - ((93*I)/4)*Pi*Zeta[5] + 
    (3*G[{0}, x]*Zeta[5])/2 + (37*G[{1}, x]*Zeta[5])/2 + 
    FF[(1 - x)^(-1)]*(((52259*I)/648)*Pi + (6211*Pi^2)/648 + 
      ((11153*I)/432)*Pi^3 + (4099*Pi^4)/864 + ((449*I)/360)*Pi^5 + 
      (197*Pi^6)/1260 + (52259*G[{0}, x])/648 - ((12791*I)/216)*Pi*
       G[{0}, x] - (9763*Pi^2*G[{0}, x])/432 - ((200*I)/9)*Pi^3*G[{0}, x] - 
      (1477*Pi^4*G[{0}, x])/720 - ((47*I)/120)*Pi^5*G[{0}, x] - 
      ((883*I)/48)*Pi*G[{1}, x] - (1271*Pi^2*G[{1}, x])/108 - 
      ((797*I)/72)*Pi^3*G[{1}, x] + (31*Pi^4*G[{1}, x])/720 - 
      (30695*G[{0, 0}, x])/432 + ((5761*I)/72)*Pi*G[{0, 0}, x] + 
      (1741*Pi^2*G[{0, 0}, x])/72 + ((83*I)/6)*Pi^3*G[{0, 0}, x] + 
      (79*Pi^4*G[{0, 0}, x])/120 - (883*G[{0, 1}, x])/48 - 
      ((2389*I)/36)*Pi*G[{0, 1}, x] + (1589*Pi^2*G[{0, 1}, x])/72 + 
      ((31*I)/4)*Pi^3*G[{0, 1}, x] - (23*Pi^4*G[{0, 1}, x])/60 - 
      (883*G[{1, 0}, x])/48 - ((3263*I)/72)*Pi*G[{1, 0}, x] + 
      (1349*Pi^2*G[{1, 0}, x])/72 - ((29*I)/12)*Pi^3*G[{1, 0}, x] + 
      ((55*I)/2)*Pi*G[{1, 1}, x] + (5*Pi^2*G[{1, 1}, x])/24 + 
      ((9*I)/2)*Pi^3*G[{1, 1}, x] + (2261*G[{0, 0, 0}, x])/72 - 
      ((190*I)/3)*Pi*G[{0, 0, 0}, x] - (67*Pi^2*G[{0, 0, 0}, x])/4 - 
      ((7*I)/2)*Pi^3*G[{0, 0, 0}, x] + (542*G[{0, 0, 1}, x])/9 + 
      ((1109*I)/12)*Pi*G[{0, 0, 1}, x] - (9*Pi^2*G[{0, 0, 1}, x])/2 + 
      (3*I)*Pi^3*G[{0, 0, 1}, x] + (542*G[{0, 1, 0}, x])/9 + 
      (30*I)*Pi*G[{0, 1, 0}, x] - (113*Pi^2*G[{0, 1, 0}, x])/12 + 
      ((11*I)/2)*Pi^3*G[{0, 1, 0}, x] - (1453*G[{0, 1, 1}, x])/12 - 
      ((275*I)/6)*Pi*G[{0, 1, 1}, x] - (13*Pi^2*G[{0, 1, 1}, x])/4 - 
      ((7*I)/2)*Pi^3*G[{0, 1, 1}, x] - (4847*G[{1, 0, 0}, x])/72 - 
      ((137*I)/12)*Pi*G[{1, 0, 0}, x] + (3*Pi^2*G[{1, 0, 0}, x])/2 + 
      (55*G[{1, 0, 1}, x])/2 - ((13*I)/4)*Pi*G[{1, 0, 1}, x] - 
      (11*Pi^2*G[{1, 0, 1}, x])/12 + (55*G[{1, 1, 0}, x])/2 + 
      ((107*I)/4)*Pi*G[{1, 1, 0}, x] - (16*Pi^2*G[{1, 1, 0}, x])/3 - 
      ((23*I)/6)*Pi*G[{1, 1, 1}, x] + (81*G[{0, 0, 0, 0}, x])/2 + 
      (55*I)*Pi*G[{0, 0, 0, 0}, x] + (3*Pi^2*G[{0, 0, 0, 0}, x])/2 - 
      (171*G[{0, 0, 0, 1}, x])/2 - (32*I)*Pi*G[{0, 0, 0, 1}, x] - 
      (13*Pi^2*G[{0, 0, 0, 1}, x])/2 - (171*G[{0, 0, 1, 0}, x])/2 - 
      ((37*I)/2)*Pi*G[{0, 0, 1, 0}, x] - (13*Pi^2*G[{0, 0, 1, 0}, x])/2 + 
      (1915*G[{0, 0, 1, 1}, x])/12 - (9*I)*Pi*G[{0, 0, 1, 1}, x] + 
      (13*Pi^2*G[{0, 0, 1, 1}, x])/2 + (283*G[{0, 1, 0, 0}, x])/12 - 
      (8*I)*Pi*G[{0, 1, 0, 0}, x] - (3*Pi^2*G[{0, 1, 0, 0}, x])/2 - 
      (143*G[{0, 1, 0, 1}, x])/12 - ((21*I)/2)*Pi*G[{0, 1, 0, 1}, x] + 
      Pi^2*G[{0, 1, 0, 1}, x] - (143*G[{0, 1, 1, 0}, x])/12 - 
      (18*I)*Pi*G[{0, 1, 1, 0}, x] + (11*Pi^2*G[{0, 1, 1, 0}, x])/2 - 
      (143*G[{0, 1, 1, 1}, x])/12 + (47*I)*Pi*G[{0, 1, 1, 1}, x] + 
      (329*G[{1, 0, 0, 0}, x])/12 + ((15*I)/2)*Pi*G[{1, 0, 0, 0}, x] - 
      (211*G[{1, 0, 0, 1}, x])/6 - ((9*I)/2)*Pi*G[{1, 0, 0, 1}, x] - 
      (211*G[{1, 0, 1, 0}, x])/6 - ((3*I)/2)*Pi*G[{1, 0, 1, 0}, x] + 
      (383*G[{1, 0, 1, 1}, x])/12 + (6*I)*Pi*G[{1, 0, 1, 1}, x] + 
      (367*G[{1, 1, 0, 0}, x])/12 + ((7*I)/2)*Pi*G[{1, 1, 0, 0}, x] - 
      (23*G[{1, 1, 0, 1}, x])/6 - I*Pi*G[{1, 1, 0, 1}, x] - 
      (23*G[{1, 1, 1, 0}, x])/6 - (7*I)*Pi*G[{1, 1, 1, 0}, x] + 
      (4*I)*Pi*G[{1, 1, 1, 1}, x] - (83*G[{0, 0, 0, 0, 0}, x])/2 - 
      (21*I)*Pi*G[{0, 0, 0, 0, 0}, x] + (149*G[{0, 0, 0, 0, 1}, x])/2 - 
      (27*I)*Pi*G[{0, 0, 0, 0, 1}, x] + (149*G[{0, 0, 0, 1, 0}, x])/2 - 
      (9*I)*Pi*G[{0, 0, 0, 1, 0}, x] - (169*G[{0, 0, 0, 1, 1}, x])/2 + 
      (57*I)*Pi*G[{0, 0, 0, 1, 1}, x] + (41*G[{0, 0, 1, 0, 0}, x])/2 + 
      (15*I)*Pi*G[{0, 0, 1, 0, 0}, x] - 17*G[{0, 0, 1, 0, 1}, x] + 
      (30*I)*Pi*G[{0, 0, 1, 0, 1}, x] - 17*G[{0, 0, 1, 1, 0}, x] + 
      (3*I)*Pi*G[{0, 0, 1, 1, 0}, x] - 14*G[{0, 0, 1, 1, 1}, x] - 
      (48*I)*Pi*G[{0, 0, 1, 1, 1}, x] - 29*G[{0, 1, 0, 0, 0}, x] + 
      (6*I)*Pi*G[{0, 1, 0, 0, 0}, x] + 21*G[{0, 1, 0, 0, 1}, x] + 
      21*G[{0, 1, 0, 1, 0}, x] - (63*G[{0, 1, 0, 1, 1}, x])/2 - 
      (6*I)*Pi*G[{0, 1, 0, 1, 1}, x] - 8*G[{0, 1, 1, 0, 0}, x] + 
      (3*I)*Pi*G[{0, 1, 1, 0, 0}, x] - 10*G[{0, 1, 1, 0, 1}, x] - 
      (6*I)*Pi*G[{0, 1, 1, 0, 1}, x] - 10*G[{0, 1, 1, 1, 0}, x] + 
      (3*I)*Pi*G[{0, 1, 1, 1, 0}, x] + 57*G[{0, 1, 1, 1, 1}, x] + 
      (53*G[{1, 0, 0, 0, 0}, x])/2 - 19*G[{1, 0, 0, 0, 1}, x] - 
      19*G[{1, 0, 0, 1, 0}, x] + (29*G[{1, 0, 0, 1, 1}, x])/2 - 
      7*G[{1, 0, 1, 0, 0}, x] + (11*G[{1, 0, 1, 0, 1}, x])/2 + 
      (11*G[{1, 0, 1, 1, 0}, x])/2 + G[{1, 0, 1, 1, 1}, x]/2 - 
      (15*G[{1, 1, 0, 0, 0}, x])/2 + 11*G[{1, 1, 0, 0, 1}, x] + 
      11*G[{1, 1, 0, 1, 0}, x] - 12*G[{1, 1, 0, 1, 1}, x] - 
      11*G[{1, 1, 1, 0, 0}, x] + 4*G[{1, 1, 1, 0, 1}, x] + 
      4*G[{1, 1, 1, 1, 0}, x] - 15*G[{0, 0, 0, 0, 0, 0}, x] - 
      6*G[{0, 0, 0, 0, 0, 1}, x] - 6*G[{0, 0, 0, 0, 1, 0}, x] - 
      21*G[{0, 0, 0, 0, 1, 1}, x] - 3*G[{0, 0, 0, 1, 0, 0}, x] - 
      6*G[{0, 0, 0, 1, 0, 1}, x] - 6*G[{0, 0, 0, 1, 1, 0}, x] + 
      63*G[{0, 0, 0, 1, 1, 1}, x] - 3*G[{0, 0, 1, 0, 0, 0}, x] + 
      18*G[{0, 0, 1, 0, 0, 1}, x] + 18*G[{0, 0, 1, 0, 1, 0}, x] + 
      12*G[{0, 0, 1, 0, 1, 1}, x] + 3*G[{0, 0, 1, 1, 0, 0}, x] - 
      48*G[{0, 0, 1, 1, 1, 1}, x] - 6*G[{0, 1, 0, 0, 0, 0}, x] + 
      12*G[{0, 1, 0, 0, 0, 1}, x] + 12*G[{0, 1, 0, 0, 1, 0}, x] - 
      12*G[{0, 1, 0, 0, 1, 1}, x] - 6*G[{0, 1, 0, 1, 1, 1}, x] + 
      21*G[{0, 1, 1, 0, 0, 0}, x] - 18*G[{0, 1, 1, 0, 0, 1}, x] - 
      18*G[{0, 1, 1, 0, 1, 0}, x] + 12*G[{0, 1, 1, 0, 1, 1}, x] + 
      3*G[{0, 1, 1, 1, 0, 0}, x] + (2647*Zeta[3])/36 + 
      ((61*I)/6)*Pi*Zeta[3] + (57*Pi^2*Zeta[3])/2 - ((7*I)/2)*Pi^3*Zeta[3] - 
      (1157*G[{0}, x]*Zeta[3])/6 + ((33*I)/2)*Pi*G[{0}, x]*Zeta[3] - 
      10*Pi^2*G[{0}, x]*Zeta[3] + (3*G[{1}, x]*Zeta[3])/2 - 
      ((13*I)/2)*Pi*G[{1}, x]*Zeta[3] + 141*G[{0, 0}, x]*Zeta[3] - 
      (6*I)*Pi*G[{0, 0}, x]*Zeta[3] - (83*G[{0, 1}, x]*Zeta[3])/2 - 
      (3*I)*Pi*G[{0, 1}, x]*Zeta[3] - (39*G[{1, 0}, x]*Zeta[3])/2 + 
      21*G[{1, 1}, x]*Zeta[3] - 24*G[{0, 0, 0}, x]*Zeta[3] + 
      21*G[{0, 0, 1}, x]*Zeta[3] + 24*G[{0, 1, 0}, x]*Zeta[3] - 
      18*G[{0, 1, 1}, x]*Zeta[3] - (15*Zeta[3]^2)/2 + (149*Zeta[5])/2 + 
      (30*I)*Pi*Zeta[5] - 9*G[{0}, x]*Zeta[5]) + 
    FF[(1 - x)^(-2)]*(((7*I)/54)*Pi^3 - (42107*Pi^4)/12960 - 
      ((1187*I)/2160)*Pi^5 - (9791*Pi^6)/45360 + ((35861*I)/648)*Pi*
       G[{0}, x] - (1019*Pi^2*G[{0}, x])/648 + ((7129*I)/432)*Pi^3*
       G[{0}, x] + (43*Pi^4*G[{0}, x])/60 + ((49*I)/144)*Pi^5*G[{0}, x] - 
      ((2*I)/9)*Pi^3*G[{1}, x] + (7*Pi^4*G[{1}, x])/720 + 
      (35861*G[{0, 0}, x])/648 - ((6379*I)/108)*Pi*G[{0, 0}, x] - 
      (6407*Pi^2*G[{0, 0}, x])/432 - ((433*I)/72)*Pi^3*G[{0, 0}, x] - 
      (227*Pi^4*G[{0, 0}, x])/720 + ((147*I)/16)*Pi*G[{0, 1}, x] - 
      (2497*Pi^2*G[{0, 1}, x])/216 - ((155*I)/24)*Pi^3*G[{0, 1}, x] - 
      (41*Pi^4*G[{0, 1}, x])/360 + ((1211*I)/144)*Pi*G[{1, 0}, x] - 
      (11*Pi^2*G[{1, 0}, x])/18 - ((23*I)/72)*Pi^3*G[{1, 0}, x] + 
      (I/12)*Pi^3*G[{1, 1}, x] - (39377*G[{0, 0, 0}, x])/432 + 
      ((3349*I)/72)*Pi*G[{0, 0, 0}, x] + (989*Pi^2*G[{0, 0, 0}, x])/72 + 
      ((31*I)/12)*Pi^3*G[{0, 0, 0}, x] + (147*G[{0, 0, 1}, x])/16 - 
      ((1639*I)/36)*Pi*G[{0, 0, 1}, x] + (229*Pi^2*G[{0, 0, 1}, x])/36 - 
      ((4*I)/3)*Pi^3*G[{0, 0, 1}, x] + (147*G[{0, 1, 0}, x])/16 - 
      ((337*I)/72)*Pi*G[{0, 1, 0}, x] + (239*Pi^2*G[{0, 1, 0}, x])/24 - 
      ((13*I)/4)*Pi^3*G[{0, 1, 0}, x] + ((73*I)/3)*Pi*G[{0, 1, 1}, x] + 
      (5*Pi^2*G[{0, 1, 1}, x])/24 + ((29*I)/6)*Pi^3*G[{0, 1, 1}, x] + 
      (1211*G[{1, 0, 0}, x])/144 - (Pi^2*G[{1, 0, 0}, x])/72 - 
      ((5*I)/4)*Pi*G[{1, 0, 1}, x] + (I/12)*Pi*G[{1, 1, 0}, x] + 
      (587*G[{0, 0, 0, 0}, x])/72 - ((53*I)/2)*Pi*G[{0, 0, 0, 0}, x] - 
      (3*Pi^2*G[{0, 0, 0, 0}, x])/4 + (1667*G[{0, 0, 0, 1}, x])/36 + 
      ((89*I)/2)*Pi*G[{0, 0, 0, 1}, x] + 7*Pi^2*G[{0, 0, 0, 1}, x] + 
      (1667*G[{0, 0, 1, 0}, x])/36 + ((31*I)/4)*Pi*G[{0, 0, 1, 0}, x] + 
      (37*Pi^2*G[{0, 0, 1, 0}, x])/6 - (259*G[{0, 0, 1, 1}, x])/3 - 
      ((58*I)/3)*Pi*G[{0, 0, 1, 1}, x] - (9*Pi^2*G[{0, 0, 1, 1}, x])/2 - 
      (1693*G[{0, 1, 0, 0}, x])/72 - ((53*I)/12)*Pi*G[{0, 1, 0, 0}, x] + 
      (17*Pi^2*G[{0, 1, 0, 0}, x])/12 + (73*G[{0, 1, 0, 1}, x])/3 - 
      (8*I)*Pi*G[{0, 1, 0, 1}, x] - 2*Pi^2*G[{0, 1, 0, 1}, x] + 
      (73*G[{0, 1, 1, 0}, x])/3 + ((46*I)/3)*Pi*G[{0, 1, 1, 0}, x] - 
      (16*Pi^2*G[{0, 1, 1, 0}, x])/3 + (I/6)*Pi*G[{0, 1, 1, 1}, x] - 
      (7*G[{1, 0, 0, 0}, x])/12 - ((8*I)/3)*Pi*G[{1, 0, 0, 0}, x] - 
      (5*G[{1, 0, 0, 1}, x])/4 - (I/6)*Pi*G[{1, 0, 0, 1}, x] - 
      (5*G[{1, 0, 1, 0}, x])/4 + ((3*I)/4)*Pi*G[{1, 0, 1, 0}, x] - 
      ((2*I)/3)*Pi*G[{1, 0, 1, 1}, x] + G[{1, 1, 0, 0}, x]/12 - 
      ((3*I)/4)*Pi*G[{1, 1, 0, 0}, x] + (I/2)*Pi*G[{1, 1, 0, 1}, x] + 
      (509*G[{0, 0, 0, 0, 0}, x])/12 + (15*I)*Pi*G[{0, 0, 0, 0, 0}, x] - 
      (607*G[{0, 0, 0, 0, 1}, x])/12 + ((47*I)/2)*Pi*G[{0, 0, 0, 0, 1}, x] - 
      (607*G[{0, 0, 0, 1, 0}, x])/12 + ((13*I)/2)*Pi*G[{0, 0, 0, 1, 0}, x] + 
      (307*G[{0, 0, 0, 1, 1}, x])/4 - ((95*I)/2)*Pi*G[{0, 0, 0, 1, 1}, x] - 
      (74*G[{0, 0, 1, 0, 0}, x])/3 - ((13*I)/2)*Pi*G[{0, 0, 1, 0, 0}, x] + 
      (169*G[{0, 0, 1, 0, 1}, x])/12 - (30*I)*Pi*G[{0, 0, 1, 0, 1}, x] + 
      (169*G[{0, 0, 1, 1, 0}, x])/12 - ((19*I)/2)*Pi*G[{0, 0, 1, 1, 0}, x] - 
      (137*G[{0, 0, 1, 1, 1}, x])/12 + (47*I)*Pi*G[{0, 0, 1, 1, 1}, x] + 
      (119*G[{0, 1, 0, 0, 0}, x])/6 - ((5*I)/2)*Pi*G[{0, 1, 0, 0, 0}, x] - 
      (335*G[{0, 1, 0, 0, 1}, x])/12 - (335*G[{0, 1, 0, 1, 0}, x])/12 + 
      (2*I)*Pi*G[{0, 1, 0, 1, 0}, x] + (239*G[{0, 1, 0, 1, 1}, x])/12 + 
      ((7*I)/2)*Pi*G[{0, 1, 0, 1, 1}, x] + (91*G[{0, 1, 1, 0, 0}, x])/6 + 
      (I/2)*Pi*G[{0, 1, 1, 0, 0}, x] + G[{0, 1, 1, 0, 1}, x]/6 + 
      I*Pi*G[{0, 1, 1, 0, 1}, x] + G[{0, 1, 1, 1, 0}, x]/6 - 
      (7*I)*Pi*G[{0, 1, 1, 1, 0}, x] + (4*I)*Pi*G[{0, 1, 1, 1, 1}, x] - 
      5*G[{1, 0, 0, 0, 0}, x] + (7*G[{1, 0, 0, 0, 1}, x])/3 + 
      (7*G[{1, 0, 0, 1, 0}, x])/3 - (5*G[{1, 0, 0, 1, 1}, x])/2 + 
      (17*G[{1, 0, 1, 0, 0}, x])/12 - (2*G[{1, 0, 1, 0, 1}, x])/3 - 
      (2*G[{1, 0, 1, 1, 0}, x])/3 - (5*G[{1, 1, 0, 0, 0}, x])/4 + 
      G[{1, 1, 0, 0, 1}, x]/2 + G[{1, 1, 0, 1, 0}, x]/2 + 
      10*G[{0, 0, 0, 0, 0, 0}, x] + 5*G[{0, 0, 0, 0, 0, 1}, x] + 
      5*G[{0, 0, 0, 0, 1, 0}, x] + (37*G[{0, 0, 0, 0, 1, 1}, x])/2 + 
      5*G[{0, 0, 0, 1, 0, 0}, x] + (3*G[{0, 0, 0, 1, 0, 1}, x])/2 + 
      (3*G[{0, 0, 0, 1, 1, 0}, x])/2 - 49*G[{0, 0, 0, 1, 1, 1}, x] + 
      (13*G[{0, 0, 1, 0, 0, 0}, x])/2 - 13*G[{0, 0, 1, 0, 0, 1}, x] - 
      13*G[{0, 0, 1, 0, 1, 0}, x] - 17*G[{0, 0, 1, 0, 1, 1}, x] + 
      G[{0, 0, 1, 1, 0, 0}, x]/2 - 10*G[{0, 0, 1, 1, 0, 1}, x] - 
      10*G[{0, 0, 1, 1, 1, 0}, x] + 57*G[{0, 0, 1, 1, 1, 1}, x] + 
      (13*G[{0, 1, 0, 0, 0, 0}, x])/2 - 9*G[{0, 1, 0, 0, 0, 1}, x] - 
      9*G[{0, 1, 0, 0, 1, 0}, x] + 9*G[{0, 1, 0, 0, 1, 1}, x] - 
      G[{0, 1, 0, 1, 0, 0}, x] + 3*G[{0, 1, 0, 1, 0, 1}, x] + 
      3*G[{0, 1, 0, 1, 1, 0}, x] + G[{0, 1, 0, 1, 1, 1}, x]/2 - 
      (25*G[{0, 1, 1, 0, 0, 0}, x])/2 + 13*G[{0, 1, 1, 0, 0, 1}, x] + 
      13*G[{0, 1, 1, 0, 1, 0}, x] - 12*G[{0, 1, 1, 0, 1, 1}, x] - 
      11*G[{0, 1, 1, 1, 0, 0}, x] + 4*G[{0, 1, 1, 1, 0, 1}, x] + 
      4*G[{0, 1, 1, 1, 1, 0}, x] - (7*Zeta[3])/9 - ((757*I)/12)*Pi*Zeta[3] - 
      (124*Pi^2*Zeta[3])/9 - (I/2)*Pi^3*Zeta[3] + (395*G[{0}, x]*Zeta[3])/6 - 
      ((55*I)/3)*Pi*G[{0}, x]*Zeta[3] + (47*Pi^2*G[{0}, x]*Zeta[3])/6 + 
      (4*G[{1}, x]*Zeta[3])/3 - ((3*I)/4)*Pi*G[{1}, x]*Zeta[3] - 
      (1195*G[{0, 0}, x]*Zeta[3])/12 + (8*I)*Pi*G[{0, 0}, x]*Zeta[3] + 
      (131*G[{0, 1}, x]*Zeta[3])/6 - ((11*I)/2)*Pi*G[{0, 1}, x]*Zeta[3] - 
      (G[{1, 0}, x]*Zeta[3])/12 - (G[{1, 1}, x]*Zeta[3])/2 + 
      21*G[{0, 0, 0}, x]*Zeta[3] - 20*G[{0, 0, 1}, x]*Zeta[3] - 
      20*G[{0, 1, 0}, x]*Zeta[3] + 19*G[{0, 1, 1}, x]*Zeta[3] + 3*Zeta[3]^2 - 
      (2207*Zeta[5])/24 - ((55*I)/4)*Pi*Zeta[5] + 11*G[{0}, x]*Zeta[5])) + 
  COLOR[CA*CF^2]*(69727/1296 + ((199825*I)/2592)*Pi + (378989*Pi^2)/31104 + 
    ((95053*I)/1296)*Pi^3 + (369487*Pi^4)/77760 + ((6937*I)/4320)*Pi^5 + 
    (79*Pi^6)/972 + (374363*G[{0}, x])/5184 - ((23945*I)/216)*Pi*G[{0}, x] - 
    (19405*Pi^2*G[{0}, x])/432 - ((3569*I)/144)*Pi^3*G[{0}, x] - 
    (24677*Pi^4*G[{0}, x])/4320 - ((53*I)/240)*Pi^5*G[{0}, x] - 
    (481*G[{1}, x])/9 - ((10441*I)/2592)*Pi*G[{1}, x] - 
    (3601*Pi^2*G[{1}, x])/108 - ((14633*I)/432)*Pi^3*G[{1}, x] + 
    (187*Pi^4*G[{1}, x])/108 + ((101*I)/360)*Pi^5*G[{1}, x] - 
    (2809*G[{0, 0}, x])/36 + ((887*I)/9)*Pi*G[{0, 0}, x] + 
    (608*Pi^2*G[{0, 0}, x])/27 + ((215*I)/8)*Pi^3*G[{0, 0}, x] + 
    (269*Pi^4*G[{0, 0}, x])/180 - (239*G[{0, 1}, x])/6 - 
    ((8549*I)/72)*Pi*G[{0, 1}, x] + (4259*Pi^2*G[{0, 1}, x])/432 + 
    ((89*I)/18)*Pi^3*G[{0, 1}, x] - (17*Pi^4*G[{0, 1}, x])/120 - 
    (239*G[{1, 0}, x])/6 - ((9043*I)/72)*Pi*G[{1, 0}, x] + 
    (13097*Pi^2*G[{1, 0}, x])/432 - ((91*I)/12)*Pi^3*G[{1, 0}, x] + 
    (319*Pi^4*G[{1, 0}, x])/360 + (102311*G[{1, 1}, x])/2592 + 
    ((30539*I)/216)*Pi*G[{1, 1}, x] - (829*Pi^2*G[{1, 1}, x])/216 + 
    ((197*I)/36)*Pi^3*G[{1, 1}, x] - (7*Pi^4*G[{1, 1}, x])/20 - 
    (5803*G[{0, 0, 0}, x])/72 - ((377*I)/4)*Pi*G[{0, 0, 0}, x] - 
    (931*Pi^2*G[{0, 0, 0}, x])/72 - ((14*I)/3)*Pi^3*G[{0, 0, 0}, x] + 
    (12623*G[{0, 0, 1}, x])/72 + ((583*I)/9)*Pi*G[{0, 0, 1}, x] + 
    (265*Pi^2*G[{0, 0, 1}, x])/36 + ((15*I)/4)*Pi^3*G[{0, 0, 1}, x] + 
    (12623*G[{0, 1, 0}, x])/72 + ((1075*I)/24)*Pi*G[{0, 1, 0}, x] + 
    (479*Pi^2*G[{0, 1, 0}, x])/72 + ((11*I)/3)*Pi^3*G[{0, 1, 0}, x] - 
    (10109*G[{0, 1, 1}, x])/36 - ((859*I)/24)*Pi*G[{0, 1, 1}, x] - 
    (361*Pi^2*G[{0, 1, 1}, x])/72 - ((29*I)/12)*Pi^3*G[{0, 1, 1}, x] - 
    (5813*G[{1, 0, 0}, x])/36 - ((183*I)/8)*Pi*G[{1, 0, 0}, x] + 
    (101*Pi^2*G[{1, 0, 0}, x])/36 - ((11*I)/2)*Pi^3*G[{1, 0, 0}, x] + 
    (393*G[{1, 0, 1}, x])/8 + ((79*I)/72)*Pi*G[{1, 0, 1}, x] + 
    (103*Pi^2*G[{1, 0, 1}, x])/24 - ((13*I)/4)*Pi^3*G[{1, 0, 1}, x] + 
    (393*G[{1, 1, 0}, x])/8 + ((3917*I)/36)*Pi*G[{1, 1, 0}, x] - 
    (413*Pi^2*G[{1, 1, 0}, x])/36 - ((13*I)/12)*Pi^3*G[{1, 1, 0}, x] + 
    (385*G[{1, 1, 1}, x])/4 - (44*I)*Pi*G[{1, 1, 1}, x] + 
    (47*Pi^2*G[{1, 1, 1}, x])/18 + ((3*I)/2)*Pi^3*G[{1, 1, 1}, x] + 
    (1559*G[{0, 0, 0, 0}, x])/36 + (109*I)*Pi*G[{0, 0, 0, 0}, x] + 
    (11*Pi^2*G[{0, 0, 0, 0}, x])/4 - (3905*G[{0, 0, 0, 1}, x])/36 - 
    ((119*I)/12)*Pi*G[{0, 0, 0, 1}, x] - (11*Pi^2*G[{0, 0, 0, 1}, x])/3 - 
    (3905*G[{0, 0, 1, 0}, x])/36 - ((301*I)/6)*Pi*G[{0, 0, 1, 0}, x] - 
    (21*Pi^2*G[{0, 0, 1, 0}, x])/4 + (427*G[{0, 0, 1, 1}, x])/3 - 
    ((199*I)/4)*Pi*G[{0, 0, 1, 1}, x] + (31*Pi^2*G[{0, 0, 1, 1}, x])/4 + 
    G[{0, 1, 0, 0}, x]/3 - ((149*I)/3)*Pi*G[{0, 1, 0, 0}, x] - 
    (7*Pi^2*G[{0, 1, 0, 0}, x])/3 + (325*G[{0, 1, 0, 1}, x])/24 - 
    ((106*I)/3)*Pi*G[{0, 1, 0, 1}, x] + (11*Pi^2*G[{0, 1, 0, 1}, x])/4 + 
    (325*G[{0, 1, 1, 0}, x])/24 + (3*I)*Pi*G[{0, 1, 1, 0}, x] + 
    (5*Pi^2*G[{0, 1, 1, 0}, x])/3 - (159*G[{0, 1, 1, 1}, x])/4 + 
    ((260*I)/3)*Pi*G[{0, 1, 1, 1}, x] - (Pi^2*G[{0, 1, 1, 1}, x])/6 + 
    (183*G[{1, 0, 0, 0}, x])/4 + ((85*I)/3)*Pi*G[{1, 0, 0, 0}, x] - 
    (Pi^2*G[{1, 0, 0, 0}, x])/2 - (1267*G[{1, 0, 0, 1}, x])/24 - 
    ((149*I)/6)*Pi*G[{1, 0, 0, 1}, x] + (11*Pi^2*G[{1, 0, 0, 1}, x])/6 - 
    (1267*G[{1, 0, 1, 0}, x])/24 - ((75*I)/4)*Pi*G[{1, 0, 1, 0}, x] + 
    (7*Pi^2*G[{1, 0, 1, 0}, x])/3 + (485*G[{1, 0, 1, 1}, x])/9 + 
    ((389*I)/12)*Pi*G[{1, 0, 1, 1}, x] - (37*Pi^2*G[{1, 0, 1, 1}, x])/12 + 
    (3515*G[{1, 1, 0, 0}, x])/36 - ((7*I)/2)*Pi*G[{1, 1, 0, 0}, x] + 
    (7*Pi^2*G[{1, 1, 0, 0}, x])/4 + (67*G[{1, 1, 0, 1}, x])/6 + 
    ((193*I)/12)*Pi*G[{1, 1, 0, 1}, x] - (16*Pi^2*G[{1, 1, 0, 1}, x])/3 + 
    (67*G[{1, 1, 1, 0}, x])/6 - ((59*I)/4)*Pi*G[{1, 1, 1, 0}, x] - 
    2*Pi^2*G[{1, 1, 1, 0}, x] + FF[x^(-2)]*(Pi^2*G[{1, 1}, x] - 
      (3*I)*Pi*G[{1, 1, 1}, x] - 3*G[{1, 1, 1, 1}, x]) - 
    (182*G[{1, 1, 1, 1}, x])/3 - ((95*I)/3)*Pi*G[{1, 1, 1, 1}, x] - 
    Pi^2*G[{1, 1, 1, 1}, x] + (215*G[{0, 0, 0, 0, 0}, x])/6 - 
    (28*I)*Pi*G[{0, 0, 0, 0, 0}, x] + (193*G[{0, 0, 0, 0, 1}, x])/3 - 
    (15*I)*Pi*G[{0, 0, 0, 0, 1}, x] + (193*G[{0, 0, 0, 1, 0}, x])/3 + 
    ((19*I)/2)*Pi*G[{0, 0, 0, 1, 0}, x] - (785*G[{0, 0, 0, 1, 1}, x])/12 + 
    ((71*I)/2)*Pi*G[{0, 0, 0, 1, 1}, x] - (221*G[{0, 0, 1, 0, 0}, x])/12 + 
    (22*I)*Pi*G[{0, 0, 1, 0, 0}, x] - (275*G[{0, 0, 1, 0, 1}, x])/12 + 
    ((27*I)/2)*Pi*G[{0, 0, 1, 0, 1}, x] - (275*G[{0, 0, 1, 1, 0}, x])/12 - 
    ((19*I)/2)*Pi*G[{0, 0, 1, 1, 0}, x] - (85*G[{0, 0, 1, 1, 1}, x])/3 - 
    (28*I)*Pi*G[{0, 0, 1, 1, 1}, x] - (197*G[{0, 1, 0, 0, 0}, x])/6 + 
    (5*I)*Pi*G[{0, 1, 0, 0, 0}, x] - (101*G[{0, 1, 0, 0, 1}, x])/6 + 
    (4*I)*Pi*G[{0, 1, 0, 0, 1}, x] - (101*G[{0, 1, 0, 1, 0}, x])/6 - 
    ((5*I)/2)*Pi*G[{0, 1, 0, 1, 0}, x] - (37*G[{0, 1, 0, 1, 1}, x])/2 - 
    ((23*I)/2)*Pi*G[{0, 1, 0, 1, 1}, x] - (13*G[{0, 1, 1, 0, 0}, x])/6 + 
    (4*I)*Pi*G[{0, 1, 1, 0, 0}, x] + (31*G[{0, 1, 1, 0, 1}, x])/6 - 
    ((9*I)/2)*Pi*G[{0, 1, 1, 0, 1}, x] + (31*G[{0, 1, 1, 1, 0}, x])/6 + 
    ((11*I)/2)*Pi*G[{0, 1, 1, 1, 0}, x] + (163*G[{0, 1, 1, 1, 1}, x])/2 + 
    (175*G[{1, 0, 0, 0, 0}, x])/2 - (12*I)*Pi*G[{1, 0, 0, 0, 0}, x] - 
    (355*G[{1, 0, 0, 0, 1}, x])/6 + (13*I)*Pi*G[{1, 0, 0, 0, 1}, x] - 
    (355*G[{1, 0, 0, 1, 0}, x])/6 + (13*I)*Pi*G[{1, 0, 0, 1, 0}, x] + 
    (103*G[{1, 0, 0, 1, 1}, x])/3 - (9*I)*Pi*G[{1, 0, 0, 1, 1}, x] - 
    (157*G[{1, 0, 1, 0, 0}, x])/6 + (3*I)*Pi*G[{1, 0, 1, 0, 0}, x] + 
    (89*G[{1, 0, 1, 0, 1}, x])/12 - (6*I)*Pi*G[{1, 0, 1, 0, 1}, x] + 
    (89*G[{1, 0, 1, 1, 0}, x])/12 + (2*I)*Pi*G[{1, 0, 1, 1, 0}, x] + 
    (181*G[{1, 0, 1, 1, 1}, x])/6 - (130*G[{1, 1, 0, 0, 0}, x])/3 - 
    (27*I)*Pi*G[{1, 1, 0, 0, 0}, x] + 31*G[{1, 1, 0, 0, 1}, x] + 
    (8*I)*Pi*G[{1, 1, 0, 0, 1}, x] + 31*G[{1, 1, 0, 1, 0}, x] + 
    (13*I)*Pi*G[{1, 1, 0, 1, 0}, x] - (179*G[{1, 1, 0, 1, 1}, x])/12 - 
    I*Pi*G[{1, 1, 0, 1, 1}, x] - (35*G[{1, 1, 1, 0, 0}, x])/4 - 
    6*G[{1, 1, 1, 0, 1}, x] + (9*I)*Pi*G[{1, 1, 1, 0, 1}, x] - 
    6*G[{1, 1, 1, 1, 0}, x] - (6*I)*Pi*G[{1, 1, 1, 1, 0}, x] - 
    (110*G[{1, 1, 1, 1, 1}, x])/3 - 29*G[{0, 0, 0, 0, 0, 0}, x] + 
    G[{0, 0, 0, 0, 0, 1}, x] + G[{0, 0, 0, 0, 1, 0}, x] - 
    16*G[{0, 0, 0, 0, 1, 1}, x] + 18*G[{0, 0, 0, 1, 0, 0}, x] - 
    (17*G[{0, 0, 0, 1, 0, 1}, x])/2 - (17*G[{0, 0, 0, 1, 1, 0}, x])/2 + 
    44*G[{0, 0, 0, 1, 1, 1}, x] + 9*G[{0, 0, 1, 0, 0, 0}, x] + 
    13*G[{0, 0, 1, 0, 0, 1}, x] + 13*G[{0, 0, 1, 0, 1, 0}, x] + 
    G[{0, 0, 1, 0, 1, 1}, x]/2 + (3*G[{0, 0, 1, 1, 0, 0}, x])/2 - 
    11*G[{0, 0, 1, 1, 0, 1}, x] - 11*G[{0, 0, 1, 1, 1, 0}, x] - 
    17*G[{0, 0, 1, 1, 1, 1}, x] - 6*G[{0, 1, 0, 0, 0, 0}, x] + 
    11*G[{0, 1, 0, 0, 0, 1}, x] + 11*G[{0, 1, 0, 0, 1, 0}, x] - 
    7*G[{0, 1, 0, 0, 1, 1}, x] - G[{0, 1, 0, 1, 0, 0}, x] - 
    (3*G[{0, 1, 0, 1, 0, 1}, x])/2 - (3*G[{0, 1, 0, 1, 1, 0}, x])/2 - 
    10*G[{0, 1, 0, 1, 1, 1}, x] + 13*G[{0, 1, 1, 0, 0, 0}, x] - 
    9*G[{0, 1, 1, 0, 0, 1}, x] - 9*G[{0, 1, 1, 0, 1, 0}, x] + 
    (9*G[{0, 1, 1, 0, 1, 1}, x])/2 + (11*G[{0, 1, 1, 1, 0, 0}, x])/2 - 
    12*G[{1, 0, 0, 0, 0, 1}, x] - 12*G[{1, 0, 0, 0, 1, 0}, x] + 
    25*G[{1, 0, 0, 0, 1, 1}, x] + 5*G[{1, 0, 0, 1, 0, 0}, x] + 
    8*G[{1, 0, 0, 1, 0, 1}, x] + 8*G[{1, 0, 0, 1, 1, 0}, x] - 
    17*G[{1, 0, 0, 1, 1, 1}, x] + 10*G[{1, 0, 1, 0, 0, 0}, x] - 
    7*G[{1, 0, 1, 0, 0, 1}, x] - 7*G[{1, 0, 1, 0, 1, 0}, x] + 
    G[{1, 0, 1, 0, 1, 1}, x] + 2*G[{1, 0, 1, 1, 0, 1}, x] + 
    2*G[{1, 0, 1, 1, 1, 0}, x] - 2*G[{1, 0, 1, 1, 1, 1}, x] - 
    49*G[{1, 1, 0, 0, 0, 0}, x] + 22*G[{1, 1, 0, 0, 0, 1}, x] + 
    22*G[{1, 1, 0, 0, 1, 0}, x] - 14*G[{1, 1, 0, 0, 1, 1}, x] + 
    14*G[{1, 1, 0, 1, 0, 0}, x] - G[{1, 1, 0, 1, 0, 1}, x] - 
    G[{1, 1, 0, 1, 1, 0}, x] - 6*G[{1, 1, 1, 0, 0, 0}, x] + 
    6*G[{1, 1, 1, 0, 0, 1}, x] + 6*G[{1, 1, 1, 0, 1, 0}, x] + 
    3*G[{1, 1, 1, 0, 1, 1}, x] - 6*G[{1, 1, 1, 1, 0, 0}, x] + 
    (5786*Zeta[3])/27 - ((3125*I)/24)*Pi*Zeta[3] + (21713*Pi^2*Zeta[3])/432 + 
    ((85*I)/24)*Pi^3*Zeta[3] - (5233*G[{0}, x]*Zeta[3])/24 - 
    ((45*I)/4)*Pi*G[{0}, x]*Zeta[3] - (29*Pi^2*G[{0}, x]*Zeta[3])/6 + 
    (5209*G[{1}, x]*Zeta[3])/72 + ((289*I)/9)*Pi*G[{1}, x]*Zeta[3] - 
    (17*Pi^2*G[{1}, x]*Zeta[3])/2 + (485*G[{0, 0}, x]*Zeta[3])/4 + 
    ((9*I)/2)*Pi*G[{0, 0}, x]*Zeta[3] - (115*G[{0, 1}, x]*Zeta[3])/3 + 
    ((11*I)/2)*Pi*G[{0, 1}, x]*Zeta[3] - 44*G[{1, 0}, x]*Zeta[3] + 
    (4*I)*Pi*G[{1, 0}, x]*Zeta[3] + (220*G[{1, 1}, x]*Zeta[3])/9 - 
    ((3*I)/2)*Pi*G[{1, 1}, x]*Zeta[3] - 3*G[{0, 0, 0}, x]*Zeta[3] + 
    (5*G[{0, 0, 1}, x]*Zeta[3])/2 + 18*G[{0, 1, 0}, x]*Zeta[3] - 
    (17*G[{0, 1, 1}, x]*Zeta[3])/2 - 21*G[{1, 0, 0}, x]*Zeta[3] + 
    14*G[{1, 0, 1}, x]*Zeta[3] - 2*G[{1, 1, 0}, x]*Zeta[3] - 
    21*G[{1, 1, 1}, x]*Zeta[3] - (47*Zeta[3]^2)/12 + 
    FF[x]^2*((505*Pi^2)/48 + ((169*I)/12)*Pi^3 + (857*Pi^4)/120 - 
      (9*Pi^2*G[{0}, x])/2 - ((37*I)/3)*Pi^3*G[{0}, x] - 
      (9*Pi^2*G[{1}, x])/2 + ((28*I)/3)*Pi^3*G[{1}, x] + 
      (505*G[{0, 0}, x])/24 + ((169*I)/6)*Pi*G[{0, 0}, x] + 
      (245*Pi^2*G[{0, 0}, x])/24 - (505*G[{0, 1}, x])/24 - 
      ((169*I)/6)*Pi*G[{0, 1}, x] - (245*Pi^2*G[{0, 1}, x])/24 - 
      (505*G[{1, 0}, x])/24 - ((169*I)/6)*Pi*G[{1, 0}, x] - 
      (245*Pi^2*G[{1, 0}, x])/24 + (505*G[{1, 1}, x])/24 + 
      ((169*I)/6)*Pi*G[{1, 1}, x] + (245*Pi^2*G[{1, 1}, x])/24 + 
      (71*G[{0, 0, 0}, x])/12 - (77*I)*Pi*G[{0, 0, 0}, x] + 
      9*G[{0, 0, 1}, x] - (62*I)*Pi*G[{0, 0, 1}, x] + 9*G[{0, 1, 0}, x] + 
      (68*I)*Pi*G[{0, 1, 0}, x] - (287*G[{0, 1, 1}, x])/12 + 
      (71*I)*Pi*G[{0, 1, 1}, x] - (287*G[{1, 0, 0}, x])/12 + 
      (71*I)*Pi*G[{1, 0, 0}, x] + 9*G[{1, 0, 1}, x] + 
      (68*I)*Pi*G[{1, 0, 1}, x] + 9*G[{1, 1, 0}, x] - 
      (62*I)*Pi*G[{1, 1, 0}, x] + (71*G[{1, 1, 1}, x])/12 - 
      (77*I)*Pi*G[{1, 1, 1}, x] - (163*G[{0, 0, 0, 0}, x])/2 + 
      (9*G[{0, 0, 0, 1}, x])/2 + (9*G[{0, 0, 1, 0}, x])/2 - 
      (133*G[{0, 0, 1, 1}, x])/2 + (145*G[{0, 1, 0, 0}, x])/2 - 
      (9*G[{0, 1, 0, 1}, x])/2 - (9*G[{0, 1, 1, 0}, x])/2 + 
      (151*G[{0, 1, 1, 1}, x])/2 + (151*G[{1, 0, 0, 0}, x])/2 - 
      (9*G[{1, 0, 0, 1}, x])/2 - (9*G[{1, 0, 1, 0}, x])/2 + 
      (145*G[{1, 0, 1, 1}, x])/2 - (133*G[{1, 1, 0, 0}, x])/2 + 
      (9*G[{1, 1, 0, 1}, x])/2 + (9*G[{1, 1, 1, 0}, x])/2 - 
      (163*G[{1, 1, 1, 1}, x])/2 + (395*Zeta[3])/12 + (127*I)*Pi*Zeta[3] + 
      62*G[{0}, x]*Zeta[3] - 68*G[{1}, x]*Zeta[3]) + 
    FF[x^(-1)]*(((-547*I)/36)*Pi*G[{1}, x] + (127*Pi^2*G[{1}, x])/72 + 
      ((47*I)/24)*Pi^3*G[{1}, x] - (4*I)*Pi*G[{0, 1}, x] - 
      (3*Pi^2*G[{0, 1}, x])/4 - ((319*I)/12)*Pi*G[{1, 0}, x] - 
      (11*Pi^2*G[{1, 0}, x])/3 - (547*G[{1, 1}, x])/36 + 
      ((209*I)/12)*Pi*G[{1, 1}, x] - (47*Pi^2*G[{1, 1}, x])/8 + 
      ((3*I)/2)*Pi*G[{0, 0, 1}, x] - 4*G[{0, 1, 1}, x] + 
      ((3*I)/2)*Pi*G[{0, 1, 1}, x] + (2*I)*Pi*G[{1, 0, 0}, x] - 
      (319*G[{1, 0, 1}, x])/12 - ((5*I)/2)*Pi*G[{1, 0, 1}, x] - 
      (319*G[{1, 1, 0}, x])/12 - ((25*I)/2)*Pi*G[{1, 1, 0}, x] + 
      (413*G[{1, 1, 1}, x])/12 - (9*I)*Pi*G[{1, 1, 1}, x] + 
      (3*G[{0, 0, 1, 1}, x])/2 + (3*G[{0, 1, 1, 1}, x])/2 + 
      2*G[{1, 0, 0, 1}, x] + 2*G[{1, 0, 1, 0}, x] - (9*G[{1, 0, 1, 1}, x])/
       2 - 39*G[{1, 1, 0, 0}, x] + (53*G[{1, 1, 0, 1}, x])/2 + 
      (53*G[{1, 1, 1, 0}, x])/2 - (71*G[{1, 1, 1, 1}, x])/2 + 
      (47*G[{1}, x]*Zeta[3])/2) + FF[x]*((-2771*Pi^2)/144 - 
      ((119*I)/8)*Pi^3 - (127*Pi^4)/20 - (1367*G[{0}, x])/24 - 
      ((151*I)/6)*Pi*G[{0}, x] - (26*Pi^2*G[{0}, x])/3 + 
      ((25*I)/2)*Pi^3*G[{0}, x] + (1367*G[{1}, x])/24 + 
      ((151*I)/6)*Pi*G[{1}, x] + (111*Pi^2*G[{1}, x])/4 - 
      ((15*I)/2)*Pi^3*G[{1}, x] - (3629*G[{0, 0}, x])/72 + 
      ((271*I)/12)*Pi*G[{0, 0}, x] - (26*Pi^2*G[{0, 0}, x])/3 + 
      (2771*G[{0, 1}, x])/72 + ((1397*I)/12)*Pi*G[{0, 1}, x] + 
      (23*Pi^2*G[{0, 1}, x])/3 + (2771*G[{1, 0}, x])/72 - 
      ((163*I)/12)*Pi*G[{1, 0}, x] + (26*Pi^2*G[{1, 0}, x])/3 - 
      (1913*G[{1, 1}, x])/72 - ((1505*I)/12)*Pi*G[{1, 1}, x] - 
      (23*Pi^2*G[{1, 1}, x])/3 + (95*G[{0, 0, 0}, x])/6 + 
      (89*I)*Pi*G[{0, 0, 0}, x] + (293*G[{0, 0, 1}, x])/12 + 
      (49*I)*Pi*G[{0, 0, 1}, x] + (293*G[{0, 1, 0}, x])/12 - 
      (65*I)*Pi*G[{0, 1, 0}, x] + (223*G[{0, 1, 1}, x])/3 - 
      (73*I)*Pi*G[{0, 1, 1}, x] + (94*G[{1, 0, 0}, x])/3 - 
      (79*I)*Pi*G[{1, 0, 0}, x] - (751*G[{1, 0, 1}, x])/12 - 
      (59*I)*Pi*G[{1, 0, 1}, x] - (751*G[{1, 1, 0}, x])/12 + 
      (55*I)*Pi*G[{1, 1, 0}, x] - (271*G[{1, 1, 1}, x])/6 + 
      (83*I)*Pi*G[{1, 1, 1}, x] + 104*G[{0, 0, 0, 0}, x] - 
      15*G[{0, 0, 0, 1}, x] - 15*G[{0, 0, 1, 0}, x] + 64*G[{0, 0, 1, 1}, x] - 
      80*G[{0, 1, 0, 0}, x] + 15*G[{0, 1, 0, 1}, x] + 15*G[{0, 1, 1, 0}, x] - 
      88*G[{0, 1, 1, 1}, x] - 94*G[{1, 0, 0, 0}, x] + 15*G[{1, 0, 0, 1}, x] + 
      15*G[{1, 0, 1, 0}, x] - 74*G[{1, 0, 1, 1}, x] + 70*G[{1, 1, 0, 0}, x] - 
      15*G[{1, 1, 0, 1}, x] - 15*G[{1, 1, 1, 0}, x] + 98*G[{1, 1, 1, 1}, x] - 
      (1643*Zeta[3])/12 - (100*I)*Pi*Zeta[3] - 55*G[{0}, x]*Zeta[3] + 
      65*G[{1}, x]*Zeta[3]) + (548*Zeta[5])/9 + (2*I)*Pi*Zeta[5] - 
    (31*G[{0}, x]*Zeta[5])/2 - 16*G[{1}, x]*Zeta[5] + 
    FF[(1 - x)^(-2)]*(((-1099*I)/432)*Pi^3 + (15773*Pi^4)/2160 + 
      ((2317*I)/1080)*Pi^5 + (4645*Pi^6)/6048 - ((176797*I)/2592)*Pi*
       G[{0}, x] - (1037*Pi^2*G[{0}, x])/432 - ((10813*I)/216)*Pi^3*
       G[{0}, x] - (11297*Pi^4*G[{0}, x])/4320 - ((769*I)/720)*Pi^5*
       G[{0}, x] + ((10*I)/9)*Pi^3*G[{1}, x] - (5*Pi^4*G[{1}, x])/72 - 
      (176797*G[{0, 0}, x])/2592 + ((34715*I)/216)*Pi*G[{0, 0}, x] + 
      (629*Pi^2*G[{0, 0}, x])/27 + ((83*I)/4)*Pi^3*G[{0, 0}, x] + 
      (217*Pi^4*G[{0, 0}, x])/60 - (56*I)*Pi*G[{0, 1}, x] + 
      (707*Pi^2*G[{0, 1}, x])/36 + ((667*I)/36)*Pi^3*G[{0, 1}, x] - 
      (61*Pi^4*G[{0, 1}, x])/180 - ((2933*I)/72)*Pi*G[{1, 0}, x] + 
      (11*Pi^2*G[{1, 0}, x])/9 + ((107*I)/72)*Pi^3*G[{1, 0}, x] - 
      (I/6)*Pi^3*G[{1, 1}, x] + (5791*G[{0, 0, 0}, x])/24 - 
      ((1219*I)/12)*Pi*G[{0, 0, 0}, x] - (701*Pi^2*G[{0, 0, 0}, x])/24 - 
      ((49*I)/3)*Pi^3*G[{0, 0, 0}, x] - 56*G[{0, 0, 1}, x] + 
      ((4945*I)/36)*Pi*G[{0, 0, 1}, x] - (263*Pi^2*G[{0, 0, 1}, x])/24 + 
      ((5*I)/2)*Pi^3*G[{0, 0, 1}, x] - 56*G[{0, 1, 0}, x] + 
      ((1613*I)/36)*Pi*G[{0, 1, 0}, x] - (1499*Pi^2*G[{0, 1, 0}, x])/72 + 
      ((83*I)/12)*Pi^3*G[{0, 1, 0}, x] - (57*I)*Pi*G[{0, 1, 1}, x] + 
      (109*Pi^2*G[{0, 1, 1}, x])/12 - ((205*I)/12)*Pi^3*G[{0, 1, 1}, x] - 
      (2933*G[{1, 0, 0}, x])/72 - (3*I)*Pi*G[{1, 0, 0}, x] - 
      (29*Pi^2*G[{1, 0, 0}, x])/72 + ((23*I)/4)*Pi*G[{1, 0, 1}, x] - 
      (2*Pi^2*G[{1, 0, 1}, x])/3 - ((11*I)/12)*Pi*G[{1, 1, 0}, x] - 
      (Pi^2*G[{1, 1, 0}, x])/2 - (203*G[{0, 0, 0, 0}, x])/36 + 
      ((196*I)/3)*Pi*G[{0, 0, 0, 0}, x] + (3*Pi^2*G[{0, 0, 0, 0}, x])/4 - 
      (3571*G[{0, 0, 0, 1}, x])/36 - ((1717*I)/12)*Pi*G[{0, 0, 0, 1}, x] - 
      (55*Pi^2*G[{0, 0, 0, 1}, x])/3 - (3571*G[{0, 0, 1, 0}, x])/36 - 
      ((193*I)/4)*Pi*G[{0, 0, 1, 0}, x] - (307*Pi^2*G[{0, 0, 1, 0}, x])/12 + 
      (8039*G[{0, 0, 1, 1}, x])/36 + ((115*I)/2)*Pi*G[{0, 0, 1, 1}, x] + 
      (21*Pi^2*G[{0, 0, 1, 1}, x])/2 + (797*G[{0, 1, 0, 0}, x])/9 + 
      ((15*I)/2)*Pi*G[{0, 1, 0, 0}, x] - (47*Pi^2*G[{0, 1, 0, 0}, x])/4 - 
      57*G[{0, 1, 0, 1}, x] + ((211*I)/12)*Pi*G[{0, 1, 0, 1}, x] + 
      (49*Pi^2*G[{0, 1, 0, 1}, x])/12 - 57*G[{0, 1, 1, 0}, x] - 
      ((401*I)/12)*Pi*G[{0, 1, 1, 0}, x] + (121*Pi^2*G[{0, 1, 1, 0}, x])/6 - 
      ((8*I)/3)*Pi*G[{0, 1, 1, 1}, x] - (4*Pi^2*G[{0, 1, 1, 1}, x])/3 - 
      (13*G[{1, 0, 0, 0}, x])/3 + ((73*I)/6)*Pi*G[{1, 0, 0, 0}, x] + 
      (23*G[{1, 0, 0, 1}, x])/4 + ((8*I)/3)*Pi*G[{1, 0, 0, 1}, x] + 
      (23*G[{1, 0, 1, 0}, x])/4 - ((5*I)/2)*Pi*G[{1, 0, 1, 0}, x] + 
      ((8*I)/3)*Pi*G[{1, 0, 1, 1}, x] - (11*G[{1, 1, 0, 0}, x])/12 + 
      (3*I)*Pi*G[{1, 1, 0, 0}, x] - I*Pi*G[{1, 1, 0, 1}, x] - 
      (243*G[{0, 0, 0, 0, 0}, x])/2 - (80*I)*Pi*G[{0, 0, 0, 0, 0}, x] + 
      (395*G[{0, 0, 0, 0, 1}, x])/3 - (81*I)*Pi*G[{0, 0, 0, 0, 1}, x] + 
      (395*G[{0, 0, 0, 1, 0}, x])/3 + ((17*I)/2)*Pi*G[{0, 0, 0, 1, 0}, x] - 
      (2767*G[{0, 0, 0, 1, 1}, x])/12 + ((307*I)/2)*Pi*
       G[{0, 0, 0, 1, 1}, x] + (227*G[{0, 0, 1, 0, 0}, x])/4 + 
      (37*I)*Pi*G[{0, 0, 1, 0, 0}, x] - (365*G[{0, 0, 1, 0, 1}, x])/6 + 
      ((233*I)/2)*Pi*G[{0, 0, 1, 0, 1}, x] - (365*G[{0, 0, 1, 1, 0}, x])/6 + 
      ((41*I)/2)*Pi*G[{0, 0, 1, 1, 0}, x] + 58*G[{0, 0, 1, 1, 1}, x] - 
      (179*I)*Pi*G[{0, 0, 1, 1, 1}, x] - 39*G[{0, 1, 0, 0, 0}, x] + 
      I*Pi*G[{0, 1, 0, 0, 0}, x] + (155*G[{0, 1, 0, 0, 1}, x])/3 + 
      (25*I)*Pi*G[{0, 1, 0, 0, 1}, x] + (155*G[{0, 1, 0, 1, 0}, x])/3 + 
      ((5*I)/2)*Pi*G[{0, 1, 0, 1, 0}, x] - (409*G[{0, 1, 0, 1, 1}, x])/12 - 
      ((49*I)/2)*Pi*G[{0, 1, 0, 1, 1}, x] - (123*G[{0, 1, 1, 0, 0}, x])/4 - 
      I*Pi*G[{0, 1, 1, 0, 0}, x] - (8*G[{0, 1, 1, 0, 1}, x])/3 - 
      ((13*I)/2)*Pi*G[{0, 1, 1, 0, 1}, x] - (8*G[{0, 1, 1, 1, 0}, x])/3 + 
      ((39*I)/2)*Pi*G[{0, 1, 1, 1, 0}, x] - (12*I)*Pi*G[{0, 1, 1, 1, 1}, x] + 
      (41*G[{1, 0, 0, 0, 0}, x])/2 - (25*G[{1, 0, 0, 0, 1}, x])/3 - 
      (25*G[{1, 0, 0, 1, 0}, x])/3 + 11*G[{1, 0, 0, 1, 1}, x] - 
      (31*G[{1, 0, 1, 0, 0}, x])/6 + (8*G[{1, 0, 1, 0, 1}, x])/3 + 
      (8*G[{1, 0, 1, 1, 0}, x])/3 + 4*G[{1, 1, 0, 0, 0}, x] - 
      G[{1, 1, 0, 0, 1}, x] - G[{1, 1, 0, 1, 0}, x] - 
      85*G[{0, 0, 0, 0, 0, 0}, x] + 5*G[{0, 0, 0, 0, 0, 1}, x] + 
      5*G[{0, 0, 0, 0, 1, 0}, x] - 86*G[{0, 0, 0, 0, 1, 1}, x] + 
      33*G[{0, 0, 0, 1, 0, 0}, x] - (49*G[{0, 0, 0, 1, 0, 1}, x])/2 - 
      (49*G[{0, 0, 0, 1, 1, 0}, x])/2 + 178*G[{0, 0, 0, 1, 1, 1}, x] - 
      3*G[{0, 0, 1, 0, 0, 0}, x] + 40*G[{0, 0, 1, 0, 0, 1}, x] + 
      40*G[{0, 0, 1, 0, 1, 0}, x] + (153*G[{0, 0, 1, 0, 1, 1}, x])/2 - 
      (61*G[{0, 0, 1, 1, 0, 0}, x])/2 + 51*G[{0, 0, 1, 1, 0, 1}, x] + 
      51*G[{0, 0, 1, 1, 1, 0}, x] - 230*G[{0, 0, 1, 1, 1, 1}, x] - 
      44*G[{0, 1, 0, 0, 0, 0}, x] + 45*G[{0, 1, 0, 0, 0, 1}, x] + 
      45*G[{0, 1, 0, 0, 1, 0}, x] - 20*G[{0, 1, 0, 0, 1, 1}, x] + 
      11*G[{0, 1, 0, 1, 0, 0}, x] - (17*G[{0, 1, 0, 1, 0, 1}, x])/2 - 
      (17*G[{0, 1, 0, 1, 1, 0}, x])/2 - 16*G[{0, 1, 0, 1, 1, 1}, x] + 
      48*G[{0, 1, 1, 0, 0, 0}, x] - 49*G[{0, 1, 1, 0, 0, 1}, x] - 
      49*G[{0, 1, 1, 0, 1, 0}, x] + (85*G[{0, 1, 1, 0, 1, 1}, x])/2 + 
      (63*G[{0, 1, 1, 1, 0, 0}, x])/2 - 12*G[{0, 1, 1, 1, 0, 1}, x] - 
      12*G[{0, 1, 1, 1, 1, 0}, x] + (1099*Zeta[3])/72 + 
      ((685*I)/6)*Pi*Zeta[3] + (733*Pi^2*Zeta[3])/36 + 
      ((32*I)/3)*Pi^3*Zeta[3] - (1901*G[{0}, x]*Zeta[3])/9 + 
      ((575*I)/18)*Pi*G[{0}, x]*Zeta[3] - 26*Pi^2*G[{0}, x]*Zeta[3] - 
      (20*G[{1}, x]*Zeta[3])/3 + (6*I)*Pi*G[{1}, x]*Zeta[3] + 
      (4127*G[{0, 0}, x]*Zeta[3])/18 - (10*I)*Pi*G[{0, 0}, x]*Zeta[3] - 
      (135*G[{0, 1}, x]*Zeta[3])/4 + ((63*I)/2)*Pi*G[{0, 1}, x]*Zeta[3] + 
      (4*G[{1, 0}, x]*Zeta[3])/3 + G[{1, 1}, x]*Zeta[3] - 
      45*G[{0, 0, 0}, x]*Zeta[3] + (11*G[{0, 0, 1}, x]*Zeta[3])/2 + 
      57*G[{0, 1, 0}, x]*Zeta[3] - (121*G[{0, 1, 1}, x]*Zeta[3])/2 - 
      (155*Zeta[3]^2)/4 + (481*Zeta[5])/3 + (30*I)*Pi*Zeta[5] - 
      70*G[{0}, x]*Zeta[5]) + FF[(1 - x)^(-1)]*
     (-215/72 - ((302041*I)/2592)*Pi - (4133*Pi^2)/432 - 
      ((33793*I)/432)*Pi^3 - (1841*Pi^4)/144 - ((2843*I)/720)*Pi^5 - 
      (1027*Pi^6)/1512 - (302041*G[{0}, x])/2592 + ((3067*I)/27)*Pi*
       G[{0}, x] + (21629*Pi^2*G[{0}, x])/432 + ((5329*I)/72)*Pi^3*
       G[{0}, x] + (707*Pi^4*G[{0}, x])/80 + ((35*I)/24)*Pi^5*G[{0}, x] + 
      (11*G[{1}, x])/12 + ((39*I)/4)*Pi*G[{1}, x] + (77*Pi^2*G[{1}, x])/9 + 
      ((101*I)/3)*Pi^3*G[{1}, x] - (38*Pi^4*G[{1}, x])/45 + 
      (1753*G[{0, 0}, x])/12 - ((16393*I)/72)*Pi*G[{0, 0}, x] - 
      (3629*Pi^2*G[{0, 0}, x])/72 - ((611*I)/12)*Pi^3*G[{0, 0}, x] - 
      (29*Pi^4*G[{0, 0}, x])/6 + (39*G[{0, 1}, x])/4 + 
      ((15095*I)/72)*Pi*G[{0, 1}, x] - (137*Pi^2*G[{0, 1}, x])/3 - 
      ((301*I)/12)*Pi^3*G[{0, 1}, x] + (31*Pi^4*G[{0, 1}, x])/24 + 
      (39*G[{1, 0}, x])/4 + ((301*I)/2)*Pi*G[{1, 0}, x] - 
      (1153*Pi^2*G[{1, 0}, x])/24 + ((11*I)/4)*Pi^3*G[{1, 0}, x] - 
      ((191*I)/3)*Pi*G[{1, 1}, x] + (125*Pi^2*G[{1, 1}, x])/12 - 
      ((197*I)/12)*Pi^3*G[{1, 1}, x] - (1099*G[{0, 0, 0}, x])/9 + 
      ((605*I)/3)*Pi*G[{0, 0, 0}, x] + (515*Pi^2*G[{0, 0, 0}, x])/12 + 
      (20*I)*Pi^3*G[{0, 0, 0}, x] - (8339*G[{0, 0, 1}, x])/72 - 
      ((561*I)/2)*Pi*G[{0, 0, 1}, x] - (11*Pi^2*G[{0, 0, 1}, x])/6 - 
      ((13*I)/2)*Pi^3*G[{0, 0, 1}, x] - (8339*G[{0, 1, 0}, x])/72 - 
      ((1637*I)/12)*Pi*G[{0, 1, 0}, x] + (55*Pi^2*G[{0, 1, 0}, x])/12 - 
      ((25*I)/2)*Pi^3*G[{0, 1, 0}, x] + (2810*G[{0, 1, 1}, x])/9 + 
      ((1583*I)/12)*Pi*G[{0, 1, 1}, x] - (2*Pi^2*G[{0, 1, 1}, x])/3 + 
      (14*I)*Pi^3*G[{0, 1, 1}, x] + (2411*G[{1, 0, 0}, x])/12 + 
      ((75*I)/2)*Pi*G[{1, 0, 0}, x] - (41*Pi^2*G[{1, 0, 0}, x])/4 - 
      (191*G[{1, 0, 1}, x])/3 - ((5*I)/12)*Pi*G[{1, 0, 1}, x] + 
      (29*Pi^2*G[{1, 0, 1}, x])/12 - (191*G[{1, 1, 0}, x])/3 - 
      ((263*I)/4)*Pi*G[{1, 1, 0}, x] + (133*Pi^2*G[{1, 1, 0}, x])/6 + 
      ((28*I)/3)*Pi*G[{1, 1, 1}, x] - (4*Pi^2*G[{1, 1, 1}, x])/3 - 
      (323*G[{0, 0, 0, 0}, x])/6 - (200*I)*Pi*G[{0, 0, 0, 0}, x] - 
      (9*Pi^2*G[{0, 0, 0, 0}, x])/2 + (623*G[{0, 0, 0, 1}, x])/3 + 
      ((179*I)/2)*Pi*G[{0, 0, 0, 1}, x] + 20*Pi^2*G[{0, 0, 0, 1}, x] + 
      (623*G[{0, 0, 1, 0}, x])/3 + (96*I)*Pi*G[{0, 0, 1, 0}, x] + 
      (51*Pi^2*G[{0, 0, 1, 0}, x])/2 - 444*G[{0, 0, 1, 1}, x] + 
      ((85*I)/2)*Pi*G[{0, 0, 1, 1}, x] - (33*Pi^2*G[{0, 0, 1, 1}, x])/2 - 
      (539*G[{0, 1, 0, 0}, x])/6 + (39*I)*Pi*G[{0, 1, 0, 0}, x] + 
      11*Pi^2*G[{0, 1, 0, 0}, x] - (29*G[{0, 1, 0, 1}, x])/12 + 
      (65*I)*Pi*G[{0, 1, 0, 1}, x] - (9*Pi^2*G[{0, 1, 0, 1}, x])/2 - 
      (29*G[{0, 1, 1, 0}, x])/12 + (47*I)*Pi*G[{0, 1, 1, 0}, x] - 
      20*Pi^2*G[{0, 1, 1, 0}, x] + 74*G[{0, 1, 1, 1}, x] - 
      (177*I)*Pi*G[{0, 1, 1, 1}, x] + Pi^2*G[{0, 1, 1, 1}, x] - 
      (307*G[{1, 0, 0, 0}, x])/6 - (45*I)*Pi*G[{1, 0, 0, 0}, x] + 
      (457*G[{1, 0, 0, 1}, x])/6 + (35*I)*Pi*G[{1, 0, 0, 1}, x] + 
      (457*G[{1, 0, 1, 0}, x])/6 + ((29*I)/2)*Pi*G[{1, 0, 1, 0}, x] - 
      (919*G[{1, 0, 1, 1}, x])/12 - ((69*I)/2)*Pi*G[{1, 0, 1, 1}, x] - 
      (901*G[{1, 1, 0, 0}, x])/12 - (13*I)*Pi*G[{1, 1, 0, 0}, x] + 
      (28*G[{1, 1, 0, 1}, x])/3 - ((5*I)/2)*Pi*G[{1, 1, 0, 1}, x] + 
      (28*G[{1, 1, 1, 0}, x])/3 + ((39*I)/2)*Pi*G[{1, 1, 1, 0}, x] - 
      (12*I)*Pi*G[{1, 1, 1, 1}, x] + 49*G[{0, 0, 0, 0, 0}, x] + 
      (108*I)*Pi*G[{0, 0, 0, 0, 0}, x] - 196*G[{0, 0, 0, 0, 1}, x] + 
      (90*I)*Pi*G[{0, 0, 0, 0, 1}, x] - 196*G[{0, 0, 0, 1, 0}, x] - 
      (9*I)*Pi*G[{0, 0, 0, 1, 0}, x] + (465*G[{0, 0, 0, 1, 1}, x])/2 - 
      (189*I)*Pi*G[{0, 0, 0, 1, 1}, x] - (53*G[{0, 0, 1, 0, 0}, x])/2 - 
      (60*I)*Pi*G[{0, 0, 1, 0, 0}, x] + (139*G[{0, 0, 1, 0, 1}, x])/2 - 
      (117*I)*Pi*G[{0, 0, 1, 0, 1}, x] + (139*G[{0, 0, 1, 1, 0}, x])/2 - 
      (3*I)*Pi*G[{0, 0, 1, 1, 0}, x] + 26*G[{0, 0, 1, 1, 1}, x] + 
      (180*I)*Pi*G[{0, 0, 1, 1, 1}, x] + 62*G[{0, 1, 0, 0, 0}, x] - 
      (6*I)*Pi*G[{0, 1, 0, 0, 0}, x] - 23*G[{0, 1, 0, 0, 1}, x] - 
      (27*I)*Pi*G[{0, 1, 0, 0, 1}, x] - 23*G[{0, 1, 0, 1, 0}, x] - 
      (6*I)*Pi*G[{0, 1, 0, 1, 0}, x] + 88*G[{0, 1, 0, 1, 1}, x] + 
      (39*I)*Pi*G[{0, 1, 0, 1, 1}, x] - 6*G[{0, 1, 1, 0, 0}, x] - 
      (12*I)*Pi*G[{0, 1, 1, 0, 0}, x] + 53*G[{0, 1, 1, 0, 1}, x] + 
      (24*I)*Pi*G[{0, 1, 1, 0, 1}, x] + 53*G[{0, 1, 1, 1, 0}, x] - 
      (12*I)*Pi*G[{0, 1, 1, 1, 0}, x] - 230*G[{0, 1, 1, 1, 1}, x] - 
      126*G[{1, 0, 0, 0, 0}, x] + 81*G[{1, 0, 0, 0, 1}, x] + 
      81*G[{1, 0, 0, 1, 0}, x] - 46*G[{1, 0, 0, 1, 1}, x] + 
      33*G[{1, 0, 1, 0, 0}, x] - (37*G[{1, 0, 1, 0, 1}, x])/2 - 
      (37*G[{1, 0, 1, 1, 0}, x])/2 - 16*G[{1, 0, 1, 1, 1}, x] + 
      32*G[{1, 1, 0, 0, 0}, x] - 45*G[{1, 1, 0, 0, 1}, x] - 
      45*G[{1, 1, 0, 1, 0}, x] + (85*G[{1, 1, 0, 1, 1}, x])/2 + 
      (63*G[{1, 1, 1, 0, 0}, x])/2 - 12*G[{1, 1, 1, 0, 1}, x] - 
      12*G[{1, 1, 1, 1, 0}, x] + 114*G[{0, 0, 0, 0, 0, 0}, x] - 
      6*G[{0, 0, 0, 0, 0, 1}, x] - 6*G[{0, 0, 0, 0, 1, 0}, x] + 
      96*G[{0, 0, 0, 0, 1, 1}, x] - 48*G[{0, 0, 0, 1, 0, 0}, x] + 
      39*G[{0, 0, 0, 1, 0, 1}, x] + 39*G[{0, 0, 0, 1, 1, 0}, x] - 
      228*G[{0, 0, 0, 1, 1, 1}, x] - 6*G[{0, 0, 1, 0, 0, 0}, x] - 
      54*G[{0, 0, 1, 0, 0, 1}, x] - 54*G[{0, 0, 1, 0, 1, 0}, x] - 
      63*G[{0, 0, 1, 0, 1, 1}, x] + 15*G[{0, 0, 1, 1, 0, 0}, x] - 
      18*G[{0, 0, 1, 1, 0, 1}, x] - 18*G[{0, 0, 1, 1, 1, 0}, x] + 
      198*G[{0, 0, 1, 1, 1, 1}, x] + 48*G[{0, 1, 0, 0, 0, 0}, x] - 
      54*G[{0, 1, 0, 0, 0, 1}, x] - 54*G[{0, 1, 0, 0, 1, 0}, x] + 
      27*G[{0, 1, 0, 0, 1, 1}, x] - 9*G[{0, 1, 0, 1, 0, 0}, x] + 
      3*G[{0, 1, 0, 1, 0, 1}, x] + 3*G[{0, 1, 0, 1, 1, 0}, x] + 
      36*G[{0, 1, 0, 1, 1, 1}, x] - 78*G[{0, 1, 1, 0, 0, 0}, x] + 
      66*G[{0, 1, 1, 0, 0, 1}, x] + 66*G[{0, 1, 1, 0, 1, 0}, x] - 
      42*G[{0, 1, 1, 0, 1, 1}, x] - 12*G[{0, 1, 1, 1, 0, 0}, x] - 
      (19805*Zeta[3])/72 + ((41*I)/18)*Pi*Zeta[3] - (125*Pi^2*Zeta[3])/2 - 
      I*Pi^3*Zeta[3] + (18511*G[{0}, x]*Zeta[3])/36 - 
      ((45*I)/2)*Pi*G[{0}, x]*Zeta[3] + 29*Pi^2*G[{0}, x]*Zeta[3] + 
      (461*G[{1}, x]*Zeta[3])/12 + ((47*I)/2)*Pi*G[{1}, x]*Zeta[3] - 
      (681*G[{0, 0}, x]*Zeta[3])/2 - (3*I)*Pi*G[{0, 0}, x]*Zeta[3] + 
      73*G[{0, 1}, x]*Zeta[3] - (18*I)*Pi*G[{0, 1}, x]*Zeta[3] + 
      51*G[{1, 0}, x]*Zeta[3] - (129*G[{1, 1}, x]*Zeta[3])/2 + 
      42*G[{0, 0, 0}, x]*Zeta[3] - 15*G[{0, 0, 1}, x]*Zeta[3] - 
      69*G[{0, 1, 0}, x]*Zeta[3] + 48*G[{0, 1, 1}, x]*Zeta[3] + 
      54*Zeta[3]^2 - (317*Zeta[5])/2 - (60*I)*Pi*Zeta[5] + 
      93*G[{0}, x]*Zeta[5])) + COLOR[CF^3]*(-1127/64 - ((91*I)/32)*Pi + 
    (1471*Pi^2)/128 - ((7721*I)/144)*Pi^3 - (3037*Pi^4)/960 - 
    ((5183*I)/4320)*Pi^5 - (29149*Pi^6)/217728 - (4895*G[{0}, x])/192 + 
    ((691*I)/24)*Pi*G[{0}, x] + (4571*Pi^2*G[{0}, x])/288 + 
    ((3103*I)/144)*Pi^3*G[{0}, x] + (17857*Pi^4*G[{0}, x])/2880 + 
    ((73*I)/360)*Pi^5*G[{0}, x] + (775*G[{1}, x])/24 + 
    ((2249*I)/96)*Pi*G[{1}, x] + (181*Pi^2*G[{1}, x])/18 + 
    ((3809*I)/144)*Pi^3*G[{1}, x] - (241*Pi^4*G[{1}, x])/180 - 
    ((43*I)/160)*Pi^5*G[{1}, x] + (1471*G[{0, 0}, x])/24 - 
    ((335*I)/6)*Pi*G[{0, 0}, x] - (551*Pi^2*G[{0, 0}, x])/72 - 
    ((607*I)/24)*Pi^3*G[{0, 0}, x] - (67*Pi^4*G[{0, 0}, x])/36 - 
    (115*G[{0, 1}, x])/4 + ((715*I)/6)*Pi*G[{0, 1}, x] + 
    (673*Pi^2*G[{0, 1}, x])/72 - ((25*I)/9)*Pi^3*G[{0, 1}, x] - 
    (3*Pi^4*G[{0, 1}, x])/10 - (115*G[{1, 0}, x])/4 + 
    ((1709*I)/24)*Pi*G[{1, 0}, x] - (1199*Pi^2*G[{1, 0}, x])/72 + 
    ((17*I)/72)*Pi^3*G[{1, 0}, x] - (131*Pi^4*G[{1, 0}, x])/180 + 
    (4865*G[{1, 1}, x])/96 - ((377*I)/3)*Pi*G[{1, 1}, x] + 
    (157*Pi^2*G[{1, 1}, x])/48 - ((43*I)/8)*Pi^3*G[{1, 1}, x] + 
    (17*Pi^4*G[{1, 1}, x])/32 + (167*G[{0, 0, 0}, x])/12 + 
    ((887*I)/12)*Pi*G[{0, 0, 0}, x] + (67*Pi^2*G[{0, 0, 0}, x])/8 + 
    ((17*I)/3)*Pi^3*G[{0, 0, 0}, x] - 69*G[{0, 0, 1}, x] - 
    ((121*I)/3)*Pi*G[{0, 0, 1}, x] - (100*Pi^2*G[{0, 0, 1}, x])/9 - 
    ((5*I)/3)*Pi^3*G[{0, 0, 1}, x] - 69*G[{0, 1, 0}, x] - 
    ((601*I)/12)*Pi*G[{0, 1, 0}, x] - (541*Pi^2*G[{0, 1, 0}, x])/36 - 
    I*Pi^3*G[{0, 1, 0}, x] + (551*G[{0, 1, 1}, x])/3 - 
    ((3*I)/4)*Pi*G[{0, 1, 1}, x] - (5*Pi^2*G[{0, 1, 1}, x])/2 + 
    ((8*I)/3)*Pi^3*G[{0, 1, 1}, x] + (1955*G[{1, 0, 0}, x])/24 + 
    ((95*I)/3)*Pi*G[{1, 0, 0}, x] - (347*Pi^2*G[{1, 0, 0}, x])/72 + 
    ((13*I)/3)*Pi^3*G[{1, 0, 0}, x] - (59*G[{1, 0, 1}, x])/4 - 
    ((151*I)/4)*Pi*G[{1, 0, 1}, x] - (11*Pi^2*G[{1, 0, 1}, x])/4 + 
    ((31*I)/12)*Pi^3*G[{1, 0, 1}, x] - (59*G[{1, 1, 0}, x])/4 - 
    (60*I)*Pi*G[{1, 1, 0}, x] + (25*Pi^2*G[{1, 1, 0}, x])/2 + 
    ((3*I)/2)*Pi^3*G[{1, 1, 0}, x] - (1295*G[{1, 1, 1}, x])/12 + 
    ((907*I)/12)*Pi*G[{1, 1, 1}, x] + (13*Pi^2*G[{1, 1, 1}, x])/6 - 
    ((13*I)/12)*Pi^3*G[{1, 1, 1}, x] + 4*G[{0, 0, 0, 0}, x] - 
    ((207*I)/2)*Pi*G[{0, 0, 0, 0}, x] - (5*Pi^2*G[{0, 0, 0, 0}, x])/2 + 
    (361*G[{0, 0, 0, 1}, x])/6 - ((23*I)/2)*Pi*G[{0, 0, 0, 1}, x] + 
    (5*Pi^2*G[{0, 0, 0, 1}, x])/3 + (361*G[{0, 0, 1, 0}, x])/6 + 
    ((218*I)/3)*Pi*G[{0, 0, 1, 0}, x] + (23*Pi^2*G[{0, 0, 1, 0}, x])/6 - 
    90*G[{0, 0, 1, 1}, x] + ((329*I)/6)*Pi*G[{0, 0, 1, 1}, x] - 
    (10*Pi^2*G[{0, 0, 1, 1}, x])/3 + G[{0, 1, 0, 0}, x]/3 + 
    ((143*I)/3)*Pi*G[{0, 1, 0, 0}, x] + (7*Pi^2*G[{0, 1, 0, 0}, x])/3 - 
    (479*G[{0, 1, 0, 1}, x])/12 + ((109*I)/2)*Pi*G[{0, 1, 0, 1}, x] - 
    (3*Pi^2*G[{0, 1, 0, 1}, x])/2 - (479*G[{0, 1, 1, 0}, x])/12 - 
    (5*I)*Pi*G[{0, 1, 1, 0}, x] + (2*Pi^2*G[{0, 1, 1, 0}, x])/3 + 
    (217*G[{0, 1, 1, 1}, x])/6 - ((209*I)/3)*Pi*G[{0, 1, 1, 1}, x] + 
    (2*Pi^2*G[{0, 1, 1, 1}, x])/3 + (9*G[{1, 0, 0, 0}, x])/2 - 
    ((257*I)/6)*Pi*G[{1, 0, 0, 0}, x] + Pi^2*G[{1, 0, 0, 0}, x] + 
    (263*G[{1, 0, 0, 1}, x])/12 + ((80*I)/3)*Pi*G[{1, 0, 0, 1}, x] + 
    (5*Pi^2*G[{1, 0, 0, 1}, x])/3 + (263*G[{1, 0, 1, 0}, x])/12 + 
    (16*I)*Pi*G[{1, 0, 1, 0}, x] + (2*Pi^2*G[{1, 0, 1, 0}, x])/3 - 
    (179*G[{1, 0, 1, 1}, x])/3 - ((79*I)/3)*Pi*G[{1, 0, 1, 1}, x] + 
    (11*Pi^2*G[{1, 0, 1, 1}, x])/4 - (275*G[{1, 1, 0, 0}, x])/6 - 
    (2*I)*Pi*G[{1, 1, 0, 0}, x] - (13*Pi^2*G[{1, 1, 0, 0}, x])/6 - 
    (85*G[{1, 1, 0, 1}, x])/6 - (11*I)*Pi*G[{1, 1, 0, 1}, x] + 
    (10*Pi^2*G[{1, 1, 0, 1}, x])/3 - (85*G[{1, 1, 1, 0}, x])/6 + 
    ((9*I)/2)*Pi*G[{1, 1, 1, 0}, x] - (8*Pi^2*G[{1, 1, 1, 0}, x])/3 + 
    (359*G[{1, 1, 1, 1}, x])/4 - (I/2)*Pi*G[{1, 1, 1, 1}, x] - 
    (17*Pi^2*G[{1, 1, 1, 1}, x])/4 + FF[x^(-2)]*(-(Pi^2*G[{1, 1}, x]) + 
      (3*I)*Pi*G[{1, 1, 1}, x] + 3*G[{1, 1, 1, 1}, x]) - 
    (135*G[{0, 0, 0, 0, 0}, x])/2 + (32*I)*Pi*G[{0, 0, 0, 0, 0}, x] - 
    33*G[{0, 0, 0, 0, 1}, x] + (14*I)*Pi*G[{0, 0, 0, 0, 1}, x] - 
    33*G[{0, 0, 0, 1, 0}, x] - (17*I)*Pi*G[{0, 0, 0, 1, 0}, x] + 
    (37*G[{0, 0, 0, 1, 1}, x])/2 - (27*I)*Pi*G[{0, 0, 0, 1, 1}, x] + 
    (101*G[{0, 0, 1, 0, 0}, x])/2 - (18*I)*Pi*G[{0, 0, 1, 0, 0}, x] + 
    (115*G[{0, 0, 1, 0, 1}, x])/6 - (13*I)*Pi*G[{0, 0, 1, 0, 1}, x] + 
    (115*G[{0, 0, 1, 1, 0}, x])/6 + (5*I)*Pi*G[{0, 0, 1, 1, 0}, x] + 
    (107*G[{0, 0, 1, 1, 1}, x])/3 + (18*I)*Pi*G[{0, 0, 1, 1, 1}, x] + 
    24*G[{0, 1, 0, 0, 0}, x] + (71*G[{0, 1, 0, 0, 1}, x])/3 - 
    (8*I)*Pi*G[{0, 1, 0, 0, 1}, x] + (71*G[{0, 1, 0, 1, 0}, x])/3 + 
    I*Pi*G[{0, 1, 0, 1, 0}, x] + (185*G[{0, 1, 0, 1, 1}, x])/6 + 
    (9*I)*Pi*G[{0, 1, 0, 1, 1}, x] - (28*G[{0, 1, 1, 0, 0}, x])/3 - 
    (6*I)*Pi*G[{0, 1, 1, 0, 0}, x] + (13*G[{0, 1, 1, 0, 1}, x])/3 + 
    (2*I)*Pi*G[{0, 1, 1, 0, 1}, x] + (13*G[{0, 1, 1, 1, 0}, x])/3 - 
    (7*I)*Pi*G[{0, 1, 1, 1, 0}, x] - 74*G[{0, 1, 1, 1, 1}, x] - 
    (201*G[{1, 0, 0, 0, 0}, x])/2 + (8*I)*Pi*G[{1, 0, 0, 0, 0}, x] + 
    (173*G[{1, 0, 0, 0, 1}, x])/3 - (10*I)*Pi*G[{1, 0, 0, 0, 1}, x] + 
    (173*G[{1, 0, 0, 1, 0}, x])/3 - (14*I)*Pi*G[{1, 0, 0, 1, 0}, x] - 
    31*G[{1, 0, 0, 1, 1}, x] + (2*I)*Pi*G[{1, 0, 0, 1, 1}, x] + 
    (143*G[{1, 0, 1, 0, 0}, x])/6 - (2*I)*Pi*G[{1, 0, 1, 0, 0}, x] - 
    (47*G[{1, 0, 1, 0, 1}, x])/6 - I*Pi*G[{1, 0, 1, 0, 1}, x] - 
    (47*G[{1, 0, 1, 1, 0}, x])/6 - (4*I)*Pi*G[{1, 0, 1, 1, 0}, x] - 
    20*G[{1, 0, 1, 1, 1}, x] + (3*I)*Pi*G[{1, 0, 1, 1, 1}, x] + 
    32*G[{1, 1, 0, 0, 0}, x] + (30*I)*Pi*G[{1, 1, 0, 0, 0}, x] - 
    31*G[{1, 1, 0, 0, 1}, x] - (8*I)*Pi*G[{1, 1, 0, 0, 1}, x] - 
    31*G[{1, 1, 0, 1, 0}, x] - (10*I)*Pi*G[{1, 1, 0, 1, 0}, x] + 
    20*G[{1, 1, 0, 1, 1}, x] + (2*I)*Pi*G[{1, 1, 0, 1, 1}, x] + 
    G[{1, 1, 1, 0, 0}, x]/2 + (4*I)*Pi*G[{1, 1, 1, 0, 0}, x] + 
    4*G[{1, 1, 1, 0, 1}, x] - (3*I)*Pi*G[{1, 1, 1, 0, 1}, x] + 
    4*G[{1, 1, 1, 1, 0}, x] + (8*I)*Pi*G[{1, 1, 1, 1, 0}, x] + 
    (15*I)*Pi*G[{1, 1, 1, 1, 1}, x] + 38*G[{0, 0, 0, 0, 0, 0}, x] - 
    6*G[{0, 0, 0, 0, 0, 1}, x] - 6*G[{0, 0, 0, 0, 1, 0}, x] + 
    20*G[{0, 0, 0, 0, 1, 1}, x] - 28*G[{0, 0, 0, 1, 0, 0}, x] + 
    11*G[{0, 0, 0, 1, 0, 1}, x] + 11*G[{0, 0, 0, 1, 1, 0}, x] - 
    38*G[{0, 0, 0, 1, 1, 1}, x] - 12*G[{0, 0, 1, 0, 0, 0}, x] - 
    6*G[{0, 0, 1, 0, 0, 1}, x] - 6*G[{0, 0, 1, 0, 1, 0}, x] - 
    7*G[{0, 0, 1, 0, 1, 1}, x] - G[{0, 0, 1, 1, 0, 0}, x] + 
    6*G[{0, 0, 1, 1, 0, 1}, x] + 6*G[{0, 0, 1, 1, 1, 0}, x] + 
    12*G[{0, 0, 1, 1, 1, 1}, x] + 10*G[{0, 1, 0, 0, 0, 0}, x] - 
    10*G[{0, 1, 0, 0, 0, 1}, x] - 10*G[{0, 1, 0, 0, 1, 0}, x] + 
    2*G[{0, 1, 0, 0, 1, 1}, x] - 2*G[{0, 1, 0, 1, 0, 0}, x] + 
    3*G[{0, 1, 0, 1, 0, 1}, x] + 3*G[{0, 1, 0, 1, 1, 0}, x] + 
    6*G[{0, 1, 0, 1, 1, 1}, x] - 12*G[{0, 1, 1, 0, 0, 0}, x] + 
    6*G[{0, 1, 1, 0, 0, 1}, x] + 6*G[{0, 1, 1, 0, 1, 0}, x] - 
    4*G[{0, 1, 1, 0, 1, 1}, x] - 7*G[{0, 1, 1, 1, 0, 0}, x] + 
    8*G[{1, 0, 0, 0, 0, 1}, x] + 8*G[{1, 0, 0, 0, 1, 0}, x] - 
    18*G[{1, 0, 0, 0, 1, 1}, x] - 6*G[{1, 0, 0, 1, 0, 0}, x] - 
    8*G[{1, 0, 0, 1, 0, 1}, x] - 8*G[{1, 0, 0, 1, 1, 0}, x] + 
    10*G[{1, 0, 0, 1, 1, 1}, x] - 4*G[{1, 0, 1, 0, 0, 0}, x] + 
    2*G[{1, 0, 1, 0, 0, 1}, x] + 2*G[{1, 0, 1, 0, 1, 0}, x] - 
    3*G[{1, 0, 1, 0, 1, 1}, x] - 4*G[{1, 0, 1, 1, 0, 1}, x] - 
    4*G[{1, 0, 1, 1, 1, 0}, x] + 7*G[{1, 0, 1, 1, 1, 1}, x] + 
    50*G[{1, 1, 0, 0, 0, 0}, x] - 20*G[{1, 1, 0, 0, 0, 1}, x] - 
    20*G[{1, 1, 0, 0, 1, 0}, x] + 12*G[{1, 1, 0, 0, 1, 1}, x] - 
    12*G[{1, 1, 0, 1, 0, 0}, x] + 2*G[{1, 1, 0, 1, 0, 1}, x] + 
    2*G[{1, 1, 0, 1, 1, 0}, x] + 4*G[{1, 1, 1, 0, 0, 0}, x] - 
    3*G[{1, 1, 1, 0, 1, 1}, x] + 8*G[{1, 1, 1, 1, 0, 0}, x] + 
    15*G[{1, 1, 1, 1, 1, 1}, x] - (1463*Zeta[3])/6 + ((113*I)/4)*Pi*Zeta[3] - 
    (143*Pi^2*Zeta[3])/8 - (7*I)*Pi^3*Zeta[3] + (1303*G[{0}, x]*Zeta[3])/12 + 
    (25*I)*Pi*G[{0}, x]*Zeta[3] + 3*Pi^2*G[{0}, x]*Zeta[3] + 
    (43*G[{1}, x]*Zeta[3])/4 - ((15*I)/2)*Pi*G[{1}, x]*Zeta[3] + 
    (43*Pi^2*G[{1}, x]*Zeta[3])/12 - (99*G[{0, 0}, x]*Zeta[3])/2 - 
    (9*I)*Pi*G[{0, 0}, x]*Zeta[3] - (21*G[{0, 1}, x]*Zeta[3])/2 - 
    (13*I)*Pi*G[{0, 1}, x]*Zeta[3] + (64*G[{1, 0}, x]*Zeta[3])/3 + 
    (4*I)*Pi*G[{1, 0}, x]*Zeta[3] - (31*G[{1, 1}, x]*Zeta[3])/2 + 
    (10*I)*Pi*G[{1, 1}, x]*Zeta[3] - 6*G[{0, 0, 0}, x]*Zeta[3] + 
    5*G[{0, 0, 1}, x]*Zeta[3] - 12*G[{0, 1, 0}, x]*Zeta[3] + 
    2*G[{0, 1, 1}, x]*Zeta[3] + 18*G[{1, 0, 0}, x]*Zeta[3] - 
    5*G[{1, 0, 1}, x]*Zeta[3] + 8*G[{1, 1, 0}, x]*Zeta[3] + 
    17*G[{1, 1, 1}, x]*Zeta[3] + 21*Zeta[3]^2 + 
    FF[x]*((-119*Pi^2)/24 + ((97*I)/6)*Pi^3 + (361*Pi^4)/72 + 
      (239*G[{0}, x])/12 + ((49*I)/2)*Pi*G[{0}, x] + 
      (179*Pi^2*G[{0}, x])/12 - ((25*I)/2)*Pi^3*G[{0}, x] - 
      (239*G[{1}, x])/12 - ((49*I)/2)*Pi*G[{1}, x] - 
      (179*Pi^2*G[{1}, x])/12 + ((5*I)/2)*Pi^3*G[{1}, x] + 
      (121*G[{0, 0}, x])/12 - ((38*I)/3)*Pi*G[{0, 0}, x] + 
      (25*Pi^2*G[{0, 0}, x])/6 + (119*G[{0, 1}, x])/12 - 
      ((307*I)/3)*Pi*G[{0, 1}, x] - (23*Pi^2*G[{0, 1}, x])/6 + 
      (119*G[{1, 0}, x])/12 + ((8*I)/3)*Pi*G[{1, 0}, x] - 
      (25*Pi^2*G[{1, 0}, x])/6 - (359*G[{1, 1}, x])/12 + 
      ((337*I)/3)*Pi*G[{1, 1}, x] + (23*Pi^2*G[{1, 1}, x])/6 + 
      (125*G[{0, 0, 0}, x])/6 - (79*I)*Pi*G[{0, 0, 0}, x] - 
      (79*G[{0, 0, 1}, x])/2 - (33*I)*Pi*G[{0, 0, 1}, x] - 
      (79*G[{0, 1, 0}, x])/2 + (55*I)*Pi*G[{0, 1, 0}, x] - 
      (341*G[{0, 1, 1}, x])/6 + (57*I)*Pi*G[{0, 1, 1}, x] - 
      (185*G[{1, 0, 0}, x])/6 + (59*I)*Pi*G[{1, 0, 0}, x] + 
      (79*G[{1, 0, 1}, x])/2 + (53*I)*Pi*G[{1, 0, 1}, x] + 
      (79*G[{1, 1, 0}, x])/2 - (35*I)*Pi*G[{1, 1, 0}, x] + 
      (401*G[{1, 1, 1}, x])/6 - (77*I)*Pi*G[{1, 1, 1}, x] - 
      101*G[{0, 0, 0, 0}, x] + 22*G[{0, 0, 0, 1}, x] + 
      22*G[{0, 0, 1, 0}, x] - 55*G[{0, 0, 1, 1}, x] + 77*G[{0, 1, 0, 0}, x] - 
      22*G[{0, 1, 0, 1}, x] - 22*G[{0, 1, 1, 0}, x] + 79*G[{0, 1, 1, 1}, x] + 
      81*G[{1, 0, 0, 0}, x] - 22*G[{1, 0, 0, 1}, x] - 22*G[{1, 0, 1, 0}, x] + 
      75*G[{1, 0, 1, 1}, x] - 57*G[{1, 1, 0, 0}, x] + 22*G[{1, 1, 0, 1}, x] + 
      22*G[{1, 1, 1, 0}, x] - 99*G[{1, 1, 1, 1}, x] + (289*Zeta[3])/3 + 
      (84*I)*Pi*Zeta[3] + 35*G[{0}, x]*Zeta[3] - 55*G[{1}, x]*Zeta[3]) + 
    FF[x^(-1)]*((29*I)*Pi*G[{1}, x] - Pi^2*G[{1}, x] + I*Pi^3*G[{1}, x] + 
      ((22*I)/3)*Pi*G[{0, 1}, x] + Pi^2*G[{0, 1}, x] + 
      ((49*I)/3)*Pi*G[{1, 0}, x] + 5*Pi^2*G[{1, 0}, x] + 29*G[{1, 1}, x] - 
      ((115*I)/6)*Pi*G[{1, 1}, x] + (41*Pi^2*G[{1, 1}, x])/6 - 
      (2*I)*Pi*G[{0, 0, 1}, x] + (22*G[{0, 1, 1}, x])/3 - 
      (2*I)*Pi*G[{0, 1, 1}, x] + (49*G[{1, 0, 1}, x])/3 + 
      (49*G[{1, 1, 0}, x])/3 - I*Pi*G[{1, 1, 0}, x] - 
      (65*G[{1, 1, 1}, x])/2 + (11*I)*Pi*G[{1, 1, 1}, x] - 
      2*G[{0, 0, 1, 1}, x] - 2*G[{0, 1, 1, 1}, x] + 28*G[{1, 1, 0, 0}, x] - 
      29*G[{1, 1, 0, 1}, x] - 29*G[{1, 1, 1, 0}, x] + 40*G[{1, 1, 1, 1}, x] - 
      30*G[{1}, x]*Zeta[3]) + FF[x]^2*((49*Pi^2)/24 - ((45*I)/4)*Pi^3 - 
      (1397*Pi^4)/240 - 2*Pi^2*G[{0}, x] + ((47*I)/4)*Pi^3*G[{0}, x] - 
      2*Pi^2*G[{1}, x] - ((23*I)/4)*Pi^3*G[{1}, x] + (49*G[{0, 0}, x])/12 - 
      ((45*I)/2)*Pi*G[{0, 0}, x] - (41*Pi^2*G[{0, 0}, x])/6 - 
      (49*G[{0, 1}, x])/12 + ((45*I)/2)*Pi*G[{0, 1}, x] + 
      (41*Pi^2*G[{0, 1}, x])/6 - (49*G[{1, 0}, x])/12 + 
      ((45*I)/2)*Pi*G[{1, 0}, x] + (41*Pi^2*G[{1, 0}, x])/6 + 
      (49*G[{1, 1}, x])/12 - ((45*I)/2)*Pi*G[{1, 1}, x] - 
      (41*Pi^2*G[{1, 1}, x])/6 - 22*G[{0, 0, 0}, x] + 
      ((137*I)/2)*Pi*G[{0, 0, 0}, x] + 4*G[{0, 0, 1}, x] + 
      ((93*I)/2)*Pi*G[{0, 0, 1}, x] + 4*G[{0, 1, 0}, x] - 
      ((117*I)/2)*Pi*G[{0, 1, 0}, x] + 14*G[{0, 1, 1}, x] - 
      ((113*I)/2)*Pi*G[{0, 1, 1}, x] + 14*G[{1, 0, 0}, x] - 
      ((113*I)/2)*Pi*G[{1, 0, 0}, x] + 4*G[{1, 0, 1}, x] - 
      ((117*I)/2)*Pi*G[{1, 0, 1}, x] + 4*G[{1, 1, 0}, x] + 
      ((93*I)/2)*Pi*G[{1, 1, 0}, x] - 22*G[{1, 1, 1}, x] + 
      ((137*I)/2)*Pi*G[{1, 1, 1}, x] + (155*G[{0, 0, 0, 0}, x])/2 - 
      9*G[{0, 0, 0, 1}, x] - 9*G[{0, 0, 1, 0}, x] + (111*G[{0, 0, 1, 1}, x])/
       2 - (135*G[{0, 1, 0, 0}, x])/2 + 9*G[{0, 1, 0, 1}, x] + 
      9*G[{0, 1, 1, 0}, x] - (131*G[{0, 1, 1, 1}, x])/2 - 
      (131*G[{1, 0, 0, 0}, x])/2 + 9*G[{1, 0, 0, 1}, x] + 
      9*G[{1, 0, 1, 0}, x] - (135*G[{1, 0, 1, 1}, x])/2 + 
      (111*G[{1, 1, 0, 0}, x])/2 - 9*G[{1, 1, 0, 1}, x] - 
      9*G[{1, 1, 1, 0}, x] + (155*G[{1, 1, 1, 1}, x])/2 - 10*Zeta[3] - 
      (107*I)*Pi*Zeta[3] - (93*G[{0}, x]*Zeta[3])/2 + 
      (117*G[{1}, x]*Zeta[3])/2) - (409*Zeta[5])/12 + ((73*I)/2)*Pi*Zeta[5] + 
    25*G[{0}, x]*Zeta[5] - (19*G[{1}, x]*Zeta[5])/2 + 
    FF[(1 - x)^(-1)]*(5/4 + ((3337*I)/96)*Pi - (3503*Pi^2)/144 + 
      ((8549*I)/144)*Pi^3 + (20*Pi^4)/3 + ((1483*I)/480)*Pi^5 + 
      (2771*Pi^6)/3780 + (3337*G[{0}, x])/96 - ((509*I)/8)*Pi*G[{0}, x] - 
      (575*Pi^2*G[{0}, x])/144 - ((2165*I)/36)*Pi^3*G[{0}, x] - 
      (13183*Pi^4*G[{0}, x])/1440 - ((27*I)/20)*Pi^5*G[{0}, x] - 
      (3*G[{1}, x])/8 + ((323*I)/6)*Pi*G[{1}, x] + 20*Pi^2*G[{1}, x] - 
      ((1001*I)/36)*Pi^3*G[{1}, x] + (19*Pi^4*G[{1}, x])/18 - 
      (3077*G[{0, 0}, x])/24 + (164*I)*Pi*G[{0, 0}, x] + 
      (631*Pi^2*G[{0, 0}, x])/72 + ((183*I)/4)*Pi^3*G[{0, 0}, x] + 
      (211*Pi^4*G[{0, 0}, x])/30 + (649*G[{0, 1}, x])/12 - 
      ((393*I)/4)*Pi*G[{0, 1}, x] - (7*Pi^2*G[{0, 1}, x])/18 + 
      ((62*I)/3)*Pi^3*G[{0, 1}, x] - (21*Pi^4*G[{0, 1}, x])/20 + 
      (649*G[{1, 0}, x])/12 - ((1363*I)/12)*Pi*G[{1, 0}, x] + 
      (541*Pi^2*G[{1, 0}, x])/36 + ((61*I)/12)*Pi^3*G[{1, 0}, x] - 
      G[{1, 1}, x]/4 + ((52*I)/3)*Pi*G[{1, 1}, x] - (37*Pi^2*G[{1, 1}, x])/
       2 + (15*I)*Pi^3*G[{1, 1}, x] + (351*G[{0, 0, 0}, x])/2 - 
      ((517*I)/3)*Pi*G[{0, 0, 0}, x] - (239*Pi^2*G[{0, 0, 0}, x])/12 - 
      (26*I)*Pi^3*G[{0, 0, 0}, x] - (37*G[{0, 0, 1}, x])/4 + 
      ((590*I)/3)*Pi*G[{0, 0, 1}, x] + (76*Pi^2*G[{0, 0, 1}, x])/3 + 
      I*Pi^3*G[{0, 0, 1}, x] - (37*G[{0, 1, 0}, x])/4 + 
      ((436*I)/3)*Pi*G[{0, 1, 0}, x] + (161*Pi^2*G[{0, 1, 0}, x])/6 + 
      (3*I)*Pi^3*G[{0, 1, 0}, x] - (169*G[{0, 1, 1}, x])/2 - 
      ((577*I)/6)*Pi*G[{0, 1, 1}, x] + (73*Pi^2*G[{0, 1, 1}, x])/6 - 
      (14*I)*Pi^3*G[{0, 1, 1}, x] - (1517*G[{1, 0, 0}, x])/12 - 
      ((199*I)/6)*Pi*G[{1, 0, 0}, x] + (157*Pi^2*G[{1, 0, 0}, x])/12 + 
      (52*G[{1, 0, 1}, x])/3 - I*Pi*G[{1, 0, 1}, x] - 
      (23*Pi^2*G[{1, 0, 1}, x])/6 + (52*G[{1, 1, 0}, x])/3 + 
      ((91*I)/2)*Pi*G[{1, 1, 0}, x] - 21*Pi^2*G[{1, 1, 0}, x] - 
      ((10*I)/3)*Pi*G[{1, 1, 1}, x] + (7*Pi^2*G[{1, 1, 1}, x])/3 - 
      (165*G[{0, 0, 0, 0}, x])/2 + (181*I)*Pi*G[{0, 0, 0, 0}, x] + 
      3*Pi^2*G[{0, 0, 0, 0}, x] - (220*G[{0, 0, 0, 1}, x])/3 - 
      (53*I)*Pi*G[{0, 0, 0, 1}, x] - 14*Pi^2*G[{0, 0, 0, 1}, x] - 
      (220*G[{0, 0, 1, 0}, x])/3 - (116*I)*Pi*G[{0, 0, 1, 0}, x] - 
      25*Pi^2*G[{0, 0, 1, 0}, x] + 255*G[{0, 0, 1, 1}, x] - 
      (59*I)*Pi*G[{0, 0, 1, 1}, x] + 7*Pi^2*G[{0, 0, 1, 1}, x] + 
      (467*G[{0, 1, 0, 0}, x])/6 - (40*I)*Pi*G[{0, 1, 0, 0}, x] - 
      16*Pi^2*G[{0, 1, 0, 0}, x] + (105*G[{0, 1, 0, 1}, x])/2 - 
      (88*I)*Pi*G[{0, 1, 0, 1}, x] + 5*Pi^2*G[{0, 1, 0, 1}, x] + 
      (105*G[{0, 1, 1, 0}, x])/2 - (24*I)*Pi*G[{0, 1, 1, 0}, x] + 
      18*Pi^2*G[{0, 1, 1, 0}, x] - (383*G[{0, 1, 1, 1}, x])/3 + 
      (176*I)*Pi*G[{0, 1, 1, 1}, x] - 2*Pi^2*G[{0, 1, 1, 1}, x] - 
      17*G[{1, 0, 0, 0}, x] + (67*I)*Pi*G[{1, 0, 0, 0}, x] - 
      (35*G[{1, 0, 0, 1}, x])/3 - (52*I)*Pi*G[{1, 0, 0, 1}, x] - 
      (35*G[{1, 0, 1, 0}, x])/3 - (24*I)*Pi*G[{1, 0, 1, 0}, x] + 
      (32*G[{1, 0, 1, 1}, x])/3 + (53*I)*Pi*G[{1, 0, 1, 1}, x] + 
      (293*G[{1, 1, 0, 0}, x])/6 + (8*I)*Pi*G[{1, 1, 0, 0}, x] - 
      (10*G[{1, 1, 0, 1}, x])/3 + (8*I)*Pi*G[{1, 1, 0, 1}, x] - 
      (10*G[{1, 1, 1, 0}, x])/3 - (15*I)*Pi*G[{1, 1, 1, 0}, x] + 
      (8*I)*Pi*G[{1, 1, 1, 1}, x] + 69*G[{0, 0, 0, 0, 0}, x] - 
      (132*I)*Pi*G[{0, 0, 0, 0, 0}, x] + 94*G[{0, 0, 0, 0, 1}, x] - 
      (72*I)*Pi*G[{0, 0, 0, 0, 1}, x] + 94*G[{0, 0, 0, 1, 0}, x] + 
      (54*I)*Pi*G[{0, 0, 0, 1, 0}, x] - 129*G[{0, 0, 0, 1, 1}, x] + 
      (150*I)*Pi*G[{0, 0, 0, 1, 1}, x] - 27*G[{0, 0, 1, 0, 0}, x] + 
      (60*I)*Pi*G[{0, 0, 1, 0, 0}, x] - 71*G[{0, 0, 1, 0, 1}, x] + 
      (114*I)*Pi*G[{0, 0, 1, 0, 1}, x] - 71*G[{0, 0, 1, 1, 0}, x] - 
      (6*I)*Pi*G[{0, 0, 1, 1, 0}, x] - 6*G[{0, 0, 1, 1, 1}, x] - 
      (168*I)*Pi*G[{0, 0, 1, 1, 1}, x] - 2*G[{0, 1, 0, 0, 0}, x] - 
      (12*I)*Pi*G[{0, 1, 0, 0, 0}, x] - 38*G[{0, 1, 0, 0, 1}, x] + 
      (54*I)*Pi*G[{0, 1, 0, 0, 1}, x] - 38*G[{0, 1, 0, 1, 0}, x] + 
      (12*I)*Pi*G[{0, 1, 0, 1, 0}, x] - 50*G[{0, 1, 0, 1, 1}, x] - 
      (54*I)*Pi*G[{0, 1, 0, 1, 1}, x] + 42*G[{0, 1, 1, 0, 0}, x] + 
      (12*I)*Pi*G[{0, 1, 1, 0, 0}, x] - 66*G[{0, 1, 1, 0, 1}, x] - 
      (24*I)*Pi*G[{0, 1, 1, 0, 1}, x] - 66*G[{0, 1, 1, 1, 0}, x] + 
      (12*I)*Pi*G[{0, 1, 1, 1, 0}, x] + 242*G[{0, 1, 1, 1, 1}, x] + 
      153*G[{1, 0, 0, 0, 0}, x] - 86*G[{1, 0, 0, 0, 1}, x] - 
      86*G[{1, 0, 0, 1, 0}, x] + 34*G[{1, 0, 0, 1, 1}, x] - 
      39*G[{1, 0, 1, 0, 0}, x] + 15*G[{1, 0, 1, 0, 1}, x] + 
      15*G[{1, 0, 1, 1, 0}, x] + 38*G[{1, 0, 1, 1, 1}, x] - 
      38*G[{1, 1, 0, 0, 0}, x] + 46*G[{1, 1, 0, 0, 1}, x] + 
      46*G[{1, 1, 0, 1, 0}, x] - 38*G[{1, 1, 0, 1, 1}, x] - 
      23*G[{1, 1, 1, 0, 0}, x] + 8*G[{1, 1, 1, 0, 1}, x] + 
      8*G[{1, 1, 1, 1, 0}, x] - 168*G[{0, 0, 0, 0, 0, 0}, x] + 
      36*G[{0, 0, 0, 0, 0, 1}, x] + 36*G[{0, 0, 0, 0, 1, 0}, x] - 
      108*G[{0, 0, 0, 0, 1, 1}, x] + 108*G[{0, 0, 0, 1, 0, 0}, x] - 
      54*G[{0, 0, 0, 1, 0, 1}, x] - 54*G[{0, 0, 0, 1, 1, 0}, x] + 
      204*G[{0, 0, 0, 1, 1, 1}, x] + 24*G[{0, 0, 1, 0, 0, 0}, x] + 
      36*G[{0, 0, 1, 0, 0, 1}, x] + 36*G[{0, 0, 1, 0, 1, 0}, x] + 
      78*G[{0, 0, 1, 0, 1, 1}, x] - 42*G[{0, 0, 1, 1, 0, 0}, x] + 
      36*G[{0, 0, 1, 1, 0, 1}, x] + 36*G[{0, 0, 1, 1, 1, 0}, x] - 
      204*G[{0, 0, 1, 1, 1, 1}, x] - 72*G[{0, 1, 0, 0, 0, 0}, x] + 
      60*G[{0, 1, 0, 0, 0, 1}, x] + 60*G[{0, 1, 0, 0, 1, 0}, x] - 
      6*G[{0, 1, 0, 0, 1, 1}, x] + 18*G[{0, 1, 0, 1, 0, 0}, x] - 
      6*G[{0, 1, 0, 1, 0, 1}, x] - 6*G[{0, 1, 0, 1, 1, 0}, x] - 
      48*G[{0, 1, 0, 1, 1, 1}, x] + 72*G[{0, 1, 1, 0, 0, 0}, x] - 
      60*G[{0, 1, 1, 0, 0, 1}, x] - 60*G[{0, 1, 1, 0, 1, 0}, x] + 
      36*G[{0, 1, 1, 0, 1, 1}, x] + 12*G[{0, 1, 1, 1, 0, 0}, x] + 
      (2801*Zeta[3])/12 - (70*I)*Pi*Zeta[3] + (11*Pi^2*Zeta[3])/2 + 
      (16*I)*Pi^3*Zeta[3] - (1657*G[{0}, x]*Zeta[3])/6 - 
      (18*I)*Pi*G[{0}, x]*Zeta[3] - 18*Pi^2*G[{0}, x]*Zeta[3] - 
      44*G[{1}, x]*Zeta[3] - (27*I)*Pi*G[{1}, x]*Zeta[3] + 
      113*G[{0, 0}, x]*Zeta[3] + (30*I)*Pi*G[{0, 0}, x]*Zeta[3] + 
      10*G[{0, 1}, x]*Zeta[3] + (48*I)*Pi*G[{0, 1}, x]*Zeta[3] - 
      22*G[{1, 0}, x]*Zeta[3] + 44*G[{1, 1}, x]*Zeta[3] + 
      12*G[{0, 0, 0}, x]*Zeta[3] - 54*G[{0, 0, 1}, x]*Zeta[3] + 
      42*G[{0, 1, 0}, x]*Zeta[3] - 24*G[{0, 1, 1}, x]*Zeta[3] - 
      78*Zeta[3]^2 + 35*Zeta[5] - 150*G[{0}, x]*Zeta[5]) + 
    FF[(1 - x)^(-2)]*(((649*I)/72)*Pi^3 - (41*Pi^4)/15 - ((937*I)/432)*Pi^5 - 
      (5263*Pi^6)/7560 + ((6337*I)/96)*Pi*G[{0}, x] - 
      (277*Pi^2*G[{0}, x])/72 + ((5683*I)/144)*Pi^3*G[{0}, x] + 
      (275*Pi^4*G[{0}, x])/144 + ((443*I)/480)*Pi^5*G[{0}, x] - 
      ((4*I)/3)*Pi^3*G[{1}, x] + (Pi^4*G[{1}, x])/10 + 
      (6337*G[{0, 0}, x])/96 - ((1451*I)/12)*Pi*G[{0, 0}, x] + 
      (95*Pi^2*G[{0, 0}, x])/144 - ((449*I)/24)*Pi^3*G[{0, 0}, x] - 
      (8267*Pi^4*G[{0, 0}, x])/1440 + ((301*I)/4)*Pi*G[{0, 1}, x] + 
      (Pi^2*G[{0, 1}, x])/6 - ((581*I)/36)*Pi^3*G[{0, 1}, x] + 
      (121*Pi^4*G[{0, 1}, x])/180 + ((127*I)/6)*Pi*G[{1, 0}, x] - 
      ((61*I)/36)*Pi^3*G[{1, 0}, x] - (602*G[{0, 0, 0}, x])/3 + 
      ((284*I)/3)*Pi*G[{0, 0, 0}, x] + (49*Pi^2*G[{0, 0, 0}, x])/6 + 
      ((253*I)/12)*Pi^3*G[{0, 0, 0}, x] + (301*G[{0, 0, 1}, x])/4 - 
      ((311*I)/6)*Pi*G[{0, 0, 1}, x] - (359*Pi^2*G[{0, 0, 1}, x])/36 + 
      ((11*I)/6)*Pi^3*G[{0, 0, 1}, x] + (301*G[{0, 1, 0}, x])/4 - 
      ((269*I)/4)*Pi*G[{0, 1, 0}, x] - (119*Pi^2*G[{0, 1, 0}, x])/36 + 
      (I/12)*Pi^3*G[{0, 1, 0}, x] + ((50*I)/3)*Pi*G[{0, 1, 1}, x] - 
      (97*Pi^2*G[{0, 1, 1}, x])/6 + (15*I)*Pi^3*G[{0, 1, 1}, x] + 
      (127*G[{1, 0, 0}, x])/6 + (6*I)*Pi*G[{1, 0, 0}, x] + 
      (31*Pi^2*G[{1, 0, 0}, x])/36 - ((13*I)/2)*Pi*G[{1, 0, 1}, x] + 
      (4*Pi^2*G[{1, 0, 1}, x])/3 + ((3*I)/2)*Pi*G[{1, 1, 0}, x] + 
      Pi^2*G[{1, 1, 0}, x] + (163*G[{0, 0, 0, 0}, x])/2 - 
      ((119*I)/2)*Pi*G[{0, 0, 0, 0}, x] - (19*Pi^2*G[{0, 0, 0, 0}, x])/4 + 
      (79*G[{0, 0, 0, 1}, x])/6 + ((231*I)/2)*Pi*G[{0, 0, 0, 1}, x] + 
      (29*Pi^2*G[{0, 0, 0, 1}, x])/3 + (79*G[{0, 0, 1, 0}, x])/6 + 
      ((157*I)/3)*Pi*G[{0, 0, 1, 0}, x] + (49*Pi^2*G[{0, 0, 1, 0}, x])/2 - 
      (121*G[{0, 0, 1, 1}, x])/2 - ((136*I)/3)*Pi*G[{0, 0, 1, 1}, x] - 
      (35*Pi^2*G[{0, 0, 1, 1}, x])/6 - (953*G[{0, 1, 0, 0}, x])/12 - 
      ((19*I)/6)*Pi*G[{0, 1, 0, 0}, x] + (197*Pi^2*G[{0, 1, 0, 0}, x])/12 + 
      (50*G[{0, 1, 0, 1}, x])/3 - (19*I)*Pi*G[{0, 1, 0, 1}, x] - 
      (17*Pi^2*G[{0, 1, 0, 1}, x])/6 + (50*G[{0, 1, 1, 0}, x])/3 + 
      ((49*I)/2)*Pi*G[{0, 1, 1, 0}, x] - 17*Pi^2*G[{0, 1, 1, 0}, x] + 
      ((14*I)/3)*Pi*G[{0, 1, 1, 1}, x] + (7*Pi^2*G[{0, 1, 1, 1}, x])/3 + 
      11*G[{1, 0, 0, 0}, x] - ((41*I)/3)*Pi*G[{1, 0, 0, 0}, x] - 
      (13*G[{1, 0, 0, 1}, x])/2 - ((14*I)/3)*Pi*G[{1, 0, 0, 1}, x] - 
      (13*G[{1, 0, 1, 0}, x])/2 + (2*I)*Pi*G[{1, 0, 1, 0}, x] - 
      ((8*I)/3)*Pi*G[{1, 0, 1, 1}, x] + (3*G[{1, 1, 0, 0}, x])/2 - 
      (3*I)*Pi*G[{1, 1, 0, 0}, x] + 21*G[{0, 0, 0, 0, 0}, x] + 
      (115*I)*Pi*G[{0, 0, 0, 0, 0}, x] - 61*G[{0, 0, 0, 0, 1}, x] + 
      (66*I)*Pi*G[{0, 0, 0, 0, 1}, x] - 61*G[{0, 0, 0, 1, 0}, x] - 
      (40*I)*Pi*G[{0, 0, 0, 1, 0}, x] + (323*G[{0, 0, 0, 1, 1}, x])/2 - 
      (119*I)*Pi*G[{0, 0, 0, 1, 1}, x] - 28*G[{0, 0, 1, 0, 0}, x] - 
      (40*I)*Pi*G[{0, 0, 1, 0, 0}, x] + (196*G[{0, 0, 1, 0, 1}, x])/3 - 
      (111*I)*Pi*G[{0, 0, 1, 0, 1}, x] + (196*G[{0, 0, 1, 1, 0}, x])/3 - 
      (7*I)*Pi*G[{0, 0, 1, 1, 0}, x] - (269*G[{0, 0, 1, 1, 1}, x])/3 + 
      (180*I)*Pi*G[{0, 0, 1, 1, 1}, x] - 13*G[{0, 1, 0, 0, 0}, x] + 
      (15*I)*Pi*G[{0, 1, 0, 0, 0}, x] + (25*G[{0, 1, 0, 0, 1}, x])/3 - 
      (50*I)*Pi*G[{0, 1, 0, 0, 1}, x] + (25*G[{0, 1, 0, 1, 0}, x])/3 - 
      (14*I)*Pi*G[{0, 1, 0, 1, 0}, x] - (82*G[{0, 1, 0, 1, 1}, x])/3 + 
      (43*I)*Pi*G[{0, 1, 0, 1, 1}, x] + (119*G[{0, 1, 1, 0, 0}, x])/6 - 
      (4*I)*Pi*G[{0, 1, 1, 0, 0}, x] + (14*G[{0, 1, 1, 0, 1}, x])/3 + 
      (8*I)*Pi*G[{0, 1, 1, 0, 1}, x] + (14*G[{0, 1, 1, 1, 0}, x])/3 - 
      (15*I)*Pi*G[{0, 1, 1, 1, 0}, x] + (8*I)*Pi*G[{0, 1, 1, 1, 1}, x] - 
      21*G[{1, 0, 0, 0, 0}, x] + (22*G[{1, 0, 0, 0, 1}, x])/3 + 
      (22*G[{1, 0, 0, 1, 0}, x])/3 - 12*G[{1, 0, 0, 1, 1}, x] + 
      (14*G[{1, 0, 1, 0, 0}, x])/3 - (8*G[{1, 0, 1, 0, 1}, x])/3 - 
      (8*G[{1, 0, 1, 1, 0}, x])/3 - 3*G[{1, 1, 0, 0, 0}, x] + 
      145*G[{0, 0, 0, 0, 0, 0}, x] - 30*G[{0, 0, 0, 0, 0, 1}, x] - 
      30*G[{0, 0, 0, 0, 1, 0}, x] + 96*G[{0, 0, 0, 0, 1, 1}, x] - 
      83*G[{0, 0, 0, 1, 0, 0}, x] + 43*G[{0, 0, 0, 1, 0, 1}, x] + 
      43*G[{0, 0, 0, 1, 1, 0}, x] - 162*G[{0, 0, 0, 1, 1, 1}, x] - 
      12*G[{0, 0, 1, 0, 0, 0}, x] - 28*G[{0, 0, 1, 0, 0, 1}, x] - 
      28*G[{0, 0, 1, 0, 1, 0}, x] - 83*G[{0, 0, 1, 0, 1, 1}, x] + 
      55*G[{0, 0, 1, 1, 0, 0}, x] - 62*G[{0, 0, 1, 1, 0, 1}, x] - 
      62*G[{0, 0, 1, 1, 1, 0}, x] + 242*G[{0, 0, 1, 1, 1, 1}, x] + 
      69*G[{0, 1, 0, 0, 0, 0}, x] - 54*G[{0, 1, 0, 0, 0, 1}, x] - 
      54*G[{0, 1, 0, 0, 1, 0}, x] + 4*G[{0, 1, 0, 0, 1, 1}, x] - 
      19*G[{0, 1, 0, 1, 0, 0}, x] + 5*G[{0, 1, 0, 1, 0, 1}, x] + 
      5*G[{0, 1, 0, 1, 1, 0}, x] + 38*G[{0, 1, 0, 1, 1, 1}, x] - 
      50*G[{0, 1, 1, 0, 0, 0}, x] + 46*G[{0, 1, 1, 0, 0, 1}, x] + 
      46*G[{0, 1, 1, 0, 1, 0}, x] - 38*G[{0, 1, 1, 0, 1, 1}, x] - 
      23*G[{0, 1, 1, 1, 0, 0}, x] + 8*G[{0, 1, 1, 1, 0, 1}, x] + 
      8*G[{0, 1, 1, 1, 1, 0}, x] - (649*Zeta[3])/12 + 
      ((115*I)/2)*Pi*Zeta[3] + (46*Pi^2*Zeta[3])/3 - 
      ((119*I)/6)*Pi^3*Zeta[3] + (911*G[{0}, x]*Zeta[3])/6 - 
      (10*I)*Pi*G[{0}, x]*Zeta[3] + (83*Pi^2*G[{0}, x]*Zeta[3])/6 + 
      8*G[{1}, x]*Zeta[3] - (9*I)*Pi*G[{1}, x]*Zeta[3] - 
      68*G[{0, 0}, x]*Zeta[3] - (11*I)*Pi*G[{0, 0}, x]*Zeta[3] + 
      20*G[{0, 1}, x]*Zeta[3] - (47*I)*Pi*G[{0, 1}, x]*Zeta[3] - 
      (7*G[{1, 0}, x]*Zeta[3])/3 + 59*G[{0, 0, 1}, x]*Zeta[3] - 
      32*G[{0, 1, 0}, x]*Zeta[3] + 44*G[{0, 1, 1}, x]*Zeta[3] + 
      59*Zeta[3]^2 + (697*Zeta[5])/12 - ((5*I)/2)*Pi*Zeta[5] + 
      114*G[{0}, x]*Zeta[5])), 
 COLOR[CF*Nf^2]*(203/324 - (19*G[{0}, x])/54 + G[{0, 0}, x]/9 + 
    FF[x]*(-203/162 + (19*G[{0}, x])/54 + (19*G[{1}, x])/54 - 
      G[{0, 0}, x]/9 - G[{1, 1}, x]/9)) + COLOR[CF*Nf*NfV2]*
   (((-19*I)/6)*Pi + (3*Pi^2)/4 + (I/12)*Pi^3 - ((8*I)/3)*Pi*G[{0}, x] + 
    (3*Pi^2*G[{0}, x])/4 - (19*G[{1}, x])/6 + ((34*I)/9)*Pi*G[{1}, x] - 
    (10*Pi^2*G[{1}, x])/9 - (8*G[{0, 0}, x])/3 + ((5*I)/6)*Pi*G[{0, 1}, x] - 
    ((2*I)/3)*Pi*G[{1, 0}, x] + (43*G[{1, 1}, x])/9 - (I/6)*Pi*G[{1, 1}, x] + 
    G[{0, 0, 0}, x] + (5*G[{0, 1, 1}, x])/6 - G[{1, 0, 0}, x]/2 - 
    G[{1, 0, 1}, x]/6 - G[{1, 1, 0}, x]/6 - (5*G[{1, 1, 1}, x])/3 + 
    FF[x^(-1)]*(((-8*I)/3)*Pi*G[{1}, x] + (3*Pi^2*G[{1}, x])/4 - 
      (I/2)*Pi*G[{0, 1}, x] - (8*G[{1, 1}, x])/3 - G[{0, 1, 1}, x]/2 + 
      G[{1, 1, 1}, x]) + FF[x]^2*((13*Pi^2)/12 + (I/18)*Pi^3 + 
      (19*G[{0}, x])/3 + ((4*I)/3)*Pi*G[{0}, x] - (5*Pi^2*G[{0}, x])/18 - 
      (19*G[{1}, x])/3 - ((4*I)/3)*Pi*G[{1}, x] + (5*Pi^2*G[{1}, x])/18 + 
      (3*G[{0, 0}, x])/2 + (I/3)*Pi*G[{0, 0}, x] - (13*G[{0, 1}, x])/6 + 
      (I/3)*Pi*G[{0, 1}, x] - (13*G[{1, 0}, x])/6 - (I/3)*Pi*G[{1, 0}, x] + 
      (17*G[{1, 1}, x])/6 - (I/3)*Pi*G[{1, 1}, x] - G[{0, 0, 0}, x] + 
      G[{0, 0, 1}, x]/3 + G[{0, 1, 0}, x]/3 + G[{0, 1, 1}, x] + 
      G[{1, 0, 0}, x] - G[{1, 0, 1}, x]/3 - G[{1, 1, 0}, x]/3 - 
      G[{1, 1, 1}, x] - (4*Zeta[3])/3) + 
    FF[x]*(((19*I)/3)*Pi - (67*Pi^2)/36 + (I/36)*Pi^3 - (19*G[{0}, x])/6 - 
      ((22*I)/9)*Pi*G[{0}, x] + (23*Pi^2*G[{0}, x])/36 + (19*G[{1}, x])/2 + 
      ((2*I)/9)*Pi*G[{1}, x] + (Pi^2*G[{1}, x])/12 - (13*G[{0, 0}, x])/6 - 
      (I/6)*Pi*G[{0, 0}, x] + (13*G[{0, 1}, x])/18 - (I/2)*Pi*G[{0, 1}, x] + 
      (13*G[{1, 0}, x])/18 + (I/6)*Pi*G[{1, 0}, x] - (7*G[{1, 1}, x])/2 + 
      (I/2)*Pi*G[{1, 1}, x] + G[{0, 0, 0}, x] - G[{0, 0, 1}, x]/6 - 
      G[{0, 1, 0}, x]/6 - (2*G[{0, 1, 1}, x])/3 - (2*G[{1, 0, 0}, x])/3 + 
      G[{1, 0, 1}, x]/2 + G[{1, 1, 0}, x]/2 + G[{1, 1, 1}, x] + Zeta[3]/6) + 
    FF[(1 - x)^(-1)]*((-I/12)*Pi^3 + ((8*I)/3)*Pi*G[{0}, x] - 
      (3*Pi^2*G[{0}, x])/4 + (8*G[{0, 0}, x])/3 + (I/2)*Pi*G[{1, 0}, x] - 
      G[{0, 0, 0}, x] + G[{1, 0, 0}, x]/2 + Zeta[3]/2) + 
    FF[x]^3*((-13*Pi^2)/18 - (13*G[{0, 0}, x])/9 + (13*G[{0, 1}, x])/9 + 
      (13*G[{1, 0}, x])/9 - (13*G[{1, 1}, x])/9 + (2*G[{0, 0, 0}, x])/3 - 
      (2*G[{0, 1, 1}, x])/3 - (2*G[{1, 0, 0}, x])/3 + (2*G[{1, 1, 1}, x])/3 + 
      (2*Zeta[3])/3) - Zeta[3]/2) + COLOR[CF^2*Nf]*
   (7055/2592 + ((205*I)/108)*Pi - (41*Pi^2)/108 + (I/36)*Pi^3 - 
    2*G[{0}, x] - ((35*I)/18)*Pi*G[{0}, x] + (17*Pi^2*G[{0}, x])/72 + 
    (59*G[{1}, x])/36 + ((29*I)/36)*Pi*G[{1}, x] + (Pi^2*G[{1}, x])/9 - 
    (19*G[{0, 0}, x])/36 + ((7*I)/6)*Pi*G[{0, 0}, x] - (2*G[{0, 1}, x])/3 + 
    ((3*I)/2)*Pi*G[{0, 1}, x] - (2*G[{1, 0}, x])/3 - 
    ((2*I)/3)*Pi*G[{1, 0}, x] + (41*G[{1, 1}, x])/36 - 
    ((5*I)/3)*Pi*G[{1, 1}, x] + (11*G[{0, 0, 0}, x])/6 + 
    (3*G[{0, 1, 1}, x])/2 - G[{1, 0, 0}, x]/2 - G[{1, 0, 1}, x]/6 - 
    G[{1, 1, 0}, x]/6 - (11*G[{1, 1, 1}, x])/6 + 
    FF[x^(-1)]*(((-17*I)/36)*Pi*G[{1}, x] + (Pi^2*G[{1}, x])/12 - 
      (I/2)*Pi*G[{0, 1}, x] - (17*G[{1, 1}, x])/36 + 
      ((2*I)/3)*Pi*G[{1, 1}, x] - G[{0, 1, 1}, x]/2 + G[{1, 1, 1}, x]) + 
    FF[x]^2*((-29*Pi^2)/4 - (41*G[{0}, x])/3 + (59*Pi^2*G[{0}, x])/18 + 
      (41*G[{1}, x])/3 + (49*Pi^2*G[{1}, x])/18 - (21*G[{0, 0}, x])/2 + 
      (29*G[{0, 1}, x])/2 + (29*G[{1, 0}, x])/2 - (37*G[{1, 1}, x])/2 + 
      (41*G[{0, 0, 0}, x])/3 - (23*G[{0, 0, 1}, x])/3 - 
      (23*G[{0, 1, 0}, x])/3 + (5*G[{0, 1, 1}, x])/3 - 
      (5*G[{1, 0, 0}, x])/3 - (13*G[{1, 0, 1}, x])/3 - 
      (13*G[{1, 1, 0}, x])/3 + (31*G[{1, 1, 1}, x])/3 - 6*Zeta[3]) + 
    FF[(1 - x)^(-1)]*((-I/12)*Pi^3 + ((17*I)/36)*Pi*G[{0}, x] - 
      (Pi^2*G[{0}, x])/12 + (17*G[{0, 0}, x])/36 - 
      ((2*I)/3)*Pi*G[{0, 0}, x] + (I/2)*Pi*G[{1, 0}, x] - G[{0, 0, 0}, x] + 
      G[{1, 0, 0}, x]/2 + Zeta[3]/2) - (23*Zeta[3])/36 + 
    FF[x]*(-7055/1296 - ((205*I)/54)*Pi + (343*Pi^2)/108 + ((11*I)/36)*Pi^3 + 
      (505*G[{0}, x])/36 + ((41*I)/36)*Pi*G[{0}, x] - (13*Pi^2*G[{0}, x])/8 - 
      (479*G[{1}, x])/36 + ((41*I)/36)*Pi*G[{1}, x] - 
      (77*Pi^2*G[{1}, x])/72 + (2*G[{0, 0}, x])/9 + (I/2)*Pi*G[{0, 0}, x] - 
      (7*G[{0, 1}, x])/2 - ((5*I)/6)*Pi*G[{0, 1}, x] - (7*G[{1, 0}, x])/2 - 
      ((5*I)/6)*Pi*G[{1, 0}, x] + (74*G[{1, 1}, x])/9 + 
      (I/2)*Pi*G[{1, 1}, x] - (17*G[{0, 0, 0}, x])/3 + 
      (23*G[{0, 0, 1}, x])/6 + (23*G[{0, 1, 0}, x])/6 - 
      (8*G[{0, 1, 1}, x])/3 + (2*G[{1, 0, 0}, x])/3 + G[{1, 0, 1}, x]/2 + 
      G[{1, 1, 0}, x]/2 - (7*G[{1, 1, 1}, x])/3 + (10*Zeta[3])/9) + 
    FF[x]^3*((29*Pi^2)/6 - 2*Pi^2*G[{0}, x] - 2*Pi^2*G[{1}, x] + 
      (29*G[{0, 0}, x])/3 - (29*G[{0, 1}, x])/3 - (29*G[{1, 0}, x])/3 + 
      (29*G[{1, 1}, x])/3 - 8*G[{0, 0, 0}, x] + 4*G[{0, 0, 1}, x] + 
      4*G[{0, 1, 0}, x] + 4*G[{1, 0, 1}, x] + 4*G[{1, 1, 0}, x] - 
      8*G[{1, 1, 1}, x] + 4*Zeta[3])) + COLOR[(NfV*d[a, b, c]^2)/Nc]*
   (-1/4 - ((5*I)/4)*Pi - (17*Pi^2)/96 + (I/48)*Pi^3 + (17*Pi^4)/320 - 
    (I/4)*Pi*G[{0}, x] + (Pi^2*G[{0}, x])/6 - (5*G[{1}, x])/4 + 
    (I/4)*Pi*G[{1}, x] + (5*Pi^2*G[{1}, x])/32 + ((3*I)/16)*Pi^3*G[{1}, x] - 
    (3*G[{0, 0}, x])/16 + (I/8)*Pi*G[{0, 0}, x] + (Pi^2*G[{0, 0}, x])/3 - 
    G[{0, 1}, x]/16 - ((3*I)/8)*Pi*G[{0, 1}, x] + (Pi^2*G[{0, 1}, x])/12 - 
    G[{1, 0}, x]/16 + ((5*I)/8)*Pi*G[{1, 0}, x] - (Pi^2*G[{1, 0}, x])/6 + 
    (5*G[{1, 1}, x])/16 - ((3*I)/8)*Pi*G[{1, 1}, x] - (Pi^2*G[{1, 1}, x])/8 + 
    (3*G[{0, 0, 0}, x])/16 - G[{0, 0, 1}, x]/16 - (I/8)*Pi*G[{0, 0, 1}, x] - 
    G[{0, 1, 0}, x]/16 + ((3*I)/8)*Pi*G[{0, 1, 0}, x] - 
    (5*G[{0, 1, 1}, x])/16 - (I/4)*Pi*G[{0, 1, 1}, x] + 
    (7*G[{1, 0, 0}, x])/8 + ((3*I)/8)*Pi*G[{1, 0, 0}, x] - 
    G[{1, 0, 1}, x]/4 - (I/4)*Pi*G[{1, 0, 1}, x] - G[{1, 1, 0}, x]/4 - 
    ((3*I)/4)*Pi*G[{1, 1, 0}, x] - G[{1, 1, 1}, x]/8 + 
    ((5*I)/8)*Pi*G[{1, 1, 1}, x] + G[{0, 0, 0, 0}, x] - G[{0, 0, 0, 1}, x] - 
    G[{0, 0, 1, 0}, x] + (7*G[{0, 0, 1, 1}, x])/8 + 
    (3*G[{0, 1, 0, 1}, x])/8 + (3*G[{0, 1, 1, 0}, x])/8 - 
    (5*G[{0, 1, 1, 1}, x])/8 + G[{1, 0, 0, 0}, x]/8 + G[{1, 0, 0, 1}, x]/4 + 
    G[{1, 0, 1, 0}, x]/4 - G[{1, 0, 1, 1}, x]/2 - (7*G[{1, 1, 0, 0}, x])/8 + 
    G[{1, 1, 0, 1}, x]/8 + G[{1, 1, 1, 0}, x]/8 + G[{1, 1, 1, 1}, x]/2 - 
    (7*Zeta[3])/16 + (I/2)*Pi*Zeta[3] - G[{0}, x]*Zeta[3] + 
    (9*G[{1}, x]*Zeta[3])/8 + FF[x]^3*((-13*Pi^2)/4 + ((5*I)/2)*Pi^3 - 
      Pi^4/24 - (13*G[{0, 0}, x])/2 + (5*I)*Pi*G[{0, 0}, x] - 
      (Pi^2*G[{0, 0}, x])/6 + (13*G[{0, 1}, x])/2 - (5*I)*Pi*G[{0, 1}, x] + 
      (Pi^2*G[{0, 1}, x])/6 + (13*G[{1, 0}, x])/2 - (5*I)*Pi*G[{1, 0}, x] + 
      (Pi^2*G[{1, 0}, x])/6 - (13*G[{1, 1}, x])/2 + (5*I)*Pi*G[{1, 1}, x] - 
      (Pi^2*G[{1, 1}, x])/6 + 5*G[{0, 0, 0}, x] - 5*G[{0, 1, 1}, x] - 
      5*G[{1, 0, 0}, x] + 5*G[{1, 1, 1}, x] - G[{0, 0, 0, 0}, x] + 
      G[{0, 0, 0, 1}, x] + G[{0, 0, 1, 0}, x] - G[{0, 0, 1, 1}, x] + 
      G[{0, 1, 0, 0}, x] - G[{0, 1, 0, 1}, x] - G[{0, 1, 1, 0}, x] + 
      G[{0, 1, 1, 1}, x] + G[{1, 0, 0, 0}, x] - G[{1, 0, 0, 1}, x] - 
      G[{1, 0, 1, 0}, x] + G[{1, 0, 1, 1}, x] - G[{1, 1, 0, 0}, x] + 
      G[{1, 1, 0, 1}, x] + G[{1, 1, 1, 0}, x] - G[{1, 1, 1, 1}, x] + 
      5*Zeta[3]) + FF[(1 - x)^(-1)]*((-17*Pi^4)/360 + 
      ((3*I)/16)*Pi*G[{0}, x] + (3*G[{0, 0}, x])/16 - (I/8)*Pi*G[{0, 0}, x] - 
      (Pi^2*G[{0, 0}, x])/3 + (I/16)*Pi*G[{0, 1}, x] - 
      (Pi^2*G[{0, 1}, x])/6 + (I/16)*Pi*G[{1, 0}, x] - 
      (3*G[{0, 0, 0}, x])/16 + G[{0, 0, 1}, x]/16 + G[{0, 1, 0}, x]/16 + 
      G[{1, 0, 0}, x]/16 - G[{0, 0, 0, 0}, x] + G[{0, 0, 0, 1}, x] + 
      G[{0, 0, 1, 0}, x] - G[{0, 0, 1, 1}, x] + G[{0}, x]*Zeta[3]) + 
    FF[x^(-1)]*(((-3*I)/16)*Pi*G[{1}, x] - (I/16)*Pi*G[{0, 1}, x] - 
      (I/16)*Pi*G[{1, 0}, x] + (Pi^2*G[{1, 0}, x])/6 - (3*G[{1, 1}, x])/16 + 
      (I/8)*Pi*G[{1, 1}, x] + (Pi^2*G[{1, 1}, x])/3 - G[{0, 1, 1}, x]/16 - 
      G[{1, 0, 1}, x]/16 - G[{1, 1, 0}, x]/16 + (3*G[{1, 1, 1}, x])/16 + 
      G[{1, 1, 0, 0}, x] - G[{1, 1, 0, 1}, x] - G[{1, 1, 1, 0}, x] + 
      G[{1, 1, 1, 1}, x] - G[{1}, x]*Zeta[3]) + 
    FF[x]*(1/2 + ((5*I)/2)*Pi - (61*Pi^2)/48 + ((25*I)/24)*Pi^3 - 
      (47*Pi^4)/1440 - G[{0}, x]/4 + (5*I)*Pi*G[{0}, x] - 
      (13*Pi^2*G[{0}, x])/32 + (I/16)*Pi^3*G[{0}, x] + (11*G[{1}, x])/4 - 
      (5*I)*Pi*G[{1}, x] - (23*Pi^2*G[{1}, x])/96 - 
      ((7*I)/16)*Pi^3*G[{1}, x] + (13*G[{0, 0}, x])/8 + 
      ((11*I)/4)*Pi*G[{0, 0}, x] + (Pi^2*G[{0, 0}, x])/6 + 
      (27*G[{0, 1}, x])/8 - ((11*I)/4)*Pi*G[{0, 1}, x] + 
      (Pi^2*G[{0, 1}, x])/4 + (27*G[{1, 0}, x])/8 - 
      ((11*I)/4)*Pi*G[{1, 0}, x] + (Pi^2*G[{1, 0}, x])/12 - 
      (67*G[{1, 1}, x])/8 + ((11*I)/4)*Pi*G[{1, 1}, x] - 
      (3*Pi^2*G[{1, 1}, x])/4 + (31*G[{0, 0, 0}, x])/16 + 
      ((3*I)/8)*Pi*G[{0, 0, 0}, x] + (13*G[{0, 0, 1}, x])/16 - 
      (I/8)*Pi*G[{0, 0, 1}, x] + (13*G[{0, 1, 0}, x])/16 - 
      ((9*I)/8)*Pi*G[{0, 1, 0}, x] - (57*G[{0, 1, 1}, x])/16 + 
      ((7*I)/8)*Pi*G[{0, 1, 1}, x] - (41*G[{1, 0, 0}, x])/16 - 
      ((9*I)/8)*Pi*G[{1, 0, 0}, x] - (3*G[{1, 0, 1}, x])/16 + 
      ((7*I)/8)*Pi*G[{1, 0, 1}, x] - (3*G[{1, 1, 0}, x])/16 + 
      ((15*I)/8)*Pi*G[{1, 1, 0}, x] + (47*G[{1, 1, 1}, x])/16 - 
      ((13*I)/8)*Pi*G[{1, 1, 1}, x] + G[{0, 0, 0, 0}, x] - 
      (5*G[{0, 0, 0, 1}, x])/8 - (5*G[{0, 0, 1, 0}, x])/8 + 
      G[{0, 0, 1, 1}, x]/2 - G[{0, 1, 0, 0}, x]/4 - (7*G[{0, 1, 0, 1}, x])/
       8 - (7*G[{0, 1, 1, 0}, x])/8 + (7*G[{0, 1, 1, 1}, x])/4 + 
      G[{1, 0, 0, 0}, x]/4 - (11*G[{1, 0, 0, 1}, x])/8 - 
      (11*G[{1, 0, 1, 0}, x])/8 + (9*G[{1, 0, 1, 1}, x])/4 - 
      (3*G[{1, 1, 0, 0}, x])/2 + (27*G[{1, 1, 0, 1}, x])/8 + 
      (27*G[{1, 1, 1, 0}, x])/8 - 5*G[{1, 1, 1, 1}, x] + (35*Zeta[3])/8 - 
      I*Pi*Zeta[3] - (3*G[{0}, x]*Zeta[3])/8 + (G[{1}, x]*Zeta[3])/8) + 
    FF[x]^2*((39*Pi^2)/8 - ((15*I)/4)*Pi^3 + (7*Pi^4)/180 + (3*G[{0}, x])/2 - 
      (5*I)*Pi*G[{0}, x] + (Pi^2*G[{0}, x])/12 - (I/6)*Pi^3*G[{0}, x] - 
      (3*G[{1}, x])/2 + (5*I)*Pi*G[{1}, x] - (Pi^2*G[{1}, x])/12 + 
      (I/6)*Pi^3*G[{1}, x] + (19*G[{0, 0}, x])/4 - 
      ((15*I)/2)*Pi*G[{0, 0}, x] - (5*Pi^2*G[{0, 0}, x])/24 - 
      (39*G[{0, 1}, x])/4 + ((15*I)/2)*Pi*G[{0, 1}, x] - 
      (Pi^2*G[{0, 1}, x])/3 - (39*G[{1, 0}, x])/4 + 
      ((15*I)/2)*Pi*G[{1, 0}, x] - (Pi^2*G[{1, 0}, x])/6 + 
      (59*G[{1, 1}, x])/4 - ((15*I)/2)*Pi*G[{1, 1}, x] + 
      (17*Pi^2*G[{1, 1}, x])/24 - 7*G[{0, 0, 0}, x] - I*Pi*G[{0, 0, 0}, x] - 
      G[{0, 0, 1}, x]/2 + I*Pi*G[{0, 0, 1}, x] - G[{0, 1, 0}, x]/2 + 
      I*Pi*G[{0, 1, 0}, x] + 8*G[{0, 1, 1}, x] - I*Pi*G[{0, 1, 1}, x] + 
      7*G[{1, 0, 0}, x] + I*Pi*G[{1, 0, 0}, x] + G[{1, 0, 1}, x]/2 - 
      I*Pi*G[{1, 0, 1}, x] + G[{1, 1, 0}, x]/2 - I*Pi*G[{1, 1, 0}, x] - 
      8*G[{1, 1, 1}, x] + I*Pi*G[{1, 1, 1}, x] - (3*G[{0, 0, 0, 0}, x])/2 + 
      G[{0, 0, 0, 1}, x]/2 + G[{0, 0, 1, 0}, x]/2 + G[{0, 0, 1, 1}, x]/2 - 
      G[{0, 1, 0, 0}, x]/4 + (5*G[{0, 1, 0, 1}, x])/4 + 
      (5*G[{0, 1, 1, 0}, x])/4 - (9*G[{0, 1, 1, 1}, x])/4 - 
      (3*G[{1, 0, 0, 0}, x])/4 + (7*G[{1, 0, 0, 1}, x])/4 + 
      (7*G[{1, 0, 1, 0}, x])/4 - (11*G[{1, 0, 1, 1}, x])/4 + 
      (5*G[{1, 1, 0, 0}, x])/2 - (7*G[{1, 1, 0, 1}, x])/2 - 
      (7*G[{1, 1, 1, 0}, x])/2 + (9*G[{1, 1, 1, 1}, x])/2 - (15*Zeta[3])/2 - 
      (G[{0}, x]*Zeta[3])/4 + (G[{1}, x]*Zeta[3])/4)) + 
  COLOR[CA*CF*NfV2]*(((181*I)/8)*Pi - (34*Pi^2)/9 + ((145*I)/144)*Pi^3 + 
    (281*Pi^4)/720 + ((151*I)/12)*Pi*G[{0}, x] + (59*Pi^2*G[{0}, x])/36 + 
    (I/12)*Pi^3*G[{0}, x] + (181*G[{1}, x])/8 - ((865*I)/36)*Pi*G[{1}, x] - 
    (29*Pi^2*G[{1}, x])/18 - ((107*I)/48)*Pi^3*G[{1}, x] + 
    (373*G[{0, 0}, x])/24 - ((59*I)/12)*Pi*G[{0, 0}, x] - 
    (19*Pi^2*G[{0, 0}, x])/12 - (71*G[{0, 1}, x])/24 - 
    ((241*I)/24)*Pi*G[{0, 1}, x] + (163*Pi^2*G[{0, 1}, x])/48 - 
    (71*G[{1, 0}, x])/24 - ((17*I)/4)*Pi*G[{1, 0}, x] - 
    (187*Pi^2*G[{1, 0}, x])/48 - (1913*G[{1, 1}, x])/72 + 
    ((281*I)/24)*Pi*G[{1, 1}, x] + (21*Pi^2*G[{1, 1}, x])/8 - 
    (131*G[{0, 0, 0}, x])/24 + ((17*I)/8)*Pi*G[{0, 0, 0}, x] - 
    (119*G[{0, 0, 1}, x])/24 - ((129*I)/8)*Pi*G[{0, 0, 1}, x] - 
    (119*G[{0, 1, 0}, x])/24 - ((25*I)/8)*Pi*G[{0, 1, 0}, x] - 
    (61*G[{0, 1, 1}, x])/12 - ((9*I)/8)*Pi*G[{0, 1, 1}, x] - 
    (119*G[{1, 0, 0}, x])/8 + ((13*I)/4)*Pi*G[{1, 0, 0}, x] + 
    (85*G[{1, 0, 1}, x])/8 + ((13*I)/4)*Pi*G[{1, 0, 1}, x] + 
    (85*G[{1, 1, 0}, x])/8 + ((73*I)/4)*Pi*G[{1, 1, 0}, x] + 
    (41*G[{1, 1, 1}, x])/4 - ((5*I)/2)*Pi*G[{1, 1, 1}, x] - 
    (5*G[{0, 0, 0, 0}, x])/4 + (27*G[{0, 0, 0, 1}, x])/8 + 
    (27*G[{0, 0, 1, 0}, x])/8 - (39*G[{0, 0, 1, 1}, x])/2 - 
    G[{0, 1, 0, 0}, x] - (17*G[{0, 1, 0, 1}, x])/8 - 
    (17*G[{0, 1, 1, 0}, x])/8 + G[{0, 1, 1, 1}, x] + 
    (13*G[{1, 0, 0, 1}, x])/4 + (13*G[{1, 0, 1, 0}, x])/4 + 
    25*G[{1, 1, 0, 0}, x] - (27*G[{1, 1, 0, 1}, x])/4 - 
    (27*G[{1, 1, 1, 0}, x])/4 + (17*G[{1, 1, 1, 1}, x])/4 + (5*Zeta[3])/6 - 
    ((85*I)/8)*Pi*Zeta[3] + (51*G[{0}, x]*Zeta[3])/8 + 
    (17*G[{1}, x]*Zeta[3])/4 + FF[(1 - x)^(-1)]*(((97*I)/72)*Pi^3 - 
      (281*Pi^4)/720 - ((373*I)/24)*Pi*G[{0}, x] + (77*Pi^2*G[{0}, x])/72 - 
      (I/12)*Pi^3*G[{0}, x] - (373*G[{0, 0}, x])/24 + 
      ((47*I)/12)*Pi*G[{0, 0}, x] + (19*Pi^2*G[{0, 0}, x])/12 + 
      ((95*I)/24)*Pi*G[{0, 1}, x] - (65*Pi^2*G[{0, 1}, x])/24 - 
      ((33*I)/8)*Pi*G[{1, 0}, x] + (131*G[{0, 0, 0}, x])/24 - 
      ((17*I)/8)*Pi*G[{0, 0, 0}, x] + (95*G[{0, 0, 1}, x])/24 + 
      ((125*I)/8)*Pi*G[{0, 0, 1}, x] + (95*G[{0, 1, 0}, x])/24 + 
      (2*I)*Pi*G[{0, 1, 0}, x] + I*Pi*G[{0, 1, 1}, x] - 
      (33*G[{1, 0, 0}, x])/8 + (5*G[{0, 0, 0, 0}, x])/4 - 
      (27*G[{0, 0, 0, 1}, x])/8 - (27*G[{0, 0, 1, 0}, x])/8 + 
      19*G[{0, 0, 1, 1}, x] + G[{0, 1, 0, 0}, x] + G[{0, 1, 0, 1}, x] + 
      G[{0, 1, 1, 0}, x] - (97*Zeta[3])/12 + ((85*I)/8)*Pi*Zeta[3] - 
      (51*G[{0}, x]*Zeta[3])/8) + FF[x^(-1)]*(((373*I)/24)*Pi*G[{1}, x] - 
      (77*Pi^2*G[{1}, x])/72 + ((113*I)/48)*Pi^3*G[{1}, x] + 
      ((33*I)/8)*Pi*G[{0, 1}, x] - ((95*I)/24)*Pi*G[{1, 0}, x] + 
      (65*Pi^2*G[{1, 0}, x])/24 + (373*G[{1, 1}, x])/24 - 
      ((47*I)/12)*Pi*G[{1, 1}, x] - (19*Pi^2*G[{1, 1}, x])/12 + 
      (33*G[{0, 1, 1}, x])/8 - I*Pi*G[{1, 0, 0}, x] - 
      (95*G[{1, 0, 1}, x])/24 - (2*I)*Pi*G[{1, 0, 1}, x] - 
      (95*G[{1, 1, 0}, x])/24 - ((125*I)/8)*Pi*G[{1, 1, 0}, x] - 
      (131*G[{1, 1, 1}, x])/24 + ((17*I)/8)*Pi*G[{1, 1, 1}, x] - 
      G[{1, 0, 0, 1}, x] - G[{1, 0, 1, 0}, x] - G[{1, 0, 1, 1}, x] - 
      19*G[{1, 1, 0, 0}, x] + (27*G[{1, 1, 0, 1}, x])/8 + 
      (27*G[{1, 1, 1, 0}, x])/8 - (5*G[{1, 1, 1, 1}, x])/4 - 
      (29*G[{1}, x]*Zeta[3])/4) + FF[x]^2*((-703*Pi^2)/48 + 
      ((11*I)/72)*Pi^3 + (15*Pi^4)/32 - (197*G[{0}, x])/4 + 
      (8*I)*Pi*G[{0}, x] + (295*Pi^2*G[{0}, x])/72 - 
      ((19*I)/12)*Pi^3*G[{0}, x] + (197*G[{1}, x])/4 - (8*I)*Pi*G[{1}, x] - 
      (133*Pi^2*G[{1}, x])/72 + (I/4)*Pi^3*G[{1}, x] - 
      (247*G[{0, 0}, x])/24 - ((61*I)/12)*Pi*G[{0, 0}, x] - 
      (Pi^2*G[{0, 0}, x])/8 + (703*G[{0, 1}, x])/24 - 
      ((157*I)/12)*Pi*G[{0, 1}, x] + (13*Pi^2*G[{0, 1}, x])/8 + 
      (703*G[{1, 0}, x])/24 + ((73*I)/12)*Pi*G[{1, 0}, x] - 
      (9*Pi^2*G[{1, 0}, x])/8 - (1159*G[{1, 1}, x])/24 + 
      ((145*I)/12)*Pi*G[{1, 1}, x] - (3*Pi^2*G[{1, 1}, x])/8 + 
      (49*G[{0, 0, 0}, x])/6 - ((9*I)/2)*Pi*G[{0, 0, 0}, x] - 
      (31*G[{0, 0, 1}, x])/4 - ((9*I)/2)*Pi*G[{0, 0, 1}, x] - 
      (31*G[{0, 1, 0}, x])/4 + ((7*I)/2)*Pi*G[{0, 1, 0}, x] - 
      (65*G[{0, 1, 1}, x])/6 + (I/2)*Pi*G[{0, 1, 1}, x] - 
      (8*G[{1, 0, 0}, x])/3 + ((5*I)/2)*Pi*G[{1, 0, 0}, x] + 
      (13*G[{1, 0, 1}, x])/4 + ((17*I)/2)*Pi*G[{1, 0, 1}, x] + 
      (13*G[{1, 1, 0}, x])/4 - ((3*I)/2)*Pi*G[{1, 1, 0}, x] + 
      (43*G[{1, 1, 1}, x])/3 - ((9*I)/2)*Pi*G[{1, 1, 1}, x] - 
      (15*G[{0, 0, 0, 0}, x])/4 - (3*G[{0, 0, 0, 1}, x])/4 - 
      (3*G[{0, 0, 1, 0}, x])/4 - (15*G[{0, 0, 1, 1}, x])/4 + 
      (19*G[{0, 1, 0, 0}, x])/4 - (5*G[{0, 1, 0, 1}, x])/4 - 
      (5*G[{0, 1, 1, 0}, x])/4 + (7*G[{0, 1, 1, 1}, x])/4 - 
      (7*G[{1, 0, 0, 0}, x])/4 + (17*G[{1, 0, 0, 1}, x])/4 + 
      (17*G[{1, 0, 1, 0}, x])/4 + (17*G[{1, 0, 1, 1}, x])/4 + 
      (3*G[{1, 1, 0, 0}, x])/4 - (9*G[{1, 1, 0, 1}, x])/4 - 
      (9*G[{1, 1, 1, 0}, x])/4 - (9*G[{1, 1, 1, 1}, x])/4 + 
      (169*Zeta[3])/12 + (18*I)*Pi*Zeta[3] + 3*G[{0}, x]*Zeta[3] - 
      7*G[{1}, x]*Zeta[3]) + FF[x]^3*((703*Pi^2)/72 - ((7*I)/6)*Pi^3 - 
      (19*Pi^4)/120 - (3*Pi^2*G[{0}, x])/4 + I*Pi^3*G[{0}, x] - 
      (3*Pi^2*G[{1}, x])/4 + (703*G[{0, 0}, x])/36 - 
      ((7*I)/3)*Pi*G[{0, 0}, x] + (Pi^2*G[{0, 0}, x])/6 - 
      (703*G[{0, 1}, x])/36 + ((7*I)/3)*Pi*G[{0, 1}, x] - 
      (Pi^2*G[{0, 1}, x])/6 - (703*G[{1, 0}, x])/36 + 
      ((7*I)/3)*Pi*G[{1, 0}, x] - (Pi^2*G[{1, 0}, x])/6 + 
      (703*G[{1, 1}, x])/36 - ((7*I)/3)*Pi*G[{1, 1}, x] + 
      (Pi^2*G[{1, 1}, x])/6 - (15*G[{0, 0, 0}, x])/2 + 
      (3*I)*Pi*G[{0, 0, 0}, x] + (3*G[{0, 0, 1}, x])/2 + 
      (2*I)*Pi*G[{0, 0, 1}, x] + (3*G[{0, 1, 0}, x])/2 - 
      (4*I)*Pi*G[{0, 1, 0}, x] + (9*G[{0, 1, 1}, x])/2 - 
      I*Pi*G[{0, 1, 1}, x] + (9*G[{1, 0, 0}, x])/2 - I*Pi*G[{1, 0, 0}, x] + 
      (3*G[{1, 0, 1}, x])/2 - (4*I)*Pi*G[{1, 0, 1}, x] + 
      (3*G[{1, 1, 0}, x])/2 + (2*I)*Pi*G[{1, 1, 0}, x] - 
      (15*G[{1, 1, 1}, x])/2 + (3*I)*Pi*G[{1, 1, 1}, x] + 
      2*G[{0, 0, 0, 0}, x] + G[{0, 0, 0, 1}, x] + G[{0, 0, 1, 0}, x] + 
      G[{0, 0, 1, 1}, x] - 3*G[{0, 1, 0, 0}, x] - G[{0, 1, 0, 1}, x] - 
      G[{0, 1, 1, 0}, x] - G[{1, 0, 0, 1}, x] - G[{1, 0, 1, 0}, x] - 
      3*G[{1, 0, 1, 1}, x] + G[{1, 1, 0, 0}, x] + G[{1, 1, 0, 1}, x] + 
      G[{1, 1, 1, 0}, x] + 2*G[{1, 1, 1, 1}, x] - 3*Zeta[3] - 
      (9*I)*Pi*Zeta[3] - 2*G[{0}, x]*Zeta[3] + 4*G[{1}, x]*Zeta[3]) + 
    FF[x]*(((-181*I)/4)*Pi + (199*Pi^2)/16 - ((283*I)/144)*Pi^3 - 
      (7*Pi^4)/240 + (213*G[{0}, x])/8 + ((31*I)/9)*Pi*G[{0}, x] - 
      (27*Pi^2*G[{0}, x])/8 + ((11*I)/48)*Pi^3*G[{0}, x] - 
      (575*G[{1}, x])/8 + ((175*I)/9)*Pi*G[{1}, x] + 
      (185*Pi^2*G[{1}, x])/72 - ((13*I)/48)*Pi^3*G[{1}, x] + 
      (43*G[{0, 0}, x])/24 + ((5*I)/8)*Pi*G[{0, 0}, x] - 
      (13*Pi^2*G[{0, 0}, x])/12 - (277*G[{0, 1}, x])/72 + 
      ((601*I)/24)*Pi*G[{0, 1}, x] - (23*Pi^2*G[{0, 1}, x])/24 - 
      (277*G[{1, 0}, x])/72 + ((47*I)/8)*Pi*G[{1, 0}, x] + 
      (43*Pi^2*G[{1, 0}, x])/24 + (955*G[{1, 1}, x])/24 - 
      ((397*I)/24)*Pi*G[{1, 1}, x] - (5*Pi^2*G[{1, 1}, x])/6 - 
      (131*G[{0, 0, 0}, x])/24 + ((15*I)/8)*Pi*G[{0, 0, 0}, x] + 
      (7*G[{0, 0, 1}, x])/12 + ((3*I)/8)*Pi*G[{0, 0, 1}, x] + 
      (7*G[{0, 1, 0}, x])/12 + ((3*I)/8)*Pi*G[{0, 1, 0}, x] + 
      (631*G[{0, 1, 1}, x])/24 - ((13*I)/8)*Pi*G[{0, 1, 1}, x] + 
      (145*G[{1, 0, 0}, x])/8 - ((29*I)/8)*Pi*G[{1, 0, 0}, x] - 
      (125*G[{1, 0, 1}, x])/12 - ((37*I)/8)*Pi*G[{1, 0, 1}, x] - 
      (125*G[{1, 1, 0}, x])/12 - ((21*I)/8)*Pi*G[{1, 1, 0}, x] - 
      (93*G[{1, 1, 1}, x])/8 + ((15*I)/8)*Pi*G[{1, 1, 1}, x] - 
      (5*G[{0, 0, 0, 0}, x])/4 + (25*G[{0, 0, 0, 1}, x])/8 + 
      (25*G[{0, 0, 1, 0}, x])/8 - (11*G[{0, 0, 1, 1}, x])/4 - 
      (3*G[{0, 1, 0, 0}, x])/4 + (9*G[{0, 1, 0, 1}, x])/8 + 
      (9*G[{0, 1, 1, 0}, x])/8 - (11*G[{0, 1, 1, 1}, x])/4 + 
      (3*G[{1, 0, 0, 0}, x])/4 - (35*G[{1, 0, 0, 1}, x])/8 - 
      (35*G[{1, 0, 1, 0}, x])/8 - G[{1, 0, 1, 1}, x]/4 - 
      (29*G[{1, 1, 0, 0}, x])/4 + (37*G[{1, 1, 0, 1}, x])/8 + 
      (37*G[{1, 1, 1, 0}, x])/8 - (11*G[{1, 1, 1, 1}, x])/4 - 
      (167*Zeta[3])/24 - (5*I)*Pi*Zeta[3] + (27*G[{0}, x]*Zeta[3])/8 + 
      (43*G[{1}, x]*Zeta[3])/8)) + COLOR[CA*CF*Nf]*
   (-1343/162 + ((5*I)/4)*Pi - Pi^2/12 - ((5*I)/72)*Pi^3 + 
    (469*G[{0}, x])/108 + ((83*I)/36)*Pi*G[{0}, x] - (5*Pi^2*G[{0}, x])/72 + 
    (5*G[{1}, x])/4 + ((7*I)/36)*Pi*G[{1}, x] + (5*Pi^2*G[{1}, x])/36 + 
    (3*G[{0, 0}, x])/4 - ((3*I)/4)*Pi*G[{0, 0}, x] + G[{0, 1}, x]/3 - 
    (I/12)*Pi*G[{0, 1}, x] + G[{1, 0}, x]/3 + ((7*I)/12)*Pi*G[{1, 0}, x] - 
    (5*G[{1, 1}, x])/36 + (I/4)*Pi*G[{1, 1}, x] - (13*G[{0, 0, 0}, x])/12 - 
    G[{0, 1, 1}, x]/12 + G[{1, 0, 0}, x]/2 + G[{1, 0, 1}, x]/12 + 
    G[{1, 1, 0}, x]/12 + FF[x^(-1)]*(((71*I)/36)*Pi*G[{1}, x] - 
      (5*Pi^2*G[{1}, x])/72 + ((7*I)/12)*Pi*G[{0, 1}, x] + 
      (71*G[{1, 1}, x])/36 - ((3*I)/4)*Pi*G[{1, 1}, x] + 
      (7*G[{0, 1, 1}, x])/12 - (13*G[{1, 1, 1}, x])/12) + G[{1, 1, 1}, x]/2 + 
    FF[(1 - x)^(-1)]*(((7*I)/72)*Pi^3 - ((71*I)/36)*Pi*G[{0}, x] + 
      (5*Pi^2*G[{0}, x])/72 - (71*G[{0, 0}, x])/36 + 
      ((3*I)/4)*Pi*G[{0, 0}, x] - ((7*I)/12)*Pi*G[{1, 0}, x] + 
      (13*G[{0, 0, 0}, x])/12 - (7*G[{1, 0, 0}, x])/12 - (7*Zeta[3])/12) + 
    Zeta[3]/3 + FF[x]^3*((-29*Pi^2)/12 + (13*Pi^4)/24 + Pi^2*G[{0}, x] - 
      ((5*I)/6)*Pi^3*G[{0}, x] + Pi^2*G[{1}, x] + ((5*I)/6)*Pi^3*G[{1}, x] - 
      (29*G[{0, 0}, x])/6 + (5*Pi^2*G[{0, 0}, x])/6 + (29*G[{0, 1}, x])/6 - 
      (5*Pi^2*G[{0, 1}, x])/6 + (29*G[{1, 0}, x])/6 - 
      (5*Pi^2*G[{1, 0}, x])/6 - (29*G[{1, 1}, x])/6 + 
      (5*Pi^2*G[{1, 1}, x])/6 + 4*G[{0, 0, 0}, x] - 
      (5*I)*Pi*G[{0, 0, 0}, x] - 2*G[{0, 0, 1}, x] - 
      (5*I)*Pi*G[{0, 0, 1}, x] - 2*G[{0, 1, 0}, x] + 
      (5*I)*Pi*G[{0, 1, 0}, x] + (5*I)*Pi*G[{0, 1, 1}, x] + 
      (5*I)*Pi*G[{1, 0, 0}, x] - 2*G[{1, 0, 1}, x] + 
      (5*I)*Pi*G[{1, 0, 1}, x] - 2*G[{1, 1, 0}, x] - 
      (5*I)*Pi*G[{1, 1, 0}, x] + 4*G[{1, 1, 1}, x] - 
      (5*I)*Pi*G[{1, 1, 1}, x] - 5*G[{0, 0, 0, 0}, x] - 
      5*G[{0, 0, 1, 1}, x] + 5*G[{0, 1, 0, 0}, x] + 5*G[{0, 1, 1, 1}, x] + 
      5*G[{1, 0, 0, 0}, x] + 5*G[{1, 0, 1, 1}, x] - 5*G[{1, 1, 0, 0}, x] - 
      5*G[{1, 1, 1, 1}, x] - 2*Zeta[3] + (10*I)*Pi*Zeta[3] + 
      5*G[{0}, x]*Zeta[3] - 5*G[{1}, x]*Zeta[3]) + 
    FF[x]*(1343/81 - ((5*I)/2)*Pi - (25*Pi^2)/24 - ((29*I)/36)*Pi^3 + 
      (233*Pi^4)/1080 - (671*G[{0}, x])/54 - ((5*I)/2)*Pi*G[{0}, x] + 
      (101*Pi^2*G[{0}, x])/72 - ((2*I)/9)*Pi^3*G[{0}, x] + 
      (67*G[{1}, x])/54 - ((5*I)/2)*Pi*G[{1}, x] - (13*Pi^2*G[{1}, x])/24 + 
      ((2*I)/9)*Pi^3*G[{1}, x] - (37*G[{0, 0}, x])/36 - 
      ((9*I)/2)*Pi*G[{0, 0}, x] + (2*Pi^2*G[{0, 0}, x])/9 + 
      (7*G[{0, 1}, x])/4 - ((11*I)/2)*Pi*G[{0, 1}, x] - 
      (11*Pi^2*G[{0, 1}, x])/18 + (7*G[{1, 0}, x])/4 + 
      ((9*I)/2)*Pi*G[{1, 0}, x] - (2*Pi^2*G[{1, 0}, x])/9 - 
      (181*G[{1, 1}, x])/36 + ((11*I)/2)*Pi*G[{1, 1}, x] + 
      (11*Pi^2*G[{1, 1}, x])/18 - (19*G[{0, 0, 0}, x])/12 - 
      ((4*I)/3)*Pi*G[{0, 0, 0}, x] - (23*G[{0, 0, 1}, x])/12 - 
      ((11*I)/3)*Pi*G[{0, 0, 1}, x] - (23*G[{0, 1, 0}, x])/12 + 
      ((4*I)/3)*Pi*G[{0, 1, 0}, x] - (55*G[{0, 1, 1}, x])/12 + 
      ((11*I)/3)*Pi*G[{0, 1, 1}, x] + (15*G[{1, 0, 0}, x])/4 + 
      ((4*I)/3)*Pi*G[{1, 0, 0}, x] - G[{1, 0, 1}, x]/4 + 
      ((11*I)/3)*Pi*G[{1, 0, 1}, x] - G[{1, 1, 0}, x]/4 - 
      ((4*I)/3)*Pi*G[{1, 1, 0}, x] + (27*G[{1, 1, 1}, x])/4 - 
      ((11*I)/3)*Pi*G[{1, 1, 1}, x] - (4*G[{0, 0, 0, 0}, x])/3 - 
      (11*G[{0, 0, 1, 1}, x])/3 + (4*G[{0, 1, 0, 0}, x])/3 + 
      (11*G[{0, 1, 1, 1}, x])/3 + (4*G[{1, 0, 0, 0}, x])/3 + 
      (11*G[{1, 0, 1, 1}, x])/3 - (4*G[{1, 1, 0, 0}, x])/3 - 
      (11*G[{1, 1, 1, 1}, x])/3 + 4*Zeta[3] + (5*I)*Pi*Zeta[3] + 
      (4*G[{0}, x]*Zeta[3])/3 - (4*G[{1}, x]*Zeta[3])/3) + 
    FF[x]^2*((29*Pi^2)/8 + ((5*I)/6)*Pi^3 - (409*Pi^4)/540 + 
      (41*G[{0}, x])/6 - (89*Pi^2*G[{0}, x])/36 + ((19*I)/18)*Pi^3*
       G[{0}, x] - (41*G[{1}, x])/6 - (19*Pi^2*G[{1}, x])/36 - 
      ((19*I)/18)*Pi^3*G[{1}, x] + (21*G[{0, 0}, x])/4 + 
      (5*I)*Pi*G[{0, 0}, x] - (19*Pi^2*G[{0, 0}, x])/18 - 
      (29*G[{0, 1}, x])/4 + (5*I)*Pi*G[{0, 1}, x] + (13*Pi^2*G[{0, 1}, x])/
       9 - (29*G[{1, 0}, x])/4 - (5*I)*Pi*G[{1, 0}, x] + 
      (19*Pi^2*G[{1, 0}, x])/18 + (37*G[{1, 1}, x])/4 - 
      (5*I)*Pi*G[{1, 1}, x] - (13*Pi^2*G[{1, 1}, x])/9 - 
      (11*G[{0, 0, 0}, x])/6 + ((19*I)/3)*Pi*G[{0, 0, 0}, x] + 
      (23*G[{0, 0, 1}, x])/6 + ((26*I)/3)*Pi*G[{0, 0, 1}, x] + 
      (23*G[{0, 1, 0}, x])/6 - ((19*I)/3)*Pi*G[{0, 1, 0}, x] + 
      (25*G[{0, 1, 1}, x])/6 - ((26*I)/3)*Pi*G[{0, 1, 1}, x] - 
      (25*G[{1, 0, 0}, x])/6 - ((19*I)/3)*Pi*G[{1, 0, 0}, x] + 
      (13*G[{1, 0, 1}, x])/6 - ((26*I)/3)*Pi*G[{1, 0, 1}, x] + 
      (13*G[{1, 1, 0}, x])/6 + ((19*I)/3)*Pi*G[{1, 1, 0}, x] - 
      (61*G[{1, 1, 1}, x])/6 + ((26*I)/3)*Pi*G[{1, 1, 1}, x] + 
      (19*G[{0, 0, 0, 0}, x])/3 + (26*G[{0, 0, 1, 1}, x])/3 - 
      (19*G[{0, 1, 0, 0}, x])/3 - (26*G[{0, 1, 1, 1}, x])/3 - 
      (19*G[{1, 0, 0, 0}, x])/3 - (26*G[{1, 0, 1, 1}, x])/3 + 
      (19*G[{1, 1, 0, 0}, x])/3 + (26*G[{1, 1, 1, 1}, x])/3 - 2*Zeta[3] - 
      (15*I)*Pi*Zeta[3] - (19*G[{0}, x]*Zeta[3])/3 + 
      (19*G[{1}, x]*Zeta[3])/3)) + COLOR[CF^2*NfV2]*
   (((-13*I)/3)*Pi + (101*Pi^2)/24 + ((7*I)/12)*Pi^3 + (91*Pi^4)/720 - 
    ((7*I)/3)*Pi*G[{0}, x] + (115*Pi^2*G[{0}, x])/24 + 
    ((3*I)/8)*Pi^3*G[{0}, x] - (13*G[{1}, x])/3 + ((79*I)/12)*Pi*G[{1}, x] - 
    (59*Pi^2*G[{1}, x])/12 - ((11*I)/24)*Pi^3*G[{1}, x] - 
    (37*G[{0, 0}, x])/12 - ((19*I)/2)*Pi*G[{0, 0}, x] + 
    (7*Pi^2*G[{0, 0}, x])/8 + (3*G[{0, 1}, x])/4 + 
    ((59*I)/12)*Pi*G[{0, 1}, x] - (13*Pi^2*G[{0, 1}, x])/12 + 
    (3*G[{1, 0}, x])/4 + ((11*I)/12)*Pi*G[{1, 0}, x] - 
    (Pi^2*G[{1, 0}, x])/2 + (97*G[{1, 1}, x])/12 + 
    ((67*I)/6)*Pi*G[{1, 1}, x] - (25*Pi^2*G[{1, 1}, x])/24 - 
    8*G[{0, 0, 0}, x] + ((5*I)/2)*Pi*G[{0, 0, 0}, x] + 
    (3*G[{0, 0, 1}, x])/4 + I*Pi*G[{0, 0, 1}, x] + (3*G[{0, 1, 0}, x])/4 + 
    (2*I)*Pi*G[{0, 1, 0}, x] + (25*G[{0, 1, 1}, x])/6 + 
    (4*I)*Pi*G[{0, 1, 1}, x] + 5*G[{1, 0, 0}, x] - 
    ((3*I)/2)*Pi*G[{1, 0, 0}, x] - (49*G[{1, 0, 1}, x])/12 - 
    (2*I)*Pi*G[{1, 0, 1}, x] - (49*G[{1, 1, 0}, x])/12 - 
    (3*I)*Pi*G[{1, 1, 0}, x] + (23*G[{1, 1, 1}, x])/2 - 
    (7*I)*Pi*G[{1, 1, 1}, x] + (13*G[{0, 0, 0, 0}, x])/2 - 
    4*G[{0, 0, 0, 1}, x] - 4*G[{0, 0, 1, 0}, x] + 5*G[{0, 0, 1, 1}, x] + 
    (3*G[{0, 1, 0, 0}, x])/2 + G[{0, 1, 0, 1}, x]/2 + G[{0, 1, 1, 0}, x]/2 + 
    (7*G[{0, 1, 1, 1}, x])/2 - (3*G[{1, 0, 0, 0}, x])/2 - 
    2*G[{1, 0, 1, 1}, x] - (23*G[{1, 1, 0, 0}, x])/2 + 
    (17*G[{1, 1, 0, 1}, x])/2 + (17*G[{1, 1, 1, 0}, x])/2 - 
    (31*G[{1, 1, 1, 1}, x])/2 - (33*Zeta[3])/4 - (3*I)*Pi*Zeta[3] - 
    7*G[{0}, x]*Zeta[3] + 15*G[{1}, x]*Zeta[3] + 
    FF[x]*(((26*I)/3)*Pi - (19*Pi^2)/2 - ((17*I)/8)*Pi^3 + (23*Pi^4)/80 - 
      11*G[{0}, x] - ((77*I)/12)*Pi*G[{0}, x] + (37*Pi^2*G[{0}, x])/24 + 
      (I/4)*Pi^3*G[{0}, x] + (59*G[{1}, x])/3 - ((25*I)/12)*Pi*G[{1}, x] - 
      (47*Pi^2*G[{1}, x])/24 - (I/12)*Pi^3*G[{1}, x] - (29*G[{0, 0}, x])/6 - 
      ((33*I)/4)*Pi*G[{0, 0}, x] + (17*Pi^2*G[{0, 0}, x])/24 + 
      (2*G[{0, 1}, x])/3 - ((53*I)/4)*Pi*G[{0, 1}, x] + 
      (49*Pi^2*G[{0, 1}, x])/24 + (2*G[{1, 0}, x])/3 + 
      ((11*I)/4)*Pi*G[{1, 0}, x] + (17*Pi^2*G[{1, 0}, x])/24 - 
      (19*G[{1, 1}, x])/2 + ((15*I)/4)*Pi*G[{1, 1}, x] + 
      (Pi^2*G[{1, 1}, x])/24 - 8*G[{0, 0, 0}, x] + 
      ((5*I)/2)*Pi*G[{0, 0, 0}, x] + 2*G[{0, 0, 1}, x] - 
      (4*I)*Pi*G[{0, 0, 1}, x] + 2*G[{0, 1, 0}, x] - 16*G[{0, 1, 1}, x] - 
      (I/2)*Pi*G[{0, 1, 1}, x] - 4*G[{1, 0, 0}, x] - 
      (I/2)*Pi*G[{1, 0, 0}, x] + 6*G[{1, 0, 1}, x] + 
      (6*I)*Pi*G[{1, 0, 1}, x] + 6*G[{1, 1, 0}, x] + 
      (2*I)*Pi*G[{1, 1, 0}, x] + ((5*I)/2)*Pi*G[{1, 1, 1}, x] + 
      (13*G[{0, 0, 0, 0}, x])/2 - 4*G[{0, 0, 0, 1}, x] - 
      4*G[{0, 0, 1, 0}, x] + G[{0, 1, 0, 0}, x] - G[{0, 1, 0, 1}, x] - 
      G[{0, 1, 1, 0}, x] + G[{0, 1, 1, 1}, x]/2 - (3*G[{1, 0, 0, 0}, x])/2 + 
      G[{1, 0, 0, 1}, x] + G[{1, 0, 1, 0}, x] + 5*G[{1, 0, 1, 1}, x] + 
      8*G[{1, 1, 0, 0}, x] - 6*G[{1, 1, 0, 1}, x] - 6*G[{1, 1, 1, 0}, x] + 
      (17*G[{1, 1, 1, 1}, x])/2 + 22*Zeta[3] + ((13*I)/2)*Pi*Zeta[3] - 
      3*G[{0}, x]*Zeta[3] - 13*G[{1}, x]*Zeta[3]) + 
    FF[x^(-1)]*(((-37*I)/12)*Pi*G[{1}, x] + (33*Pi^2*G[{1}, x])/8 + 
      ((5*I)/8)*Pi^3*G[{1}, x] + I*Pi*G[{0, 1}, x] + 
      (3*Pi^2*G[{0, 1}, x])/4 + ((3*I)/4)*Pi*G[{1, 0}, x] + 
      (2*Pi^2*G[{1, 0}, x])/3 - (37*G[{1, 1}, x])/12 - 
      ((19*I)/2)*Pi*G[{1, 1}, x] + (7*Pi^2*G[{1, 1}, x])/8 - 
      ((3*I)/2)*Pi*G[{0, 0, 1}, x] + G[{0, 1, 1}, x] - 
      ((3*I)/2)*Pi*G[{0, 1, 1}, x] + (3*G[{1, 0, 1}, x])/4 + 
      ((3*I)/2)*Pi*G[{1, 0, 1}, x] + (3*G[{1, 1, 0}, x])/4 - 
      8*G[{1, 1, 1}, x] + ((5*I)/2)*Pi*G[{1, 1, 1}, x] - 
      (3*G[{0, 0, 1, 1}, x])/2 - (3*G[{0, 1, 1, 1}, x])/2 + 
      (3*G[{1, 0, 1, 1}, x])/2 + 4*G[{1, 1, 0, 0}, x] - 
      4*G[{1, 1, 0, 1}, x] - 4*G[{1, 1, 1, 0}, x] + (13*G[{1, 1, 1, 1}, x])/
       2 - (17*G[{1}, x]*Zeta[3])/2) + 
    FF[x]^3*((-13*Pi^2)/6 - ((7*I)/12)*Pi^3 + (23*Pi^4)/60 - 
      (2*Pi^2*G[{0}, x])/3 - I*Pi^3*G[{0}, x] - (2*Pi^2*G[{1}, x])/3 + 
      I*Pi^3*G[{1}, x] - (13*G[{0, 0}, x])/3 - ((7*I)/6)*Pi*G[{0, 0}, x] + 
      (5*Pi^2*G[{0, 0}, x])/12 + (13*G[{0, 1}, x])/3 + 
      ((7*I)/6)*Pi*G[{0, 1}, x] - (5*Pi^2*G[{0, 1}, x])/12 + 
      (13*G[{1, 0}, x])/3 + ((7*I)/6)*Pi*G[{1, 0}, x] - 
      (5*Pi^2*G[{1, 0}, x])/12 - (13*G[{1, 1}, x])/3 - 
      ((7*I)/6)*Pi*G[{1, 1}, x] + (5*Pi^2*G[{1, 1}, x])/12 - 
      G[{0, 0, 0}, x] - (4*I)*Pi*G[{0, 0, 0}, x] + (4*G[{0, 0, 1}, x])/3 - 
      (6*I)*Pi*G[{0, 0, 1}, x] + (4*G[{0, 1, 0}, x])/3 + 
      (6*I)*Pi*G[{0, 1, 0}, x] - (5*G[{0, 1, 1}, x])/3 + 
      (4*I)*Pi*G[{0, 1, 1}, x] - (5*G[{1, 0, 0}, x])/3 + 
      (4*I)*Pi*G[{1, 0, 0}, x] + (4*G[{1, 0, 1}, x])/3 + 
      (6*I)*Pi*G[{1, 0, 1}, x] + (4*G[{1, 1, 0}, x])/3 - 
      (6*I)*Pi*G[{1, 1, 0}, x] - G[{1, 1, 1}, x] - (4*I)*Pi*G[{1, 1, 1}, x] - 
      3*G[{0, 0, 0, 0}, x] - G[{0, 0, 0, 1}, x] - G[{0, 0, 1, 0}, x] - 
      5*G[{0, 0, 1, 1}, x] + 5*G[{0, 1, 0, 0}, x] + G[{0, 1, 0, 1}, x] + 
      G[{0, 1, 1, 0}, x] + 3*G[{0, 1, 1, 1}, x] + 3*G[{1, 0, 0, 0}, x] + 
      G[{1, 0, 0, 1}, x] + G[{1, 0, 1, 0}, x] + 5*G[{1, 0, 1, 1}, x] - 
      5*G[{1, 1, 0, 0}, x] - G[{1, 1, 0, 1}, x] - G[{1, 1, 1, 0}, x] - 
      3*G[{1, 1, 1, 1}, x] + 3*Zeta[3] + (14*I)*Pi*Zeta[3] + 
      6*G[{0}, x]*Zeta[3] - 6*G[{1}, x]*Zeta[3]) + 
    FF[(1 - x)^(-1)]*((I/24)*Pi^3 - (91*Pi^4)/720 + 
      ((37*I)/12)*Pi*G[{0}, x] - (33*Pi^2*G[{0}, x])/8 - 
      ((3*I)/8)*Pi^3*G[{0}, x] - (I/4)*Pi^3*G[{1}, x] + 
      (37*G[{0, 0}, x])/12 + ((19*I)/2)*Pi*G[{0, 0}, x] - 
      (7*Pi^2*G[{0, 0}, x])/8 - ((3*I)/4)*Pi*G[{0, 1}, x] - 
      (2*Pi^2*G[{0, 1}, x])/3 - I*Pi*G[{1, 0}, x] - (3*Pi^2*G[{1, 0}, x])/4 + 
      8*G[{0, 0, 0}, x] - ((5*I)/2)*Pi*G[{0, 0, 0}, x] - 
      (3*G[{0, 0, 1}, x])/4 - (3*G[{0, 1, 0}, x])/4 - 
      ((3*I)/2)*Pi*G[{0, 1, 0}, x] - G[{1, 0, 0}, x] + 
      ((3*I)/2)*Pi*G[{1, 0, 0}, x] + ((3*I)/2)*Pi*G[{1, 1, 0}, x] - 
      (13*G[{0, 0, 0, 0}, x])/2 + 4*G[{0, 0, 0, 1}, x] + 
      4*G[{0, 0, 1, 0}, x] - 4*G[{0, 0, 1, 1}, x] - (3*G[{0, 1, 0, 0}, x])/
       2 + (3*G[{1, 0, 0, 0}, x])/2 + (3*G[{1, 1, 0, 0}, x])/2 - Zeta[3]/4 + 
      (3*I)*Pi*Zeta[3] + 7*G[{0}, x]*Zeta[3] + (3*G[{1}, x]*Zeta[3])/2) + 
    FF[x]^2*((13*Pi^2)/4 + ((53*I)/24)*Pi^3 - (221*Pi^4)/360 + 
      (46*G[{0}, x])/3 + ((13*I)/6)*Pi*G[{0}, x] - (3*Pi^2*G[{0}, x])/4 + 
      I*Pi^3*G[{0}, x] - (46*G[{1}, x])/3 - ((13*I)/6)*Pi*G[{1}, x] + 
      (11*Pi^2*G[{1}, x])/4 - I*Pi^3*G[{1}, x] + (25*G[{0, 0}, x])/6 + 
      ((31*I)/4)*Pi*G[{0, 0}, x] - (23*Pi^2*G[{0, 0}, x])/24 - 
      (13*G[{0, 1}, x])/2 + ((25*I)/4)*Pi*G[{0, 1}, x] - 
      (Pi^2*G[{0, 1}, x])/24 - (13*G[{1, 0}, x])/2 - 
      ((39*I)/4)*Pi*G[{1, 0}, x] + (31*Pi^2*G[{1, 0}, x])/24 + 
      (53*G[{1, 1}, x])/6 - ((17*I)/4)*Pi*G[{1, 1}, x] - 
      (7*Pi^2*G[{1, 1}, x])/24 + (11*G[{0, 0, 0}, x])/2 + 
      (6*I)*Pi*G[{0, 0, 0}, x] + (12*I)*Pi*G[{0, 0, 1}, x] - 
      (6*I)*Pi*G[{0, 1, 0}, x] + (17*G[{0, 1, 1}, x])/2 - 
      (6*I)*Pi*G[{0, 1, 1}, x] - (7*G[{1, 0, 0}, x])/2 - 
      (6*I)*Pi*G[{1, 0, 0}, x] - 4*G[{1, 0, 1}, x] - 
      (12*I)*Pi*G[{1, 0, 1}, x] - 4*G[{1, 1, 0}, x] + 
      (6*I)*Pi*G[{1, 1, 0}, x] - (5*G[{1, 1, 1}, x])/2 + 
      (6*I)*Pi*G[{1, 1, 1}, x] + (11*G[{0, 0, 0, 0}, x])/2 + 
      G[{0, 0, 0, 1}, x]/2 + G[{0, 0, 1, 0}, x]/2 + (23*G[{0, 0, 1, 1}, x])/
       2 - (11*G[{0, 1, 0, 0}, x])/2 - G[{0, 1, 0, 1}, x]/2 - 
      G[{0, 1, 1, 0}, x]/2 - (11*G[{0, 1, 1, 1}, x])/2 - 
      (7*G[{1, 0, 0, 0}, x])/2 - (5*G[{1, 0, 0, 1}, x])/2 - 
      (5*G[{1, 0, 1, 0}, x])/2 - (19*G[{1, 0, 1, 1}, x])/2 + 
      (7*G[{1, 1, 0, 0}, x])/2 + (5*G[{1, 1, 0, 1}, x])/2 + 
      (5*G[{1, 1, 1, 0}, x])/2 + (7*G[{1, 1, 1, 1}, x])/2 - (25*Zeta[3])/2 - 
      (24*I)*Pi*Zeta[3] - 12*G[{0}, x]*Zeta[3] + 12*G[{1}, x]*Zeta[3])) + 
  COLOR[CA^2*CF]*(4207/162 + ((17*I)/6)*Pi - (455*Pi^2)/288 + (I/18)*Pi^3 + 
    (149*Pi^4)/720 - (2671*G[{0}, x])/216 + ((31*I)/9)*Pi*G[{0}, x] - 
    (5*Pi^2*G[{0}, x])/24 - ((5*I)/16)*Pi^3*G[{0}, x] + (17*G[{1}, x])/6 + 
    ((625*I)/72)*Pi*G[{1}, x] + (991*Pi^2*G[{1}, x])/288 + 
    ((7*I)/6)*Pi^3*G[{1}, x] + (365*G[{0, 0}, x])/144 - 
    ((7*I)/6)*Pi*G[{0, 0}, x] + (5*Pi^2*G[{0, 0}, x])/4 + 
    (205*G[{0, 1}, x])/48 + ((121*I)/8)*Pi*G[{0, 1}, x] - 
    (7*Pi^2*G[{0, 1}, x])/48 + (205*G[{1, 0}, x])/48 + 
    (I/4)*Pi*G[{1, 0}, x] - (Pi^2*G[{1, 0}, x])/16 + (635*G[{1, 1}, x])/144 - 
    ((341*I)/24)*Pi*G[{1, 1}, x] - (11*Pi^2*G[{1, 1}, x])/48 - 
    (43*G[{0, 0, 0}, x])/16 - ((19*I)/8)*Pi*G[{0, 0, 0}, x] + 
    (161*G[{0, 0, 1}, x])/48 + ((15*I)/4)*Pi*G[{0, 0, 1}, x] + 
    (161*G[{0, 1, 0}, x])/48 + ((15*I)/8)*Pi*G[{0, 1, 0}, x] + 
    (565*G[{0, 1, 1}, x])/48 - ((3*I)/2)*Pi*G[{0, 1, 1}, x] + 
    (19*G[{1, 0, 0}, x])/4 + ((7*I)/4)*Pi*G[{1, 0, 0}, x] - 
    (9*G[{1, 0, 1}, x])/2 - ((31*I)/8)*Pi*G[{1, 0, 1}, x] - 
    (9*G[{1, 1, 0}, x])/2 - ((25*I)/4)*Pi*G[{1, 1, 0}, x] - 
    (277*G[{1, 1, 1}, x])/24 + ((53*I)/8)*Pi*G[{1, 1, 1}, x] + 
    FF[(1 - x)^(-2)]*((Pi^2*G[{0, 0}, x])/4 - ((3*I)/4)*Pi*G[{0, 0, 0}, x] - 
      (3*G[{0, 0, 0, 0}, x])/4) - (3*G[{0, 0, 0, 0}, x])/4 - 
    (13*G[{0, 0, 0, 1}, x])/8 - (13*G[{0, 0, 1, 0}, x])/8 + 
    (43*G[{0, 0, 1, 1}, x])/8 + (7*G[{0, 1, 0, 0}, x])/4 + 
    G[{0, 1, 0, 1}, x]/8 + G[{0, 1, 1, 0}, x]/8 - (13*G[{0, 1, 1, 1}, x])/8 - 
    (5*G[{1, 0, 0, 0}, x])/4 + 3*G[{1, 0, 0, 1}, x] + 3*G[{1, 0, 1, 0}, x] - 
    (55*G[{1, 0, 1, 1}, x])/8 - (15*G[{1, 1, 0, 0}, x])/8 - 
    (35*G[{1, 1, 0, 1}, x])/8 - (35*G[{1, 1, 1, 0}, x])/8 + 
    FF[x^(-2)]*(-(Pi^2*G[{1, 1}, x])/4 + ((3*I)/4)*Pi*G[{1, 1, 1}, x] + 
      (3*G[{1, 1, 1, 1}, x])/4) + 11*G[{1, 1, 1, 1}, x] - (145*Zeta[3])/16 - 
    (33*G[{0}, x]*Zeta[3])/8 + (11*G[{1}, x]*Zeta[3])/8 + 
    FF[x]^3*((343*Pi^2)/24 + ((203*I)/24)*Pi^3 + (391*Pi^4)/160 - 
      (11*Pi^2*G[{0}, x])/2 - ((89*I)/24)*Pi^3*G[{0}, x] - 
      (11*Pi^2*G[{1}, x])/2 + ((89*I)/24)*Pi^3*G[{1}, x] + 
      (343*G[{0, 0}, x])/12 + ((203*I)/12)*Pi*G[{0, 0}, x] + 
      (97*Pi^2*G[{0, 0}, x])/24 - (343*G[{0, 1}, x])/12 - 
      ((203*I)/12)*Pi*G[{0, 1}, x] - (97*Pi^2*G[{0, 1}, x])/24 - 
      (343*G[{1, 0}, x])/12 - ((203*I)/12)*Pi*G[{1, 0}, x] - 
      (97*Pi^2*G[{1, 0}, x])/24 + (343*G[{1, 1}, x])/12 + 
      ((203*I)/12)*Pi*G[{1, 1}, x] + (97*Pi^2*G[{1, 1}, x])/24 - 
      (61*G[{0, 0, 0}, x])/12 - ((105*I)/4)*Pi*G[{0, 0, 0}, x] + 
      11*G[{0, 0, 1}, x] - ((89*I)/4)*Pi*G[{0, 0, 1}, x] + 
      11*G[{0, 1, 0}, x] + ((89*I)/4)*Pi*G[{0, 1, 0}, x] - 
      (203*G[{0, 1, 1}, x])/12 + ((105*I)/4)*Pi*G[{0, 1, 1}, x] - 
      (203*G[{1, 0, 0}, x])/12 + ((105*I)/4)*Pi*G[{1, 0, 0}, x] + 
      11*G[{1, 0, 1}, x] + ((89*I)/4)*Pi*G[{1, 0, 1}, x] + 
      11*G[{1, 1, 0}, x] - ((89*I)/4)*Pi*G[{1, 1, 0}, x] - 
      (61*G[{1, 1, 1}, x])/12 - ((105*I)/4)*Pi*G[{1, 1, 1}, x] - 
      (105*G[{0, 0, 0, 0}, x])/4 - (89*G[{0, 0, 1, 1}, x])/4 + 
      (89*G[{0, 1, 0, 0}, x])/4 + (105*G[{0, 1, 1, 1}, x])/4 + 
      (105*G[{1, 0, 0, 0}, x])/4 + (89*G[{1, 0, 1, 1}, x])/4 - 
      (89*G[{1, 1, 0, 0}, x])/4 - (105*G[{1, 1, 1, 1}, x])/4 + 
      (335*Zeta[3])/12 + ((81*I)/2)*Pi*Zeta[3] + (89*G[{0}, x]*Zeta[3])/4 - 
      (89*G[{1}, x]*Zeta[3])/4) + FF[x^(-1)]*(((-119*I)/144)*Pi*G[{1}, x] - 
      (19*Pi^2*G[{1}, x])/48 - ((13*I)/24)*Pi^3*G[{1}, x] - 
      ((55*I)/48)*Pi*G[{0, 1}, x] + ((191*I)/48)*Pi*G[{1, 0}, x] + 
      (3*Pi^2*G[{1, 0}, x])/16 - (119*G[{1, 1}, x])/144 - 
      ((13*I)/24)*Pi*G[{1, 1}, x] + (3*Pi^2*G[{1, 1}, x])/2 + 
      (I/4)*Pi*G[{0, 1, 0}, x] - (55*G[{0, 1, 1}, x])/48 - 
      ((3*I)/8)*Pi*G[{0, 1, 1}, x] - ((5*I)/8)*Pi*G[{1, 0, 0}, x] + 
      (191*G[{1, 0, 1}, x])/48 + ((7*I)/8)*Pi*G[{1, 0, 1}, x] + 
      (191*G[{1, 1, 0}, x])/48 + ((11*I)/4)*Pi*G[{1, 1, 0}, x] - 
      (43*G[{1, 1, 1}, x])/16 - ((25*I)/8)*Pi*G[{1, 1, 1}, x] + 
      G[{0, 1, 0, 1}, x]/4 + G[{0, 1, 1, 0}, x]/4 - (5*G[{0, 1, 1, 1}, x])/
       8 - (5*G[{1, 0, 0, 1}, x])/8 - (5*G[{1, 0, 1, 0}, x])/8 + 
      (3*G[{1, 0, 1, 1}, x])/2 + (35*G[{1, 1, 0, 0}, x])/8 - 
      (13*G[{1, 1, 0, 1}, x])/8 - (13*G[{1, 1, 1, 0}, x])/8 - 
      (3*G[{1, 1, 1, 1}, x])/2 - (9*G[{1}, x]*Zeta[3])/4) + 
    FF[(1 - x)^(-1)]*(((-41*I)/48)*Pi^3 - (103*Pi^4)/960 + 
      ((119*I)/144)*Pi*G[{0}, x] + (19*Pi^2*G[{0}, x])/48 + 
      ((11*I)/48)*Pi^3*G[{0}, x] - (I/24)*Pi^3*G[{1}, x] + 
      (119*G[{0, 0}, x])/144 + ((13*I)/24)*Pi*G[{0, 0}, x] - 
      (3*Pi^2*G[{0, 0}, x])/2 - ((191*I)/48)*Pi*G[{0, 1}, x] - 
      (3*Pi^2*G[{0, 1}, x])/16 + ((55*I)/48)*Pi*G[{1, 0}, x] + 
      (43*G[{0, 0, 0}, x])/16 + ((25*I)/8)*Pi*G[{0, 0, 0}, x] - 
      (191*G[{0, 0, 1}, x])/48 - ((11*I)/4)*Pi*G[{0, 0, 1}, x] - 
      (191*G[{0, 1, 0}, x])/48 - ((7*I)/8)*Pi*G[{0, 1, 0}, x] + 
      ((5*I)/8)*Pi*G[{0, 1, 1}, x] + (55*G[{1, 0, 0}, x])/48 + 
      ((3*I)/8)*Pi*G[{1, 0, 0}, x] - (I/4)*Pi*G[{1, 0, 1}, x] + 
      (3*G[{0, 0, 0, 0}, x])/2 + (13*G[{0, 0, 0, 1}, x])/8 + 
      (13*G[{0, 0, 1, 0}, x])/8 - (35*G[{0, 0, 1, 1}, x])/8 - 
      (3*G[{0, 1, 0, 0}, x])/2 + (5*G[{0, 1, 0, 1}, x])/8 + 
      (5*G[{0, 1, 1, 0}, x])/8 + (5*G[{1, 0, 0, 0}, x])/8 - 
      G[{1, 0, 0, 1}, x]/4 - G[{1, 0, 1, 0}, x]/4 + (41*Zeta[3])/8 - 
      ((7*I)/4)*Pi*Zeta[3] + (33*G[{0}, x]*Zeta[3])/8 + 
      (G[{1}, x]*Zeta[3])/4) + FF[x]*(-4207/81 - ((17*I)/3)*Pi + 
      (371*Pi^2)/36 + ((26*I)/9)*Pi^3 + (923*Pi^4)/2160 + 
      (13399*G[{0}, x])/216 + ((19*I)/24)*Pi*G[{0}, x] - 
      (739*Pi^2*G[{0}, x])/288 + ((47*I)/144)*Pi^3*G[{0}, x] - 
      (9281*G[{1}, x])/216 - ((601*I)/24)*Pi*G[{1}, x] - 
      (2707*Pi^2*G[{1}, x])/288 - ((191*I)/144)*Pi^3*G[{1}, x] + 
      (667*G[{0, 0}, x])/72 - ((29*I)/12)*Pi*G[{0, 0}, x] + 
      (97*Pi^2*G[{0, 0}, x])/144 - (137*G[{0, 1}, x])/6 - 
      ((553*I)/12)*Pi*G[{0, 1}, x] - (271*Pi^2*G[{0, 1}, x])/72 - 
      (137*G[{1, 0}, x])/6 - ((19*I)/12)*Pi*G[{1, 0}, x] + 
      (5*Pi^2*G[{1, 0}, x])/36 + (391*G[{1, 1}, x])/72 + 
      ((601*I)/12)*Pi*G[{1, 1}, x] + (191*Pi^2*G[{1, 1}, x])/144 - 
      (293*G[{0, 0, 0}, x])/16 - ((37*I)/24)*Pi*G[{0, 0, 0}, x] + 
      (499*G[{0, 0, 1}, x])/48 - ((587*I)/24)*Pi*G[{0, 0, 1}, x] + 
      (499*G[{0, 1, 0}, x])/48 - ((65*I)/24)*Pi*G[{0, 1, 0}, x] - 
      (2447*G[{0, 1, 1}, x])/48 + ((689*I)/24)*Pi*G[{0, 1, 1}, x] + 
      (49*G[{1, 0, 0}, x])/48 - ((71*I)/24)*Pi*G[{1, 0, 0}, x] + 
      (139*G[{1, 0, 1}, x])/48 + ((695*I)/24)*Pi*G[{1, 0, 1}, x] + 
      (139*G[{1, 1, 0}, x])/48 + ((173*I)/24)*Pi*G[{1, 1, 0}, x] + 
      (667*G[{1, 1, 1}, x])/16 - ((797*I)/24)*Pi*G[{1, 1, 1}, x] + 
      G[{0, 0, 0, 0}, x]/3 - (15*G[{0, 0, 0, 1}, x])/8 - 
      (15*G[{0, 0, 1, 0}, x])/8 - (271*G[{0, 0, 1, 1}, x])/12 - 
      (35*G[{0, 1, 0, 0}, x])/24 - (5*G[{0, 1, 0, 1}, x])/4 - 
      (5*G[{0, 1, 1, 0}, x])/4 + (719*G[{0, 1, 1, 1}, x])/24 + 
      (49*G[{1, 0, 0, 0}, x])/24 - 5*G[{1, 0, 0, 1}, x] - 
      5*G[{1, 0, 1, 0}, x] + (815*G[{1, 0, 1, 1}, x])/24 - 
      (20*G[{1, 1, 0, 0}, x])/3 + (111*G[{1, 1, 0, 1}, x])/8 + 
      (111*G[{1, 1, 1, 0}, x])/8 - (565*G[{1, 1, 1, 1}, x])/12 + 
      (947*Zeta[3])/24 + (22*I)*Pi*Zeta[3] - (25*G[{0}, x]*Zeta[3])/12 + 
      (10*G[{1}, x]*Zeta[3])/3) + FF[x]^2*((-343*Pi^2)/16 - 
      ((431*I)/48)*Pi^3 - (13447*Pi^4)/4320 - (105*G[{0}, x])/2 - 
      ((155*I)/12)*Pi*G[{0}, x] + (29*Pi^2*G[{0}, x])/6 + 
      ((421*I)/144)*Pi^3*G[{0}, x] + (105*G[{1}, x])/2 + 
      ((155*I)/12)*Pi*G[{1}, x] + (35*Pi^2*G[{1}, x])/3 - 
      ((421*I)/144)*Pi^3*G[{1}, x] - (1075*G[{0, 0}, x])/24 + 
      ((7*I)/8)*Pi*G[{0, 0}, x] - (413*Pi^2*G[{0, 0}, x])/72 + 
      (343*G[{0, 1}, x])/8 + ((381*I)/8)*Pi*G[{0, 1}, x] + 
      (577*Pi^2*G[{0, 1}, x])/72 + (343*G[{1, 0}, x])/8 + 
      ((25*I)/8)*Pi*G[{1, 0}, x] + (37*Pi^2*G[{1, 0}, x])/9 - 
      (983*G[{1, 1}, x])/24 - ((413*I)/8)*Pi*G[{1, 1}, x] - 
      (115*Pi^2*G[{1, 1}, x])/18 + (301*G[{0, 0, 0}, x])/8 + 
      ((565*I)/24)*Pi*G[{0, 0, 0}, x] - (81*G[{0, 0, 1}, x])/4 + 
      ((1181*I)/24)*Pi*G[{0, 0, 1}, x] - (81*G[{0, 1, 0}, x])/4 - 
      ((421*I)/24)*Pi*G[{0, 1, 0}, x] + (411*G[{0, 1, 1}, x])/8 - 
      ((1325*I)/24)*Pi*G[{0, 1, 1}, x] - (5*G[{1, 0, 0}, x])/8 - 
      ((565*I)/24)*Pi*G[{1, 0, 0}, x] - (51*G[{1, 0, 1}, x])/4 - 
      ((1181*I)/24)*Pi*G[{1, 0, 1}, x] - (51*G[{1, 1, 0}, x])/4 + 
      ((421*I)/24)*Pi*G[{1, 1, 0}, x] - (179*G[{1, 1, 1}, x])/8 + 
      ((1325*I)/24)*Pi*G[{1, 1, 1}, x] + (47*G[{0, 0, 0, 0}, x])/3 + 
      (63*G[{0, 0, 0, 1}, x])/8 + (63*G[{0, 0, 1, 0}, x])/8 + 
      (124*G[{0, 0, 1, 1}, x])/3 - (47*G[{0, 1, 0, 0}, x])/3 - 
      (15*G[{0, 1, 0, 1}, x])/8 - (15*G[{0, 1, 1, 0}, x])/8 - 
      (160*G[{0, 1, 1, 1}, x])/3 - (305*G[{1, 0, 0, 0}, x])/12 + 
      (15*G[{1, 0, 0, 1}, x])/8 + (15*G[{1, 0, 1, 0}, x])/8 - 
      (613*G[{1, 0, 1, 1}, x])/12 + (305*G[{1, 1, 0, 0}, x])/12 - 
      (63*G[{1, 1, 0, 1}, x])/8 - (63*G[{1, 1, 1, 0}, x])/8 + 
      (757*G[{1, 1, 1, 1}, x])/12 - (513*Zeta[3])/8 - 
      ((243*I)/4)*Pi*Zeta[3] - (475*G[{0}, x]*Zeta[3])/24 + 
      (475*G[{1}, x]*Zeta[3])/24)) + COLOR[CA*CF^2]*
   (-151597/5184 - ((907*I)/27)*Pi + (1933*Pi^2)/216 - ((7*I)/48)*Pi^3 - 
    (533*Pi^4)/720 + (101*G[{0}, x])/8 - ((1103*I)/36)*Pi*G[{0}, x] - 
    (151*Pi^2*G[{0}, x])/72 + ((5*I)/8)*Pi^3*G[{0}, x] - (571*G[{1}, x])/18 - 
    ((2227*I)/72)*Pi*G[{1}, x] - (527*Pi^2*G[{1}, x])/48 - 
    ((7*I)/2)*Pi^3*G[{1}, x] - (1549*G[{0, 0}, x])/72 + 
    ((191*I)/24)*Pi*G[{0, 0}, x] - (61*Pi^2*G[{0, 0}, x])/12 - 
    (53*G[{0, 1}, x])/4 - ((415*I)/8)*Pi*G[{0, 1}, x] + 
    (11*Pi^2*G[{0, 1}, x])/24 - (53*G[{1, 0}, x])/4 - 
    ((145*I)/24)*Pi*G[{1, 0}, x] - (Pi^2*G[{1, 0}, x])/8 - 
    (1141*G[{1, 1}, x])/72 + ((385*I)/8)*Pi*G[{1, 1}, x] + 
    (Pi^2*G[{1, 1}, x])/4 + (281*G[{0, 0, 0}, x])/24 + 
    ((27*I)/4)*Pi*G[{0, 0, 0}, x] - (49*G[{0, 0, 1}, x])/6 - 
    ((47*I)/4)*Pi*G[{0, 0, 1}, x] - (49*G[{0, 1, 0}, x])/6 - 
    ((25*I)/4)*Pi*G[{0, 1, 0}, x] - (1049*G[{0, 1, 1}, x])/24 + 
    ((19*I)/4)*Pi*G[{0, 1, 1}, x] - (395*G[{1, 0, 0}, x])/24 - 
    ((9*I)/2)*Pi*G[{1, 0, 0}, x] + (125*G[{1, 0, 1}, x])/12 + 
    ((29*I)/2)*Pi*G[{1, 0, 1}, x] + (125*G[{1, 1, 0}, x])/12 + 
    ((39*I)/2)*Pi*G[{1, 1, 0}, x] + (967*G[{1, 1, 1}, x])/24 - 
    (23*I)*Pi*G[{1, 1, 1}, x] - (3*G[{0, 0, 0, 0}, x])/2 + 
    FF[(1 - x)^(-2)]*(-(Pi^2*G[{0, 0}, x]) + (3*I)*Pi*G[{0, 0, 0}, x] + 
      3*G[{0, 0, 0, 0}, x]) + (33*G[{0, 0, 0, 1}, x])/4 + 
    (33*G[{0, 0, 1, 0}, x])/4 - 20*G[{0, 0, 1, 1}, x] - 
    (19*G[{0, 1, 0, 0}, x])/4 - (3*G[{0, 1, 0, 1}, x])/2 - 
    (3*G[{0, 1, 1, 0}, x])/2 + (25*G[{0, 1, 1, 1}, x])/4 + 
    (23*G[{1, 0, 0, 0}, x])/4 - (41*G[{1, 0, 0, 1}, x])/4 - 
    (41*G[{1, 0, 1, 0}, x])/4 + (99*G[{1, 0, 1, 1}, x])/4 + 
    3*G[{1, 1, 0, 0}, x] + (33*G[{1, 1, 0, 1}, x])/2 + 
    (33*G[{1, 1, 1, 0}, x])/2 + FF[x^(-2)]*(Pi^2*G[{1, 1}, x] - 
      (3*I)*Pi*G[{1, 1, 1}, x] - 3*G[{1, 1, 1, 1}, x]) - 
    (79*G[{1, 1, 1, 1}, x])/2 + (236*Zeta[3])/9 + (5*I)*Pi*Zeta[3] + 
    15*G[{0}, x]*Zeta[3] - (31*G[{1}, x]*Zeta[3])/4 + 
    FF[x]^2*((613*Pi^2)/16 + ((137*I)/6)*Pi^3 + (923*Pi^4)/48 + 
      (1511*G[{0}, x])/12 + ((160*I)/3)*Pi*G[{0}, x] + 
      (241*Pi^2*G[{0}, x])/48 - ((103*I)/4)*Pi^3*G[{0}, x] - 
      (1511*G[{1}, x])/12 - ((160*I)/3)*Pi*G[{1}, x] - 
      (1537*Pi^2*G[{1}, x])/48 + ((67*I)/4)*Pi^3*G[{1}, x] + 
      (2483*G[{0, 0}, x])/24 - (59*I)*Pi*G[{0, 0}, x] + 
      (235*Pi^2*G[{0, 0}, x])/8 - (613*G[{0, 1}, x])/8 - 
      (219*I)*Pi*G[{0, 1}, x] - (307*Pi^2*G[{0, 1}, x])/8 - 
      (613*G[{1, 0}, x])/8 + (41*I)*Pi*G[{1, 0}, x] - 
      (183*Pi^2*G[{1, 0}, x])/8 + (1195*G[{1, 1}, x])/24 + 
      (237*I)*Pi*G[{1, 1}, x] + (255*Pi^2*G[{1, 1}, x])/8 - 
      (1169*G[{0, 0, 0}, x])/8 - ((327*I)/2)*Pi*G[{0, 0, 0}, x] + 
      (379*G[{0, 0, 1}, x])/8 - ((507*I)/2)*Pi*G[{0, 0, 1}, x] + 
      (379*G[{0, 1, 0}, x])/8 + ((273*I)/2)*Pi*G[{0, 1, 0}, x] - 
      (1813*G[{0, 1, 1}, x])/8 + ((561*I)/2)*Pi*G[{0, 1, 1}, x] + 
      (593*G[{1, 0, 0}, x])/8 + ((291*I)/2)*Pi*G[{1, 0, 0}, x] + 
      (53*G[{1, 0, 1}, x])/8 + ((543*I)/2)*Pi*G[{1, 0, 1}, x] + 
      (53*G[{1, 1, 0}, x])/8 - ((237*I)/2)*Pi*G[{1, 1, 0}, x] + 
      (1525*G[{1, 1, 1}, x])/8 - ((597*I)/2)*Pi*G[{1, 1, 1}, x] - 
      144*G[{0, 0, 0, 0}, x] - (39*G[{0, 0, 0, 1}, x])/2 - 
      (39*G[{0, 0, 1, 0}, x])/2 - 234*G[{0, 0, 1, 1}, x] + 
      144*G[{0, 1, 0, 0}, x] - (15*G[{0, 1, 0, 1}, x])/2 - 
      (15*G[{0, 1, 1, 0}, x])/2 + 288*G[{0, 1, 1, 1}, x] + 
      165*G[{1, 0, 0, 0}, x] - (39*G[{1, 0, 0, 1}, x])/2 - 
      (39*G[{1, 0, 1, 0}, x])/2 + 291*G[{1, 0, 1, 1}, x] - 
      165*G[{1, 1, 0, 0}, x] + (93*G[{1, 1, 0, 1}, x])/2 + 
      (93*G[{1, 1, 1, 0}, x])/2 - 345*G[{1, 1, 1, 1}, x] + (933*Zeta[3])/4 + 
      (381*I)*Pi*Zeta[3] + (267*G[{0}, x]*Zeta[3])/2 - 
      (303*G[{1}, x]*Zeta[3])/2) + FF[(1 - x)^(-1)]*
     (((185*I)/144)*Pi^3 + (31*Pi^4)/60 + ((1601*I)/72)*Pi*G[{0}, x] - 
      (161*Pi^2*G[{0}, x])/144 - ((3*I)/8)*Pi^3*G[{0}, x] + 
      ((5*I)/24)*Pi^3*G[{1}, x] + (1601*G[{0, 0}, x])/72 - 
      ((203*I)/24)*Pi*G[{0, 0}, x] + 6*Pi^2*G[{0, 0}, x] + 
      ((125*I)/12)*Pi*G[{0, 1}, x] + (15*Pi^2*G[{0, 1}, x])/8 + 
      ((65*I)/24)*Pi*G[{1, 0}, x] + (5*Pi^2*G[{1, 0}, x])/8 - 
      (391*G[{0, 0, 0}, x])/24 - ((39*I)/4)*Pi*G[{0, 0, 0}, x] + 
      (125*G[{0, 0, 1}, x])/12 + ((7*I)/2)*Pi*G[{0, 0, 1}, x] + 
      (125*G[{0, 1, 0}, x])/12 + ((5*I)/2)*Pi*G[{0, 1, 0}, x] - 
      ((7*I)/4)*Pi*G[{0, 1, 1}, x] + (65*G[{1, 0, 0}, x])/24 - 
      ((9*I)/4)*Pi*G[{1, 0, 0}, x] + (I/2)*Pi*G[{1, 0, 1}, x] - 
      ((3*I)/4)*Pi*G[{1, 1, 0}, x] - (3*G[{0, 0, 0, 0}, x])/2 - 
      (33*G[{0, 0, 0, 1}, x])/4 - (33*G[{0, 0, 1, 0}, x])/4 + 
      (47*G[{0, 0, 1, 1}, x])/4 + (17*G[{0, 1, 0, 0}, x])/4 - 
      (7*G[{0, 1, 0, 1}, x])/4 - (7*G[{0, 1, 1, 0}, x])/4 - 
      (11*G[{1, 0, 0, 0}, x])/4 + G[{1, 0, 0, 1}, x]/2 + 
      G[{1, 0, 1, 0}, x]/2 - (3*G[{1, 1, 0, 0}, x])/4 - (185*Zeta[3])/24 - 
      (I/4)*Pi*Zeta[3] - 16*G[{0}, x]*Zeta[3] - (5*G[{1}, x]*Zeta[3])/4) + 
    FF[x]*(151597/2592 + ((1814*I)/27)*Pi - (13249*Pi^2)/432 - 
      ((37*I)/72)*Pi^3 - (81*Pi^4)/20 - (7691*G[{0}, x])/72 + 
      ((593*I)/72)*Pi*G[{0}, x] - (17*Pi^2*G[{0}, x])/18 + 
      ((25*I)/8)*Pi^3*G[{0}, x] + (10441*G[{1}, x])/72 + 
      ((8273*I)/72)*Pi*G[{1}, x] + (2599*Pi^2*G[{1}, x])/72 + 
      ((31*I)/8)*Pi^3*G[{1}, x] - (1081*G[{0, 0}, x])/72 + 
      ((249*I)/4)*Pi*G[{0, 0}, x] - (33*Pi^2*G[{0, 0}, x])/8 + 
      (1249*G[{0, 1}, x])/24 + ((2611*I)/12)*Pi*G[{0, 1}, x] + 
      (141*Pi^2*G[{0, 1}, x])/8 + (1249*G[{1, 0}, x])/24 - 
      ((509*I)/12)*Pi*G[{1, 0}, x] + (17*Pi^2*G[{1, 0}, x])/8 + 
      (2783*G[{1, 1}, x])/72 - ((935*I)/4)*Pi*G[{1, 1}, x] - 
      (53*Pi^2*G[{1, 1}, x])/8 + (2615*G[{0, 0, 0}, x])/24 + 
      ((103*I)/4)*Pi*G[{0, 0, 0}, x] - (253*G[{0, 0, 1}, x])/8 + 
      ((487*I)/4)*Pi*G[{0, 0, 1}, x] - (253*G[{0, 1, 0}, x])/8 - 
      ((35*I)/4)*Pi*G[{0, 1, 0}, x] + (5663*G[{0, 1, 1}, x])/24 - 
      ((555*I)/4)*Pi*G[{0, 1, 1}, x] - (1555*G[{1, 0, 0}, x])/24 - 
      ((15*I)/4)*Pi*G[{1, 0, 0}, x] + (73*G[{1, 0, 1}, x])/8 - 
      ((575*I)/4)*Pi*G[{1, 0, 1}, x] + (73*G[{1, 1, 0}, x])/8 - 
      ((53*I)/4)*Pi*G[{1, 1, 0}, x] - (5467*G[{1, 1, 1}, x])/24 + 
      ((643*I)/4)*Pi*G[{1, 1, 1}, x] + 22*G[{0, 0, 0, 0}, x] + 
      (15*G[{0, 0, 0, 1}, x])/4 + (15*G[{0, 0, 1, 0}, x])/4 + 
      118*G[{0, 0, 1, 1}, x] - 19*G[{0, 1, 0, 0}, x] + 
      (41*G[{0, 1, 0, 1}, x])/4 + (41*G[{0, 1, 1, 0}, x])/4 - 
      149*G[{0, 1, 1, 1}, x] - 26*G[{1, 0, 0, 0}, x] + 
      (89*G[{1, 0, 0, 1}, x])/4 + (89*G[{1, 0, 1, 0}, x])/4 - 
      166*G[{1, 0, 1, 1}, x] + 49*G[{1, 1, 0, 0}, x] - 
      (249*G[{1, 1, 0, 1}, x])/4 - (249*G[{1, 1, 1, 0}, x])/4 + 
      223*G[{1, 1, 1, 1}, x] - (6157*Zeta[3])/36 - (136*I)*Pi*Zeta[3] - 
      (47*G[{0}, x]*Zeta[3])/4 + (55*G[{1}, x]*Zeta[3])/4) + 
    FF[x^(-1)]*(((-1601*I)/72)*Pi*G[{1}, x] + (161*Pi^2*G[{1}, x])/144 + 
      ((13*I)/24)*Pi^3*G[{1}, x] - ((65*I)/24)*Pi*G[{0, 1}, x] - 
      (5*Pi^2*G[{0, 1}, x])/8 - ((125*I)/12)*Pi*G[{1, 0}, x] - 
      (15*Pi^2*G[{1, 0}, x])/8 - (1601*G[{1, 1}, x])/72 + 
      ((203*I)/24)*Pi*G[{1, 1}, x] - 6*Pi^2*G[{1, 1}, x] + 
      ((3*I)/4)*Pi*G[{0, 0, 1}, x] - (I/2)*Pi*G[{0, 1, 0}, x] - 
      (65*G[{0, 1, 1}, x])/24 + ((9*I)/4)*Pi*G[{0, 1, 1}, x] + 
      ((7*I)/4)*Pi*G[{1, 0, 0}, x] - (125*G[{1, 0, 1}, x])/12 - 
      ((5*I)/2)*Pi*G[{1, 0, 1}, x] - (125*G[{1, 1, 0}, x])/12 - 
      ((7*I)/2)*Pi*G[{1, 1, 0}, x] + (391*G[{1, 1, 1}, x])/24 + 
      ((39*I)/4)*Pi*G[{1, 1, 1}, x] + (3*G[{0, 0, 1, 1}, x])/4 - 
      G[{0, 1, 0, 1}, x]/2 - G[{0, 1, 1, 0}, x]/2 + (11*G[{0, 1, 1, 1}, x])/
       4 + (7*G[{1, 0, 0, 1}, x])/4 + (7*G[{1, 0, 1, 0}, x])/4 - 
      (17*G[{1, 0, 1, 1}, x])/4 - (47*G[{1, 1, 0, 0}, x])/4 + 
      (33*G[{1, 1, 0, 1}, x])/4 + (33*G[{1, 1, 1, 0}, x])/4 + 
      (3*G[{1, 1, 1, 1}, x])/2 + 15*G[{1}, x]*Zeta[3]) + 
    FF[x]^3*((-613*Pi^2)/24 - ((89*I)/3)*Pi^3 - (857*Pi^4)/60 + 
      9*Pi^2*G[{0}, x] + ((74*I)/3)*Pi^3*G[{0}, x] + 9*Pi^2*G[{1}, x] - 
      ((56*I)/3)*Pi^3*G[{1}, x] - (613*G[{0, 0}, x])/12 - 
      ((178*I)/3)*Pi*G[{0, 0}, x] - (245*Pi^2*G[{0, 0}, x])/12 + 
      (613*G[{0, 1}, x])/12 + ((178*I)/3)*Pi*G[{0, 1}, x] + 
      (245*Pi^2*G[{0, 1}, x])/12 + (613*G[{1, 0}, x])/12 + 
      ((178*I)/3)*Pi*G[{1, 0}, x] + (245*Pi^2*G[{1, 0}, x])/12 - 
      (613*G[{1, 1}, x])/12 - ((178*I)/3)*Pi*G[{1, 1}, x] - 
      (245*Pi^2*G[{1, 1}, x])/12 - (89*G[{0, 0, 0}, x])/6 + 
      (154*I)*Pi*G[{0, 0, 0}, x] - 18*G[{0, 0, 1}, x] + 
      (124*I)*Pi*G[{0, 0, 1}, x] - 18*G[{0, 1, 0}, x] - 
      (136*I)*Pi*G[{0, 1, 0}, x] + (305*G[{0, 1, 1}, x])/6 - 
      (142*I)*Pi*G[{0, 1, 1}, x] + (305*G[{1, 0, 0}, x])/6 - 
      (142*I)*Pi*G[{1, 0, 0}, x] - 18*G[{1, 0, 1}, x] - 
      (136*I)*Pi*G[{1, 0, 1}, x] - 18*G[{1, 1, 0}, x] + 
      (124*I)*Pi*G[{1, 1, 0}, x] - (89*G[{1, 1, 1}, x])/6 + 
      (154*I)*Pi*G[{1, 1, 1}, x] + 163*G[{0, 0, 0, 0}, x] - 
      9*G[{0, 0, 0, 1}, x] - 9*G[{0, 0, 1, 0}, x] + 133*G[{0, 0, 1, 1}, x] - 
      145*G[{0, 1, 0, 0}, x] + 9*G[{0, 1, 0, 1}, x] + 9*G[{0, 1, 1, 0}, x] - 
      151*G[{0, 1, 1, 1}, x] - 151*G[{1, 0, 0, 0}, x] + 
      9*G[{1, 0, 0, 1}, x] + 9*G[{1, 0, 1, 0}, x] - 145*G[{1, 0, 1, 1}, x] + 
      133*G[{1, 1, 0, 0}, x] - 9*G[{1, 1, 0, 1}, x] - 9*G[{1, 1, 1, 0}, x] + 
      163*G[{1, 1, 1, 1}, x] - (413*Zeta[3])/6 - (254*I)*Pi*Zeta[3] - 
      124*G[{0}, x]*Zeta[3] + 136*G[{1}, x]*Zeta[3])) + 
  COLOR[CF^3]*(1937/192 + ((157*I)/8)*Pi - (671*Pi^2)/96 + ((17*I)/24)*Pi^3 + 
    (2297*Pi^4)/2880 - 3*G[{0}, x] + ((163*I)/6)*Pi*G[{0}, x] + 
    (63*Pi^2*G[{0}, x])/16 + (157*G[{1}, x])/8 + ((635*I)/24)*Pi*G[{1}, x] + 
    (71*Pi^2*G[{1}, x])/12 + ((21*I)/8)*Pi^3*G[{1}, x] + 
    (151*G[{0, 0}, x])/8 - ((97*I)/12)*Pi*G[{0, 0}, x] + 
    (11*Pi^2*G[{0, 0}, x])/2 + (113*G[{0, 1}, x])/12 + 
    ((103*I)/3)*Pi*G[{0, 1}, x] + (5*Pi^2*G[{0, 1}, x])/12 + 
    (113*G[{1, 0}, x])/12 + ((103*I)/12)*Pi*G[{1, 0}, x] + 
    (Pi^2*G[{1, 0}, x])/12 + (391*G[{1, 1}, x])/24 - 
    ((415*I)/12)*Pi*G[{1, 1}, x] - (5*Pi^2*G[{1, 1}, x])/8 - 
    (19*G[{0, 0, 0}, x])/2 - (5*I)*Pi*G[{0, 0, 0}, x] + 
    (35*G[{0, 0, 1}, x])/12 + (7*I)*Pi*G[{0, 0, 1}, x] + 
    (35*G[{0, 1, 0}, x])/12 + (5*I)*Pi*G[{0, 1, 0}, x] + 
    (377*G[{0, 1, 1}, x])/12 - (5*I)*Pi*G[{0, 1, 1}, x] + 
    (137*G[{1, 0, 0}, x])/12 + ((7*I)/2)*Pi*G[{1, 0, 0}, x] - 
    (17*G[{1, 0, 1}, x])/6 - (13*I)*Pi*G[{1, 0, 1}, x] - 
    (17*G[{1, 1, 0}, x])/6 - ((29*I)/2)*Pi*G[{1, 1, 0}, x] - 
    (65*G[{1, 1, 1}, x])/2 + (23*I)*Pi*G[{1, 1, 1}, x] + 
    FF[(1 - x)^(-2)]*(Pi^2*G[{0, 0}, x] - (3*I)*Pi*G[{0, 0, 0}, x] - 
      3*G[{0, 0, 0, 0}, x]) + 5*G[{0, 0, 0, 0}, x] - 10*G[{0, 0, 0, 1}, x] - 
    10*G[{0, 0, 1, 0}, x] + 17*G[{0, 0, 1, 1}, x] + 
    (5*G[{0, 1, 0, 0}, x])/2 + (5*G[{0, 1, 0, 1}, x])/2 + 
    (5*G[{0, 1, 1, 0}, x])/2 - (15*G[{0, 1, 1, 1}, x])/2 - 
    5*G[{1, 0, 0, 0}, x] + (17*G[{1, 0, 0, 1}, x])/2 + 
    (17*G[{1, 0, 1, 0}, x])/2 - (43*G[{1, 0, 1, 1}, x])/2 + 
    G[{1, 1, 0, 0}, x] - (31*G[{1, 1, 0, 1}, x])/2 - 
    (31*G[{1, 1, 1, 0}, x])/2 + (77*G[{1, 1, 1, 1}, x])/2 + 
    FF[x^(-2)]*(-(Pi^2*G[{1, 1}, x]) + (3*I)*Pi*G[{1, 1, 1}, x] + 
      3*G[{1, 1, 1, 1}, x]) - 20*Zeta[3] - ((13*I)/2)*Pi*Zeta[3] - 
    (27*G[{0}, x]*Zeta[3])/2 + 8*G[{1}, x]*Zeta[3] + 
    FF[x]^3*((-73*Pi^2)/12 + ((51*I)/2)*Pi^3 + (1397*Pi^4)/120 + 
      4*Pi^2*G[{0}, x] - ((47*I)/2)*Pi^3*G[{0}, x] + 4*Pi^2*G[{1}, x] + 
      ((23*I)/2)*Pi^3*G[{1}, x] - (73*G[{0, 0}, x])/6 + 
      (51*I)*Pi*G[{0, 0}, x] + (41*Pi^2*G[{0, 0}, x])/3 + 
      (73*G[{0, 1}, x])/6 - (51*I)*Pi*G[{0, 1}, x] - 
      (41*Pi^2*G[{0, 1}, x])/3 + (73*G[{1, 0}, x])/6 - 
      (51*I)*Pi*G[{1, 0}, x] - (41*Pi^2*G[{1, 0}, x])/3 - 
      (73*G[{1, 1}, x])/6 + (51*I)*Pi*G[{1, 1}, x] + 
      (41*Pi^2*G[{1, 1}, x])/3 + 50*G[{0, 0, 0}, x] - 
      (137*I)*Pi*G[{0, 0, 0}, x] - 8*G[{0, 0, 1}, x] - 
      (93*I)*Pi*G[{0, 0, 1}, x] - 8*G[{0, 1, 0}, x] + 
      (117*I)*Pi*G[{0, 1, 0}, x] - 34*G[{0, 1, 1}, x] + 
      (113*I)*Pi*G[{0, 1, 1}, x] - 34*G[{1, 0, 0}, x] + 
      (113*I)*Pi*G[{1, 0, 0}, x] - 8*G[{1, 0, 1}, x] + 
      (117*I)*Pi*G[{1, 0, 1}, x] - 8*G[{1, 1, 0}, x] - 
      (93*I)*Pi*G[{1, 1, 0}, x] + 50*G[{1, 1, 1}, x] - 
      (137*I)*Pi*G[{1, 1, 1}, x] - 155*G[{0, 0, 0, 0}, x] + 
      18*G[{0, 0, 0, 1}, x] + 18*G[{0, 0, 1, 0}, x] - 
      111*G[{0, 0, 1, 1}, x] + 135*G[{0, 1, 0, 0}, x] - 
      18*G[{0, 1, 0, 1}, x] - 18*G[{0, 1, 1, 0}, x] + 
      131*G[{0, 1, 1, 1}, x] + 131*G[{1, 0, 0, 0}, x] - 
      18*G[{1, 0, 0, 1}, x] - 18*G[{1, 0, 1, 0}, x] + 
      135*G[{1, 0, 1, 1}, x] - 111*G[{1, 1, 0, 0}, x] + 
      18*G[{1, 1, 0, 1}, x] + 18*G[{1, 1, 1, 0}, x] - 
      155*G[{1, 1, 1, 1}, x] + 26*Zeta[3] + (214*I)*Pi*Zeta[3] + 
      93*G[{0}, x]*Zeta[3] - 117*G[{1}, x]*Zeta[3]) + 
    FF[x]*(-1937/96 - ((157*I)/4)*Pi + (175*Pi^2)/16 - ((15*I)/8)*Pi^3 + 
      (983*Pi^4)/288 + (605*G[{0}, x])/24 + ((11*I)/8)*Pi*G[{0}, x] + 
      (217*Pi^2*G[{0}, x])/48 - ((115*I)/24)*Pi^3*G[{0}, x] - 
      (1403*G[{1}, x])/24 - ((869*I)/8)*Pi*G[{1}, x] - 
      (971*Pi^2*G[{1}, x])/48 - ((47*I)/8)*Pi^3*G[{1}, x] + 
      (19*G[{0, 0}, x])/4 - ((341*I)/6)*Pi*G[{0, 0}, x] + 
      (27*Pi^2*G[{0, 0}, x])/8 - (51*G[{0, 1}, x])/4 - 
      ((2081*I)/12)*Pi*G[{0, 1}, x] - (149*Pi^2*G[{0, 1}, x])/12 - 
      (51*G[{1, 0}, x])/4 + ((439*I)/12)*Pi*G[{1, 0}, x] - 
      (9*Pi^2*G[{1, 0}, x])/4 - (349*G[{1, 1}, x])/4 + 
      ((1159*I)/6)*Pi*G[{1, 1}, x] + (13*Pi^2*G[{1, 1}, x])/24 - 
      (335*G[{0, 0, 0}, x])/4 - ((61*I)/2)*Pi*G[{0, 0, 0}, x] + 
      (65*G[{0, 0, 1}, x])/3 - (95*I)*Pi*G[{0, 0, 1}, x] + 
      (65*G[{0, 1, 0}, x])/3 + ((21*I)/2)*Pi*G[{0, 1, 0}, x] - 
      (2287*G[{0, 1, 1}, x])/12 + (114*I)*Pi*G[{0, 1, 1}, x] + 
      (851*G[{1, 0, 0}, x])/12 + (2*I)*Pi*G[{1, 0, 0}, x] - 
      (179*G[{1, 0, 1}, x])/6 + ((245*I)/2)*Pi*G[{1, 0, 1}, x] - 
      (179*G[{1, 1, 0}, x])/6 + (17*I)*Pi*G[{1, 1, 0}, x] + 
      (871*G[{1, 1, 1}, x])/4 - ((285*I)/2)*Pi*G[{1, 1, 1}, x] - 
      (61*G[{0, 0, 0, 0}, x])/2 - 95*G[{0, 0, 1, 1}, x] + 
      26*G[{0, 1, 0, 0}, x] - (31*G[{0, 1, 0, 1}, x])/2 - 
      (31*G[{0, 1, 1, 0}, x])/2 + (259*G[{0, 1, 1, 1}, x])/2 + 
      (53*G[{1, 0, 0, 0}, x])/2 - (49*G[{1, 0, 0, 1}, x])/2 - 
      (49*G[{1, 0, 1, 0}, x])/2 + 147*G[{1, 0, 1, 1}, x] - 
      52*G[{1, 1, 0, 0}, x] + 69*G[{1, 1, 0, 1}, x] + 69*G[{1, 1, 1, 0}, x] - 
      (423*G[{1, 1, 1, 1}, x])/2 + (529*Zeta[3])/4 + (114*I)*Pi*Zeta[3] + 
      (31*G[{0}, x]*Zeta[3])/2 - 20*G[{1}, x]*Zeta[3]) + 
    FF[x^(-1)]*(((159*I)/8)*Pi*G[{1}, x] - (Pi^2*G[{1}, x])/4 + 
      ((7*I)/8)*Pi^3*G[{1}, x] + ((59*I)/12)*Pi*G[{0, 1}, x] + 
      Pi^2*G[{0, 1}, x] + ((59*I)/12)*Pi*G[{1, 0}, x] + 3*Pi^2*G[{1, 0}, x] + 
      (159*G[{1, 1}, x])/8 - ((91*I)/12)*Pi*G[{1, 1}, x] + 
      (161*Pi^2*G[{1, 1}, x])/24 - I*Pi*G[{0, 0, 1}, x] + 
      (59*G[{0, 1, 1}, x])/12 - ((5*I)/2)*Pi*G[{0, 1, 1}, x] - 
      I*Pi*G[{1, 0, 0}, x] + (59*G[{1, 0, 1}, x])/12 + I*Pi*G[{1, 0, 1}, x] + 
      (59*G[{1, 1, 0}, x])/12 - (4*I)*Pi*G[{1, 1, 0}, x] - 
      (47*G[{1, 1, 1}, x])/4 - ((19*I)/2)*Pi*G[{1, 1, 1}, x] - 
      G[{0, 0, 1, 1}, x] - (5*G[{0, 1, 1, 1}, x])/2 - G[{1, 0, 0, 1}, x] - 
      G[{1, 0, 1, 0}, x] + 2*G[{1, 0, 1, 1}, x] + 6*G[{1, 1, 0, 0}, x] - 
      10*G[{1, 1, 0, 1}, x] - 10*G[{1, 1, 1, 0}, x] + G[{1, 1, 1, 1}, x]/2 - 
      (39*G[{1}, x]*Zeta[3])/2) + FF[(1 - x)^(-1)]*
     ((-5*Pi^4)/8 - ((159*I)/8)*Pi*G[{0}, x] + (Pi^2*G[{0}, x])/4 - 
      (I/24)*Pi^3*G[{0}, x] - (I/6)*Pi^3*G[{1}, x] - (159*G[{0, 0}, x])/8 + 
      ((91*I)/12)*Pi*G[{0, 0}, x] - (161*Pi^2*G[{0, 0}, x])/24 - 
      ((59*I)/12)*Pi*G[{0, 1}, x] - 3*Pi^2*G[{0, 1}, x] - 
      ((59*I)/12)*Pi*G[{1, 0}, x] - Pi^2*G[{1, 0}, x] + 
      (47*G[{0, 0, 0}, x])/4 + ((19*I)/2)*Pi*G[{0, 0, 0}, x] - 
      (59*G[{0, 0, 1}, x])/12 + (4*I)*Pi*G[{0, 0, 1}, x] - 
      (59*G[{0, 1, 0}, x])/12 - I*Pi*G[{0, 1, 0}, x] + I*Pi*G[{0, 1, 1}, x] - 
      (59*G[{1, 0, 0}, x])/12 + ((5*I)/2)*Pi*G[{1, 0, 0}, x] + 
      I*Pi*G[{1, 1, 0}, x] - G[{0, 0, 0, 0}, x]/2 + 10*G[{0, 0, 0, 1}, x] + 
      10*G[{0, 0, 1, 0}, x] - 6*G[{0, 0, 1, 1}, x] - 2*G[{0, 1, 0, 0}, x] + 
      G[{0, 1, 0, 1}, x] + G[{0, 1, 1, 0}, x] + (5*G[{1, 0, 0, 0}, x])/2 + 
      G[{1, 1, 0, 0}, x] + ((13*I)/2)*Pi*Zeta[3] + (29*G[{0}, x]*Zeta[3])/2 + 
      G[{1}, x]*Zeta[3]) + FF[x]^2*((73*Pi^2)/8 - ((83*I)/4)*Pi^3 - 
      (721*Pi^4)/45 - (251*G[{0}, x])/6 - (55*I)*Pi*G[{0}, x] - 
      (147*Pi^2*G[{0}, x])/8 + ((311*I)/12)*Pi^3*G[{0}, x] + 
      (251*G[{1}, x])/6 + (55*I)*Pi*G[{1}, x] + (51*Pi^2*G[{1}, x])/8 - 
      ((95*I)/12)*Pi^3*G[{1}, x] - (111*G[{0, 0}, x])/4 + 
      ((97*I)/2)*Pi*G[{0, 0}, x] - (263*Pi^2*G[{0, 0}, x])/12 - 
      (73*G[{0, 1}, x])/4 + ((363*I)/2)*Pi*G[{0, 1}, x] + 
      (307*Pi^2*G[{0, 1}, x])/12 - (73*G[{1, 0}, x])/4 - 
      ((57*I)/2)*Pi*G[{1, 0}, x] + (185*Pi^2*G[{1, 0}, x])/12 + 
      (257*G[{1, 1}, x])/4 - ((403*I)/2)*Pi*G[{1, 1}, x] - 
      (229*Pi^2*G[{1, 1}, x])/12 + (303*G[{0, 0, 0}, x])/4 + 
      ((299*I)/2)*Pi*G[{0, 0, 0}, x] - (55*G[{0, 0, 1}, x])/4 + 
      ((391*I)/2)*Pi*G[{0, 0, 1}, x] - (55*G[{0, 1, 0}, x])/4 - 
      ((239*I)/2)*Pi*G[{0, 1, 0}, x] + (727*G[{0, 1, 1}, x])/4 - 
      ((451*I)/2)*Pi*G[{0, 1, 1}, x] - (319*G[{1, 0, 0}, x])/4 - 
      ((227*I)/2)*Pi*G[{1, 0, 0}, x] + (151*G[{1, 0, 1}, x])/4 - 
      ((463*I)/2)*Pi*G[{1, 0, 1}, x] + (151*G[{1, 1, 0}, x])/4 + 
      ((167*I)/2)*Pi*G[{1, 1, 0}, x] - (903*G[{1, 1, 1}, x])/4 + 
      ((523*I)/2)*Pi*G[{1, 1, 1}, x] + 142*G[{0, 0, 0, 0}, x] + 
      (15*G[{0, 0, 0, 1}, x])/2 + (15*G[{0, 0, 1, 0}, x])/2 + 
      188*G[{0, 0, 1, 1}, x] - 142*G[{0, 1, 0, 0}, x] + 
      (45*G[{0, 1, 0, 1}, x])/2 + (45*G[{0, 1, 1, 0}, x])/2 - 
      248*G[{0, 1, 1, 1}, x] - 145*G[{1, 0, 0, 0}, x] + 
      (63*G[{1, 0, 0, 1}, x])/2 + (63*G[{1, 0, 1, 0}, x])/2 - 
      263*G[{1, 0, 1, 1}, x] + 145*G[{1, 1, 0, 0}, x] - 
      (123*G[{1, 1, 0, 1}, x])/2 - (123*G[{1, 1, 1, 0}, x])/2 + 
      323*G[{1, 1, 1, 1}, x] - 144*Zeta[3] - (321*I)*Pi*Zeta[3] - 
      (209*G[{0}, x]*Zeta[3])/2 + (281*G[{1}, x]*Zeta[3])/2))}


==> anc/HelAmpl_3L_Lis.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{COLOR[CF*Nf^2]*(-203/324 + (19*Log[x])/54 - Log[x]^2/18 + 
    FF[x]*(203/162 - (19*Log[1 - x])/54 + Log[1 - x]^2/18 - (19*Log[x])/54 + 
      Log[x]^2/18)) + COLOR[CA*CF*Nf]*(1343/162 - ((5*I)/4)*Pi + Pi^2/12 + 
    ((5*I)/72)*Pi^3 - (5*Log[1 - x])/4 - ((7*I)/36)*Pi*Log[1 - x] - 
    (Pi^2*Log[1 - x])/9 + (5*Log[1 - x]^2)/72 - (I/8)*Pi*Log[1 - x]^2 - 
    Log[1 - x]^3/12 - (469*Log[x])/108 - ((83*I)/36)*Pi*Log[x] + 
    (5*Pi^2*Log[x])/72 - (Log[1 - x]*Log[x])/3 - ((7*I)/12)*Pi*Log[1 - x]*
     Log[x] - (Log[1 - x]^2*Log[x])/8 - (3*Log[x]^2)/8 + 
    ((3*I)/8)*Pi*Log[x]^2 - (Log[1 - x]*Log[x]^2)/4 + (13*Log[x]^3)/72 - 
    ((2*I)/3)*Pi*PolyLog[2, x] - (Log[1 - x]*PolyLog[2, x])/6 - 
    (Log[x]*PolyLog[2, x])/2 - PolyLog[3, 1 - x]/6 + PolyLog[3, x]/2 + 
    FF[x]^3*((29*Pi^2)/12 - (47*Pi^4)/72 - (4*Pi^2*Log[1 - x])/3 + 
      ((5*I)/6)*Pi^3*Log[1 - x] + (29*Log[1 - x]^2)/12 - 
      (5*Pi^2*Log[1 - x]^2)/12 - (2*Log[1 - x]^3)/3 + 
      ((5*I)/6)*Pi*Log[1 - x]^3 + (5*Log[1 - x]^4)/24 - Pi^2*Log[x] + 
      ((5*I)/6)*Pi^3*Log[x] - (29*Log[1 - x]*Log[x])/6 + 
      (5*Pi^2*Log[1 - x]*Log[x])/3 + 2*Log[1 - x]^2*Log[x] - 
      ((5*I)/2)*Pi*Log[1 - x]^2*Log[x] - (5*Log[1 - x]^3*Log[x])/6 + 
      (29*Log[x]^2)/12 - (5*Pi^2*Log[x]^2)/12 - ((5*I)/2)*Pi*Log[1 - x]*
       Log[x]^2 - (5*Log[1 - x]^2*Log[x]^2)/4 - (2*Log[x]^3)/3 + 
      ((5*I)/6)*Pi*Log[x]^3 - (5*Log[1 - x]*Log[x]^3)/6 + (5*Log[x]^4)/24 + 
      2*Log[1 - x]*PolyLog[2, x] - 2*Log[x]*PolyLog[2, x] + 
      2*PolyLog[3, 1 - x] - (10*I)*Pi*PolyLog[3, 1 - x] - 
      5*Log[1 - x]*PolyLog[3, 1 - x] - 5*Log[x]*PolyLog[3, 1 - x] + 
      2*PolyLog[3, x] - (10*I)*Pi*PolyLog[3, x] - 
      5*Log[1 - x]*PolyLog[3, x] - 5*Log[x]*PolyLog[3, x] + 
      10*PolyLog[4, 1 - x] + 10*PolyLog[4, x]) + 
    FF[x]^2*((-29*Pi^2)/8 - ((5*I)/6)*Pi^3 + (499*Pi^4)/540 + 
      (41*Log[1 - x])/6 + (7*Pi^2*Log[1 - x])/36 - 
      ((13*I)/9)*Pi^3*Log[1 - x] - (37*Log[1 - x]^2)/8 + 
      ((5*I)/2)*Pi*Log[1 - x]^2 + (19*Pi^2*Log[1 - x]^2)/36 + 
      (61*Log[1 - x]^3)/36 - ((13*I)/9)*Pi*Log[1 - x]^3 - 
      (11*Log[1 - x]^4)/24 - (41*Log[x])/6 + (89*Pi^2*Log[x])/36 - 
      ((19*I)/18)*Pi^3*Log[x] + (29*Log[1 - x]*Log[x])/4 + 
      (5*I)*Pi*Log[1 - x]*Log[x] - (19*Pi^2*Log[1 - x]*Log[x])/9 - 
      (Log[1 - x]^2*Log[x])/12 + ((13*I)/3)*Pi*Log[1 - x]^2*Log[x] + 
      (11*Log[1 - x]^3*Log[x])/6 - (21*Log[x]^2)/8 - ((5*I)/2)*Pi*Log[x]^2 + 
      (19*Pi^2*Log[x]^2)/36 + (25*Log[1 - x]*Log[x]^2)/12 + 
      ((19*I)/6)*Pi*Log[1 - x]*Log[x]^2 + (19*Log[1 - x]^2*Log[x]^2)/12 + 
      (11*Log[x]^3)/36 - ((19*I)/18)*Pi*Log[x]^3 + (19*Log[1 - x]*Log[x]^3)/
       18 - (19*Log[x]^4)/72 + (10*I)*Pi*PolyLog[2, x] + 
      (7*Pi^2*PolyLog[2, x])/18 + 2*Log[1 - x]*PolyLog[2, x] + 
      8*Log[x]*PolyLog[2, x] + 2*PolyLog[3, 1 - x] + 
      (15*I)*Pi*PolyLog[3, 1 - x] + (26*Log[1 - x]*PolyLog[3, 1 - x])/3 + 
      (19*Log[x]*PolyLog[3, 1 - x])/3 - 8*PolyLog[3, x] + 
      (15*I)*Pi*PolyLog[3, x] + (26*Log[1 - x]*PolyLog[3, x])/3 + 
      (19*Log[x]*PolyLog[3, x])/3 - 15*PolyLog[4, 1 - x] - 15*PolyLog[4, x] - 
      (7*PolyLog[4, -(x/(1 - x))])/3) + 
    FF[x^(-1)]*(((-71*I)/36)*Pi*Log[1 - x] - (Pi^2*Log[1 - x])/36 - 
      (71*Log[1 - x]^2)/72 + ((3*I)/8)*Pi*Log[1 - x]^2 + 
      (13*Log[1 - x]^3)/72 + (7*Log[1 - x]^2*Log[x])/24 + 
      ((7*I)/12)*Pi*PolyLog[2, x] + (7*Log[1 - x]*PolyLog[2, x])/12 + 
      (7*PolyLog[3, 1 - x])/12 - (7*Zeta[3])/12) + 
    FF[x]*(-1343/81 + ((5*I)/2)*Pi + (25*Pi^2)/24 + ((29*I)/36)*Pi^3 - 
      (293*Pi^4)/1080 - (67*Log[1 - x])/54 + ((5*I)/2)*Pi*Log[1 - x] + 
      (91*Pi^2*Log[1 - x])/72 + ((11*I)/18)*Pi^3*Log[1 - x] + 
      (181*Log[1 - x]^2)/72 - ((11*I)/4)*Pi*Log[1 - x]^2 - 
      (Pi^2*Log[1 - x]^2)/9 - (9*Log[1 - x]^3)/8 + 
      ((11*I)/18)*Pi*Log[1 - x]^3 + Log[1 - x]^4/4 + (671*Log[x])/54 + 
      ((5*I)/2)*Pi*Log[x] - (101*Pi^2*Log[x])/72 + ((2*I)/9)*Pi^3*Log[x] - 
      (7*Log[1 - x]*Log[x])/4 - ((9*I)/2)*Pi*Log[1 - x]*Log[x] + 
      (4*Pi^2*Log[1 - x]*Log[x])/9 - (49*Log[1 - x]^2*Log[x])/24 - 
      ((11*I)/6)*Pi*Log[1 - x]^2*Log[x] - Log[1 - x]^3*Log[x] + 
      (37*Log[x]^2)/72 + ((9*I)/4)*Pi*Log[x]^2 - (Pi^2*Log[x]^2)/9 - 
      (15*Log[1 - x]*Log[x]^2)/8 - ((2*I)/3)*Pi*Log[1 - x]*Log[x]^2 - 
      (Log[1 - x]^2*Log[x]^2)/3 + (19*Log[x]^3)/72 + ((2*I)/9)*Pi*Log[x]^3 - 
      (2*Log[1 - x]*Log[x]^3)/9 + Log[x]^4/18 - (10*I)*Pi*PolyLog[2, x] - 
      (7*Pi^2*PolyLog[2, x])/18 - (13*Log[1 - x]*PolyLog[2, x])/3 - 
      (17*Log[x]*PolyLog[2, x])/3 - (13*PolyLog[3, 1 - x])/3 - 
      (5*I)*Pi*PolyLog[3, 1 - x] - (11*Log[1 - x]*PolyLog[3, 1 - x])/3 - 
      (4*Log[x]*PolyLog[3, 1 - x])/3 + (17*PolyLog[3, x])/3 - 
      (5*I)*Pi*PolyLog[3, x] - (11*Log[1 - x]*PolyLog[3, x])/3 - 
      (4*Log[x]*PolyLog[3, x])/3 + 5*PolyLog[4, 1 - x] + 5*PolyLog[4, x] + 
      (7*PolyLog[4, -(x/(1 - x))])/3 + Zeta[3]/3) + 
    FF[(1 - x)^(-1)]*(((-7*I)/72)*Pi^3 + ((71*I)/36)*Pi*Log[x] - 
      (5*Pi^2*Log[x])/72 + ((7*I)/12)*Pi*Log[1 - x]*Log[x] + 
      (71*Log[x]^2)/72 - ((3*I)/8)*Pi*Log[x]^2 + (7*Log[1 - x]*Log[x]^2)/24 - 
      (13*Log[x]^3)/72 + ((7*I)/12)*Pi*PolyLog[2, x] + 
      (7*Log[x]*PolyLog[2, x])/12 - (7*PolyLog[3, x])/12 + (7*Zeta[3])/12) - 
    Zeta[3]/6) + COLOR[CF*Nf*NfV2]*(((19*I)/6)*Pi - (3*Pi^2)/4 - 
    (I/12)*Pi^3 + (19*Log[1 - x])/6 - ((34*I)/9)*Pi*Log[1 - x] + 
    (17*Pi^2*Log[1 - x])/18 - (43*Log[1 - x]^2)/18 + (I/12)*Pi*Log[1 - x]^2 + 
    (5*Log[1 - x]^3)/18 + ((8*I)/3)*Pi*Log[x] - (3*Pi^2*Log[x])/4 + 
    ((2*I)/3)*Pi*Log[1 - x]*Log[x] + (7*Log[1 - x]^2*Log[x])/12 + 
    (4*Log[x]^2)/3 + (Log[1 - x]*Log[x]^2)/4 - Log[x]^3/6 + 
    ((3*I)/2)*Pi*PolyLog[2, x] + Log[1 - x]*PolyLog[2, x] + 
    (Log[x]*PolyLog[2, x])/2 + PolyLog[3, 1 - x] + 
    FF[x]^3*((13*Pi^2)/18 + (Pi^2*Log[1 - x])/9 + (13*Log[1 - x]^2)/18 - 
      Log[1 - x]^3/9 - (13*Log[1 - x]*Log[x])/9 - (Log[1 - x]^2*Log[x])/3 + 
      (13*Log[x]^2)/18 + (Log[1 - x]*Log[x]^2)/3 - Log[x]^3/9 - 
      (2*Log[1 - x]*PolyLog[2, x])/3 + (2*Log[x]*PolyLog[2, x])/3 - 
      (2*PolyLog[3, 1 - x])/3 - (2*PolyLog[3, x])/3) + 
    FF[x]^2*((-13*Pi^2)/12 - (I/18)*Pi^3 + (19*Log[1 - x])/3 + 
      ((4*I)/3)*Pi*Log[1 - x] - (Pi^2*Log[1 - x])/2 - (17*Log[1 - x]^2)/12 + 
      (I/6)*Pi*Log[1 - x]^2 + Log[1 - x]^3/6 - (19*Log[x])/3 - 
      ((4*I)/3)*Pi*Log[x] + (5*Pi^2*Log[x])/18 + (13*Log[1 - x]*Log[x])/6 + 
      (I/3)*Pi*Log[1 - x]*Log[x] + (5*Log[1 - x]^2*Log[x])/6 - 
      (3*Log[x]^2)/4 - (I/6)*Pi*Log[x]^2 - (Log[1 - x]*Log[x]^2)/2 + 
      Log[x]^3/6 + ((2*I)/3)*Pi*PolyLog[2, x] + (4*Log[1 - x]*PolyLog[2, x])/
       3 - (2*Log[x]*PolyLog[2, x])/3 + (4*PolyLog[3, 1 - x])/3 + 
      (2*PolyLog[3, x])/3) - PolyLog[3, x]/2 + FF[(1 - x)^(-1)]*
     ((I/12)*Pi^3 - ((8*I)/3)*Pi*Log[x] + (3*Pi^2*Log[x])/4 - 
      (I/2)*Pi*Log[1 - x]*Log[x] - (4*Log[x]^2)/3 - (Log[1 - x]*Log[x]^2)/4 + 
      Log[x]^3/6 - (I/2)*Pi*PolyLog[2, x] - (Log[x]*PolyLog[2, x])/2 + 
      PolyLog[3, x]/2 - Zeta[3]/2) + FF[x^(-1)]*(((8*I)/3)*Pi*Log[1 - x] - 
      (2*Pi^2*Log[1 - x])/3 + (4*Log[1 - x]^2)/3 - Log[1 - x]^3/6 - 
      (Log[1 - x]^2*Log[x])/4 - (I/2)*Pi*PolyLog[2, x] - 
      (Log[1 - x]*PolyLog[2, x])/2 - PolyLog[3, 1 - x]/2 + Zeta[3]/2) - 
    Zeta[3]/2 + FF[x]*(((-19*I)/3)*Pi + (67*Pi^2)/36 - (I/36)*Pi^3 - 
      (19*Log[1 - x])/2 - ((2*I)/9)*Pi*Log[1 - x] + (Pi^2*Log[1 - x])/9 + 
      (7*Log[1 - x]^2)/4 - (I/4)*Pi*Log[1 - x]^2 - Log[1 - x]^3/6 + 
      (19*Log[x])/6 + ((22*I)/9)*Pi*Log[x] - (23*Pi^2*Log[x])/36 - 
      (13*Log[1 - x]*Log[x])/18 - (I/6)*Pi*Log[1 - x]*Log[x] - 
      (5*Log[1 - x]^2*Log[x])/6 + (13*Log[x]^2)/12 + (I/12)*Pi*Log[x]^2 + 
      (Log[1 - x]*Log[x]^2)/3 - Log[x]^3/6 - ((2*I)/3)*Pi*PolyLog[2, x] - 
      (7*Log[1 - x]*PolyLog[2, x])/6 + (Log[x]*PolyLog[2, x])/2 - 
      (7*PolyLog[3, 1 - x])/6 - PolyLog[3, x]/2 + Zeta[3])) + 
  COLOR[CF^2*Nf]*(-7055/2592 - ((205*I)/108)*Pi + (41*Pi^2)/108 - 
    (I/36)*Pi^3 - (59*Log[1 - x])/36 - ((29*I)/36)*Pi*Log[1 - x] - 
    (7*Pi^2*Log[1 - x])/18 - (41*Log[1 - x]^2)/72 + 
    ((5*I)/6)*Pi*Log[1 - x]^2 + (11*Log[1 - x]^3)/36 + 2*Log[x] + 
    ((35*I)/18)*Pi*Log[x] - (17*Pi^2*Log[x])/72 + (2*Log[1 - x]*Log[x])/3 + 
    ((2*I)/3)*Pi*Log[1 - x]*Log[x] + (11*Log[1 - x]^2*Log[x])/12 + 
    (19*Log[x]^2)/72 - ((7*I)/12)*Pi*Log[x]^2 + (Log[1 - x]*Log[x]^2)/4 - 
    (11*Log[x]^3)/36 + ((13*I)/6)*Pi*PolyLog[2, x] + 
    (5*Log[1 - x]*PolyLog[2, x])/3 + (Log[x]*PolyLog[2, x])/2 + 
    (5*PolyLog[3, 1 - x])/3 + FF[x]^3*((-29*Pi^2)/6 + (8*Pi^2*Log[1 - x])/3 - 
      (29*Log[1 - x]^2)/6 + (4*Log[1 - x]^3)/3 + 2*Pi^2*Log[x] + 
      (29*Log[1 - x]*Log[x])/3 - 4*Log[1 - x]^2*Log[x] - (29*Log[x]^2)/6 + 
      (4*Log[x]^3)/3 - 4*Log[1 - x]*PolyLog[2, x] + 4*Log[x]*PolyLog[2, x] - 
      4*PolyLog[3, 1 - x] - 4*PolyLog[3, x]) - PolyLog[3, x]/2 + 
    FF[x]^2*((29*Pi^2)/4 - (41*Log[1 - x])/3 - (67*Pi^2*Log[1 - x])/18 + 
      (37*Log[1 - x]^2)/4 - (31*Log[1 - x]^3)/18 + (41*Log[x])/3 - 
      (59*Pi^2*Log[x])/18 - (29*Log[1 - x]*Log[x])/2 + 
      (31*Log[1 - x]^2*Log[x])/6 + (21*Log[x]^2)/4 + 
      (5*Log[1 - x]*Log[x]^2)/6 - (41*Log[x]^3)/18 + 
      6*Log[1 - x]*PolyLog[2, x] - 6*Log[x]*PolyLog[2, x] + 
      6*PolyLog[3, 1 - x] + 6*PolyLog[3, x]) + FF[(1 - x)^(-1)]*
     ((I/12)*Pi^3 - ((17*I)/36)*Pi*Log[x] + (Pi^2*Log[x])/12 - 
      (I/2)*Pi*Log[1 - x]*Log[x] - (17*Log[x]^2)/72 + (I/3)*Pi*Log[x]^2 - 
      (Log[1 - x]*Log[x]^2)/4 + Log[x]^3/6 - (I/2)*Pi*PolyLog[2, x] - 
      (Log[x]*PolyLog[2, x])/2 + PolyLog[3, x]/2 - Zeta[3]/2) + 
    FF[x^(-1)]*(((17*I)/36)*Pi*Log[1 - x] + (17*Log[1 - x]^2)/72 - 
      (I/3)*Pi*Log[1 - x]^2 - Log[1 - x]^3/6 - (Log[1 - x]^2*Log[x])/4 - 
      (I/2)*Pi*PolyLog[2, x] - (Log[1 - x]*PolyLog[2, x])/2 - 
      PolyLog[3, 1 - x]/2 + Zeta[3]/2) - (37*Zeta[3])/36 + 
    FF[x]*(7055/1296 + ((205*I)/54)*Pi - (343*Pi^2)/108 - ((11*I)/36)*Pi^3 + 
      (479*Log[1 - x])/36 - ((41*I)/36)*Pi*Log[1 - x] + 
      (115*Pi^2*Log[1 - x])/72 - (37*Log[1 - x]^2)/9 - 
      (I/4)*Pi*Log[1 - x]^2 + (7*Log[1 - x]^3)/18 - (505*Log[x])/36 - 
      ((41*I)/36)*Pi*Log[x] + (13*Pi^2*Log[x])/8 + (7*Log[1 - x]*Log[x])/2 + 
      ((5*I)/6)*Pi*Log[1 - x]*Log[x] - (11*Log[1 - x]^2*Log[x])/6 - 
      Log[x]^2/9 - (I/4)*Pi*Log[x]^2 - (Log[1 - x]*Log[x]^2)/3 + 
      (17*Log[x]^3)/18 - (19*Log[1 - x]*PolyLog[2, x])/6 + 
      (19*Log[x]*PolyLog[2, x])/6 - (19*PolyLog[3, 1 - x])/6 - 
      (19*PolyLog[3, x])/6 + (37*Zeta[3])/18)) + 
  COLOR[CA^2*CF]*(-4207/162 - ((17*I)/6)*Pi + (455*Pi^2)/288 - (I/18)*Pi^3 - 
    (19*Pi^4)/80 - (17*Log[1 - x])/6 - ((625*I)/72)*Pi*Log[1 - x] - 
    (443*Pi^2*Log[1 - x])/72 - ((7*I)/6)*Pi^3*Log[1 - x] - 
    (635*Log[1 - x]^2)/288 + ((341*I)/48)*Pi*Log[1 - x]^2 - 
    (45*Pi^2*Log[1 - x]^2)/32 + (277*Log[1 - x]^3)/144 - 
    ((53*I)/48)*Pi*Log[1 - x]^3 - Log[1 - x]^4 + 
    FF[x^(-2)]*((Pi^2*Log[1 - x]^2)/8 - (I/8)*Pi*Log[1 - x]^3 - 
      Log[1 - x]^4/32) + (2671*Log[x])/216 - ((31*I)/9)*Pi*Log[x] + 
    (5*Pi^2*Log[x])/24 + ((5*I)/16)*Pi^3*Log[x] - (205*Log[1 - x]*Log[x])/
     48 - (I/4)*Pi*Log[1 - x]*Log[x] + (65*Pi^2*Log[1 - x]*Log[x])/48 + 
    (997*Log[1 - x]^2*Log[x])/96 + ((25*I)/8)*Pi*Log[1 - x]^2*Log[x] + 
    (81*Log[1 - x]^3*Log[x])/16 - (365*Log[x]^2)/288 + 
    ((7*I)/12)*Pi*Log[x]^2 - (5*Pi^2*Log[x]^2)/8 - 
    (19*Log[1 - x]*Log[x]^2)/8 - ((7*I)/8)*Pi*Log[1 - x]*Log[x]^2 - 
    (109*Log[1 - x]^2*Log[x]^2)/32 + (43*Log[x]^3)/96 + 
    ((19*I)/48)*Pi*Log[x]^3 + (5*Log[1 - x]*Log[x]^3)/24 + Log[x]^4/32 + 
    FF[(1 - x)^(-2)]*(-(Pi^2*Log[x]^2)/8 + (I/8)*Pi*Log[x]^3 + Log[x]^4/32) + 
    ((119*I)/8)*Pi*PolyLog[2, x] - (Pi^2*PolyLog[2, x])/12 + 
    (781*Log[1 - x]*PolyLog[2, x])/48 + ((19*I)/8)*Pi*Log[1 - x]*
     PolyLog[2, x] + (21*Log[1 - x]^2*PolyLog[2, x])/8 - 
    (67*Log[x]*PolyLog[2, x])/48 + (I/8)*Pi*Log[x]*PolyLog[2, x] - 
    (23*Log[1 - x]*Log[x]*PolyLog[2, x])/8 + (3*Log[x]^2*PolyLog[2, x])/2 + 
    (781*PolyLog[3, 1 - x])/48 + (31*Log[1 - x]*PolyLog[3, 1 - x])/4 - 
    (31*Log[x]*PolyLog[3, 1 - x])/4 + (67*PolyLog[3, x])/48 + 
    ((7*I)/4)*Pi*PolyLog[3, x] + (65*Log[1 - x]*PolyLog[3, x])/8 - 
    (51*Log[x]*PolyLog[3, x])/8 + (11*PolyLog[4, 1 - x])/4 - 
    (13*PolyLog[4, x])/4 + FF[x]^3*((-343*Pi^2)/24 - ((203*I)/24)*Pi^3 - 
      (463*Pi^4)/160 + (731*Pi^2*Log[1 - x])/72 + ((73*I)/24)*Pi^3*
       Log[1 - x] - (343*Log[1 - x]^2)/24 - ((203*I)/24)*Pi*Log[1 - x]^2 - 
      (113*Pi^2*Log[1 - x]^2)/48 + (61*Log[1 - x]^3)/72 + 
      ((35*I)/8)*Pi*Log[1 - x]^3 + (35*Log[1 - x]^4)/32 + 
      (11*Pi^2*Log[x])/2 + ((89*I)/24)*Pi^3*Log[x] + 
      (343*Log[1 - x]*Log[x])/12 + ((203*I)/12)*Pi*Log[1 - x]*Log[x] + 
      (31*Pi^2*Log[1 - x]*Log[x])/4 - (467*Log[1 - x]^2*Log[x])/24 - 
      ((73*I)/8)*Pi*Log[1 - x]^2*Log[x] - (19*Log[1 - x]^3*Log[x])/8 - 
      (343*Log[x]^2)/24 - ((203*I)/24)*Pi*Log[x]^2 - (97*Pi^2*Log[x]^2)/48 + 
      (203*Log[1 - x]*Log[x]^2)/24 - ((105*I)/8)*Pi*Log[1 - x]*Log[x]^2 - 
      (89*Log[1 - x]^2*Log[x]^2)/16 + (61*Log[x]^3)/72 + 
      ((35*I)/8)*Pi*Log[x]^3 - (35*Log[1 - x]*Log[x]^3)/8 + 
      (35*Log[x]^4)/32 - (335*Log[1 - x]*PolyLog[2, x])/12 + 
      (4*I)*Pi*Log[1 - x]*PolyLog[2, x] + 2*Log[1 - x]^2*PolyLog[2, x] + 
      (335*Log[x]*PolyLog[2, x])/12 - (4*I)*Pi*Log[x]*PolyLog[2, x] - 
      2*Log[x]^2*PolyLog[2, x] - (335*PolyLog[3, 1 - x])/12 - 
      ((81*I)/2)*Pi*PolyLog[3, 1 - x] - (73*Log[1 - x]*PolyLog[3, 1 - x])/4 - 
      (89*Log[x]*PolyLog[3, 1 - x])/4 - (335*PolyLog[3, x])/12 - 
      ((81*I)/2)*Pi*PolyLog[3, x] - (89*Log[1 - x]*PolyLog[3, x])/4 - 
      (73*Log[x]*PolyLog[3, x])/4 + (81*PolyLog[4, 1 - x])/2 + 
      (81*PolyLog[4, x])/2) + FF[x]^2*((343*Pi^2)/16 + ((431*I)/48)*Pi^3 + 
      (16363*Pi^4)/4320 - (105*Log[1 - x])/2 - ((155*I)/12)*Pi*Log[1 - x] - 
      (1073*Pi^2*Log[1 - x])/48 - ((1037*I)/144)*Pi^3*Log[1 - x] + 
      (983*Log[1 - x]^2)/48 + ((413*I)/16)*Pi*Log[1 - x]^2 + 
      (103*Pi^2*Log[1 - x]^2)/72 + (179*Log[1 - x]^3)/48 - 
      ((1325*I)/144)*Pi*Log[1 - x]^3 - (173*Log[1 - x]^4)/48 + 
      (105*Log[x])/2 + ((155*I)/12)*Pi*Log[x] - (29*Pi^2*Log[x])/6 - 
      ((421*I)/144)*Pi^3*Log[x] - (343*Log[1 - x]*Log[x])/8 - 
      ((25*I)/8)*Pi*Log[1 - x]*Log[x] - (1067*Pi^2*Log[1 - x]*Log[x])/144 + 
      (615*Log[1 - x]^2*Log[x])/16 + ((1037*I)/48)*Pi*Log[1 - x]^2*Log[x] + 
      (35*Log[1 - x]^3*Log[x])/3 + (1075*Log[x]^2)/48 - 
      ((7*I)/16)*Pi*Log[x]^2 + (413*Pi^2*Log[x]^2)/144 + 
      (5*Log[1 - x]*Log[x]^2)/16 + ((565*I)/48)*Pi*Log[1 - x]*Log[x]^2 + 
      (85*Log[1 - x]^2*Log[x]^2)/24 - (301*Log[x]^3)/48 - 
      ((565*I)/144)*Pi*Log[x]^3 + (305*Log[1 - x]*Log[x]^3)/72 - 
      (47*Log[x]^4)/72 + ((89*I)/2)*Pi*PolyLog[2, x] + 
      (281*Pi^2*PolyLog[2, x])/72 + (513*Log[1 - x]*PolyLog[2, x])/8 - 
      (6*I)*Pi*Log[1 - x]*PolyLog[2, x] - (9*Log[1 - x]^2*PolyLog[2, x])/8 - 
      (157*Log[x]*PolyLog[2, x])/8 + (6*I)*Pi*Log[x]*PolyLog[2, x] - 
      (15*Log[1 - x]*Log[x]*PolyLog[2, x])/4 + (39*Log[x]^2*PolyLog[2, x])/
       8 + (513*PolyLog[3, 1 - x])/8 + ((243*I)/4)*Pi*PolyLog[3, 1 - x] + 
      (983*Log[1 - x]*PolyLog[3, 1 - x])/24 + (475*Log[x]*PolyLog[3, 1 - x])/
       24 + (157*PolyLog[3, x])/8 + ((243*I)/4)*Pi*PolyLog[3, x] + 
      (1127*Log[1 - x]*PolyLog[3, x])/24 + (331*Log[x]*PolyLog[3, x])/24 - 
      (243*PolyLog[4, 1 - x])/4 - (243*PolyLog[4, x])/4 - 
      (281*PolyLog[4, -(x/(1 - x))])/12) - 13*PolyLog[4, -(x/(1 - x))] - 
    (173*Zeta[3])/24 - (95*Log[1 - x]*Zeta[3])/8 + (95*Log[x]*Zeta[3])/8 + 
    FF[x]*(4207/81 + ((17*I)/3)*Pi - (371*Pi^2)/36 - ((26*I)/9)*Pi^3 - 
      (1421*Pi^4)/2160 + (9281*Log[1 - x])/216 + ((601*I)/24)*Pi*Log[1 - x] + 
      (5293*Pi^2*Log[1 - x])/288 + ((719*I)/144)*Pi^3*Log[1 - x] - 
      (391*Log[1 - x]^2)/144 - ((601*I)/24)*Pi*Log[1 - x]^2 + 
      (467*Pi^2*Log[1 - x]^2)/288 - (667*Log[1 - x]^3)/96 + 
      ((797*I)/144)*Pi*Log[1 - x]^3 + (47*Log[1 - x]^4)/16 - 
      (13399*Log[x])/216 - ((19*I)/24)*Pi*Log[x] + (739*Pi^2*Log[x])/288 - 
      ((47*I)/144)*Pi^3*Log[x] + (137*Log[1 - x]*Log[x])/6 + 
      ((19*I)/12)*Pi*Log[1 - x]*Log[x] - (35*Pi^2*Log[1 - x]*Log[x])/72 - 
      (2725*Log[1 - x]^2*Log[x])/96 - ((701*I)/48)*Pi*Log[1 - x]^2*Log[x] - 
      (523*Log[1 - x]^3*Log[x])/48 - (667*Log[x]^2)/144 + 
      ((29*I)/24)*Pi*Log[x]^2 - (97*Pi^2*Log[x]^2)/288 - 
      (49*Log[1 - x]*Log[x]^2)/96 + ((71*I)/48)*Pi*Log[1 - x]*Log[x]^2 + 
      (65*Log[1 - x]^2*Log[x]^2)/24 + (293*Log[x]^3)/96 + 
      ((37*I)/144)*Pi*Log[x]^3 - (49*Log[1 - x]*Log[x]^3)/144 - Log[x]^4/72 - 
      ((89*I)/2)*Pi*PolyLog[2, x] - (281*Pi^2*PolyLog[2, x])/72 - 
      (431*Log[1 - x]*PolyLog[2, x])/8 - (I/4)*Pi*Log[1 - x]*PolyLog[2, x] - 
      2*Log[1 - x]^2*PolyLog[2, x] + (75*Log[x]*PolyLog[2, x])/8 + 
      (I/4)*Pi*Log[x]*PolyLog[2, x] + (15*Log[1 - x]*Log[x]*PolyLog[2, x])/
       4 - (7*Log[x]^2*PolyLog[2, x])/4 - (431*PolyLog[3, 1 - x])/8 - 
      (22*I)*Pi*PolyLog[3, 1 - x] - (289*Log[1 - x]*PolyLog[3, 1 - x])/12 + 
      (25*Log[x]*PolyLog[3, 1 - x])/12 - (75*PolyLog[3, x])/8 - 
      (22*I)*Pi*PolyLog[3, x] - (301*Log[1 - x]*PolyLog[3, x])/12 + 
      (37*Log[x]*PolyLog[3, x])/12 + (83*PolyLog[4, 1 - x])/4 + 
      (83*PolyLog[4, x])/4 + (281*PolyLog[4, -(x/(1 - x))])/12 + 
      (173*Zeta[3])/12) + FF[x^(-1)]*(-Pi^4/40 + ((119*I)/144)*Pi*
       Log[1 - x] + (5*Pi^2*Log[1 - x])/4 + ((7*I)/16)*Pi^3*Log[1 - x] + 
      (119*Log[1 - x]^2)/288 + ((13*I)/48)*Pi*Log[1 - x]^2 - 
      (Pi^2*Log[1 - x]^2)/16 + (43*Log[1 - x]^3)/96 + 
      ((25*I)/48)*Pi*Log[1 - x]^3 + (61*Log[1 - x]^4)/192 - 
      ((191*I)/48)*Pi*Log[1 - x]*Log[x] - (7*Pi^2*Log[1 - x]*Log[x])/6 - 
      (437*Log[1 - x]^2*Log[x])/96 - ((17*I)/16)*Pi*Log[1 - x]^2*Log[x] - 
      (95*Log[1 - x]^3*Log[x])/48 + ((5*I)/16)*Pi*Log[1 - x]*Log[x]^2 + 
      (59*Log[1 - x]^2*Log[x]^2)/32 - ((41*I)/8)*Pi*PolyLog[2, x] - 
      (3*Pi^2*PolyLog[2, x])/16 - (41*Log[1 - x]*PolyLog[2, x])/8 - 
      ((5*I)/4)*Pi*Log[1 - x]*PolyLog[2, x] - (17*Log[1 - x]^2*PolyLog[2, x])/
       16 + ((7*I)/8)*Pi*Log[x]*PolyLog[2, x] + 
      (7*Log[1 - x]*Log[x]*PolyLog[2, x])/8 - (41*PolyLog[3, 1 - x])/8 + 
      ((5*I)/8)*Pi*PolyLog[3, 1 - x] - (21*Log[1 - x]*PolyLog[3, 1 - x])/4 + 
      (47*Log[x]*PolyLog[3, 1 - x])/8 - ((9*I)/8)*Pi*PolyLog[3, x] - 
      (9*Log[1 - x]*PolyLog[3, x])/8 + (9*PolyLog[4, 1 - x])/4 + 
      (49*PolyLog[4, x])/8 + (49*PolyLog[4, -(x/(1 - x))])/8 + 
      (41*Zeta[3])/8 - ((5*I)/8)*Pi*Zeta[3] + (21*Log[1 - x]*Zeta[3])/4 - 
      (47*Log[x]*Zeta[3])/8) + FF[(1 - x)^(-1)]*(((41*I)/48)*Pi^3 + 
      (101*Pi^4)/576 - ((7*I)/48)*Pi^3*Log[1 - x] + (49*Pi^2*Log[1 - x]^2)/
       96 + (49*Log[1 - x]^4)/192 - ((119*I)/144)*Pi*Log[x] - 
      (19*Pi^2*Log[x])/48 - ((11*I)/48)*Pi^3*Log[x] - 
      ((55*I)/48)*Pi*Log[1 - x]*Log[x] - (3*Pi^2*Log[1 - x]*Log[x])/16 + 
      ((9*I)/16)*Pi*Log[1 - x]^2*Log[x] - (49*Log[1 - x]^3*Log[x])/48 - 
      (119*Log[x]^2)/288 - ((13*I)/48)*Pi*Log[x]^2 + (3*Pi^2*Log[x]^2)/4 - 
      (55*Log[1 - x]*Log[x]^2)/96 - ((3*I)/16)*Pi*Log[1 - x]*Log[x]^2 + 
      (9*Log[1 - x]^2*Log[x]^2)/16 - (43*Log[x]^3)/96 - 
      ((25*I)/48)*Pi*Log[x]^3 - (5*Log[1 - x]*Log[x]^3)/48 - Log[x]^4/16 - 
      ((41*I)/8)*Pi*PolyLog[2, x] - (3*Pi^2*PolyLog[2, x])/16 + 
      ((7*I)/8)*Pi*Log[1 - x]*PolyLog[2, x] - (41*Log[x]*PolyLog[2, x])/8 - 
      ((5*I)/4)*Pi*Log[x]*PolyLog[2, x] + (7*Log[1 - x]*Log[x]*PolyLog[2, x])/
       8 - (17*Log[x]^2*PolyLog[2, x])/16 + ((9*I)/8)*Pi*PolyLog[3, 1 - x] + 
      (9*Log[x]*PolyLog[3, 1 - x])/8 + (41*PolyLog[3, x])/8 - 
      ((5*I)/8)*Pi*PolyLog[3, x] - (47*Log[1 - x]*PolyLog[3, x])/8 + 
      (21*Log[x]*PolyLog[3, x])/4 - (49*PolyLog[4, 1 - x])/8 - 
      (9*PolyLog[4, x])/4 + (49*PolyLog[4, -(x/(1 - x))])/8 - 
      (41*Zeta[3])/8 + ((5*I)/8)*Pi*Zeta[3] + (47*Log[1 - x]*Zeta[3])/8 - 
      (21*Log[x]*Zeta[3])/4)) + COLOR[(NfV*d[a, b, c]^2)/Nc]*
   (1/4 + ((5*I)/4)*Pi + (17*Pi^2)/96 - (I/48)*Pi^3 - (11*Pi^4)/192 + 
    (5*Log[1 - x])/4 - (I/4)*Pi*Log[1 - x] - (7*Pi^2*Log[1 - x])/48 - 
    ((5*I)/48)*Pi^3*Log[1 - x] - (5*Log[1 - x]^2)/32 + 
    ((3*I)/16)*Pi*Log[1 - x]^2 - (5*Pi^2*Log[1 - x]^2)/96 + Log[1 - x]^3/48 - 
    ((5*I)/48)*Pi*Log[1 - x]^3 - Log[1 - x]^4/12 + (I/4)*Pi*Log[x] - 
    (Pi^2*Log[x])/6 + (Log[1 - x]*Log[x])/16 - ((5*I)/8)*Pi*Log[1 - x]*
     Log[x] + (Pi^2*Log[1 - x]*Log[x])/3 + (3*Log[1 - x]^2*Log[x])/32 + 
    (I/8)*Pi*Log[1 - x]^2*Log[x] + (7*Log[1 - x]^3*Log[x])/24 + 
    (3*Log[x]^2)/32 - (I/16)*Pi*Log[x]^2 - (Pi^2*Log[x]^2)/6 - 
    (7*Log[1 - x]*Log[x]^2)/16 - ((3*I)/16)*Pi*Log[1 - x]*Log[x]^2 - 
    (9*Log[1 - x]^2*Log[x]^2)/32 - Log[x]^3/32 - (Log[1 - x]*Log[x]^3)/48 - 
    Log[x]^4/24 - I*Pi*PolyLog[2, x] + (Pi^2*PolyLog[2, x])/4 - 
    (Log[1 - x]*PolyLog[2, x])/16 - (Log[1 - x]^2*PolyLog[2, x])/16 - 
    (15*Log[x]*PolyLog[2, x])/16 + (Log[1 - x]*Log[x]*PolyLog[2, x])/8 - 
    (Log[x]^2*PolyLog[2, x])/16 - PolyLog[3, 1 - x]/16 - 
    (I/2)*Pi*PolyLog[3, 1 - x] + (Log[1 - x]*PolyLog[3, 1 - x])/2 - 
    Log[x]*PolyLog[3, 1 - x] + FF[x]^3*((13*Pi^2)/4 - ((5*I)/2)*Pi^3 + 
      Pi^4/24 + (5*Pi^2*Log[1 - x])/6 + (13*Log[1 - x]^2)/4 - 
      ((5*I)/2)*Pi*Log[1 - x]^2 + (Pi^2*Log[1 - x]^2)/12 - 
      (5*Log[1 - x]^3)/6 + Log[1 - x]^4/24 - (13*Log[1 - x]*Log[x])/2 + 
      (5*I)*Pi*Log[1 - x]*Log[x] - (Pi^2*Log[1 - x]*Log[x])/6 - 
      (5*Log[1 - x]^2*Log[x])/2 - (Log[1 - x]^3*Log[x])/6 + (13*Log[x]^2)/4 - 
      ((5*I)/2)*Pi*Log[x]^2 + (Pi^2*Log[x]^2)/12 + (5*Log[1 - x]*Log[x]^2)/
       2 + (Log[1 - x]^2*Log[x]^2)/4 - (5*Log[x]^3)/6 - 
      (Log[1 - x]*Log[x]^3)/6 + Log[x]^4/24 - 5*Log[1 - x]*PolyLog[2, x] + 
      5*Log[x]*PolyLog[2, x] - 5*PolyLog[3, 1 - x] - 5*PolyLog[3, x]) + 
    (15*PolyLog[3, x])/16 - (I/2)*Pi*PolyLog[3, x] + 
    (3*Log[1 - x]*PolyLog[3, x])/8 - (7*Log[x]*PolyLog[3, x])/8 + 
    (3*PolyLog[4, 1 - x])/8 + (3*PolyLog[4, x])/8 - 
    (3*PolyLog[4, -(x/(1 - x))])/2 + 
    FF[x]^2*((-39*Pi^2)/8 + ((15*I)/4)*Pi^3 - (7*Pi^4)/180 + 
      (3*Log[1 - x])/2 - (5*I)*Pi*Log[1 - x] - (7*Pi^2*Log[1 - x])/6 - 
      (I/6)*Pi^3*Log[1 - x] - (59*Log[1 - x]^2)/8 + 
      ((15*I)/4)*Pi*Log[1 - x]^2 - (5*Pi^2*Log[1 - x]^2)/16 + 
      (4*Log[1 - x]^3)/3 - (I/6)*Pi*Log[1 - x]^3 - (7*Log[1 - x]^4)/48 - 
      (3*Log[x])/2 + (5*I)*Pi*Log[x] - (Pi^2*Log[x])/12 + (I/6)*Pi^3*Log[x] + 
      (39*Log[1 - x]*Log[x])/4 - ((15*I)/2)*Pi*Log[1 - x]*Log[x] + 
      (Pi^2*Log[1 - x]*Log[x])/8 + (7*Log[1 - x]^2*Log[x])/2 + 
      (I/2)*Pi*Log[1 - x]^2*Log[x] + (11*Log[1 - x]^3*Log[x])/24 - 
      (19*Log[x]^2)/8 + ((15*I)/4)*Pi*Log[x]^2 + (5*Pi^2*Log[x]^2)/48 - 
      (7*Log[1 - x]*Log[x]^2)/2 - (I/2)*Pi*Log[1 - x]*Log[x]^2 - 
      (Log[1 - x]^2*Log[x]^2)/2 + (7*Log[x]^3)/6 + (I/6)*Pi*Log[x]^3 + 
      (Log[1 - x]*Log[x]^3)/8 + Log[x]^4/16 - (Pi^2*PolyLog[2, x])/6 + 
      (15*Log[1 - x]*PolyLog[2, x])/2 + (Log[1 - x]^2*PolyLog[2, x])/4 - 
      (15*Log[x]*PolyLog[2, x])/2 - (Log[1 - x]*Log[x]*PolyLog[2, x])/2 + 
      (Log[x]^2*PolyLog[2, x])/4 + (15*PolyLog[3, 1 - x])/2 - 
      (Log[1 - x]*PolyLog[3, 1 - x])/4 + (Log[x]*PolyLog[3, 1 - x])/4 + 
      (15*PolyLog[3, x])/2 - (Log[1 - x]*PolyLog[3, x])/4 + 
      (Log[x]*PolyLog[3, x])/4 + PolyLog[4, -(x/(1 - x))]) + 
    FF[x]*(-1/2 - ((5*I)/2)*Pi + (61*Pi^2)/48 - ((25*I)/24)*Pi^3 + 
      (59*Pi^4)/1440 - (11*Log[1 - x])/4 + (5*I)*Pi*Log[1 - x] + 
      (77*Pi^2*Log[1 - x])/96 + ((13*I)/48)*Pi^3*Log[1 - x] + 
      (67*Log[1 - x]^2)/16 - ((11*I)/8)*Pi*Log[1 - x]^2 + 
      (Pi^2*Log[1 - x]^2)/3 - (47*Log[1 - x]^3)/96 + 
      ((13*I)/48)*Pi*Log[1 - x]^3 + Log[1 - x]^4/6 + Log[x]/4 - 
      (5*I)*Pi*Log[x] + (13*Pi^2*Log[x])/32 - (I/16)*Pi^3*Log[x] - 
      (27*Log[1 - x]*Log[x])/8 + ((11*I)/4)*Pi*Log[1 - x]*Log[x] - 
      (7*Pi^2*Log[1 - x]*Log[x])/48 - (51*Log[1 - x]^2*Log[x])/32 - 
      ((7*I)/16)*Pi*Log[1 - x]^2*Log[x] - (3*Log[1 - x]^3*Log[x])/8 - 
      (13*Log[x]^2)/16 - ((11*I)/8)*Pi*Log[x]^2 - (Pi^2*Log[x]^2)/12 + 
      (41*Log[1 - x]*Log[x]^2)/32 + ((9*I)/16)*Pi*Log[1 - x]*Log[x]^2 + 
      (9*Log[1 - x]^2*Log[x]^2)/16 - (31*Log[x]^3)/96 - (I/16)*Pi*Log[x]^3 - 
      (Log[1 - x]*Log[x]^3)/24 - Log[x]^4/24 + (Pi^2*PolyLog[2, x])/6 - 
      (27*Log[1 - x]*PolyLog[2, x])/8 - (Log[1 - x]^2*PolyLog[2, x])/4 + 
      (27*Log[x]*PolyLog[2, x])/8 + (Log[1 - x]*Log[x]*PolyLog[2, x])/2 - 
      (Log[x]^2*PolyLog[2, x])/4 - (27*PolyLog[3, 1 - x])/8 + 
      I*Pi*PolyLog[3, 1 - x] + (5*Log[1 - x]*PolyLog[3, 1 - x])/8 + 
      (3*Log[x]*PolyLog[3, 1 - x])/8 - (27*PolyLog[3, x])/8 + 
      I*Pi*PolyLog[3, x] + (7*Log[1 - x]*PolyLog[3, x])/8 + 
      (Log[x]*PolyLog[3, x])/8 - (3*PolyLog[4, 1 - x])/4 - 
      (3*PolyLog[4, x])/4 - PolyLog[4, -(x/(1 - x))] - Zeta[3]) + Zeta[3]/2 - 
    2*Log[1 - x]*Zeta[3] + 2*Log[x]*Zeta[3] + FF[(1 - x)^(-1)]*
     ((7*Pi^4)/120 + (Pi^2*Log[1 - x]^2)/12 + Log[1 - x]^4/24 - 
      ((3*I)/16)*Pi*Log[x] - (I/16)*Pi*Log[1 - x]*Log[x] - 
      (Log[1 - x]^3*Log[x])/6 - (3*Log[x]^2)/32 + (I/16)*Pi*Log[x]^2 + 
      (Pi^2*Log[x]^2)/6 - (Log[1 - x]*Log[x]^2)/32 + Log[x]^3/32 + 
      Log[x]^4/24 - (Pi^2*PolyLog[2, x])/6 - Log[1 - x]*PolyLog[3, x] + 
      Log[x]*PolyLog[3, x] - PolyLog[4, 1 - x] - PolyLog[4, x] + 
      PolyLog[4, -(x/(1 - x))] + Log[1 - x]*Zeta[3] - Log[x]*Zeta[3]) + 
    FF[x^(-1)]*(-Pi^4/90 + ((3*I)/16)*Pi*Log[1 - x] + (3*Log[1 - x]^2)/32 - 
      (I/16)*Pi*Log[1 - x]^2 - (Pi^2*Log[1 - x]^2)/12 - Log[1 - x]^3/32 + 
      (I/16)*Pi*Log[1 - x]*Log[x] - (Pi^2*Log[1 - x]*Log[x])/3 + 
      (Log[1 - x]^2*Log[x])/32 - (Log[1 - x]^3*Log[x])/6 + 
      (Log[1 - x]^2*Log[x]^2)/4 - (Pi^2*PolyLog[2, x])/6 - 
      Log[1 - x]*PolyLog[3, 1 - x] + Log[x]*PolyLog[3, 1 - x] + 
      PolyLog[4, 1 - x] + PolyLog[4, x] + PolyLog[4, -(x/(1 - x))] + 
      Log[1 - x]*Zeta[3] - Log[x]*Zeta[3])) + 
  COLOR[CF^3]*(-1937/192 - ((157*I)/8)*Pi + (671*Pi^2)/96 - 
    ((17*I)/24)*Pi^3 - (787*Pi^4)/960 - (157*Log[1 - x])/8 - 
    ((635*I)/24)*Pi*Log[1 - x] - (93*Pi^2*Log[1 - x])/8 - 
    ((89*I)/24)*Pi^3*Log[1 - x] - (391*Log[1 - x]^2)/48 + 
    ((415*I)/24)*Pi*Log[1 - x]^2 - (51*Pi^2*Log[1 - x]^2)/16 + 
    (65*Log[1 - x]^3)/12 - ((23*I)/6)*Pi*Log[1 - x]^3 - 
    (133*Log[1 - x]^4)/48 + FF[x^(-2)]*((Pi^2*Log[1 - x]^2)/2 - 
      (I/2)*Pi*Log[1 - x]^3 - Log[1 - x]^4/8) + 3*Log[x] - 
    ((163*I)/6)*Pi*Log[x] - (63*Pi^2*Log[x])/16 - (113*Log[1 - x]*Log[x])/
     12 - ((103*I)/12)*Pi*Log[1 - x]*Log[x] + (13*Pi^2*Log[1 - x]*Log[x])/6 + 
    (445*Log[1 - x]^2*Log[x])/24 + ((21*I)/2)*Pi*Log[1 - x]^2*Log[x] + 
    (155*Log[1 - x]^3*Log[x])/12 - (151*Log[x]^2)/16 + 
    ((97*I)/24)*Pi*Log[x]^2 - (11*Pi^2*Log[x]^2)/4 - 
    (137*Log[1 - x]*Log[x]^2)/24 - ((7*I)/4)*Pi*Log[1 - x]*Log[x]^2 - 
    7*Log[1 - x]^2*Log[x]^2 + (19*Log[x]^3)/12 + ((5*I)/6)*Pi*Log[x]^3 + 
    (5*Log[1 - x]*Log[x]^3)/6 - (5*Log[x]^4)/24 + 
    FF[(1 - x)^(-2)]*(-(Pi^2*Log[x]^2)/2 + (I/2)*Pi*Log[x]^3 + Log[x]^4/8) + 
    ((103*I)/4)*Pi*PolyLog[2, x] + (Pi^2*PolyLog[2, x])/3 + 
    (137*Log[1 - x]*PolyLog[2, x])/4 + (8*I)*Pi*Log[1 - x]*PolyLog[2, x] + 
    7*Log[1 - x]^2*PolyLog[2, x] - (17*Log[x]*PolyLog[2, x])/2 + 
    ((3*I)/2)*Pi*Log[x]*PolyLog[2, x] - 6*Log[1 - x]*Log[x]*PolyLog[2, x] + 
    (15*Log[x]^2*PolyLog[2, x])/4 + (137*PolyLog[3, 1 - x])/4 + 
    ((13*I)/2)*Pi*PolyLog[3, 1 - x] + 20*Log[1 - x]*PolyLog[3, 1 - x] - 
    (27*Log[x]*PolyLog[3, 1 - x])/2 + (17*PolyLog[3, x])/2 + 
    (I/2)*Pi*PolyLog[3, x] + (41*Log[1 - x]*PolyLog[3, x])/2 - 
    20*Log[x]*PolyLog[3, x] + 2*PolyLog[4, 1 - x] + (9*PolyLog[4, x])/2 + 
    FF[x]^3*((73*Pi^2)/12 - ((51*I)/2)*Pi^3 - (5143*Pi^4)/360 + 
      (Pi^2*Log[1 - x])/3 + ((145*I)/6)*Pi^3*Log[1 - x] + 
      (73*Log[1 - x]^2)/12 - ((51*I)/2)*Pi*Log[1 - x]^2 - 
      (13*Pi^2*Log[1 - x]^2)/2 - (25*Log[1 - x]^3)/3 + 
      ((137*I)/6)*Pi*Log[1 - x]^3 + (155*Log[1 - x]^4)/24 - 4*Pi^2*Log[x] + 
      ((47*I)/2)*Pi^3*Log[x] - (73*Log[1 - x]*Log[x])/6 + 
      (51*I)*Pi*Log[1 - x]*Log[x] + (175*Pi^2*Log[1 - x]*Log[x])/6 - 
      9*Log[1 - x]^2*Log[x] - ((121*I)/2)*Pi*Log[1 - x]^2*Log[x] - 
      (143*Log[1 - x]^3*Log[x])/6 + (73*Log[x]^2)/12 - 
      ((51*I)/2)*Pi*Log[x]^2 - (41*Pi^2*Log[x]^2)/6 + 
      17*Log[1 - x]*Log[x]^2 - ((113*I)/2)*Pi*Log[1 - x]*Log[x]^2 - 
      (75*Log[1 - x]^2*Log[x]^2)/4 - (25*Log[x]^3)/3 + 
      ((137*I)/6)*Pi*Log[x]^3 - (131*Log[1 - x]*Log[x]^3)/6 + 
      (155*Log[x]^4)/24 - 26*Log[1 - x]*PolyLog[2, x] - 
      (4*I)*Pi*Log[1 - x]*PolyLog[2, x] - 2*Log[1 - x]^2*PolyLog[2, x] + 
      26*Log[x]*PolyLog[2, x] + (4*I)*Pi*Log[x]*PolyLog[2, x] + 
      2*Log[x]^2*PolyLog[2, x] - 26*PolyLog[3, 1 - x] - 
      (214*I)*Pi*PolyLog[3, 1 - x] - 121*Log[1 - x]*PolyLog[3, 1 - x] - 
      93*Log[x]*PolyLog[3, 1 - x] - 26*PolyLog[3, x] - 
      (214*I)*Pi*PolyLog[3, x] - 93*Log[1 - x]*PolyLog[3, x] - 
      121*Log[x]*PolyLog[3, x] + 238*PolyLog[4, 1 - x] + 238*PolyLog[4, x]) + 
    FF[x]^2*((-73*Pi^2)/8 + ((83*I)/4)*Pi^3 + (1799*Pi^4)/90 - 
      (251*Log[1 - x])/6 - (55*I)*Pi*Log[1 - x] - (243*Pi^2*Log[1 - x])/8 - 
      ((547*I)/12)*Pi^3*Log[1 - x] - (257*Log[1 - x]^2)/8 + 
      ((403*I)/4)*Pi*Log[1 - x]^2 + (77*Pi^2*Log[1 - x]^2)/24 + 
      (301*Log[1 - x]^3)/8 - ((523*I)/12)*Pi*Log[1 - x]^3 - 16*Log[1 - x]^4 + 
      (251*Log[x])/6 + (55*I)*Pi*Log[x] + (147*Pi^2*Log[x])/8 - 
      ((311*I)/12)*Pi^3*Log[x] + (73*Log[1 - x]*Log[x])/4 + 
      ((57*I)/2)*Pi*Log[1 - x]*Log[x] - (197*Pi^2*Log[1 - x]*Log[x])/6 + 
      (425*Log[1 - x]^2*Log[x])/8 + ((475*I)/4)*Pi*Log[1 - x]^2*Log[x] + 
      59*Log[1 - x]^3*Log[x] + (111*Log[x]^2)/8 - ((97*I)/4)*Pi*Log[x]^2 + 
      (263*Pi^2*Log[x]^2)/24 + (319*Log[1 - x]*Log[x]^2)/8 + 
      ((227*I)/4)*Pi*Log[1 - x]*Log[x]^2 + 16*Log[1 - x]^2*Log[x]^2 - 
      (101*Log[x]^3)/8 - ((299*I)/12)*Pi*Log[x]^3 + (145*Log[1 - x]*Log[x]^3)/
       6 - (71*Log[x]^4)/12 + (210*I)*Pi*PolyLog[2, x] + 
      (61*Pi^2*PolyLog[2, x])/6 + 144*Log[1 - x]*PolyLog[2, x] + 
      (6*I)*Pi*Log[1 - x]*PolyLog[2, x] + (15*Log[1 - x]^2*PolyLog[2, x])/2 + 
      66*Log[x]*PolyLog[2, x] - (6*I)*Pi*Log[x]*PolyLog[2, x] - 
      9*Log[1 - x]*Log[x]*PolyLog[2, x] + (3*Log[x]^2*PolyLog[2, x])/2 + 
      144*PolyLog[3, 1 - x] + (321*I)*Pi*PolyLog[3, 1 - x] + 
      (433*Log[1 - x]*PolyLog[3, 1 - x])/2 + (209*Log[x]*PolyLog[3, 1 - x])/
       2 - 66*PolyLog[3, x] + (321*I)*Pi*PolyLog[3, x] + 
      (349*Log[1 - x]*PolyLog[3, x])/2 + (293*Log[x]*PolyLog[3, x])/2 - 
      357*PolyLog[4, 1 - x] - 357*PolyLog[4, x] - 
      61*PolyLog[4, -(x/(1 - x))]) - 28*PolyLog[4, -(x/(1 - x))] - 
    (57*Zeta[3])/4 - 30*Log[1 - x]*Zeta[3] + 27*Log[x]*Zeta[3] + 
    FF[(1 - x)^(-1)]*((29*Pi^4)/40 - (I/6)*Pi^3*Log[1 - x] + 
      (3*Pi^2*Log[1 - x]^2)/4 + (3*Log[1 - x]^4)/8 + ((159*I)/8)*Pi*Log[x] - 
      (Pi^2*Log[x])/4 + (I/24)*Pi^3*Log[x] + ((59*I)/12)*Pi*Log[1 - x]*
       Log[x] + (2*Pi^2*Log[1 - x]*Log[x])/3 + (I/2)*Pi*Log[1 - x]^2*Log[x] - 
      (3*Log[1 - x]^3*Log[x])/2 + (159*Log[x]^2)/16 - 
      ((91*I)/24)*Pi*Log[x]^2 + (161*Pi^2*Log[x]^2)/48 + 
      (59*Log[1 - x]*Log[x]^2)/24 - ((5*I)/4)*Pi*Log[1 - x]*Log[x]^2 + 
      (3*Log[1 - x]^2*Log[x]^2)/4 - (47*Log[x]^3)/24 - 
      ((19*I)/12)*Pi*Log[x]^3 - (5*Log[1 - x]*Log[x]^3)/12 + Log[x]^4/48 - 
      2*Pi^2*PolyLog[2, x] + I*Pi*Log[1 - x]*PolyLog[2, x] - 
      ((7*I)/2)*Pi*Log[x]*PolyLog[2, x] + Log[1 - x]*Log[x]*PolyLog[2, x] - 
      (9*Log[x]^2*PolyLog[2, x])/4 + (2*I)*Pi*PolyLog[3, 1 - x] + 
      2*Log[x]*PolyLog[3, 1 - x] + ((17*I)/2)*Pi*PolyLog[3, x] - 
      8*Log[1 - x]*PolyLog[3, x] + (33*Log[x]*PolyLog[3, x])/2 - 
      9*PolyLog[4, 1 - x] - (39*PolyLog[4, x])/2 + 
      9*PolyLog[4, -(x/(1 - x))] - ((17*I)/2)*Pi*Zeta[3] + 
      8*Log[1 - x]*Zeta[3] - (33*Log[x]*Zeta[3])/2) + 
    FF[x^(-1)]*((-13*Pi^4)/60 - ((159*I)/8)*Pi*Log[1 - x] + 
      (Pi^2*Log[1 - x])/4 + ((13*I)/24)*Pi^3*Log[1 - x] - 
      (159*Log[1 - x]^2)/16 + ((91*I)/24)*Pi*Log[1 - x]^2 - 
      (107*Pi^2*Log[1 - x]^2)/48 + (47*Log[1 - x]^3)/24 + 
      ((19*I)/12)*Pi*Log[1 - x]^3 + (17*Log[1 - x]^4)/48 - 
      ((59*I)/12)*Pi*Log[1 - x]*Log[x] - (13*Pi^2*Log[1 - x]*Log[x])/3 - 
      (59*Log[1 - x]^2*Log[x])/24 - ((9*I)/4)*Pi*Log[1 - x]^2*Log[x] - 
      (10*Log[1 - x]^3*Log[x])/3 + (I/2)*Pi*Log[1 - x]*Log[x]^2 + 
      (5*Log[1 - x]^2*Log[x]^2)/2 - 2*Pi^2*PolyLog[2, x] - 
      ((7*I)/2)*Pi*Log[1 - x]*PolyLog[2, x] - (9*Log[1 - x]^2*PolyLog[2, x])/
       4 + I*Pi*Log[x]*PolyLog[2, x] + Log[1 - x]*Log[x]*PolyLog[2, x] - 
      ((17*I)/2)*Pi*PolyLog[3, 1 - x] - (33*Log[1 - x]*PolyLog[3, 1 - x])/2 + 
      8*Log[x]*PolyLog[3, 1 - x] - (2*I)*Pi*PolyLog[3, x] - 
      2*Log[1 - x]*PolyLog[3, x] + (39*PolyLog[4, 1 - x])/2 + 
      9*PolyLog[4, x] + 9*PolyLog[4, -(x/(1 - x))] + ((17*I)/2)*Pi*Zeta[3] + 
      (33*Log[1 - x]*Zeta[3])/2 - 8*Log[x]*Zeta[3]) + 
    FF[x]*(1937/96 + ((157*I)/4)*Pi - (175*Pi^2)/16 + ((15*I)/8)*Pi^3 - 
      (1343*Pi^4)/288 + (1403*Log[1 - x])/24 + ((869*I)/8)*Pi*Log[1 - x] + 
      (2257*Pi^2*Log[1 - x])/48 + ((199*I)/8)*Pi^3*Log[1 - x] + 
      (349*Log[1 - x]^2)/8 - ((1159*I)/12)*Pi*Log[1 - x]^2 + 
      (301*Pi^2*Log[1 - x]^2)/48 - (871*Log[1 - x]^3)/24 + 
      ((95*I)/4)*Pi*Log[1 - x]^3 + (545*Log[1 - x]^4)/48 - (605*Log[x])/24 - 
      ((11*I)/8)*Pi*Log[x] - (217*Pi^2*Log[x])/48 + 
      ((115*I)/24)*Pi^3*Log[x] + (51*Log[1 - x]*Log[x])/4 - 
      ((439*I)/12)*Pi*Log[1 - x]*Log[x] + (16*Pi^2*Log[1 - x]*Log[x])/3 - 
      (1571*Log[1 - x]^2*Log[x])/24 - ((131*I)/2)*Pi*Log[1 - x]^2*Log[x] - 
      (81*Log[1 - x]^3*Log[x])/2 - (19*Log[x]^2)/8 + 
      ((341*I)/12)*Pi*Log[x]^2 - (27*Pi^2*Log[x]^2)/16 - 
      (851*Log[1 - x]*Log[x]^2)/24 - I*Pi*Log[1 - x]*Log[x]^2 + 
      (15*Log[1 - x]^2*Log[x]^2)/4 + (335*Log[x]^3)/24 + 
      ((61*I)/12)*Pi*Log[x]^3 - (53*Log[1 - x]*Log[x]^3)/12 + 
      (61*Log[x]^4)/48 - (210*I)*Pi*PolyLog[2, x] - (61*Pi^2*PolyLog[2, x])/
       6 - (643*Log[1 - x]*PolyLog[2, x])/4 - ((17*I)/2)*Pi*Log[1 - x]*
       PolyLog[2, x] - (35*Log[1 - x]^2*PolyLog[2, x])/4 - 
      (197*Log[x]*PolyLog[2, x])/4 + ((17*I)/2)*Pi*Log[x]*PolyLog[2, x] + 
      9*Log[1 - x]*Log[x]*PolyLog[2, x] - (Log[x]^2*PolyLog[2, x])/4 - 
      (643*PolyLog[3, 1 - x])/4 - (114*I)*Pi*PolyLog[3, 1 - x] - 
      (191*Log[1 - x]*PolyLog[3, 1 - x])/2 - (37*Log[x]*PolyLog[3, 1 - x])/
       2 + (197*PolyLog[3, x])/4 - (114*I)*Pi*PolyLog[3, x] - 
      (177*Log[1 - x]*PolyLog[3, x])/2 - (51*Log[x]*PolyLog[3, x])/2 + 
      (225*PolyLog[4, 1 - x])/2 + (225*PolyLog[4, x])/2 + 
      61*PolyLog[4, -(x/(1 - x))] + (57*Zeta[3])/2 + 3*Log[1 - x]*Zeta[3] + 
      3*Log[x]*Zeta[3])) + COLOR[CF^2*NfV2]*(((13*I)/3)*Pi - (101*Pi^2)/24 - 
    ((7*I)/12)*Pi^3 - Pi^4/240 + (13*Log[1 - x])/3 - 
    ((79*I)/12)*Pi*Log[1 - x] + (85*Pi^2*Log[1 - x])/24 - 
    ((3*I)/8)*Pi^3*Log[1 - x] - (97*Log[1 - x]^2)/24 - 
    ((67*I)/12)*Pi*Log[1 - x]^2 - (59*Pi^2*Log[1 - x]^2)/48 - 
    (23*Log[1 - x]^3)/12 + ((7*I)/6)*Pi*Log[1 - x]^3 + ((7*I)/3)*Pi*Log[x] - 
    (115*Pi^2*Log[x])/24 - ((3*I)/8)*Pi^3*Log[x] - (3*Log[1 - x]*Log[x])/4 - 
    ((11*I)/12)*Pi*Log[1 - x]*Log[x] + (7*Pi^2*Log[1 - x]*Log[x])/3 + 
    (37*Log[1 - x]^2*Log[x])/6 + (4*I)*Pi*Log[1 - x]^2*Log[x] + 
    (19*Log[1 - x]^3*Log[x])/4 + (37*Log[x]^2)/24 + ((19*I)/4)*Pi*Log[x]^2 - 
    (7*Pi^2*Log[x]^2)/16 - (5*Log[1 - x]*Log[x]^2)/2 + 
    ((3*I)/4)*Pi*Log[1 - x]*Log[x]^2 - (21*Log[1 - x]^2*Log[x]^2)/8 + 
    (4*Log[x]^3)/3 - ((5*I)/12)*Pi*Log[x]^3 + (Log[1 - x]*Log[x]^3)/4 - 
    (13*Log[x]^4)/48 + (4*I)*Pi*PolyLog[2, x] - (7*Pi^2*PolyLog[2, x])/12 + 
    (33*Log[1 - x]*PolyLog[2, x])/4 + (6*I)*Pi*Log[1 - x]*PolyLog[2, x] + 
    (11*Log[1 - x]^2*PolyLog[2, x])/4 - (17*Log[x]*PolyLog[2, x])/4 + 
    ((7*I)/2)*Pi*Log[x]*PolyLog[2, x] + (Log[1 - x]*Log[x]*PolyLog[2, x])/2 + 
    (3*Log[x]^2*PolyLog[2, x])/2 + (33*PolyLog[3, 1 - x])/4 + 
    (5*I)*Pi*PolyLog[3, 1 - x] + 16*Log[1 - x]*PolyLog[3, 1 - x] - 
    11*Log[x]*PolyLog[3, 1 - x] + (17*PolyLog[3, x])/4 - 
    ((9*I)/2)*Pi*PolyLog[3, x] + 4*Log[1 - x]*PolyLog[3, x] - 
    (17*Log[x]*PolyLog[3, x])/2 - 11*PolyLog[4, 1 - x] - 
    (3*PolyLog[4, x])/2 + FF[x]^3*((13*Pi^2)/6 + ((7*I)/12)*Pi^3 - 
      (97*Pi^4)/180 + (7*Pi^2*Log[1 - x])/6 + ((4*I)/3)*Pi^3*Log[1 - x] + 
      (13*Log[1 - x]^2)/6 + ((7*I)/12)*Pi*Log[1 - x]^2 - 
      (Pi^2*Log[1 - x]^2)/24 + Log[1 - x]^3/6 + ((2*I)/3)*Pi*Log[1 - x]^3 + 
      Log[1 - x]^4/8 + (2*Pi^2*Log[x])/3 + I*Pi^3*Log[x] - 
      (13*Log[1 - x]*Log[x])/3 - ((7*I)/6)*Pi*Log[1 - x]*Log[x] + 
      (17*Pi^2*Log[1 - x]*Log[x])/12 - (13*Log[1 - x]^2*Log[x])/6 - 
      (4*I)*Pi*Log[1 - x]^2*Log[x] - (3*Log[1 - x]^3*Log[x])/2 + 
      (13*Log[x]^2)/6 + ((7*I)/12)*Pi*Log[x]^2 - (5*Pi^2*Log[x]^2)/24 + 
      (5*Log[1 - x]*Log[x]^2)/6 - (2*I)*Pi*Log[1 - x]*Log[x]^2 - 
      (7*Log[1 - x]^2*Log[x]^2)/4 + Log[x]^3/6 + ((2*I)/3)*Pi*Log[x]^3 - 
      (Log[1 - x]*Log[x]^3)/2 + Log[x]^4/8 - 3*Log[1 - x]*PolyLog[2, x] - 
      (2*I)*Pi*Log[1 - x]*PolyLog[2, x] - Log[1 - x]^2*PolyLog[2, x] + 
      3*Log[x]*PolyLog[2, x] + (2*I)*Pi*Log[x]*PolyLog[2, x] + 
      Log[x]^2*PolyLog[2, x] - 3*PolyLog[3, 1 - x] - 
      (14*I)*Pi*PolyLog[3, 1 - x] - 8*Log[1 - x]*PolyLog[3, 1 - x] - 
      6*Log[x]*PolyLog[3, 1 - x] - 3*PolyLog[3, x] - 
      (14*I)*Pi*PolyLog[3, x] - 6*Log[1 - x]*PolyLog[3, x] - 
      8*Log[x]*PolyLog[3, x] + 14*PolyLog[4, 1 - x] + 14*PolyLog[4, x]) - 
    (31*PolyLog[4, -(x/(1 - x))])/2 - (2*I)*Pi*Zeta[3] - 
    20*Log[1 - x]*Zeta[3] + 18*Log[x]*Zeta[3] + 
    FF[(1 - x)^(-1)]*((-I/24)*Pi^3 + (3*Pi^4)/16 + (11*Pi^2*Log[1 - x]^2)/
       24 + (11*Log[1 - x]^4)/48 - ((37*I)/12)*Pi*Log[x] + 
      (33*Pi^2*Log[x])/8 + ((3*I)/8)*Pi^3*Log[x] + I*Pi*Log[1 - x]*Log[x] + 
      (Pi^2*Log[1 - x]*Log[x])/2 - (11*Log[1 - x]^3*Log[x])/12 - 
      (37*Log[x]^2)/24 - ((19*I)/4)*Pi*Log[x]^2 + (7*Pi^2*Log[x]^2)/16 + 
      (Log[1 - x]*Log[x]^2)/2 - ((3*I)/4)*Pi*Log[1 - x]*Log[x]^2 + 
      (3*Log[1 - x]^2*Log[x]^2)/8 - (4*Log[x]^3)/3 + ((5*I)/12)*Pi*Log[x]^3 - 
      (Log[1 - x]*Log[x]^3)/4 + (13*Log[x]^4)/48 + (I/4)*Pi*PolyLog[2, x] + 
      (Pi^2*PolyLog[2, x])/12 + (Log[x]*PolyLog[2, x])/4 - 
      (3*I)*Pi*Log[x]*PolyLog[2, x] - (3*Log[x]^2*PolyLog[2, x])/2 + 
      ((3*I)/2)*Pi*PolyLog[3, 1 - x] + (3*Log[x]*PolyLog[3, 1 - x])/2 - 
      PolyLog[3, x]/4 + ((9*I)/2)*Pi*PolyLog[3, x] - 
      4*Log[1 - x]*PolyLog[3, x] + (17*Log[x]*PolyLog[3, x])/2 - 
      (11*PolyLog[4, 1 - x])/2 - (17*PolyLog[4, x])/2 + 
      (11*PolyLog[4, -(x/(1 - x))])/2 + Zeta[3]/4 - ((9*I)/2)*Pi*Zeta[3] + 
      4*Log[1 - x]*Zeta[3] - (17*Log[x]*Zeta[3])/2) + 
    FF[x^(-1)]*((-17*Pi^4)/180 + ((37*I)/12)*Pi*Log[1 - x] - 
      (25*Pi^2*Log[1 - x])/6 + (I/8)*Pi^3*Log[1 - x] + (37*Log[1 - x]^2)/24 + 
      ((19*I)/4)*Pi*Log[1 - x]^2 + (13*Pi^2*Log[1 - x]^2)/48 + 
      (4*Log[1 - x]^3)/3 - ((5*I)/12)*Pi*Log[1 - x]^3 - Log[1 - x]^4/24 - 
      ((3*I)/4)*Pi*Log[1 - x]*Log[x] - (4*Pi^2*Log[1 - x]*Log[x])/3 - 
      (Log[1 - x]^2*Log[x])/4 - ((9*I)/4)*Pi*Log[1 - x]^2*Log[x] - 
      (13*Log[1 - x]^3*Log[x])/6 + Log[1 - x]^2*Log[x]^2 + 
      (I/4)*Pi*PolyLog[2, x] + (Pi^2*PolyLog[2, x])/12 + 
      (Log[1 - x]*PolyLog[2, x])/4 - (3*I)*Pi*Log[1 - x]*PolyLog[2, x] - 
      (3*Log[1 - x]^2*PolyLog[2, x])/2 + PolyLog[3, 1 - x]/4 - 
      ((9*I)/2)*Pi*PolyLog[3, 1 - x] - (17*Log[1 - x]*PolyLog[3, 1 - x])/2 + 
      4*Log[x]*PolyLog[3, 1 - x] - ((3*I)/2)*Pi*PolyLog[3, x] - 
      (3*Log[1 - x]*PolyLog[3, x])/2 + (17*PolyLog[4, 1 - x])/2 + 
      (11*PolyLog[4, x])/2 + (11*PolyLog[4, -(x/(1 - x))])/2 - Zeta[3]/4 + 
      ((9*I)/2)*Pi*Zeta[3] + (17*Log[1 - x]*Zeta[3])/2 - 4*Log[x]*Zeta[3]) + 
    FF[x]*(((-26*I)/3)*Pi + (19*Pi^2)/2 + ((17*I)/8)*Pi^3 - (43*Pi^4)/80 - 
      (59*Log[1 - x])/3 + ((25*I)/12)*Pi*Log[1 - x] + 
      (45*Pi^2*Log[1 - x])/8 + ((11*I)/6)*Pi^3*Log[1 - x] + 
      (19*Log[1 - x]^2)/4 - ((15*I)/8)*Pi*Log[1 - x]^2 + 
      (11*Pi^2*Log[1 - x]^2)/16 - ((5*I)/12)*Pi*Log[1 - x]^3 - 
      (3*Log[1 - x]^4)/16 + 11*Log[x] + ((77*I)/12)*Pi*Log[x] - 
      (37*Pi^2*Log[x])/24 - (I/4)*Pi^3*Log[x] - (2*Log[1 - x]*Log[x])/3 - 
      ((11*I)/4)*Pi*Log[1 - x]*Log[x] - (37*Pi^2*Log[1 - x]*Log[x])/24 - 
      14*Log[1 - x]^2*Log[x] - ((25*I)/4)*Pi*Log[1 - x]^2*Log[x] - 
      3*Log[1 - x]^3*Log[x] + (29*Log[x]^2)/12 + ((33*I)/8)*Pi*Log[x]^2 - 
      (17*Pi^2*Log[x]^2)/48 + 2*Log[1 - x]*Log[x]^2 + 
      (I/4)*Pi*Log[1 - x]*Log[x]^2 + (Log[1 - x]^2*Log[x]^2)/2 + 
      (4*Log[x]^3)/3 - ((5*I)/12)*Pi*Log[x]^3 + (Log[1 - x]*Log[x]^3)/4 - 
      (13*Log[x]^4)/48 - (16*I)*Pi*PolyLog[2, x] + (4*Pi^2*PolyLog[2, x])/3 - 
      22*Log[1 - x]*PolyLog[2, x] - ((13*I)/2)*Pi*Log[1 - x]*PolyLog[2, x] - 
      (9*Log[1 - x]^2*PolyLog[2, x])/4 + 6*Log[x]*PolyLog[2, x] + 
      (I/2)*Pi*Log[x]*PolyLog[2, x] - 2*Log[1 - x]*Log[x]*PolyLog[2, x] + 
      (5*Log[x]^2*PolyLog[2, x])/4 - 22*PolyLog[3, 1 - x] - 
      ((21*I)/2)*Pi*PolyLog[3, 1 - x] - (31*Log[1 - x]*PolyLog[3, 1 - x])/2 + 
      5*Log[x]*PolyLog[3, 1 - x] - 6*PolyLog[3, x] - 
      ((9*I)/2)*Pi*PolyLog[3, x] + 3*Log[1 - x]*PolyLog[3, x] - 
      (15*Log[x]*PolyLog[3, x])/2 + (45*PolyLog[4, 1 - x])/2 + 
      (33*PolyLog[4, x])/2 + 4*PolyLog[4, -(x/(1 - x))] + (4*I)*Pi*Zeta[3] + 
      6*Log[1 - x]*Zeta[3] - 2*Log[x]*Zeta[3]) + 
    FF[x]^2*((-13*Pi^2)/4 - ((53*I)/24)*Pi^3 + (317*Pi^4)/360 + 
      (46*Log[1 - x])/3 + ((13*I)/6)*Pi*Log[1 - x] - (29*Pi^2*Log[1 - x])/6 - 
      (3*I)*Pi^3*Log[1 - x] - (53*Log[1 - x]^2)/12 + 
      ((17*I)/8)*Pi*Log[1 - x]^2 - (25*Pi^2*Log[1 - x]^2)/48 + 
      (5*Log[1 - x]^3)/12 - I*Pi*Log[1 - x]^3 - (5*Log[1 - x]^4)/16 - 
      (46*Log[x])/3 - ((13*I)/6)*Pi*Log[x] + (3*Pi^2*Log[x])/4 - 
      I*Pi^3*Log[x] + (13*Log[1 - x]*Log[x])/2 + ((39*I)/4)*Pi*Log[1 - x]*
       Log[x] - (21*Pi^2*Log[1 - x]*Log[x])/8 + (33*Log[1 - x]^2*Log[x])/4 + 
      (9*I)*Pi*Log[1 - x]^2*Log[x] + (43*Log[1 - x]^3*Log[x])/12 - 
      (25*Log[x]^2)/12 - ((31*I)/8)*Pi*Log[x]^2 + (23*Pi^2*Log[x]^2)/48 + 
      (7*Log[1 - x]*Log[x]^2)/4 + (3*I)*Pi*Log[1 - x]*Log[x]^2 + 
      (25*Log[1 - x]^2*Log[x]^2)/8 - (11*Log[x]^3)/12 - I*Pi*Log[x]^3 + 
      (7*Log[1 - x]*Log[x]^3)/12 - (11*Log[x]^4)/48 + 
      (16*I)*Pi*PolyLog[2, x] - (4*Pi^2*PolyLog[2, x])/3 + 
      (25*Log[1 - x]*PolyLog[2, x])/2 + (6*I)*Pi*Log[1 - x]*PolyLog[2, x] + 
      2*Log[1 - x]^2*PolyLog[2, x] + (7*Log[x]*PolyLog[2, x])/2 + 
      2*Log[1 - x]*Log[x]*PolyLog[2, x] - Log[x]^2*PolyLog[2, x] + 
      (25*PolyLog[3, 1 - x])/2 + (24*I)*Pi*PolyLog[3, 1 - x] + 
      16*Log[1 - x]*PolyLog[3, 1 - x] + 8*Log[x]*PolyLog[3, 1 - x] - 
      (7*PolyLog[3, x])/2 + (18*I)*Pi*PolyLog[3, x] + 
      10*Log[1 - x]*PolyLog[3, x] + 8*Log[x]*PolyLog[3, x] - 
      24*PolyLog[4, 1 - x] - 18*PolyLog[4, x] - 4*PolyLog[4, -(x/(1 - x))] - 
      4*Log[1 - x]*Zeta[3] + 4*Log[x]*Zeta[3])) + 
  COLOR[CA*CF*NfV2]*(((-181*I)/8)*Pi + (34*Pi^2)/9 - ((145*I)/144)*Pi^3 - 
    (37*Pi^4)/240 - (181*Log[1 - x])/8 + ((865*I)/36)*Pi*Log[1 - x] + 
    (203*Pi^2*Log[1 - x])/48 + ((11*I)/24)*Pi^3*Log[1 - x] + 
    (1913*Log[1 - x]^2)/144 - ((281*I)/48)*Pi*Log[1 - x]^2 + 
    (17*Pi^2*Log[1 - x]^2)/12 - (41*Log[1 - x]^3)/24 + 
    ((5*I)/12)*Pi*Log[1 - x]^3 + (59*Log[1 - x]^4)/48 - 
    ((151*I)/12)*Pi*Log[x] - (59*Pi^2*Log[x])/36 - (I/12)*Pi^3*Log[x] + 
    (71*Log[1 - x]*Log[x])/24 + ((17*I)/4)*Pi*Log[1 - x]*Log[x] + 
    (7*Pi^2*Log[1 - x]*Log[x])/6 - (79*Log[1 - x]^2*Log[x])/6 - 
    ((61*I)/16)*Pi*Log[1 - x]^2*Log[x] - (127*Log[1 - x]^3*Log[x])/24 - 
    (373*Log[x]^2)/48 + ((59*I)/24)*Pi*Log[x]^2 + (19*Pi^2*Log[x]^2)/24 + 
    (119*Log[1 - x]*Log[x]^2)/16 - ((13*I)/8)*Pi*Log[1 - x]*Log[x]^2 + 
    (31*Log[1 - x]^2*Log[x]^2)/16 + (131*Log[x]^3)/144 - 
    ((17*I)/48)*Pi*Log[x]^3 + (5*Log[x]^4)/96 - 
    ((139*I)/24)*Pi*PolyLog[2, x] + (175*Pi^2*PolyLog[2, x])/24 - 
    (377*Log[1 - x]*PolyLog[2, x])/24 - ((35*I)/8)*Pi*Log[1 - x]*
     PolyLog[2, x] + (Log[1 - x]^2*PolyLog[2, x])/2 + 
    (119*Log[x]*PolyLog[2, x])/12 - ((51*I)/8)*Pi*Log[x]*PolyLog[2, x] - 
    (43*Log[1 - x]*Log[x]*PolyLog[2, x])/8 - (Log[x]^2*PolyLog[2, x])/2 - 
    (377*PolyLog[3, 1 - x])/24 + ((85*I)/8)*Pi*PolyLog[3, 1 - x] - 
    (23*Log[1 - x]*PolyLog[3, 1 - x])/4 + (131*Log[x]*PolyLog[3, 1 - x])/8 - 
    (119*PolyLog[3, x])/12 - ((53*I)/8)*Pi*PolyLog[3, x] - 
    12*Log[1 - x]*PolyLog[3, x] + (43*Log[x]*PolyLog[3, x])/8 - 
    (85*PolyLog[4, 1 - x])/4 + FF[x]^3*((-703*Pi^2)/72 + ((7*I)/6)*Pi^3 + 
      (101*Pi^4)/360 + (Pi^2*Log[1 - x])/4 - ((3*I)/2)*Pi^3*Log[1 - x] - 
      (703*Log[1 - x]^2)/72 + ((7*I)/6)*Pi*Log[1 - x]^2 - 
      (Pi^2*Log[1 - x]^2)/3 + (5*Log[1 - x]^3)/4 - (I/2)*Pi*Log[1 - x]^3 - 
      Log[1 - x]^4/12 + (3*Pi^2*Log[x])/4 - I*Pi^3*Log[x] + 
      (703*Log[1 - x]*Log[x])/36 - ((7*I)/3)*Pi*Log[1 - x]*Log[x] - 
      (Pi^2*Log[1 - x]*Log[x])/6 + (3*Log[1 - x]^2*Log[x])/4 + 
      ((7*I)/2)*Pi*Log[1 - x]^2*Log[x] + (3*Log[1 - x]^3*Log[x])/2 - 
      (703*Log[x]^2)/72 + ((7*I)/6)*Pi*Log[x]^2 - (Pi^2*Log[x]^2)/12 - 
      (9*Log[1 - x]*Log[x]^2)/4 + (I/2)*Pi*Log[1 - x]*Log[x]^2 + 
      (3*Log[1 - x]^2*Log[x]^2)/4 + (5*Log[x]^3)/4 - (I/2)*Pi*Log[x]^3 - 
      Log[x]^4/12 + 3*Log[1 - x]*PolyLog[2, x] + (3*I)*Pi*Log[1 - x]*
       PolyLog[2, x] + (3*Log[1 - x]^2*PolyLog[2, x])/2 - 
      3*Log[x]*PolyLog[2, x] - (3*I)*Pi*Log[x]*PolyLog[2, x] - 
      (3*Log[x]^2*PolyLog[2, x])/2 + 3*PolyLog[3, 1 - x] + 
      (9*I)*Pi*PolyLog[3, 1 - x] + 7*Log[1 - x]*PolyLog[3, 1 - x] + 
      2*Log[x]*PolyLog[3, 1 - x] + 3*PolyLog[3, x] + (9*I)*Pi*PolyLog[3, x] + 
      2*Log[1 - x]*PolyLog[3, x] + 7*Log[x]*PolyLog[3, x] - 
      11*PolyLog[4, 1 - x] - 11*PolyLog[4, x]) + 24*PolyLog[4, x] + 
    (135*PolyLog[4, -(x/(1 - x))])/4 + (119*Zeta[3])/8 + 
    (91*Log[1 - x]*Zeta[3])/4 - (91*Log[x]*Zeta[3])/4 + 
    FF[x]*(((181*I)/4)*Pi - (199*Pi^2)/16 + ((283*I)/144)*Pi^3 + 
      (131*Pi^4)/720 + (575*Log[1 - x])/8 - ((175*I)/9)*Pi*Log[1 - x] - 
      (139*Pi^2*Log[1 - x])/16 - ((9*I)/16)*Pi^3*Log[1 - x] - 
      (955*Log[1 - x]^2)/48 + ((397*I)/48)*Pi*Log[1 - x]^2 + 
      (7*Pi^2*Log[1 - x]^2)/6 + (31*Log[1 - x]^3)/16 - 
      ((5*I)/16)*Pi*Log[1 - x]^3 + (37*Log[1 - x]^4)/96 - (213*Log[x])/8 - 
      ((31*I)/9)*Pi*Log[x] + (27*Pi^2*Log[x])/8 - ((11*I)/48)*Pi^3*Log[x] + 
      (277*Log[1 - x]*Log[x])/72 - ((47*I)/8)*Pi*Log[1 - x]*Log[x] - 
      (107*Pi^2*Log[1 - x]*Log[x])/48 + (377*Log[1 - x]^2*Log[x])/16 + 
      ((61*I)/16)*Pi*Log[1 - x]^2*Log[x] - (15*Log[1 - x]^3*Log[x])/8 - 
      (43*Log[x]^2)/48 - ((5*I)/16)*Pi*Log[x]^2 + (13*Pi^2*Log[x]^2)/24 - 
      (145*Log[1 - x]*Log[x]^2)/16 + ((29*I)/16)*Pi*Log[1 - x]*Log[x]^2 + 
      (25*Log[1 - x]^2*Log[x]^2)/8 + (131*Log[x]^3)/144 - 
      ((5*I)/16)*Pi*Log[x]^3 - (Log[1 - x]*Log[x]^3)/8 + (5*Log[x]^4)/96 + 
      ((115*I)/6)*Pi*PolyLog[2, x] - (11*Pi^2*PolyLog[2, x])/4 + 
      (881*Log[1 - x]*PolyLog[2, x])/24 + (3*I)*Pi*Log[1 - x]*PolyLog[2, x] - 
      (5*Log[1 - x]^2*PolyLog[2, x])/4 - (421*Log[x]*PolyLog[2, x])/24 + 
      (4*I)*Pi*Log[x]*PolyLog[2, x] + (11*Log[1 - x]*Log[x]*PolyLog[2, x])/
       2 - (3*Log[x]^2*PolyLog[2, x])/4 + (881*PolyLog[3, 1 - x])/24 + 
      (5*I)*Pi*PolyLog[3, 1 - x] + (19*Log[1 - x]*PolyLog[3, 1 - x])/8 + 
      (21*Log[x]*PolyLog[3, 1 - x])/8 + (421*PolyLog[3, x])/24 - 
      (4*I)*Pi*PolyLog[3, x] - (75*Log[1 - x]*PolyLog[3, x])/8 + 
      (43*Log[x]*PolyLog[3, x])/8 - (55*PolyLog[4, 1 - x])/4 - 
      (11*PolyLog[4, x])/4 + (13*PolyLog[4, -(x/(1 - x))])/2 - 
      (119*Zeta[3])/4 + 6*Log[1 - x]*Zeta[3] - 6*Log[x]*Zeta[3]) + 
    FF[(1 - x)^(-1)]*(((-97*I)/72)*Pi^3 + (29*Pi^4)/144 - 
      (I/6)*Pi^3*Log[1 - x] - (17*Pi^2*Log[1 - x]^2)/12 - 
      (17*Log[1 - x]^4)/24 + ((373*I)/24)*Pi*Log[x] - (77*Pi^2*Log[x])/72 + 
      (I/12)*Pi^3*Log[x] + ((33*I)/8)*Pi*Log[1 - x]*Log[x] - 
      (Pi^2*Log[1 - x]*Log[x])/6 + (I/2)*Pi*Log[1 - x]^2*Log[x] + 
      (17*Log[1 - x]^3*Log[x])/6 + (373*Log[x]^2)/48 - 
      ((47*I)/24)*Pi*Log[x]^2 - (19*Pi^2*Log[x]^2)/24 + 
      (33*Log[1 - x]*Log[x]^2)/16 + (Log[1 - x]^2*Log[x]^2)/2 - 
      (131*Log[x]^3)/144 + ((17*I)/48)*Pi*Log[x]^3 - (5*Log[x]^4)/96 + 
      ((97*I)/12)*Pi*PolyLog[2, x] - (65*Pi^2*PolyLog[2, x])/24 + 
      I*Pi*Log[1 - x]*PolyLog[2, x] + (97*Log[x]*PolyLog[2, x])/12 + 
      (2*I)*Pi*Log[x]*PolyLog[2, x] + Log[1 - x]*Log[x]*PolyLog[2, x] + 
      (Log[x]^2*PolyLog[2, x])/2 + I*Pi*PolyLog[3, 1 - x] + 
      Log[x]*PolyLog[3, 1 - x] - (97*PolyLog[3, x])/12 + 
      ((93*I)/8)*Pi*PolyLog[3, x] + 17*Log[1 - x]*PolyLog[3, x] - 
      (43*Log[x]*PolyLog[3, x])/8 + 17*PolyLog[4, 1 - x] - 
      (29*PolyLog[4, x])/4 - 17*PolyLog[4, -(x/(1 - x))] + (97*Zeta[3])/12 - 
      ((93*I)/8)*Pi*Zeta[3] - 17*Log[1 - x]*Zeta[3] + 
      (43*Log[x]*Zeta[3])/8) + FF[x]^2*((703*Pi^2)/48 - ((11*I)/72)*Pi^3 - 
      (1027*Pi^4)/1440 - (197*Log[1 - x])/4 + (8*I)*Pi*Log[1 - x] + 
      (151*Pi^2*Log[1 - x])/36 + ((11*I)/4)*Pi^3*Log[1 - x] + 
      (1159*Log[1 - x]^2)/48 - ((145*I)/24)*Pi*Log[1 - x]^2 - 
      (7*Pi^2*Log[1 - x]^2)/48 - (43*Log[1 - x]^3)/18 + 
      ((3*I)/4)*Pi*Log[1 - x]^3 - (17*Log[1 - x]^4)/96 + (197*Log[x])/4 - 
      (8*I)*Pi*Log[x] - (295*Pi^2*Log[x])/72 + ((19*I)/12)*Pi^3*Log[x] - 
      (703*Log[1 - x]*Log[x])/24 - ((73*I)/12)*Pi*Log[1 - x]*Log[x] + 
      (21*Pi^2*Log[1 - x]*Log[x])/8 - (26*Log[1 - x]^2*Log[x])/3 - 
      ((33*I)/4)*Pi*Log[1 - x]^2*Log[x] - (11*Log[1 - x]^3*Log[x])/24 + 
      (247*Log[x]^2)/48 + ((61*I)/24)*Pi*Log[x]^2 + (Pi^2*Log[x]^2)/16 + 
      (4*Log[1 - x]*Log[x]^2)/3 - ((5*I)/4)*Pi*Log[1 - x]*Log[x]^2 - 
      (75*Log[1 - x]^2*Log[x]^2)/16 - (49*Log[x]^3)/36 + 
      ((3*I)/4)*Pi*Log[x]^3 + (7*Log[1 - x]*Log[x]^3)/24 + (5*Log[x]^4)/32 - 
      ((115*I)/6)*Pi*PolyLog[2, x] + (11*Pi^2*PolyLog[2, x])/4 - 
      (169*Log[1 - x]*PolyLog[2, x])/12 - (8*I)*Pi*Log[1 - x]*PolyLog[2, x] - 
      (5*Log[1 - x]^2*PolyLog[2, x])/4 - (61*Log[x]*PolyLog[2, x])/12 + 
      I*Pi*Log[x]*PolyLog[2, x] - (11*Log[1 - x]*Log[x]*PolyLog[2, x])/2 + 
      (13*Log[x]^2*PolyLog[2, x])/4 - (169*PolyLog[3, 1 - x])/12 - 
      (18*I)*Pi*PolyLog[3, 1 - x] - 9*Log[1 - x]*PolyLog[3, 1 - x] - 
      9*Log[x]*PolyLog[3, 1 - x] + (61*PolyLog[3, x])/12 - 
      (9*I)*Pi*PolyLog[3, x] + 3*Log[1 - x]*PolyLog[3, x] - 
      12*Log[x]*PolyLog[3, x] + 22*PolyLog[4, 1 - x] + 11*PolyLog[4, x] - 
      (13*PolyLog[4, -(x/(1 - x))])/2 - 6*Log[1 - x]*Zeta[3] + 
      6*Log[x]*Zeta[3]) + FF[x^(-1)]*((-29*Pi^4)/360 - 
      ((373*I)/24)*Pi*Log[1 - x] - (5*Pi^2*Log[1 - x])/18 - 
      ((5*I)/12)*Pi^3*Log[1 - x] - (373*Log[1 - x]^2)/48 + 
      ((47*I)/24)*Pi*Log[1 - x]^2 - (17*Pi^2*Log[1 - x]^2)/24 + 
      (131*Log[1 - x]^3)/144 - ((17*I)/48)*Pi*Log[1 - x]^3 - 
      (21*Log[1 - x]^4)/32 + ((95*I)/24)*Pi*Log[1 - x]*Log[x] + 
      (Pi^2*Log[1 - x]*Log[x])/8 + (289*Log[1 - x]^2*Log[x])/48 + 
      (2*I)*Pi*Log[1 - x]^2*Log[x] + (10*Log[1 - x]^3*Log[x])/3 + 
      (I/2)*Pi*Log[1 - x]*Log[x]^2 - (15*Log[1 - x]^2*Log[x]^2)/4 + 
      ((97*I)/12)*Pi*PolyLog[2, x] - (65*Pi^2*PolyLog[2, x])/24 + 
      (97*Log[1 - x]*PolyLog[2, x])/12 + (2*I)*Pi*Log[1 - x]*PolyLog[2, x] + 
      (Log[1 - x]^2*PolyLog[2, x])/2 + I*Pi*Log[x]*PolyLog[2, x] + 
      Log[1 - x]*Log[x]*PolyLog[2, x] + (97*PolyLog[3, 1 - x])/12 - 
      ((93*I)/8)*Pi*PolyLog[3, 1 - x] + (43*Log[1 - x]*PolyLog[3, 1 - x])/8 - 
      17*Log[x]*PolyLog[3, 1 - x] - I*Pi*PolyLog[3, x] - 
      Log[1 - x]*PolyLog[3, x] + (29*PolyLog[4, 1 - x])/4 - 
      17*PolyLog[4, x] - 17*PolyLog[4, -(x/(1 - x))] - (97*Zeta[3])/12 + 
      ((93*I)/8)*Pi*Zeta[3] - (43*Log[1 - x]*Zeta[3])/8 + 
      17*Log[x]*Zeta[3])) + COLOR[CA*CF^2]*(151597/5184 + ((907*I)/27)*Pi - 
    (1933*Pi^2)/216 + ((7*I)/48)*Pi^3 + (577*Pi^4)/720 + 
    (571*Log[1 - x])/18 + ((2227*I)/72)*Pi*Log[1 - x] + 20*Pi^2*Log[1 - x] + 
    ((103*I)/24)*Pi^3*Log[1 - x] + (1141*Log[1 - x]^2)/144 - 
    ((385*I)/16)*Pi*Log[1 - x]^2 + (115*Pi^2*Log[1 - x]^2)/24 - 
    (967*Log[1 - x]^3)/144 + ((23*I)/6)*Pi*Log[1 - x]^3 + 
    (10*Log[1 - x]^4)/3 + FF[x^(-2)]*(-(Pi^2*Log[1 - x]^2)/2 + 
      (I/2)*Pi*Log[1 - x]^3 + Log[1 - x]^4/8) - (101*Log[x])/8 + 
    ((1103*I)/36)*Pi*Log[x] + (151*Pi^2*Log[x])/72 - ((5*I)/8)*Pi^3*Log[x] + 
    (53*Log[1 - x]*Log[x])/4 + ((145*I)/24)*Pi*Log[1 - x]*Log[x] - 
    (85*Pi^2*Log[1 - x]*Log[x])/24 - (1549*Log[1 - x]^2*Log[x])/48 - 
    ((97*I)/8)*Pi*Log[1 - x]^2*Log[x] - (409*Log[1 - x]^3*Log[x])/24 + 
    (1549*Log[x]^2)/144 - ((191*I)/48)*Pi*Log[x]^2 + (61*Pi^2*Log[x]^2)/24 + 
    (395*Log[1 - x]*Log[x]^2)/48 + ((9*I)/4)*Pi*Log[1 - x]*Log[x]^2 + 
    (41*Log[1 - x]^2*Log[x]^2)/4 - (281*Log[x]^3)/144 - 
    ((9*I)/8)*Pi*Log[x]^3 - (23*Log[1 - x]*Log[x]^3)/24 + Log[x]^4/16 + 
    FF[(1 - x)^(-2)]*((Pi^2*Log[x]^2)/2 - (I/2)*Pi*Log[x]^3 - Log[x]^4/8) - 
    ((275*I)/6)*Pi*PolyLog[2, x] + (7*Pi^2*PolyLog[2, x])/12 - 
    (433*Log[1 - x]*PolyLog[2, x])/8 - ((39*I)/4)*Pi*Log[1 - x]*
     PolyLog[2, x] - (37*Log[1 - x]^2*PolyLog[2, x])/4 + 
    (199*Log[x]*PolyLog[2, x])/24 - ((7*I)/4)*Pi*Log[x]*PolyLog[2, x] + 
    (35*Log[1 - x]*Log[x]*PolyLog[2, x])/4 - (21*Log[x]^2*PolyLog[2, x])/4 - 
    (433*PolyLog[3, 1 - x])/8 - ((19*I)/4)*Pi*PolyLog[3, 1 - x] - 
    (107*Log[1 - x]*PolyLog[3, 1 - x])/4 + 22*Log[x]*PolyLog[3, 1 - x] - 
    (199*PolyLog[3, x])/24 - ((15*I)/4)*Pi*PolyLog[3, x] - 
    (109*Log[1 - x]*PolyLog[3, x])/4 + (47*Log[x]*PolyLog[3, x])/2 - 
    (11*PolyLog[4, 1 - x])/2 + FF[x]^3*((613*Pi^2)/24 + ((89*I)/3)*Pi^3 + 
      (3103*Pi^4)/180 - (737*Pi^2*Log[1 - x])/36 - 
      ((71*I)/3)*Pi^3*Log[1 - x] + (613*Log[1 - x]^2)/24 + 
      ((89*I)/3)*Pi*Log[1 - x]^2 + (257*Pi^2*Log[1 - x]^2)/24 + 
      (89*Log[1 - x]^3)/36 - ((77*I)/3)*Pi*Log[1 - x]^3 - 
      (163*Log[1 - x]^4)/24 - 9*Pi^2*Log[x] - ((74*I)/3)*Pi^3*Log[x] - 
      (613*Log[1 - x]*Log[x])/12 - ((178*I)/3)*Pi*Log[1 - x]*Log[x] - 
      (493*Pi^2*Log[1 - x]*Log[x])/12 + (521*Log[1 - x]^2*Log[x])/12 + 
      (65*I)*Pi*Log[1 - x]^2*Log[x] + (133*Log[1 - x]^3*Log[x])/6 + 
      (613*Log[x]^2)/24 + ((89*I)/3)*Pi*Log[x]^2 + (245*Pi^2*Log[x]^2)/24 - 
      (305*Log[1 - x]*Log[x]^2)/12 + (71*I)*Pi*Log[1 - x]*Log[x]^2 + 
      (115*Log[1 - x]^2*Log[x]^2)/4 + (89*Log[x]^3)/36 - 
      ((77*I)/3)*Pi*Log[x]^3 + (151*Log[1 - x]*Log[x]^3)/6 - 
      (163*Log[x]^4)/24 + (413*Log[1 - x]*PolyLog[2, x])/6 - 
      (6*I)*Pi*Log[1 - x]*PolyLog[2, x] - 3*Log[1 - x]^2*PolyLog[2, x] - 
      (413*Log[x]*PolyLog[2, x])/6 + (6*I)*Pi*Log[x]*PolyLog[2, x] + 
      3*Log[x]^2*PolyLog[2, x] + (413*PolyLog[3, 1 - x])/6 + 
      (254*I)*Pi*PolyLog[3, 1 - x] + 130*Log[1 - x]*PolyLog[3, 1 - x] + 
      124*Log[x]*PolyLog[3, 1 - x] + (413*PolyLog[3, x])/6 + 
      (254*I)*Pi*PolyLog[3, x] + 124*Log[1 - x]*PolyLog[3, x] + 
      130*Log[x]*PolyLog[3, x] - 266*PolyLog[4, 1 - x] - 266*PolyLog[4, x]) + 
    4*PolyLog[4, x] + (81*PolyLog[4, -(x/(1 - x))])/2 + 
    FF[x]^2*((-613*Pi^2)/16 - ((137*I)/6)*Pi^3 - (1893*Pi^4)/80 + 
      (1511*Log[1 - x])/12 + ((160*I)/3)*Pi*Log[1 - x] + 
      (3403*Pi^2*Log[1 - x])/48 + ((187*I)/4)*Pi^3*Log[1 - x] - 
      (1195*Log[1 - x]^2)/48 - ((237*I)/2)*Pi*Log[1 - x]^2 - 
      (127*Pi^2*Log[1 - x]^2)/16 - (1525*Log[1 - x]^3)/48 + 
      ((199*I)/4)*Pi*Log[1 - x]^3 + (73*Log[1 - x]^4)/4 - (1511*Log[x])/12 - 
      ((160*I)/3)*Pi*Log[x] - (241*Pi^2*Log[x])/48 + 
      ((103*I)/4)*Pi^3*Log[x] + (613*Log[1 - x]*Log[x])/8 - 
      (41*I)*Pi*Log[1 - x]*Log[x] + (361*Pi^2*Log[1 - x]*Log[x])/8 - 
      (1919*Log[1 - x]^2*Log[x])/16 - ((525*I)/4)*Pi*Log[1 - x]^2*Log[x] - 
      65*Log[1 - x]^3*Log[x] - (2483*Log[x]^2)/48 + ((59*I)/2)*Pi*Log[x]^2 - 
      (235*Pi^2*Log[x]^2)/16 - (593*Log[1 - x]*Log[x]^2)/16 - 
      ((291*I)/4)*Pi*Log[1 - x]*Log[x]^2 - (51*Log[1 - x]^2*Log[x]^2)/2 + 
      (1169*Log[x]^3)/48 + ((109*I)/4)*Pi*Log[x]^3 - (55*Log[1 - x]*Log[x]^3)/
       2 + 6*Log[x]^4 - (260*I)*Pi*PolyLog[2, x] - (31*Pi^2*PolyLog[2, x])/
       2 - (933*Log[1 - x]*PolyLog[2, x])/4 + (9*I)*Pi*Log[1 - x]*
       PolyLog[2, x] - (3*Log[1 - x]^2*PolyLog[2, x])/2 - 
      (107*Log[x]*PolyLog[2, x])/4 - (9*I)*Pi*Log[x]*PolyLog[2, x] + 
      12*Log[1 - x]*Log[x]*PolyLog[2, x] - (21*Log[x]^2*PolyLog[2, x])/2 - 
      (933*PolyLog[3, 1 - x])/4 - (381*I)*Pi*PolyLog[3, 1 - x] - 
      (495*Log[1 - x]*PolyLog[3, 1 - x])/2 - (267*Log[x]*PolyLog[3, 1 - x])/
       2 + (107*PolyLog[3, x])/4 - (381*I)*Pi*PolyLog[3, x] - 
      (477*Log[1 - x]*PolyLog[3, x])/2 - (285*Log[x]*PolyLog[3, x])/2 + 
      399*PolyLog[4, 1 - x] + 399*PolyLog[4, x] + 
      93*PolyLog[4, -(x/(1 - x))]) + (2009*Zeta[3])/72 - (I/4)*Pi*Zeta[3] + 
    40*Log[1 - x]*Zeta[3] - 37*Log[x]*Zeta[3] + 
    FF[x]*(-151597/2592 - ((1814*I)/27)*Pi + (13249*Pi^2)/432 + 
      ((37*I)/72)*Pi^3 + (248*Pi^4)/45 - (10441*Log[1 - x])/72 - 
      ((8273*I)/72)*Pi*Log[1 - x] - (5321*Pi^2*Log[1 - x])/72 - 
      ((635*I)/24)*Pi^3*Log[1 - x] - (2783*Log[1 - x]^2)/144 + 
      ((935*I)/8)*Pi*Log[1 - x]^2 - (281*Pi^2*Log[1 - x]^2)/48 + 
      (5467*Log[1 - x]^3)/144 - ((643*I)/24)*Pi*Log[1 - x]^3 - 
      (79*Log[1 - x]^4)/6 + (7691*Log[x])/72 - ((593*I)/72)*Pi*Log[x] + 
      (17*Pi^2*Log[x])/18 - ((25*I)/8)*Pi^3*Log[x] - (1249*Log[1 - x]*Log[x])/
       24 + ((509*I)/12)*Pi*Log[1 - x]*Log[x] - (55*Pi^2*Log[1 - x]*Log[x])/
       12 + (5225*Log[1 - x]^2*Log[x])/48 + ((595*I)/8)*Pi*Log[1 - x]^2*
       Log[x] + (293*Log[1 - x]^3*Log[x])/6 + (1081*Log[x]^2)/144 - 
      ((249*I)/8)*Pi*Log[x]^2 + (33*Pi^2*Log[x]^2)/16 + 
      (1555*Log[1 - x]*Log[x]^2)/48 + ((15*I)/8)*Pi*Log[1 - x]*Log[x]^2 - 
      (39*Log[1 - x]^2*Log[x]^2)/8 - (2615*Log[x]^3)/144 - 
      ((103*I)/24)*Pi*Log[x]^3 + (13*Log[1 - x]*Log[x]^3)/3 - 
      (11*Log[x]^4)/12 + (260*I)*Pi*PolyLog[2, x] + (31*Pi^2*PolyLog[2, x])/
       2 + (1361*Log[1 - x]*PolyLog[2, x])/6 + (5*I)*Pi*Log[1 - x]*
       PolyLog[2, x] + (17*Log[1 - x]^2*PolyLog[2, x])/2 + 
      (199*Log[x]*PolyLog[2, x])/6 - (5*I)*Pi*Log[x]*PolyLog[2, x] - 
      12*Log[1 - x]*Log[x]*PolyLog[2, x] + (7*Log[x]^2*PolyLog[2, x])/2 + 
      (1361*PolyLog[3, 1 - x])/6 + ((271*I)/2)*Pi*PolyLog[3, 1 - x] + 
      (483*Log[1 - x]*PolyLog[3, 1 - x])/4 + (59*Log[x]*PolyLog[3, 1 - x])/
       4 - (199*PolyLog[3, x])/6 + ((271*I)/2)*Pi*PolyLog[3, x] + 
      (479*Log[1 - x]*PolyLog[3, x])/4 + (63*Log[x]*PolyLog[3, x])/4 - 
      (263*PolyLog[4, 1 - x])/2 - (263*PolyLog[4, x])/2 - 
      93*PolyLog[4, -(x/(1 - x))] - (2009*Zeta[3])/36 + (I/2)*Pi*Zeta[3] - 
      3*Log[1 - x]*Zeta[3] - 3*Log[x]*Zeta[3]) + 
    FF[x^(-1)]*(Pi^4/6 + ((1601*I)/72)*Pi*Log[1 - x] - 
      (173*Pi^2*Log[1 - x])/72 - ((7*I)/6)*Pi^3*Log[1 - x] + 
      (1601*Log[1 - x]^2)/144 - ((203*I)/48)*Pi*Log[1 - x]^2 + 
      Pi^2*Log[1 - x]^2 - (391*Log[1 - x]^3)/144 - 
      ((13*I)/8)*Pi*Log[1 - x]^3 - (37*Log[1 - x]^4)/48 + 
      ((125*I)/12)*Pi*Log[1 - x]*Log[x] + (9*Pi^2*Log[1 - x]*Log[x])/2 + 
      (145*Log[1 - x]^2*Log[x])/16 + ((29*I)/8)*Pi*Log[1 - x]^2*Log[x] + 
      (47*Log[1 - x]^3*Log[x])/8 - ((7*I)/8)*Pi*Log[1 - x]*Log[x]^2 - 
      (79*Log[1 - x]^2*Log[x]^2)/16 + ((185*I)/24)*Pi*PolyLog[2, x] + 
      (5*Pi^2*PolyLog[2, x])/4 + (185*Log[1 - x]*PolyLog[2, x])/24 + 
      ((19*I)/4)*Pi*Log[1 - x]*PolyLog[2, x] + (7*Log[1 - x]^2*PolyLog[2, x])/
       2 - ((9*I)/4)*Pi*Log[x]*PolyLog[2, x] - 
      (9*Log[1 - x]*Log[x]*PolyLog[2, x])/4 + (185*PolyLog[3, 1 - x])/24 + 
      ((15*I)/4)*Pi*PolyLog[3, 1 - x] + (39*Log[1 - x]*PolyLog[3, 1 - x])/2 - 
      (63*Log[x]*PolyLog[3, 1 - x])/4 + ((7*I)/2)*Pi*PolyLog[3, x] + 
      (7*Log[1 - x]*PolyLog[3, x])/2 - 15*PolyLog[4, 1 - x] - 
      17*PolyLog[4, x] - 17*PolyLog[4, -(x/(1 - x))] - (185*Zeta[3])/24 - 
      ((15*I)/4)*Pi*Zeta[3] - (39*Log[1 - x]*Zeta[3])/2 + 
      (63*Log[x]*Zeta[3])/4) + FF[(1 - x)^(-1)]*(((-185*I)/144)*Pi^3 - 
      (127*Pi^4)/180 + ((3*I)/8)*Pi^3*Log[1 - x] - (17*Pi^2*Log[1 - x]^2)/
       12 - (17*Log[1 - x]^4)/24 - ((1601*I)/72)*Pi*Log[x] + 
      (161*Pi^2*Log[x])/144 + ((3*I)/8)*Pi^3*Log[x] - 
      ((65*I)/24)*Pi*Log[1 - x]*Log[x] - (Pi^2*Log[1 - x]*Log[x])/24 - 
      ((11*I)/8)*Pi*Log[1 - x]^2*Log[x] + (17*Log[1 - x]^3*Log[x])/6 - 
      (1601*Log[x]^2)/144 + ((203*I)/48)*Pi*Log[x]^2 - 3*Pi^2*Log[x]^2 - 
      (65*Log[1 - x]*Log[x]^2)/48 + ((9*I)/8)*Pi*Log[1 - x]*Log[x]^2 - 
      (25*Log[1 - x]^2*Log[x]^2)/16 + (391*Log[x]^3)/144 + 
      ((13*I)/8)*Pi*Log[x]^3 + (11*Log[1 - x]*Log[x]^3)/24 + Log[x]^4/16 + 
      ((185*I)/24)*Pi*PolyLog[2, x] + (5*Pi^2*PolyLog[2, x])/4 - 
      ((9*I)/4)*Pi*Log[1 - x]*PolyLog[2, x] + (185*Log[x]*PolyLog[2, x])/24 + 
      ((19*I)/4)*Pi*Log[x]*PolyLog[2, x] - 
      (9*Log[1 - x]*Log[x]*PolyLog[2, x])/4 + (7*Log[x]^2*PolyLog[2, x])/2 - 
      ((7*I)/2)*Pi*PolyLog[3, 1 - x] - (7*Log[x]*PolyLog[3, 1 - x])/2 - 
      (185*PolyLog[3, x])/24 - ((15*I)/4)*Pi*PolyLog[3, x] + 
      (63*Log[1 - x]*PolyLog[3, x])/4 - (39*Log[x]*PolyLog[3, x])/2 + 
      17*PolyLog[4, 1 - x] + 15*PolyLog[4, x] - 17*PolyLog[4, -(x/(1 - x))] + 
      (185*Zeta[3])/24 + ((15*I)/4)*Pi*Zeta[3] - (63*Log[1 - x]*Zeta[3])/4 + 
      (39*Log[x]*Zeta[3])/2)), 
 COLOR[CF*Nf^2]*(-125159/104976 - ((2059*I)/1458)*Pi + (325*Pi^2)/972 + 
    (43*Pi^4)/9720 - (25*Log[1 - x])/324 - ((13*I)/54)*Pi*Log[1 - x] + 
    (Pi^2*Log[1 - x])/27 - (5*Log[1 - x]^2)/27 + (I/18)*Pi*Log[1 - x]^2 + 
    Log[1 - x]^3/18 + FF[x^(-1)]*(((203*I)/162)*Pi - (19*Pi^2)/81 + 
      (203*Log[1 - x])/162 - ((19*I)/27)*Pi*Log[1 - x] + 
      (2*Pi^2*Log[1 - x])/27 - (19*Log[1 - x]^2)/27 + (I/9)*Pi*Log[1 - x]^2 + 
      Log[1 - x]^3/9) + FF[x^(-2)]*(((203*I)/162)*Pi*Log[1 - x] - 
      (19*Pi^2*Log[1 - x])/81 + (203*Log[1 - x]^2)/324 - 
      ((19*I)/54)*Pi*Log[1 - x]^2 + (Pi^2*Log[1 - x]^2)/27 - 
      (19*Log[1 - x]^3)/81 + (I/27)*Pi*Log[1 - x]^3 + Log[1 - x]^4/36) + 
    ((203*I)/162)*Pi*Log[x] - (19*Pi^2*Log[x])/81 + (203*Log[x]^2)/324 - 
    ((19*I)/54)*Pi*Log[x]^2 + (Pi^2*Log[x]^2)/27 - (19*Log[x]^3)/81 + 
    (I/27)*Pi*Log[x]^3 + Log[x]^4/36 - (52*Zeta[3])/243 - 
    ((2*I)/27)*Pi*Zeta[3]) + COLOR[CF*Nf*NfV2]*
   (((-67*I)/27)*Pi + (71*Pi^2)/81 + ((113*I)/54)*Pi^3 - (242*Pi^4)/405 - 
    ((2*I)/45)*Pi^5 - (2*Li[{3, 2}, 1, x])/3 - (2*Li[{3, 2}, x, 1])/3 + 
    (37*Log[1 - x])/27 + ((73*I)/27)*Pi*Log[1 - x] - 
    (128*Pi^2*Log[1 - x])/27 - ((2*I)/3)*Pi^3*Log[1 - x] - 
    (19*Pi^4*Log[1 - x])/270 + (32*Log[1 - x]^2)/9 + 
    ((13*I)/6)*Pi*Log[1 - x]^2 - (7*Pi^2*Log[1 - x]^2)/27 - 
    ((4*I)/9)*Pi^3*Log[1 - x]^2 - Log[1 - x]^3/3 - 
    ((2*I)/9)*Pi*Log[1 - x]^3 - (Pi^2*Log[1 - x]^3)/27 - 
    (5*Log[1 - x]^4)/27 - ((2*I)/9)*Pi*Log[1 - x]^4 - Log[1 - x]^5/90 - 
    (104*Log[x])/27 + ((247*I)/27)*Pi*Log[x] - (35*Pi^2*Log[x])/54 - 
    (2*Pi^4*Log[x])/135 - (125*Log[1 - x]*Log[x])/27 - 
    ((104*I)/9)*Pi*Log[1 - x]*Log[x] + 4*Pi^2*Log[1 - x]*Log[x] + 
    ((8*I)/9)*Pi^3*Log[1 - x]*Log[x] + (83*Log[1 - x]^2*Log[x])/18 - 
    ((2*I)/3)*Pi*Log[1 - x]^2*Log[x] - (Pi^2*Log[1 - x]^2*Log[x])/9 + 
    (11*Log[1 - x]^3*Log[x])/27 + ((8*I)/9)*Pi*Log[1 - x]^3*Log[x] - 
    (Log[1 - x]^4*Log[x])/18 + (67*Log[x]^2)/9 + ((5*I)/9)*Pi*Log[x]^2 - 
    (4*Pi^2*Log[x]^2)/9 - (133*Log[1 - x]*Log[x]^2)/18 - 
    ((2*I)/3)*Pi*Log[1 - x]*Log[x]^2 + (4*Pi^2*Log[1 - x]*Log[x]^2)/9 - 
    (16*Log[1 - x]^2*Log[x]^2)/9 - ((8*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 + 
    (Log[1 - x]^3*Log[x]^2)/3 - (7*Log[x]^3)/9 + (8*Log[1 - x]*Log[x]^3)/9 - 
    (8*Log[1 - x]^2*Log[x]^3)/9 + FF[x]^2*(-Pi^2/6 - Log[1 - x]^2/6 + 
      (Log[1 - x]*Log[x])/3 - Log[x]^2/6) - (11*I)*Pi*PolyLog[2, x] + 
    (88*Pi^2*PolyLog[2, x])/27 + (44*Log[1 - x]*PolyLog[2, x])/9 - 
    ((2*I)/3)*Pi*Log[1 - x]*PolyLog[2, x] - (Log[1 - x]^2*PolyLog[2, x])/3 - 
    (143*Log[x]*PolyLog[2, x])/9 - ((20*I)/3)*Pi*Log[x]*PolyLog[2, x] + 
    (4*Pi^2*Log[x]*PolyLog[2, x])/9 - (4*Log[1 - x]*Log[x]*PolyLog[2, x])/3 - 
    ((8*I)/3)*Pi*Log[1 - x]*Log[x]*PolyLog[2, x] - 
    (4*Log[1 - x]*Log[x]^2*PolyLog[2, x])/3 - ((4*I)/3)*Pi*PolyLog[2, x]^2 - 
    (4*Log[x]*PolyLog[2, x]^2)/3 + (44*PolyLog[3, 1 - x])/9 - 
    ((28*I)/9)*Pi*PolyLog[3, 1 - x] + 2*Pi^2*PolyLog[3, 1 - x] - 
    (40*Log[x]*PolyLog[3, 1 - x])/9 - ((16*I)/3)*Pi*Log[x]*
     PolyLog[3, 1 - x] - (4*Log[x]^2*PolyLog[3, 1 - x])/3 + 
    (143*PolyLog[3, x])/9 + (12*I)*Pi*PolyLog[3, x] - 
    (4*Pi^2*PolyLog[3, x])/9 + (4*Log[1 - x]*PolyLog[3, x])/3 + 
    (16*Log[x]*PolyLog[3, x])/3 + 2*PolyLog[2, x]*PolyLog[3, x] + 
    (34*PolyLog[4, 1 - x])/9 + (4*I)*Pi*PolyLog[4, 1 - x] + 
    (4*Log[x]*PolyLog[4, 1 - x])/3 - (136*PolyLog[4, x])/9 - 
    ((16*I)/3)*Pi*PolyLog[4, x] + 4*Log[1 - x]*PolyLog[4, x] - 
    (8*Log[x]*PolyLog[4, x])/3 + FF[x]*((-11*Pi^2)/9 - ((17*I)/81)*Pi^3 + 
      (17*Pi^4)/810 + (67*Log[1 - x])/27 + ((8*I)/9)*Pi*Log[1 - x] + 
      (35*Pi^2*Log[1 - x])/27 + ((2*I)/27)*Pi^3*Log[1 - x] - 
      (11*Log[1 - x]^2)/9 - ((19*I)/27)*Pi*Log[1 - x]^2 + Log[1 - x]^3/9 + 
      ((2*I)/27)*Pi*Log[1 - x]^3 + Log[1 - x]^4/27 - (67*Log[x])/27 - 
      ((8*I)/9)*Pi*Log[x] - (23*Pi^2*Log[x])/81 - ((2*I)/9)*Pi^3*Log[x] + 
      (22*Log[1 - x]*Log[x])/9 - ((2*I)/27)*Pi*Log[1 - x]*Log[x] - 
      (2*Pi^2*Log[1 - x]*Log[x])/9 - (47*Log[1 - x]^2*Log[x])/27 + 
      ((2*I)/3)*Pi*Log[1 - x]^2*Log[x] + (2*Log[1 - x]^3*Log[x])/27 - 
      (11*Log[x]^2)/9 + (I/27)*Pi*Log[x]^2 + (Pi^2*Log[x]^2)/27 + 
      (Log[1 - x]*Log[x]^2)/3 + ((2*I)/9)*Pi*Log[1 - x]*Log[x]^2 + 
      (5*Log[1 - x]^2*Log[x]^2)/9 + Log[x]^3/9 - ((2*I)/27)*Pi*Log[x]^3 - 
      ((40*I)/27)*Pi*PolyLog[2, x] - (4*Pi^2*PolyLog[2, x])/27 - 
      (56*Log[1 - x]*PolyLog[2, x])/27 + ((8*I)/9)*Pi*Log[1 - x]*
       PolyLog[2, x] + (2*Log[1 - x]^2*PolyLog[2, x])/9 + 
      (16*Log[x]*PolyLog[2, x])/27 + ((8*I)/9)*Pi*Log[x]*PolyLog[2, x] + 
      (8*Log[1 - x]*Log[x]*PolyLog[2, x])/9 + (2*Log[x]^2*PolyLog[2, x])/9 - 
      (56*PolyLog[3, 1 - x])/27 + ((8*I)/9)*Pi*PolyLog[3, 1 - x] + 
      (4*Log[1 - x]*PolyLog[3, 1 - x])/9 + (8*Log[x]*PolyLog[3, 1 - x])/9 - 
      (16*PolyLog[3, x])/27 - ((8*I)/9)*Pi*PolyLog[3, x] - 
      (8*Log[1 - x]*PolyLog[3, x])/9 - (4*Log[x]*PolyLog[3, x])/9 - 
      (4*PolyLog[4, 1 - x])/3 + (4*PolyLog[4, x])/3 + 
      (8*PolyLog[4, -(x/(1 - x))])/9) - (40*PolyLog[4, -(x/(1 - x))])/9 - 
    ((16*I)/3)*Pi*PolyLog[4, -(x/(1 - x))] - 
    (8*Log[x]*PolyLog[4, -(x/(1 - x))])/3 + (4*PolyLog[5, 1 - x])/3 + 
    (2*PolyLog[5, x])/3 + (4*PolyLog[5, -(x/(1 - x))])/3 + 
    FF[(1 - x)^(-1)]*((I/6)*Pi^3 - ((16*I)/3)*Pi*Log[x] + (3*Pi^2*Log[x])/2 - 
      I*Pi*Log[1 - x]*Log[x] - (8*Log[x]^2)/3 - (Log[1 - x]*Log[x]^2)/2 + 
      Log[x]^3/3 - I*Pi*PolyLog[2, x] - Log[x]*PolyLog[2, x] + 
      PolyLog[3, x] - Zeta[3]) - 11*Zeta[3] - ((44*I)/9)*Pi*Zeta[3] - 
    2*Pi^2*Zeta[3] + (16*Log[x]*Zeta[3])/9 + ((16*I)/3)*Pi*Log[x]*Zeta[3] + 
    (4*Log[x]^2*Zeta[3])/3 + 2*PolyLog[2, x]*Zeta[3] + 
    FF[x^(-2)]*((-56*Pi^4)/405 - ((4*I)/45)*Pi^5 - (4*Li[{3, 2}, 1, x])/3 - 
      (4*Li[{3, 2}, x, 1])/3 - (2*I)*Pi*Log[1 - x] - 
      (26*Pi^2*Log[1 - x])/27 - ((4*I)/27)*Pi^3*Log[1 - x] - 
      (19*Pi^4*Log[1 - x])/135 - Log[1 - x]^2 + ((19*I)/27)*Pi*Log[1 - x]^2 - 
      (25*Pi^2*Log[1 - x]^2)/27 - ((8*I)/9)*Pi^3*Log[1 - x]^2 + 
      Log[1 - x]^3/9 - ((2*I)/27)*Pi*Log[1 - x]^3 - (2*Pi^2*Log[1 - x]^3)/
       27 - Log[1 - x]^4/2 - ((4*I)/9)*Pi*Log[1 - x]^4 - Log[1 - x]^5/45 - 
      (4*Pi^4*Log[x])/135 + ((38*I)/27)*Pi*Log[1 - x]*Log[x] + 
      (4*Pi^2*Log[1 - x]*Log[x])/27 + ((16*I)/9)*Pi^3*Log[1 - x]*Log[x] + 
      (38*Log[1 - x]^2*Log[x])/27 - ((4*I)/9)*Pi*Log[1 - x]^2*Log[x] - 
      (2*Pi^2*Log[1 - x]^2*Log[x])/9 + (16*Log[1 - x]^3*Log[x])/9 + 
      ((16*I)/9)*Pi*Log[1 - x]^3*Log[x] - (Log[1 - x]^4*Log[x])/9 - 
      ((2*I)/9)*Pi*Log[1 - x]*Log[x]^2 + (8*Pi^2*Log[1 - x]*Log[x]^2)/9 - 
      (29*Log[1 - x]^2*Log[x]^2)/9 - ((16*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 + 
      (2*Log[1 - x]^3*Log[x]^2)/3 - (16*Log[1 - x]^2*Log[x]^3)/9 + 
      ((38*I)/27)*Pi*PolyLog[2, x] - (50*Pi^2*PolyLog[2, x])/27 + 
      (38*Log[1 - x]*PolyLog[2, x])/27 - ((4*I)/9)*Pi*Log[1 - x]*
       PolyLog[2, x] - (2*Log[1 - x]^2*PolyLog[2, x])/9 - 
      ((4*I)/9)*Pi*Log[x]*PolyLog[2, x] + (8*Pi^2*Log[x]*PolyLog[2, x])/9 - 
      (4*Log[1 - x]*Log[x]*PolyLog[2, x])/9 - ((16*I)/3)*Pi*Log[1 - x]*Log[x]*
       PolyLog[2, x] - (8*Log[1 - x]*Log[x]^2*PolyLog[2, x])/3 - 
      ((8*I)/3)*Pi*PolyLog[2, x]^2 - (8*Log[x]*PolyLog[2, x]^2)/3 + 
      (38*PolyLog[3, 1 - x])/27 - (12*I)*Pi*PolyLog[3, 1 - x] + 
      4*Pi^2*PolyLog[3, 1 - x] - (4*Log[1 - x]*PolyLog[3, 1 - x])/9 - 
      12*Log[x]*PolyLog[3, 1 - x] - ((32*I)/3)*Pi*Log[x]*PolyLog[3, 1 - x] - 
      (8*Log[x]^2*PolyLog[3, 1 - x])/3 + ((4*I)/9)*Pi*PolyLog[3, x] - 
      (8*Pi^2*PolyLog[3, x])/9 + (4*Log[1 - x]*PolyLog[3, x])/9 + 
      4*PolyLog[2, x]*PolyLog[3, x] + (112*PolyLog[4, 1 - x])/9 + 
      (8*I)*Pi*PolyLog[4, 1 - x] + (8*Log[x]*PolyLog[4, 1 - x])/3 - 
      12*PolyLog[4, x] - ((32*I)/3)*Pi*PolyLog[4, x] + 
      8*Log[1 - x]*PolyLog[4, x] - (16*Log[x]*PolyLog[4, x])/3 - 
      12*PolyLog[4, -(x/(1 - x))] - ((32*I)/3)*Pi*PolyLog[4, -(x/(1 - x))] - 
      (16*Log[x]*PolyLog[4, -(x/(1 - x))])/3 + (8*PolyLog[5, 1 - x])/3 + 
      (4*PolyLog[5, x])/3 + (8*PolyLog[5, -(x/(1 - x))])/3 - 
      (38*Zeta[3])/27 + (12*I)*Pi*Zeta[3] - 4*Pi^2*Zeta[3] + 
      (4*Log[1 - x]*Zeta[3])/9 + 12*Log[x]*Zeta[3] + 
      ((32*I)/3)*Pi*Log[x]*Zeta[3] + (8*Log[x]^2*Zeta[3])/3 + 
      4*PolyLog[2, x]*Zeta[3] - (8*Zeta[5])/3) - (4*Zeta[5])/3 + 
    FF[x^(-1)]*(((-104*I)/27)*Pi + (163*Pi^2)/81 - ((58*I)/27)*Pi^3 + 
      (98*Pi^4)/135 + ((2*I)/15)*Pi^5 + 2*Li[{3, 2}, 1, x] + 
      2*Li[{3, 2}, x, 1] - (104*Log[1 - x])/27 - ((43*I)/27)*Pi*Log[1 - x] + 
      (119*Pi^2*Log[1 - x])/27 + ((2*I)/3)*Pi^3*Log[1 - x] + 
      (19*Pi^4*Log[1 - x])/90 - (7*Log[1 - x]^2)/6 - 
      ((13*I)/6)*Pi*Log[1 - x]^2 + (11*Pi^2*Log[1 - x]^2)/9 + 
      ((4*I)/3)*Pi^3*Log[1 - x]^2 + Log[1 - x]^3/9 + 
      ((2*I)/9)*Pi*Log[1 - x]^3 + (Pi^2*Log[1 - x]^3)/9 + 
      (2*Log[1 - x]^4)/3 + ((2*I)/3)*Pi*Log[1 - x]^4 + Log[1 - x]^5/30 + 
      ((50*I)/27)*Pi*Log[x] - (74*Pi^2*Log[x])/27 + (2*Pi^4*Log[x])/45 + 
      (50*Log[1 - x]*Log[x])/27 + ((113*I)/9)*Pi*Log[1 - x]*Log[x] - 
      4*Pi^2*Log[1 - x]*Log[x] - ((8*I)/3)*Pi^3*Log[1 - x]*Log[x] - 
      (77*Log[1 - x]^2*Log[x])/18 + ((2*I)/3)*Pi*Log[1 - x]^2*Log[x] + 
      (Pi^2*Log[1 - x]^2*Log[x])/3 - (7*Log[1 - x]^3*Log[x])/3 - 
      ((8*I)/3)*Pi*Log[1 - x]^3*Log[x] + (Log[1 - x]^4*Log[x])/6 - 
      ((2*I)/9)*Pi*Log[x]^2 + (4*Pi^2*Log[x]^2)/9 + (74*Log[1 - x]*Log[x]^2)/
       9 + ((2*I)/3)*Pi*Log[1 - x]*Log[x]^2 - (4*Pi^2*Log[1 - x]*Log[x]^2)/
       3 + (14*Log[1 - x]^2*Log[x]^2)/3 + (8*I)*Pi*Log[1 - x]^2*Log[x]^2 - 
      Log[1 - x]^3*Log[x]^2 - (8*Log[1 - x]*Log[x]^3)/9 + 
      (8*Log[1 - x]^2*Log[x]^3)/3 + ((38*I)/3)*Pi*PolyLog[2, x] - 
      (4*Pi^2*PolyLog[2, x])/3 - (38*Log[1 - x]*PolyLog[2, x])/9 + 
      ((2*I)/3)*Pi*Log[1 - x]*PolyLog[2, x] + (Log[1 - x]^2*PolyLog[2, x])/
       3 + (152*Log[x]*PolyLog[2, x])/9 + ((20*I)/3)*Pi*Log[x]*
       PolyLog[2, x] - (4*Pi^2*Log[x]*PolyLog[2, x])/3 + 
      (4*Log[1 - x]*Log[x]*PolyLog[2, x])/3 + (8*I)*Pi*Log[1 - x]*Log[x]*
       PolyLog[2, x] + 4*Log[1 - x]*Log[x]^2*PolyLog[2, x] + 
      (4*I)*Pi*PolyLog[2, x]^2 + 4*Log[x]*PolyLog[2, x]^2 - 
      (38*PolyLog[3, 1 - x])/9 + ((44*I)/3)*Pi*PolyLog[3, 1 - x] - 
      6*Pi^2*PolyLog[3, 1 - x] + 16*Log[x]*PolyLog[3, 1 - x] + 
      (16*I)*Pi*Log[x]*PolyLog[3, 1 - x] + 4*Log[x]^2*PolyLog[3, 1 - x] - 
      (152*PolyLog[3, x])/9 - (12*I)*Pi*PolyLog[3, x] + 
      (4*Pi^2*PolyLog[3, x])/3 - (4*Log[1 - x]*PolyLog[3, x])/3 - 
      (16*Log[x]*PolyLog[3, x])/3 - 6*PolyLog[2, x]*PolyLog[3, x] - 
      (46*PolyLog[4, 1 - x])/3 - (12*I)*Pi*PolyLog[4, 1 - x] - 
      4*Log[x]*PolyLog[4, 1 - x] + (80*PolyLog[4, x])/3 + 
      (16*I)*Pi*PolyLog[4, x] - 12*Log[1 - x]*PolyLog[4, x] + 
      8*Log[x]*PolyLog[4, x] + 16*PolyLog[4, -(x/(1 - x))] + 
      (16*I)*Pi*PolyLog[4, -(x/(1 - x))] + 
      8*Log[x]*PolyLog[4, -(x/(1 - x))] - 4*PolyLog[5, 1 - x] - 
      2*PolyLog[5, x] - 4*PolyLog[5, -(x/(1 - x))] + 14*Zeta[3] - 
      ((20*I)/3)*Pi*Zeta[3] + 6*Pi^2*Zeta[3] - (40*Log[x]*Zeta[3])/3 - 
      (16*I)*Pi*Log[x]*Zeta[3] - 4*Log[x]^2*Zeta[3] - 
      6*PolyLog[2, x]*Zeta[3] + 4*Zeta[5])) + 
  COLOR[CA*CF*Nf]*(1265039/52488 + ((165431*I)/5832)*Pi - 
    (114161*Pi^2)/34992 - ((1115*I)/1944)*Pi^3 + (779*Pi^4)/19440 - 
    (I/72)*Pi^5 + (2*Li[{3, 2}, 1, x])/3 - (2*Li[{3, 2}, x, 1])/3 + 
    (113*Log[1 - x])/81 - ((37*I)/54)*Pi*Log[1 - x] - 
    (997*Pi^2*Log[1 - x])/216 + (I/12)*Pi^3*Log[1 - x] + 
    (23*Pi^4*Log[1 - x])/1080 + (175*Log[1 - x]^2)/108 - 
    ((29*I)/72)*Pi*Log[1 - x]^2 + (32*Pi^2*Log[1 - x]^2)/27 - 
    (455*Log[1 - x]^3)/216 + (5*Pi^2*Log[1 - x]^3)/108 + 
    (73*Log[1 - x]^4)/216 + (2*Log[1 - x]^5)/45 + (19*Log[x])/4 - 
    ((4841*I)/324)*Pi*Log[x] + (79*Pi^2*Log[x])/162 + 
    ((8*I)/27)*Pi^3*Log[x] - (Pi^4*Log[x])/108 - (73*Log[1 - x]*Log[x])/36 + 
    ((107*I)/36)*Pi*Log[1 - x]*Log[x] + (65*Pi^2*Log[1 - x]*Log[x])/54 - 
    ((2*I)/9)*Pi^3*Log[1 - x]*Log[x] + (131*Log[1 - x]^2*Log[x])/12 + 
    ((5*I)/12)*Pi*Log[1 - x]^2*Log[x] - (7*Pi^2*Log[1 - x]^2*Log[x])/12 - 
    (11*Log[1 - x]^3*Log[x])/6 - (31*Log[1 - x]^4*Log[x])/72 - 
    (1127*Log[x]^2)/162 + ((1037*I)/216)*Pi*Log[x]^2 + (Pi^2*Log[x]^2)/54 - 
    (I/18)*Pi^3*Log[x]^2 - (77*Log[1 - x]*Log[x]^2)/24 - 
    ((3*I)/4)*Pi*Log[1 - x]*Log[x]^2 - (Pi^2*Log[1 - x]*Log[x]^2)/9 - 
    (7*Log[1 - x]^2*Log[x]^2)/9 + ((2*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 + 
    (3*Log[1 - x]^3*Log[x]^2)/4 + (983*Log[x]^3)/324 - 
    ((11*I)/27)*Pi*Log[x]^3 - (Pi^2*Log[x]^3)/27 + 
    (Log[1 - x]^2*Log[x]^3)/9 - (11*Log[x]^4)/36 + 
    ((113*I)/18)*Pi*PolyLog[2, x] - (101*Pi^2*PolyLog[2, x])/108 - 
    (I/9)*Pi^3*PolyLog[2, x] + (106*Log[1 - x]*PolyLog[2, x])/9 + 
    (I/6)*Pi*Log[1 - x]*PolyLog[2, x] - (2*Pi^2*Log[1 - x]*PolyLog[2, x])/9 - 
    (5*Log[1 - x]^2*PolyLog[2, x])/2 - (Log[1 - x]^3*PolyLog[2, x])/9 - 
    (11*Log[x]*PolyLog[2, x])/2 + ((29*I)/18)*Pi*Log[x]*PolyLog[2, x] - 
    (2*Pi^2*Log[x]*PolyLog[2, x])/9 + (3*Log[1 - x]*Log[x]*PolyLog[2, x])/2 + 
    ((4*I)/3)*Pi*Log[1 - x]*Log[x]*PolyLog[2, x] + 
    (Log[1 - x]^2*Log[x]*PolyLog[2, x])/3 + (5*Log[x]^2*PolyLog[2, x])/9 - 
    (I/2)*Pi*Log[x]^2*PolyLog[2, x] + (Log[1 - x]*Log[x]^2*PolyLog[2, x])/3 - 
    (Log[x]^3*PolyLog[2, x])/6 + ((2*I)/3)*Pi*PolyLog[2, x]^2 + 
    (2*Log[x]*PolyLog[2, x]^2)/3 + (106*PolyLog[3, 1 - x])/9 - 
    ((2*I)/3)*Pi*PolyLog[3, 1 - x] - (5*Pi^2*PolyLog[3, 1 - x])/18 - 
    (2*Log[1 - x]*PolyLog[3, 1 - x])/9 - Log[1 - x]^2*PolyLog[3, 1 - x] - 
    (37*Log[x]*PolyLog[3, 1 - x])/9 + ((4*I)/3)*Pi*Log[x]*PolyLog[3, 1 - x] + 
    (4*Log[1 - x]*Log[x]*PolyLog[3, 1 - x])/3 + (Log[x]^2*PolyLog[3, 1 - x])/
     3 + (11*PolyLog[3, x])/2 - ((20*I)/3)*Pi*PolyLog[3, x] + 
    (11*Pi^2*PolyLog[3, x])/18 - (49*Log[1 - x]*PolyLog[3, x])/9 - 
    (Log[1 - x]^2*PolyLog[3, x])/3 - (20*Log[x]*PolyLog[3, x])/9 + 
    ((2*I)/3)*Pi*Log[x]*PolyLog[3, x] + (4*Log[1 - x]*Log[x]*PolyLog[3, x])/
     3 + (Log[x]^2*PolyLog[3, x])/3 - (2*PolyLog[2, x]*PolyLog[3, x])/3 - 
    (79*PolyLog[4, 1 - x])/18 + (Log[1 - x]*PolyLog[4, 1 - x])/3 + 
    Log[x]*PolyLog[4, 1 - x] + FF[x]*(Pi^2/9 - ((5*I)/12)*Pi^3 + 
      (47*Pi^4)/180 + (35*Log[1 - x])/12 - (11*Pi^2*Log[1 - x])/18 - 
      (I/3)*Pi^3*Log[1 - x] - (7*Log[1 - x]^2)/18 + 
      ((5*I)/4)*Pi*Log[1 - x]^2 + (Pi^2*Log[1 - x]^2)/6 + 
      (23*Log[1 - x]^3)/36 - (I/3)*Pi*Log[1 - x]^3 - Log[1 - x]^4/12 - 
      (35*Log[x])/12 + (19*Pi^2*Log[x])/36 - (I/3)*Pi^3*Log[x] - 
      (2*Log[1 - x]*Log[x])/9 + ((5*I)/2)*Pi*Log[1 - x]*Log[x] - 
      (2*Pi^2*Log[1 - x]*Log[x])/3 + (11*Log[1 - x]^2*Log[x])/12 + 
      I*Pi*Log[1 - x]^2*Log[x] + (Log[1 - x]^3*Log[x])/3 + (11*Log[x]^2)/18 - 
      ((5*I)/4)*Pi*Log[x]^2 + (Pi^2*Log[x]^2)/6 + (5*Log[1 - x]*Log[x]^2)/4 + 
      I*Pi*Log[1 - x]*Log[x]^2 + (Log[1 - x]^2*Log[x]^2)/2 - 
      (11*Log[x]^3)/36 - (I/3)*Pi*Log[x]^3 + (Log[1 - x]*Log[x]^3)/3 - 
      Log[x]^4/12 + (5*I)*Pi*PolyLog[2, x] + (5*Log[1 - x]*PolyLog[2, x])/2 + 
      (5*Log[x]*PolyLog[2, x])/2 + (5*PolyLog[3, 1 - x])/2 + 
      (4*I)*Pi*PolyLog[3, 1 - x] + 2*Log[1 - x]*PolyLog[3, 1 - x] + 
      2*Log[x]*PolyLog[3, 1 - x] - (5*PolyLog[3, x])/2 + 
      (4*I)*Pi*PolyLog[3, x] + 2*Log[1 - x]*PolyLog[3, x] + 
      2*Log[x]*PolyLog[3, x] - 4*PolyLog[4, 1 - x] - 4*PolyLog[4, x]) + 
    (19*PolyLog[4, x])/6 + (2*I)*Pi*PolyLog[4, x] + 
    Log[1 - x]*PolyLog[4, x] - Log[x]*PolyLog[4, x] + 
    FF[x]^2*((23*Pi^2)/24 - (47*Pi^4)/144 - (2*Pi^2*Log[1 - x])/3 + 
      ((5*I)/12)*Pi^3*Log[1 - x] + (23*Log[1 - x]^2)/24 - 
      (5*Pi^2*Log[1 - x]^2)/24 - Log[1 - x]^3/3 + 
      ((5*I)/12)*Pi*Log[1 - x]^3 + (5*Log[1 - x]^4)/48 - (Pi^2*Log[x])/2 + 
      ((5*I)/12)*Pi^3*Log[x] - (23*Log[1 - x]*Log[x])/12 + 
      (5*Pi^2*Log[1 - x]*Log[x])/6 + Log[1 - x]^2*Log[x] - 
      ((5*I)/4)*Pi*Log[1 - x]^2*Log[x] - (5*Log[1 - x]^3*Log[x])/12 + 
      (23*Log[x]^2)/24 - (5*Pi^2*Log[x]^2)/24 - ((5*I)/4)*Pi*Log[1 - x]*
       Log[x]^2 - (5*Log[1 - x]^2*Log[x]^2)/8 - Log[x]^3/3 + 
      ((5*I)/12)*Pi*Log[x]^3 - (5*Log[1 - x]*Log[x]^3)/12 + (5*Log[x]^4)/48 + 
      Log[1 - x]*PolyLog[2, x] - Log[x]*PolyLog[2, x] + PolyLog[3, 1 - x] - 
      (5*I)*Pi*PolyLog[3, 1 - x] - (5*Log[1 - x]*PolyLog[3, 1 - x])/2 - 
      (5*Log[x]*PolyLog[3, 1 - x])/2 + PolyLog[3, x] - 
      (5*I)*Pi*PolyLog[3, x] - (5*Log[1 - x]*PolyLog[3, x])/2 - 
      (5*Log[x]*PolyLog[3, x])/2 + 5*PolyLog[4, 1 - x] + 5*PolyLog[4, x]) - 
    PolyLog[4, -(x/(1 - x))]/6 + 2*Log[1 - x]*PolyLog[4, -(x/(1 - x))] - 
    2*Log[x]*PolyLog[4, -(x/(1 - x))] + (2*PolyLog[5, 1 - x])/3 - 
    PolyLog[5, x] + (7*PolyLog[5, -(x/(1 - x))])/3 - (2225*Zeta[3])/108 - 
    ((31*I)/18)*Pi*Zeta[3] + (11*Pi^2*Zeta[3])/12 - 2*Log[1 - x]*Zeta[3] + 
    (4*Log[1 - x]^2*Zeta[3])/3 + (28*Log[x]*Zeta[3])/3 - 
    (2*I)*Pi*Log[x]*Zeta[3] - (8*Log[1 - x]*Log[x]*Zeta[3])/3 - 
    (2*Log[x]^2*Zeta[3])/3 + (2*PolyLog[2, x]*Zeta[3])/3 + 
    FF[(1 - x)^(-1)]*((-I/6)*Pi^3 + ((55*I)/12)*Pi*Log[x] - (Pi^2*Log[x])/3 + 
      I*Pi*Log[1 - x]*Log[x] + (55*Log[x]^2)/24 - ((3*I)/4)*Pi*Log[x]^2 + 
      (Log[1 - x]*Log[x]^2)/2 - (5*Log[x]^3)/12 + I*Pi*PolyLog[2, x] + 
      Log[x]*PolyLog[2, x] - PolyLog[3, x] + Zeta[3]) + 
    FF[x^(-1)]*(((-6857*I)/324)*Pi - (263*Pi^2)/648 - ((23*I)/27)*Pi^3 - 
      (79*Pi^4)/540 + (11*Li[{3, 2}, 1, x])/3 - 4*Li[{3, 2}, 1 - x, 1] - 
      7*Li[{3, 2}, x, 1] - (6857*Log[1 - x])/324 + ((1265*I)/108)*Pi*
       Log[1 - x] + (743*Pi^2*Log[1 - x])/108 - ((7*I)/18)*Pi^3*Log[1 - x] - 
      (41*Pi^4*Log[1 - x])/180 + (1753*Log[1 - x]^2)/216 - 
      ((65*I)/36)*Pi*Log[1 - x]^2 - (31*Pi^2*Log[1 - x]^2)/12 + 
      (28*Log[1 - x]^3)/27 + (Pi^2*Log[1 - x]^3)/6 - (37*Log[1 - x]^4)/72 - 
      Log[1 - x]^5/15 + ((31*I)/6)*Pi*Log[x] + (185*Pi^2*Log[x])/108 - 
      (I/9)*Pi^3*Log[x] - (7*Pi^4*Log[x])/45 + (31*Log[1 - x]*Log[x])/6 + 
      ((22*I)/9)*Pi*Log[1 - x]*Log[x] - (46*Pi^2*Log[1 - x]*Log[x])/9 - 
      (142*Log[1 - x]^2*Log[x])/9 + ((5*I)/6)*Pi*Log[1 - x]^2*Log[x] + 
      (17*Pi^2*Log[1 - x]^2*Log[x])/6 + (19*Log[1 - x]^3*Log[x])/9 + 
      (17*Log[1 - x]^4*Log[x])/12 - ((7*I)/12)*Pi*Log[x]^2 - 
      (Pi^2*Log[x]^2)/3 + (95*Log[1 - x]*Log[x]^2)/12 + 
      (I/3)*Pi*Log[1 - x]*Log[x]^2 + (5*Log[1 - x]^2*Log[x]^2)/2 - 
      (19*Log[1 - x]^3*Log[x]^2)/6 - (2*Log[1 - x]*Log[x]^3)/3 + 
      (4*Log[1 - x]^2*Log[x]^3)/3 - (I/6)*Pi*PolyLog[2, x] - 
      (2*Pi^2*PolyLog[2, x])/3 - (103*Log[1 - x]*PolyLog[2, x])/6 + 
      (I/3)*Pi*Log[1 - x]*PolyLog[2, x] + (8*Pi^2*Log[1 - x]*PolyLog[2, x])/
       3 + (23*Log[1 - x]^2*PolyLog[2, x])/6 + (2*Log[1 - x]^3*PolyLog[2, x])/
       3 + 17*Log[x]*PolyLog[2, x] + ((2*I)/3)*Pi*Log[x]*PolyLog[2, x] + 
      (2*Pi^2*Log[x]*PolyLog[2, x])/3 - (10*Log[1 - x]*Log[x]*PolyLog[2, x])/
       3 - 4*Log[1 - x]^2*Log[x]*PolyLog[2, x] + 2*Log[1 - x]*Log[x]^2*
       PolyLog[2, x] - 2*Log[1 - x]*PolyLog[2, x]^2 + 
      2*Log[x]*PolyLog[2, x]^2 - (103*PolyLog[3, 1 - x])/6 + 
      ((14*I)/3)*Pi*PolyLog[3, 1 - x] + 3*Pi^2*PolyLog[3, 1 - x] - 
      4*Log[1 - x]*PolyLog[3, 1 - x] + 6*Log[1 - x]^2*PolyLog[3, 1 - x] + 
      (38*Log[x]*PolyLog[3, 1 - x])/3 - 12*Log[1 - x]*Log[x]*
       PolyLog[3, 1 - x] + 2*Log[x]^2*PolyLog[3, 1 - x] - 
      4*PolyLog[2, x]*PolyLog[3, 1 - x] - 17*PolyLog[3, x] + 
      ((4*I)/3)*Pi*PolyLog[3, x] - (2*Pi^2*PolyLog[3, x])/3 + 
      (28*Log[1 - x]*PolyLog[3, x])/3 - 4*Log[x]*PolyLog[3, x] - 
      (PolyLog[2, x]*PolyLog[3, x])/3 + 9*PolyLog[4, 1 - x] - 
      6*Log[1 - x]*PolyLog[4, 1 - x] + 14*Log[x]*PolyLog[4, 1 - x] + 
      (44*PolyLog[4, x])/3 + 2*Log[1 - x]*PolyLog[4, x] + 
      4*Log[x]*PolyLog[4, x] + (20*PolyLog[4, -(x/(1 - x))])/3 - 
      8*Log[1 - x]*PolyLog[4, -(x/(1 - x))] + 
      4*Log[x]*PolyLog[4, -(x/(1 - x))] - 8*PolyLog[5, 1 - x] - 
      (43*PolyLog[5, x])/3 - 18*PolyLog[5, -(x/(1 - x))] + (385*Zeta[3])/18 - 
      (4*I)*Pi*Zeta[3] - Pi^2*Zeta[3] + (22*Log[1 - x]*Zeta[3])/3 - 
      6*Log[1 - x]^2*Zeta[3] - (44*Log[x]*Zeta[3])/3 - 2*Log[x]^2*Zeta[3] + 
      (7*PolyLog[2, x]*Zeta[3])/3 - 14*Zeta[5]) + (5*Zeta[5])/2 + 
    FF[x^(-2)]*((-2*Pi^4)/81 - (I/45)*Pi^5 - (13*Li[{3, 2}, 1, x])/3 + 
      (16*Li[{3, 2}, 1 - x, 1])/3 + 9*Li[{3, 2}, x, 1] - 
      ((1325*I)/81)*Pi*Log[1 - x] + (155*Pi^2*Log[1 - x])/324 + 
      ((23*I)/54)*Pi^3*Log[1 - x] + (5*Pi^4*Log[1 - x])/36 - 
      (1325*Log[1 - x]^2)/162 + ((785*I)/216)*Pi*Log[1 - x]^2 + 
      (55*Pi^2*Log[1 - x]^2)/108 - ((5*I)/36)*Pi^3*Log[1 - x]^2 + 
      (1255*Log[1 - x]^3)/648 - ((53*I)/108)*Pi*Log[1 - x]^3 - 
      (31*Pi^2*Log[1 - x]^3)/108 - (25*Log[1 - x]^4)/54 + 
      (19*Log[1 - x]^5)/360 + (Pi^4*Log[x])/5 + (4*I)*Pi*Log[1 - x]*Log[x] + 
      (92*Pi^2*Log[1 - x]*Log[x])/27 - (I/9)*Pi^3*Log[1 - x]*Log[x] + 
      (281*Log[1 - x]^2*Log[x])/72 - ((47*I)/18)*Pi*Log[1 - x]^2*Log[x] - 
      (41*Pi^2*Log[1 - x]^2*Log[x])/18 + Log[1 - x]^3*Log[x] + 
      (I/2)*Pi*Log[1 - x]^3*Log[x] - (35*Log[1 - x]^4*Log[x])/36 - 
      ((7*I)/12)*Pi*Log[1 - x]*Log[x]^2 - (33*Log[1 - x]^2*Log[x]^2)/8 + 
      (19*Log[1 - x]^3*Log[x]^2)/6 - (4*Log[1 - x]^2*Log[x]^3)/3 + 
      ((137*I)/36)*Pi*PolyLog[2, x] + (23*Pi^2*PolyLog[2, x])/27 - 
      (I/9)*Pi^3*PolyLog[2, x] + (137*Log[1 - x]*PolyLog[2, x])/36 - 
      ((47*I)/18)*Pi*Log[1 - x]*PolyLog[2, x] - 
      (22*Pi^2*Log[1 - x]*PolyLog[2, x])/9 - (25*Log[1 - x]^2*PolyLog[2, x])/
       18 + (I/2)*Pi*Log[1 - x]^2*PolyLog[2, x] - 
      (7*Log[1 - x]^3*PolyLog[2, x])/18 - ((7*I)/6)*Pi*Log[x]*PolyLog[2, x] - 
      (2*Pi^2*Log[x]*PolyLog[2, x])/3 - (7*Log[1 - x]*Log[x]*PolyLog[2, x])/
       6 + (14*Log[1 - x]^2*Log[x]*PolyLog[2, x])/3 - 
      2*Log[1 - x]*Log[x]^2*PolyLog[2, x] + ((2*I)/3)*Pi*PolyLog[2, x]^2 + 
      (8*Log[1 - x]*PolyLog[2, x]^2)/3 - 2*Log[x]*PolyLog[2, x]^2 + 
      (137*PolyLog[3, 1 - x])/36 - ((25*I)/3)*Pi*PolyLog[3, 1 - x] - 
      (7*Pi^2*PolyLog[3, 1 - x])/3 + (9*Log[1 - x]*PolyLog[3, 1 - x])/2 + 
      ((2*I)/3)*Pi*Log[1 - x]*PolyLog[3, 1 - x] - 
      (14*Log[1 - x]^2*PolyLog[3, 1 - x])/3 - (85*Log[x]*PolyLog[3, 1 - x])/
       6 + (40*Log[1 - x]*Log[x]*PolyLog[3, 1 - x])/3 - 
      2*Log[x]^2*PolyLog[3, 1 - x] + (16*PolyLog[2, x]*PolyLog[3, 1 - x])/3 + 
      I*Pi*PolyLog[3, x] + (2*Pi^2*PolyLog[3, x])/3 + 
      Log[1 - x]*PolyLog[3, x] + ((4*I)/3)*Pi*Log[1 - x]*PolyLog[3, x] + 
      (2*Log[1 - x]^2*PolyLog[3, x])/3 - (PolyLog[2, x]*PolyLog[3, x])/3 + 
      (20*PolyLog[4, 1 - x])/9 + (2*I)*Pi*PolyLog[4, 1 - x] + 
      (14*Log[1 - x]*PolyLog[4, 1 - x])/3 - 18*Log[x]*PolyLog[4, 1 - x] - 
      14*PolyLog[4, x] - 6*Log[1 - x]*PolyLog[4, x] - 
      4*Log[x]*PolyLog[4, x] - 14*PolyLog[4, -(x/(1 - x))] + 
      8*Log[1 - x]*PolyLog[4, -(x/(1 - x))] - 
      4*Log[x]*PolyLog[4, -(x/(1 - x))] + (29*PolyLog[5, 1 - x])/3 + 
      (53*PolyLog[5, x])/3 + 22*PolyLog[5, -(x/(1 - x))] - (137*Zeta[3])/36 + 
      ((25*I)/3)*Pi*Zeta[3] - (Pi^2*Zeta[3])/3 - (9*Log[1 - x]*Zeta[3])/2 - 
      (2*I)*Pi*Log[1 - x]*Zeta[3] + 4*Log[1 - x]^2*Zeta[3] + 
      (85*Log[x]*Zeta[3])/6 + (8*Log[1 - x]*Log[x]*Zeta[3])/3 + 
      2*Log[x]^2*Zeta[3] - 3*PolyLog[2, x]*Zeta[3] + (59*Zeta[5])/3)) + 
  COLOR[CF^2*Nf]*(29069/3888 - ((5089*I)/648)*Pi - (15751*Pi^2)/15552 + 
    ((1357*I)/648)*Pi^3 - (11831*Pi^4)/38880 + (I/90)*Pi^5 - 
    (8*Li[{3, 2}, 1, x])/9 + Li[{3, 2}, x, 1]/3 - (9361*Log[1 - x])/2592 + 
    ((1039*I)/108)*Pi*Log[1 - x] + (1991*Pi^2*Log[1 - x])/216 - 
    ((11*I)/72)*Pi^3*Log[1 - x] - (2*Pi^4*Log[1 - x])/27 + 
    (173*Log[1 - x]^2)/72 - ((10*I)/9)*Pi*Log[1 - x]^2 - 
    (35*Pi^2*Log[1 - x]^2)/12 - (I/6)*Pi^3*Log[1 - x]^2 + 
    (325*Log[1 - x]^3)/108 + ((2*I)/9)*Pi*Log[1 - x]^3 - 
    (Pi^2*Log[1 - x]^3)/9 - (175*Log[1 - x]^4)/216 - (I/12)*Pi*Log[1 - x]^4 - 
    (17*Log[1 - x]^5)/180 - (49*Log[x])/18 - ((6553*I)/1296)*Pi*Log[x] + 
    (133*Pi^2*Log[x])/108 - ((31*I)/27)*Pi^3*Log[x] + (Pi^4*Log[x])/27 + 
    (73*Log[1 - x]*Log[x])/18 - ((74*I)/9)*Pi*Log[1 - x]*Log[x] - 
    (59*Pi^2*Log[1 - x]*Log[x])/27 + ((5*I)/9)*Pi^3*Log[1 - x]*Log[x] - 
    (1591*Log[1 - x]^2*Log[x])/72 - (I/2)*Pi*Log[1 - x]^2*Log[x] + 
    (7*Pi^2*Log[1 - x]^2*Log[x])/6 + (487*Log[1 - x]^3*Log[x])/108 + 
    (I/3)*Pi*Log[1 - x]^3*Log[x] + (31*Log[1 - x]^4*Log[x])/36 - 
    (10081*Log[x]^2)/2592 + ((95*I)/54)*Pi*Log[x]^2 + (11*Pi^2*Log[x]^2)/54 + 
    ((5*I)/24)*Pi^3*Log[x]^2 + (95*Log[1 - x]*Log[x]^2)/18 + 
    ((11*I)/6)*Pi*Log[1 - x]*Log[x]^2 + (5*Pi^2*Log[1 - x]*Log[x]^2)/18 + 
    (7*Log[1 - x]^2*Log[x]^2)/12 - ((5*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 - 
    (13*Log[1 - x]^3*Log[x]^2)/9 + Log[x]^3/12 - ((11*I)/9)*Pi*Log[x]^3 - 
    (5*Pi^2*Log[x]^3)/108 + (2*Log[1 - x]*Log[x]^3)/9 - 
    (Log[1 - x]^2*Log[x]^3)/9 - (19*Log[x]^4)/72 + ((7*I)/36)*Pi*Log[x]^4 + 
    Log[x]^5/18 + FF[x]*((-2*Pi^2)/9 - (35*Log[1 - x])/6 - 
      (4*Pi^2*Log[1 - x])/9 + (7*Log[1 - x]^2)/9 - (4*Log[1 - x]^3)/9 + 
      (35*Log[x])/6 - (2*Pi^2*Log[x])/9 + (4*Log[1 - x]*Log[x])/9 + 
      (2*Log[1 - x]^2*Log[x])/3 - (11*Log[x]^2)/9 - (2*Log[x]^3)/9) - 
    ((553*I)/36)*Pi*PolyLog[2, x] + (7*Pi^2*PolyLog[2, x])/6 - 
    (289*Log[1 - x]*PolyLog[2, x])/12 - (I/6)*Pi*Log[1 - x]*PolyLog[2, x] + 
    (4*Pi^2*Log[1 - x]*PolyLog[2, x])/9 + (59*Log[1 - x]^2*PolyLog[2, x])/
     12 + (2*Log[1 - x]^3*PolyLog[2, x])/9 + (157*Log[x]*PolyLog[2, x])/18 - 
    ((23*I)/18)*Pi*Log[x]*PolyLog[2, x] + (2*Pi^2*Log[x]*PolyLog[2, x])/9 - 
    3*Log[1 - x]*Log[x]*PolyLog[2, x] - ((7*I)/3)*Pi*Log[1 - x]*Log[x]*
     PolyLog[2, x] - (2*Log[1 - x]^2*Log[x]*PolyLog[2, x])/3 + 
    (7*Log[x]^2*PolyLog[2, x])/36 + ((2*I)/3)*Pi*Log[x]^2*PolyLog[2, x] - 
    (Log[1 - x]*Log[x]^2*PolyLog[2, x])/2 + (Log[x]^3*PolyLog[2, x])/9 - 
    ((7*I)/6)*Pi*PolyLog[2, x]^2 - (7*Log[x]*PolyLog[2, x]^2)/6 - 
    (289*PolyLog[3, 1 - x])/12 - ((17*I)/9)*Pi*PolyLog[3, 1 - x] + 
    (10*Pi^2*PolyLog[3, 1 - x])/9 + (7*Log[1 - x]*PolyLog[3, 1 - x])/9 + 
    2*Log[1 - x]^2*PolyLog[3, 1 - x] + (13*Log[x]*PolyLog[3, 1 - x])/3 - 
    ((8*I)/3)*Pi*Log[x]*PolyLog[3, 1 - x] - 
    (8*Log[1 - x]*Log[x]*PolyLog[3, 1 - x])/3 + 
    FF[x]^2*((-23*Pi^2)/12 + (4*Pi^2*Log[1 - x])/3 - (23*Log[1 - x]^2)/12 + 
      (2*Log[1 - x]^3)/3 + Pi^2*Log[x] + (23*Log[1 - x]*Log[x])/6 - 
      2*Log[1 - x]^2*Log[x] - (23*Log[x]^2)/12 + (2*Log[x]^3)/3 - 
      2*Log[1 - x]*PolyLog[2, x] + 2*Log[x]*PolyLog[2, x] - 
      2*PolyLog[3, 1 - x] - 2*PolyLog[3, x]) - (157*PolyLog[3, x])/18 + 
    ((100*I)/9)*Pi*PolyLog[3, x] - (4*Pi^2*PolyLog[3, x])/9 + 
    (107*Log[1 - x]*PolyLog[3, x])/9 + (2*Log[1 - x]^2*PolyLog[3, x])/3 + 
    (5*Log[x]*PolyLog[3, x])/9 - ((4*I)/3)*Pi*Log[x]*PolyLog[3, x] - 
    (8*Log[1 - x]*Log[x]*PolyLog[3, x])/3 + (13*PolyLog[2, x]*PolyLog[3, x])/
     9 + (77*PolyLog[4, 1 - x])/6 + ((4*I)/3)*Pi*PolyLog[4, 1 - x] - 
    (2*Log[1 - x]*PolyLog[4, 1 - x])/3 - 2*Log[x]*PolyLog[4, 1 - x] - 
    (109*PolyLog[4, x])/18 - (4*I)*Pi*PolyLog[4, x] - 
    (Log[1 - x]*PolyLog[4, x])/3 + (4*Log[x]*PolyLog[4, x])/3 - 
    (41*PolyLog[4, -(x/(1 - x))])/9 - (2*I)*Pi*PolyLog[4, -(x/(1 - x))] - 
    4*Log[1 - x]*PolyLog[4, -(x/(1 - x))] + 
    (10*Log[x]*PolyLog[4, -(x/(1 - x))])/3 - (2*PolyLog[5, 1 - x])/3 + 
    (4*PolyLog[5, x])/9 - 4*PolyLog[5, -(x/(1 - x))] + 
    FF[(1 - x)^(-1)]*((I/9)*Pi^3 - ((35*I)/9)*Pi*Log[x] + (5*Pi^2*Log[x])/9 - 
      ((2*I)/3)*Pi*Log[1 - x]*Log[x] - (35*Log[x]^2)/18 + 
      ((2*I)/3)*Pi*Log[x]^2 - (Log[1 - x]*Log[x]^2)/3 + (4*Log[x]^3)/9 - 
      ((2*I)/3)*Pi*PolyLog[2, x] - (2*Log[x]*PolyLog[2, x])/3 + 
      (2*PolyLog[3, x])/3 - (2*Zeta[3])/3) + (6277*Zeta[3])/324 - 
    (I/18)*Pi*Zeta[3] - (541*Pi^2*Zeta[3])/216 + (109*Log[1 - x]*Zeta[3])/
     36 - (8*Log[1 - x]^2*Zeta[3])/3 - (86*Log[x]*Zeta[3])/9 + 
    ((85*I)/18)*Pi*Log[x]*Zeta[3] + (16*Log[1 - x]*Log[x]*Zeta[3])/3 + 
    (13*Log[x]^2*Zeta[3])/36 + (2*PolyLog[2, x]*Zeta[3])/9 + 
    FF[x^(-2)]*((41*Pi^4)/540 + (I/27)*Pi^5 + (74*Li[{3, 2}, 1, x])/9 - 
      (26*Li[{3, 2}, 1 - x, 1])/3 - 15*Li[{3, 2}, x, 1] - 
      (I/1296)*Pi*Log[1 - x] + (221*Pi^2*Log[1 - x])/54 - 
      ((5*I)/4)*Pi^3*Log[1 - x] - (37*Pi^4*Log[1 - x])/108 - 
      Log[1 - x]^2/2592 - ((215*I)/108)*Pi*Log[1 - x]^2 - 
      (7*Pi^2*Log[1 - x]^2)/24 + ((35*I)/72)*Pi^3*Log[1 - x]^2 + 
      Log[1 - x]^3/36 - ((13*I)/18)*Pi*Log[1 - x]^3 + 
      (29*Pi^2*Log[1 - x]^3)/108 + (85*Log[1 - x]^4)/216 + 
      ((5*I)/18)*Pi*Log[1 - x]^4 - (17*Log[1 - x]^5)/180 - (Pi^4*Log[x])/3 - 
      (8*I)*Pi*Log[1 - x]*Log[x] - (184*Pi^2*Log[1 - x]*Log[x])/27 - 
      ((2*I)/9)*Pi^3*Log[1 - x]*Log[x] - (341*Log[1 - x]^2*Log[x])/36 + 
      ((83*I)/18)*Pi*Log[1 - x]^2*Log[x] + (95*Pi^2*Log[1 - x]^2*Log[x])/18 - 
      (325*Log[1 - x]^3*Log[x])/108 - I*Pi*Log[1 - x]^3*Log[x] + 
      (29*Log[1 - x]^4*Log[x])/12 + ((7*I)/6)*Pi*Log[1 - x]*Log[x]^2 - 
      (2*Pi^2*Log[1 - x]*Log[x]^2)/9 + (335*Log[1 - x]^2*Log[x]^2)/36 + 
      ((4*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 - (115*Log[1 - x]^3*Log[x]^2)/18 + 
      (55*Log[1 - x]^2*Log[x]^3)/18 - ((197*I)/18)*Pi*PolyLog[2, x] - 
      Pi^2*PolyLog[2, x] + (I/9)*Pi^3*PolyLog[2, x] - 
      (197*Log[1 - x]*PolyLog[2, x])/18 + ((83*I)/18)*Pi*Log[1 - x]*
       PolyLog[2, x] + (46*Pi^2*Log[1 - x]*PolyLog[2, x])/9 + 
      (89*Log[1 - x]^2*PolyLog[2, x])/36 - ((2*I)/3)*Pi*Log[1 - x]^2*
       PolyLog[2, x] + Log[1 - x]^3*PolyLog[2, x] + ((7*I)/3)*Pi*Log[x]*
       PolyLog[2, x] + Pi^2*Log[x]*PolyLog[2, x] + 
      (7*Log[1 - x]*Log[x]*PolyLog[2, x])/3 + ((5*I)/3)*Pi*Log[1 - x]*Log[x]*
       PolyLog[2, x] - (25*Log[1 - x]^2*Log[x]*PolyLog[2, x])/3 + 
      (29*Log[1 - x]*Log[x]^2*PolyLog[2, x])/6 + (I/2)*Pi*PolyLog[2, x]^2 - 
      (13*Log[1 - x]*PolyLog[2, x]^2)/3 + (29*Log[x]*PolyLog[2, x]^2)/6 - 
      (197*PolyLog[3, 1 - x])/18 + ((59*I)/3)*Pi*PolyLog[3, 1 - x] + 
      (44*Pi^2*PolyLog[3, 1 - x])/9 - (92*Log[1 - x]*PolyLog[3, 1 - x])/9 - 
      ((4*I)/3)*Pi*Log[1 - x]*PolyLog[3, 1 - x] + 10*Log[1 - x]^2*
       PolyLog[3, 1 - x] + (293*Log[x]*PolyLog[3, 1 - x])/9 + 
      (2*I)*Pi*Log[x]*PolyLog[3, 1 - x] - 
      (74*Log[1 - x]*Log[x]*PolyLog[3, 1 - x])/3 + 
      (13*Log[x]^2*PolyLog[3, 1 - x])/3 - 
      (26*PolyLog[2, x]*PolyLog[3, 1 - x])/3 - (2*I)*Pi*PolyLog[3, x] - 
      Pi^2*PolyLog[3, x] - 2*Log[1 - x]*PolyLog[3, x] - 
      ((2*I)/3)*Pi*Log[1 - x]*PolyLog[3, x] - (Log[1 - x]^2*PolyLog[3, x])/
       3 - (13*PolyLog[2, x]*PolyLog[3, x])/9 - (41*PolyLog[4, 1 - x])/6 - 
      ((10*I)/3)*Pi*PolyLog[4, 1 - x] - (28*Log[1 - x]*PolyLog[4, 1 - x])/3 + 
      30*Log[x]*PolyLog[4, 1 - x] + (290*PolyLog[4, x])/9 + 
      (2*I)*Pi*PolyLog[4, x] + (13*Log[1 - x]*PolyLog[4, x])/3 + 
      (26*Log[x]*PolyLog[4, x])/3 + (290*PolyLog[4, -(x/(1 - x))])/9 + 
      (2*I)*Pi*PolyLog[4, -(x/(1 - x))] - 16*Log[1 - x]*
       PolyLog[4, -(x/(1 - x))] + (26*Log[x]*PolyLog[4, -(x/(1 - x))])/3 - 
      (50*PolyLog[5, 1 - x])/3 - (274*PolyLog[5, x])/9 - 
      (116*PolyLog[5, -(x/(1 - x))])/3 + (197*Zeta[3])/18 - 
      ((59*I)/3)*Pi*Zeta[3] - (5*Pi^2*Zeta[3])/9 + (92*Log[1 - x]*Zeta[3])/
       9 + ((49*I)/18)*Pi*Log[1 - x]*Zeta[3] - (335*Log[1 - x]^2*Zeta[3])/
       36 - (293*Log[x]*Zeta[3])/9 - (2*I)*Pi*Log[x]*Zeta[3] - 
      (4*Log[1 - x]*Log[x]*Zeta[3])/3 - (13*Log[x]^2*Zeta[3])/3 + 
      (40*PolyLog[2, x]*Zeta[3])/9 - 31*Zeta[5]) - (91*Zeta[5])/9 + 
    FF[x^(-1)]*(19/36 + ((16775*I)/1296)*Pi + (461*Pi^2)/108 + 
      ((23*I)/12)*Pi^3 + (17*Pi^4)/54 - (22*Li[{3, 2}, 1, x])/3 + 
      8*Li[{3, 2}, 1 - x, 1] + 14*Li[{3, 2}, x, 1] + 
      (16775*Log[1 - x])/1296 - ((925*I)/108)*Pi*Log[1 - x] - 
      (1627*Pi^2*Log[1 - x])/108 + ((29*I)/36)*Pi^3*Log[1 - x] + 
      (41*Pi^4*Log[1 - x])/90 - (19*Log[1 - x]^2)/8 + 
      ((17*I)/18)*Pi*Log[1 - x]^2 + (43*Pi^2*Log[1 - x]^2)/9 - 
      (112*Log[1 - x]^3)/27 + ((4*I)/9)*Pi*Log[1 - x]^3 - 
      (Pi^2*Log[1 - x]^3)/3 + (10*Log[1 - x]^4)/9 + (2*Log[1 - x]^5)/15 - 
      Log[x]/6 - ((31*I)/3)*Pi*Log[x] - (43*Pi^2*Log[x])/18 + 
      (I/9)*Pi^3*Log[x] + (14*Pi^4*Log[x])/45 - (31*Log[1 - x]*Log[x])/3 - 
      ((97*I)/9)*Pi*Log[1 - x]*Log[x] + (32*Pi^2*Log[1 - x]*Log[x])/3 + 
      (1147*Log[1 - x]^2*Log[x])/36 - I*Pi*Log[1 - x]^2*Log[x] - 
      (17*Pi^2*Log[1 - x]^2*Log[x])/3 - (71*Log[1 - x]^3*Log[x])/18 - 
      (17*Log[1 - x]^4*Log[x])/6 + ((7*I)/6)*Pi*Log[x]^2 + 
      (Pi^2*Log[x]^2)/2 - (169*Log[1 - x]*Log[x]^2)/9 - 
      (29*Log[1 - x]^2*Log[x]^2)/6 + (19*Log[1 - x]^3*Log[x]^2)/3 + 
      (16*Log[1 - x]*Log[x]^3)/9 - (8*Log[1 - x]^2*Log[x]^3)/3 - 
      ((89*I)/18)*Pi*PolyLog[2, x] + (4*Pi^2*PolyLog[2, x])/3 + 
      (629*Log[1 - x]*PolyLog[2, x])/18 - (I/3)*Pi*Log[1 - x]*PolyLog[2, x] - 
      (16*Pi^2*Log[1 - x]*PolyLog[2, x])/3 - (47*Log[1 - x]^2*PolyLog[2, x])/
       6 - (4*Log[1 - x]^3*PolyLog[2, x])/3 - (359*Log[x]*PolyLog[2, x])/9 - 
      ((5*I)/3)*Pi*Log[x]*PolyLog[2, x] - (4*Pi^2*Log[x]*PolyLog[2, x])/3 + 
      (20*Log[1 - x]*Log[x]*PolyLog[2, x])/3 + 8*Log[1 - x]^2*Log[x]*
       PolyLog[2, x] + (Log[x]^2*PolyLog[2, x])/2 - 4*Log[1 - x]*Log[x]^2*
       PolyLog[2, x] + 4*Log[1 - x]*PolyLog[2, x]^2 - 
      4*Log[x]*PolyLog[2, x]^2 + (629*PolyLog[3, 1 - x])/18 - 
      ((22*I)/3)*Pi*PolyLog[3, 1 - x] - 6*Pi^2*PolyLog[3, 1 - x] + 
      (26*Log[1 - x]*PolyLog[3, 1 - x])/3 - 12*Log[1 - x]^2*
       PolyLog[3, 1 - x] - (74*Log[x]*PolyLog[3, 1 - x])/3 + 
      24*Log[1 - x]*Log[x]*PolyLog[3, 1 - x] - 4*Log[x]^2*PolyLog[3, 1 - x] + 
      8*PolyLog[2, x]*PolyLog[3, 1 - x] + (359*PolyLog[3, x])/9 + 
      ((4*I)/3)*Pi*PolyLog[3, x] + (4*Pi^2*PolyLog[3, x])/3 - 
      (50*Log[1 - x]*PolyLog[3, x])/3 + (26*Log[x]*PolyLog[3, x])/3 + 
      (2*PolyLog[2, x]*PolyLog[3, x])/3 - (55*PolyLog[4, 1 - x])/3 + 
      12*Log[1 - x]*PolyLog[4, 1 - x] - 28*Log[x]*PolyLog[4, 1 - x] - 
      33*PolyLog[4, x] - 4*Log[1 - x]*PolyLog[4, x] - 
      8*Log[x]*PolyLog[4, x] - (44*PolyLog[4, -(x/(1 - x))])/3 + 
      16*Log[1 - x]*PolyLog[4, -(x/(1 - x))] - 
      8*Log[x]*PolyLog[4, -(x/(1 - x))] + 16*PolyLog[5, 1 - x] + 
      (86*PolyLog[5, x])/3 + 36*PolyLog[5, -(x/(1 - x))] - (412*Zeta[3])/9 + 
      ((97*I)/18)*Pi*Zeta[3] + 2*Pi^2*Zeta[3] - (299*Log[1 - x]*Zeta[3])/18 + 
      12*Log[1 - x]^2*Zeta[3] + (86*Log[x]*Zeta[3])/3 + 4*Log[x]^2*Zeta[3] - 
      (14*PolyLog[2, x]*Zeta[3])/3 + 28*Zeta[5])) + 
  COLOR[(NfV*d[a, b, c]^2)/Nc]*(((-5*I)/4)*Pi - (23*Pi^2)/32 + 
    ((7*I)/6)*Pi^3 + (87*Pi^4)/160 + (I/180)*Pi^5 + (13*Pi^6)/5670 - 
    Li[{3, 2}, 1, x]/3 - 4*Li[{3, 2}, 1 - x, 1] - Li[{3, 2}, x, 1] + 
    (4*Li[{3, 3}, 1 - x, 1])/3 - (11*Li[{3, 3}, x, 1])/6 - 
    Li[{3, 3}, -(x/(1 - x)), 1]/3 + 3*Li[{4, 2}, 1 - x, 1] - 
    (3*Li[{4, 2}, x, 1])/2 - (3*Li[{2, 2, 2}, x, 1, 1])/4 + 
    (3*Log[1 - x])/16 + (I/2)*Pi*Log[1 - x] - (19*Pi^2*Log[1 - x])/24 - 
    I*Pi^3*Log[1 - x] - (71*Pi^4*Log[1 - x])/180 + (I/40)*Pi^5*Log[1 - x] - 
    (Li[{3, 2}, 1, x]*Log[1 - x])/3 + 2*Li[{3, 2}, 1 - x, 1]*Log[1 - x] + 
    3*Li[{3, 2}, x, 1]*Log[1 - x] - (17*Log[1 - x]^2)/32 + 
    (2*I)*Pi*Log[1 - x]^2 + (5*Pi^2*Log[1 - x]^2)/24 - 
    (Pi^4*Log[1 - x]^2)/1080 + (3*Log[1 - x]^3)/8 - (I/2)*Pi*Log[1 - x]^3 - 
    (Pi^2*Log[1 - x]^3)/6 + (I/12)*Pi^3*Log[1 - x]^3 + Log[1 - x]^4/48 - 
    (I/12)*Pi*Log[1 - x]^4 - (2*Pi^2*Log[1 - x]^4)/27 - (7*Log[1 - x]^5)/60 + 
    (I/24)*Pi*Log[1 - x]^5 - Log[1 - x]^6/270 - (23*Log[x])/16 - 
    (I/2)*Pi*Log[x] + (19*Pi^2*Log[x])/24 - ((11*I)/12)*Pi^3*Log[x] - 
    (59*Pi^4*Log[x])/180 - (7*Li[{3, 2}, 1, x]*Log[x])/6 - 
    2*Li[{3, 2}, 1 - x, 1]*Log[x] - (3*Li[{3, 2}, x, 1]*Log[x])/2 + 
    (25*Log[1 - x]*Log[x])/16 - ((3*I)/4)*Pi*Log[1 - x]*Log[x] - 
    (19*Pi^2*Log[1 - x]*Log[x])/12 + I*Pi^3*Log[1 - x]*Log[x] + 
    (9*Pi^4*Log[1 - x]*Log[x])/40 + (41*Log[1 - x]^2*Log[x])/16 + 
    (2*I)*Pi*Log[1 - x]^2*Log[x] + 2*Pi^2*Log[1 - x]^2*Log[x] - 
    (I/3)*Pi^3*Log[1 - x]^2*Log[x] - (5*Log[1 - x]^3*Log[x])/8 - 
    ((2*I)/3)*Pi*Log[1 - x]^3*Log[x] + (5*Pi^2*Log[1 - x]^3*Log[x])/12 + 
    (Log[1 - x]^4*Log[x])/2 - (I/6)*Pi*Log[1 - x]^4*Log[x] + 
    (4*Log[1 - x]^5*Log[x])/45 - (33*Log[x]^2)/32 + ((3*I)/8)*Pi*Log[x]^2 + 
    (Pi^2*Log[x]^2)/6 + (I/6)*Pi^3*Log[x]^2 - (Pi^4*Log[x]^2)/20 - 
    (5*Log[1 - x]*Log[x]^2)/4 + I*Pi*Log[1 - x]*Log[x]^2 - 
    Pi^2*Log[1 - x]*Log[x]^2 - (I/12)*Pi^3*Log[1 - x]*Log[x]^2 + 
    (7*Log[1 - x]^2*Log[x]^2)/4 - (3*I)*Pi*Log[1 - x]^2*Log[x]^2 + 
    (Pi^2*Log[1 - x]^2*Log[x]^2)/24 - (7*Log[1 - x]^3*Log[x]^2)/3 + 
    (I/2)*Pi*Log[1 - x]^3*Log[x]^2 - (3*Log[1 - x]^4*Log[x]^2)/8 + 
    (25*Log[x]^3)/48 - ((2*I)/3)*Pi*Log[x]^3 + (3*Log[1 - x]*Log[x]^3)/8 + 
    ((4*I)/3)*Pi*Log[1 - x]*Log[x]^3 - (I/3)*Pi*Log[1 - x]^2*Log[x]^3 + 
    (Log[1 - x]^3*Log[x]^3)/6 - (5*Log[x]^4)/24 + (Log[1 - x]*Log[x]^4)/3 - 
    (Log[1 - x]^2*Log[x]^4)/12 + ((13*I)/4)*Pi*PolyLog[2, x] - 
    Pi^2*PolyLog[2, x] + (I/3)*Pi^3*PolyLog[2, x] + 
    (49*Pi^4*PolyLog[2, x])/360 + (27*Log[1 - x]*PolyLog[2, x])/8 + 
    ((3*I)/2)*Pi*Log[1 - x]*PolyLog[2, x] + (5*Pi^2*Log[1 - x]*PolyLog[2, x])/
     3 - (I/6)*Pi^3*Log[1 - x]*PolyLog[2, x] - (Log[1 - x]^2*PolyLog[2, x])/
     8 - I*Pi*Log[1 - x]^2*PolyLog[2, x] - (Pi^2*Log[1 - x]^2*PolyLog[2, x])/
     24 - (Log[1 - x]^4*PolyLog[2, x])/48 - (Log[x]*PolyLog[2, x])/8 - 
    ((3*I)/2)*Pi*Log[x]*PolyLog[2, x] - (2*Pi^2*Log[x]*PolyLog[2, x])/3 - 
    (I/6)*Pi^3*Log[x]*PolyLog[2, x] + (7*Log[1 - x]*Log[x]*PolyLog[2, x])/4 - 
    (4*I)*Pi*Log[1 - x]*Log[x]*PolyLog[2, x] + 
    (Pi^2*Log[1 - x]*Log[x]*PolyLog[2, x])/2 - 3*Log[1 - x]^2*Log[x]*
     PolyLog[2, x] + (I/2)*Pi*Log[1 - x]^2*Log[x]*PolyLog[2, x] + 
    (Log[1 - x]^3*Log[x]*PolyLog[2, x])/12 - (13*Log[x]^2*PolyLog[2, x])/8 + 
    (2*I)*Pi*Log[x]^2*PolyLog[2, x] - Log[1 - x]*Log[x]^2*PolyLog[2, x] - 
    I*Pi*Log[1 - x]*Log[x]^2*PolyLog[2, x] + (2*Log[x]^3*PolyLog[2, x])/3 - 
    (Log[1 - x]*Log[x]^3*PolyLog[2, x])/3 - (3*I)*Pi*PolyLog[2, x]^2 - 
    (Pi^2*PolyLog[2, x]^2)/12 - 2*Log[1 - x]*PolyLog[2, x]^2 + 
    (I/2)*Pi*Log[1 - x]*PolyLog[2, x]^2 - Log[x]*PolyLog[2, x]^2 - 
    I*Pi*Log[x]*PolyLog[2, x]^2 + (Log[1 - x]*Log[x]*PolyLog[2, x]^2)/2 - 
    (3*Log[x]^2*PolyLog[2, x]^2)/4 + PolyLog[2, x]^3/8 + 
    (27*PolyLog[3, 1 - x])/8 + ((11*I)/2)*Pi*PolyLog[3, 1 - x] + 
    (2*Pi^2*PolyLog[3, 1 - x])/3 - (I/6)*Pi^3*PolyLog[3, 1 - x] - 
    (4*I)*Pi*Log[1 - x]*PolyLog[3, 1 - x] + 
    (4*Pi^2*Log[1 - x]*PolyLog[3, 1 - x])/9 - (I/2)*Pi*Log[1 - x]^2*
     PolyLog[3, 1 - x] - (Log[1 - x]^3*PolyLog[3, 1 - x])/18 + 
    (11*Log[x]*PolyLog[3, 1 - x])/2 + (Pi^2*Log[x]*PolyLog[3, 1 - x])/3 - 
    8*Log[1 - x]*Log[x]*PolyLog[3, 1 - x] + 
    (2*Log[1 - x]^2*Log[x]*PolyLog[3, 1 - x])/3 + 
    2*Log[x]^2*PolyLog[3, 1 - x] - (3*Log[1 - x]*Log[x]^2*PolyLog[3, 1 - x])/
     2 - 4*PolyLog[2, x]*PolyLog[3, 1 - x] - I*Pi*PolyLog[2, x]*
     PolyLog[3, 1 - x] - Log[x]*PolyLog[2, x]*PolyLog[3, 1 - x] - 
    (3*PolyLog[3, 1 - x]^2)/2 + FF[x]^2*((13*Pi^2)/8 - ((5*I)/4)*Pi^3 + 
      Pi^4/48 + (5*Pi^2*Log[1 - x])/12 + (13*Log[1 - x]^2)/8 - 
      ((5*I)/4)*Pi*Log[1 - x]^2 + (Pi^2*Log[1 - x]^2)/24 - 
      (5*Log[1 - x]^3)/12 + Log[1 - x]^4/48 - (13*Log[1 - x]*Log[x])/4 + 
      ((5*I)/2)*Pi*Log[1 - x]*Log[x] - (Pi^2*Log[1 - x]*Log[x])/12 - 
      (5*Log[1 - x]^2*Log[x])/4 - (Log[1 - x]^3*Log[x])/12 + 
      (13*Log[x]^2)/8 - ((5*I)/4)*Pi*Log[x]^2 + (Pi^2*Log[x]^2)/24 + 
      (5*Log[1 - x]*Log[x]^2)/4 + (Log[1 - x]^2*Log[x]^2)/8 - 
      (5*Log[x]^3)/12 - (Log[1 - x]*Log[x]^3)/12 + Log[x]^4/48 - 
      (5*Log[1 - x]*PolyLog[2, x])/2 + (5*Log[x]*PolyLog[2, x])/2 - 
      (5*PolyLog[3, 1 - x])/2 - (5*PolyLog[3, x])/2) + PolyLog[3, x]/8 + 
    ((11*I)/2)*Pi*PolyLog[3, x] + Pi^2*PolyLog[3, x] + 
    (I/6)*Pi^3*PolyLog[3, x] - (9*Log[1 - x]*PolyLog[3, x])/4 - 
    (4*I)*Pi*Log[1 - x]*PolyLog[3, x] - (7*Pi^2*Log[1 - x]*PolyLog[3, x])/
     18 - Log[1 - x]^2*PolyLog[3, x] + (I/2)*Pi*Log[1 - x]^2*PolyLog[3, x] - 
    (Log[1 - x]^3*PolyLog[3, x])/18 + (31*Log[x]*PolyLog[3, x])/4 - 
    2*Log[1 - x]*Log[x]*PolyLog[3, x] + (Log[1 - x]^2*Log[x]*PolyLog[3, x])/
     6 + Log[x]^2*PolyLog[3, x] - (Log[1 - x]*Log[x]^2*PolyLog[3, x])/2 + 
    (5*PolyLog[2, x]*PolyLog[3, x])/3 + I*Pi*PolyLog[2, x]*PolyLog[3, x] - 
    (11*Log[1 - x]*PolyLog[2, x]*PolyLog[3, x])/6 + 
    (17*Log[x]*PolyLog[2, x]*PolyLog[3, x])/6 - 
    (2*PolyLog[3, 1 - x]*PolyLog[3, x])/3 + (19*PolyLog[3, x]^2)/12 - 
    (25*PolyLog[4, 1 - x])/4 - (4*I)*Pi*PolyLog[4, 1 - x] - 
    (Pi^2*PolyLog[4, 1 - x])/3 + 4*Log[1 - x]*PolyLog[4, 1 - x] + 
    (2*I)*Pi*Log[1 - x]*PolyLog[4, 1 - x] - (Log[1 - x]^2*PolyLog[4, 1 - x])/
     2 + 4*Log[x]*PolyLog[4, 1 - x] - 4*Log[1 - x]*Log[x]*PolyLog[4, 1 - x] + 
    (9*Log[x]^2*PolyLog[4, 1 - x])/2 + (PolyLog[2, x]*PolyLog[4, 1 - x])/2 - 
    (25*PolyLog[4, x])/4 - (4*I)*Pi*PolyLog[4, x] + 
    8*Log[1 - x]*PolyLog[4, x] + (2*I)*Pi*Log[1 - x]*PolyLog[4, x] - 
    7*Log[1 - x]^2*PolyLog[4, x] - 8*Log[x]*PolyLog[4, x] + 
    8*Log[1 - x]*Log[x]*PolyLog[4, x] - (11*PolyLog[2, x]*PolyLog[4, x])/2 + 
    FF[x]*((-75*Pi^2)/32 + ((7*I)/8)*Pi^3 - (79*Pi^4)/240 + 
      (3*Log[1 - x])/4 - ((5*I)/2)*Pi*Log[1 - x] - (11*Pi^2*Log[1 - x])/24 + 
      (I/4)*Pi^3*Log[1 - x] - (115*Log[1 - x]^2)/32 + 
      ((7*I)/8)*Pi*Log[1 - x]^2 - (Pi^2*Log[1 - x]^2)/4 + 
      (I/4)*Pi*Log[1 - x]^3 - (3*Log[x])/4 + ((5*I)/2)*Pi*Log[x] + 
      (5*Pi^2*Log[x])/12 + (I/2)*Pi^3*Log[x] + (75*Log[1 - x]*Log[x])/16 - 
      ((7*I)/4)*Pi*Log[1 - x]*Log[x] + Pi^2*Log[1 - x]*Log[x] + 
      (25*Log[1 - x]^2*Log[x])/16 - ((3*I)/4)*Pi*Log[1 - x]^2*Log[x] - 
      (35*Log[x]^2)/32 + ((7*I)/8)*Pi*Log[x]^2 - (Pi^2*Log[x]^2)/4 - 
      (7*Log[1 - x]*Log[x]^2)/4 - ((3*I)/2)*Pi*Log[1 - x]*Log[x]^2 - 
      (3*Log[1 - x]^2*Log[x]^2)/4 + (31*Log[x]^3)/48 + (I/2)*Pi*Log[x]^3 - 
      (Log[1 - x]*Log[x]^3)/2 + Log[x]^4/8 + (Pi^2*PolyLog[2, x])/4 + 
      (11*Log[1 - x]*PolyLog[2, x])/8 - (11*Log[x]*PolyLog[2, x])/8 + 
      (11*PolyLog[3, 1 - x])/8 - ((9*I)/2)*Pi*PolyLog[3, 1 - x] - 
      (3*Log[1 - x]*PolyLog[3, 1 - x])/2 - 3*Log[x]*PolyLog[3, 1 - x] + 
      (11*PolyLog[3, x])/8 - ((9*I)/2)*Pi*PolyLog[3, x] - 
      (3*Log[1 - x]*PolyLog[3, x])/2 - 3*Log[x]*PolyLog[3, x] + 
      (9*PolyLog[4, 1 - x])/2 + (9*PolyLog[4, x])/2 - 
      (3*PolyLog[4, -(x/(1 - x))])/2) + 6*PolyLog[4, -(x/(1 - x))] - 
    (2*I)*Pi*PolyLog[4, -(x/(1 - x))] - 4*Log[1 - x]*
     PolyLog[4, -(x/(1 - x))] + I*Pi*Log[1 - x]*PolyLog[4, -(x/(1 - x))] + 
    Log[1 - x]^2*PolyLog[4, -(x/(1 - x))] + 
    2*Log[x]*PolyLog[4, -(x/(1 - x))] - 
    (PolyLog[2, x]*PolyLog[4, -(x/(1 - x))])/2 - 6*PolyLog[5, 1 - x] + 
    3*Log[1 - x]*PolyLog[5, 1 - x] - 7*Log[x]*PolyLog[5, 1 - x] + 
    (41*PolyLog[5, x])/3 - (7*Log[1 - x]*PolyLog[5, x])/3 - 
    (25*Log[x]*PolyLog[5, x])/6 - 6*PolyLog[5, -(x/(1 - x))] + 
    5*Log[1 - x]*PolyLog[5, -(x/(1 - x))] - 
    3*Log[x]*PolyLog[5, -(x/(1 - x))] + 6*PolyLog[6, 1 - x] - 
    3*PolyLog[6, x] - 3*PolyLog[6, -(x/(1 - x))] + (19*Zeta[3])/12 + 
    (7*Pi^2*Zeta[3])/3 + (I/6)*Pi^3*Zeta[3] + (11*Log[1 - x]*Zeta[3])/2 - 
    (35*Pi^2*Log[1 - x]*Zeta[3])/18 + Log[1 - x]^2*Zeta[3] + 
    (I/2)*Pi*Log[1 - x]^2*Zeta[3] + (Log[1 - x]^3*Zeta[3])/18 - 
    (11*Log[x]*Zeta[3])/2 + (2*Pi^2*Log[x]*Zeta[3])/3 - 
    10*Log[1 - x]*Log[x]*Zeta[3] + (41*Log[1 - x]^2*Log[x]*Zeta[3])/6 + 
    Log[x]^2*Zeta[3] - (9*Log[1 - x]*Log[x]^2*Zeta[3])/2 - 
    (17*PolyLog[2, x]*Zeta[3])/3 + I*Pi*PolyLog[2, x]*Zeta[3] + 
    (11*Log[1 - x]*PolyLog[2, x]*Zeta[3])/6 - 
    (5*Log[x]*PolyLog[2, x]*Zeta[3])/6 - (4*PolyLog[3, 1 - x]*Zeta[3])/3 + 
    (11*PolyLog[3, x]*Zeta[3])/3 - (5*Zeta[3]^2)/6 + 
    FF[(1 - x)^(-1)]*((7*Pi^4)/120 + (Pi^2*Log[1 - x]^2)/12 + 
      Log[1 - x]^4/24 + ((9*I)/16)*Pi*Log[x] - (I/8)*Pi*Log[1 - x]*Log[x] - 
      (Log[1 - x]^3*Log[x])/6 + (9*Log[x]^2)/32 + (I/8)*Pi*Log[x]^2 + 
      (Pi^2*Log[x]^2)/6 - (Log[1 - x]*Log[x]^2)/16 + Log[x]^3/16 + 
      Log[x]^4/24 - (Pi^2*PolyLog[2, x])/6 - Log[1 - x]*PolyLog[3, x] + 
      Log[x]*PolyLog[3, x] - PolyLog[4, 1 - x] - PolyLog[4, x] + 
      PolyLog[4, -(x/(1 - x))] + Log[1 - x]*Zeta[3] - Log[x]*Zeta[3]) - 
    (58*Zeta[5])/3 + (25*Log[1 - x]*Zeta[5])/2 - 4*Log[x]*Zeta[5] + 
    FF[x^(-2)]*(Pi^4/90 + (13*Pi^6)/2835 - Li[{3, 2}, 1, x]/2 + 
      Li[{3, 2}, 1 - x, 1] + Li[{3, 2}, x, 1]/2 + (8*Li[{3, 3}, 1 - x, 1])/
       3 - (11*Li[{3, 3}, x, 1])/3 - (2*Li[{3, 3}, -(x/(1 - x)), 1])/3 + 
      6*Li[{4, 2}, 1 - x, 1] - 3*Li[{4, 2}, x, 1] - 
      (3*Li[{2, 2, 2}, x, 1, 1])/2 - ((53*I)/16)*Pi*Log[1 - x] - 
      (7*Pi^2*Log[1 - x])/24 - ((13*I)/24)*Pi^3*Log[1 - x] + 
      (11*Pi^4*Log[1 - x])/360 + (I/20)*Pi^5*Log[1 - x] - 
      (2*Li[{3, 2}, 1, x]*Log[1 - x])/3 + 4*Li[{3, 2}, 1 - x, 1]*Log[1 - x] + 
      6*Li[{3, 2}, x, 1]*Log[1 - x] - (53*Log[1 - x]^2)/32 + 
      ((5*I)/16)*Pi*Log[1 - x]^2 + (5*Pi^2*Log[1 - x]^2)/8 - 
      (Pi^4*Log[1 - x]^2)/540 + Log[1 - x]^3/12 - (Pi^2*Log[1 - x]^3)/18 + 
      (I/6)*Pi^3*Log[1 - x]^3 + (13*Log[1 - x]^4)/32 - 
      (4*Pi^2*Log[1 - x]^4)/27 - Log[1 - x]^5/30 + (I/12)*Pi*Log[1 - x]^5 - 
      Log[1 - x]^6/135 + (Pi^4*Log[x])/45 - (7*Li[{3, 2}, 1, x]*Log[x])/3 - 
      4*Li[{3, 2}, 1 - x, 1]*Log[x] - 3*Li[{3, 2}, x, 1]*Log[x] + 
      (I/8)*Pi*Log[1 - x]*Log[x] - (35*Pi^2*Log[1 - x]*Log[x])/12 + 
      (9*Pi^4*Log[1 - x]*Log[x])/20 + (Log[1 - x]^2*Log[x])/2 - 
      (Pi^2*Log[1 - x]^2*Log[x])/6 - ((2*I)/3)*Pi^3*Log[1 - x]^2*Log[x] - 
      (37*Log[1 - x]^3*Log[x])/12 + (5*Pi^2*Log[1 - x]^3*Log[x])/6 + 
      (Log[1 - x]^4*Log[x])/24 - (I/3)*Pi*Log[1 - x]^4*Log[x] + 
      (8*Log[1 - x]^5*Log[x])/45 - (Pi^4*Log[x]^2)/10 + 
      ((13*I)/8)*Pi*Log[1 - x]*Log[x]^2 - (I/6)*Pi^3*Log[1 - x]*Log[x]^2 + 
      (61*Log[1 - x]^2*Log[x]^2)/16 + (Pi^2*Log[1 - x]^2*Log[x]^2)/12 + 
      (Log[1 - x]^3*Log[x]^2)/6 + I*Pi*Log[1 - x]^3*Log[x]^2 - 
      (3*Log[1 - x]^4*Log[x]^2)/4 - (Log[1 - x]^2*Log[x]^3)/12 - 
      ((2*I)/3)*Pi*Log[1 - x]^2*Log[x]^3 + (Log[1 - x]^3*Log[x]^3)/3 - 
      (Log[1 - x]^2*Log[x]^4)/6 + ((7*I)/8)*Pi*PolyLog[2, x] - 
      (35*Pi^2*PolyLog[2, x])/24 + (49*Pi^4*PolyLog[2, x])/180 + 
      (7*Log[1 - x]*PolyLog[2, x])/8 - (Pi^2*Log[1 - x]*PolyLog[2, x])/2 - 
      (I/3)*Pi^3*Log[1 - x]*PolyLog[2, x] - (13*Log[1 - x]^2*PolyLog[2, x])/
       8 - (Pi^2*Log[1 - x]^2*PolyLog[2, x])/12 - 
      (Log[1 - x]^3*PolyLog[2, x])/6 - (Log[1 - x]^4*PolyLog[2, x])/24 + 
      ((13*I)/4)*Pi*Log[x]*PolyLog[2, x] - (Pi^2*Log[x]*PolyLog[2, x])/6 - 
      (I/3)*Pi^3*Log[x]*PolyLog[2, x] + (13*Log[1 - x]*Log[x]*PolyLog[2, x])/
       4 + Pi^2*Log[1 - x]*Log[x]*PolyLog[2, x] + Log[1 - x]^2*Log[x]*
       PolyLog[2, x] + I*Pi*Log[1 - x]^2*Log[x]*PolyLog[2, x] + 
      (Log[1 - x]^3*Log[x]*PolyLog[2, x])/6 - 
      (Log[1 - x]*Log[x]^2*PolyLog[2, x])/2 - (2*I)*Pi*Log[1 - x]*Log[x]^2*
       PolyLog[2, x] - (2*Log[1 - x]*Log[x]^3*PolyLog[2, x])/3 - 
      (Pi^2*PolyLog[2, x]^2)/6 + (Log[1 - x]*PolyLog[2, x]^2)/2 + 
      I*Pi*Log[1 - x]*PolyLog[2, x]^2 - (Log[x]*PolyLog[2, x]^2)/2 - 
      (2*I)*Pi*Log[x]*PolyLog[2, x]^2 + Log[1 - x]*Log[x]*PolyLog[2, x]^2 - 
      (3*Log[x]^2*PolyLog[2, x]^2)/2 + PolyLog[2, x]^3/4 + 
      (7*PolyLog[3, 1 - x])/8 + ((13*I)/4)*Pi*PolyLog[3, 1 - x] - 
      (Pi^2*PolyLog[3, 1 - x])/6 - (I/3)*Pi^3*PolyLog[3, 1 - x] - 
      (11*Log[1 - x]*PolyLog[3, 1 - x])/2 + 
      (8*Pi^2*Log[1 - x]*PolyLog[3, 1 - x])/9 - I*Pi*Log[1 - x]^2*
       PolyLog[3, 1 - x] - (Log[1 - x]^3*PolyLog[3, 1 - x])/9 + 
      (35*Log[x]*PolyLog[3, 1 - x])/4 + (2*Pi^2*Log[x]*PolyLog[3, 1 - x])/3 + 
      Log[1 - x]*Log[x]*PolyLog[3, 1 - x] + 
      (4*Log[1 - x]^2*Log[x]*PolyLog[3, 1 - x])/3 - 3*Log[1 - x]*Log[x]^2*
       PolyLog[3, 1 - x] + PolyLog[2, x]*PolyLog[3, 1 - x] - 
      (2*I)*Pi*PolyLog[2, x]*PolyLog[3, 1 - x] - 2*Log[x]*PolyLog[2, x]*
       PolyLog[3, 1 - x] - 3*PolyLog[3, 1 - x]^2 - 
      ((13*I)/4)*Pi*PolyLog[3, x] + (Pi^2*PolyLog[3, x])/3 + 
      (I/3)*Pi^3*PolyLog[3, x] - (13*Log[1 - x]*PolyLog[3, x])/4 - 
      (7*Pi^2*Log[1 - x]*PolyLog[3, x])/9 + I*Pi*Log[1 - x]^2*PolyLog[3, x] - 
      (Log[1 - x]^3*PolyLog[3, x])/9 + (Log[1 - x]^2*Log[x]*PolyLog[3, x])/
       3 - Log[1 - x]*Log[x]^2*PolyLog[3, x] + (PolyLog[2, x]*PolyLog[3, x])/
       2 + (2*I)*Pi*PolyLog[2, x]*PolyLog[3, x] - 
      (11*Log[1 - x]*PolyLog[2, x]*PolyLog[3, x])/3 + 
      (17*Log[x]*PolyLog[2, x]*PolyLog[3, x])/3 - 
      (4*PolyLog[3, 1 - x]*PolyLog[3, x])/3 + (19*PolyLog[3, x]^2)/6 - 
      PolyLog[4, 1 - x] - (2*Pi^2*PolyLog[4, 1 - x])/3 - 
      Log[1 - x]*PolyLog[4, 1 - x] + (4*I)*Pi*Log[1 - x]*PolyLog[4, 1 - x] - 
      Log[1 - x]^2*PolyLog[4, 1 - x] - 2*Log[x]*PolyLog[4, 1 - x] - 
      8*Log[1 - x]*Log[x]*PolyLog[4, 1 - x] + 9*Log[x]^2*PolyLog[4, 1 - x] + 
      PolyLog[2, x]*PolyLog[4, 1 - x] + (35*PolyLog[4, x])/4 - 
      Log[1 - x]*PolyLog[4, x] + (4*I)*Pi*Log[1 - x]*PolyLog[4, x] - 
      14*Log[1 - x]^2*PolyLog[4, x] + Log[x]*PolyLog[4, x] + 
      16*Log[1 - x]*Log[x]*PolyLog[4, x] - 11*PolyLog[2, x]*PolyLog[4, x] + 
      (35*PolyLog[4, -(x/(1 - x))])/4 - Log[1 - x]*PolyLog[4, -(x/(1 - x))] + 
      (2*I)*Pi*Log[1 - x]*PolyLog[4, -(x/(1 - x))] + 
      2*Log[1 - x]^2*PolyLog[4, -(x/(1 - x))] + 
      Log[x]*PolyLog[4, -(x/(1 - x))] - PolyLog[2, x]*
       PolyLog[4, -(x/(1 - x))] + 4*PolyLog[5, 1 - x] + 
      6*Log[1 - x]*PolyLog[5, 1 - x] - 14*Log[x]*PolyLog[5, 1 - x] - 
      (3*PolyLog[5, x])/2 - (14*Log[1 - x]*PolyLog[5, x])/3 - 
      (25*Log[x]*PolyLog[5, x])/3 - PolyLog[5, -(x/(1 - x))] + 
      10*Log[1 - x]*PolyLog[5, -(x/(1 - x))] - 
      6*Log[x]*PolyLog[5, -(x/(1 - x))] + 12*PolyLog[6, 1 - x] - 
      6*PolyLog[6, x] - 6*PolyLog[6, -(x/(1 - x))] - (7*Zeta[3])/8 - 
      ((13*I)/4)*Pi*Zeta[3] - (Pi^2*Zeta[3])/3 + (I/3)*Pi^3*Zeta[3] + 
      (11*Log[1 - x]*Zeta[3])/2 - (35*Pi^2*Log[1 - x]*Zeta[3])/9 + 
      I*Pi*Log[1 - x]^2*Zeta[3] + (Log[1 - x]^3*Zeta[3])/9 - 
      (35*Log[x]*Zeta[3])/4 + (4*Pi^2*Log[x]*Zeta[3])/3 + 
      2*Log[1 - x]*Log[x]*Zeta[3] + (41*Log[1 - x]^2*Log[x]*Zeta[3])/3 - 
      9*Log[1 - x]*Log[x]^2*Zeta[3] + (3*PolyLog[2, x]*Zeta[3])/2 + 
      (2*I)*Pi*PolyLog[2, x]*Zeta[3] + (11*Log[1 - x]*PolyLog[2, x]*Zeta[3])/
       3 - (5*Log[x]*PolyLog[2, x]*Zeta[3])/3 - (8*PolyLog[3, 1 - x]*Zeta[3])/
       3 + (22*PolyLog[3, x]*Zeta[3])/3 - (5*Zeta[3]^2)/3 + (3*Zeta[5])/2 + 
      25*Log[1 - x]*Zeta[5] - 8*Log[x]*Zeta[5]) + 
    FF[x^(-1)]*(((-15*I)/16)*Pi + (47*Pi^2)/48 - (I/3)*Pi^3 - (17*Pi^4)/60 - 
      (I/180)*Pi^5 - (13*Pi^6)/1890 + (5*Li[{3, 2}, 1, x])/6 + 
      3*Li[{3, 2}, 1 - x, 1] + Li[{3, 2}, x, 1]/2 - 4*Li[{3, 3}, 1 - x, 1] + 
      (11*Li[{3, 3}, x, 1])/2 + Li[{3, 3}, -(x/(1 - x)), 1] - 
      9*Li[{4, 2}, 1 - x, 1] + (9*Li[{4, 2}, x, 1])/2 + 
      (9*Li[{2, 2, 2}, x, 1, 1])/4 - (15*Log[1 - x])/16 + 
      ((83*I)/16)*Pi*Log[1 - x] + (17*Pi^2*Log[1 - x])/12 + 
      ((17*I)/12)*Pi^3*Log[1 - x] + (131*Pi^4*Log[1 - x])/360 - 
      ((3*I)/40)*Pi^5*Log[1 - x] + Li[{3, 2}, 1, x]*Log[1 - x] - 
      6*Li[{3, 2}, 1 - x, 1]*Log[1 - x] - 9*Li[{3, 2}, x, 1]*Log[1 - x] + 
      (133*Log[1 - x]^2)/32 - ((31*I)/16)*Pi*Log[1 - x]^2 - 
      (37*Pi^2*Log[1 - x]^2)/48 + (Pi^4*Log[1 - x]^2)/360 - Log[1 - x]^3/24 + 
      (I/4)*Pi*Log[1 - x]^3 + (2*Pi^2*Log[1 - x]^3)/9 - 
      (I/4)*Pi^3*Log[1 - x]^3 - (49*Log[1 - x]^4)/96 + 
      (I/12)*Pi*Log[1 - x]^4 + (2*Pi^2*Log[1 - x]^4)/9 + 
      (3*Log[1 - x]^5)/20 - (I/8)*Pi*Log[1 - x]^5 + Log[1 - x]^6/90 - 
      ((25*I)/8)*Pi*Log[x] - (31*Pi^2*Log[x])/24 + (I/3)*Pi^3*Log[x] + 
      (11*Pi^4*Log[x])/36 + (7*Li[{3, 2}, 1, x]*Log[x])/2 + 
      6*Li[{3, 2}, 1 - x, 1]*Log[x] + (9*Li[{3, 2}, x, 1]*Log[x])/2 - 
      (25*Log[1 - x]*Log[x])/8 - ((23*I)/8)*Pi*Log[1 - x]*Log[x] + 
      (19*Pi^2*Log[1 - x]*Log[x])/6 - I*Pi^3*Log[1 - x]*Log[x] - 
      (27*Pi^4*Log[1 - x]*Log[x])/40 - (15*Log[1 - x]^2*Log[x])/4 - 
      ((13*I)/8)*Pi*Log[1 - x]^2*Log[x] - (11*Pi^2*Log[1 - x]^2*Log[x])/6 + 
      I*Pi^3*Log[1 - x]^2*Log[x] + (33*Log[1 - x]^3*Log[x])/8 + 
      ((2*I)/3)*Pi*Log[1 - x]^3*Log[x] - (5*Pi^2*Log[1 - x]^3*Log[x])/4 - 
      (13*Log[1 - x]^4*Log[x])/24 + (I/2)*Pi*Log[1 - x]^4*Log[x] - 
      (4*Log[1 - x]^5*Log[x])/15 + ((13*I)/8)*Pi*Log[x]^2 - 
      (I/6)*Pi^3*Log[x]^2 + (3*Pi^4*Log[x]^2)/20 + (3*Log[1 - x]*Log[x]^2)/
       8 - (I/4)*Pi*Log[1 - x]*Log[x]^2 + Pi^2*Log[1 - x]*Log[x]^2 + 
      (I/4)*Pi^3*Log[1 - x]*Log[x]^2 - 5*Log[1 - x]^2*Log[x]^2 + 
      (3*I)*Pi*Log[1 - x]^2*Log[x]^2 - (Pi^2*Log[1 - x]^2*Log[x]^2)/8 + 
      (13*Log[1 - x]^3*Log[x]^2)/6 - ((3*I)/2)*Pi*Log[1 - x]^3*Log[x]^2 + 
      (9*Log[1 - x]^4*Log[x]^2)/8 + (Log[1 - x]*Log[x]^3)/2 - 
      ((4*I)/3)*Pi*Log[1 - x]*Log[x]^3 + (Log[1 - x]^2*Log[x]^3)/12 + 
      I*Pi*Log[1 - x]^2*Log[x]^3 - (Log[1 - x]^3*Log[x]^3)/2 - 
      (Log[1 - x]*Log[x]^4)/3 + (Log[1 - x]^2*Log[x]^4)/4 - 
      ((51*I)/8)*Pi*PolyLog[2, x] + (59*Pi^2*PolyLog[2, x])/24 - 
      (I/3)*Pi^3*PolyLog[2, x] - (49*Pi^4*PolyLog[2, x])/120 - 
      (31*Log[1 - x]*PolyLog[2, x])/8 - ((9*I)/4)*Pi*Log[1 - x]*
       PolyLog[2, x] - (7*Pi^2*Log[1 - x]*PolyLog[2, x])/6 + 
      (I/2)*Pi^3*Log[1 - x]*PolyLog[2, x] + (15*Log[1 - x]^2*PolyLog[2, x])/
       8 + I*Pi*Log[1 - x]^2*PolyLog[2, x] + 
      (Pi^2*Log[1 - x]^2*PolyLog[2, x])/8 + (Log[1 - x]^3*PolyLog[2, x])/6 + 
      (Log[1 - x]^4*PolyLog[2, x])/16 - (5*Log[x]*PolyLog[2, x])/2 - 
      I*Pi*Log[x]*PolyLog[2, x] + (5*Pi^2*Log[x]*PolyLog[2, x])/6 + 
      (I/2)*Pi^3*Log[x]*PolyLog[2, x] - 6*Log[1 - x]*Log[x]*PolyLog[2, x] + 
      (4*I)*Pi*Log[1 - x]*Log[x]*PolyLog[2, x] - 
      (3*Pi^2*Log[1 - x]*Log[x]*PolyLog[2, x])/2 + 2*Log[1 - x]^2*Log[x]*
       PolyLog[2, x] - ((3*I)/2)*Pi*Log[1 - x]^2*Log[x]*PolyLog[2, x] - 
      (Log[1 - x]^3*Log[x]*PolyLog[2, x])/4 + (5*Log[x]^2*PolyLog[2, x])/2 - 
      (2*I)*Pi*Log[x]^2*PolyLog[2, x] + (3*Log[1 - x]*Log[x]^2*PolyLog[2, x])/
       2 + (3*I)*Pi*Log[1 - x]*Log[x]^2*PolyLog[2, x] - 
      (2*Log[x]^3*PolyLog[2, x])/3 + Log[1 - x]*Log[x]^3*PolyLog[2, x] + 
      (3*I)*Pi*PolyLog[2, x]^2 + (Pi^2*PolyLog[2, x]^2)/4 + 
      (3*Log[1 - x]*PolyLog[2, x]^2)/2 - ((3*I)/2)*Pi*Log[1 - x]*
       PolyLog[2, x]^2 + (3*Log[x]*PolyLog[2, x]^2)/2 + 
      (3*I)*Pi*Log[x]*PolyLog[2, x]^2 - (3*Log[1 - x]*Log[x]*PolyLog[2, x]^2)/
       2 + (9*Log[x]^2*PolyLog[2, x]^2)/4 - (3*PolyLog[2, x]^3)/8 - 
      (31*PolyLog[3, 1 - x])/8 - ((13*I)/4)*Pi*PolyLog[3, 1 - x] - 
      (Pi^2*PolyLog[3, 1 - x])/2 + (I/2)*Pi^3*PolyLog[3, 1 - x] + 
      (29*Log[1 - x]*PolyLog[3, 1 - x])/4 + (4*I)*Pi*Log[1 - x]*
       PolyLog[3, 1 - x] - (4*Pi^2*Log[1 - x]*PolyLog[3, 1 - x])/3 + 
      ((3*I)/2)*Pi*Log[1 - x]^2*PolyLog[3, 1 - x] + 
      (Log[1 - x]^3*PolyLog[3, 1 - x])/6 - (21*Log[x]*PolyLog[3, 1 - x])/2 - 
      Pi^2*Log[x]*PolyLog[3, 1 - x] + 7*Log[1 - x]*Log[x]*PolyLog[3, 1 - x] - 
      2*Log[1 - x]^2*Log[x]*PolyLog[3, 1 - x] - 
      2*Log[x]^2*PolyLog[3, 1 - x] + (9*Log[1 - x]*Log[x]^2*
        PolyLog[3, 1 - x])/2 + 3*PolyLog[2, x]*PolyLog[3, 1 - x] + 
      (3*I)*Pi*PolyLog[2, x]*PolyLog[3, 1 - x] + 3*Log[x]*PolyLog[2, x]*
       PolyLog[3, 1 - x] + (9*PolyLog[3, 1 - x]^2)/2 + (5*PolyLog[3, x])/2 + 
      ((13*I)/4)*Pi*PolyLog[3, x] - (4*Pi^2*PolyLog[3, x])/3 - 
      (I/2)*Pi^3*PolyLog[3, x] + (41*Log[1 - x]*PolyLog[3, x])/4 + 
      (4*I)*Pi*Log[1 - x]*PolyLog[3, x] + (7*Pi^2*Log[1 - x]*PolyLog[3, x])/
       6 + Log[1 - x]^2*PolyLog[3, x] - ((3*I)/2)*Pi*Log[1 - x]^2*
       PolyLog[3, x] + (Log[1 - x]^3*PolyLog[3, x])/6 - 
      7*Log[x]*PolyLog[3, x] + 2*Log[1 - x]*Log[x]*PolyLog[3, x] - 
      (Log[1 - x]^2*Log[x]*PolyLog[3, x])/2 - Log[x]^2*PolyLog[3, x] + 
      (3*Log[1 - x]*Log[x]^2*PolyLog[3, x])/2 - 
      (13*PolyLog[2, x]*PolyLog[3, x])/6 - (3*I)*Pi*PolyLog[2, x]*
       PolyLog[3, x] + (11*Log[1 - x]*PolyLog[2, x]*PolyLog[3, x])/2 - 
      (17*Log[x]*PolyLog[2, x]*PolyLog[3, x])/2 + 2*PolyLog[3, 1 - x]*
       PolyLog[3, x] - (19*PolyLog[3, x]^2)/4 + 4*PolyLog[4, 1 - x] + 
      (4*I)*Pi*PolyLog[4, 1 - x] + Pi^2*PolyLog[4, 1 - x] - 
      3*Log[1 - x]*PolyLog[4, 1 - x] - (6*I)*Pi*Log[1 - x]*
       PolyLog[4, 1 - x] + (3*Log[1 - x]^2*PolyLog[4, 1 - x])/2 - 
      2*Log[x]*PolyLog[4, 1 - x] + 12*Log[1 - x]*Log[x]*PolyLog[4, 1 - x] - 
      (27*Log[x]^2*PolyLog[4, 1 - x])/2 - (3*PolyLog[2, x]*PolyLog[4, 1 - x])/
       2 - (23*PolyLog[4, x])/4 + (4*I)*Pi*PolyLog[4, x] - 
      7*Log[1 - x]*PolyLog[4, x] - (6*I)*Pi*Log[1 - x]*PolyLog[4, x] + 
      21*Log[1 - x]^2*PolyLog[4, x] + 7*Log[x]*PolyLog[4, x] - 
      24*Log[1 - x]*Log[x]*PolyLog[4, x] + (33*PolyLog[2, x]*PolyLog[4, x])/
       2 - (59*PolyLog[4, -(x/(1 - x))])/4 + 
      (2*I)*Pi*PolyLog[4, -(x/(1 - x))] + 5*Log[1 - x]*
       PolyLog[4, -(x/(1 - x))] - (3*I)*Pi*Log[1 - x]*
       PolyLog[4, -(x/(1 - x))] - 3*Log[1 - x]^2*PolyLog[4, -(x/(1 - x))] - 
      3*Log[x]*PolyLog[4, -(x/(1 - x))] + 
      (3*PolyLog[2, x]*PolyLog[4, -(x/(1 - x))])/2 + 2*PolyLog[5, 1 - x] - 
      9*Log[1 - x]*PolyLog[5, 1 - x] + 21*Log[x]*PolyLog[5, 1 - x] - 
      (73*PolyLog[5, x])/6 + 7*Log[1 - x]*PolyLog[5, x] + 
      (25*Log[x]*PolyLog[5, x])/2 + 7*PolyLog[5, -(x/(1 - x))] - 
      15*Log[1 - x]*PolyLog[5, -(x/(1 - x))] + 
      9*Log[x]*PolyLog[5, -(x/(1 - x))] - 18*PolyLog[6, 1 - x] + 
      9*PolyLog[6, x] + 9*PolyLog[6, -(x/(1 - x))] - (41*Zeta[3])/8 + 
      ((13*I)/4)*Pi*Zeta[3] - 2*Pi^2*Zeta[3] - (I/2)*Pi^3*Zeta[3] - 
      (57*Log[1 - x]*Zeta[3])/4 + (35*Pi^2*Log[1 - x]*Zeta[3])/6 - 
      Log[1 - x]^2*Zeta[3] - ((3*I)/2)*Pi*Log[1 - x]^2*Zeta[3] - 
      (Log[1 - x]^3*Zeta[3])/6 + (35*Log[x]*Zeta[3])/2 - 
      2*Pi^2*Log[x]*Zeta[3] + 8*Log[1 - x]*Log[x]*Zeta[3] - 
      (41*Log[1 - x]^2*Log[x]*Zeta[3])/2 - Log[x]^2*Zeta[3] + 
      (27*Log[1 - x]*Log[x]^2*Zeta[3])/2 + (25*PolyLog[2, x]*Zeta[3])/6 - 
      (3*I)*Pi*PolyLog[2, x]*Zeta[3] - (11*Log[1 - x]*PolyLog[2, x]*Zeta[3])/
       2 + (5*Log[x]*PolyLog[2, x]*Zeta[3])/2 + 4*PolyLog[3, 1 - x]*Zeta[3] - 
      11*PolyLog[3, x]*Zeta[3] + (5*Zeta[3]^2)/2 + (29*Zeta[5])/2 - 
      (75*Log[1 - x]*Zeta[5])/2 + 12*Log[x]*Zeta[5])) + 
  COLOR[CA*CF*NfV2]*(((358*I)/27)*Pi + (2327*Pi^2)/162 - ((457*I)/72)*Pi^3 + 
    (2531*Pi^4)/6480 - ((61*I)/120)*Pi^5 + (241*Pi^6)/11340 - 
    (81*Li[{3, 2}, 1, x])/4 + ((26*I)/3)*Pi*Li[{3, 2}, 1, x] + 
    54*Li[{3, 2}, 1 - x, 1] - (6*I)*Pi*Li[{3, 2}, 1 - x, 1] + 
    (1007*Li[{3, 2}, x, 1])/12 - (7*I)*Pi*Li[{3, 2}, x, 1] + 
    (19*Li[{3, 3}, 1 - x, 1])/3 + (11*Li[{3, 3}, x, 1])/6 + 
    Li[{3, 3}, -(x/(1 - x)), 1] + 5*Li[{4, 2}, 1 - x, 1] - 
    (9*Li[{4, 2}, x, 1])/2 - (5*Li[{2, 2, 2}, x, 1, 1])/4 - 
    (2023*Log[1 - x])/108 + ((631*I)/54)*Pi*Log[1 - x] - 
    (1871*Pi^2*Log[1 - x])/108 - ((64*I)/9)*Pi^3*Log[1 - x] + 
    (1513*Pi^4*Log[1 - x])/1080 + ((251*I)/360)*Pi^5*Log[1 - x] - 
    (2*Li[{3, 2}, 1, x]*Log[1 - x])/3 + 2*Li[{3, 2}, 1 - x, 1]*Log[1 - x] + 
    3*Li[{3, 2}, x, 1]*Log[1 - x] + (847*Log[1 - x]^2)/72 + 
    ((839*I)/72)*Pi*Log[1 - x]^2 - (725*Pi^2*Log[1 - x]^2)/108 + 
    ((233*I)/72)*Pi^3*Log[1 - x]^2 + (7*Pi^4*Log[1 - x]^2)/72 + 
    (49*Log[1 - x]^3)/12 + ((85*I)/36)*Pi*Log[1 - x]^3 - 
    (121*Pi^2*Log[1 - x]^3)/54 - (I/6)*Pi^3*Log[1 - x]^3 + 
    (239*Log[1 - x]^4)/108 + ((17*I)/9)*Pi*Log[1 - x]^4 - 
    (77*Pi^2*Log[1 - x]^4)/144 - (277*Log[1 - x]^5)/720 - 
    (I/5)*Pi*Log[1 - x]^5 - (163*Log[1 - x]^6)/720 + (3455*Log[x])/108 - 
    ((4739*I)/54)*Pi*Log[x] - (7*Pi^2*Log[x])/24 + ((46*I)/9)*Pi^3*Log[x] + 
    (683*Pi^4*Log[x])/540 - ((7*I)/45)*Pi^5*Log[x] + 
    (41*Li[{3, 2}, 1, x]*Log[x])/6 - 8*Li[{3, 2}, 1 - x, 1]*Log[x] - 
    (15*Li[{3, 2}, x, 1]*Log[x])/2 - (1147*Log[1 - x]*Log[x])/108 + 
    (80*I)*Pi*Log[1 - x]*Log[x] + (31*Pi^2*Log[1 - x]*Log[x])/36 - 
    ((139*I)/18)*Pi^3*Log[1 - x]*Log[x] + (329*Pi^4*Log[1 - x]*Log[x])/360 + 
    (121*Log[1 - x]^2*Log[x])/2 + ((487*I)/24)*Pi*Log[1 - x]^2*Log[x] + 
    (41*Pi^2*Log[1 - x]^2*Log[x])/18 - ((4*I)/3)*Pi^3*Log[1 - x]^2*Log[x] + 
    (467*Log[1 - x]^3*Log[x])/54 - ((29*I)/9)*Pi*Log[1 - x]^3*Log[x] + 
    (Pi^2*Log[1 - x]^3*Log[x])/6 + (713*Log[1 - x]^4*Log[x])/144 + 
    ((17*I)/12)*Pi*Log[1 - x]^4*Log[x] + (13*Log[1 - x]^5*Log[x])/12 - 
    (333*Log[x]^2)/8 + ((49*I)/18)*Pi*Log[x]^2 + (469*Pi^2*Log[x]^2)/72 - 
    (I/3)*Pi^3*Log[x]^2 - (13*Pi^4*Log[x]^2)/60 + (769*Log[1 - x]*Log[x]^2)/
     24 - ((23*I)/6)*Pi*Log[1 - x]*Log[x]^2 - (137*Pi^2*Log[1 - x]*Log[x]^2)/
     18 - ((5*I)/6)*Pi^3*Log[1 - x]*Log[x]^2 - (149*Log[1 - x]^2*Log[x]^2)/
     9 + ((127*I)/6)*Pi*Log[1 - x]^2*Log[x]^2 - 
    (7*Pi^2*Log[1 - x]^2*Log[x]^2)/6 - (3*Log[1 - x]^3*Log[x]^2)/8 + 
    (I/6)*Pi*Log[1 - x]^3*Log[x]^2 - (5*Log[1 - x]^4*Log[x]^2)/24 + 
    (259*Log[x]^3)/72 - ((13*I)/8)*Pi*Log[x]^3 - (29*Log[1 - x]*Log[x]^3)/9 + 
    ((23*I)/12)*Pi*Log[1 - x]*Log[x]^3 - (Pi^2*Log[1 - x]*Log[x]^3)/3 + 
    (80*Log[1 - x]^2*Log[x]^3)/9 + ((5*I)/2)*Pi*Log[1 - x]^2*Log[x]^3 - 
    (Log[1 - x]^3*Log[x]^3)/3 + (3*Log[x]^4)/16 - (Log[1 - x]*Log[x]^4)/6 + 
    (25*Log[1 - x]^2*Log[x]^4)/24 + ((663*I)/4)*Pi*PolyLog[2, x] - 
    (1927*Pi^2*PolyLog[2, x])/108 - ((65*I)/12)*Pi^3*PolyLog[2, x] + 
    (77*Pi^4*PolyLog[2, x])/360 + (4003*Log[1 - x]*PolyLog[2, x])/36 + 
    ((361*I)/12)*Pi*Log[1 - x]*PolyLog[2, x] - 
    (77*Pi^2*Log[1 - x]*PolyLog[2, x])/6 - ((11*I)/6)*Pi^3*Log[1 - x]*
     PolyLog[2, x] + (37*Log[1 - x]^2*PolyLog[2, x])/2 + 
    ((11*I)/2)*Pi*Log[1 - x]^2*PolyLog[2, x] - 
    (53*Pi^2*Log[1 - x]^2*PolyLog[2, x])/24 + (19*Log[1 - x]^3*PolyLog[2, x])/
     12 + (I/3)*Pi*Log[1 - x]^3*PolyLog[2, x] - 
    (11*Log[1 - x]^4*PolyLog[2, x])/48 + (491*Log[x]*PolyLog[2, x])/9 + 
    ((235*I)/4)*Pi*Log[x]*PolyLog[2, x] - (343*Pi^2*Log[x]*PolyLog[2, x])/
     36 + (I/3)*Pi^3*Log[x]*PolyLog[2, x] + 
    (5*Log[1 - x]*Log[x]*PolyLog[2, x])/12 + ((187*I)/6)*Pi*Log[1 - x]*Log[x]*
     PolyLog[2, x] + (4*Pi^2*Log[1 - x]*Log[x]*PolyLog[2, x])/3 + 
    (111*Log[1 - x]^2*Log[x]*PolyLog[2, x])/4 + (5*I)*Pi*Log[1 - x]^2*Log[x]*
     PolyLog[2, x] + (53*Log[1 - x]^3*Log[x]*PolyLog[2, x])/12 + 
    (29*Log[x]^2*PolyLog[2, x])/2 + ((33*I)/4)*Pi*Log[x]^2*PolyLog[2, x] + 
    (89*Log[1 - x]*Log[x]^2*PolyLog[2, x])/6 + ((3*I)/2)*Pi*Log[1 - x]*
     Log[x]^2*PolyLog[2, x] - (5*Log[1 - x]^2*Log[x]^2*PolyLog[2, x])/2 + 
    (5*Log[x]^3*PolyLog[2, x])/3 + (7*Log[1 - x]*Log[x]^3*PolyLog[2, x])/6 + 
    ((463*I)/12)*Pi*PolyLog[2, x]^2 - (7*Pi^2*PolyLog[2, x]^2)/4 + 
    27*Log[1 - x]*PolyLog[2, x]^2 + ((7*I)/2)*Pi*Log[1 - x]*PolyLog[2, x]^2 + 
    (7*Log[1 - x]^2*PolyLog[2, x]^2)/4 + (139*Log[x]*PolyLog[2, x]^2)/12 + 
    ((9*I)/2)*Pi*Log[x]*PolyLog[2, x]^2 + (9*Log[x]^2*PolyLog[2, x]^2)/4 + 
    (5*PolyLog[2, x]^3)/24 + (4003*PolyLog[3, 1 - x])/36 - 
    ((89*I)/36)*Pi*PolyLog[3, 1 - x] - (47*Pi^2*PolyLog[3, 1 - x])/4 - 
    ((2*I)/3)*Pi^3*PolyLog[3, 1 - x] + (323*Log[1 - x]*PolyLog[3, 1 - x])/6 + 
    ((5*I)/2)*Pi*Log[1 - x]*PolyLog[3, 1 - x] - 
    (7*Pi^2*Log[1 - x]*PolyLog[3, 1 - x])/3 + 
    6*Log[1 - x]^2*PolyLog[3, 1 - x] + (Log[1 - x]^3*PolyLog[3, 1 - x])/6 - 
    (1763*Log[x]*PolyLog[3, 1 - x])/36 + ((97*I)/3)*Pi*Log[x]*
     PolyLog[3, 1 - x] - (13*Pi^2*Log[x]*PolyLog[3, 1 - x])/6 + 
    (89*Log[1 - x]*Log[x]*PolyLog[3, 1 - x])/2 - (4*I)*Pi*Log[1 - x]*Log[x]*
     PolyLog[3, 1 - x] + (13*Log[1 - x]^2*Log[x]*PolyLog[3, 1 - x])/2 + 
    (163*Log[x]^2*PolyLog[3, 1 - x])/12 + (6*I)*Pi*Log[x]^2*
     PolyLog[3, 1 - x] - 7*Log[1 - x]*Log[x]^2*PolyLog[3, 1 - x] + 
    2*Log[x]^3*PolyLog[3, 1 - x] + 54*PolyLog[2, x]*PolyLog[3, 1 - x] + 
    (6*I)*Pi*PolyLog[2, x]*PolyLog[3, 1 - x] + 12*Log[1 - x]*PolyLog[2, x]*
     PolyLog[3, 1 - x] - 6*Log[x]*PolyLog[2, x]*PolyLog[3, 1 - x] + 
    (4*PolyLog[3, 1 - x]^2)/3 - (491*PolyLog[3, x])/9 - 
    ((2393*I)/12)*Pi*PolyLog[3, x] + (577*Pi^2*PolyLog[3, x])/36 - 
    (I/3)*Pi^3*PolyLog[3, x] - 107*Log[1 - x]*PolyLog[3, x] + 
    ((57*I)/2)*Pi*Log[1 - x]*PolyLog[3, x] - 
    (10*Pi^2*Log[1 - x]*PolyLog[3, x])/3 + 17*Log[1 - x]^2*PolyLog[3, x] + 
    (2*I)*Pi*Log[1 - x]^2*PolyLog[3, x] + (Log[1 - x]^3*PolyLog[3, x])/6 - 
    (757*Log[x]*PolyLog[3, x])/12 - ((67*I)/2)*Pi*Log[x]*PolyLog[3, x] - 
    (11*Log[1 - x]*Log[x]*PolyLog[3, x])/2 + (6*I)*Pi*Log[1 - x]*Log[x]*
     PolyLog[3, x] + (Log[1 - x]^2*Log[x]*PolyLog[3, x])/2 - 
    14*Log[x]^2*PolyLog[3, x] + Log[1 - x]*Log[x]^2*PolyLog[3, x] - 
    (521*PolyLog[2, x]*PolyLog[3, x])/12 - ((16*I)/3)*Pi*PolyLog[2, x]*
     PolyLog[3, x] - (7*Log[1 - x]*PolyLog[2, x]*PolyLog[3, x])/6 - 
    (25*Log[x]*PolyLog[2, x]*PolyLog[3, x])/6 - 3*PolyLog[3, 1 - x]*
     PolyLog[3, x] - (29*PolyLog[3, x]^2)/12 - (2309*PolyLog[4, 1 - x])/18 - 
    (10*I)*Pi*PolyLog[4, 1 - x] + (Pi^2*PolyLog[4, 1 - x])/6 - 
    28*Log[1 - x]*PolyLog[4, 1 - x] + (15*I)*Pi*Log[1 - x]*
     PolyLog[4, 1 - x] + 5*Log[1 - x]^2*PolyLog[4, 1 - x] - 
    (388*Log[x]*PolyLog[4, 1 - x])/3 + (14*I)*Pi*Log[x]*PolyLog[4, 1 - x] - 
    15*Log[1 - x]*Log[x]*PolyLog[4, 1 - x] + (39*Log[x]^2*PolyLog[4, 1 - x])/
     2 - (23*PolyLog[2, x]*PolyLog[4, 1 - x])/2 + 
    FF[x]^2*((7*Pi^2)/6 + (I/3)*Pi^3 + (47*Pi^4)/180 - (Pi^2*Log[1 - x])/9 - 
      (I/3)*Pi^3*Log[1 - x] + (7*Log[1 - x]^2)/6 + (I/3)*Pi*Log[1 - x]^2 + 
      (Pi^2*Log[1 - x]^2)/6 + Log[1 - x]^3/9 - (I/3)*Pi*Log[1 - x]^3 - 
      Log[1 - x]^4/12 - (I/3)*Pi^3*Log[x] - (7*Log[1 - x]*Log[x])/3 - 
      ((2*I)/3)*Pi*Log[1 - x]*Log[x] - (2*Pi^2*Log[1 - x]*Log[x])/3 + 
      (Log[1 - x]^2*Log[x])/3 + I*Pi*Log[1 - x]^2*Log[x] + 
      (Log[1 - x]^3*Log[x])/3 + (7*Log[x]^2)/6 + (I/3)*Pi*Log[x]^2 + 
      (Pi^2*Log[x]^2)/6 - (Log[1 - x]*Log[x]^2)/3 + 
      I*Pi*Log[1 - x]*Log[x]^2 + (Log[1 - x]^2*Log[x]^2)/2 + Log[x]^3/9 - 
      (I/3)*Pi*Log[x]^3 + (Log[1 - x]*Log[x]^3)/3 - Log[x]^4/12 + 
      (2*Log[1 - x]*PolyLog[2, x])/3 - (2*Log[x]*PolyLog[2, x])/3 + 
      (2*PolyLog[3, 1 - x])/3 + (4*I)*Pi*PolyLog[3, 1 - x] + 
      2*Log[1 - x]*PolyLog[3, 1 - x] + 2*Log[x]*PolyLog[3, 1 - x] + 
      (2*PolyLog[3, x])/3 + (4*I)*Pi*PolyLog[3, x] + 
      2*Log[1 - x]*PolyLog[3, x] + 2*Log[x]*PolyLog[3, x] - 
      4*PolyLog[4, 1 - x] - 4*PolyLog[4, x]) + (1393*PolyLog[4, x])/9 + 
    ((659*I)/6)*Pi*PolyLog[4, x] - (7*Pi^2*PolyLog[4, x])/2 - 
    156*Log[1 - x]*PolyLog[4, x] - (16*I)*Pi*Log[1 - x]*PolyLog[4, x] - 
    (25*Log[1 - x]^2*PolyLog[4, x])/2 + (361*Log[x]*PolyLog[4, x])/6 + 
    (12*I)*Pi*Log[x]*PolyLog[4, x] + 2*Log[1 - x]*Log[x]*PolyLog[4, x] + 
    6*Log[x]^2*PolyLog[4, x] + (15*PolyLog[2, x]*PolyLog[4, x])/2 + 
    (1037*PolyLog[4, -(x/(1 - x))])/18 + ((148*I)/3)*Pi*
     PolyLog[4, -(x/(1 - x))] - (7*Pi^2*PolyLog[4, -(x/(1 - x))])/2 + 
    (49*Log[1 - x]*PolyLog[4, -(x/(1 - x))])/2 - (10*I)*Pi*Log[1 - x]*
     PolyLog[4, -(x/(1 - x))] - (13*Log[1 - x]^2*PolyLog[4, -(x/(1 - x))])/
     2 + (61*Log[x]*PolyLog[4, -(x/(1 - x))])/6 + 
    (12*I)*Pi*Log[x]*PolyLog[4, -(x/(1 - x))] + 
    6*Log[x]^2*PolyLog[4, -(x/(1 - x))] - 
    (11*PolyLog[2, x]*PolyLog[4, -(x/(1 - x))])/2 + 
    (458*PolyLog[5, 1 - x])/3 - (38*I)*Pi*PolyLog[5, 1 - x] + 
    Log[1 - x]*PolyLog[5, 1 - x] - 21*Log[x]*PolyLog[5, 1 - x] + 
    (869*PolyLog[5, x])/12 - ((52*I)/3)*Pi*PolyLog[5, x] + 
    (88*Log[1 - x]*PolyLog[5, x])/3 - (121*Log[x]*PolyLog[5, x])/6 + 
    (506*PolyLog[5, -(x/(1 - x))])/3 - (26*I)*Pi*PolyLog[5, -(x/(1 - x))] - 
    5*Log[1 - x]*PolyLog[5, -(x/(1 - x))] - 
    27*Log[x]*PolyLog[5, -(x/(1 - x))] - 12*PolyLog[6, 1 - x] + 
    3*PolyLog[6, x] + 3*PolyLog[6, -(x/(1 - x))] + (989*Zeta[3])/36 + 
    ((539*I)/9)*Pi*Zeta[3] - (175*Pi^2*Zeta[3])/12 + 
    ((11*I)/3)*Pi^3*Zeta[3] + (205*Log[1 - x]*Zeta[3])/6 - 
    (37*I)*Pi*Log[1 - x]*Zeta[3] + (9*Pi^2*Log[1 - x]*Zeta[3])/2 - 
    (89*Log[1 - x]^2*Zeta[3])/4 - (2*I)*Pi*Log[1 - x]^2*Zeta[3] - 
    (Log[1 - x]^3*Zeta[3])/6 - (197*Log[x]*Zeta[3])/18 - 
    ((49*I)/3)*Pi*Log[x]*Zeta[3] + (37*Pi^2*Log[x]*Zeta[3])/6 + 
    (231*Log[1 - x]*Log[x]*Zeta[3])/2 - (18*I)*Pi*Log[1 - x]*Log[x]*Zeta[3] - 
    2*Log[1 - x]^2*Log[x]*Zeta[3] - (55*Log[x]^2*Zeta[3])/12 - 
    (6*I)*Pi*Log[x]^2*Zeta[3] - 17*Log[1 - x]*Log[x]^2*Zeta[3] - 
    2*Log[x]^3*Zeta[3] - (475*PolyLog[2, x]*Zeta[3])/12 - 
    ((68*I)/3)*Pi*PolyLog[2, x]*Zeta[3] - 
    (77*Log[1 - x]*PolyLog[2, x]*Zeta[3])/6 - 
    (59*Log[x]*PolyLog[2, x]*Zeta[3])/6 - 18*PolyLog[3, 1 - x]*Zeta[3] + 
    12*PolyLog[3, x]*Zeta[3] + (17*Zeta[3]^2)/2 + 
    FF[(1 - x)^(-1)]*(((-97*I)/36)*Pi^3 + (29*Pi^4)/72 - 
      (I/3)*Pi^3*Log[1 - x] - (17*Pi^2*Log[1 - x]^2)/6 - 
      (17*Log[1 - x]^4)/12 + ((421*I)/12)*Pi*Log[x] - (77*Pi^2*Log[x])/36 + 
      (I/6)*Pi^3*Log[x] + ((33*I)/4)*Pi*Log[1 - x]*Log[x] - 
      (Pi^2*Log[1 - x]*Log[x])/3 + I*Pi*Log[1 - x]^2*Log[x] + 
      (17*Log[1 - x]^3*Log[x])/3 + (421*Log[x]^2)/24 - 
      ((47*I)/12)*Pi*Log[x]^2 - (19*Pi^2*Log[x]^2)/12 + 
      (33*Log[1 - x]*Log[x]^2)/8 + Log[1 - x]^2*Log[x]^2 - 
      (131*Log[x]^3)/72 + ((17*I)/24)*Pi*Log[x]^3 - (5*Log[x]^4)/48 + 
      ((97*I)/6)*Pi*PolyLog[2, x] - (65*Pi^2*PolyLog[2, x])/12 + 
      (2*I)*Pi*Log[1 - x]*PolyLog[2, x] + (97*Log[x]*PolyLog[2, x])/6 + 
      (4*I)*Pi*Log[x]*PolyLog[2, x] + 2*Log[1 - x]*Log[x]*PolyLog[2, x] + 
      Log[x]^2*PolyLog[2, x] + (2*I)*Pi*PolyLog[3, 1 - x] + 
      2*Log[x]*PolyLog[3, 1 - x] - (97*PolyLog[3, x])/6 + 
      ((93*I)/4)*Pi*PolyLog[3, x] + 34*Log[1 - x]*PolyLog[3, x] - 
      (43*Log[x]*PolyLog[3, x])/4 + 34*PolyLog[4, 1 - x] - 
      (29*PolyLog[4, x])/2 - 34*PolyLog[4, -(x/(1 - x))] + (97*Zeta[3])/6 - 
      ((93*I)/4)*Pi*Zeta[3] - 34*Log[1 - x]*Zeta[3] + 
      (43*Log[x]*Zeta[3])/4) + (1379*Zeta[5])/6 + (5*I)*Pi*Zeta[5] - 
    (21*Log[1 - x]*Zeta[5])/2 - 23*Log[x]*Zeta[5] + 
    FF[x]*((79*Pi^2)/18 + ((299*I)/324)*Pi^3 - (3137*Pi^4)/6480 - 
      ((29*I)/270)*Pi^5 - (28*Li[{3, 2}, 1, x])/9 + (20*Li[{3, 2}, 1 - x, 1])/
       3 + (8*Li[{3, 2}, x, 1])/3 - (466*Log[1 - x])/27 - 
      ((2*I)/9)*Pi*Log[1 - x] - (131*Pi^2*Log[1 - x])/108 + 
      ((167*I)/108)*Pi^3*Log[1 - x] - (113*Pi^4*Log[1 - x])/270 + 
      (121*Log[1 - x]^2)/18 - ((155*I)/108)*Pi*Log[1 - x]^2 + 
      (85*Pi^2*Log[1 - x]^2)/72 - (I/3)*Pi^3*Log[1 - x]^2 - 
      (59*Log[1 - x]^3)/36 - ((25*I)/108)*Pi*Log[1 - x]^3 - 
      (16*Pi^2*Log[1 - x]^3)/27 - (77*Log[1 - x]^4)/432 - 
      (I/6)*Pi*Log[1 - x]^4 - (17*Log[1 - x]^5)/90 + (466*Log[x])/27 + 
      ((2*I)/9)*Pi*Log[x] - (203*Pi^2*Log[x])/162 + 
      ((35*I)/108)*Pi^3*Log[x] + (151*Pi^4*Log[x])/270 - 
      (79*Log[1 - x]*Log[x])/9 - ((227*I)/54)*Pi*Log[1 - x]*Log[x] + 
      (41*Pi^2*Log[1 - x]*Log[x])/9 + ((8*I)/9)*Pi^3*Log[1 - x]*Log[x] + 
      (113*Log[1 - x]^2*Log[x])/108 - ((343*I)/36)*Pi*Log[1 - x]^2*Log[x] - 
      (2*Pi^2*Log[1 - x]^2*Log[x])/3 - (79*Log[1 - x]^3*Log[x])/108 + 
      ((2*I)/9)*Pi*Log[1 - x]^3*Log[x] + (Log[1 - x]^4*Log[x])/18 + 
      (37*Log[x]^2)/18 + ((227*I)/108)*Pi*Log[x]^2 - 
      (325*Pi^2*Log[x]^2)/216 - (23*Log[1 - x]*Log[x]^2)/12 - 
      ((115*I)/36)*Pi*Log[1 - x]*Log[x]^2 + (4*Pi^2*Log[1 - x]*Log[x]^2)/9 - 
      (431*Log[1 - x]^2*Log[x]^2)/72 - ((4*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 + 
      (5*Log[1 - x]^3*Log[x]^2)/3 - Log[x]^3/4 + ((115*I)/108)*Pi*Log[x]^3 + 
      (2*Pi^2*Log[x]^3)/9 - (Log[1 - x]*Log[x]^3)/4 - 
      (4*Log[1 - x]^2*Log[x]^3)/3 + Log[x]^4/16 - (I/18)*Pi*Log[x]^4 - 
      ((191*I)/27)*Pi*PolyLog[2, x] + (167*Pi^2*PolyLog[2, x])/27 + 
      ((2*I)/3)*Pi^3*PolyLog[2, x] - (65*Log[1 - x]*PolyLog[2, x])/54 - 
      ((92*I)/9)*Pi*Log[1 - x]*PolyLog[2, x] - 
      (14*Pi^2*Log[1 - x]*PolyLog[2, x])/9 - (13*Log[1 - x]^2*PolyLog[2, x])/
       9 - ((2*I)/3)*Pi*Log[1 - x]^2*PolyLog[2, x] - 
      (2*Log[1 - x]^3*PolyLog[2, x])/3 - (317*Log[x]*PolyLog[2, x])/54 - 
      ((128*I)/9)*Pi*Log[x]*PolyLog[2, x] - (4*Pi^2*Log[x]*PolyLog[2, x])/9 - 
      (88*Log[1 - x]*Log[x]*PolyLog[2, x])/9 - ((4*I)/3)*Pi*Log[1 - x]*Log[x]*
       PolyLog[2, x] + (14*Log[1 - x]^2*Log[x]*PolyLog[2, x])/3 - 
      (31*Log[x]^2*PolyLog[2, x])/9 - ((2*I)/3)*Pi*Log[x]^2*PolyLog[2, x] - 
      2*Log[1 - x]*Log[x]^2*PolyLog[2, x] - (2*Log[x]^3*PolyLog[2, x])/3 + 
      (10*Log[1 - x]*PolyLog[2, x]^2)/3 - (10*Log[x]*PolyLog[2, x]^2)/3 - 
      (65*PolyLog[3, 1 - x])/54 - ((101*I)/9)*Pi*PolyLog[3, 1 - x] - 
      (79*Log[1 - x]*PolyLog[3, 1 - x])/18 - (4*I)*Pi*Log[1 - x]*
       PolyLog[3, 1 - x] - (8*Log[1 - x]^2*PolyLog[3, 1 - x])/3 - 
      (167*Log[x]*PolyLog[3, 1 - x])/18 - ((8*I)/3)*Pi*Log[x]*
       PolyLog[3, 1 - x] + 8*Log[1 - x]*Log[x]*PolyLog[3, 1 - x] - 
      2*Log[x]^2*PolyLog[3, 1 - x] + (20*PolyLog[2, x]*PolyLog[3, 1 - x])/3 + 
      (317*PolyLog[3, x])/54 + ((119*I)/9)*Pi*PolyLog[3, x] - 
      (10*Pi^2*PolyLog[3, x])/9 + (149*Log[1 - x]*PolyLog[3, x])/18 + 
      ((8*I)/3)*Pi*Log[1 - x]*PolyLog[3, x] + 2*Log[1 - x]^2*PolyLog[3, x] + 
      (133*Log[x]*PolyLog[3, x])/18 + (4*I)*Pi*Log[x]*PolyLog[3, x] - 
      (4*Log[1 - x]*Log[x]*PolyLog[3, x])/3 + (8*Log[x]^2*PolyLog[3, x])/3 + 
      (32*PolyLog[2, x]*PolyLog[3, x])/9 + (41*PolyLog[4, 1 - x])/3 + 
      ((32*I)/3)*Pi*PolyLog[4, 1 - x] + (16*Log[1 - x]*PolyLog[4, 1 - x])/3 - 
      (44*Log[x]*PolyLog[4, 1 - x])/3 - (47*PolyLog[4, x])/3 - 
      ((32*I)/3)*Pi*PolyLog[4, x] - 4*Log[1 - x]*PolyLog[4, x] - 
      (16*Log[x]*PolyLog[4, x])/3 - (70*PolyLog[4, -(x/(1 - x))])/9 - 
      ((16*I)/3)*Pi*PolyLog[4, -(x/(1 - x))] - 
      (8*Log[1 - x]*PolyLog[4, -(x/(1 - x))])/3 - 
      (8*Log[x]*PolyLog[4, -(x/(1 - x))])/3 + (40*PolyLog[5, 1 - x])/3 + 
      (20*PolyLog[5, x])/9 + (28*PolyLog[5, -(x/(1 - x))])/3 - 
      (20*Pi^2*Zeta[3])/9 - 4*Log[1 - x]*Zeta[3] + 4*Log[x]*Zeta[3] + 
      (40*Log[1 - x]*Log[x]*Zeta[3])/3 + (100*PolyLog[2, x]*Zeta[3])/9 + 
      (28*Zeta[5])/3) + FF[x^(-2)]*((55*Pi^4)/36 + ((11*I)/45)*Pi^5 + 
      (61*Pi^6)/567 + (29*Li[{3, 2}, 1, x])/9 + ((52*I)/3)*Pi*
       Li[{3, 2}, 1, x] + (88*Li[{3, 2}, 1 - x, 1])/3 - 
      (12*I)*Pi*Li[{3, 2}, 1 - x, 1] + (119*Li[{3, 2}, x, 1])/3 - 
      (14*I)*Pi*Li[{3, 2}, x, 1] + (74*Li[{3, 3}, 1 - x, 1])/3 + 
      (11*Li[{3, 3}, x, 1])/3 + 2*Li[{3, 3}, -(x/(1 - x)), 1] + 
      28*Li[{4, 2}, 1 - x, 1] - 9*Li[{4, 2}, x, 1] - 
      (5*Li[{2, 2, 2}, x, 1, 1])/2 + ((2153*I)/36)*Pi*Log[1 - x] - 
      (775*Pi^2*Log[1 - x])/27 - ((337*I)/27)*Pi^3*Log[1 - x] + 
      (239*Pi^4*Log[1 - x])/60 + ((77*I)/45)*Pi^5*Log[1 - x] - 
      (4*Li[{3, 2}, 1, x]*Log[1 - x])/3 + 4*Li[{3, 2}, 1 - x, 1]*Log[1 - x] + 
      6*Li[{3, 2}, x, 1]*Log[1 - x] + (2153*Log[1 - x]^2)/72 + 
      ((739*I)/54)*Pi*Log[1 - x]^2 - (95*Pi^2*Log[1 - x]^2)/18 + 
      (6*I)*Pi^3*Log[1 - x]^2 + (127*Pi^4*Log[1 - x]^2)/360 - 
      Log[1 - x]^3/3 + ((151*I)/108)*Pi*Log[1 - x]^3 - 
      (Pi^2*Log[1 - x]^3)/2 - ((4*I)/3)*Pi^3*Log[1 - x]^3 + 
      (875*Log[1 - x]^4)/432 + ((11*I)/3)*Pi*Log[1 - x]^4 - 
      (113*Pi^2*Log[1 - x]^4)/72 - (37*Log[1 - x]^5)/180 - 
      ((9*I)/10)*Pi*Log[1 - x]^5 - (253*Log[1 - x]^6)/360 + 
      (119*Pi^4*Log[x])/135 - ((14*I)/45)*Pi^5*Log[x] + 
      (41*Li[{3, 2}, 1, x]*Log[x])/3 - 16*Li[{3, 2}, 1 - x, 1]*Log[x] - 
      15*Li[{3, 2}, x, 1]*Log[x] + ((694*I)/27)*Pi*Log[1 - x]*Log[x] - 
      (308*Pi^2*Log[1 - x]*Log[x])/27 - (20*I)*Pi^3*Log[1 - x]*Log[x] + 
      (73*Pi^4*Log[1 - x]*Log[x])/36 + (802*Log[1 - x]^2*Log[x])/27 + 
      ((263*I)/6)*Pi*Log[1 - x]^2*Log[x] - (193*Pi^2*Log[1 - x]^2*Log[x])/
       18 - ((11*I)/3)*Pi^3*Log[1 - x]^2*Log[x] + (1027*Log[1 - x]^3*Log[x])/
       108 - ((56*I)/9)*Pi*Log[1 - x]^3*Log[x] - (Pi^2*Log[1 - x]^3*Log[x])/
       6 + (151*Log[1 - x]^4*Log[x])/36 + ((29*I)/6)*Pi*Log[1 - x]^4*Log[x] + 
      (19*Log[1 - x]^5*Log[x])/6 - (13*Pi^4*Log[x]^2)/30 + 
      ((89*I)/18)*Pi*Log[1 - x]*Log[x]^2 - (26*Pi^2*Log[1 - x]*Log[x]^2)/3 - 
      ((5*I)/3)*Pi^3*Log[1 - x]*Log[x]^2 + (647*Log[1 - x]^2*Log[x]^2)/36 + 
      ((161*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 - (7*Pi^2*Log[1 - x]^2*Log[x]^2)/
       3 - (25*Log[1 - x]^3*Log[x]^2)/18 + (I/3)*Pi*Log[1 - x]^3*Log[x]^2 - 
      (5*Log[1 - x]^4*Log[x]^2)/12 - (2*Pi^2*Log[1 - x]*Log[x]^3)/3 + 
      (166*Log[1 - x]^2*Log[x]^3)/9 + (5*I)*Pi*Log[1 - x]^2*Log[x]^3 - 
      (2*Log[1 - x]^3*Log[x]^3)/3 + (25*Log[1 - x]^2*Log[x]^4)/12 + 
      ((910*I)/27)*Pi*PolyLog[2, x] - (49*Pi^2*PolyLog[2, x])/18 - 
      ((46*I)/9)*Pi^3*PolyLog[2, x] + (113*Pi^4*PolyLog[2, x])/180 + 
      (910*Log[1 - x]*PolyLog[2, x])/27 + ((263*I)/6)*Pi*Log[1 - x]*
       PolyLog[2, x] - (158*Pi^2*Log[1 - x]*PolyLog[2, x])/9 - 
      ((20*I)/3)*Pi^3*Log[1 - x]*PolyLog[2, x] + 
      (655*Log[1 - x]^2*PolyLog[2, x])/36 + ((26*I)/3)*Pi*Log[1 - x]^2*
       PolyLog[2, x] - (71*Pi^2*Log[1 - x]^2*PolyLog[2, x])/12 + 
      (2*Log[1 - x]^3*PolyLog[2, x])/3 + ((2*I)/3)*Pi*Log[1 - x]^3*
       PolyLog[2, x] - (11*Log[1 - x]^4*PolyLog[2, x])/24 + 
      ((89*I)/9)*Pi*Log[x]*PolyLog[2, x] - (64*Pi^2*Log[x]*PolyLog[2, x])/9 + 
      ((2*I)/3)*Pi^3*Log[x]*PolyLog[2, x] + 
      (89*Log[1 - x]*Log[x]*PolyLog[2, x])/9 + ((188*I)/3)*Pi*Log[1 - x]*
       Log[x]*PolyLog[2, x] + (8*Pi^2*Log[1 - x]*Log[x]*PolyLog[2, x])/3 + 
      (64*Log[1 - x]^2*Log[x]*PolyLog[2, x])/3 + (16*I)*Pi*Log[1 - x]^2*
       Log[x]*PolyLog[2, x] + (71*Log[1 - x]^3*Log[x]*PolyLog[2, x])/6 + 
      (74*Log[1 - x]*Log[x]^2*PolyLog[2, x])/3 + (3*I)*Pi*Log[1 - x]*Log[x]^2*
       PolyLog[2, x] - 5*Log[1 - x]^2*Log[x]^2*PolyLog[2, x] + 
      (7*Log[1 - x]*Log[x]^3*PolyLog[2, x])/3 + ((118*I)/3)*Pi*
       PolyLog[2, x]^2 - (7*Pi^2*PolyLog[2, x]^2)/2 + 
      (44*Log[1 - x]*PolyLog[2, x]^2)/3 + (10*I)*Pi*Log[1 - x]*
       PolyLog[2, x]^2 + 5*Log[1 - x]^2*PolyLog[2, x]^2 + 
      (74*Log[x]*PolyLog[2, x]^2)/3 + (9*I)*Pi*Log[x]*PolyLog[2, x]^2 + 
      (9*Log[x]^2*PolyLog[2, x]^2)/2 + (5*PolyLog[2, x]^3)/12 + 
      (910*PolyLog[3, 1 - x])/27 + ((995*I)/9)*Pi*PolyLog[3, 1 - x] - 
      (253*Pi^2*PolyLog[3, 1 - x])/9 - ((10*I)/3)*Pi^3*PolyLog[3, 1 - x] + 
      (548*Log[1 - x]*PolyLog[3, 1 - x])/9 + (4*I)*Pi*Log[1 - x]*
       PolyLog[3, 1 - x] - (20*Pi^2*Log[1 - x]*PolyLog[3, 1 - x])/3 + 
      (8*Log[1 - x]^2*PolyLog[3, 1 - x])/3 + (Log[1 - x]^3*PolyLog[3, 1 - x])/
       3 + (469*Log[x]*PolyLog[3, 1 - x])/9 + ((268*I)/3)*Pi*Log[x]*
       PolyLog[3, 1 - x] - (13*Pi^2*Log[x]*PolyLog[3, 1 - x])/3 + 
      28*Log[1 - x]*Log[x]*PolyLog[3, 1 - x] - (8*I)*Pi*Log[1 - x]*Log[x]*
       PolyLog[3, 1 - x] + 19*Log[1 - x]^2*Log[x]*PolyLog[3, 1 - x] + 
      (92*Log[x]^2*PolyLog[3, 1 - x])/3 + (12*I)*Pi*Log[x]^2*
       PolyLog[3, 1 - x] - 14*Log[1 - x]*Log[x]^2*PolyLog[3, 1 - x] + 
      4*Log[x]^3*PolyLog[3, 1 - x] + (88*PolyLog[2, x]*PolyLog[3, 1 - x])/3 + 
      (24*I)*Pi*PolyLog[2, x]*PolyLog[3, 1 - x] + 36*Log[1 - x]*PolyLog[2, x]*
       PolyLog[3, 1 - x] - 12*Log[x]*PolyLog[2, x]*PolyLog[3, 1 - x] + 
      (8*PolyLog[3, 1 - x]^2)/3 - ((89*I)/9)*Pi*PolyLog[3, x] + 
      (64*Pi^2*PolyLog[3, x])/9 - ((2*I)/3)*Pi^3*PolyLog[3, x] - 
      (89*Log[1 - x]*PolyLog[3, x])/9 + (16*I)*Pi*Log[1 - x]*PolyLog[3, x] - 
      (20*Pi^2*Log[1 - x]*PolyLog[3, x])/3 + 8*Log[1 - x]^2*PolyLog[3, x] + 
      (4*I)*Pi*Log[1 - x]^2*PolyLog[3, x] + (Log[1 - x]^3*PolyLog[3, x])/3 + 
      (12*I)*Pi*Log[1 - x]*Log[x]*PolyLog[3, x] + Log[1 - x]^2*Log[x]*
       PolyLog[3, x] + 2*Log[1 - x]*Log[x]^2*PolyLog[3, x] - 
      (415*PolyLog[2, x]*PolyLog[3, x])/9 - ((32*I)/3)*Pi*PolyLog[2, x]*
       PolyLog[3, x] - (7*Log[1 - x]*PolyLog[2, x]*PolyLog[3, x])/3 - 
      (25*Log[x]*PolyLog[2, x]*PolyLog[3, x])/3 - 6*PolyLog[3, 1 - x]*
       PolyLog[3, x] - (29*PolyLog[3, x]^2)/6 - (275*PolyLog[4, 1 - x])/2 - 
      (22*I)*Pi*PolyLog[4, 1 - x] - (8*Pi^2*PolyLog[4, 1 - x])/3 - 
      (4*Log[1 - x]*PolyLog[4, 1 - x])/3 + (42*I)*Pi*Log[1 - x]*
       PolyLog[4, 1 - x] + 16*Log[1 - x]^2*PolyLog[4, 1 - x] - 
      (238*Log[x]*PolyLog[4, 1 - x])/3 + (28*I)*Pi*Log[x]*PolyLog[4, 1 - x] - 
      48*Log[1 - x]*Log[x]*PolyLog[4, 1 - x] + 
      39*Log[x]^2*PolyLog[4, 1 - x] - 41*PolyLog[2, x]*PolyLog[4, 1 - x] + 
      (469*PolyLog[4, x])/9 + ((268*I)/3)*Pi*PolyLog[4, x] - 
      7*Pi^2*PolyLog[4, x] - 130*Log[1 - x]*PolyLog[4, x] - 
      (44*I)*Pi*Log[1 - x]*PolyLog[4, x] - 31*Log[1 - x]^2*PolyLog[4, x] + 
      (184*Log[x]*PolyLog[4, x])/3 + (24*I)*Pi*Log[x]*PolyLog[4, x] + 
      4*Log[1 - x]*Log[x]*PolyLog[4, x] + 12*Log[x]^2*PolyLog[4, x] + 
      15*PolyLog[2, x]*PolyLog[4, x] + (469*PolyLog[4, -(x/(1 - x))])/9 + 
      ((268*I)/3)*Pi*PolyLog[4, -(x/(1 - x))] - 
      7*Pi^2*PolyLog[4, -(x/(1 - x))] - 
      (4*Log[1 - x]*PolyLog[4, -(x/(1 - x))])/3 - (32*I)*Pi*Log[1 - x]*
       PolyLog[4, -(x/(1 - x))] - 19*Log[1 - x]^2*PolyLog[4, -(x/(1 - x))] + 
      (184*Log[x]*PolyLog[4, -(x/(1 - x))])/3 + (24*I)*Pi*Log[x]*
       PolyLog[4, -(x/(1 - x))] + 12*Log[x]^2*PolyLog[4, -(x/(1 - x))] - 
      11*PolyLog[2, x]*PolyLog[4, -(x/(1 - x))] + 14*PolyLog[5, 1 - x] - 
      (76*I)*Pi*PolyLog[5, 1 - x] + 2*Log[1 - x]*PolyLog[5, 1 - x] - 
      42*Log[x]*PolyLog[5, 1 - x] + (191*PolyLog[5, x])/9 - 
      ((104*I)/3)*Pi*PolyLog[5, x] + (176*Log[1 - x]*PolyLog[5, x])/3 - 
      (121*Log[x]*PolyLog[5, x])/3 + 18*PolyLog[5, -(x/(1 - x))] - 
      (52*I)*Pi*PolyLog[5, -(x/(1 - x))] - 10*Log[1 - x]*
       PolyLog[5, -(x/(1 - x))] - 54*Log[x]*PolyLog[5, -(x/(1 - x))] - 
      24*PolyLog[6, 1 - x] + 6*PolyLog[6, x] + 6*PolyLog[6, -(x/(1 - x))] - 
      (910*Zeta[3])/27 - ((995*I)/9)*Pi*Zeta[3] + (121*Pi^2*Zeta[3])/9 + 
      ((28*I)/3)*Pi^3*Zeta[3] - (548*Log[1 - x]*Zeta[3])/9 - 
      ((56*I)/3)*Pi*Log[1 - x]*Zeta[3] + 11*Pi^2*Log[1 - x]*Zeta[3] - 
      10*Log[1 - x]^2*Zeta[3] - (4*I)*Pi*Log[1 - x]^2*Zeta[3] - 
      (Log[1 - x]^3*Zeta[3])/3 - (469*Log[x]*Zeta[3])/9 - 
      ((268*I)/3)*Pi*Log[x]*Zeta[3] + (37*Pi^2*Log[x]*Zeta[3])/3 + 
      60*Log[1 - x]*Log[x]*Zeta[3] - (36*I)*Pi*Log[1 - x]*Log[x]*Zeta[3] - 
      10*Log[1 - x]^2*Log[x]*Zeta[3] - (92*Log[x]^2*Zeta[3])/3 - 
      (12*I)*Pi*Log[x]^2*Zeta[3] - 34*Log[1 - x]*Log[x]^2*Zeta[3] - 
      4*Log[x]^3*Zeta[3] - (215*PolyLog[2, x]*Zeta[3])/9 - 
      ((172*I)/3)*Pi*PolyLog[2, x]*Zeta[3] - 
      (113*Log[1 - x]*PolyLog[2, x]*Zeta[3])/3 - 
      (59*Log[x]*PolyLog[2, x]*Zeta[3])/3 - 84*PolyLog[3, 1 - x]*Zeta[3] + 
      24*PolyLog[3, x]*Zeta[3] + 41*Zeta[3]^2 + (442*Zeta[5])/3 + 
      (10*I)*Pi*Zeta[5] - 21*Log[1 - x]*Zeta[5] - 46*Log[x]*Zeta[5]) + 
    FF[x^(-1)]*(((3887*I)/108)*Pi - (4451*Pi^2)/162 + ((211*I)/18)*Pi^3 - 
      (47*Pi^4)/18 + ((31*I)/90)*Pi^5 - (487*Pi^6)/3780 + 
      (295*Li[{3, 2}, 1, x])/12 - (26*I)*Pi*Li[{3, 2}, 1, x] - 
      95*Li[{3, 2}, 1 - x, 1] + (18*I)*Pi*Li[{3, 2}, 1 - x, 1] - 
      (569*Li[{3, 2}, x, 1])/4 + (21*I)*Pi*Li[{3, 2}, x, 1] - 
      31*Li[{3, 3}, 1 - x, 1] - (11*Li[{3, 3}, x, 1])/2 - 
      3*Li[{3, 3}, -(x/(1 - x)), 1] - 33*Li[{4, 2}, 1 - x, 1] + 
      (27*Li[{4, 2}, x, 1])/2 + (15*Li[{2, 2, 2}, x, 1, 1])/4 + 
      (3887*Log[1 - x])/108 - ((2084*I)/27)*Pi*Log[1 - x] + 
      (5051*Pi^2*Log[1 - x])/108 + ((178*I)/9)*Pi^3*Log[1 - x] - 
      (85*Pi^4*Log[1 - x])/18 - ((289*I)/120)*Pi^5*Log[1 - x] + 
      2*Li[{3, 2}, 1, x]*Log[1 - x] - 6*Li[{3, 2}, 1 - x, 1]*Log[1 - x] - 
      9*Li[{3, 2}, x, 1]*Log[1 - x] - (446*Log[1 - x]^2)/9 - 
      ((1817*I)/72)*Pi*Log[1 - x]^2 + (1157*Pi^2*Log[1 - x]^2)/72 - 
      ((77*I)/8)*Pi^3*Log[1 - x]^2 - (9*Pi^4*Log[1 - x]^2)/20 - 
      (20*Log[1 - x]^3)/9 - ((115*I)/36)*Pi*Log[1 - x]^3 + 
      (61*Pi^2*Log[1 - x]^3)/18 + ((3*I)/2)*Pi^3*Log[1 - x]^3 - 
      (91*Log[1 - x]^4)/72 - ((23*I)/4)*Pi*Log[1 - x]^4 + 
      (101*Pi^2*Log[1 - x]^4)/48 + (151*Log[1 - x]^5)/240 + 
      ((11*I)/10)*Pi*Log[1 - x]^5 + (223*Log[1 - x]^6)/240 + 
      ((427*I)/27)*Pi*Log[x] + (79*Pi^2*Log[x])/18 - ((52*I)/9)*Pi^3*Log[x] - 
      (443*Pi^4*Log[x])/180 + ((7*I)/15)*Pi^5*Log[x] - 
      (41*Li[{3, 2}, 1, x]*Log[x])/2 + 24*Li[{3, 2}, 1 - x, 1]*Log[x] + 
      (45*Li[{3, 2}, x, 1]*Log[x])/2 + (427*Log[1 - x]*Log[x])/27 - 
      ((1547*I)/12)*Pi*Log[1 - x]*Log[x] + (127*Pi^2*Log[1 - x]*Log[x])/18 + 
      ((161*I)/6)*Pi^3*Log[1 - x]*Log[x] - (353*Pi^4*Log[1 - x]*Log[x])/120 - 
      (895*Log[1 - x]^2*Log[x])/12 - ((1441*I)/24)*Pi*Log[1 - x]^2*Log[x] + 
      (89*Pi^2*Log[1 - x]^2*Log[x])/12 + (5*I)*Pi^3*Log[1 - x]^2*Log[x] - 
      (515*Log[1 - x]^3*Log[x])/18 + ((32*I)/3)*Pi*Log[1 - x]^3*Log[x] - 
      (141*Log[1 - x]^4*Log[x])/16 - ((25*I)/4)*Pi*Log[1 - x]^4*Log[x] - 
      (17*Log[1 - x]^5*Log[x])/4 + ((89*I)/18)*Pi*Log[x]^2 - 
      (32*Pi^2*Log[x]^2)/9 + (I/3)*Pi^3*Log[x]^2 + (13*Pi^4*Log[x]^2)/20 - 
      (257*Log[1 - x]*Log[x]^2)/6 + ((37*I)/12)*Pi*Log[1 - x]*Log[x]^2 + 
      (95*Pi^2*Log[1 - x]*Log[x]^2)/6 + ((5*I)/2)*Pi^3*Log[1 - x]*Log[x]^2 + 
      (Log[1 - x]^2*Log[x]^2)/8 - ((147*I)/2)*Pi*Log[1 - x]^2*Log[x]^2 + 
      (7*Pi^2*Log[1 - x]^2*Log[x]^2)/2 - (Log[1 - x]^3*Log[x]^2)/8 - 
      (I/2)*Pi*Log[1 - x]^3*Log[x]^2 + (5*Log[1 - x]^4*Log[x]^2)/8 + 
      (35*Log[1 - x]*Log[x]^3)/9 - ((23*I)/12)*Pi*Log[1 - x]*Log[x]^3 + 
      Pi^2*Log[1 - x]*Log[x]^3 - 26*Log[1 - x]^2*Log[x]^3 - 
      ((15*I)/2)*Pi*Log[1 - x]^2*Log[x]^3 + Log[1 - x]^3*Log[x]^3 + 
      (Log[1 - x]*Log[x]^4)/6 - (25*Log[1 - x]^2*Log[x]^4)/8 - 
      ((2447*I)/12)*Pi*PolyLog[2, x] + (239*Pi^2*PolyLog[2, x])/9 + 
      ((127*I)/12)*Pi^3*PolyLog[2, x] - (101*Pi^4*PolyLog[2, x])/120 - 
      (3901*Log[1 - x]*PolyLog[2, x])/36 - ((865*I)/12)*Pi*Log[1 - x]*
       PolyLog[2, x] + 32*Pi^2*Log[1 - x]*PolyLog[2, x] + 
      ((17*I)/2)*Pi^3*Log[1 - x]*PolyLog[2, x] - 
      (141*Log[1 - x]^2*PolyLog[2, x])/4 - ((27*I)/2)*Pi*Log[1 - x]^2*
       PolyLog[2, x] + (65*Pi^2*Log[1 - x]^2*PolyLog[2, x])/8 - 
      (19*Log[1 - x]^3*PolyLog[2, x])/12 - I*Pi*Log[1 - x]^3*PolyLog[2, x] + 
      (11*Log[1 - x]^4*PolyLog[2, x])/16 - (860*Log[x]*PolyLog[2, x])/9 - 
      ((273*I)/4)*Pi*Log[x]*PolyLog[2, x] + (197*Pi^2*Log[x]*PolyLog[2, x])/
       12 - I*Pi^3*Log[x]*PolyLog[2, x] - 
      (107*Log[1 - x]*Log[x]*PolyLog[2, x])/12 - ((185*I)/2)*Pi*Log[1 - x]*
       Log[x]*PolyLog[2, x] - 4*Pi^2*Log[1 - x]*Log[x]*PolyLog[2, x] - 
      (225*Log[1 - x]^2*Log[x]*PolyLog[2, x])/4 - (21*I)*Pi*Log[1 - x]^2*
       Log[x]*PolyLog[2, x] - (65*Log[1 - x]^3*Log[x]*PolyLog[2, x])/4 - 
      15*Log[x]^2*PolyLog[2, x] - ((33*I)/4)*Pi*Log[x]^2*PolyLog[2, x] - 
      (75*Log[1 - x]*Log[x]^2*PolyLog[2, x])/2 - ((9*I)/2)*Pi*Log[1 - x]*
       Log[x]^2*PolyLog[2, x] + (15*Log[1 - x]^2*Log[x]^2*PolyLog[2, x])/2 - 
      (5*Log[x]^3*PolyLog[2, x])/3 - (7*Log[1 - x]*Log[x]^3*PolyLog[2, x])/
       2 - ((327*I)/4)*Pi*PolyLog[2, x]^2 + (21*Pi^2*PolyLog[2, x]^2)/4 - 
      (95*Log[1 - x]*PolyLog[2, x]^2)/2 - ((27*I)/2)*Pi*Log[1 - x]*
       PolyLog[2, x]^2 - (27*Log[1 - x]^2*PolyLog[2, x]^2)/4 - 
      (137*Log[x]*PolyLog[2, x]^2)/4 - ((27*I)/2)*Pi*Log[x]*PolyLog[2, x]^2 - 
      (27*Log[x]^2*PolyLog[2, x]^2)/4 - (5*PolyLog[2, x]^3)/8 - 
      (3901*PolyLog[3, 1 - x])/36 - ((431*I)/4)*Pi*PolyLog[3, 1 - x] + 
      (455*Pi^2*PolyLog[3, 1 - x])/12 + (4*I)*Pi^3*PolyLog[3, 1 - x] - 
      (337*Log[1 - x]*PolyLog[3, 1 - x])/3 - ((5*I)/2)*Pi*Log[1 - x]*
       PolyLog[3, 1 - x] + 9*Pi^2*Log[1 - x]*PolyLog[3, 1 - x] - 
      6*Log[1 - x]^2*PolyLog[3, 1 - x] - (Log[1 - x]^3*PolyLog[3, 1 - x])/2 - 
      (11*Log[x]*PolyLog[3, 1 - x])/4 - (119*I)*Pi*Log[x]*PolyLog[3, 1 - x] + 
      (13*Pi^2*Log[x]*PolyLog[3, 1 - x])/2 - 
      (171*Log[1 - x]*Log[x]*PolyLog[3, 1 - x])/2 + (12*I)*Pi*Log[1 - x]*
       Log[x]*PolyLog[3, 1 - x] - (51*Log[1 - x]^2*Log[x]*PolyLog[3, 1 - x])/
       2 - (169*Log[x]^2*PolyLog[3, 1 - x])/4 - (18*I)*Pi*Log[x]^2*
       PolyLog[3, 1 - x] + 21*Log[1 - x]*Log[x]^2*PolyLog[3, 1 - x] - 
      6*Log[x]^3*PolyLog[3, 1 - x] - 95*PolyLog[2, x]*PolyLog[3, 1 - x] - 
      (30*I)*Pi*PolyLog[2, x]*PolyLog[3, 1 - x] - 48*Log[1 - x]*PolyLog[2, x]*
       PolyLog[3, 1 - x] + 18*Log[x]*PolyLog[2, x]*PolyLog[3, 1 - x] - 
      4*PolyLog[3, 1 - x]^2 + (860*PolyLog[3, x])/9 + 
      ((467*I)/3)*Pi*PolyLog[3, x] - (275*Pi^2*PolyLog[3, x])/12 + 
      I*Pi^3*PolyLog[3, x] + 43*Log[1 - x]*PolyLog[3, x] - 
      ((101*I)/2)*Pi*Log[1 - x]*PolyLog[3, x] + 10*Pi^2*Log[1 - x]*
       PolyLog[3, x] - 28*Log[1 - x]^2*PolyLog[3, x] - 
      (6*I)*Pi*Log[1 - x]^2*PolyLog[3, x] - (Log[1 - x]^3*PolyLog[3, x])/2 + 
      (250*Log[x]*PolyLog[3, x])/3 + ((67*I)/2)*Pi*Log[x]*PolyLog[3, x] + 
      (11*Log[1 - x]*Log[x]*PolyLog[3, x])/2 - (18*I)*Pi*Log[1 - x]*Log[x]*
       PolyLog[3, x] - (3*Log[1 - x]^2*Log[x]*PolyLog[3, x])/2 + 
      14*Log[x]^2*PolyLog[3, x] - 3*Log[1 - x]*Log[x]^2*PolyLog[3, x] + 
      (1117*PolyLog[2, x]*PolyLog[3, x])/12 + (16*I)*Pi*PolyLog[2, x]*
       PolyLog[3, x] + (7*Log[1 - x]*PolyLog[2, x]*PolyLog[3, x])/2 + 
      (25*Log[x]*PolyLog[2, x]*PolyLog[3, x])/2 + 9*PolyLog[3, 1 - x]*
       PolyLog[3, x] + (29*PolyLog[3, x]^2)/4 + 191*PolyLog[4, 1 - x] + 
      (30*I)*Pi*PolyLog[4, 1 - x] + (5*Pi^2*PolyLog[4, 1 - x])/2 + 
      34*Log[1 - x]*PolyLog[4, 1 - x] - (57*I)*Pi*Log[1 - x]*
       PolyLog[4, 1 - x] - 21*Log[1 - x]^2*PolyLog[4, 1 - x] + 
      237*Log[x]*PolyLog[4, 1 - x] - (42*I)*Pi*Log[x]*PolyLog[4, 1 - x] + 
      63*Log[1 - x]*Log[x]*PolyLog[4, 1 - x] - 
      (117*Log[x]^2*PolyLog[4, 1 - x])/2 + 
      (105*PolyLog[2, x]*PolyLog[4, 1 - x])/2 - (347*PolyLog[4, x])/2 - 
      ((405*I)/2)*Pi*PolyLog[4, x] + (21*Pi^2*PolyLog[4, x])/2 + 
      312*Log[1 - x]*PolyLog[4, x] + (60*I)*Pi*Log[1 - x]*PolyLog[4, x] + 
      (87*Log[1 - x]^2*PolyLog[4, x])/2 - (235*Log[x]*PolyLog[4, x])/2 - 
      (36*I)*Pi*Log[x]*PolyLog[4, x] - 6*Log[1 - x]*Log[x]*PolyLog[4, x] - 
      18*Log[x]^2*PolyLog[4, x] - (45*PolyLog[2, x]*PolyLog[4, x])/2 - 
      (221*PolyLog[4, -(x/(1 - x))])/6 - (142*I)*Pi*
       PolyLog[4, -(x/(1 - x))] + (21*Pi^2*PolyLog[4, -(x/(1 - x))])/2 - 
      (61*Log[1 - x]*PolyLog[4, -(x/(1 - x))])/2 + (42*I)*Pi*Log[1 - x]*
       PolyLog[4, -(x/(1 - x))] + (51*Log[1 - x]^2*PolyLog[4, -(x/(1 - x))])/
       2 - (135*Log[x]*PolyLog[4, -(x/(1 - x))])/2 - 
      (36*I)*Pi*Log[x]*PolyLog[4, -(x/(1 - x))] - 
      18*Log[x]^2*PolyLog[4, -(x/(1 - x))] + 
      (33*PolyLog[2, x]*PolyLog[4, -(x/(1 - x))])/2 - 212*PolyLog[5, 1 - x] + 
      (114*I)*Pi*PolyLog[5, 1 - x] - 3*Log[1 - x]*PolyLog[5, 1 - x] + 
      63*Log[x]*PolyLog[5, 1 - x] - (1529*PolyLog[5, x])/12 + 
      (52*I)*Pi*PolyLog[5, x] - 88*Log[1 - x]*PolyLog[5, x] + 
      (121*Log[x]*PolyLog[5, x])/2 - 228*PolyLog[5, -(x/(1 - x))] + 
      (78*I)*Pi*PolyLog[5, -(x/(1 - x))] + 15*Log[1 - x]*
       PolyLog[5, -(x/(1 - x))] + 81*Log[x]*PolyLog[5, -(x/(1 - x))] + 
      36*PolyLog[6, 1 - x] - 9*PolyLog[6, x] - 9*PolyLog[6, -(x/(1 - x))] - 
      (2009*Zeta[3])/36 + ((1045*I)/12)*Pi*Zeta[3] + (71*Pi^2*Zeta[3])/12 - 
      (13*I)*Pi^3*Zeta[3] + (283*Log[1 - x]*Zeta[3])/3 + 
      (59*I)*Pi*Log[1 - x]*Zeta[3] - (31*Pi^2*Log[1 - x]*Zeta[3])/2 + 
      (133*Log[1 - x]^2*Zeta[3])/4 + (6*I)*Pi*Log[1 - x]^2*Zeta[3] + 
      (Log[1 - x]^3*Zeta[3])/2 + (353*Log[x]*Zeta[3])/12 + 
      (103*I)*Pi*Log[x]*Zeta[3] - (37*Pi^2*Log[x]*Zeta[3])/2 - 
      (395*Log[1 - x]*Log[x]*Zeta[3])/2 + (54*I)*Pi*Log[1 - x]*Log[x]*
       Zeta[3] + 12*Log[1 - x]^2*Log[x]*Zeta[3] + (133*Log[x]^2*Zeta[3])/4 + 
      (18*I)*Pi*Log[x]^2*Zeta[3] + 51*Log[1 - x]*Log[x]^2*Zeta[3] + 
      6*Log[x]^3*Zeta[3] + (839*PolyLog[2, x]*Zeta[3])/12 + 
      (80*I)*Pi*PolyLog[2, x]*Zeta[3] + (101*Log[1 - x]*PolyLog[2, x]*
        Zeta[3])/2 + (59*Log[x]*PolyLog[2, x]*Zeta[3])/2 + 
      102*PolyLog[3, 1 - x]*Zeta[3] - 36*PolyLog[3, x]*Zeta[3] - 
      (99*Zeta[3]^2)/2 - (837*Zeta[5])/2 - (15*I)*Pi*Zeta[5] + 
      (63*Log[1 - x]*Zeta[5])/2 + 69*Log[x]*Zeta[5])) + 
  COLOR[CF^2*NfV2]*(((5*I)/6)*Pi - (247*Pi^2)/18 + ((53*I)/6)*Pi^3 - 
    (145*Pi^4)/36 + ((26*I)/45)*Pi^5 + (199*Pi^6)/5670 + 
    (14*Li[{3, 2}, 1, x])/3 - ((64*I)/3)*Pi*Li[{3, 2}, 1, x] - 
    16*Li[{3, 2}, 1 - x, 1] + (24*I)*Pi*Li[{3, 2}, 1 - x, 1] - 
    6*Li[{3, 2}, x, 1] + (32*I)*Pi*Li[{3, 2}, x, 1] + 
    (16*Li[{3, 3}, 1 - x, 1])/3 - 4*Li[{3, 3}, x, 1] - 
    (16*Li[{3, 3}, -(x/(1 - x)), 1])/3 + 12*Li[{4, 2}, 1 - x, 1] + 
    4*Li[{4, 2}, x, 1] + 2*Li[{2, 2, 2}, x, 1, 1] + (31*Log[1 - x])/3 - 
    ((28*I)/3)*Pi*Log[1 - x] + (245*Pi^2*Log[1 - x])/36 - 
    (11*I)*Pi^3*Log[1 - x] - (7*Pi^4*Log[1 - x])/180 - 
    ((38*I)/45)*Pi^5*Log[1 - x] + 4*Li[{3, 2}, 1, x]*Log[1 - x] - 
    4*Li[{3, 2}, x, 1]*Log[1 - x] - (67*Log[1 - x]^2)/4 + 
    ((43*I)/6)*Pi*Log[1 - x]^2 - (157*Pi^2*Log[1 - x]^2)/24 + 
    ((49*I)/12)*Pi^3*Log[1 - x]^2 + (7*Pi^4*Log[1 - x]^2)/540 + 
    (3*Log[1 - x]^3)/2 + ((23*I)/18)*Pi*Log[1 - x]^3 + 
    (7*Pi^2*Log[1 - x]^3)/3 - ((13*I)/9)*Pi^3*Log[1 - x]^3 + 
    (5*Log[1 - x]^4)/8 + ((13*I)/12)*Pi*Log[1 - x]^4 + 
    (71*Pi^2*Log[1 - x]^4)/216 + Log[1 - x]^5/4 - 
    ((3*I)/10)*Pi*Log[1 - x]^5 + (127*Log[1 - x]^6)/540 - (19*Log[x])/2 + 
    (39*I)*Pi*Log[x] + (13*Pi^2*Log[x])/9 + (I/2)*Pi^3*Log[x] + 
    (2*Pi^4*Log[x])/15 + ((32*I)/45)*Pi^5*Log[x] - 
    (64*Li[{3, 2}, 1, x]*Log[x])/3 + 24*Li[{3, 2}, 1 - x, 1]*Log[x] + 
    32*Li[{3, 2}, x, 1]*Log[x] + (71*Log[1 - x]*Log[x])/3 - 
    ((113*I)/3)*Pi*Log[1 - x]*Log[x] - (19*Pi^2*Log[1 - x]*Log[x])/12 + 
    ((7*I)/6)*Pi^3*Log[1 - x]*Log[x] - (101*Pi^4*Log[1 - x]*Log[x])/90 - 
    (85*Log[1 - x]^2*Log[x])/6 + ((101*I)/6)*Pi*Log[1 - x]^2*Log[x] + 
    (11*Pi^2*Log[1 - x]^2*Log[x])/2 + ((8*I)/3)*Pi^3*Log[1 - x]^2*Log[x] - 
    (49*Log[1 - x]^3*Log[x])/6 - ((26*I)/3)*Pi*Log[1 - x]^3*Log[x] - 
    (5*Pi^2*Log[1 - x]^3*Log[x])/2 - (13*Log[1 - x]^4*Log[x])/6 + 
    ((4*I)/3)*Pi*Log[1 - x]^4*Log[x] - (59*Log[1 - x]^5*Log[x])/45 + 
    (107*Log[x]^2)/12 + ((103*I)/6)*Pi*Log[x]^2 - (35*Pi^2*Log[x]^2)/24 + 
    (34*Pi^4*Log[x]^2)/45 - 18*Log[1 - x]*Log[x]^2 - 
    ((115*I)/6)*Pi*Log[1 - x]*Log[x]^2 + (8*Pi^2*Log[1 - x]*Log[x]^2)/3 + 
    I*Pi^3*Log[1 - x]*Log[x]^2 + (64*Log[1 - x]^2*Log[x]^2)/3 + 
    I*Pi*Log[1 - x]^2*Log[x]^2 + (47*Pi^2*Log[1 - x]^2*Log[x]^2)/12 - 
    (11*Log[1 - x]^3*Log[x]^2)/3 - (I/3)*Pi*Log[1 - x]^3*Log[x]^2 + 
    (11*Log[1 - x]^4*Log[x]^2)/6 + (55*Log[x]^3)/6 - ((23*I)/9)*Pi*Log[x]^3 - 
    (2*Pi^2*Log[x]^3)/9 - (22*Log[1 - x]*Log[x]^3)/3 + 
    ((11*I)/3)*Pi*Log[1 - x]*Log[x]^3 + (4*Pi^2*Log[1 - x]*Log[x]^3)/9 - 
    (4*I)*Pi*Log[1 - x]^2*Log[x]^3 - (2*Log[1 - x]^3*Log[x]^3)/9 - 
    (41*Log[x]^4)/24 + (7*Log[1 - x]*Log[x]^4)/3 - 
    (19*Log[1 - x]^2*Log[x]^4)/12 - (34*I)*Pi*PolyLog[2, x] + 
    (16*Pi^2*PolyLog[2, x])/3 + ((19*I)/6)*Pi^3*PolyLog[2, x] - 
    (4*Pi^4*PolyLog[2, x])/45 - (175*Log[1 - x]*PolyLog[2, x])/6 + 
    (20*I)*Pi*Log[1 - x]*PolyLog[2, x] + (13*Pi^2*Log[1 - x]*PolyLog[2, x])/
     2 - ((4*I)/3)*Pi^3*Log[1 - x]*PolyLog[2, x] - 
    (9*Log[1 - x]^2*PolyLog[2, x])/2 - (4*I)*Pi*Log[1 - x]^2*PolyLog[2, x] + 
    (4*Pi^2*Log[1 - x]^2*PolyLog[2, x])/3 - (7*Log[1 - x]^3*PolyLog[2, x])/
     3 + (5*Log[1 - x]^4*PolyLog[2, x])/6 - (29*Log[x]*PolyLog[2, x])/6 - 
    (38*I)*Pi*Log[x]*PolyLog[2, x] + 9*Pi^2*Log[x]*PolyLog[2, x] + 
    26*Log[1 - x]*Log[x]*PolyLog[2, x] - (4*I)*Pi*Log[1 - x]*Log[x]*
     PolyLog[2, x] - 2*Pi^2*Log[1 - x]*Log[x]*PolyLog[2, x] - 
    5*Log[1 - x]^2*Log[x]*PolyLog[2, x] + (4*I)*Pi*Log[1 - x]^2*Log[x]*
     PolyLog[2, x] - (16*Log[1 - x]^3*Log[x]*PolyLog[2, x])/3 - 
    26*Log[x]^2*PolyLog[2, x] - I*Pi*Log[x]^2*PolyLog[2, x] + 
    (Pi^2*Log[x]^2*PolyLog[2, x])/3 - 5*Log[1 - x]*Log[x]^2*PolyLog[2, x] - 
    (6*I)*Pi*Log[1 - x]*Log[x]^2*PolyLog[2, x] + 9*Log[1 - x]^2*Log[x]^2*
     PolyLog[2, x] + (8*Log[x]^3*PolyLog[2, x])/3 - 
    (10*Log[1 - x]*Log[x]^3*PolyLog[2, x])/3 - (4*I)*Pi*PolyLog[2, x]^2 + 
    (2*Pi^2*PolyLog[2, x]^2)/3 - 8*Log[1 - x]*PolyLog[2, x]^2 + 
    (2*I)*Pi*Log[1 - x]*PolyLog[2, x]^2 - Log[1 - x]^2*PolyLog[2, x]^2 + 
    4*Log[x]*PolyLog[2, x]^2 - (8*I)*Pi*Log[x]*PolyLog[2, x]^2 + 
    4*Log[1 - x]*Log[x]*PolyLog[2, x]^2 - 6*Log[x]^2*PolyLog[2, x]^2 - 
    PolyLog[2, x]^3/3 - (175*PolyLog[3, 1 - x])/6 + 
    (12*I)*Pi*PolyLog[3, 1 - x] + (97*Pi^2*PolyLog[3, 1 - x])/6 - 
    ((5*I)/3)*Pi^3*PolyLog[3, 1 - x] - (98*Log[1 - x]*PolyLog[3, 1 - x])/3 - 
    (8*I)*Pi*Log[1 - x]*PolyLog[3, 1 - x] + 
    (4*Pi^2*Log[1 - x]*PolyLog[3, 1 - x])/9 - 
    6*Log[1 - x]^2*PolyLog[3, 1 - x] - (8*Log[1 - x]^3*PolyLog[3, 1 - x])/9 + 
    (125*Log[x]*PolyLog[3, 1 - x])/3 + (4*I)*Pi*Log[x]*PolyLog[3, 1 - x] + 
    Pi^2*Log[x]*PolyLog[3, 1 - x] - 12*Log[1 - x]*Log[x]*PolyLog[3, 1 - x] + 
    (20*I)*Pi*Log[1 - x]*Log[x]*PolyLog[3, 1 - x] - 
    (4*Log[1 - x]^2*Log[x]*PolyLog[3, 1 - x])/3 + 
    3*Log[x]^2*PolyLog[3, 1 - x] - (6*I)*Pi*Log[x]^2*PolyLog[3, 1 - x] + 
    22*Log[1 - x]*Log[x]^2*PolyLog[3, 1 - x] - 2*Log[x]^3*PolyLog[3, 1 - x] - 
    16*PolyLog[2, x]*PolyLog[3, 1 - x] + (12*I)*Pi*PolyLog[2, x]*
     PolyLog[3, 1 - x] - 8*Log[1 - x]*PolyLog[2, x]*PolyLog[3, 1 - x] + 
    20*Log[x]*PolyLog[2, x]*PolyLog[3, 1 - x] - 4*PolyLog[3, 1 - x]^2 + 
    (29*PolyLog[3, x])/6 + (38*I)*Pi*PolyLog[3, x] - 
    (35*Pi^2*PolyLog[3, x])/3 - (25*Log[1 - x]*PolyLog[3, x])/3 - 
    (12*I)*Pi*Log[1 - x]*PolyLog[3, x] - (14*Pi^2*Log[1 - x]*PolyLog[3, x])/
     9 - 7*Log[1 - x]^2*PolyLog[3, x] - (8*Log[1 - x]^3*PolyLog[3, x])/9 + 
    (103*Log[x]*PolyLog[3, x])/3 + (34*I)*Pi*Log[x]*PolyLog[3, x] - 
    (2*Pi^2*Log[x]*PolyLog[3, x])/3 + 2*Log[1 - x]*Log[x]*PolyLog[3, x] - 
    (4*I)*Pi*Log[1 - x]*Log[x]*PolyLog[3, x] + 
    (14*Log[1 - x]^2*Log[x]*PolyLog[3, x])/3 + 16*Log[x]^2*PolyLog[3, x] - 
    2*Log[1 - x]*Log[x]^2*PolyLog[3, x] - (10*PolyLog[2, x]*PolyLog[3, x])/
     3 + ((8*I)/3)*Pi*PolyLog[2, x]*PolyLog[3, x] - 
    4*Log[1 - x]*PolyLog[2, x]*PolyLog[3, x] + 
    (20*Log[x]*PolyLog[2, x]*PolyLog[3, x])/3 + 
    (28*PolyLog[3, 1 - x]*PolyLog[3, x])/3 + (20*PolyLog[3, x]^2)/3 + 
    (97*PolyLog[4, 1 - x])/3 - (14*I)*Pi*PolyLog[4, 1 - x] - 
    (19*Pi^2*PolyLog[4, 1 - x])/3 + 8*Log[1 - x]*PolyLog[4, 1 - x] - 
    (8*I)*Pi*Log[1 - x]*PolyLog[4, 1 - x] - 4*Log[1 - x]^2*
     PolyLog[4, 1 - x] + 20*Log[x]*PolyLog[4, 1 - x] - 
    (64*I)*Pi*Log[x]*PolyLog[4, 1 - x] - 4*Log[1 - x]*Log[x]*
     PolyLog[4, 1 - x] - 68*Log[x]^2*PolyLog[4, 1 - x] - 
    8*PolyLog[2, x]*PolyLog[4, 1 - x] + (22*PolyLog[4, x])/3 - 
    (54*I)*Pi*PolyLog[4, x] + (17*Pi^2*PolyLog[4, x])/3 - 
    2*Log[1 - x]*PolyLog[4, x] - (28*I)*Pi*Log[1 - x]*PolyLog[4, x] + 
    2*Log[1 - x]^2*PolyLog[4, x] - 42*Log[x]*PolyLog[4, x] - 
    (12*I)*Pi*Log[x]*PolyLog[4, x] - 32*Log[1 - x]*Log[x]*PolyLog[4, x] - 
    6*Log[x]^2*PolyLog[4, x] - 12*PolyLog[2, x]*PolyLog[4, x] + 
    FF[x]^2*(-Pi^2/4 - ((5*I)/6)*Pi^3 - (47*Pi^4)/90 + 
      (5*Pi^2*Log[1 - x])/6 + ((2*I)/3)*Pi^3*Log[1 - x] - Log[1 - x]^2/4 - 
      ((5*I)/6)*Pi*Log[1 - x]^2 - (Pi^2*Log[1 - x]^2)/3 - Log[1 - x]^3/6 + 
      ((2*I)/3)*Pi*Log[1 - x]^3 + Log[1 - x]^4/6 + (Pi^2*Log[x])/3 + 
      ((2*I)/3)*Pi^3*Log[x] + (Log[1 - x]*Log[x])/2 + 
      ((5*I)/3)*Pi*Log[1 - x]*Log[x] + (4*Pi^2*Log[1 - x]*Log[x])/3 - 
      (11*Log[1 - x]^2*Log[x])/6 - (2*I)*Pi*Log[1 - x]^2*Log[x] - 
      (2*Log[1 - x]^3*Log[x])/3 - Log[x]^2/4 - ((5*I)/6)*Pi*Log[x]^2 - 
      (Pi^2*Log[x]^2)/3 + (7*Log[1 - x]*Log[x]^2)/6 - 
      (2*I)*Pi*Log[1 - x]*Log[x]^2 - Log[1 - x]^2*Log[x]^2 - Log[x]^3/6 + 
      ((2*I)/3)*Pi*Log[x]^3 - (2*Log[1 - x]*Log[x]^3)/3 + Log[x]^4/6 - 
      3*Log[1 - x]*PolyLog[2, x] + 3*Log[x]*PolyLog[2, x] - 
      3*PolyLog[3, 1 - x] - (8*I)*Pi*PolyLog[3, 1 - x] - 
      4*Log[1 - x]*PolyLog[3, 1 - x] - 4*Log[x]*PolyLog[3, 1 - x] - 
      3*PolyLog[3, x] - (8*I)*Pi*PolyLog[3, x] - 4*Log[1 - x]*PolyLog[3, x] - 
      4*Log[x]*PolyLog[3, x] + 8*PolyLog[4, 1 - x] + 8*PolyLog[4, x]) + 
    24*PolyLog[4, -(x/(1 - x))] + (28*I)*Pi*PolyLog[4, -(x/(1 - x))] + 
    5*Pi^2*PolyLog[4, -(x/(1 - x))] - 12*Log[1 - x]*
     PolyLog[4, -(x/(1 - x))] + (8*I)*Pi*Log[1 - x]*
     PolyLog[4, -(x/(1 - x))] + 12*Log[1 - x]^2*PolyLog[4, -(x/(1 - x))] + 
    46*Log[x]*PolyLog[4, -(x/(1 - x))] - (12*I)*Pi*Log[x]*
     PolyLog[4, -(x/(1 - x))] - 6*Log[x]^2*PolyLog[4, -(x/(1 - x))] + 
    20*PolyLog[2, x]*PolyLog[4, -(x/(1 - x))] - 56*PolyLog[5, 1 - x] + 
    (72*I)*Pi*PolyLog[5, 1 - x] + 56*Log[x]*PolyLog[5, 1 - x] + 
    (200*PolyLog[5, x])/3 + ((164*I)/3)*Pi*PolyLog[5, x] - 
    36*Log[1 - x]*PolyLog[5, x] + (164*Log[x]*PolyLog[5, x])/3 - 
    90*PolyLog[5, -(x/(1 - x))] + (76*I)*Pi*PolyLog[5, -(x/(1 - x))] + 
    32*Log[1 - x]*PolyLog[5, -(x/(1 - x))] + 
    76*Log[x]*PolyLog[5, -(x/(1 - x))] + 52*PolyLog[6, 1 - x] - 
    4*PolyLog[6, x] - 4*PolyLog[6, -(x/(1 - x))] - (73*Zeta[3])/3 - 
    ((10*I)/3)*Pi*Zeta[3] + (35*Pi^2*Zeta[3])/6 - ((31*I)/3)*Pi^3*Zeta[3] + 
    (49*Log[1 - x]*Zeta[3])/3 + (24*I)*Pi*Log[1 - x]*Zeta[3] + 
    (8*Pi^2*Log[1 - x]*Zeta[3])/9 + 14*Log[1 - x]^2*Zeta[3] + 
    (8*Log[1 - x]^3*Zeta[3])/9 - (14*Log[x]*Zeta[3])/3 - 
    (20*I)*Pi*Log[x]*Zeta[3] - 13*Pi^2*Log[x]*Zeta[3] - 
    36*Log[1 - x]*Log[x]*Zeta[3] + (52*I)*Pi*Log[1 - x]*Log[x]*Zeta[3] - 
    (8*Log[1 - x]^2*Log[x]*Zeta[3])/3 - 11*Log[x]^2*Zeta[3] + 
    (6*I)*Pi*Log[x]^2*Zeta[3] + 50*Log[1 - x]*Log[x]^2*Zeta[3] + 
    2*Log[x]^3*Zeta[3] - (74*PolyLog[2, x]*Zeta[3])/3 + 
    ((52*I)/3)*Pi*PolyLog[2, x]*Zeta[3] + 8*Log[1 - x]*PolyLog[2, x]*
     Zeta[3] + (28*Log[x]*PolyLog[2, x]*Zeta[3])/3 - 
    (88*PolyLog[3, 1 - x]*Zeta[3])/3 - (52*PolyLog[3, x]*Zeta[3])/3 + 
    (56*Zeta[3]^2)/3 + FF[(1 - x)^(-1)]*((-I/12)*Pi^3 + (3*Pi^4)/8 + 
      (11*Pi^2*Log[1 - x]^2)/12 + (11*Log[1 - x]^4)/24 - 
      ((77*I)/6)*Pi*Log[x] + (33*Pi^2*Log[x])/4 + ((3*I)/4)*Pi^3*Log[x] + 
      (2*I)*Pi*Log[1 - x]*Log[x] + Pi^2*Log[1 - x]*Log[x] - 
      (11*Log[1 - x]^3*Log[x])/6 - (77*Log[x]^2)/12 - 
      ((19*I)/2)*Pi*Log[x]^2 + (7*Pi^2*Log[x]^2)/8 + Log[1 - x]*Log[x]^2 - 
      ((3*I)/2)*Pi*Log[1 - x]*Log[x]^2 + (3*Log[1 - x]^2*Log[x]^2)/4 - 
      (8*Log[x]^3)/3 + ((5*I)/6)*Pi*Log[x]^3 - (Log[1 - x]*Log[x]^3)/2 + 
      (13*Log[x]^4)/24 + (I/2)*Pi*PolyLog[2, x] + (Pi^2*PolyLog[2, x])/6 + 
      (Log[x]*PolyLog[2, x])/2 - (6*I)*Pi*Log[x]*PolyLog[2, x] - 
      3*Log[x]^2*PolyLog[2, x] + (3*I)*Pi*PolyLog[3, 1 - x] + 
      3*Log[x]*PolyLog[3, 1 - x] - PolyLog[3, x]/2 + (9*I)*Pi*PolyLog[3, x] - 
      8*Log[1 - x]*PolyLog[3, x] + 17*Log[x]*PolyLog[3, x] - 
      11*PolyLog[4, 1 - x] - 17*PolyLog[4, x] + 11*PolyLog[4, -(x/(1 - x))] + 
      Zeta[3]/2 - (9*I)*Pi*Zeta[3] + 8*Log[1 - x]*Zeta[3] - 
      17*Log[x]*Zeta[3]) + FF[x]*((13*Pi^2)/3 - ((109*I)/36)*Pi^3 - 
      (7*Pi^4)/45 + ((47*I)/270)*Pi^5 + (26*Li[{3, 2}, 1, x])/9 - 
      (20*Li[{3, 2}, 1 - x, 1])/3 - 2*Li[{3, 2}, x, 1] + (35*Log[1 - x])/6 + 
      (I/3)*Pi*Log[1 - x] - (26*Pi^2*Log[1 - x])/9 + (2*I)*Pi^3*Log[1 - x] + 
      (5*Pi^4*Log[1 - x])/6 + (7*Log[1 - x]^2)/2 - 
      ((7*I)/12)*Pi*Log[1 - x]^2 + (29*Pi^2*Log[1 - x]^2)/24 - 
      (I/12)*Pi^3*Log[1 - x]^2 - I*Pi*Log[1 - x]^3 + 
      (8*Pi^2*Log[1 - x]^3)/27 - (17*Log[1 - x]^4)/24 + 
      ((5*I)/12)*Pi*Log[1 - x]^4 + (4*Log[1 - x]^5)/15 - (35*Log[x])/6 - 
      (I/3)*Pi*Log[x] - (37*Pi^2*Log[x])/18 - (I/6)*Pi^3*Log[x] - 
      (83*Pi^4*Log[x])/180 - (26*Log[1 - x]*Log[x])/3 + 
      ((17*I)/2)*Pi*Log[1 - x]*Log[x] + (23*Pi^2*Log[1 - x]*Log[x])/12 - 
      ((31*I)/18)*Pi^3*Log[1 - x]*Log[x] + 4*Log[1 - x]^2*Log[x] - 
      (2*I)*Pi*Log[1 - x]^2*Log[x] - (17*Pi^2*Log[1 - x]^2*Log[x])/9 + 
      (5*Log[1 - x]^3*Log[x])/2 + I*Pi*Log[1 - x]^3*Log[x] + 
      (Log[1 - x]^4*Log[x])/18 + (31*Log[x]^2)/6 - ((17*I)/4)*Pi*Log[x]^2 - 
      (5*Pi^2*Log[x]^2)/8 + ((5*I)/12)*Pi^3*Log[x]^2 + 
      (10*Log[1 - x]*Log[x]^2)/3 + I*Pi*Log[1 - x]*Log[x]^2 - 
      Pi^2*Log[1 - x]*Log[x]^2 - (7*Log[1 - x]^2*Log[x]^2)/4 + 
      ((23*I)/6)*Pi*Log[1 - x]^2*Log[x]^2 - (11*Log[1 - x]^3*Log[x]^2)/9 - 
      (7*Log[x]^3)/3 + (I/3)*Pi*Log[x]^3 + (Pi^2*Log[x]^3)/6 + 
      (Log[1 - x]*Log[x]^3)/6 + (I/9)*Pi*Log[1 - x]*Log[x]^3 + 
      2*Log[1 - x]^2*Log[x]^3 + Log[x]^4/8 - (I/36)*Pi*Log[x]^4 + 
      ((22*I)/3)*Pi*PolyLog[2, x] + 6*Pi^2*PolyLog[2, x] - 
      I*Pi^3*PolyLog[2, x] + (23*Log[1 - x]*PolyLog[2, x])/3 - 
      (7*I)*Pi*Log[1 - x]*PolyLog[2, x] - (23*Pi^2*Log[1 - x]*PolyLog[2, x])/
       18 - Log[1 - x]^2*PolyLog[2, x] + ((8*I)/3)*Pi*Log[1 - x]^2*
       PolyLog[2, x] + Log[1 - x]^3*PolyLog[2, x] - (Log[x]*PolyLog[2, x])/
       3 + I*Pi*Log[x]*PolyLog[2, x] - (43*Pi^2*Log[x]*PolyLog[2, x])/18 - 
      4*Log[1 - x]*Log[x]*PolyLog[2, x] + ((16*I)/3)*Pi*Log[1 - x]*Log[x]*
       PolyLog[2, x] - (11*Log[1 - x]^2*Log[x]*PolyLog[2, x])/3 + 
      3*Log[x]^2*PolyLog[2, x] + ((8*I)/3)*Pi*Log[x]^2*PolyLog[2, x] + 
      3*Log[1 - x]*Log[x]^2*PolyLog[2, x] + Log[x]^3*PolyLog[2, x] - 
      (10*Log[1 - x]*PolyLog[2, x]^2)/3 + (10*Log[x]*PolyLog[2, x]^2)/3 + 
      (23*PolyLog[3, 1 - x])/3 + I*Pi*PolyLog[3, 1 - x] - 
      (23*Pi^2*PolyLog[3, 1 - x])/18 + 6*Log[1 - x]*PolyLog[3, 1 - x] + 
      ((16*I)/3)*Pi*Log[1 - x]*PolyLog[3, 1 - x] + 
      3*Log[1 - x]^2*PolyLog[3, 1 - x] - 4*Log[x]*PolyLog[3, 1 - x] + 
      ((16*I)/3)*Pi*Log[x]*PolyLog[3, 1 - x] - 
      (22*Log[1 - x]*Log[x]*PolyLog[3, 1 - x])/3 + 
      3*Log[x]^2*PolyLog[3, 1 - x] - (20*PolyLog[2, x]*PolyLog[3, 1 - x])/3 + 
      PolyLog[3, x]/3 + (7*I)*Pi*PolyLog[3, x] + (43*Pi^2*PolyLog[3, x])/18 + 
      16*Log[1 - x]*PolyLog[3, x] - ((16*I)/3)*Pi*Log[1 - x]*PolyLog[3, x] - 
      3*Log[1 - x]^2*PolyLog[3, x] - 10*Log[x]*PolyLog[3, x] - 
      ((16*I)/3)*Pi*Log[x]*PolyLog[3, x] + 
      (2*Log[1 - x]*Log[x]*PolyLog[3, x])/3 - 3*Log[x]^2*PolyLog[3, x] - 
      (34*PolyLog[2, x]*PolyLog[3, x])/9 + 2*PolyLog[4, 1 - x] - 
      ((32*I)/3)*Pi*PolyLog[4, 1 - x] - (16*Log[1 - x]*PolyLog[4, 1 - x])/3 + 
      (44*Log[x]*PolyLog[4, 1 - x])/3 - 2*PolyLog[4, x] + 
      ((32*I)/3)*Pi*PolyLog[4, x] + (8*Log[1 - x]*PolyLog[4, x])/3 + 
      (16*Log[x]*PolyLog[4, x])/3 - 16*PolyLog[4, -(x/(1 - x))] + 
      ((28*I)/3)*Pi*PolyLog[4, -(x/(1 - x))] + 
      (14*Log[1 - x]*PolyLog[4, -(x/(1 - x))])/3 + 
      (14*Log[x]*PolyLog[4, -(x/(1 - x))])/3 - (56*PolyLog[5, 1 - x])/3 + 
      (38*PolyLog[5, x])/9 - (26*PolyLog[5, -(x/(1 - x))])/3 + 
      (20*Pi^2*Zeta[3])/9 - 8*Log[1 - x]*Zeta[3] + 8*Log[x]*Zeta[3] - 
      (40*Log[1 - x]*Log[x]*Zeta[3])/3 - (110*PolyLog[2, x]*Zeta[3])/9 - 
      (26*Zeta[5])/3) - 60*Zeta[5] + (60*I)*Pi*Zeta[5] + 
    4*Log[1 - x]*Zeta[5] + 76*Log[x]*Zeta[5] + 
    FF[x^(-1)]*(((-97*I)/6)*Pi + (325*Pi^2)/18 - ((95*I)/12)*Pi^3 + 
      (43*Pi^4)/12 - ((16*I)/45)*Pi^5 - (199*Pi^6)/1890 - 
      (22*Li[{3, 2}, 1, x])/3 + (64*I)*Pi*Li[{3, 2}, 1, x] + 
      16*Li[{3, 2}, 1 - x, 1] - (72*I)*Pi*Li[{3, 2}, 1 - x, 1] + 
      10*Li[{3, 2}, x, 1] - (96*I)*Pi*Li[{3, 2}, x, 1] - 
      16*Li[{3, 3}, 1 - x, 1] + 12*Li[{3, 3}, x, 1] + 
      16*Li[{3, 3}, -(x/(1 - x)), 1] - 36*Li[{4, 2}, 1 - x, 1] - 
      12*Li[{4, 2}, x, 1] - 6*Li[{2, 2, 2}, x, 1, 1] - (97*Log[1 - x])/6 + 
      (54*I)*Pi*Log[1 - x] - (71*Pi^2*Log[1 - x])/12 + 
      ((151*I)/12)*Pi^3*Log[1 - x] + (Pi^4*Log[1 - x])/12 + 
      ((38*I)/15)*Pi^5*Log[1 - x] - 12*Li[{3, 2}, 1, x]*Log[1 - x] + 
      12*Li[{3, 2}, x, 1]*Log[1 - x] + (141*Log[1 - x]^2)/4 - 
      ((11*I)/6)*Pi*Log[1 - x]^2 + (199*Pi^2*Log[1 - x]^2)/24 - 
      ((29*I)/12)*Pi^3*Log[1 - x]^2 - (7*Pi^4*Log[1 - x]^2)/180 - 
      Log[1 - x]^3/3 - ((22*I)/9)*Pi*Log[1 - x]^3 - (7*Pi^2*Log[1 - x]^3)/3 + 
      ((13*I)/3)*Pi^3*Log[1 - x]^3 - (7*Log[1 - x]^4)/6 - 
      (I/4)*Pi*Log[1 - x]^4 - (71*Pi^2*Log[1 - x]^4)/72 - Log[1 - x]^5/4 + 
      ((9*I)/10)*Pi*Log[1 - x]^5 - (127*Log[1 - x]^6)/180 - 
      (14*I)*Pi*Log[x] - (33*Pi^2*Log[x])/2 - ((5*I)/2)*Pi^3*Log[x] - 
      (2*Pi^4*Log[x])/45 - ((32*I)/15)*Pi^5*Log[x] + 
      64*Li[{3, 2}, 1, x]*Log[x] - 72*Li[{3, 2}, 1 - x, 1]*Log[x] - 
      96*Li[{3, 2}, x, 1]*Log[x] - 14*Log[1 - x]*Log[x] + 
      ((299*I)/6)*Pi*Log[1 - x]*Log[x] + (31*Pi^2*Log[1 - x]*Log[x])/2 - 
      ((7*I)/6)*Pi^3*Log[1 - x]*Log[x] + (101*Pi^4*Log[1 - x]*Log[x])/30 + 
      15*Log[1 - x]^2*Log[x] - ((55*I)/3)*Pi*Log[1 - x]^2*Log[x] - 
      (29*Pi^2*Log[1 - x]^2*Log[x])/6 - (8*I)*Pi^3*Log[1 - x]^2*Log[x] + 
      (91*Log[1 - x]^3*Log[x])/6 + ((16*I)/3)*Pi*Log[1 - x]^3*Log[x] + 
      (15*Pi^2*Log[1 - x]^3*Log[x])/2 + (5*Log[1 - x]^4*Log[x])/2 - 
      (4*I)*Pi*Log[1 - x]^4*Log[x] + (59*Log[1 - x]^5*Log[x])/15 + 
      ((41*I)/6)*Pi*Log[x]^2 - (5*Pi^2*Log[x]^2)/6 - (34*Pi^4*Log[x]^2)/15 + 
      (49*Log[1 - x]*Log[x]^2)/2 + ((85*I)/6)*Pi*Log[1 - x]*Log[x]^2 - 
      (8*Pi^2*Log[1 - x]*Log[x]^2)/3 - (3*I)*Pi^3*Log[1 - x]*Log[x]^2 - 
      (313*Log[1 - x]^2*Log[x]^2)/12 + (2*I)*Pi*Log[1 - x]^2*Log[x]^2 - 
      (47*Pi^2*Log[1 - x]^2*Log[x]^2)/4 + (7*Log[1 - x]^3*Log[x]^2)/3 + 
      I*Pi*Log[1 - x]^3*Log[x]^2 - (11*Log[1 - x]^4*Log[x]^2)/2 - 
      (I/9)*Pi*Log[x]^3 + (2*Pi^2*Log[x]^3)/9 + (25*Log[1 - x]*Log[x]^3)/3 - 
      ((11*I)/3)*Pi*Log[1 - x]*Log[x]^3 - (4*Pi^2*Log[1 - x]*Log[x]^3)/3 + 
      (2*Log[1 - x]^2*Log[x]^3)/3 + (12*I)*Pi*Log[1 - x]^2*Log[x]^3 + 
      (2*Log[1 - x]^3*Log[x]^3)/3 - (7*Log[1 - x]*Log[x]^4)/3 + 
      (19*Log[1 - x]^2*Log[x]^4)/4 + ((131*I)/2)*Pi*PolyLog[2, x] + 
      (59*Pi^2*PolyLog[2, x])/6 + (I/6)*Pi^3*PolyLog[2, x] + 
      (4*Pi^4*PolyLog[2, x])/15 + (181*Log[1 - x]*PolyLog[2, x])/6 - 
      (18*I)*Pi*Log[1 - x]*PolyLog[2, x] - (13*Pi^2*Log[1 - x]*PolyLog[2, x])/
       2 + (4*I)*Pi^3*Log[1 - x]*PolyLog[2, x] + 
      (21*Log[1 - x]^2*PolyLog[2, x])/2 + (4*I)*Pi*Log[1 - x]^2*
       PolyLog[2, x] - 4*Pi^2*Log[1 - x]^2*PolyLog[2, x] + 
      (7*Log[1 - x]^3*PolyLog[2, x])/3 - (5*Log[1 - x]^4*PolyLog[2, x])/2 + 
      (106*Log[x]*PolyLog[2, x])/3 + (36*I)*Pi*Log[x]*PolyLog[2, x] - 
      (23*Pi^2*Log[x]*PolyLog[2, x])/3 - 36*Log[1 - x]*Log[x]*PolyLog[2, x] + 
      6*Pi^2*Log[1 - x]*Log[x]*PolyLog[2, x] + 5*Log[1 - x]^2*Log[x]*
       PolyLog[2, x] - (12*I)*Pi*Log[1 - x]^2*Log[x]*PolyLog[2, x] + 
      16*Log[1 - x]^3*Log[x]*PolyLog[2, x] + 30*Log[x]^2*PolyLog[2, x] + 
      I*Pi*Log[x]^2*PolyLog[2, x] - Pi^2*Log[x]^2*PolyLog[2, x] + 
      3*Log[1 - x]*Log[x]^2*PolyLog[2, x] + (18*I)*Pi*Log[1 - x]*Log[x]^2*
       PolyLog[2, x] - 27*Log[1 - x]^2*Log[x]^2*PolyLog[2, x] - 
      (8*Log[x]^3*PolyLog[2, x])/3 + 10*Log[1 - x]*Log[x]^3*PolyLog[2, x] + 
      (2*I)*Pi*PolyLog[2, x]^2 - 2*Pi^2*PolyLog[2, x]^2 + 
      8*Log[1 - x]*PolyLog[2, x]^2 - (6*I)*Pi*Log[1 - x]*PolyLog[2, x]^2 + 
      3*Log[1 - x]^2*PolyLog[2, x]^2 - 6*Log[x]*PolyLog[2, x]^2 + 
      (24*I)*Pi*Log[x]*PolyLog[2, x]^2 - 12*Log[1 - x]*Log[x]*
       PolyLog[2, x]^2 + 18*Log[x]^2*PolyLog[2, x]^2 + PolyLog[2, x]^3 + 
      (181*PolyLog[3, 1 - x])/6 + (19*I)*Pi*PolyLog[3, 1 - x] - 
      (67*Pi^2*PolyLog[3, 1 - x])/2 + (5*I)*Pi^3*PolyLog[3, 1 - x] + 
      (170*Log[1 - x]*PolyLog[3, 1 - x])/3 + (8*I)*Pi*Log[1 - x]*
       PolyLog[3, 1 - x] - (4*Pi^2*Log[1 - x]*PolyLog[3, 1 - x])/3 + 
      6*Log[1 - x]^2*PolyLog[3, 1 - x] + (8*Log[1 - x]^3*PolyLog[3, 1 - x])/
       3 - (104*Log[x]*PolyLog[3, 1 - x])/3 + (16*I)*Pi*Log[x]*
       PolyLog[3, 1 - x] - 3*Pi^2*Log[x]*PolyLog[3, 1 - x] + 
      12*Log[1 - x]*Log[x]*PolyLog[3, 1 - x] - (60*I)*Pi*Log[1 - x]*Log[x]*
       PolyLog[3, 1 - x] + 4*Log[1 - x]^2*Log[x]*PolyLog[3, 1 - x] + 
      Log[x]^2*PolyLog[3, 1 - x] + (18*I)*Pi*Log[x]^2*PolyLog[3, 1 - x] - 
      66*Log[1 - x]*Log[x]^2*PolyLog[3, 1 - x] + 
      6*Log[x]^3*PolyLog[3, 1 - x] + 16*PolyLog[2, x]*PolyLog[3, 1 - x] - 
      (36*I)*Pi*PolyLog[2, x]*PolyLog[3, 1 - x] + 24*Log[1 - x]*PolyLog[2, x]*
       PolyLog[3, 1 - x] - 60*Log[x]*PolyLog[2, x]*PolyLog[3, 1 - x] + 
      12*PolyLog[3, 1 - x]^2 - (106*PolyLog[3, x])/3 - 
      (49*I)*Pi*PolyLog[3, x] + (31*Pi^2*PolyLog[3, x])/3 + 
      (97*Log[1 - x]*PolyLog[3, x])/3 + (12*I)*Pi*Log[1 - x]*PolyLog[3, x] + 
      (14*Pi^2*Log[1 - x]*PolyLog[3, x])/3 + 7*Log[1 - x]^2*PolyLog[3, x] + 
      (8*Log[1 - x]^3*PolyLog[3, x])/3 - (208*Log[x]*PolyLog[3, x])/3 - 
      (34*I)*Pi*Log[x]*PolyLog[3, x] + 2*Pi^2*Log[x]*PolyLog[3, x] - 
      2*Log[1 - x]*Log[x]*PolyLog[3, x] + (12*I)*Pi*Log[1 - x]*Log[x]*
       PolyLog[3, x] - 14*Log[1 - x]^2*Log[x]*PolyLog[3, x] - 
      16*Log[x]^2*PolyLog[3, x] + 6*Log[1 - x]*Log[x]^2*PolyLog[3, x] + 
      (14*PolyLog[2, x]*PolyLog[3, x])/3 - (8*I)*Pi*PolyLog[2, x]*
       PolyLog[3, x] + 12*Log[1 - x]*PolyLog[2, x]*PolyLog[3, x] - 
      20*Log[x]*PolyLog[2, x]*PolyLog[3, x] - 28*PolyLog[3, 1 - x]*
       PolyLog[3, x] - 20*PolyLog[3, x]^2 - (184*PolyLog[4, 1 - x])/3 - 
      (6*I)*Pi*PolyLog[4, 1 - x] + 19*Pi^2*PolyLog[4, 1 - x] - 
      8*Log[1 - x]*PolyLog[4, 1 - x] + (24*I)*Pi*Log[1 - x]*
       PolyLog[4, 1 - x] + 12*Log[1 - x]^2*PolyLog[4, 1 - x] - 
      28*Log[x]*PolyLog[4, 1 - x] + (192*I)*Pi*Log[x]*PolyLog[4, 1 - x] + 
      12*Log[1 - x]*Log[x]*PolyLog[4, 1 - x] + 204*Log[x]^2*
       PolyLog[4, 1 - x] + 24*PolyLog[2, x]*PolyLog[4, 1 - x] + 
      (143*PolyLog[4, x])/3 + (74*I)*Pi*PolyLog[4, x] - 
      17*Pi^2*PolyLog[4, x] - 2*Log[1 - x]*PolyLog[4, x] + 
      (84*I)*Pi*Log[1 - x]*PolyLog[4, x] - 6*Log[1 - x]^2*PolyLog[4, x] + 
      50*Log[x]*PolyLog[4, x] + (36*I)*Pi*Log[x]*PolyLog[4, x] + 
      96*Log[1 - x]*Log[x]*PolyLog[4, x] + 18*Log[x]^2*PolyLog[4, x] + 
      36*PolyLog[2, x]*PolyLog[4, x] - 31*PolyLog[4, -(x/(1 - x))] - 
      (8*I)*Pi*PolyLog[4, -(x/(1 - x))] - 15*Pi^2*PolyLog[4, -(x/(1 - x))] + 
      12*Log[1 - x]*PolyLog[4, -(x/(1 - x))] - (24*I)*Pi*Log[1 - x]*
       PolyLog[4, -(x/(1 - x))] - 36*Log[1 - x]^2*PolyLog[4, -(x/(1 - x))] - 
      38*Log[x]*PolyLog[4, -(x/(1 - x))] + (36*I)*Pi*Log[x]*
       PolyLog[4, -(x/(1 - x))] + 18*Log[x]^2*PolyLog[4, -(x/(1 - x))] - 
      60*PolyLog[2, x]*PolyLog[4, -(x/(1 - x))] + 56*PolyLog[5, 1 - x] - 
      (216*I)*Pi*PolyLog[5, 1 - x] - 168*Log[x]*PolyLog[5, 1 - x] - 
      (208*PolyLog[5, x])/3 - (164*I)*Pi*PolyLog[5, x] + 
      108*Log[1 - x]*PolyLog[5, x] - 164*Log[x]*PolyLog[5, x] + 
      90*PolyLog[5, -(x/(1 - x))] - (228*I)*Pi*PolyLog[5, -(x/(1 - x))] - 
      96*Log[1 - x]*PolyLog[5, -(x/(1 - x))] - 
      228*Log[x]*PolyLog[5, -(x/(1 - x))] - 156*PolyLog[6, 1 - x] + 
      12*PolyLog[6, x] + 12*PolyLog[6, -(x/(1 - x))] + (161*Zeta[3])/6 - 
      ((29*I)/3)*Pi*Zeta[3] + (23*Pi^2*Zeta[3])/2 + (31*I)*Pi^3*Zeta[3] - 
      (172*Log[1 - x]*Zeta[3])/3 - (24*I)*Pi*Log[1 - x]*Zeta[3] - 
      (8*Pi^2*Log[1 - x]*Zeta[3])/3 - 14*Log[1 - x]^2*Zeta[3] - 
      (8*Log[1 - x]^3*Zeta[3])/3 + (98*Log[x]*Zeta[3])/3 + 
      39*Pi^2*Log[x]*Zeta[3] + 36*Log[1 - x]*Log[x]*Zeta[3] - 
      (156*I)*Pi*Log[1 - x]*Log[x]*Zeta[3] + 8*Log[1 - x]^2*Log[x]*Zeta[3] + 
      7*Log[x]^2*Zeta[3] - (18*I)*Pi*Log[x]^2*Zeta[3] - 
      150*Log[1 - x]*Log[x]^2*Zeta[3] - 6*Log[x]^3*Zeta[3] + 
      (58*PolyLog[2, x]*Zeta[3])/3 - (52*I)*Pi*PolyLog[2, x]*Zeta[3] - 
      24*Log[1 - x]*PolyLog[2, x]*Zeta[3] - 28*Log[x]*PolyLog[2, x]*Zeta[3] + 
      88*PolyLog[3, 1 - x]*Zeta[3] + 52*PolyLog[3, x]*Zeta[3] - 
      56*Zeta[3]^2 + 60*Zeta[5] - (180*I)*Pi*Zeta[5] - 
      12*Log[1 - x]*Zeta[5] - 228*Log[x]*Zeta[5]) + 
    FF[x^(-2)]*((-11*Pi^4)/18 - ((38*I)/135)*Pi^5 + (199*Pi^6)/2835 + 
      (11*Li[{3, 2}, 1, x])/9 - ((128*I)/3)*Pi*Li[{3, 2}, 1, x] + 
      (4*Li[{3, 2}, 1 - x, 1])/3 + (48*I)*Pi*Li[{3, 2}, 1 - x, 1] - 
      5*Li[{3, 2}, x, 1] + (64*I)*Pi*Li[{3, 2}, x, 1] + 
      (32*Li[{3, 3}, 1 - x, 1])/3 - 8*Li[{3, 3}, x, 1] - 
      (32*Li[{3, 3}, -(x/(1 - x)), 1])/3 + 24*Li[{4, 2}, 1 - x, 1] + 
      8*Li[{4, 2}, x, 1] + 4*Li[{2, 2, 2}, x, 1, 1] - 
      ((87*I)/2)*Pi*Log[1 - x] + (23*Pi^2*Log[1 - x])/6 - 
      ((49*I)/12)*Pi^3*Log[1 - x] - (94*Pi^4*Log[1 - x])/135 - 
      ((76*I)/45)*Pi^5*Log[1 - x] + 8*Li[{3, 2}, 1, x]*Log[1 - x] - 
      8*Li[{3, 2}, x, 1]*Log[1 - x] - (87*Log[1 - x]^2)/4 - 
      ((47*I)/12)*Pi*Log[1 - x]^2 - (45*Pi^2*Log[1 - x]^2)/8 - 
      ((5*I)/4)*Pi^3*Log[1 - x]^2 + (7*Pi^4*Log[1 - x]^2)/270 - 
      Log[1 - x]^3 + ((3*I)/2)*Pi*Log[1 - x]^3 + (Pi^2*Log[1 - x]^3)/3 - 
      ((26*I)/9)*Pi^3*Log[1 - x]^3 - (5*Log[1 - x]^4)/12 - 
      ((19*I)/18)*Pi*Log[1 - x]^4 + (71*Pi^2*Log[1 - x]^4)/108 + 
      Log[1 - x]^5/45 - ((3*I)/5)*Pi*Log[1 - x]^5 + (127*Log[1 - x]^6)/270 - 
      (Pi^4*Log[x])/9 + ((64*I)/45)*Pi^5*Log[x] - 
      (128*Li[{3, 2}, 1, x]*Log[x])/3 + 48*Li[{3, 2}, 1 - x, 1]*Log[x] + 
      64*Li[{3, 2}, x, 1]*Log[x] - (I/3)*Pi*Log[1 - x]*Log[x] - 
      16*Pi^2*Log[1 - x]*Log[x] + ((29*I)/18)*Pi^3*Log[1 - x]*Log[x] - 
      (101*Pi^4*Log[1 - x]*Log[x])/45 - 7*Log[1 - x]^2*Log[x] + 
      (4*I)*Pi*Log[1 - x]^2*Log[x] + (Pi^2*Log[1 - x]^2*Log[x])/9 + 
      ((16*I)/3)*Pi^3*Log[1 - x]^2*Log[x] - (17*Log[1 - x]^3*Log[x])/6 + 
      ((16*I)/9)*Pi*Log[1 - x]^3*Log[x] - 5*Pi^2*Log[1 - x]^3*Log[x] - 
      (59*Log[1 - x]^4*Log[x])/36 + ((8*I)/3)*Pi*Log[1 - x]^4*Log[x] - 
      (118*Log[1 - x]^5*Log[x])/45 + (68*Pi^4*Log[x]^2)/45 + 
      ((13*I)/2)*Pi*Log[1 - x]*Log[x]^2 + Pi^2*Log[1 - x]*Log[x]^2 + 
      (2*I)*Pi^3*Log[1 - x]*Log[x]^2 + (13*Log[1 - x]^2*Log[x]^2)/4 - 
      ((13*I)/2)*Pi*Log[1 - x]^2*Log[x]^2 + (47*Pi^2*Log[1 - x]^2*Log[x]^2)/
       6 + 3*Log[1 - x]^3*Log[x]^2 - ((2*I)/3)*Pi*Log[1 - x]^3*Log[x]^2 + 
      (11*Log[1 - x]^4*Log[x]^2)/3 - (I/9)*Pi*Log[1 - x]*Log[x]^3 + 
      (8*Pi^2*Log[1 - x]*Log[x]^3)/9 - (8*Log[1 - x]^2*Log[x]^3)/3 - 
      (8*I)*Pi*Log[1 - x]^2*Log[x]^3 - (4*Log[1 - x]^3*Log[x]^3)/9 - 
      (19*Log[1 - x]^2*Log[x]^4)/6 - ((41*I)/3)*Pi*PolyLog[2, x] - 
      (109*Pi^2*PolyLog[2, x])/6 - ((5*I)/2)*Pi^3*PolyLog[2, x] - 
      (8*Pi^4*PolyLog[2, x])/45 - (41*Log[1 - x]*PolyLog[2, x])/3 + 
      (4*I)*Pi*Log[1 - x]*PolyLog[2, x] + (7*Pi^2*Log[1 - x]*PolyLog[2, x])/
       6 - ((8*I)/3)*Pi^3*Log[1 - x]*PolyLog[2, x] - 
      5*Log[1 - x]^2*PolyLog[2, x] - ((7*I)/3)*Pi*Log[1 - x]^2*
       PolyLog[2, x] + (8*Pi^2*Log[1 - x]^2*PolyLog[2, x])/3 - 
      Log[1 - x]^3*PolyLog[2, x] + (5*Log[1 - x]^4*PolyLog[2, x])/3 + 
      (13*I)*Pi*Log[x]*PolyLog[2, x] - (Pi^2*Log[x]*PolyLog[2, x])/3 + 
      13*Log[1 - x]*Log[x]*PolyLog[2, x] - ((2*I)/3)*Pi*Log[1 - x]*Log[x]*
       PolyLog[2, x] - 4*Pi^2*Log[1 - x]*Log[x]*PolyLog[2, x] + 
      (4*Log[1 - x]^2*Log[x]*PolyLog[2, x])/3 + (8*I)*Pi*Log[1 - x]^2*Log[x]*
       PolyLog[2, x] - (32*Log[1 - x]^3*Log[x]*PolyLog[2, x])/3 - 
      (I/3)*Pi*Log[x]^2*PolyLog[2, x] + (2*Pi^2*Log[x]^2*PolyLog[2, x])/3 - 
      Log[1 - x]*Log[x]^2*PolyLog[2, x] - (12*I)*Pi*Log[1 - x]*Log[x]^2*
       PolyLog[2, x] + 18*Log[1 - x]^2*Log[x]^2*PolyLog[2, x] - 
      (20*Log[1 - x]*Log[x]^3*PolyLog[2, x])/3 + (4*Pi^2*PolyLog[2, x]^2)/3 + 
      (2*Log[1 - x]*PolyLog[2, x]^2)/3 + (4*I)*Pi*Log[1 - x]*
       PolyLog[2, x]^2 - 2*Log[1 - x]^2*PolyLog[2, x]^2 - 
      (2*Log[x]*PolyLog[2, x]^2)/3 - (16*I)*Pi*Log[x]*PolyLog[2, x]^2 + 
      8*Log[1 - x]*Log[x]*PolyLog[2, x]^2 - 12*Log[x]^2*PolyLog[2, x]^2 - 
      (2*PolyLog[2, x]^3)/3 - (41*PolyLog[3, 1 - x])/3 - 
      (38*I)*Pi*PolyLog[3, 1 - x] + (37*Pi^2*PolyLog[3, 1 - x])/2 - 
      ((10*I)/3)*Pi^3*PolyLog[3, 1 - x] - 26*Log[1 - x]*PolyLog[3, 1 - x] - 
      ((14*I)/3)*Pi*Log[1 - x]*PolyLog[3, 1 - x] + 
      (8*Pi^2*Log[1 - x]*PolyLog[3, 1 - x])/9 - 3*Log[1 - x]^2*
       PolyLog[3, 1 - x] - (16*Log[1 - x]^3*PolyLog[3, 1 - x])/9 - 
      13*Log[x]*PolyLog[3, 1 - x] - ((74*I)/3)*Pi*Log[x]*PolyLog[3, 1 - x] + 
      2*Pi^2*Log[x]*PolyLog[3, 1 - x] + 
      (8*Log[1 - x]*Log[x]*PolyLog[3, 1 - x])/3 + (40*I)*Pi*Log[1 - x]*Log[x]*
       PolyLog[3, 1 - x] - (8*Log[1 - x]^2*Log[x]*PolyLog[3, 1 - x])/3 - 
      7*Log[x]^2*PolyLog[3, 1 - x] - (12*I)*Pi*Log[x]^2*PolyLog[3, 1 - x] + 
      44*Log[1 - x]*Log[x]^2*PolyLog[3, 1 - x] - 
      4*Log[x]^3*PolyLog[3, 1 - x] + (4*PolyLog[2, x]*PolyLog[3, 1 - x])/3 + 
      (24*I)*Pi*PolyLog[2, x]*PolyLog[3, 1 - x] - 16*Log[1 - x]*PolyLog[2, x]*
       PolyLog[3, 1 - x] + 40*Log[x]*PolyLog[2, x]*PolyLog[3, 1 - x] - 
      8*PolyLog[3, 1 - x]^2 - (13*I)*Pi*PolyLog[3, x] + 
      (Pi^2*PolyLog[3, x])/3 - 13*Log[1 - x]*PolyLog[3, x] + 
      ((2*I)/3)*Pi*Log[1 - x]*PolyLog[3, x] - 
      (28*Pi^2*Log[1 - x]*PolyLog[3, x])/9 - (16*Log[1 - x]^3*PolyLog[3, x])/
       9 + ((2*I)/3)*Pi*Log[x]*PolyLog[3, x] - (4*Pi^2*Log[x]*PolyLog[3, x])/
       3 + (2*Log[1 - x]*Log[x]*PolyLog[3, x])/3 - (8*I)*Pi*Log[1 - x]*Log[x]*
       PolyLog[3, x] + (28*Log[1 - x]^2*Log[x]*PolyLog[3, x])/3 - 
      4*Log[1 - x]*Log[x]^2*PolyLog[3, x] + (23*PolyLog[2, x]*PolyLog[3, x])/
       9 + ((16*I)/3)*Pi*PolyLog[2, x]*PolyLog[3, x] - 
      8*Log[1 - x]*PolyLog[2, x]*PolyLog[3, x] + 
      (40*Log[x]*PolyLog[2, x]*PolyLog[3, x])/3 + 
      (56*PolyLog[3, 1 - x]*PolyLog[3, x])/3 + (40*PolyLog[3, x]^2)/3 + 
      55*PolyLog[4, 1 - x] + ((76*I)/3)*Pi*PolyLog[4, 1 - x] - 
      (38*Pi^2*PolyLog[4, 1 - x])/3 - (2*Log[1 - x]*PolyLog[4, 1 - x])/3 - 
      (16*I)*Pi*Log[1 - x]*PolyLog[4, 1 - x] - 8*Log[1 - x]^2*
       PolyLog[4, 1 - x] + 10*Log[x]*PolyLog[4, 1 - x] - 
      (128*I)*Pi*Log[x]*PolyLog[4, 1 - x] - 8*Log[1 - x]*Log[x]*
       PolyLog[4, 1 - x] - 136*Log[x]^2*PolyLog[4, 1 - x] - 
      16*PolyLog[2, x]*PolyLog[4, 1 - x] - 13*PolyLog[4, x] - 
      ((76*I)/3)*Pi*PolyLog[4, x] + (34*Pi^2*PolyLog[4, x])/3 + 
      12*Log[1 - x]*PolyLog[4, x] - (56*I)*Pi*Log[1 - x]*PolyLog[4, x] + 
      4*Log[1 - x]^2*PolyLog[4, x] - 14*Log[x]*PolyLog[4, x] - 
      (24*I)*Pi*Log[x]*PolyLog[4, x] - 64*Log[1 - x]*Log[x]*PolyLog[4, x] - 
      12*Log[x]^2*PolyLog[4, x] - 24*PolyLog[2, x]*PolyLog[4, x] - 
      13*PolyLog[4, -(x/(1 - x))] - ((74*I)/3)*Pi*PolyLog[4, -(x/(1 - x))] + 
      10*Pi^2*PolyLog[4, -(x/(1 - x))] + 
      (4*Log[1 - x]*PolyLog[4, -(x/(1 - x))])/3 + (16*I)*Pi*Log[1 - x]*
       PolyLog[4, -(x/(1 - x))] + 24*Log[1 - x]^2*PolyLog[4, -(x/(1 - x))] - 
      14*Log[x]*PolyLog[4, -(x/(1 - x))] - (24*I)*Pi*Log[x]*
       PolyLog[4, -(x/(1 - x))] - 12*Log[x]^2*PolyLog[4, -(x/(1 - x))] + 
      40*PolyLog[2, x]*PolyLog[4, -(x/(1 - x))] + 14*PolyLog[5, 1 - x] + 
      (144*I)*Pi*PolyLog[5, 1 - x] + 112*Log[x]*PolyLog[5, 1 - x] + 
      (47*PolyLog[5, x])/9 + ((328*I)/3)*Pi*PolyLog[5, x] - 
      72*Log[1 - x]*PolyLog[5, x] + (328*Log[x]*PolyLog[5, x])/3 + 
      4*PolyLog[5, -(x/(1 - x))] + (152*I)*Pi*PolyLog[5, -(x/(1 - x))] + 
      64*Log[1 - x]*PolyLog[5, -(x/(1 - x))] + 
      152*Log[x]*PolyLog[5, -(x/(1 - x))] + 104*PolyLog[6, 1 - x] - 
      8*PolyLog[6, x] - 8*PolyLog[6, -(x/(1 - x))] + (41*Zeta[3])/3 + 
      (38*I)*Pi*Zeta[3] - (115*Pi^2*Zeta[3])/6 - ((62*I)/3)*Pi^3*Zeta[3] + 
      26*Log[1 - x]*Zeta[3] + ((14*I)/3)*Pi*Log[1 - x]*Zeta[3] + 
      (16*Pi^2*Log[1 - x]*Zeta[3])/9 + 3*Log[1 - x]^2*Zeta[3] + 
      (16*Log[1 - x]^3*Zeta[3])/9 + 13*Log[x]*Zeta[3] + 
      ((74*I)/3)*Pi*Log[x]*Zeta[3] - 26*Pi^2*Log[x]*Zeta[3] + 
      (4*Log[1 - x]*Log[x]*Zeta[3])/3 + (104*I)*Pi*Log[1 - x]*Log[x]*
       Zeta[3] - (16*Log[1 - x]^2*Log[x]*Zeta[3])/3 + 7*Log[x]^2*Zeta[3] + 
      (12*I)*Pi*Log[x]^2*Zeta[3] + 100*Log[1 - x]*Log[x]^2*Zeta[3] + 
      4*Log[x]^3*Zeta[3] + (103*PolyLog[2, x]*Zeta[3])/9 + 
      ((104*I)/3)*Pi*PolyLog[2, x]*Zeta[3] + 16*Log[1 - x]*PolyLog[2, x]*
       Zeta[3] + (56*Log[x]*PolyLog[2, x]*Zeta[3])/3 - 
      (176*PolyLog[3, 1 - x]*Zeta[3])/3 - (104*PolyLog[3, x]*Zeta[3])/3 + 
      (112*Zeta[3]^2)/3 - (20*Zeta[5])/3 + (120*I)*Pi*Zeta[5] + 
      8*Log[1 - x]*Zeta[5] + 152*Log[x]*Zeta[5])) + 
  COLOR[CA^2*CF]*(-40178141/419904 - ((1174997*I)/11664)*Pi + 
    (34129*Pi^2)/17496 - ((33295*I)/1944)*Pi^3 - (56149*Pi^4)/19440 + 
    ((457*I)/720)*Pi^5 - (2641*Pi^6)/408240 + (637*Li[{3, 2}, 1, x])/72 + 
    ((59*I)/12)*Pi*Li[{3, 2}, 1, x] - (53*Li[{3, 2}, 1 - x, 1])/6 - 
    (5*I)*Pi*Li[{3, 2}, 1 - x, 1] - (347*Li[{3, 2}, x, 1])/24 - 
    ((53*I)/4)*Pi*Li[{3, 2}, x, 1] + (73*Li[{3, 3}, 1 - x, 1])/12 - 
    (19*Li[{3, 3}, x, 1])/6 + 3*Li[{3, 3}, -(x/(1 - x)), 1] + 
    (31*Li[{4, 2}, 1 - x, 1])/4 - 5*Li[{2, 2, 2}, x, 1, 1] - 
    (3437*Log[1 - x])/648 + ((9281*I)/216)*Pi*Log[1 - x] + 
    (38759*Pi^2*Log[1 - x])/864 + ((1447*I)/144)*Pi^3*Log[1 - x] + 
    (565*Pi^4*Log[1 - x])/432 + ((113*I)/180)*Pi^5*Log[1 - x] - 
    (187*Li[{3, 2}, 1, x]*Log[1 - x])/12 + 19*Li[{3, 2}, 1 - x, 1]*
     Log[1 - x] + (127*Li[{3, 2}, x, 1]*Log[1 - x])/4 + 
    (8813*Log[1 - x]^2)/864 - ((3367*I)/144)*Pi*Log[1 - x]^2 - 
    (3227*Pi^2*Log[1 - x]^2)/432 - ((787*I)/144)*Pi^3*Log[1 - x]^2 - 
    (187*Pi^4*Log[1 - x]^2)/1440 + (4973*Log[1 - x]^3)/864 + 
    ((275*I)/72)*Pi*Log[1 - x]^3 - (4*Pi^2*Log[1 - x]^3)/27 + 
    ((35*I)/36)*Pi^3*Log[1 - x]^3 - (1699*Log[1 - x]^4)/864 - 
    ((415*I)/288)*Pi*Log[1 - x]^4 - (59*Pi^2*Log[1 - x]^4)/72 - 
    (31*Log[1 - x]^5)/480 + ((7*I)/20)*Pi*Log[1 - x]^5 - 
    (259*Log[1 - x]^6)/1440 - (145*Log[x])/8 + ((23009*I)/648)*Pi*Log[x] + 
    (22483*Pi^2*Log[x])/2592 + ((1825*I)/432)*Pi^3*Log[x] + 
    (143*Pi^4*Log[x])/2160 - ((83*I)/360)*Pi^5*Log[x] + 
    (21*Li[{3, 2}, 1, x]*Log[x])/2 - 24*Li[{3, 2}, 1 - x, 1]*Log[x] - 
    35*Li[{3, 2}, x, 1]*Log[x] + (2437*Log[1 - x]*Log[x])/144 + 
    ((641*I)/72)*Pi*Log[1 - x]*Log[x] - (5269*Pi^2*Log[1 - x]*Log[x])/432 - 
    ((25*I)/18)*Pi^3*Log[1 - x]*Log[x] + (13*Pi^4*Log[1 - x]*Log[x])/45 - 
    (5243*Log[1 - x]^2*Log[x])/48 - ((353*I)/24)*Pi*Log[1 - x]^2*Log[x] + 
    (49*Pi^2*Log[1 - x]^2*Log[x])/24 - ((39*I)/8)*Pi^3*Log[1 - x]^2*Log[x] + 
    (75*Log[1 - x]^3*Log[x])/8 + ((209*I)/24)*Pi*Log[1 - x]^3*Log[x] + 
    (73*Pi^2*Log[1 - x]^3*Log[x])/18 + (37*Log[1 - x]^4*Log[x])/9 - 
    ((43*I)/16)*Pi*Log[1 - x]^4*Log[x] + (73*Log[1 - x]^5*Log[x])/60 + 
    (31213*Log[x]^2)/2592 - ((10733*I)/432)*Pi*Log[x]^2 - 
    (35*Pi^2*Log[x]^2)/24 + ((13*I)/72)*Pi^3*Log[x]^2 - 
    (53*Pi^4*Log[x]^2)/72 + (4007*Log[1 - x]*Log[x]^2)/96 + 
    ((135*I)/16)*Pi*Log[1 - x]*Log[x]^2 + (41*Pi^2*Log[1 - x]*Log[x]^2)/72 + 
    ((2*I)/3)*Pi^3*Log[1 - x]*Log[x]^2 + (835*Log[1 - x]^2*Log[x]^2)/144 - 
    ((7*I)/12)*Pi*Log[1 - x]^2*Log[x]^2 - (9*Pi^2*Log[1 - x]^2*Log[x]^2)/4 - 
    (43*Log[1 - x]^3*Log[x]^2)/8 + ((113*I)/24)*Pi*Log[1 - x]^3*Log[x]^2 - 
    (47*Log[1 - x]^4*Log[x]^2)/12 - (1727*Log[x]^3)/162 + 
    ((2047*I)/432)*Pi*Log[x]^3 + (11*Pi^2*Log[x]^3)/54 + 
    (61*Log[1 - x]*Log[x]^3)/36 - ((37*I)/9)*Pi*Log[1 - x]*Log[x]^3 + 
    (5*Pi^2*Log[1 - x]*Log[x]^3)/36 + (307*Log[1 - x]^2*Log[x]^3)/144 - 
    ((7*I)/6)*Pi*Log[1 - x]^2*Log[x]^3 + (8*Log[1 - x]^3*Log[x]^3)/3 + 
    (503*Log[x]^4)/288 + (I/12)*Pi*Log[x]^4 - (7*Log[1 - x]*Log[x]^4)/8 - 
    (17*Log[1 - x]^2*Log[x]^4)/48 + FF[(1 - x)^(-2)]*
     (-(Pi^2*Log[x]^2)/8 + (I/8)*Pi*Log[x]^3 + Log[x]^4/32) - 
    ((466*I)/9)*Pi*PolyLog[2, x] + (1267*Pi^2*PolyLog[2, x])/216 - 
    ((17*I)/3)*Pi^3*PolyLog[2, x] + (83*Pi^4*PolyLog[2, x])/360 - 
    (20191*Log[1 - x]*PolyLog[2, x])/144 - ((427*I)/24)*Pi*Log[1 - x]*
     PolyLog[2, x] + (149*Pi^2*Log[1 - x]*PolyLog[2, x])/72 - 
    ((23*I)/6)*Pi^3*Log[1 - x]*PolyLog[2, x] + 
    (241*Log[1 - x]^2*PolyLog[2, x])/24 + ((65*I)/8)*Pi*Log[1 - x]^2*
     PolyLog[2, x] - (17*Pi^2*Log[1 - x]^2*PolyLog[2, x])/12 + 
    (347*Log[1 - x]^3*PolyLog[2, x])/72 - ((13*I)/12)*Pi*Log[1 - x]^3*
     PolyLog[2, x] - (37*Log[1 - x]^4*PolyLog[2, x])/48 + 
    (1415*Log[x]*PolyLog[2, x])/16 + ((589*I)/72)*Pi*Log[x]*PolyLog[2, x] + 
    (349*Pi^2*Log[x]*PolyLog[2, x])/72 - (I/2)*Pi^3*Log[x]*PolyLog[2, x] - 
    (425*Log[1 - x]*Log[x]*PolyLog[2, x])/24 - ((5*I)/2)*Pi*Log[1 - x]*Log[x]*
     PolyLog[2, x] + (11*Pi^2*Log[1 - x]*Log[x]*PolyLog[2, x])/6 - 
    (43*Log[1 - x]^2*Log[x]*PolyLog[2, x])/4 + ((15*I)/4)*Pi*Log[1 - x]^2*
     Log[x]*PolyLog[2, x] + 4*Log[1 - x]^3*Log[x]*PolyLog[2, x] + 
    (367*Log[x]^2*PolyLog[2, x])/36 - ((83*I)/12)*Pi*Log[x]^2*PolyLog[2, x] - 
    (Pi^2*Log[x]^2*PolyLog[2, x])/4 + (61*Log[1 - x]*Log[x]^2*PolyLog[2, x])/
     12 - ((3*I)/4)*Pi*Log[1 - x]*Log[x]^2*PolyLog[2, x] - 
    Log[1 - x]^2*Log[x]^2*PolyLog[2, x] - (11*Log[x]^3*PolyLog[2, x])/8 - 
    (I/6)*Pi*Log[x]^3*PolyLog[2, x] - (7*Log[1 - x]*Log[x]^3*PolyLog[2, x])/
     12 - (Log[x]^4*PolyLog[2, x])/24 + ((13*I)/8)*Pi*PolyLog[2, x]^2 + 
    (Pi^2*PolyLog[2, x]^2)/12 - (53*Log[1 - x]*PolyLog[2, x]^2)/12 + 
    ((7*I)/4)*Pi*Log[1 - x]*PolyLog[2, x]^2 + 
    (3*Log[1 - x]^2*PolyLog[2, x]^2)/8 + (145*Log[x]*PolyLog[2, x]^2)/24 - 
    (I/4)*Pi*Log[x]*PolyLog[2, x]^2 + Log[1 - x]*Log[x]*PolyLog[2, x]^2 - 
    (5*Log[x]^2*PolyLog[2, x]^2)/8 + (5*PolyLog[2, x]^3)/6 - 
    (20191*PolyLog[3, 1 - x])/144 - ((19*I)/12)*Pi*PolyLog[3, 1 - x] + 
    (17*Pi^2*PolyLog[3, 1 - x])/8 - ((43*I)/12)*Pi^3*PolyLog[3, 1 - x] - 
    (190*Log[1 - x]*PolyLog[3, 1 - x])/9 + ((91*I)/4)*Pi*Log[1 - x]*
     PolyLog[3, 1 - x] - (7*Pi^2*Log[1 - x]*PolyLog[3, 1 - x])/4 + 
    (173*Log[1 - x]^2*PolyLog[3, 1 - x])/8 - ((5*I)/4)*Pi*Log[1 - x]^2*
     PolyLog[3, 1 - x] + (11*Log[1 - x]^3*PolyLog[3, 1 - x])/12 + 
    (1429*Log[x]*PolyLog[3, 1 - x])/36 - ((103*I)/12)*Pi*Log[x]*
     PolyLog[3, 1 - x] + (13*Pi^2*Log[x]*PolyLog[3, 1 - x])/2 - 
    (77*Log[1 - x]*Log[x]*PolyLog[3, 1 - x])/3 + (4*I)*Pi*Log[1 - x]*Log[x]*
     PolyLog[3, 1 - x] + (43*Log[1 - x]^2*Log[x]*PolyLog[3, 1 - x])/4 + 
    (55*Log[x]^2*PolyLog[3, 1 - x])/24 - ((7*I)/2)*Pi*Log[x]^2*
     PolyLog[3, 1 - x] - 17*Log[1 - x]*Log[x]^2*PolyLog[3, 1 - x] - 
    (5*Log[x]^3*PolyLog[3, 1 - x])/6 - (53*PolyLog[2, x]*PolyLog[3, 1 - x])/
     6 + ((5*I)/2)*Pi*PolyLog[2, x]*PolyLog[3, 1 - x] + 
    (21*Log[1 - x]*PolyLog[2, x]*PolyLog[3, 1 - x])/2 - 
    8*Log[x]*PolyLog[2, x]*PolyLog[3, 1 - x] - (211*PolyLog[3, 1 - x]^2)/24 - 
    (1415*PolyLog[3, x])/16 + ((449*I)/12)*Pi*PolyLog[3, x] - 
    (767*Pi^2*PolyLog[3, x])/72 + ((7*I)/6)*Pi^3*PolyLog[3, x] + 
    (5291*Log[1 - x]*PolyLog[3, x])/72 + ((37*I)/4)*Pi*Log[1 - x]*
     PolyLog[3, x] + (11*Pi^2*Log[1 - x]*PolyLog[3, x])/6 - 
    (7*Log[1 - x]^2*PolyLog[3, x])/6 - ((15*I)/4)*Pi*Log[1 - x]^2*
     PolyLog[3, x] - (9*Log[1 - x]^3*PolyLog[3, x])/4 - 
    (2201*Log[x]*PolyLog[3, x])/72 + ((145*I)/12)*Pi*Log[x]*PolyLog[3, x] - 
    (Pi^2*Log[x]*PolyLog[3, x])/3 + (95*Log[1 - x]*Log[x]*PolyLog[3, x])/12 + 
    (7*I)*Pi*Log[1 - x]*Log[x]*PolyLog[3, x] - 5*Log[1 - x]^2*Log[x]*
     PolyLog[3, x] - (19*Log[x]^2*PolyLog[3, x])/12 - 
    Log[1 - x]*Log[x]^2*PolyLog[3, x] - (233*PolyLog[2, x]*PolyLog[3, x])/
     72 + ((65*I)/12)*Pi*PolyLog[2, x]*PolyLog[3, x] - 
    (79*Log[1 - x]*PolyLog[2, x]*PolyLog[3, x])/12 + 
    12*Log[x]*PolyLog[2, x]*PolyLog[3, x] - 19*PolyLog[3, 1 - x]*
     PolyLog[3, x] + (13*PolyLog[3, x]^2)/12 + (1411*PolyLog[4, 1 - x])/18 - 
    ((87*I)/4)*Pi*PolyLog[4, 1 - x] - (Pi^2*PolyLog[4, 1 - x])/6 - 
    (103*Log[1 - x]*PolyLog[4, 1 - x])/3 - (14*I)*Pi*Log[1 - x]*
     PolyLog[4, 1 - x] - (53*Log[1 - x]^2*PolyLog[4, 1 - x])/4 + 
    (127*Log[x]*PolyLog[4, 1 - x])/4 + ((43*I)/2)*Pi*Log[x]*
     PolyLog[4, 1 - x] - 55*Log[1 - x]*Log[x]*PolyLog[4, 1 - x] + 
    69*Log[x]^2*PolyLog[4, 1 - x] - (PolyLog[2, x]*PolyLog[4, 1 - x])/2 + 
    (74*PolyLog[4, x])/3 - ((125*I)/4)*Pi*PolyLog[4, x] + 
    (29*Pi^2*PolyLog[4, x])/6 - (133*Log[1 - x]*PolyLog[4, x])/12 + 
    ((39*I)/2)*Pi*Log[1 - x]*PolyLog[4, x] - (179*Log[1 - x]^2*PolyLog[4, x])/
     4 + (23*Log[x]*PolyLog[4, x])/3 - (7*I)*Pi*Log[x]*PolyLog[4, x] + 
    (121*Log[1 - x]*Log[x]*PolyLog[4, x])/2 + 3*Log[x]^2*PolyLog[4, x] - 
    (39*PolyLog[2, x]*PolyLog[4, x])/2 + 
    FF[x]^2*((-277*Pi^2)/48 - ((203*I)/48)*Pi^3 - (463*Pi^4)/320 + 
      (731*Pi^2*Log[1 - x])/144 + ((73*I)/48)*Pi^3*Log[1 - x] - 
      (277*Log[1 - x]^2)/48 - ((203*I)/48)*Pi*Log[1 - x]^2 - 
      (113*Pi^2*Log[1 - x]^2)/96 + (61*Log[1 - x]^3)/144 + 
      ((35*I)/16)*Pi*Log[1 - x]^3 + (35*Log[1 - x]^4)/64 + 
      (11*Pi^2*Log[x])/4 + ((89*I)/48)*Pi^3*Log[x] + 
      (277*Log[1 - x]*Log[x])/24 + ((203*I)/24)*Pi*Log[1 - x]*Log[x] + 
      (31*Pi^2*Log[1 - x]*Log[x])/8 - (467*Log[1 - x]^2*Log[x])/48 - 
      ((73*I)/16)*Pi*Log[1 - x]^2*Log[x] - (19*Log[1 - x]^3*Log[x])/16 - 
      (277*Log[x]^2)/48 - ((203*I)/48)*Pi*Log[x]^2 - (97*Pi^2*Log[x]^2)/96 + 
      (203*Log[1 - x]*Log[x]^2)/48 - ((105*I)/16)*Pi*Log[1 - x]*Log[x]^2 - 
      (89*Log[1 - x]^2*Log[x]^2)/32 + (61*Log[x]^3)/144 + 
      ((35*I)/16)*Pi*Log[x]^3 - (35*Log[1 - x]*Log[x]^3)/16 + 
      (35*Log[x]^4)/64 - (335*Log[1 - x]*PolyLog[2, x])/24 + 
      (2*I)*Pi*Log[1 - x]*PolyLog[2, x] + Log[1 - x]^2*PolyLog[2, x] + 
      (335*Log[x]*PolyLog[2, x])/24 - (2*I)*Pi*Log[x]*PolyLog[2, x] - 
      Log[x]^2*PolyLog[2, x] - (335*PolyLog[3, 1 - x])/24 - 
      ((81*I)/4)*Pi*PolyLog[3, 1 - x] - (73*Log[1 - x]*PolyLog[3, 1 - x])/8 - 
      (89*Log[x]*PolyLog[3, 1 - x])/8 - (335*PolyLog[3, x])/24 - 
      ((81*I)/4)*Pi*PolyLog[3, x] - (89*Log[1 - x]*PolyLog[3, x])/8 - 
      (73*Log[x]*PolyLog[3, x])/8 + (81*PolyLog[4, 1 - x])/4 + 
      (81*PolyLog[4, x])/4) - (193*PolyLog[4, -(x/(1 - x))])/12 - 
    ((73*I)/12)*Pi*PolyLog[4, -(x/(1 - x))] + 
    4*Pi^2*PolyLog[4, -(x/(1 - x))] - (5*Log[1 - x]*PolyLog[4, -(x/(1 - x))])/
     2 + ((13*I)/2)*Pi*Log[1 - x]*PolyLog[4, -(x/(1 - x))] + 
    (27*Log[1 - x]^2*PolyLog[4, -(x/(1 - x))])/4 - 
    (43*Log[x]*PolyLog[4, -(x/(1 - x))])/12 - (13*I)*Pi*Log[x]*
     PolyLog[4, -(x/(1 - x))] - 16*Log[1 - x]*Log[x]*
     PolyLog[4, -(x/(1 - x))] + (3*Log[x]^2*PolyLog[4, -(x/(1 - x))])/2 - 
    19*PolyLog[2, x]*PolyLog[4, -(x/(1 - x))] + 
    FF[x]*((49*Pi^2)/72 - (I/48)*Pi^3 + (529*Pi^4)/240 - (47*Log[1 - x])/2 - 
      ((155*I)/24)*Pi*Log[1 - x] - (509*Pi^2*Log[1 - x])/72 - 
      ((11*I)/4)*Pi^3*Log[1 - x] + (29*Log[1 - x]^2)/144 + 
      ((403*I)/48)*Pi*Log[1 - x]^2 + (4*Pi^2*Log[1 - x]^2)/3 - 
      (5*Log[1 - x]^3)/144 - ((25*I)/12)*Pi*Log[1 - x]^3 - Log[1 - x]^4/3 + 
      (47*Log[x])/2 + ((155*I)/24)*Pi*Log[x] + (157*Pi^2*Log[x])/48 - 
      ((17*I)/6)*Pi^3*Log[x] - (49*Log[1 - x]*Log[x])/36 + 
      ((179*I)/24)*Pi*Log[1 - x]*Log[x] - (35*Pi^2*Log[1 - x]*Log[x])/6 + 
      (219*Log[1 - x]^2*Log[x])/16 + ((33*I)/4)*Pi*Log[1 - x]^2*Log[x] + 
      (7*Log[1 - x]^3*Log[x])/3 + (167*Log[x]^2)/144 - 
      ((227*I)/48)*Pi*Log[x]^2 + (3*Pi^2*Log[x]^2)/2 - 
      (53*Log[1 - x]*Log[x]^2)/48 + ((15*I)/2)*Pi*Log[1 - x]*Log[x]^2 + 
      (19*Log[1 - x]^2*Log[x]^2)/4 - (65*Log[x]^3)/144 - 
      ((5*I)/2)*Pi*Log[x]^3 + (13*Log[1 - x]*Log[x]^3)/6 - (13*Log[x]^4)/24 + 
      ((89*I)/4)*Pi*PolyLog[2, x] - (5*Pi^2*PolyLog[2, x])/12 + 
      (337*Log[1 - x]*PolyLog[2, x])/24 + (2*I)*Pi*Log[1 - x]*PolyLog[2, x] + 
      Log[1 - x]^2*PolyLog[2, x] + (197*Log[x]*PolyLog[2, x])/24 - 
      (2*I)*Pi*Log[x]*PolyLog[2, x] - Log[x]^2*PolyLog[2, x] + 
      (337*PolyLog[3, 1 - x])/24 + ((67*I)/2)*Pi*PolyLog[3, 1 - x] + 
      (33*Log[1 - x]*PolyLog[3, 1 - x])/2 + 17*Log[x]*PolyLog[3, 1 - x] - 
      (197*PolyLog[3, x])/24 + ((67*I)/2)*Pi*PolyLog[3, x] + 
      (29*Log[1 - x]*PolyLog[3, x])/2 + 19*Log[x]*PolyLog[3, x] - 
      (67*PolyLog[4, 1 - x])/2 - (67*PolyLog[4, x])/2 + 
      (5*PolyLog[4, -(x/(1 - x))])/2) + 4*PolyLog[5, 1 - x] + 
    (15*I)*Pi*PolyLog[5, 1 - x] + (159*Log[1 - x]*PolyLog[5, 1 - x])/2 - 
    59*Log[x]*PolyLog[5, 1 - x] - (923*PolyLog[5, x])/72 - 
    ((235*I)/12)*Pi*PolyLog[5, x] + (359*Log[1 - x]*PolyLog[5, x])/12 - 
    (157*Log[x]*PolyLog[5, x])/2 - (17*PolyLog[5, -(x/(1 - x))])/3 - 
    ((7*I)/2)*Pi*PolyLog[5, -(x/(1 - x))] + 
    (119*Log[1 - x]*PolyLog[5, -(x/(1 - x))])/2 - 
    81*Log[x]*PolyLog[5, -(x/(1 - x))] - (87*PolyLog[6, 1 - x])/2 + 
    38*PolyLog[6, x] + 23*PolyLog[6, -(x/(1 - x))] + (142087*Zeta[3])/972 + 
    ((878*I)/27)*Pi*Zeta[3] - (287*Pi^2*Zeta[3])/36 + 
    ((77*I)/36)*Pi^3*Zeta[3] + (23*Log[1 - x]*Zeta[3])/4 - 
    ((19*I)/2)*Pi*Log[1 - x]*Zeta[3] - (25*Pi^2*Log[1 - x]*Zeta[3])/4 - 
    (557*Log[1 - x]^2*Zeta[3])/24 + ((15*I)/4)*Pi*Log[1 - x]^2*Zeta[3] + 
    (11*Log[1 - x]^3*Zeta[3])/4 - (583*Log[x]*Zeta[3])/12 + 
    (I/2)*Pi*Log[x]*Zeta[3] + 5*Pi^2*Log[x]*Zeta[3] + 
    (77*Log[1 - x]*Log[x]*Zeta[3])/4 - (24*I)*Pi*Log[1 - x]*Log[x]*Zeta[3] + 
    (163*Log[1 - x]^2*Log[x]*Zeta[3])/4 - (305*Log[x]^2*Zeta[3])/24 + 
    ((9*I)/2)*Pi*Log[x]^2*Zeta[3] - 49*Log[1 - x]*Log[x]^2*Zeta[3] + 
    (5*Log[x]^3*Zeta[3])/6 + (173*PolyLog[2, x]*Zeta[3])/72 + 
    (I/12)*Pi*PolyLog[2, x]*Zeta[3] - (65*Log[1 - x]*PolyLog[2, x]*Zeta[3])/
     12 + (11*Log[x]*PolyLog[2, x]*Zeta[3])/2 + 2*PolyLog[3, 1 - x]*Zeta[3] + 
    9*PolyLog[3, x]*Zeta[3] - (178*Zeta[3]^2)/9 + 
    FF[(1 - x)^(-1)]*(((139*I)/72)*Pi^3 + (301*Pi^4)/720 - 
      (I/6)*Pi^3*Log[1 - x] + (29*Pi^2*Log[1 - x]^2)/24 + 
      (29*Log[1 - x]^4)/48 - ((493*I)/48)*Pi*Log[x] - (31*Pi^2*Log[x])/72 - 
      ((5*I)/12)*Pi^3*Log[x] - ((19*I)/8)*Pi*Log[1 - x]*Log[x] - 
      (Pi^2*Log[1 - x]*Log[x])/6 + (I/2)*Pi*Log[1 - x]^2*Log[x] - 
      (29*Log[1 - x]^3*Log[x])/12 - (493*Log[x]^2)/96 - (I/6)*Pi*Log[x]^2 + 
      (19*Pi^2*Log[x]^2)/24 - (19*Log[1 - x]*Log[x]^2)/16 + 
      (Log[1 - x]^2*Log[x]^2)/2 - (97*Log[x]^3)/144 + (I/12)*Pi*Log[x]^3 + 
      (13*Log[x]^4)/48 - ((139*I)/12)*Pi*PolyLog[2, x] - 
      (7*Pi^2*PolyLog[2, x])/12 + I*Pi*Log[1 - x]*PolyLog[2, x] - 
      (139*Log[x]*PolyLog[2, x])/12 - I*Pi*Log[x]*PolyLog[2, x] + 
      Log[1 - x]*Log[x]*PolyLog[2, x] - Log[x]^2*PolyLog[2, x] + 
      I*Pi*PolyLog[3, 1 - x] + Log[x]*PolyLog[3, 1 - x] + 
      (139*PolyLog[3, x])/12 - ((9*I)/2)*Pi*PolyLog[3, x] - 
      (29*Log[1 - x]*PolyLog[3, x])/2 + 10*Log[x]*PolyLog[3, x] - 
      (29*PolyLog[4, 1 - x])/2 - (7*PolyLog[4, x])/2 + 
      (29*PolyLog[4, -(x/(1 - x))])/2 - (139*Zeta[3])/12 + 
      ((9*I)/2)*Pi*Zeta[3] + (29*Log[1 - x]*Zeta[3])/2 - 10*Log[x]*Zeta[3]) - 
    (881*Zeta[5])/18 - ((99*I)/2)*Pi*Zeta[5] + (157*Log[1 - x]*Zeta[5])/2 - 
    (139*Log[x]*Zeta[5])/2 + FF[x^(-2)]*((-1799*Pi^4)/6480 + 
      ((47*I)/360)*Pi^5 + (781*Pi^6)/22680 + (262*Li[{3, 2}, 1, x])/9 + 
      ((19*I)/12)*Pi*Li[{3, 2}, 1, x] - 44*Li[{3, 2}, 1 - x, 1] - 
      (13*I)*Pi*Li[{3, 2}, 1 - x, 1] - (263*Li[{3, 2}, x, 1])/4 - 
      ((73*I)/4)*Pi*Li[{3, 2}, x, 1] - (21*Li[{3, 3}, 1 - x, 1])/4 + 
      6*Li[{3, 3}, x, 1] + (40*Li[{3, 3}, -(x/(1 - x)), 1])/3 - 
      (13*Li[{4, 2}, 1 - x, 1])/4 + (27*Li[{4, 2}, x, 1])/2 + 
      (5*Li[{2, 2, 2}, x, 1, 1])/4 + ((35861*I)/648)*Pi*Log[1 - x] - 
      (1103*Pi^2*Log[1 - x])/648 + ((3733*I)/216)*Pi^3*Log[1 - x] + 
      (217*Pi^4*Log[1 - x])/1440 + ((169*I)/360)*Pi^5*Log[1 - x] - 
      (131*Li[{3, 2}, 1, x]*Log[1 - x])/4 + 22*Li[{3, 2}, 1 - x, 1]*
       Log[1 - x] + (181*Li[{3, 2}, x, 1]*Log[1 - x])/4 + 
      (35861*Log[1 - x]^2)/1296 - ((6379*I)/216)*Pi*Log[1 - x]^2 + 
      (2575*Pi^2*Log[1 - x]^2)/432 - ((133*I)/48)*Pi^3*Log[1 - x]^2 - 
      (1103*Pi^4*Log[1 - x]^2)/4320 - (39377*Log[1 - x]^3)/2592 + 
      ((3349*I)/432)*Pi*Log[1 - x]^3 + (5*Pi^2*Log[1 - x]^3)/9 + 
      ((55*I)/36)*Pi^3*Log[1 - x]^3 + (10493*Log[1 - x]^4)/1728 - 
      ((305*I)/288)*Pi*Log[1 - x]^4 - (455*Pi^2*Log[1 - x]^4)/216 - 
      (859*Log[1 - x]^5)/720 + ((79*I)/120)*Pi*Log[1 - x]^5 - 
      (4001*Log[1 - x]^6)/4320 - (29*Pi^4*Log[x])/20 - 
      ((73*I)/180)*Pi^5*Log[x] + (221*Li[{3, 2}, 1, x]*Log[x])/6 - 
      35*Li[{3, 2}, 1 - x, 1]*Log[x] - 66*Li[{3, 2}, x, 1]*Log[x] + 
      ((147*I)/16)*Pi*Log[1 - x]*Log[x] - (3701*Pi^2*Log[1 - x]*Log[x])/108 - 
      ((227*I)/72)*Pi^3*Log[1 - x]*Log[x] - (43*Pi^4*Log[1 - x]*Log[x])/90 + 
      (1435*Log[1 - x]^2*Log[x])/288 - ((337*I)/72)*Pi*Log[1 - x]^2*Log[x] + 
      (2659*Pi^2*Log[1 - x]^2*Log[x])/144 - ((211*I)/24)*Pi^3*Log[1 - x]^2*
       Log[x] - (4967*Log[1 - x]^3*Log[x])/144 - ((3*I)/2)*Pi*Log[1 - x]^3*
       Log[x] + (89*Pi^2*Log[1 - x]^3*Log[x])/12 + (259*Log[1 - x]^4*Log[x])/
       24 - ((67*I)/16)*Pi*Log[1 - x]^4*Log[x] + (49*Log[1 - x]^5*Log[x])/9 - 
      (79*Pi^4*Log[x]^2)/60 + ((73*I)/6)*Pi*Log[1 - x]*Log[x]^2 - 
      (35*Pi^2*Log[1 - x]*Log[x]^2)/8 + ((61*I)/12)*Pi^3*Log[1 - x]*
       Log[x]^2 + (1117*Log[1 - x]^2*Log[x]^2)/24 - 
      ((37*I)/12)*Pi*Log[1 - x]^2*Log[x]^2 - (47*Pi^2*Log[1 - x]^2*Log[x]^2)/
       6 - (1439*Log[1 - x]^3*Log[x]^2)/48 + ((85*I)/8)*Pi*Log[1 - x]^3*
       Log[x]^2 - (245*Log[1 - x]^4*Log[x]^2)/24 + (I/36)*Pi*Log[1 - x]*
       Log[x]^3 + (14*Pi^2*Log[1 - x]*Log[x]^3)/9 + 
      (899*Log[1 - x]^2*Log[x]^3)/72 - ((73*I)/12)*Pi*Log[1 - x]^2*Log[x]^3 + 
      (347*Log[1 - x]^3*Log[x]^3)/36 + (I/6)*Pi*Log[1 - x]*Log[x]^4 - 
      (167*Log[1 - x]^2*Log[x]^4)/48 + ((7*I)/9)*Pi*PolyLog[2, x] - 
      (2365*Pi^2*PolyLog[2, x])/216 - ((173*I)/72)*Pi^3*PolyLog[2, x] - 
      (529*Pi^4*PolyLog[2, x])/360 + (7*Log[1 - x]*PolyLog[2, x])/9 - 
      ((337*I)/72)*Pi*Log[1 - x]*PolyLog[2, x] + 
      (623*Pi^2*Log[1 - x]*PolyLog[2, x])/36 - ((7*I)/2)*Pi^3*Log[1 - x]*
       PolyLog[2, x] - (1651*Log[1 - x]^2*PolyLog[2, x])/144 - 
      ((7*I)/8)*Pi*Log[1 - x]^2*PolyLog[2, x] - 
      (27*Pi^2*Log[1 - x]^2*PolyLog[2, x])/8 + 
      (149*Log[1 - x]^3*PolyLog[2, x])/36 - ((5*I)/12)*Pi*Log[1 - x]^3*
       PolyLog[2, x] - (31*Log[1 - x]^4*PolyLog[2, x])/24 + 
      ((307*I)/12)*Pi*Log[x]*PolyLog[2, x] + (5*Pi^2*Log[x]*PolyLog[2, x])/
       24 + ((7*I)/2)*Pi^3*Log[x]*PolyLog[2, x] + 
      (307*Log[1 - x]*Log[x]*PolyLog[2, x])/12 - ((47*I)/6)*Pi*Log[1 - x]*
       Log[x]*PolyLog[2, x] + (2*Pi^2*Log[1 - x]*Log[x]*PolyLog[2, x])/3 - 
      (297*Log[1 - x]^2*Log[x]*PolyLog[2, x])/8 + ((7*I)/4)*Pi*Log[1 - x]^2*
       Log[x]*PolyLog[2, x] + (119*Log[1 - x]^3*Log[x]*PolyLog[2, x])/12 + 
      ((5*I)/12)*Pi*Log[x]^2*PolyLog[2, x] + 
      (269*Log[1 - x]*Log[x]^2*PolyLog[2, x])/24 + ((7*I)/4)*Pi*Log[1 - x]*
       Log[x]^2*PolyLog[2, x] - (23*Log[1 - x]^2*Log[x]^2*PolyLog[2, x])/4 + 
      ((2*I)/3)*Pi*Log[x]^3*PolyLog[2, x] + 
      (Log[1 - x]*Log[x]^3*PolyLog[2, x])/12 - ((269*I)/24)*Pi*
       PolyLog[2, x]^2 + (5*Pi^2*PolyLog[2, x]^2)/3 - 
      22*Log[1 - x]*PolyLog[2, x]^2 + ((3*I)/4)*Pi*Log[1 - x]*
       PolyLog[2, x]^2 + (23*Log[1 - x]^2*PolyLog[2, x]^2)/8 + 
      (259*Log[x]*PolyLog[2, x]^2)/24 + ((5*I)/4)*Pi*Log[x]*PolyLog[2, x]^2 - 
      5*Log[1 - x]*Log[x]*PolyLog[2, x]^2 + (25*Log[x]^2*PolyLog[2, x]^2)/8 - 
      (5*PolyLog[2, x]^3)/24 + (7*PolyLog[3, 1 - x])/9 + 
      ((217*I)/6)*Pi*PolyLog[3, 1 - x] + (1505*Pi^2*PolyLog[3, 1 - x])/72 - 
      ((23*I)/4)*Pi^3*PolyLog[3, 1 - x] - (371*Log[1 - x]*PolyLog[3, 1 - x])/
       4 - ((167*I)/12)*Pi*Log[1 - x]*PolyLog[3, 1 - x] - 
      (157*Pi^2*Log[1 - x]*PolyLog[3, 1 - x])/36 + 
      (104*Log[1 - x]^2*PolyLog[3, 1 - x])/3 + ((3*I)/4)*Pi*Log[1 - x]^2*
       PolyLog[3, 1 - x] + (119*Log[1 - x]^3*PolyLog[3, 1 - x])/36 + 
      (545*Log[x]*PolyLog[3, 1 - x])/4 + ((7*I)/2)*Pi*Log[x]*
       PolyLog[3, 1 - x] + (19*Pi^2*Log[x]*PolyLog[3, 1 - x])/3 - 
      (465*Log[1 - x]*Log[x]*PolyLog[3, 1 - x])/4 + (17*I)*Pi*Log[1 - x]*
       Log[x]*PolyLog[3, 1 - x] + (139*Log[1 - x]^2*Log[x]*PolyLog[3, 1 - x])/
       12 + (215*Log[x]^2*PolyLog[3, 1 - x])/8 - (20*I)*Pi*Log[x]^2*
       PolyLog[3, 1 - x] - (35*Log[1 - x]*Log[x]^2*PolyLog[3, 1 - x])/2 - 
      (28*Log[x]^3*PolyLog[3, 1 - x])/3 - 44*PolyLog[2, x]*
       PolyLog[3, 1 - x] + ((7*I)/2)*Pi*PolyLog[2, x]*PolyLog[3, 1 - x] + 
      (39*Log[1 - x]*PolyLog[2, x]*PolyLog[3, 1 - x])/2 - 
      16*Log[x]*PolyLog[2, x]*PolyLog[3, 1 - x] - (127*PolyLog[3, 1 - x]^2)/
       24 - ((323*I)/12)*Pi*PolyLog[3, x] - (5*Pi^2*PolyLog[3, x])/24 - 
      ((7*I)/2)*Pi^3*PolyLog[3, x] - (323*Log[1 - x]*PolyLog[3, x])/12 - 
      ((157*I)/12)*Pi*Log[1 - x]*PolyLog[3, x] + 
      (193*Pi^2*Log[1 - x]*PolyLog[3, x])/18 - 
      (133*Log[1 - x]^2*PolyLog[3, x])/24 - (I/4)*Pi*Log[1 - x]^2*
       PolyLog[3, x] + (155*Log[1 - x]^3*PolyLog[3, x])/36 - 
      (2*I)*Pi*Log[x]*PolyLog[3, x] - 2*Log[1 - x]*Log[x]*PolyLog[3, x] - 
      I*Pi*Log[1 - x]*Log[x]*PolyLog[3, x] - 
      (68*Log[1 - x]^2*Log[x]*PolyLog[3, x])/3 - (2*I)*Pi*Log[x]^2*
       PolyLog[3, x] + 6*Log[1 - x]*Log[x]^2*PolyLog[3, x] + 
      (271*PolyLog[2, x]*PolyLog[3, x])/36 + ((85*I)/12)*Pi*PolyLog[2, x]*
       PolyLog[3, x] - (5*Log[1 - x]*PolyLog[2, x]*PolyLog[3, x])/4 + 
      (25*Log[x]*PolyLog[2, x]*PolyLog[3, x])/3 - 
      (97*PolyLog[3, 1 - x]*PolyLog[3, x])/3 - (53*PolyLog[3, x]^2)/3 + 
      (1799*PolyLog[4, 1 - x])/72 - ((47*I)/4)*Pi*PolyLog[4, 1 - x] + 
      (14*Pi^2*PolyLog[4, 1 - x])/3 - (167*Log[1 - x]*PolyLog[4, 1 - x])/12 - 
      (32*I)*Pi*Log[1 - x]*PolyLog[4, 1 - x] - 
      (5*Log[1 - x]^2*PolyLog[4, 1 - x])/4 + (261*Log[x]*PolyLog[4, 1 - x])/
       2 + ((73*I)/2)*Pi*Log[x]*PolyLog[4, 1 - x] - 83*Log[1 - x]*Log[x]*
       PolyLog[4, 1 - x] + (237*Log[x]^2*PolyLog[4, 1 - x])/2 + 
      10*PolyLog[2, x]*PolyLog[4, 1 - x] + (1651*PolyLog[4, x])/12 + 
      ((19*I)/4)*Pi*PolyLog[4, x] + (Pi^2*PolyLog[4, x])/2 + 
      (475*Log[1 - x]*PolyLog[4, x])/12 + ((113*I)/2)*Pi*Log[1 - x]*
       PolyLog[4, x] - (177*Log[1 - x]^2*PolyLog[4, x])/4 + 
      (637*Log[x]*PolyLog[4, x])/12 - (36*I)*Pi*Log[x]*PolyLog[4, x] + 
      (215*Log[1 - x]*Log[x]*PolyLog[4, x])/2 - 28*Log[x]^2*PolyLog[4, x] + 
      7*PolyLog[2, x]*PolyLog[4, x] + (1651*PolyLog[4, -(x/(1 - x))])/12 + 
      ((13*I)/12)*Pi*PolyLog[4, -(x/(1 - x))] + 
      (Pi^2*PolyLog[4, -(x/(1 - x))])/2 - 74*Log[1 - x]*
       PolyLog[4, -(x/(1 - x))] + ((27*I)/2)*Pi*Log[1 - x]*
       PolyLog[4, -(x/(1 - x))] - (85*Log[1 - x]^2*PolyLog[4, -(x/(1 - x))])/
       4 + (637*Log[x]*PolyLog[4, -(x/(1 - x))])/12 - 
      (40*I)*Pi*Log[x]*PolyLog[4, -(x/(1 - x))] + 16*Log[1 - x]*Log[x]*
       PolyLog[4, -(x/(1 - x))] - 28*Log[x]^2*PolyLog[4, -(x/(1 - x))] - 
      (75*PolyLog[2, x]*PolyLog[4, -(x/(1 - x))])/2 - 
      (623*PolyLog[5, 1 - x])/6 + (35*I)*Pi*PolyLog[5, 1 - x] + 
      (163*Log[1 - x]*PolyLog[5, 1 - x])/2 - 65*Log[x]*PolyLog[5, 1 - x] - 
      (5591*PolyLog[5, x])/36 + ((13*I)/12)*Pi*PolyLog[5, x] + 
      (99*Log[1 - x]*PolyLog[5, x])/4 - (235*Log[x]*PolyLog[5, x])/6 - 
      (2213*PolyLog[5, -(x/(1 - x))])/12 + ((7*I)/2)*Pi*
       PolyLog[5, -(x/(1 - x))] - (Log[1 - x]*PolyLog[5, -(x/(1 - x))])/2 - 
      76*Log[x]*PolyLog[5, -(x/(1 - x))] - (177*PolyLog[6, 1 - x])/2 - 
      29*PolyLog[6, x] - 29*PolyLog[6, -(x/(1 - x))] - (7*Zeta[3])/9 - 
      ((217*I)/6)*Pi*Zeta[3] + (79*Pi^2*Zeta[3])/72 + 
      ((49*I)/4)*Pi^3*Zeta[3] + (371*Log[1 - x]*Zeta[3])/4 - 
      ((21*I)/4)*Pi*Log[1 - x]*Zeta[3] - (209*Pi^2*Log[1 - x]*Zeta[3])/36 - 
      (177*Log[1 - x]^2*Zeta[3])/4 + ((17*I)/4)*Pi*Log[1 - x]^2*Zeta[3] - 
      (29*Log[1 - x]^3*Zeta[3])/36 - (545*Log[x]*Zeta[3])/4 - 
      ((7*I)/2)*Pi*Log[x]*Zeta[3] + (67*Pi^2*Log[x]*Zeta[3])/6 - 
      (63*Log[1 - x]*Log[x]*Zeta[3])/4 - (61*I)*Pi*Log[1 - x]*Log[x]*
       Zeta[3] + (563*Log[1 - x]^2*Log[x]*Zeta[3])/12 - 
      (215*Log[x]^2*Zeta[3])/8 + (20*I)*Pi*Log[x]^2*Zeta[3] - 
      (175*Log[1 - x]*Log[x]^2*Zeta[3])/2 + (28*Log[x]^3*Zeta[3])/3 + 
      (259*PolyLog[2, x]*Zeta[3])/18 - ((151*I)/12)*Pi*PolyLog[2, x]*
       Zeta[3] - (75*Log[1 - x]*PolyLog[2, x]*Zeta[3])/4 + 
      (37*Log[x]*PolyLog[2, x]*Zeta[3])/6 + (37*PolyLog[3, 1 - x]*Zeta[3])/
       3 + (16*PolyLog[3, x]*Zeta[3])/3 - (7*Zeta[3]^2)/6 - (829*Zeta[5])/6 - 
      ((213*I)/2)*Pi*Zeta[5] + 135*Log[1 - x]*Zeta[5] - 
      (255*Log[x]*Zeta[5])/2) + FF[x^(-1)]*(((52259*I)/648)*Pi + 
      (6211*Pi^2)/648 + ((3167*I)/108)*Pi^3 + (6887*Pi^4)/1440 - 
      ((257*I)/360)*Pi^5 - (71*Pi^6)/540 - (391*Li[{3, 2}, 1, x])/12 - 
      ((13*I)/2)*Pi*Li[{3, 2}, 1, x] + 41*Li[{3, 2}, 1 - x, 1] + 
      (24*I)*Pi*Li[{3, 2}, 1 - x, 1] + (269*Li[{3, 2}, x, 1])/4 + 
      ((75*I)/2)*Pi*Li[{3, 2}, x, 1] + Li[{3, 3}, 1 - x, 1]/2 - 
      (3*Li[{3, 3}, x, 1])/2 - 17*Li[{3, 3}, -(x/(1 - x)), 1] - 
      (9*Li[{4, 2}, 1 - x, 1])/2 - (27*Li[{4, 2}, x, 1])/2 + 
      (15*Li[{2, 2, 2}, x, 1, 1])/4 + (52259*Log[1 - x])/648 - 
      ((12791*I)/216)*Pi*Log[1 - x] - (9473*Pi^2*Log[1 - x])/216 - 
      ((233*I)/8)*Pi^3*Log[1 - x] - (73*Pi^4*Log[1 - x])/72 - 
      ((17*I)/15)*Pi^5*Log[1 - x] + (105*Li[{3, 2}, 1, x]*Log[1 - x])/2 - 
      42*Li[{3, 2}, 1 - x, 1]*Log[1 - x] - (165*Li[{3, 2}, x, 1]*Log[1 - x])/
       2 - (30695*Log[1 - x]^2)/864 + ((5761*I)/144)*Pi*Log[1 - x]^2 + 
      (797*Pi^2*Log[1 - x]^2)/144 + ((31*I)/4)*Pi^3*Log[1 - x]^2 + 
      (109*Pi^4*Log[1 - x]^2)/360 + (2261*Log[1 - x]^3)/432 - 
      ((95*I)/9)*Pi*Log[1 - x]^3 + (Pi^2*Log[1 - x]^3)/8 - 
      ((25*I)/12)*Pi^3*Log[1 - x]^3 - (7*Log[1 - x]^4)/4 + 
      ((33*I)/16)*Pi*Log[1 - x]^4 + (247*Pi^2*Log[1 - x]^4)/72 + 
      (139*Log[1 - x]^5)/120 - ((5*I)/8)*Pi*Log[1 - x]^5 + 
      (1019*Log[1 - x]^6)/720 - ((883*I)/48)*Pi*Log[x] - 
      (1271*Pi^2*Log[x])/108 - ((437*I)/72)*Pi^3*Log[x] + (Pi^4*Log[x])/360 + 
      ((5*I)/6)*Pi^5*Log[x] - (103*Li[{3, 2}, 1, x]*Log[x])/2 + 
      66*Li[{3, 2}, 1 - x, 1]*Log[x] + (225*Li[{3, 2}, x, 1]*Log[x])/2 - 
      (883*Log[1 - x]*Log[x])/48 - ((2389*I)/36)*Pi*Log[1 - x]*Log[x] + 
      (421*Pi^2*Log[1 - x]*Log[x])/9 + ((31*I)/4)*Pi^3*Log[1 - x]*Log[x] - 
      (Pi^4*Log[1 - x]*Log[x])/120 + (13519*Log[1 - x]^2*Log[x])/144 + 
      ((857*I)/24)*Pi*Log[1 - x]^2*Log[x] - (475*Pi^2*Log[1 - x]^2*Log[x])/
       24 + ((51*I)/4)*Pi^3*Log[1 - x]^2*Log[x] + (1181*Log[1 - x]^3*Log[x])/
       72 - ((67*I)/12)*Pi*Log[1 - x]^3*Log[x] - 
      (47*Pi^2*Log[1 - x]^3*Log[x])/4 - (719*Log[1 - x]^4*Log[x])/48 + 
      ((37*I)/8)*Pi*Log[1 - x]^4*Log[x] - (193*Log[1 - x]^5*Log[x])/24 + 
      ((55*I)/4)*Pi*Log[x]^2 + (5*Pi^2*Log[x]^2)/48 + 
      ((7*I)/4)*Pi^3*Log[x]^2 + (47*Pi^4*Log[x]^2)/20 - 
      (1453*Log[1 - x]*Log[x]^2)/24 - ((275*I)/12)*Pi*Log[1 - x]*Log[x]^2 + 
      (11*Pi^2*Log[1 - x]*Log[x]^2)/3 - (4*I)*Pi^3*Log[1 - x]*Log[x]^2 - 
      (1643*Log[1 - x]^2*Log[x]^2)/48 - (6*I)*Pi*Log[1 - x]^2*Log[x]^2 + 
      9*Pi^2*Log[1 - x]^2*Log[x]^2 + (769*Log[1 - x]^3*Log[x]^2)/24 - 
      ((43*I)/4)*Pi*Log[1 - x]^3*Log[x]^2 + (57*Log[1 - x]^4*Log[x]^2)/4 - 
      ((23*I)/36)*Pi*Log[x]^3 - (143*Log[1 - x]*Log[x]^3)/72 + 
      ((47*I)/6)*Pi*Log[1 - x]*Log[x]^3 - Pi^2*Log[1 - x]*Log[x]^3 - 
      (409*Log[1 - x]^2*Log[x]^3)/24 + (5*I)*Pi*Log[1 - x]^2*Log[x]^3 - 
      (19*Log[1 - x]^3*Log[x]^3)/2 + (I/6)*Pi*Log[x]^4 + 
      (19*Log[1 - x]*Log[x]^4)/8 + 2*Log[1 - x]^2*Log[x]^4 - 
      ((505*I)/24)*Pi*PolyLog[2, x] + (10*Pi^2*PolyLog[2, x])/3 + 
      ((101*I)/12)*Pi^3*PolyLog[2, x] + (161*Pi^4*PolyLog[2, x])/120 + 
      (3061*Log[1 - x]*PolyLog[2, x])/24 + ((497*I)/12)*Pi*Log[1 - x]*
       PolyLog[2, x] - (71*Pi^2*Log[1 - x]*PolyLog[2, x])/4 + 
      (6*I)*Pi^3*Log[1 - x]*PolyLog[2, x] - (23*Log[1 - x]^2*PolyLog[2, x])/
       12 - ((31*I)/4)*Pi*Log[1 - x]^2*PolyLog[2, x] + 
      (47*Pi^2*Log[1 - x]^2*PolyLog[2, x])/8 - 
      (37*Log[1 - x]^3*PolyLog[2, x])/4 + I*Pi*Log[1 - x]^3*PolyLog[2, x] + 
      (35*Log[1 - x]^4*PolyLog[2, x])/16 - (1783*Log[x]*PolyLog[2, x])/12 - 
      ((511*I)/12)*Pi*Log[x]*PolyLog[2, x] - (7*Pi^2*Log[x]*PolyLog[2, x])/
       3 - (2*I)*Pi^3*Log[x]*PolyLog[2, x] + 
      (93*Log[1 - x]*Log[x]*PolyLog[2, x])/4 - (6*I)*Pi*Log[1 - x]*Log[x]*
       PolyLog[2, x] - 4*Pi^2*Log[1 - x]*Log[x]*PolyLog[2, x] + 
      (81*Log[1 - x]^2*Log[x]*PolyLog[2, x])/2 - ((3*I)/2)*Pi*Log[1 - x]^2*
       Log[x]*PolyLog[2, x] - (67*Log[1 - x]^3*Log[x]*PolyLog[2, x])/4 - 
      (263*Log[x]^2*PolyLog[2, x])/12 + ((41*I)/2)*Pi*Log[x]^2*
       PolyLog[2, x] - 23*Log[1 - x]*Log[x]^2*PolyLog[2, x] - 
      (3*I)*Pi*Log[1 - x]*Log[x]^2*PolyLog[2, x] + 12*Log[1 - x]^2*Log[x]^2*
       PolyLog[2, x] + (113*Log[x]^3*PolyLog[2, x])/12 - 
      Log[1 - x]*Log[x]^3*PolyLog[2, x] + ((21*I)/4)*Pi*PolyLog[2, x]^2 - 
      (9*Pi^2*PolyLog[2, x]^2)/4 + (41*Log[1 - x]*PolyLog[2, x]^2)/2 - 
      ((3*I)/2)*Pi*Log[1 - x]*PolyLog[2, x]^2 - 
      (21*Log[1 - x]^2*PolyLog[2, x]^2)/4 - (61*Log[x]*PolyLog[2, x]^2)/4 + 
      9*Log[1 - x]*Log[x]*PolyLog[2, x]^2 - (9*Log[x]^2*PolyLog[2, x]^2)/2 - 
      (5*PolyLog[2, x]^3)/8 + (3061*PolyLog[3, 1 - x])/24 - 
      (21*I)*Pi*PolyLog[3, 1 - x] - (68*Pi^2*PolyLog[3, 1 - x])/3 + 
      ((17*I)/2)*Pi^3*PolyLog[3, 1 - x] + (421*Log[1 - x]*PolyLog[3, 1 - x])/
       4 - (5*I)*Pi*Log[1 - x]*PolyLog[3, 1 - x] + 
      (37*Pi^2*Log[1 - x]*PolyLog[3, 1 - x])/6 - 
      (105*Log[1 - x]^2*PolyLog[3, 1 - x])/2 - ((3*I)/2)*Pi*Log[1 - x]^2*
       PolyLog[3, 1 - x] - (13*Log[1 - x]^3*PolyLog[3, 1 - x])/3 - 
      (593*Log[x]*PolyLog[3, 1 - x])/4 - ((15*I)/2)*Pi*Log[x]*
       PolyLog[3, 1 - x] - (31*Pi^2*Log[x]*PolyLog[3, 1 - x])/2 + 
      119*Log[1 - x]*Log[x]*PolyLog[3, 1 - x] - (6*I)*Pi*Log[1 - x]*Log[x]*
       PolyLog[3, 1 - x] - 26*Log[1 - x]^2*Log[x]*PolyLog[3, 1 - x] - 
      (127*Log[x]^2*PolyLog[3, 1 - x])/4 + (18*I)*Pi*Log[x]^2*
       PolyLog[3, 1 - x] + 48*Log[1 - x]*Log[x]^2*PolyLog[3, 1 - x] + 
      6*Log[x]^3*PolyLog[3, 1 - x] + 41*PolyLog[2, x]*PolyLog[3, 1 - x] - 
      (3*I)*Pi*PolyLog[2, x]*PolyLog[3, 1 - x] - 33*Log[1 - x]*PolyLog[2, x]*
       PolyLog[3, 1 - x] + 30*Log[x]*PolyLog[2, x]*PolyLog[3, 1 - x] + 
      (51*PolyLog[3, 1 - x]^2)/4 + (1783*PolyLog[3, x])/12 + 
      ((151*I)/12)*Pi*PolyLog[3, x] + (27*Pi^2*PolyLog[3, x])/4 + 
      (2*I)*Pi^3*PolyLog[3, x] - 89*Log[1 - x]*PolyLog[3, x] + 
      ((23*I)/2)*Pi*Log[1 - x]*PolyLog[3, x] - 
      (43*Pi^2*Log[1 - x]*PolyLog[3, x])/3 + (3*Log[1 - x]^2*PolyLog[3, x])/
       4 - ((3*I)/2)*Pi*Log[1 - x]^2*PolyLog[3, x] - 
      (19*Log[1 - x]^3*PolyLog[3, x])/3 + (955*Log[x]*PolyLog[3, x])/12 - 
      (34*I)*Pi*Log[x]*PolyLog[3, x] + 10*Log[1 - x]*Log[x]*PolyLog[3, x] + 
      (6*I)*Pi*Log[1 - x]*Log[x]*PolyLog[3, x] + 
      (71*Log[1 - x]^2*Log[x]*PolyLog[3, x])/2 - 22*Log[x]^2*PolyLog[3, x] - 
      6*Log[1 - x]*Log[x]^2*PolyLog[3, x] - (25*PolyLog[2, x]*PolyLog[3, x])/
       12 - ((31*I)/2)*Pi*PolyLog[2, x]*PolyLog[3, x] + 
      6*Log[1 - x]*PolyLog[2, x]*PolyLog[3, x] - 
      (43*Log[x]*PolyLog[2, x]*PolyLog[3, x])/2 + 53*PolyLog[3, 1 - x]*
       PolyLog[3, x] + (61*PolyLog[3, x]^2)/4 - (791*PolyLog[4, 1 - x])/6 + 
      ((27*I)/2)*Pi*PolyLog[4, 1 - x] - 3*Pi^2*PolyLog[4, 1 - x] + 
      35*Log[1 - x]*PolyLog[4, 1 - x] + (39*I)*Pi*Log[1 - x]*
       PolyLog[4, 1 - x] + (15*Log[1 - x]^2*PolyLog[4, 1 - x])/2 - 
      (245*Log[x]*PolyLog[4, 1 - x])/2 - (75*I)*Pi*Log[x]*PolyLog[4, 1 - x] + 
      144*Log[1 - x]*Log[x]*PolyLog[4, 1 - x] - 
      (423*Log[x]^2*PolyLog[4, 1 - x])/2 - 
      (27*PolyLog[2, x]*PolyLog[4, 1 - x])/2 - (1187*PolyLog[4, x])/6 + 
      ((55*I)/2)*Pi*PolyLog[4, x] - (9*Pi^2*PolyLog[4, x])/2 - 
      21*Log[1 - x]*PolyLog[4, x] - (93*I)*Pi*Log[1 - x]*PolyLog[4, x] + 
      90*Log[1 - x]^2*PolyLog[4, x] - (67*Log[x]*PolyLog[4, x])/2 + 
      (36*I)*Pi*Log[x]*PolyLog[4, x] - 183*Log[1 - x]*Log[x]*PolyLog[4, x] + 
      18*Log[x]^2*PolyLog[4, x] + (33*PolyLog[2, x]*PolyLog[4, x])/2 - 
      (165*PolyLog[4, -(x/(1 - x))])/2 - ((11*I)/2)*Pi*
       PolyLog[4, -(x/(1 - x))] - (9*Pi^2*PolyLog[4, -(x/(1 - x))])/2 + 
      (131*Log[1 - x]*PolyLog[4, -(x/(1 - x))])/2 - (3*I)*Pi*Log[1 - x]*
       PolyLog[4, -(x/(1 - x))] + 24*Log[1 - x]^2*PolyLog[4, -(x/(1 - x))] - 
      49*Log[x]*PolyLog[4, -(x/(1 - x))] + (36*I)*Pi*Log[x]*
       PolyLog[4, -(x/(1 - x))] + 18*Log[x]^2*PolyLog[4, -(x/(1 - x))] + 
      (117*PolyLog[2, x]*PolyLog[4, -(x/(1 - x))])/2 + 
      105*PolyLog[5, 1 - x] - (36*I)*Pi*PolyLog[5, 1 - x] - 
      162*Log[1 - x]*PolyLog[5, 1 - x] + 147*Log[x]*PolyLog[5, 1 - x] + 
      (1721*PolyLog[5, x])/12 + ((65*I)/2)*Pi*PolyLog[5, x] - 
      (105*Log[1 - x]*PolyLog[5, x])/2 + (275*Log[x]*PolyLog[5, x])/2 + 
      147*PolyLog[5, -(x/(1 - x))] + (39*I)*Pi*PolyLog[5, -(x/(1 - x))] - 
      48*Log[1 - x]*PolyLog[5, -(x/(1 - x))] + 
      189*Log[x]*PolyLog[5, -(x/(1 - x))] + 150*PolyLog[6, 1 - x] + 
      9*PolyLog[6, x] + 9*PolyLog[6, -(x/(1 - x))] - (1351*Zeta[3])/18 - 
      ((29*I)/12)*Pi*Zeta[3] + (97*Pi^2*Zeta[3])/12 - 
      ((41*I)/2)*Pi^3*Zeta[3] - (623*Log[1 - x]*Zeta[3])/6 + 
      (5*I)*Pi*Log[1 - x]*Zeta[3] + (46*Pi^2*Log[1 - x]*Zeta[3])/3 + 
      (279*Log[1 - x]^2*Zeta[3])/4 - ((3*I)/2)*Pi*Log[1 - x]^2*Zeta[3] + 
      (7*Log[1 - x]^3*Zeta[3])/3 + (479*Log[x]*Zeta[3])/4 - 
      (35*Pi^2*Log[x]*Zeta[3])/2 - (61*Log[1 - x]*Log[x]*Zeta[3])/2 + 
      (84*I)*Pi*Log[1 - x]*Log[x]*Zeta[3] - (203*Log[1 - x]^2*Log[x]*Zeta[3])/
       2 + (181*Log[x]^2*Zeta[3])/4 - (18*I)*Pi*Log[x]^2*Zeta[3] + 
      150*Log[1 - x]*Log[x]^2*Zeta[3] - 6*Log[x]^3*Zeta[3] - 
      (239*PolyLog[2, x]*Zeta[3])/12 + ((25*I)/2)*Pi*PolyLog[2, x]*Zeta[3] + 
      18*Log[1 - x]*PolyLog[2, x]*Zeta[3] - (11*Log[x]*PolyLog[2, x]*Zeta[3])/
       2 - 26*PolyLog[3, 1 - x]*Zeta[3] - 26*PolyLog[3, x]*Zeta[3] + 
      (35*Zeta[3]^2)/2 + (487*Zeta[5])/4 + (168*I)*Pi*Zeta[5] - 
      (447*Log[1 - x]*Zeta[5])/2 + 216*Log[x]*Zeta[5])) + 
  COLOR[CF^3]*(-1127/64 - ((91*I)/32)*Pi + (3293*Pi^2)/384 - 
    ((1411*I)/36)*Pi^3 - (97661*Pi^4)/8640 + ((133*I)/288)*Pi^5 - 
    (227777*Pi^6)/1088640 + (713*Li[{3, 2}, 1, x])/36 - 
    ((49*I)/3)*Pi*Li[{3, 2}, 1, x] - (5*Li[{3, 2}, 1 - x, 1])/6 + 
    (36*I)*Pi*Li[{3, 2}, 1 - x, 1] - (39*Li[{3, 2}, x, 1])/4 + 
    (42*I)*Pi*Li[{3, 2}, x, 1] + 20*Li[{3, 3}, 1 - x, 1] - 
    (13*Li[{3, 3}, x, 1])/6 + (13*Li[{3, 3}, -(x/(1 - x)), 1])/3 + 
    17*Li[{4, 2}, 1 - x, 1] - Li[{4, 2}, x, 1]/2 - 5*Li[{2, 2, 2}, x, 1, 1] - 
    (357*Log[1 - x])/64 + ((1279*I)/24)*Pi*Log[1 - x] + 
    (16409*Pi^2*Log[1 - x])/288 + ((5101*I)/144)*Pi^3*Log[1 - x] + 
    (7807*Pi^4*Log[1 - x])/960 + ((47*I)/72)*Pi^5*Log[1 - x] - 
    35*Li[{3, 2}, 1, x]*Log[1 - x] + 59*Li[{3, 2}, 1 - x, 1]*Log[1 - x] + 
    80*Li[{3, 2}, x, 1]*Log[1 - x] + (1811*Log[1 - x]^2)/48 - 
    ((91*I)/2)*Pi*Log[1 - x]^2 - (533*Pi^2*Log[1 - x]^2)/48 - 
    ((2665*I)/144)*Pi^3*Log[1 - x]^2 - (1207*Pi^4*Log[1 - x]^2)/540 + 
    (17*Log[1 - x]^3)/8 + ((761*I)/72)*Pi*Log[1 - x]^3 - 
    (1013*Pi^2*Log[1 - x]^3)/432 + ((25*I)/36)*Pi^3*Log[1 - x]^3 - 
    (101*Log[1 - x]^4)/24 - ((125*I)/36)*Pi*Log[1 - x]^4 - 
    (677*Pi^2*Log[1 - x]^4)/216 - (79*Log[1 - x]^5)/180 + 
    ((77*I)/120)*Pi*Log[1 - x]^5 - (521*Log[1 - x]^6)/1080 + (99*Log[x])/8 - 
    ((103*I)/96)*Pi*Log[x] - (247*Pi^2*Log[x])/36 + 
    ((3215*I)/144)*Pi^3*Log[x] + (1753*Pi^4*Log[x])/720 + 
    ((1277*I)/1440)*Pi^5*Log[x] + (26*Li[{3, 2}, 1, x]*Log[x])/3 - 
    23*Li[{3, 2}, 1 - x, 1]*Log[x] - 28*Li[{3, 2}, x, 1]*Log[x] - 
    (275*Log[1 - x]*Log[x])/12 + ((118*I)/3)*Pi*Log[1 - x]*Log[x] + 
    (149*Pi^2*Log[1 - x]*Log[x])/9 - ((311*I)/18)*Pi^3*Log[1 - x]*Log[x] + 
    (9*Pi^4*Log[1 - x]*Log[x])/5 - (2189*Log[1 - x]^2*Log[x])/16 - 
    ((212*I)/3)*Pi*Log[1 - x]^2*Log[x] - (433*Pi^2*Log[1 - x]^2*Log[x])/48 - 
    (I/6)*Pi^3*Log[1 - x]^2*Log[x] + (71*Log[1 - x]^3*Log[x])/6 + 
    ((139*I)/4)*Pi*Log[1 - x]^3*Log[x] + (110*Pi^2*Log[1 - x]^3*Log[x])/9 + 
    (2435*Log[1 - x]^4*Log[x])/144 - ((11*I)/6)*Pi*Log[1 - x]^4*Log[x] + 
    (331*Log[1 - x]^5*Log[x])/90 + (795*Log[x]^2)/64 - 
    ((215*I)/12)*Pi*Log[x]^2 + (13*Pi^2*Log[x]^2)/96 - 
    ((67*I)/48)*Pi^3*Log[x]^2 - (2627*Pi^4*Log[x]^2)/2880 + 
    (845*Log[1 - x]*Log[x]^2)/12 - (I/8)*Pi*Log[1 - x]*Log[x]^2 - 
    6*Pi^2*Log[1 - x]*Log[x]^2 + ((3*I)/4)*Pi^3*Log[1 - x]*Log[x]^2 - 
    35*Log[1 - x]^2*Log[x]^2 + ((659*I)/24)*Pi*Log[1 - x]^2*Log[x]^2 - 
    (115*Pi^2*Log[1 - x]^2*Log[x]^2)/24 - (257*Log[1 - x]^3*Log[x]^2)/24 + 
    ((31*I)/12)*Pi*Log[1 - x]^3*Log[x]^2 - (211*Log[1 - x]^4*Log[x]^2)/24 - 
    (757*Log[x]^3)/72 + ((805*I)/72)*Pi*Log[x]^3 + (13*Pi^2*Log[x]^3)/36 + 
    (I/8)*Pi^3*Log[x]^3 + (149*Log[1 - x]*Log[x]^3)/18 - 
    ((209*I)/18)*Pi*Log[1 - x]*Log[x]^3 + (7*Pi^2*Log[1 - x]*Log[x]^3)/18 + 
    (155*Log[1 - x]^2*Log[x]^3)/9 + I*Pi*Log[1 - x]^2*Log[x]^3 + 
    (37*Log[1 - x]^3*Log[x]^3)/9 + (91*Log[x]^4)/32 - (I/48)*Pi*Log[x]^4 - 
    (17*Pi^2*Log[x]^4)/96 - (37*Log[1 - x]*Log[x]^4)/12 - 
    (7*Log[1 - x]^2*Log[x]^4)/12 + (I/8)*Pi*Log[x]^5 + Log[x]^6/48 + 
    FF[(1 - x)^(-2)]*(-(Pi^2*Log[x]^2)/2 + (I/2)*Pi*Log[x]^3 + Log[x]^4/8) - 
    ((1369*I)/24)*Pi*PolyLog[2, x] + (79*Pi^2*PolyLog[2, x])/3 - 
    ((803*I)/72)*Pi^3*PolyLog[2, x] + (79*Pi^4*PolyLog[2, x])/120 - 
    (1353*Log[1 - x]*PolyLog[2, x])/8 - ((351*I)/4)*Pi*Log[1 - x]*
     PolyLog[2, x] - (725*Pi^2*Log[1 - x]*PolyLog[2, x])/72 - 
    ((17*I)/2)*Pi^3*Log[1 - x]*PolyLog[2, x] - 
    (61*Log[1 - x]^2*PolyLog[2, x])/12 + ((181*I)/4)*Pi*Log[1 - x]^2*
     PolyLog[2, x] - (9*Pi^2*Log[1 - x]^2*PolyLog[2, x])/4 + 
    (83*Log[1 - x]^3*PolyLog[2, x])/4 - ((4*I)/3)*Pi*Log[1 - x]^3*
     PolyLog[2, x] - (13*Log[1 - x]^4*PolyLog[2, x])/24 + 
    (1345*Log[x]*PolyLog[2, x])/12 + (43*I)*Pi*Log[x]*PolyLog[2, x] + 
    (Pi^2*Log[x]*PolyLog[2, x])/4 - ((11*I)/12)*Pi^3*Log[x]*PolyLog[2, x] - 
    (371*Log[1 - x]*Log[x]*PolyLog[2, x])/6 + ((167*I)/6)*Pi*Log[1 - x]*
     Log[x]*PolyLog[2, x] - (17*Pi^2*Log[1 - x]*Log[x]*PolyLog[2, x])/6 - 
    (209*Log[1 - x]^2*Log[x]*PolyLog[2, x])/12 + (17*I)*Pi*Log[1 - x]^2*
     Log[x]*PolyLog[2, x] + (17*Log[1 - x]^3*Log[x]*PolyLog[2, x])/2 + 
    (611*Log[x]^2*PolyLog[2, x])/12 - ((65*I)/3)*Pi*Log[x]^2*PolyLog[2, x] - 
    (25*Pi^2*Log[x]^2*PolyLog[2, x])/24 + 
    (371*Log[1 - x]*Log[x]^2*PolyLog[2, x])/12 + ((7*I)/2)*Pi*Log[1 - x]*
     Log[x]^2*PolyLog[2, x] + 4*Log[1 - x]^2*Log[x]^2*PolyLog[2, x] - 
    9*Log[x]^3*PolyLog[2, x] - (I/2)*Pi*Log[x]^3*PolyLog[2, x] - 
    (2*Log[1 - x]*Log[x]^3*PolyLog[2, x])/3 - (7*Log[x]^4*PolyLog[2, x])/24 + 
    ((293*I)/12)*Pi*PolyLog[2, x]^2 - (19*Pi^2*PolyLog[2, x]^2)/12 - 
    (5*Log[1 - x]*PolyLog[2, x]^2)/12 + ((19*I)/2)*Pi*Log[1 - x]*
     PolyLog[2, x]^2 + 3*Log[1 - x]^2*PolyLog[2, x]^2 + 
    (149*Log[x]*PolyLog[2, x]^2)/6 + (2*I)*Pi*Log[x]*PolyLog[2, x]^2 + 
    (7*Log[1 - x]*Log[x]*PolyLog[2, x]^2)/2 - (3*Log[x]^2*PolyLog[2, x]^2)/
     4 + (5*PolyLog[2, x]^3)/6 - (1353*PolyLog[3, 1 - x])/8 - 
    ((229*I)/2)*Pi*PolyLog[3, 1 - x] - (1007*Pi^2*PolyLog[3, 1 - x])/72 - 
    (10*I)*Pi^3*PolyLog[3, 1 - x] - (147*Log[1 - x]*PolyLog[3, 1 - x])/2 + 
    ((131*I)/2)*Pi*Log[1 - x]*PolyLog[3, 1 - x] - 
    (46*Pi^2*Log[1 - x]*PolyLog[3, 1 - x])/9 + 
    49*Log[1 - x]^2*PolyLog[3, 1 - x] + (5*I)*Pi*Log[1 - x]^2*
     PolyLog[3, 1 - x] + (109*Log[1 - x]^3*PolyLog[3, 1 - x])/18 - 
    (101*Log[x]*PolyLog[3, 1 - x])/4 + ((55*I)/2)*Pi*Log[x]*
     PolyLog[3, 1 - x] + (5*Pi^2*Log[x]*PolyLog[3, 1 - x])/2 - 
    (91*Log[1 - x]*Log[x]*PolyLog[3, 1 - x])/3 + (43*I)*Pi*Log[1 - x]*Log[x]*
     PolyLog[3, 1 - x] + (100*Log[1 - x]^2*Log[x]*PolyLog[3, 1 - x])/3 + 
    (57*Log[x]^2*PolyLog[3, 1 - x])/2 - I*Pi*Log[x]^2*PolyLog[3, 1 - x] - 
    (17*Log[1 - x]*Log[x]^2*PolyLog[3, 1 - x])/2 - 
    (5*Log[x]^3*PolyLog[3, 1 - x])/3 - (5*PolyLog[2, x]*PolyLog[3, 1 - x])/
     6 + (32*I)*Pi*PolyLog[2, x]*PolyLog[3, 1 - x] + 
    34*Log[1 - x]*PolyLog[2, x]*PolyLog[3, 1 - x] - 
    2*Log[x]*PolyLog[2, x]*PolyLog[3, 1 - x] - (74*PolyLog[3, 1 - x]^2)/3 - 
    (1345*PolyLog[3, x])/12 - ((151*I)/4)*Pi*PolyLog[3, x] - 
    (31*Pi^2*PolyLog[3, x])/2 + ((11*I)/6)*Pi^3*PolyLog[3, x] + 
    (1417*Log[1 - x]*PolyLog[3, x])/12 + (39*I)*Pi*Log[1 - x]*PolyLog[3, x] + 
    (127*Pi^2*Log[1 - x]*PolyLog[3, x])/18 + (25*Log[1 - x]^2*PolyLog[3, x])/
     2 - (14*I)*Pi*Log[1 - x]^2*PolyLog[3, x] - 
    (125*Log[1 - x]^3*PolyLog[3, x])/18 - (917*Log[x]*PolyLog[3, x])/6 + 
    (28*I)*Pi*Log[x]*PolyLog[3, x] + (3*Pi^2*Log[x]*PolyLog[3, x])/2 + 
    11*Log[1 - x]*Log[x]*PolyLog[3, x] + (4*I)*Pi*Log[1 - x]*Log[x]*
     PolyLog[3, x] - (11*Log[1 - x]^2*Log[x]*PolyLog[3, x])/3 + 
    7*Log[x]^2*PolyLog[3, x] + (2*I)*Pi*Log[x]^2*PolyLog[3, x] - 
    7*Log[1 - x]*Log[x]^2*PolyLog[3, x] + (7*Log[x]^3*PolyLog[3, x])/3 - 
    (1075*PolyLog[2, x]*PolyLog[3, x])/36 - ((43*I)/3)*Pi*PolyLog[2, x]*
     PolyLog[3, x] - 21*Log[1 - x]*PolyLog[2, x]*PolyLog[3, x] + 
    (20*Log[x]*PolyLog[2, x]*PolyLog[3, x])/3 - 
    (76*PolyLog[3, 1 - x]*PolyLog[3, x])/3 + (11*PolyLog[3, x]^2)/12 + 
    (655*PolyLog[4, 1 - x])/3 + ((47*I)/2)*Pi*PolyLog[4, 1 - x] + 
    (85*Pi^2*PolyLog[4, 1 - x])/6 - (Log[1 - x]*PolyLog[4, 1 - x])/2 - 
    (60*I)*Pi*Log[1 - x]*PolyLog[4, 1 - x] - 
    (93*Log[1 - x]^2*PolyLog[4, 1 - x])/2 + (35*Log[x]*PolyLog[4, 1 - x])/2 - 
    (100*I)*Pi*Log[x]*PolyLog[4, 1 - x] - 187*Log[1 - x]*Log[x]*
     PolyLog[4, 1 - x] + (113*Log[x]^2*PolyLog[4, 1 - x])/2 - 
    33*PolyLog[2, x]*PolyLog[4, 1 - x] + (367*PolyLog[4, x])/3 - 
    (8*I)*Pi*PolyLog[4, x] + (23*Pi^2*PolyLog[4, x])/12 - 
    (250*Log[1 - x]*PolyLog[4, x])/3 - (75*I)*Pi*Log[1 - x]*PolyLog[4, x] - 
    131*Log[1 - x]^2*PolyLog[4, x] + (158*Log[x]*PolyLog[4, x])/3 - 
    (6*I)*Pi*Log[x]*PolyLog[4, x] + 52*Log[1 - x]*Log[x]*PolyLog[4, x] - 
    16*PolyLog[2, x]*PolyLog[4, x] + 
    FF[x]^2*((49*Pi^2)/24 - ((45*I)/4)*Pi^3 - (5143*Pi^4)/720 - 
      (Pi^2*Log[1 - x])/3 + ((145*I)/12)*Pi^3*Log[1 - x] + 
      (49*Log[1 - x]^2)/24 - ((45*I)/4)*Pi*Log[1 - x]^2 - 
      (13*Pi^2*Log[1 - x]^2)/4 - (11*Log[1 - x]^3)/3 + 
      ((137*I)/12)*Pi*Log[1 - x]^3 + (155*Log[1 - x]^4)/48 - 2*Pi^2*Log[x] + 
      ((47*I)/4)*Pi^3*Log[x] - (49*Log[1 - x]*Log[x])/12 + 
      ((45*I)/2)*Pi*Log[1 - x]*Log[x] + (175*Pi^2*Log[1 - x]*Log[x])/12 - 
      3*Log[1 - x]^2*Log[x] - ((121*I)/4)*Pi*Log[1 - x]^2*Log[x] - 
      (143*Log[1 - x]^3*Log[x])/12 + (49*Log[x]^2)/24 - 
      ((45*I)/4)*Pi*Log[x]^2 - (41*Pi^2*Log[x]^2)/12 + 
      7*Log[1 - x]*Log[x]^2 - ((113*I)/4)*Pi*Log[1 - x]*Log[x]^2 - 
      (75*Log[1 - x]^2*Log[x]^2)/8 - (11*Log[x]^3)/3 + 
      ((137*I)/12)*Pi*Log[x]^3 - (131*Log[1 - x]*Log[x]^3)/12 + 
      (155*Log[x]^4)/48 - 10*Log[1 - x]*PolyLog[2, x] - 
      (2*I)*Pi*Log[1 - x]*PolyLog[2, x] - Log[1 - x]^2*PolyLog[2, x] + 
      10*Log[x]*PolyLog[2, x] + (2*I)*Pi*Log[x]*PolyLog[2, x] + 
      Log[x]^2*PolyLog[2, x] - 10*PolyLog[3, 1 - x] - 
      (107*I)*Pi*PolyLog[3, 1 - x] - (121*Log[1 - x]*PolyLog[3, 1 - x])/2 - 
      (93*Log[x]*PolyLog[3, 1 - x])/2 - 10*PolyLog[3, x] - 
      (107*I)*Pi*PolyLog[3, x] - (93*Log[1 - x]*PolyLog[3, x])/2 - 
      (121*Log[x]*PolyLog[3, x])/2 + 119*PolyLog[4, 1 - x] + 
      119*PolyLog[4, x]) - (163*PolyLog[4, -(x/(1 - x))])/2 + 
    ((121*I)/6)*Pi*PolyLog[4, -(x/(1 - x))] - 
    (19*Pi^2*PolyLog[4, -(x/(1 - x))])/6 + 
    (25*Log[1 - x]*PolyLog[4, -(x/(1 - x))])/2 + (31*I)*Pi*Log[1 - x]*
     PolyLog[4, -(x/(1 - x))] + 21*Log[1 - x]^2*PolyLog[4, -(x/(1 - x))] + 
    (32*Log[x]*PolyLog[4, -(x/(1 - x))])/3 - (6*I)*Pi*Log[x]*
     PolyLog[4, -(x/(1 - x))] - 24*Log[1 - x]*Log[x]*
     PolyLog[4, -(x/(1 - x))] + 9*Log[x]^2*PolyLog[4, -(x/(1 - x))] - 
    23*PolyLog[2, x]*PolyLog[4, -(x/(1 - x))] + 
    FF[x]*((7*Pi^2)/8 - ((67*I)/6)*Pi^3 + (739*Pi^4)/90 - 
      (239*Log[1 - x])/12 - ((49*I)/2)*Pi*Log[1 - x] - 
      (565*Pi^2*Log[1 - x])/36 - ((37*I)/3)*Pi^3*Log[1 - x] - 
      (73*Log[1 - x]^2)/8 + ((173*I)/6)*Pi*Log[1 - x]^2 + 
      (17*Pi^2*Log[1 - x]^2)/4 + (139*Log[1 - x]^3)/36 - 
      ((29*I)/3)*Pi*Log[1 - x]^3 - (13*Log[1 - x]^4)/6 + (239*Log[x])/12 + 
      ((49*I)/2)*Pi*Log[x] + (227*Pi^2*Log[x])/12 - ((34*I)/3)*Pi^3*Log[x] - 
      (7*Log[1 - x]*Log[x])/4 + ((172*I)/3)*Pi*Log[1 - x]*Log[x] - 
      (119*Pi^2*Log[1 - x]*Log[x])/6 + (361*Log[1 - x]^2*Log[x])/12 + 
      (35*I)*Pi*Log[1 - x]^2*Log[x] + 12*Log[1 - x]^3*Log[x] + 
      (87*Log[x]^2)/8 - ((101*I)/3)*Pi*Log[x]^2 + (59*Pi^2*Log[x]^2)/12 + 
      (173*Log[1 - x]*Log[x]^2)/12 + (28*I)*Pi*Log[1 - x]*Log[x]^2 + 
      16*Log[1 - x]^2*Log[x]^2 - (137*Log[x]^3)/36 - (10*I)*Pi*Log[x]^3 + 
      (26*Log[1 - x]*Log[x]^3)/3 - (7*Log[x]^4)/3 + 
      (105*I)*Pi*PolyLog[2, x] - (Pi^2*PolyLog[2, x])/3 + 
      (86*Log[1 - x]*PolyLog[2, x])/3 + (8*I)*Pi*Log[1 - x]*PolyLog[2, x] + 
      4*Log[1 - x]^2*PolyLog[2, x] + (229*Log[x]*PolyLog[2, x])/3 - 
      (8*I)*Pi*Log[x]*PolyLog[2, x] - 4*Log[x]^2*PolyLog[2, x] + 
      (86*PolyLog[3, 1 - x])/3 + (130*I)*Pi*PolyLog[3, 1 - x] + 
      70*Log[1 - x]*PolyLog[3, 1 - x] + 60*Log[x]*PolyLog[3, 1 - x] - 
      (229*PolyLog[3, x])/3 + (130*I)*Pi*PolyLog[3, x] + 
      58*Log[1 - x]*PolyLog[3, x] + 72*Log[x]*PolyLog[3, x] - 
      134*PolyLog[4, 1 - x] - 134*PolyLog[4, x] + 
      2*PolyLog[4, -(x/(1 - x))]) - (947*PolyLog[5, 1 - x])/6 + 
    (128*I)*Pi*PolyLog[5, 1 - x] + 210*Log[1 - x]*PolyLog[5, 1 - x] - 
    30*Log[x]*PolyLog[5, 1 - x] - (1675*PolyLog[5, x])/36 + 
    ((221*I)/3)*Pi*PolyLog[5, x] + 122*Log[1 - x]*PolyLog[5, x] - 
    (208*Log[x]*PolyLog[5, x])/3 + (143*PolyLog[5, -(x/(1 - x))])/3 + 
    (110*I)*Pi*PolyLog[5, -(x/(1 - x))] + 178*Log[1 - x]*
     PolyLog[5, -(x/(1 - x))] - 94*Log[x]*PolyLog[5, -(x/(1 - x))] - 
    10*PolyLog[6, 1 - x] + 52*PolyLog[6, x] + 57*PolyLog[6, -(x/(1 - x))] - 
    (545*Zeta[3])/12 + (43*I)*Pi*Zeta[3] - (151*Pi^2*Zeta[3])/72 - 
    ((113*I)/6)*Pi^3*Zeta[3] - 21*Log[1 - x]*Zeta[3] - 
    (14*I)*Pi*Log[1 - x]*Zeta[3] - (194*Pi^2*Log[1 - x]*Zeta[3])/9 - 
    (149*Log[1 - x]^2*Zeta[3])/4 + ((19*I)/2)*Pi*Log[1 - x]^2*Zeta[3] + 
    (107*Log[1 - x]^3*Zeta[3])/18 + (179*Log[x]*Zeta[3])/4 - 
    ((55*I)/2)*Pi*Log[x]*Zeta[3] + (47*Pi^2*Log[x]*Zeta[3])/6 + 
    (371*Log[1 - x]*Log[x]*Zeta[3])/6 + (58*I)*Pi*Log[1 - x]*Log[x]*Zeta[3] + 
    (341*Log[1 - x]^2*Log[x]*Zeta[3])/3 - 44*Log[x]^2*Zeta[3] + 
    (6*I)*Pi*Log[x]^2*Zeta[3] - (85*Log[1 - x]*Log[x]^2*Zeta[3])/2 + 
    (8*Log[x]^3*Zeta[3])/3 - (71*PolyLog[2, x]*Zeta[3])/36 - 
    ((8*I)/3)*Pi*PolyLog[2, x]*Zeta[3] - 9*Log[1 - x]*PolyLog[2, x]*Zeta[3] + 
    (19*Log[x]*PolyLog[2, x]*Zeta[3])/3 - (65*PolyLog[3, 1 - x]*Zeta[3])/3 + 
    (PolyLog[3, x]*Zeta[3])/3 + (64*Zeta[3]^2)/3 + 
    FF[(1 - x)^(-1)]*(((3*I)/2)*Pi^3 + (19*Pi^4)/12 + 
      (5*Pi^2*Log[1 - x]^2)/2 + (5*Log[1 - x]^4)/4 + (29*I)*Pi*Log[x] - 
      Pi^2*Log[x] + ((5*I)/6)*Pi^3*Log[x] + ((22*I)/3)*Pi*Log[1 - x]*Log[x] + 
      (2*Pi^2*Log[1 - x]*Log[x])/3 - 5*Log[1 - x]^3*Log[x] + 
      (29*Log[x]^2)/2 - ((115*I)/12)*Pi*Log[x]^2 + (41*Pi^2*Log[x]^2)/12 + 
      (11*Log[1 - x]*Log[x]^2)/3 - I*Pi*Log[1 - x]*Log[x]^2 + 
      (Log[1 - x]^2*Log[x]^2)/2 - (65*Log[x]^3)/12 + ((11*I)/6)*Pi*Log[x]^3 - 
      (Log[1 - x]*Log[x]^3)/3 + (5*Log[x]^4)/3 - (9*I)*Pi*PolyLog[2, x] - 
      4*Pi^2*PolyLog[2, x] - 9*Log[x]*PolyLog[2, x] - 
      (2*I)*Pi*Log[x]*PolyLog[2, x] - Log[x]^2*PolyLog[2, x] + 
      (2*I)*Pi*PolyLog[3, 1 - x] + 2*Log[x]*PolyLog[3, 1 - x] + 
      9*PolyLog[3, x] + (3*I)*Pi*PolyLog[3, x] - 
      28*Log[1 - x]*PolyLog[3, x] + 31*Log[x]*PolyLog[3, x] - 
      30*PolyLog[4, 1 - x] - 30*PolyLog[4, x] + 30*PolyLog[4, -(x/(1 - x))] - 
      9*Zeta[3] - (3*I)*Pi*Zeta[3] + 28*Log[1 - x]*Zeta[3] - 
      31*Log[x]*Zeta[3]) + (271*Zeta[5])/4 + (104*I)*Pi*Zeta[5] + 
    (353*Log[1 - x]*Zeta[5])/2 - (215*Log[x]*Zeta[5])/2 + 
    FF[x^(-2)]*((-223*Pi^4)/120 - ((37*I)/90)*Pi^5 - (3701*Pi^6)/22680 - 
      (26*Li[{3, 2}, 1, x])/9 + ((13*I)/3)*Pi*Li[{3, 2}, 1, x] - 
      (85*Li[{3, 2}, 1 - x, 1])/6 - (6*I)*Pi*Li[{3, 2}, 1 - x, 1] - 
      14*Li[{3, 2}, x, 1] - (24*I)*Pi*Li[{3, 2}, x, 1] - 
      (7*Li[{3, 3}, 1 - x, 1])/3 + (185*Li[{3, 3}, x, 1])/6 + 
      (109*Li[{3, 3}, -(x/(1 - x)), 1])/3 + Li[{4, 2}, 1 - x, 1] + 
      (67*Li[{4, 2}, x, 1])/2 + (25*Li[{2, 2, 2}, x, 1, 1])/2 + 
      ((6337*I)/96)*Pi*Log[1 - x] - (463*Pi^2*Log[1 - x])/36 + 
      ((7441*I)/144)*Pi^3*Log[1 - x] + (431*Pi^4*Log[1 - x])/180 - 
      ((227*I)/288)*Pi^5*Log[1 - x] - (202*Li[{3, 2}, 1, x]*Log[1 - x])/3 + 
      53*Li[{3, 2}, 1 - x, 1]*Log[1 - x] + 73*Li[{3, 2}, x, 1]*Log[1 - x] + 
      (6337*Log[1 - x]^2)/192 - ((1451*I)/24)*Pi*Log[1 - x]^2 + 
      (4865*Pi^2*Log[1 - x]^2)/288 - ((1469*I)/144)*Pi^3*Log[1 - x]^2 - 
      (34753*Pi^4*Log[1 - x]^2)/8640 - (301*Log[1 - x]^3)/9 + 
      ((142*I)/9)*Pi*Log[1 - x]^3 - (241*Pi^2*Log[1 - x]^3)/108 + 
      ((5*I)/72)*Pi^3*Log[1 - x]^3 + (1139*Log[1 - x]^4)/144 - 
      ((355*I)/144)*Pi*Log[1 - x]^4 - (6407*Pi^2*Log[1 - x]^4)/864 - 
      (667*Log[1 - x]^5)/360 - ((3*I)/10)*Pi*Log[1 - x]^5 - 
      (7369*Log[1 - x]^6)/2160 - (19*Pi^4*Log[x])/90 - 
      ((8*I)/15)*Pi^5*Log[x] + (290*Li[{3, 2}, 1, x]*Log[x])/3 - 
      59*Li[{3, 2}, 1 - x, 1]*Log[x] - 122*Li[{3, 2}, x, 1]*Log[x] + 
      ((301*I)/4)*Pi*Log[1 - x]*Log[x] - (149*Pi^2*Log[1 - x]*Log[x])/9 - 
      ((98*I)/9)*Pi^3*Log[1 - x]*Log[x] - (487*Pi^4*Log[1 - x]*Log[x])/180 + 
      (194*Log[1 - x]^2*Log[x])/3 - ((281*I)/4)*Pi*Log[1 - x]^2*Log[x] + 
      (51*Pi^2*Log[1 - x]^2*Log[x])/8 + ((5*I)/4)*Pi^3*Log[1 - x]^2*Log[x] - 
      (4423*Log[1 - x]^3*Log[x])/72 + ((35*I)/12)*Pi*Log[1 - x]^3*Log[x] + 
      (1837*Pi^2*Log[1 - x]^3*Log[x])/72 + (701*Log[1 - x]^4*Log[x])/72 + 
      (4*I)*Pi*Log[1 - x]^4*Log[x] + (1481*Log[1 - x]^5*Log[x])/72 - 
      (421*Pi^4*Log[x]^2)/180 + ((25*I)/3)*Pi*Log[1 - x]*Log[x]^2 - 
      12*Pi^2*Log[1 - x]*Log[x]^2 + ((161*I)/12)*Pi^3*Log[1 - x]*Log[x]^2 + 
      (841*Log[1 - x]^2*Log[x]^2)/24 - ((16*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 - 
      (50*Pi^2*Log[1 - x]^2*Log[x]^2)/3 - (443*Log[1 - x]^3*Log[x]^2)/24 + 
      ((7*I)/12)*Pi*Log[1 - x]^3*Log[x]^2 - (97*Log[1 - x]^4*Log[x]^2)/3 + 
      ((7*I)/9)*Pi*Log[1 - x]*Log[x]^3 + 5*Pi^2*Log[1 - x]*Log[x]^3 + 
      (77*Log[1 - x]^2*Log[x]^3)/18 - ((17*I)/2)*Pi*Log[1 - x]^2*Log[x]^3 + 
      (143*Log[1 - x]^3*Log[x]^3)/6 + (I/3)*Pi*Log[1 - x]*Log[x]^4 - 
      (211*Log[1 - x]^2*Log[x]^4)/24 + ((649*I)/12)*Pi*PolyLog[2, x] + 
      (Pi^2*PolyLog[2, x])/6 - ((299*I)/36)*Pi^3*PolyLog[2, x] - 
      (1507*Pi^4*PolyLog[2, x])/360 + (649*Log[1 - x]*PolyLog[2, x])/12 - 
      ((293*I)/4)*Pi*Log[1 - x]*PolyLog[2, x] - 
      (65*Pi^2*Log[1 - x]*PolyLog[2, x])/36 + ((7*I)/4)*Pi^3*Log[1 - x]*
       PolyLog[2, x] - (1085*Log[1 - x]^2*PolyLog[2, x])/24 + 
      ((21*I)/4)*Pi*Log[1 - x]^2*PolyLog[2, x] - 
      (11*Pi^2*Log[1 - x]^2*PolyLog[2, x])/8 + (4*Log[1 - x]^3*PolyLog[2, x])/
       3 + ((5*I)/2)*Pi*Log[1 - x]^3*PolyLog[2, x] - 
      (5*Log[1 - x]^4*PolyLog[2, x])/8 + ((139*I)/6)*Pi*Log[x]*
       PolyLog[2, x] - (35*Pi^2*Log[x]*PolyLog[2, x])/2 + 
      ((67*I)/6)*Pi^3*Log[x]*PolyLog[2, x] + 
      (139*Log[1 - x]*Log[x]*PolyLog[2, x])/6 - ((43*I)/3)*Pi*Log[1 - x]*
       Log[x]*PolyLog[2, x] + (23*Pi^2*Log[1 - x]*Log[x]*PolyLog[2, x])/6 - 
      (79*Log[1 - x]^2*Log[x]*PolyLog[2, x])/12 - (12*I)*Pi*Log[1 - x]^2*
       Log[x]*PolyLog[2, x] + (127*Log[1 - x]^3*Log[x]*PolyLog[2, x])/6 + 
      ((11*I)/3)*Pi*Log[x]^2*PolyLog[2, x] + (7*Pi^2*Log[x]^2*PolyLog[2, x])/
       6 - (23*Log[1 - x]*Log[x]^2*PolyLog[2, x])/3 + 
      ((43*I)/2)*Pi*Log[1 - x]*Log[x]^2*PolyLog[2, x] - 
      19*Log[1 - x]^2*Log[x]^2*PolyLog[2, x] + ((4*I)/3)*Pi*Log[x]^3*
       PolyLog[2, x] + (19*Log[1 - x]*Log[x]^3*PolyLog[2, x])/3 - 
      ((221*I)/12)*Pi*PolyLog[2, x]^2 + (85*Pi^2*PolyLog[2, x]^2)/12 - 
      (85*Log[1 - x]*PolyLog[2, x]^2)/12 - (5*I)*Pi*Log[1 - x]*
       PolyLog[2, x]^2 + (31*Log[1 - x]^2*PolyLog[2, x]^2)/4 - 
      (34*Log[x]*PolyLog[2, x]^2)/3 + ((35*I)/2)*Pi*Log[x]*PolyLog[2, x]^2 - 
      (41*Log[1 - x]*Log[x]*PolyLog[2, x]^2)/2 + 
      19*Log[x]^2*PolyLog[2, x]^2 - (25*PolyLog[2, x]^3)/12 + 
      (649*PolyLog[3, 1 - x])/12 - ((266*I)/3)*Pi*PolyLog[3, 1 - x] + 
      (175*Pi^2*PolyLog[3, 1 - x])/36 - (6*I)*Pi^3*PolyLog[3, 1 - x] - 
      183*Log[1 - x]*PolyLog[3, 1 - x] - (45*I)*Pi*Log[1 - x]*
       PolyLog[3, 1 - x] + (61*Pi^2*Log[1 - x]*PolyLog[3, 1 - x])/18 + 
      (23*Log[1 - x]^2*PolyLog[3, 1 - x])/2 + (35*I)*Pi*Log[1 - x]^2*
       PolyLog[3, 1 - x] + (559*Log[1 - x]^3*PolyLog[3, 1 - x])/18 + 
      (301*Log[x]*PolyLog[3, 1 - x])/3 + (12*I)*Pi*Log[x]*PolyLog[3, 1 - x] + 
      10*Pi^2*Log[x]*PolyLog[3, 1 - x] - 
      (421*Log[1 - x]*Log[x]*PolyLog[3, 1 - x])/6 + (5*I)*Pi*Log[1 - x]*
       Log[x]*PolyLog[3, 1 - x] + (4*Log[1 - x]^2*Log[x]*PolyLog[3, 1 - x])/
       3 + (47*Log[x]^2*PolyLog[3, 1 - x])/2 - (47*I)*Pi*Log[x]^2*
       PolyLog[3, 1 - x] - (27*Log[1 - x]*Log[x]^2*PolyLog[3, 1 - x])/2 - 
      (83*Log[x]^3*PolyLog[3, 1 - x])/3 - 
      (85*PolyLog[2, x]*PolyLog[3, 1 - x])/6 + (26*I)*Pi*PolyLog[2, x]*
       PolyLog[3, 1 - x] + 66*Log[1 - x]*PolyLog[2, x]*PolyLog[3, 1 - x] - 
      40*Log[x]*PolyLog[2, x]*PolyLog[3, 1 - x] - (21*PolyLog[3, 1 - x]^2)/
       2 - ((187*I)/6)*Pi*PolyLog[3, x] + (107*Pi^2*PolyLog[3, x])/6 - 
      ((67*I)/6)*Pi^3*PolyLog[3, x] - (187*Log[1 - x]*PolyLog[3, x])/6 - 
      ((35*I)/2)*Pi*Log[1 - x]*PolyLog[3, x] + 
      (236*Pi^2*Log[1 - x]*PolyLog[3, x])/9 - (15*Log[1 - x]^2*PolyLog[3, x])/
       4 + (2*I)*Pi*Log[1 - x]^2*PolyLog[3, x] + 
      (259*Log[1 - x]^3*PolyLog[3, x])/18 - (10*I)*Pi*Log[x]*PolyLog[3, x] - 
      (7*Pi^2*Log[x]*PolyLog[3, x])/3 - 10*Log[1 - x]*Log[x]*PolyLog[3, x] - 
      (8*I)*Pi*Log[1 - x]*Log[x]*PolyLog[3, x] - 
      (152*Log[1 - x]^2*Log[x]*PolyLog[3, x])/3 - (4*I)*Pi*Log[x]^2*
       PolyLog[3, x] + 19*Log[1 - x]*Log[x]^2*PolyLog[3, x] + 
      (178*PolyLog[2, x]*PolyLog[3, x])/9 - ((23*I)/3)*Pi*PolyLog[2, x]*
       PolyLog[3, x] + (53*Log[1 - x]*PolyLog[2, x]*PolyLog[3, x])/3 - 
      (76*Log[x]*PolyLog[2, x]*PolyLog[3, x])/3 - 
      (166*PolyLog[3, 1 - x]*PolyLog[3, x])/3 - (679*PolyLog[3, x]^2)/12 + 
      (669*PolyLog[4, 1 - x])/4 + (37*I)*Pi*PolyLog[4, 1 - x] + 
      (157*Pi^2*PolyLog[4, 1 - x])/12 + 56*Log[1 - x]*PolyLog[4, 1 - x] - 
      (104*I)*Pi*Log[1 - x]*PolyLog[4, 1 - x] - 
      (67*Log[1 - x]^2*PolyLog[4, 1 - x])/2 + 19*Log[x]*PolyLog[4, 1 - x] + 
      (48*I)*Pi*Log[x]*PolyLog[4, 1 - x] - 188*Log[1 - x]*Log[x]*
       PolyLog[4, 1 - x] + (421*Log[x]^2*PolyLog[4, 1 - x])/2 - 
      17*PolyLog[2, x]*PolyLog[4, 1 - x] + (325*PolyLog[4, x])/3 + 
      (13*I)*Pi*PolyLog[4, x] + (5*Pi^2*PolyLog[4, x])/2 + 
      (7*Log[1 - x]*PolyLog[4, x])/3 + (23*I)*Pi*Log[1 - x]*PolyLog[4, x] - 
      75*Log[1 - x]^2*PolyLog[4, x] + (121*Log[x]*PolyLog[4, x])/3 - 
      (86*I)*Pi*Log[x]*PolyLog[4, x] + 156*Log[1 - x]*Log[x]*PolyLog[4, x] - 
      83*Log[x]^2*PolyLog[4, x] + 84*PolyLog[2, x]*PolyLog[4, x] + 
      (325*PolyLog[4, -(x/(1 - x))])/3 + (I/3)*Pi*PolyLog[4, -(x/(1 - x))] + 
      (Pi^2*PolyLog[4, -(x/(1 - x))])/6 - 61*Log[1 - x]*
       PolyLog[4, -(x/(1 - x))] - (21*I)*Pi*Log[1 - x]*
       PolyLog[4, -(x/(1 - x))] - 101*Log[1 - x]^2*PolyLog[4, -(x/(1 - x))] + 
      (121*Log[x]*PolyLog[4, -(x/(1 - x))])/3 - (94*I)*Pi*Log[x]*
       PolyLog[4, -(x/(1 - x))] + 72*Log[1 - x]*Log[x]*
       PolyLog[4, -(x/(1 - x))] - 83*Log[x]^2*PolyLog[4, -(x/(1 - x))] - 
      84*PolyLog[2, x]*PolyLog[4, -(x/(1 - x))] - (323*PolyLog[5, 1 - x])/3 + 
      (120*I)*Pi*PolyLog[5, 1 - x] + 170*Log[1 - x]*PolyLog[5, 1 - x] - 
      68*Log[x]*PolyLog[5, 1 - x] - (581*PolyLog[5, x])/9 + 
      ((127*I)/3)*Pi*PolyLog[5, x] + (299*Log[1 - x]*PolyLog[5, x])/3 + 
      (56*Log[x]*PolyLog[5, x])/3 - (185*PolyLog[5, -(x/(1 - x))])/3 + 
      (46*I)*Pi*PolyLog[5, -(x/(1 - x))] - 94*Log[1 - x]*
       PolyLog[5, -(x/(1 - x))] - 78*Log[x]*PolyLog[5, -(x/(1 - x))] + 
      17*PolyLog[6, 1 - x] - 99*PolyLog[6, x] - 99*PolyLog[6, -(x/(1 - x))] - 
      (649*Zeta[3])/12 + ((266*I)/3)*Pi*Zeta[3] + (20*Pi^2*Zeta[3])/9 + 
      (9*I)*Pi^3*Zeta[3] + 183*Log[1 - x]*Zeta[3] + ((15*I)/2)*Pi*Log[1 - x]*
       Zeta[3] - (89*Pi^2*Log[1 - x]*Zeta[3])/9 - (121*Log[1 - x]^2*Zeta[3])/
       4 - ((15*I)/2)*Pi*Log[1 - x]^2*Zeta[3] - (259*Log[1 - x]^3*Zeta[3])/
       18 - (301*Log[x]*Zeta[3])/3 - (12*I)*Pi*Log[x]*Zeta[3] + 
      (39*Pi^2*Log[x]*Zeta[3])/2 + (83*Log[1 - x]*Log[x]*Zeta[3])/3 - 
      (62*I)*Pi*Log[1 - x]*Log[x]*Zeta[3] + (281*Log[1 - x]^2*Log[x]*Zeta[3])/
       3 - (47*Log[x]^2*Zeta[3])/2 + (47*I)*Pi*Log[x]^2*Zeta[3] - 
      (327*Log[1 - x]*Log[x]^2*Zeta[3])/2 + (83*Log[x]^3*Zeta[3])/3 + 
      (23*PolyLog[2, x]*Zeta[3])/9 - ((118*I)/3)*Pi*PolyLog[2, x]*Zeta[3] - 
      (149*Log[1 - x]*PolyLog[2, x]*Zeta[3])/3 + 
      (31*Log[x]*PolyLog[2, x]*Zeta[3])/3 - (203*PolyLog[3, 1 - x]*Zeta[3])/
       3 - (35*PolyLog[3, x]*Zeta[3])/3 + (235*Zeta[3]^2)/3 + 
      (119*Zeta[5])/4 - (153*I)*Pi*Zeta[5] + (527*Log[1 - x]*Zeta[5])/2 - 
      (513*Log[x]*Zeta[5])/2) + FF[x^(-1)]*(5/4 + ((3337*I)/96)*Pi - 
      (3503*Pi^2)/144 + ((909*I)/16)*Pi^3 + (22541*Pi^4)/2160 - 
      ((1639*I)/1440)*Pi^5 + (341*Pi^6)/1890 + (89*Li[{3, 2}, 1, x])/6 + 
      (12*I)*Pi*Li[{3, 2}, 1, x] - 33*Li[{3, 2}, 1 - x, 1] - 
      (6*I)*Pi*Li[{3, 2}, 1 - x, 1] - (95*Li[{3, 2}, x, 1])/2 + 
      (6*I)*Pi*Li[{3, 2}, x, 1] - 9*Li[{3, 3}, 1 - x, 1] - 
      20*Li[{3, 3}, x, 1] - 42*Li[{3, 3}, -(x/(1 - x)), 1] - 
      15*Li[{4, 2}, 1 - x, 1] - 30*Li[{4, 2}, x, 1] - 
      (15*Li[{2, 2, 2}, x, 1, 1])/2 + (3337*Log[1 - x])/96 - 
      ((509*I)/8)*Pi*Log[1 - x] - (1129*Pi^2*Log[1 - x])/48 - 
      ((809*I)/9)*Pi^3*Log[1 - x] - (15283*Pi^4*Log[1 - x])/1440 - 
      (I/5)*Pi^5*Log[1 - x] + 107*Li[{3, 2}, 1, x]*Log[1 - x] - 
      102*Li[{3, 2}, 1 - x, 1]*Log[1 - x] - 153*Li[{3, 2}, x, 1]*Log[1 - x] - 
      (3077*Log[1 - x]^2)/48 + (82*I)*Pi*Log[1 - x]^2 - 
      (1441*Pi^2*Log[1 - x]^2)/144 + ((641*I)/24)*Pi^3*Log[1 - x]^2 + 
      (111*Pi^4*Log[1 - x]^2)/20 + (117*Log[1 - x]^3)/4 - 
      ((517*I)/18)*Pi*Log[1 - x]^3 + (553*Pi^2*Log[1 - x]^3)/72 - 
      (I/6)*Pi^3*Log[1 - x]^3 - (481*Log[1 - x]^4)/72 + 
      (5*I)*Pi*Log[1 - x]^4 + (87*Pi^2*Log[1 - x]^4)/8 + 
      (19*Log[1 - x]^5)/6 + ((11*I)/20)*Pi*Log[1 - x]^5 + 
      (533*Log[1 - x]^6)/120 - (3*Log[x])/8 + ((323*I)/6)*Pi*Log[x] + 
      20*Pi^2*Log[x] - ((361*I)/18)*Pi^3*Log[x] - (2059*Pi^4*Log[x])/360 + 
      ((2*I)/15)*Pi^5*Log[x] - 110*Li[{3, 2}, 1, x]*Log[x] + 
      96*Li[{3, 2}, 1 - x, 1]*Log[x] + 174*Li[{3, 2}, x, 1]*Log[x] + 
      (649*Log[1 - x]*Log[x])/12 - ((393*I)/4)*Pi*Log[1 - x]*Log[x] + 
      (68*Pi^2*Log[1 - x]*Log[x])/3 + ((253*I)/6)*Pi^3*Log[1 - x]*Log[x] - 
      (4*Pi^4*Log[1 - x]*Log[x])/15 + (1295*Log[1 - x]^2*Log[x])/24 + 
      ((1943*I)/12)*Pi*Log[1 - x]^2*Log[x] + (53*Pi^2*Log[1 - x]^2*Log[x])/
       24 - I*Pi^3*Log[1 - x]^2*Log[x] + (518*Log[1 - x]^3*Log[x])/9 - 
      ((193*I)/6)*Pi*Log[1 - x]^3*Log[x] - 36*Pi^2*Log[1 - x]^3*Log[x] - 
      (821*Log[1 - x]^4*Log[x])/24 - ((13*I)/2)*Pi*Log[1 - x]^4*Log[x] - 
      (105*Log[1 - x]^5*Log[x])/4 - Log[x]^2/8 + ((26*I)/3)*Pi*Log[x]^2 - 
      (37*Pi^2*Log[x]^2)/4 + ((67*I)/12)*Pi^3*Log[x]^2 + 
      (53*Pi^4*Log[x]^2)/15 - (169*Log[1 - x]*Log[x]^2)/4 - 
      ((577*I)/12)*Pi*Log[1 - x]*Log[x]^2 + (67*Pi^2*Log[1 - x]*Log[x]^2)/4 - 
      (9*I)*Pi^3*Log[1 - x]*Log[x]^2 - (65*Log[1 - x]^2*Log[x]^2)/12 - 
      ((189*I)/4)*Pi*Log[1 - x]^2*Log[x]^2 + (85*Pi^2*Log[1 - x]^2*Log[x]^2)/
       4 + (401*Log[1 - x]^3*Log[x]^2)/12 + ((9*I)/2)*Pi*Log[1 - x]^3*
       Log[x]^2 + (317*Log[1 - x]^4*Log[x]^2)/8 - ((5*I)/9)*Pi*Log[x]^3 + 
      (7*Pi^2*Log[x]^3)/18 - (383*Log[1 - x]*Log[x]^3)/18 + 
      ((88*I)/3)*Pi*Log[1 - x]*Log[x]^3 - (10*Pi^2*Log[1 - x]*Log[x]^3)/3 - 
      (65*Log[1 - x]^2*Log[x]^3)/2 + I*Pi*Log[1 - x]^2*Log[x]^3 - 
      (131*Log[1 - x]^3*Log[x]^3)/6 + (I/3)*Pi*Log[x]^4 + 
      (121*Log[1 - x]*Log[x]^4)/12 + (19*Log[1 - x]^2*Log[x]^4)/4 + 
      ((46*I)/3)*Pi*PolyLog[2, x] - (185*Pi^2*PolyLog[2, x])/12 + 
      ((259*I)/12)*Pi^3*PolyLog[2, x] + (56*Pi^4*PolyLog[2, x])/15 + 
      (703*Log[1 - x]*PolyLog[2, x])/6 + ((357*I)/2)*Pi*Log[1 - x]*
       PolyLog[2, x] + (77*Pi^2*Log[1 - x]*PolyLog[2, x])/4 + 
      (3*I)*Pi^3*Log[1 - x]*PolyLog[2, x] + (569*Log[1 - x]^2*PolyLog[2, x])/
       12 - ((107*I)/2)*Pi*Log[1 - x]^2*PolyLog[2, x] + 
      (23*Pi^2*Log[1 - x]^2*PolyLog[2, x])/4 - 
      (155*Log[1 - x]^3*PolyLog[2, x])/6 - (2*I)*Pi*Log[1 - x]^3*
       PolyLog[2, x] + (13*Log[1 - x]^4*PolyLog[2, x])/8 - 
      (611*Log[x]*PolyLog[2, x])/6 - ((571*I)/6)*Pi*Log[x]*PolyLog[2, x] + 
      16*Pi^2*Log[x]*PolyLog[2, x] - (8*I)*Pi^3*Log[x]*PolyLog[2, x] + 
      (385*Log[1 - x]*Log[x]*PolyLog[2, x])/6 - (36*I)*Pi*Log[1 - x]*Log[x]*
       PolyLog[2, x] - 4*Pi^2*Log[1 - x]*Log[x]*PolyLog[2, x] + 
      (15*Log[1 - x]^2*Log[x]*PolyLog[2, x])/2 + (6*I)*Pi*Log[1 - x]^2*Log[x]*
       PolyLog[2, x] - (67*Log[1 - x]^3*Log[x]*PolyLog[2, x])/2 - 
      (415*Log[x]^2*PolyLog[2, x])/6 + ((123*I)/2)*Pi*Log[x]^2*
       PolyLog[2, x] - Pi^2*Log[x]^2*PolyLog[2, x] - 
      42*Log[1 - x]*Log[x]^2*PolyLog[2, x] - (27*I)*Pi*Log[1 - x]*Log[x]^2*
       PolyLog[2, x] + (51*Log[1 - x]^2*Log[x]^2*PolyLog[2, x])/2 + 
      34*Log[x]^3*PolyLog[2, x] - 8*Log[1 - x]*Log[x]^3*PolyLog[2, x] - 
      (18*I)*Pi*PolyLog[2, x]^2 - (13*Pi^2*PolyLog[2, x]^2)/2 - 
      (33*Log[1 - x]*PolyLog[2, x]^2)/2 - (27*Log[1 - x]^2*PolyLog[2, x]^2)/
       2 - (3*Log[x]*PolyLog[2, x]^2)/2 - (15*I)*Pi*Log[x]*PolyLog[2, x]^2 + 
      27*Log[1 - x]*Log[x]*PolyLog[2, x]^2 - 21*Log[x]^2*PolyLog[2, x]^2 + 
      (5*PolyLog[2, x]^3)/4 + (703*PolyLog[3, 1 - x])/6 + 
      ((763*I)/6)*Pi*PolyLog[3, 1 - x] + (83*Pi^2*PolyLog[3, 1 - x])/4 + 
      (12*I)*Pi^3*PolyLog[3, 1 - x] + 246*Log[1 - x]*PolyLog[3, 1 - x] - 
      (31*I)*Pi*Log[1 - x]*PolyLog[3, 1 - x] + 2*Pi^2*Log[1 - x]*
       PolyLog[3, 1 - x] - 65*Log[1 - x]^2*PolyLog[3, 1 - x] - 
      (42*I)*Pi*Log[1 - x]^2*PolyLog[3, 1 - x] - 35*Log[1 - x]^3*
       PolyLog[3, 1 - x] - (415*Log[x]*PolyLog[3, 1 - x])/3 - 
      (65*I)*Pi*Log[x]*PolyLog[3, 1 - x] - 13*Pi^2*Log[x]*PolyLog[3, 1 - x] + 
      48*Log[1 - x]*Log[x]*PolyLog[3, 1 - x] - (12*I)*Pi*Log[1 - x]*Log[x]*
       PolyLog[3, 1 - x] - 36*Log[1 - x]^2*Log[x]*PolyLog[3, 1 - x] - 
      64*Log[x]^2*PolyLog[3, 1 - x] + (30*I)*Pi*Log[x]^2*PolyLog[3, 1 - x] + 
      51*Log[1 - x]*Log[x]^2*PolyLog[3, 1 - x] + 
      18*Log[x]^3*PolyLog[3, 1 - x] - 33*PolyLog[2, x]*PolyLog[3, 1 - x] - 
      (42*I)*Pi*PolyLog[2, x]*PolyLog[3, 1 - x] - 96*Log[1 - x]*PolyLog[2, x]*
       PolyLog[3, 1 - x] + 54*Log[x]*PolyLog[2, x]*PolyLog[3, 1 - x] + 
      (57*PolyLog[3, 1 - x]^2)/2 + (611*PolyLog[3, x])/6 + 
      ((146*I)/3)*Pi*PolyLog[3, x] + (7*Pi^2*PolyLog[3, x])/6 + 
      (8*I)*Pi^3*PolyLog[3, x] - (374*Log[1 - x]*PolyLog[3, x])/3 - 
      (32*I)*Pi*Log[1 - x]*PolyLog[3, x] - 32*Pi^2*Log[1 - x]*PolyLog[3, x] - 
      41*Log[1 - x]^2*PolyLog[3, x] - (6*I)*Pi*Log[1 - x]^2*PolyLog[3, x] - 
      19*Log[1 - x]^3*PolyLog[3, x] + (457*Log[x]*PolyLog[3, x])/3 - 
      (78*I)*Pi*Log[x]*PolyLog[3, x] + 2*Pi^2*Log[x]*PolyLog[3, x] + 
      50*Log[1 - x]*Log[x]*PolyLog[3, x] + (24*I)*Pi*Log[1 - x]*Log[x]*
       PolyLog[3, x] + 72*Log[1 - x]^2*Log[x]*PolyLog[3, x] - 
      64*Log[x]^2*PolyLog[3, x] - 18*Log[1 - x]*Log[x]^2*PolyLog[3, x] + 
      (107*PolyLog[2, x]*PolyLog[3, x])/6 + (6*I)*Pi*PolyLog[2, x]*
       PolyLog[3, x] - 4*Log[1 - x]*PolyLog[2, x]*PolyLog[3, x] + 
      10*Log[x]*PolyLog[2, x]*PolyLog[3, x] + 84*PolyLog[3, 1 - x]*
       PolyLog[3, x] + 49*PolyLog[3, x]^2 - (958*PolyLog[4, 1 - x])/3 - 
      (47*I)*Pi*PolyLog[4, 1 - x] - 18*Pi^2*PolyLog[4, 1 - x] - 
      51*Log[1 - x]*PolyLog[4, 1 - x] + (132*I)*Pi*Log[1 - x]*
       PolyLog[4, 1 - x] + 51*Log[1 - x]^2*PolyLog[4, 1 - x] + 
      121*Log[x]*PolyLog[4, 1 - x] - (12*I)*Pi*Log[x]*PolyLog[4, 1 - x] + 
      348*Log[1 - x]*Log[x]*PolyLog[4, 1 - x] - 
      318*Log[x]^2*PolyLog[4, 1 - x] + 27*PolyLog[2, x]*PolyLog[4, 1 - x] - 
      (1465*PolyLog[4, x])/6 - (5*I)*Pi*PolyLog[4, x] + Pi^2*PolyLog[4, x] + 
      183*Log[1 - x]*PolyLog[4, x] - (12*I)*Pi*Log[1 - x]*PolyLog[4, x] + 
      183*Log[1 - x]^2*PolyLog[4, x] - 72*Log[x]*PolyLog[4, x] + 
      (60*I)*Pi*Log[x]*PolyLog[4, x] - 240*Log[1 - x]*Log[x]*PolyLog[4, x] + 
      54*Log[x]^2*PolyLog[4, x] - 45*PolyLog[2, x]*PolyLog[4, x] - 
      (467*PolyLog[4, -(x/(1 - x))])/6 - (61*I)*Pi*PolyLog[4, -(x/(1 - x))] + 
      3*Pi^2*PolyLog[4, -(x/(1 - x))] + 35*Log[1 - x]*
       PolyLog[4, -(x/(1 - x))] + (30*I)*Pi*Log[1 - x]*
       PolyLog[4, -(x/(1 - x))] + 102*Log[1 - x]^2*PolyLog[4, -(x/(1 - x))] - 
      78*Log[x]*PolyLog[4, -(x/(1 - x))] + (60*I)*Pi*Log[x]*
       PolyLog[4, -(x/(1 - x))] - 48*Log[1 - x]*Log[x]*
       PolyLog[4, -(x/(1 - x))] + 54*Log[x]^2*PolyLog[4, -(x/(1 - x))] + 
      111*PolyLog[2, x]*PolyLog[4, -(x/(1 - x))] + 147*PolyLog[5, 1 - x] - 
      (168*I)*Pi*PolyLog[5, 1 - x] - 324*Log[1 - x]*PolyLog[5, 1 - x] + 
      162*Log[x]*PolyLog[5, 1 - x] + (245*PolyLog[5, x])/6 - 
      (36*I)*Pi*PolyLog[5, x] - 181*Log[1 - x]*PolyLog[5, x] + 
      130*Log[x]*PolyLog[5, x] - 136*PolyLog[5, -(x/(1 - x))] - 
      (48*I)*Pi*PolyLog[5, -(x/(1 - x))] - 36*Log[1 - x]*
       PolyLog[5, -(x/(1 - x))] + 240*Log[x]*PolyLog[5, -(x/(1 - x))] - 
      6*PolyLog[6, 1 - x] + 48*PolyLog[6, x] + 48*PolyLog[6, -(x/(1 - x))] + 
      (1579*Zeta[3])/12 - ((356*I)/3)*Pi*Zeta[3] + (46*Pi^2*Zeta[3])/3 - 
      (9*I)*Pi^3*Zeta[3] - (303*Log[1 - x]*Zeta[3])/2 + 
      (14*I)*Pi*Log[1 - x]*Zeta[3] + 30*Pi^2*Log[1 - x]*Zeta[3] + 
      (195*Log[1 - x]^2*Zeta[3])/2 + (21*I)*Pi*Log[1 - x]^2*Zeta[3] + 
      21*Log[1 - x]^3*Zeta[3] + (287*Log[x]*Zeta[3])/6 + 
      (56*I)*Pi*Log[x]*Zeta[3] - 35*Pi^2*Log[x]*Zeta[3] - 
      223*Log[1 - x]*Log[x]*Zeta[3] + (36*I)*Pi*Log[1 - x]*Log[x]*Zeta[3] - 
      213*Log[1 - x]^2*Log[x]*Zeta[3] + (195*Log[x]^2*Zeta[3])/2 - 
      (30*I)*Pi*Log[x]^2*Zeta[3] + 237*Log[1 - x]*Log[x]^2*Zeta[3] - 
      18*Log[x]^3*Zeta[3] + (85*PolyLog[2, x]*Zeta[3])/6 + 
      (42*I)*Pi*PolyLog[2, x]*Zeta[3] + 46*Log[1 - x]*PolyLog[2, x]*Zeta[3] - 
      4*Log[x]*PolyLog[2, x]*Zeta[3] + 54*PolyLog[3, 1 - x]*Zeta[3] - 
      24*PolyLog[3, x]*Zeta[3] - 63*Zeta[3]^2 - (371*Zeta[5])/2 + 
      (135*I)*Pi*Zeta[5] - 474*Log[1 - x]*Zeta[5] + 366*Log[x]*Zeta[5])) + 
  COLOR[CA*CF^2]*(69727/1296 + ((199825*I)/2592)*Pi + (107693*Pi^2)/31104 + 
    ((64465*I)/1296)*Pi^3 + (189965*Pi^4)/15552 - ((2021*I)/1440)*Pi^5 + 
    (30469*Pi^6)/272160 - (731*Li[{3, 2}, 1, x])/24 - 
    ((5*I)/6)*Pi*Li[{3, 2}, 1, x] + (55*Li[{3, 2}, 1 - x, 1])/3 - 
    (13*I)*Pi*Li[{3, 2}, 1 - x, 1] + (979*Li[{3, 2}, x, 1])/24 - 
    (I/2)*Pi*Li[{3, 2}, x, 1] - (67*Li[{3, 3}, 1 - x, 1])/3 + 
    (49*Li[{3, 3}, x, 1])/12 - (15*Li[{3, 3}, -(x/(1 - x)), 1])/2 - 
    (45*Li[{4, 2}, 1 - x, 1])/2 - (11*Li[{4, 2}, x, 1])/4 + 
    (47*Li[{2, 2, 2}, x, 1, 1])/4 + (79091*Log[1 - x])/5184 - 
    ((29381*I)/216)*Pi*Log[1 - x] - (25607*Pi^2*Log[1 - x])/216 - 
    ((1811*I)/48)*Pi^3*Log[1 - x] - (6907*Pi^4*Log[1 - x])/1080 - 
    ((233*I)/144)*Pi^5*Log[1 - x] + (283*Li[{3, 2}, 1, x]*Log[1 - x])/6 - 
    (135*Li[{3, 2}, 1 - x, 1]*Log[1 - x])/2 - 102*Li[{3, 2}, x, 1]*
     Log[1 - x] - (1933*Log[1 - x]^2)/36 + ((5375*I)/72)*Pi*Log[1 - x]^2 + 
    (1091*Pi^2*Log[1 - x]^2)/48 + ((757*I)/36)*Pi^3*Log[1 - x]^2 + 
    (521*Pi^4*Log[1 - x]^2)/360 - (4237*Log[1 - x]^3)/432 - 
    ((329*I)/24)*Pi*Log[1 - x]^3 + (161*Pi^2*Log[1 - x]^3)/108 - 
    ((151*I)/72)*Pi^3*Log[1 - x]^3 + (719*Log[1 - x]^4)/108 + 
    ((1465*I)/288)*Pi*Log[1 - x]^4 + (925*Pi^2*Log[1 - x]^4)/288 + 
    (173*Log[1 - x]^5)/480 - ((77*I)/80)*Pi*Log[1 - x]^5 + 
    (26*Log[1 - x]^6)/45 + (253*Log[x])/72 + ((54791*I)/2592)*Pi*Log[x] - 
    (545*Pi^2*Log[x])/54 - ((3619*I)/216)*Pi^3*Log[x] - 
    (6223*Pi^4*Log[x])/4320 - ((19*I)/360)*Pi^5*Log[x] - 
    (49*Li[{3, 2}, 1, x]*Log[x])/2 + (109*Li[{3, 2}, 1 - x, 1]*Log[x])/2 + 
    78*Li[{3, 2}, x, 1]*Log[x] - (403*Log[1 - x]*Log[x])/18 - 
    ((2195*I)/72)*Pi*Log[1 - x]*Log[x] + (3361*Pi^2*Log[1 - x]*Log[x])/216 + 
    ((769*I)/72)*Pi^3*Log[1 - x]*Log[x] - (113*Pi^4*Log[1 - x]*Log[x])/72 + 
    (20575*Log[1 - x]^2*Log[x])/72 + ((3035*I)/48)*Pi*Log[1 - x]^2*Log[x] + 
    (Pi^2*Log[1 - x]^2*Log[x])/3 + ((107*I)/12)*Pi^3*Log[1 - x]^2*Log[x] - 
    (6119*Log[1 - x]^3*Log[x])/216 - ((875*I)/24)*Pi*Log[1 - x]^3*Log[x] - 
    (113*Pi^2*Log[1 - x]^3*Log[x])/8 - (791*Log[1 - x]^4*Log[x])/48 + 
    ((35*I)/6)*Pi*Log[1 - x]^4*Log[x] - (33*Log[1 - x]^5*Log[x])/8 + 
    (87983*Log[x]^2)/5184 + ((9533*I)/432)*Pi*Log[x]^2 - 
    (35*Pi^2*Log[x]^2)/54 + (I/6)*Pi^3*Log[x]^2 + (659*Pi^4*Log[x]^2)/360 - 
    (4147*Log[1 - x]*Log[x]^2)/36 - ((907*I)/48)*Pi*Log[1 - x]*Log[x]^2 + 
    (155*Pi^2*Log[1 - x]*Log[x]^2)/144 - ((37*I)/24)*Pi^3*Log[1 - x]*
     Log[x]^2 + (491*Log[1 - x]^2*Log[x]^2)/48 - ((503*I)/48)*Pi*Log[1 - x]^2*
     Log[x]^2 + (163*Pi^2*Log[1 - x]^2*Log[x]^2)/24 + 
    (2233*Log[1 - x]^3*Log[x]^2)/144 - ((227*I)/24)*Pi*Log[1 - x]^3*
     Log[x]^2 + (565*Log[1 - x]^4*Log[x]^2)/48 + (19*Log[x]^3)/2 - 
    ((19*I)/3)*Pi*Log[x]^3 + (47*Pi^2*Log[x]^3)/108 - (I/6)*Pi^3*Log[x]^3 - 
    (209*Log[1 - x]*Log[x]^3)/24 + ((130*I)/9)*Pi*Log[1 - x]*Log[x]^3 - 
    (5*Pi^2*Log[1 - x]*Log[x]^3)/12 - (118*Log[1 - x]^2*Log[x]^3)/9 + 
    ((7*I)/6)*Pi*Log[1 - x]^2*Log[x]^3 - (61*Log[1 - x]^3*Log[x]^3)/9 - 
    (265*Log[x]^4)/144 - ((95*I)/72)*Pi*Log[x]^4 - (Pi^2*Log[x]^4)/24 + 
    (163*Log[1 - x]*Log[x]^4)/48 + (13*Log[1 - x]^2*Log[x]^4)/16 - 
    (11*Log[x]^5)/36 + FF[(1 - x)^(-2)]*((Pi^2*Log[x]^2)/2 - 
      (I/2)*Pi*Log[x]^3 - Log[x]^4/8) + ((4927*I)/36)*Pi*PolyLog[2, x] - 
    (515*Pi^2*PolyLog[2, x])/24 + ((1289*I)/72)*Pi^3*PolyLog[2, x] - 
    (547*Pi^4*PolyLog[2, x])/720 + (8707*Log[1 - x]*PolyLog[2, x])/24 + 
    ((236*I)/3)*Pi*Log[1 - x]*PolyLog[2, x] + 
    (19*Pi^2*Log[1 - x]*PolyLog[2, x])/24 + ((143*I)/12)*Pi^3*Log[1 - x]*
     PolyLog[2, x] - (413*Log[1 - x]^2*PolyLog[2, x])/24 - 
    (39*I)*Pi*Log[1 - x]^2*PolyLog[2, x] + 
    (11*Pi^2*Log[1 - x]^2*PolyLog[2, x])/3 - (361*Log[1 - x]^3*PolyLog[2, x])/
     18 + ((17*I)/6)*Pi*Log[1 - x]^3*PolyLog[2, x] + 
    (5*Log[1 - x]^4*PolyLog[2, x])/3 - (16267*Log[x]*PolyLog[2, x])/72 - 
    ((431*I)/9)*Pi*Log[x]*PolyLog[2, x] - (335*Pi^2*Log[x]*PolyLog[2, x])/
     36 + ((7*I)/6)*Pi^3*Log[x]*PolyLog[2, x] + 
    (199*Log[1 - x]*Log[x]*PolyLog[2, x])/3 - ((21*I)/2)*Pi*Log[1 - x]*Log[x]*
     PolyLog[2, x] - (19*Pi^2*Log[1 - x]*Log[x]*PolyLog[2, x])/12 + 
    (91*Log[1 - x]^2*Log[x]*PolyLog[2, x])/3 - (16*I)*Pi*Log[1 - x]^2*Log[x]*
     PolyLog[2, x] - (35*Log[1 - x]^3*Log[x]*PolyLog[2, x])/3 - 
    (3767*Log[x]^2*PolyLog[2, x])/72 + ((217*I)/8)*Pi*Log[x]^2*
     PolyLog[2, x] + (35*Pi^2*Log[x]^2*PolyLog[2, x])/24 - 
    (317*Log[1 - x]*Log[x]^2*PolyLog[2, x])/12 - ((5*I)/4)*Pi*Log[1 - x]*
     Log[x]^2*PolyLog[2, x] - (Log[1 - x]^2*Log[x]^2*PolyLog[2, x])/2 + 
    (77*Log[x]^3*PolyLog[2, x])/9 + (7*Log[1 - x]*Log[x]^3*PolyLog[2, x])/6 + 
    (Log[x]^4*PolyLog[2, x])/12 - ((129*I)/8)*Pi*PolyLog[2, x]^2 + 
    (19*Pi^2*PolyLog[2, x]^2)/24 + (55*Log[1 - x]*PolyLog[2, x]^2)/6 - 
    ((33*I)/4)*Pi*Log[1 - x]*PolyLog[2, x]^2 - 
    (9*Log[1 - x]^2*PolyLog[2, x]^2)/4 - (607*Log[x]*PolyLog[2, x]^2)/24 - 
    (2*I)*Pi*Log[x]*PolyLog[2, x]^2 - (15*Log[1 - x]*Log[x]*PolyLog[2, x]^2)/
     4 + (7*Log[x]^2*PolyLog[2, x]^2)/8 - (47*PolyLog[2, x]^3)/24 + 
    (8707*PolyLog[3, 1 - x])/24 + ((5377*I)/72)*Pi*PolyLog[3, 1 - x] + 
    (Pi^2*PolyLog[3, 1 - x])/12 + ((155*I)/12)*Pi^3*PolyLog[3, 1 - x] + 
    (1393*Log[1 - x]*PolyLog[3, 1 - x])/18 - ((155*I)/2)*Pi*Log[1 - x]*
     PolyLog[3, 1 - x] + (37*Pi^2*Log[1 - x]*PolyLog[3, 1 - x])/6 - 
    (539*Log[1 - x]^2*PolyLog[3, 1 - x])/8 - 
    (19*Log[1 - x]^3*PolyLog[3, 1 - x])/4 - (1187*Log[x]*PolyLog[3, 1 - x])/
     24 + ((47*I)/12)*Pi*Log[x]*PolyLog[3, 1 - x] - 
    (79*Pi^2*Log[x]*PolyLog[3, 1 - x])/6 + 
    (267*Log[1 - x]*Log[x]*PolyLog[3, 1 - x])/4 - ((63*I)/2)*Pi*Log[1 - x]*
     Log[x]*PolyLog[3, 1 - x] - (77*Log[1 - x]^2*Log[x]*PolyLog[3, 1 - x])/
     2 - (43*Log[x]^2*PolyLog[3, 1 - x])/2 + (7*I)*Pi*Log[x]^2*
     PolyLog[3, 1 - x] + (139*Log[1 - x]*Log[x]^2*PolyLog[3, 1 - x])/4 + 
    (7*Log[x]^3*PolyLog[3, 1 - x])/3 + (55*PolyLog[2, x]*PolyLog[3, 1 - x])/
     3 - (23*I)*Pi*PolyLog[2, x]*PolyLog[3, 1 - x] - 
    38*Log[1 - x]*PolyLog[2, x]*PolyLog[3, 1 - x] + 
    15*Log[x]*PolyLog[2, x]*PolyLog[3, 1 - x] + (89*PolyLog[3, 1 - x]^2)/3 + 
    (16267*PolyLog[3, x])/72 - ((3155*I)/72)*Pi*PolyLog[3, x] + 
    (1805*Pi^2*PolyLog[3, x])/72 - ((17*I)/6)*Pi^3*PolyLog[3, x] - 
    (15103*Log[1 - x]*PolyLog[3, x])/72 - (37*I)*Pi*Log[1 - x]*
     PolyLog[3, x] - (79*Pi^2*Log[1 - x]*PolyLog[3, x])/12 - 
    (41*Log[1 - x]^2*PolyLog[3, x])/12 + ((29*I)/2)*Pi*Log[1 - x]^2*
     PolyLog[3, x] + (97*Log[1 - x]^3*PolyLog[3, x])/12 + 
    (5629*Log[x]*PolyLog[3, x])/36 - ((455*I)/12)*Pi*Log[x]*PolyLog[3, x] - 
    (2*Pi^2*Log[x]*PolyLog[3, x])/3 - (64*Log[1 - x]*Log[x]*PolyLog[3, x])/
     3 - ((31*I)/2)*Pi*Log[1 - x]*Log[x]*PolyLog[3, x] + 
    10*Log[1 - x]^2*Log[x]*PolyLog[3, x] - (25*Log[x]^2*PolyLog[3, x])/8 + 
    (I/2)*Pi*Log[x]^2*PolyLog[3, x] + (23*Log[1 - x]*Log[x]^2*PolyLog[3, x])/
     4 - (2*Log[x]^3*PolyLog[3, x])/3 + (161*PolyLog[2, x]*PolyLog[3, x])/8 + 
    ((7*I)/6)*Pi*PolyLog[2, x]*PolyLog[3, x] + 
    (71*Log[1 - x]*PolyLog[2, x]*PolyLog[3, x])/3 - 
    (45*Log[x]*PolyLog[2, x]*PolyLog[3, x])/2 + 47*PolyLog[3, 1 - x]*
     PolyLog[3, x] - (37*PolyLog[3, x]^2)/24 - (1699*PolyLog[4, 1 - x])/6 + 
    ((71*I)/3)*Pi*PolyLog[4, 1 - x] - (47*Pi^2*PolyLog[4, 1 - x])/6 + 
    (409*Log[1 - x]*PolyLog[4, 1 - x])/6 + (58*I)*Pi*Log[1 - x]*
     PolyLog[4, 1 - x] + (199*Log[1 - x]^2*PolyLog[4, 1 - x])/4 - 
    (149*Log[x]*PolyLog[4, 1 - x])/2 + (20*I)*Pi*Log[x]*PolyLog[4, 1 - x] + 
    (411*Log[1 - x]*Log[x]*PolyLog[4, 1 - x])/2 - 
    (609*Log[x]^2*PolyLog[4, 1 - x])/4 + 21*PolyLog[2, x]*PolyLog[4, 1 - x] + 
    FF[x]^2*((505*Pi^2)/48 + ((169*I)/12)*Pi^3 + (3103*Pi^4)/360 - 
      (719*Pi^2*Log[1 - x])/72 - ((71*I)/6)*Pi^3*Log[1 - x] + 
      (505*Log[1 - x]^2)/48 + ((169*I)/12)*Pi*Log[1 - x]^2 + 
      (257*Pi^2*Log[1 - x]^2)/48 + (71*Log[1 - x]^3)/72 - 
      ((77*I)/6)*Pi*Log[1 - x]^3 - (163*Log[1 - x]^4)/48 - 
      (9*Pi^2*Log[x])/2 - ((37*I)/3)*Pi^3*Log[x] - (505*Log[1 - x]*Log[x])/
       24 - ((169*I)/6)*Pi*Log[1 - x]*Log[x] - (493*Pi^2*Log[1 - x]*Log[x])/
       24 + (503*Log[1 - x]^2*Log[x])/24 + ((65*I)/2)*Pi*Log[1 - x]^2*
       Log[x] + (133*Log[1 - x]^3*Log[x])/12 + (505*Log[x]^2)/48 + 
      ((169*I)/12)*Pi*Log[x]^2 + (245*Pi^2*Log[x]^2)/48 - 
      (287*Log[1 - x]*Log[x]^2)/24 + ((71*I)/2)*Pi*Log[1 - x]*Log[x]^2 + 
      (115*Log[1 - x]^2*Log[x]^2)/8 + (71*Log[x]^3)/72 - 
      ((77*I)/6)*Pi*Log[x]^3 + (151*Log[1 - x]*Log[x]^3)/12 - 
      (163*Log[x]^4)/48 + (395*Log[1 - x]*PolyLog[2, x])/12 - 
      (3*I)*Pi*Log[1 - x]*PolyLog[2, x] - (3*Log[1 - x]^2*PolyLog[2, x])/2 - 
      (395*Log[x]*PolyLog[2, x])/12 + (3*I)*Pi*Log[x]*PolyLog[2, x] + 
      (3*Log[x]^2*PolyLog[2, x])/2 + (395*PolyLog[3, 1 - x])/12 + 
      (127*I)*Pi*PolyLog[3, 1 - x] + 65*Log[1 - x]*PolyLog[3, 1 - x] + 
      62*Log[x]*PolyLog[3, 1 - x] + (395*PolyLog[3, x])/12 + 
      (127*I)*Pi*PolyLog[3, x] + 62*Log[1 - x]*PolyLog[3, x] + 
      65*Log[x]*PolyLog[3, x] - 133*PolyLog[4, 1 - x] - 133*PolyLog[4, x]) - 
    (1027*PolyLog[4, x])/9 + ((131*I)/2)*Pi*PolyLog[4, x] - 
    (121*Pi^2*PolyLog[4, x])/12 + (623*Log[1 - x]*PolyLog[4, x])/12 + 
    (14*I)*Pi*Log[1 - x]*PolyLog[4, x] + 155*Log[1 - x]^2*PolyLog[4, x] - 
    (161*Log[x]*PolyLog[4, x])/4 + (13*I)*Pi*Log[x]*PolyLog[4, x] - 
    (263*Log[1 - x]*Log[x]*PolyLog[4, x])/2 - 8*Log[x]^2*PolyLog[4, x] + 
    (77*PolyLog[2, x]*PolyLog[4, x])/2 + 
    FF[x]*((-259*Pi^2)/144 + ((67*I)/8)*Pi^3 - (199*Pi^4)/20 + 
      (1367*Log[1 - x])/24 + ((151*I)/6)*Pi*Log[1 - x] + 
      (1979*Pi^2*Log[1 - x])/72 + ((27*I)/2)*Pi^3*Log[1 - x] + 
      (599*Log[1 - x]^2)/144 - ((947*I)/24)*Pi*Log[1 - x]^2 - 
      (137*Pi^2*Log[1 - x]^2)/24 - (83*Log[1 - x]^3)/18 + 
      ((65*I)/6)*Pi*Log[1 - x]^3 + (53*Log[1 - x]^4)/24 - (1367*Log[x])/24 - 
      ((151*I)/6)*Pi*Log[x] - (75*Pi^2*Log[x])/4 + ((79*I)/6)*Pi^3*Log[x] + 
      (259*Log[1 - x]*Log[x])/72 - ((721*I)/12)*Pi*Log[1 - x]*Log[x] + 
      (101*Pi^2*Log[1 - x]*Log[x])/4 - (152*Log[1 - x]^2*Log[x])/3 - 
      ((79*I)/2)*Pi*Log[1 - x]^2*Log[x] - (25*Log[1 - x]^3*Log[x])/2 - 
      (1117*Log[x]^2)/144 + ((829*I)/24)*Pi*Log[x]^2 - (51*Pi^2*Log[x]^2)/8 - 
      (53*Log[1 - x]*Log[x]^2)/4 - ((69*I)/2)*Pi*Log[1 - x]*Log[x]^2 - 
      (81*Log[1 - x]^2*Log[x]^2)/4 + (50*Log[x]^3)/9 + 
      ((71*I)/6)*Pi*Log[x]^3 - (21*Log[1 - x]*Log[x]^3)/2 + 
      (65*Log[x]^4)/24 - (130*I)*Pi*PolyLog[2, x] + Pi^2*PolyLog[2, x] - 
      (707*Log[1 - x]*PolyLog[2, x])/12 - (8*I)*Pi*Log[1 - x]*PolyLog[2, x] - 
      4*Log[1 - x]^2*PolyLog[2, x] - (853*Log[x]*PolyLog[2, x])/12 + 
      (8*I)*Pi*Log[x]*PolyLog[2, x] + 4*Log[x]^2*PolyLog[2, x] - 
      (707*PolyLog[3, 1 - x])/12 - (154*I)*Pi*PolyLog[3, 1 - x] - 
      79*Log[1 - x]*PolyLog[3, 1 - x] - 75*Log[x]*PolyLog[3, 1 - x] + 
      (853*PolyLog[3, x])/12 - (154*I)*Pi*PolyLog[3, x] - 
      69*Log[1 - x]*PolyLog[3, x] - 85*Log[x]*PolyLog[3, x] + 
      156*PolyLog[4, 1 - x] + 156*PolyLog[4, x] - 
      6*PolyLog[4, -(x/(1 - x))]) + (3383*PolyLog[4, -(x/(1 - x))])/36 + 
    ((157*I)/12)*Pi*PolyLog[4, -(x/(1 - x))] - 
    (31*Pi^2*PolyLog[4, -(x/(1 - x))])/6 - 
    (7*Log[1 - x]*PolyLog[4, -(x/(1 - x))])/4 - ((57*I)/2)*Pi*Log[1 - x]*
     PolyLog[4, -(x/(1 - x))] - 25*Log[1 - x]^2*PolyLog[4, -(x/(1 - x))] + 
    (15*Log[x]*PolyLog[4, -(x/(1 - x))])/2 + (25*I)*Pi*Log[x]*
     PolyLog[4, -(x/(1 - x))] + 44*Log[1 - x]*Log[x]*
     PolyLog[4, -(x/(1 - x))] - (19*Log[x]^2*PolyLog[4, -(x/(1 - x))])/2 + 
    46*PolyLog[2, x]*PolyLog[4, -(x/(1 - x))] + (137*PolyLog[5, 1 - x])/2 - 
    (102*I)*Pi*PolyLog[5, 1 - x] - 264*Log[1 - x]*PolyLog[5, 1 - x] + 
    118*Log[x]*PolyLog[5, 1 - x] + (1537*PolyLog[5, x])/24 - 
    ((47*I)/6)*Pi*PolyLog[5, x] - (391*Log[1 - x]*PolyLog[5, x])/3 + 
    (363*Log[x]*PolyLog[5, x])/2 - (97*PolyLog[5, -(x/(1 - x))])/6 - 
    (55*I)*Pi*PolyLog[5, -(x/(1 - x))] - 212*Log[1 - x]*
     PolyLog[5, -(x/(1 - x))] + 202*Log[x]*PolyLog[5, -(x/(1 - x))] + 
    96*PolyLog[6, 1 - x] - (209*PolyLog[6, x])/2 - 
    (169*PolyLog[6, -(x/(1 - x))])/2 - (24977*Zeta[3])/216 - 
    ((1069*I)/18)*Pi*Zeta[3] + (8243*Pi^2*Zeta[3])/432 + 
    ((163*I)/24)*Pi^3*Zeta[3] - (23*Log[1 - x]*Zeta[3])/18 + 
    ((103*I)/4)*Pi*Log[1 - x]*Zeta[3] + (68*Pi^2*Log[1 - x]*Zeta[3])/3 + 
    (1537*Log[1 - x]^2*Zeta[3])/24 - ((49*I)/4)*Pi*Log[1 - x]^2*Zeta[3] - 
    (103*Log[1 - x]^3*Zeta[3])/12 + (1951*Log[x]*Zeta[3])/72 + 
    ((163*I)/36)*Pi*Log[x]*Zeta[3] - (191*Pi^2*Log[x]*Zeta[3])/12 - 
    (827*Log[1 - x]*Log[x]*Zeta[3])/12 + (7*I)*Pi*Log[1 - x]*Log[x]*Zeta[3] - 
    (273*Log[1 - x]^2*Log[x]*Zeta[3])/2 + (1769*Log[x]^2*Zeta[3])/36 - 
    ((45*I)/4)*Pi*Log[x]^2*Zeta[3] + (433*Log[1 - x]*Log[x]^2*Zeta[3])/4 - 
    (10*Log[x]^3*Zeta[3])/3 - (347*PolyLog[2, x]*Zeta[3])/24 + 
    (I/3)*Pi*PolyLog[2, x]*Zeta[3] + (46*Log[1 - x]*PolyLog[2, x]*Zeta[3])/
     3 - 15*Log[x]*PolyLog[2, x]*Zeta[3] + (15*PolyLog[3, 1 - x]*Zeta[3])/2 - 
    (19*PolyLog[3, x]*Zeta[3])/2 + (47*Zeta[3]^2)/6 + 
    FF[(1 - x)^(-1)]*(((-271*I)/72)*Pi^3 - (129*Pi^4)/80 + 
      (I/3)*Pi^3*Log[1 - x] - (89*Pi^2*Log[1 - x]^2)/24 - 
      (89*Log[1 - x]^4)/48 - ((547*I)/36)*Pi*Log[x] + (127*Pi^2*Log[x])/72 + 
      ((7*I)/24)*Pi^3*Log[x] - (4*I)*Pi*Log[1 - x]*Log[x] - 
      (Pi^2*Log[1 - x]*Log[x])/6 - I*Pi*Log[1 - x]^2*Log[x] + 
      (89*Log[1 - x]^3*Log[x])/12 - (547*Log[x]^2)/72 + 
      ((209*I)/24)*Pi*Log[x]^2 - (47*Pi^2*Log[x]^2)/16 - 
      2*Log[1 - x]*Log[x]^2 + ((3*I)/4)*Pi*Log[1 - x]*Log[x]^2 - 
      (11*Log[1 - x]^2*Log[x]^2)/8 + (413*Log[x]^3)/72 - 
      ((3*I)/2)*Pi*Log[x]^3 + (Log[1 - x]*Log[x]^3)/4 - (71*Log[x]^4)/48 + 
      ((271*I)/12)*Pi*PolyLog[2, x] + (35*Pi^2*PolyLog[2, x])/12 - 
      (2*I)*Pi*Log[1 - x]*PolyLog[2, x] + (271*Log[x]*PolyLog[2, x])/12 + 
      (4*I)*Pi*Log[x]*PolyLog[2, x] - 2*Log[1 - x]*Log[x]*PolyLog[2, x] + 
      3*Log[x]^2*PolyLog[2, x] - ((7*I)/2)*Pi*PolyLog[3, 1 - x] - 
      (7*Log[x]*PolyLog[3, 1 - x])/2 - (271*PolyLog[3, x])/12 + 
      (6*I)*Pi*PolyLog[3, x] + 43*Log[1 - x]*PolyLog[3, x] - 
      37*Log[x]*PolyLog[3, x] + (89*PolyLog[4, 1 - x])/2 + 
      (47*PolyLog[4, x])/2 - (89*PolyLog[4, -(x/(1 - x))])/2 + 
      (271*Zeta[3])/12 - (6*I)*Pi*Zeta[3] - 43*Log[1 - x]*Zeta[3] + 
      37*Log[x]*Zeta[3]) + (3865*Zeta[5])/72 + ((5*I)/2)*Pi*Zeta[5] - 
    (927*Log[1 - x]*Zeta[5])/4 + (757*Log[x]*Zeta[5])/4 + 
    FF[x^(-1)]*(-215/72 - ((302041*I)/2592)*Pi - (4133*Pi^2)/432 - 
      ((1057*I)/12)*Pi^3 - (64793*Pi^4)/4320 + ((1549*I)/720)*Pi^5 + 
      (653*Pi^6)/3780 + (679*Li[{3, 2}, 1, x])/12 + 
      (7*I)*Pi*Li[{3, 2}, 1, x] - 65*Li[{3, 2}, 1 - x, 1] - 
      (45*I)*Pi*Li[{3, 2}, 1 - x, 1] - (429*Li[{3, 2}, x, 1])/4 - 
      (78*I)*Pi*Li[{3, 2}, x, 1] + (7*Li[{3, 3}, 1 - x, 1])/2 + 
      13*Li[{3, 3}, x, 1] + 55*Li[{3, 3}, -(x/(1 - x)), 1] + 
      (33*Li[{4, 2}, 1 - x, 1])/2 + 42*Li[{4, 2}, x, 1] - 
      (15*Li[{2, 2, 2}, x, 1, 1])/4 - (302041*Log[1 - x])/2592 + 
      ((3067*I)/27)*Pi*Log[1 - x] + (22217*Pi^2*Log[1 - x])/216 + 
      (103*I)*Pi^3*Log[1 - x] + (227*Pi^4*Log[1 - x])/30 + 
      ((71*I)/30)*Pi^5*Log[1 - x] - (317*Li[{3, 2}, 1, x]*Log[1 - x])/2 + 
      135*Li[{3, 2}, 1 - x, 1]*Log[1 - x] + (483*Li[{3, 2}, x, 1]*Log[1 - x])/
       2 + (1753*Log[1 - x]^2)/24 - ((16393*I)/144)*Pi*Log[1 - x]^2 - 
      (13*Pi^2*Log[1 - x]^2)/3 - ((86*I)/3)*Pi^3*Log[1 - x]^2 - 
      (1217*Pi^4*Log[1 - x]^2)/360 - (1099*Log[1 - x]^3)/54 + 
      ((605*I)/18)*Pi*Log[1 - x]^3 - (17*Pi^2*Log[1 - x]^3)/4 + 
      ((17*I)/4)*Pi^3*Log[1 - x]^3 + (1895*Log[1 - x]^4)/288 - 
      ((103*I)/16)*Pi*Log[1 - x]^4 - (1771*Pi^2*Log[1 - x]^4)/144 - 
      (63*Log[1 - x]^5)/16 + ((39*I)/40)*Pi*Log[1 - x]^5 - 
      (3637*Log[1 - x]^6)/720 + (11*Log[x])/12 + ((39*I)/4)*Pi*Log[x] + 
      (77*Pi^2*Log[x])/9 + ((205*I)/9)*Pi^3*Log[x] + (241*Pi^4*Log[x])/80 - 
      ((26*I)/15)*Pi^5*Log[x] + 158*Li[{3, 2}, 1, x]*Log[x] - 
      180*Li[{3, 2}, 1 - x, 1]*Log[x] - 312*Li[{3, 2}, x, 1]*Log[x] + 
      (39*Log[1 - x]*Log[x])/4 + ((15095*I)/72)*Pi*Log[1 - x]*Log[x] - 
      (637*Pi^2*Log[1 - x]*Log[x])/6 - ((221*I)/6)*Pi^3*Log[1 - x]*Log[x] + 
      (3*Pi^4*Log[1 - x]*Log[x])/20 - (3893*Log[1 - x]^2*Log[x])/18 - 
      ((931*I)/6)*Pi*Log[1 - x]^2*Log[x] + (307*Pi^2*Log[1 - x]^2*Log[x])/8 - 
      (25*I)*Pi^3*Log[1 - x]^2*Log[x] - (4547*Log[1 - x]^3*Log[x])/72 + 
      ((323*I)/12)*Pi*Log[1 - x]^3*Log[x] + (83*Pi^2*Log[1 - x]^3*Log[x])/2 + 
      (95*Log[1 - x]^4*Log[x])/2 - (6*I)*Pi*Log[1 - x]^4*Log[x] + 
      (701*Log[1 - x]^5*Log[x])/24 - ((191*I)/6)*Pi*Log[x]^2 + 
      (125*Pi^2*Log[x]^2)/24 - ((51*I)/8)*Pi^3*Log[x]^2 - 
      (97*Pi^4*Log[x]^2)/15 + (1405*Log[1 - x]*Log[x]^2)/9 + 
      ((1583*I)/24)*Pi*Log[1 - x]*Log[x]^2 - (50*Pi^2*Log[1 - x]*Log[x]^2)/
       3 + ((25*I)/2)*Pi^3*Log[1 - x]*Log[x]^2 + (141*Log[1 - x]^2*Log[x]^2)/
       2 + ((295*I)/8)*Pi*Log[1 - x]^2*Log[x]^2 - 
      (229*Pi^2*Log[1 - x]^2*Log[x]^2)/8 - (1957*Log[1 - x]^3*Log[x]^2)/24 + 
      ((77*I)/4)*Pi*Log[1 - x]^3*Log[x]^2 - (773*Log[1 - x]^4*Log[x]^2)/16 + 
      ((14*I)/9)*Pi*Log[x]^3 - (2*Pi^2*Log[x]^3)/9 + (37*Log[1 - x]*Log[x]^3)/
       3 - ((59*I)/2)*Pi*Log[1 - x]*Log[x]^3 + (11*Pi^2*Log[1 - x]*Log[x]^3)/
       3 + (307*Log[1 - x]^2*Log[x]^3)/6 - ((21*I)/2)*Pi*Log[1 - x]^2*
       Log[x]^3 + (359*Log[1 - x]^3*Log[x]^3)/12 - (I/2)*Pi*Log[x]^4 - 
      (115*Log[1 - x]*Log[x]^4)/12 - (51*Log[1 - x]^2*Log[x]^4)/8 + 
      ((4259*I)/72)*Pi*PolyLog[2, x] + (19*Pi^2*PolyLog[2, x])/8 - 
      ((329*I)/12)*Pi^3*PolyLog[2, x] - (91*Pi^4*PolyLog[2, x])/20 - 
      (22805*Log[1 - x]*PolyLog[2, x])/72 - ((2087*I)/12)*Pi*Log[1 - x]*
       PolyLog[2, x] + (77*Pi^2*Log[1 - x]*PolyLog[2, x])/3 - 
      ((27*I)/2)*Pi^3*Log[1 - x]*PolyLog[2, x] - 
      (58*Log[1 - x]^2*PolyLog[2, x])/3 + (42*I)*Pi*Log[1 - x]^2*
       PolyLog[2, x] - (117*Pi^2*Log[1 - x]^2*PolyLog[2, x])/8 + 
      (94*Log[1 - x]^3*PolyLog[2, x])/3 - I*Pi*Log[1 - x]^3*PolyLog[2, x] - 
      (83*Log[1 - x]^4*PolyLog[2, x])/16 + (3383*Log[x]*PolyLog[2, x])/9 + 
      ((397*I)/3)*Pi*Log[x]*PolyLog[2, x] - (37*Pi^2*Log[x]*PolyLog[2, x])/
       12 + (8*I)*Pi^3*Log[x]*PolyLog[2, x] - 
      (943*Log[1 - x]*Log[x]*PolyLog[2, x])/12 + (30*I)*Pi*Log[1 - x]*Log[x]*
       PolyLog[2, x] + 10*Pi^2*Log[1 - x]*Log[x]*PolyLog[2, x] - 
      (169*Log[1 - x]^2*Log[x]*PolyLog[2, x])/2 + 
      (201*Log[1 - x]^3*Log[x]*PolyLog[2, x])/4 + 
      (1807*Log[x]^2*PolyLog[2, x])/24 - ((285*I)/4)*Pi*Log[x]^2*
       PolyLog[2, x] + (Pi^2*Log[x]^2*PolyLog[2, x])/2 + 
      67*Log[1 - x]*Log[x]^2*PolyLog[2, x] + ((39*I)/2)*Pi*Log[1 - x]*
       Log[x]^2*PolyLog[2, x] - (147*Log[1 - x]^2*Log[x]^2*PolyLog[2, x])/4 - 
      (107*Log[x]^3*PolyLog[2, x])/3 + 6*Log[1 - x]*Log[x]^3*PolyLog[2, x] - 
      ((5*I)/4)*Pi*PolyLog[2, x]^2 + (31*Pi^2*PolyLog[2, x]^2)/4 - 
      (65*Log[1 - x]*PolyLog[2, x]^2)/2 + (3*I)*Pi*Log[1 - x]*
       PolyLog[2, x]^2 + (69*Log[1 - x]^2*PolyLog[2, x]^2)/4 + 
      (125*Log[x]*PolyLog[2, x]^2)/4 + ((15*I)/2)*Pi*Log[x]*PolyLog[2, x]^2 - 
      (63*Log[1 - x]*Log[x]*PolyLog[2, x]^2)/2 + 
      (39*Log[x]^2*PolyLog[2, x]^2)/2 + (5*PolyLog[2, x]^3)/8 - 
      (22805*PolyLog[3, 1 - x])/72 - ((179*I)/6)*Pi*PolyLog[3, 1 - x] + 
      (385*Pi^2*PolyLog[3, 1 - x])/12 - (23*I)*Pi^3*PolyLog[3, 1 - x] - 
      (2017*Log[1 - x]*PolyLog[3, 1 - x])/6 + (27*I)*Pi*Log[1 - x]*
       PolyLog[3, 1 - x] - (40*Pi^2*Log[1 - x]*PolyLog[3, 1 - x])/3 + 
      (553*Log[1 - x]^2*PolyLog[3, 1 - x])/4 + (24*I)*Pi*Log[1 - x]^2*
       PolyLog[3, 1 - x] + (157*Log[1 - x]^3*PolyLog[3, 1 - x])/6 + 
      363*Log[x]*PolyLog[3, 1 - x] + ((105*I)/2)*Pi*Log[x]*
       PolyLog[3, 1 - x] + (75*Pi^2*Log[x]*PolyLog[3, 1 - x])/2 - 
      (523*Log[1 - x]*Log[x]*PolyLog[3, 1 - x])/2 + (18*I)*Pi*Log[1 - x]*
       Log[x]*PolyLog[3, 1 - x] + 70*Log[1 - x]^2*Log[x]*PolyLog[3, 1 - x] + 
      98*Log[x]^2*PolyLog[3, 1 - x] - (51*I)*Pi*Log[x]^2*PolyLog[3, 1 - x] - 
      (243*Log[1 - x]*Log[x]^2*PolyLog[3, 1 - x])/2 - 
      21*Log[x]^3*PolyLog[3, 1 - x] - 65*PolyLog[2, x]*PolyLog[3, 1 - x] + 
      (27*I)*Pi*PolyLog[2, x]*PolyLog[3, 1 - x] + 
      114*Log[1 - x]*PolyLog[2, x]*PolyLog[3, 1 - x] - 
      87*Log[x]*PolyLog[2, x]*PolyLog[3, 1 - x] - (159*PolyLog[3, 1 - x]^2)/
       4 - (3383*PolyLog[3, x])/9 - (67*I)*Pi*PolyLog[3, x] - 
      (50*Pi^2*PolyLog[3, x])/3 - (8*I)*Pi^3*PolyLog[3, x] + 
      (1379*Log[1 - x]*PolyLog[3, x])/6 - (5*I)*Pi*Log[1 - x]*PolyLog[3, x] + 
      (134*Pi^2*Log[1 - x]*PolyLog[3, x])/3 + 20*Log[1 - x]^2*PolyLog[3, x] + 
      (6*I)*Pi*Log[1 - x]^2*PolyLog[3, x] + (133*Log[1 - x]^3*PolyLog[3, x])/
       6 - (473*Log[x]*PolyLog[3, x])/2 + ((221*I)/2)*Pi*Log[x]*
       PolyLog[3, x] - Pi^2*Log[x]*PolyLog[3, x] - 45*Log[1 - x]*Log[x]*
       PolyLog[3, x] - (24*I)*Pi*Log[1 - x]*Log[x]*PolyLog[3, x] - 
      107*Log[1 - x]^2*Log[x]*PolyLog[3, x] + (311*Log[x]^2*PolyLog[3, x])/
       4 + 21*Log[1 - x]*Log[x]^2*PolyLog[3, x] - 
      (71*PolyLog[2, x]*PolyLog[3, x])/12 + (28*I)*Pi*PolyLog[2, x]*
       PolyLog[3, x] - 10*Log[1 - x]*PolyLog[2, x]*PolyLog[3, x] + 
      38*Log[x]*PolyLog[2, x]*PolyLog[3, x] - 148*PolyLog[3, 1 - x]*
       PolyLog[3, x] - 55*PolyLog[3, x]^2 + (5063*PolyLog[4, 1 - x])/12 - 
      (9*I)*Pi*PolyLog[4, 1 - x] + 15*Pi^2*PolyLog[4, 1 - x] - 
      46*Log[1 - x]*PolyLog[4, 1 - x] - (144*I)*Pi*Log[1 - x]*
       PolyLog[4, 1 - x] - (81*Log[1 - x]^2*PolyLog[4, 1 - x])/2 + 
      179*Log[x]*PolyLog[4, 1 - x] + (156*I)*Pi*Log[x]*PolyLog[4, 1 - x] - 
      462*Log[1 - x]*Log[x]*PolyLog[4, 1 - x] + 
      582*Log[x]^2*PolyLog[4, 1 - x] + (27*PolyLog[2, x]*PolyLog[4, 1 - x])/
       2 + (3205*PolyLog[4, x])/6 - (55*I)*Pi*PolyLog[4, x] + 
      (17*Pi^2*PolyLog[4, x])/2 - (111*Log[1 - x]*PolyLog[4, x])/2 + 
      (192*I)*Pi*Log[1 - x]*PolyLog[4, x] - (543*Log[1 - x]^2*PolyLog[4, x])/
       2 + (199*Log[x]*PolyLog[4, x])/2 - (102*I)*Pi*Log[x]*PolyLog[4, x] + 
      486*Log[1 - x]*Log[x]*PolyLog[4, x] - 63*Log[x]^2*PolyLog[4, x] - 
      (21*PolyLog[2, x]*PolyLog[4, x])/2 + (847*PolyLog[4, -(x/(1 - x))])/4 + 
      ((91*I)/2)*Pi*PolyLog[4, -(x/(1 - x))] + 
      (15*Pi^2*PolyLog[4, -(x/(1 - x))])/2 - 
      (299*Log[1 - x]*PolyLog[4, -(x/(1 - x))])/2 - (9*I)*Pi*Log[1 - x]*
       PolyLog[4, -(x/(1 - x))] - 99*Log[1 - x]^2*PolyLog[4, -(x/(1 - x))] + 
      142*Log[x]*PolyLog[4, -(x/(1 - x))] - (102*I)*Pi*Log[x]*
       PolyLog[4, -(x/(1 - x))] + 24*Log[1 - x]*Log[x]*
       PolyLog[4, -(x/(1 - x))] - 63*Log[x]^2*PolyLog[4, -(x/(1 - x))] - 
      (345*PolyLog[2, x]*PolyLog[4, -(x/(1 - x))])/2 - 
      281*PolyLog[5, 1 - x] + (156*I)*Pi*PolyLog[5, 1 - x] + 
      486*Log[1 - x]*PolyLog[5, 1 - x] - 375*Log[x]*PolyLog[5, 1 - x] - 
      (3533*PolyLog[5, x])/12 - (47*I)*Pi*PolyLog[5, x] + 
      (391*Log[1 - x]*PolyLog[5, x])/2 - 340*Log[x]*PolyLog[5, x] - 
      226*PolyLog[5, -(x/(1 - x))] - (54*I)*Pi*PolyLog[5, -(x/(1 - x))] + 
      114*Log[1 - x]*PolyLog[5, -(x/(1 - x))] - 
      498*Log[x]*PolyLog[5, -(x/(1 - x))] - 297*PolyLog[6, 1 - x] - 
      42*PolyLog[6, x] - 42*PolyLog[6, -(x/(1 - x))] + (7259*Zeta[3])/72 + 
      ((1247*I)/18)*Pi*Zeta[3] - (145*Pi^2*Zeta[3])/6 + 
      ((91*I)/2)*Pi^3*Zeta[3] + (10237*Log[1 - x]*Zeta[3])/36 - 
      ((35*I)/2)*Pi*Log[1 - x]*Zeta[3] - (137*Pi^2*Log[1 - x]*Zeta[3])/3 - 
      (761*Log[1 - x]^2*Zeta[3])/4 - ((15*I)/2)*Pi*Log[1 - x]^2*Zeta[3] - 
      (91*Log[1 - x]^3*Zeta[3])/6 - (1037*Log[x]*Zeta[3])/4 - 
      (32*I)*Pi*Log[x]*Zeta[3] + (105*Pi^2*Log[x]*Zeta[3])/2 + 
      (347*Log[1 - x]*Log[x]*Zeta[3])/2 - (186*I)*Pi*Log[1 - x]*Log[x]*
       Zeta[3] + (619*Log[1 - x]^2*Log[x]*Zeta[3])/2 - 
      (565*Log[x]^2*Zeta[3])/4 + (51*I)*Pi*Log[x]^2*Zeta[3] - 
      (837*Log[1 - x]*Log[x]^2*Zeta[3])/2 + 21*Log[x]^3*Zeta[3] + 
      (335*PolyLog[2, x]*Zeta[3])/12 - (46*I)*Pi*PolyLog[2, x]*Zeta[3] - 
      59*Log[1 - x]*PolyLog[2, x]*Zeta[3] + 13*Log[x]*PolyLog[2, x]*Zeta[3] + 
      25*PolyLog[3, 1 - x]*Zeta[3] + 64*PolyLog[3, x]*Zeta[3] - 
      (7*Zeta[3]^2)/2 - (571*Zeta[5])/4 - ((807*I)/2)*Pi*Zeta[5] + 
      684*Log[1 - x]*Zeta[5] - 615*Log[x]*Zeta[5]) + 
    FF[x^(-2)]*((178*Pi^4)/135 - ((7*I)/270)*Pi^5 + (293*Pi^6)/22680 - 
      (217*Li[{3, 2}, 1, x])/4 - ((37*I)/6)*Pi*Li[{3, 2}, 1, x] + 
      (1027*Li[{3, 2}, 1 - x, 1])/12 + (32*I)*Pi*Li[{3, 2}, 1 - x, 1] + 
      123*Li[{3, 2}, x, 1] + ((105*I)/2)*Pi*Li[{3, 2}, x, 1] + 
      (59*Li[{3, 3}, 1 - x, 1])/6 - (313*Li[{3, 3}, x, 1])/12 - 
      (265*Li[{3, 3}, -(x/(1 - x)), 1])/6 + 2*Li[{4, 2}, 1 - x, 1] - 
      (173*Li[{4, 2}, x, 1])/4 - 8*Li[{2, 2, 2}, x, 1, 1] - 
      ((176797*I)/2592)*Pi*Log[1 - x] + (31*Pi^2*Log[1 - x])/216 - 
      ((2089*I)/36)*Pi^3*Log[1 - x] - (2983*Pi^4*Log[1 - x])/2160 - 
      ((39*I)/80)*Pi^5*Log[1 - x] + (295*Li[{3, 2}, 1, x]*Log[1 - x])/3 - 
      (137*Li[{3, 2}, 1 - x, 1]*Log[1 - x])/2 - 
      (251*Li[{3, 2}, x, 1]*Log[1 - x])/2 - (176797*Log[1 - x]^2)/5184 + 
      ((34715*I)/432)*Pi*Log[1 - x]^2 - (1817*Pi^2*Log[1 - x]^2)/72 + 
      ((689*I)/72)*Pi^3*Log[1 - x]^2 + (2773*Pi^4*Log[1 - x]^2)/1080 + 
      (5791*Log[1 - x]^3)/144 - ((1219*I)/72)*Pi*Log[1 - x]^3 + 
      (539*Pi^2*Log[1 - x]^3)/432 - ((241*I)/72)*Pi^3*Log[1 - x]^3 - 
      (12793*Log[1 - x]^4)/864 + ((17*I)/8)*Pi*Log[1 - x]^4 + 
      (6601*Pi^2*Log[1 - x]^4)/864 + (2377*Log[1 - x]^5)/720 - 
      ((53*I)/48)*Pi*Log[1 - x]^5 + (7637*Log[1 - x]^6)/2160 + 
      (479*Pi^4*Log[x])/180 + ((7*I)/6)*Pi^5*Log[x] - 
      (241*Li[{3, 2}, 1, x]*Log[x])/2 + (201*Li[{3, 2}, 1 - x, 1]*Log[x])/2 + 
      194*Li[{3, 2}, x, 1]*Log[x] - (56*I)*Pi*Log[1 - x]*Log[x] + 
      (2074*Pi^2*Log[1 - x]*Log[x])/27 + ((511*I)/36)*Pi^3*Log[1 - x]*
       Log[x] + (473*Pi^4*Log[1 - x]*Log[x])/180 - (5131*Log[1 - x]^2*Log[x])/
       144 + ((1667*I)/36)*Pi*Log[1 - x]^2*Log[x] - 
      (6289*Pi^2*Log[1 - x]^2*Log[x])/144 + ((53*I)/3)*Pi^3*Log[1 - x]^2*
       Log[x] + (11233*Log[1 - x]^3*Log[x])/108 + ((25*I)/12)*Pi*Log[1 - x]^3*
       Log[x] - (997*Pi^2*Log[1 - x]^3*Log[x])/36 - 
      (4135*Log[1 - x]^4*Log[x])/144 + ((57*I)/8)*Pi*Log[1 - x]^4*Log[x] - 
      (7517*Log[1 - x]^5*Log[x])/360 + (1379*Pi^4*Log[x]^2)/360 - 
      ((57*I)/2)*Pi*Log[1 - x]*Log[x]^2 + (575*Pi^2*Log[1 - x]*Log[x]^2)/36 - 
      ((413*I)/24)*Pi^3*Log[1 - x]*Log[x]^2 - (16661*Log[1 - x]^2*Log[x]^2)/
       144 + ((15*I)/8)*Pi*Log[1 - x]^2*Log[x]^2 + 
      (1111*Pi^2*Log[1 - x]^2*Log[x]^2)/48 + (10067*Log[1 - x]^3*Log[x]^2)/
       144 - ((527*I)/24)*Pi*Log[1 - x]^3*Log[x]^2 + 
      (1759*Log[1 - x]^4*Log[x]^2)/48 - ((4*I)/9)*Pi*Log[1 - x]*Log[x]^3 - 
      (103*Pi^2*Log[1 - x]*Log[x]^3)/18 - (707*Log[1 - x]^2*Log[x]^3)/24 + 
      ((211*I)/12)*Pi*Log[1 - x]^2*Log[x]^3 - (565*Log[1 - x]^3*Log[x]^3)/
       18 - (I/2)*Pi*Log[1 - x]*Log[x]^4 + (281*Log[1 - x]^2*Log[x]^4)/24 - 
      ((1099*I)/72)*Pi*PolyLog[2, x] + (221*Pi^2*PolyLog[2, x])/12 + 
      ((677*I)/72)*Pi^3*PolyLog[2, x] + (1231*Pi^4*PolyLog[2, x])/240 - 
      (1099*Log[1 - x]*PolyLog[2, x])/72 + ((1721*I)/36)*Pi*Log[1 - x]*
       PolyLog[2, x] - (2497*Pi^2*Log[1 - x]*PolyLog[2, x])/72 + 
      ((19*I)/3)*Pi^3*Log[1 - x]*PolyLog[2, x] + 
      (418*Log[1 - x]^2*PolyLog[2, x])/9 - ((7*I)/3)*Pi*Log[1 - x]^2*
       PolyLog[2, x] + (83*Pi^2*Log[1 - x]^2*PolyLog[2, x])/12 - 
      (119*Log[1 - x]^3*PolyLog[2, x])/12 + (I/6)*Pi*Log[1 - x]^3*
       PolyLog[2, x] + (145*Log[1 - x]^4*PolyLog[2, x])/48 - 
      ((251*I)/4)*Pi*Log[x]*PolyLog[2, x] + (39*Pi^2*Log[x]*PolyLog[2, x])/
       4 - ((51*I)/4)*Pi^3*Log[x]*PolyLog[2, x] - 
      (251*Log[1 - x]*Log[x]*PolyLog[2, x])/4 + ((179*I)/12)*Pi*Log[1 - x]*
       Log[x]*PolyLog[2, x] - (55*Pi^2*Log[1 - x]*Log[x]*PolyLog[2, x])/12 + 
      (1747*Log[1 - x]^2*Log[x]*PolyLog[2, x])/24 + (3*I)*Pi*Log[1 - x]^2*
       Log[x]*PolyLog[2, x] - (359*Log[1 - x]^3*Log[x]*PolyLog[2, x])/12 - 
      ((8*I)/3)*Pi*Log[x]^2*PolyLog[2, x] - (2*Pi^2*Log[x]^2*PolyLog[2, x])/
       3 - (541*Log[1 - x]*Log[x]^2*PolyLog[2, x])/24 - 
      ((49*I)/4)*Pi*Log[1 - x]*Log[x]^2*PolyLog[2, x] + 
      21*Log[1 - x]^2*Log[x]^2*PolyLog[2, x] - (2*I)*Pi*Log[x]^3*
       PolyLog[2, x] - (8*Log[1 - x]*Log[x]^3*PolyLog[2, x])/3 + 
      ((275*I)/12)*Pi*PolyLog[2, x]^2 - (193*Pi^2*PolyLog[2, x]^2)/24 + 
      (1027*Log[1 - x]*PolyLog[2, x]^2)/24 + ((7*I)/4)*Pi*Log[1 - x]*
       PolyLog[2, x]^2 - (37*Log[1 - x]^2*PolyLog[2, x]^2)/4 - 
      (159*Log[x]*PolyLog[2, x]^2)/8 - (9*I)*Pi*Log[x]*PolyLog[2, x]^2 + 
      (81*Log[1 - x]*Log[x]*PolyLog[2, x]^2)/4 - 
      (117*Log[x]^2*PolyLog[2, x]^2)/8 + (4*PolyLog[2, x]^3)/3 - 
      (1099*PolyLog[3, 1 - x])/72 - ((179*I)/4)*Pi*PolyLog[3, 1 - x] - 
      (1069*Pi^2*PolyLog[3, 1 - x])/24 + ((29*I)/2)*Pi^3*PolyLog[3, 1 - x] + 
      (10103*Log[1 - x]*PolyLog[3, 1 - x])/36 + ((613*I)/12)*Pi*Log[1 - x]*
       PolyLog[3, 1 - x] + (59*Pi^2*Log[1 - x]*PolyLog[3, 1 - x])/9 - 
      (621*Log[1 - x]^2*PolyLog[3, 1 - x])/8 - ((35*I)/2)*Pi*Log[1 - x]^2*
       PolyLog[3, 1 - x] - (775*Log[1 - x]^3*PolyLog[3, 1 - x])/36 - 
      (6175*Log[x]*PolyLog[3, 1 - x])/18 - (25*I)*Pi*Log[x]*
       PolyLog[3, 1 - x] - (229*Pi^2*Log[x]*PolyLog[3, 1 - x])/12 + 
      (3097*Log[1 - x]*Log[x]*PolyLog[3, 1 - x])/12 - 
      ((69*I)/2)*Pi*Log[1 - x]*Log[x]*PolyLog[3, 1 - x] - 
      (68*Log[1 - x]^2*Log[x]*PolyLog[3, 1 - x])/3 - 
      (823*Log[x]^2*PolyLog[3, 1 - x])/12 + (65*I)*Pi*Log[x]^2*
       PolyLog[3, 1 - x] + (169*Log[1 - x]*Log[x]^2*PolyLog[3, 1 - x])/4 + 
      33*Log[x]^3*PolyLog[3, 1 - x] + (1027*PolyLog[2, x]*PolyLog[3, 1 - x])/
       12 - (19*I)*Pi*PolyLog[2, x]*PolyLog[3, 1 - x] - 
      71*Log[1 - x]*PolyLog[2, x]*PolyLog[3, 1 - x] + 
      52*Log[x]*PolyLog[2, x]*PolyLog[3, 1 - x] + (191*PolyLog[3, 1 - x]^2)/
       12 + ((833*I)/12)*Pi*PolyLog[3, x] - (119*Pi^2*PolyLog[3, x])/12 + 
      ((51*I)/4)*Pi^3*PolyLog[3, x] + (833*Log[1 - x]*PolyLog[3, x])/12 + 
      ((305*I)/12)*Pi*Log[1 - x]*PolyLog[3, x] - 
      (641*Pi^2*Log[1 - x]*PolyLog[3, x])/18 + 
      (197*Log[1 - x]^2*PolyLog[3, x])/24 + (I/2)*Pi*Log[1 - x]^2*
       PolyLog[3, x] - (553*Log[1 - x]^3*PolyLog[3, x])/36 + 
      (9*I)*Pi*Log[x]*PolyLog[3, x] + (4*Pi^2*Log[x]*PolyLog[3, x])/3 + 
      9*Log[1 - x]*Log[x]*PolyLog[3, x] + ((13*I)/2)*Pi*Log[1 - x]*Log[x]*
       PolyLog[3, x] + (425*Log[1 - x]^2*Log[x]*PolyLog[3, x])/6 + 
      (6*I)*Pi*Log[x]^2*PolyLog[3, x] - (85*Log[1 - x]*Log[x]^2*
        PolyLog[3, x])/4 - (29*PolyLog[2, x]*PolyLog[3, x])/2 - 
      ((85*I)/6)*Pi*PolyLog[2, x]*PolyLog[3, x] - 
      (20*Log[1 - x]*PolyLog[2, x]*PolyLog[3, x])/3 - 
      (15*Log[x]*PolyLog[2, x]*PolyLog[3, x])/2 + 
      (278*PolyLog[3, 1 - x]*PolyLog[3, x])/3 + (499*PolyLog[3, x]^2)/8 - 
      (356*PolyLog[4, 1 - x])/3 + ((7*I)/3)*Pi*PolyLog[4, 1 - x] - 
      (65*Pi^2*PolyLog[4, 1 - x])/4 - (29*Log[1 - x]*PolyLog[4, 1 - x])/12 + 
      (115*I)*Pi*Log[1 - x]*PolyLog[4, 1 - x] + 
      (75*Log[1 - x]^2*PolyLog[4, 1 - x])/4 - (479*Log[x]*PolyLog[4, 1 - x])/
       2 - (105*I)*Pi*Log[x]*PolyLog[4, 1 - x] + 
      (511*Log[1 - x]*Log[x]*PolyLog[4, 1 - x])/2 - 
      (1379*Log[x]^2*PolyLog[4, 1 - x])/4 - 
      (23*PolyLog[2, x]*PolyLog[4, 1 - x])/2 - (6295*PolyLog[4, x])/18 - 
      (28*I)*Pi*PolyLog[4, x] - (11*Pi^2*PolyLog[4, x])/3 - 
      (497*Log[1 - x]*PolyLog[4, x])/12 - (135*I)*Pi*Log[1 - x]*
       PolyLog[4, x] + (247*Log[1 - x]^2*PolyLog[4, x])/2 - 
      (265*Log[x]*PolyLog[4, x])/2 + (118*I)*Pi*Log[x]*PolyLog[4, x] - 
      (601*Log[1 - x]*Log[x]*PolyLog[4, x])/2 + 99*Log[x]^2*PolyLog[4, x] - 
      51*PolyLog[2, x]*PolyLog[4, x] - (6295*PolyLog[4, -(x/(1 - x))])/18 - 
      ((43*I)/3)*Pi*PolyLog[4, -(x/(1 - x))] - 
      (7*Pi^2*PolyLog[4, -(x/(1 - x))])/3 + 
      (357*Log[1 - x]*PolyLog[4, -(x/(1 - x))])/2 - ((31*I)/2)*Pi*Log[1 - x]*
       PolyLog[4, -(x/(1 - x))] + (185*Log[1 - x]^2*PolyLog[4, -(x/(1 - x))])/
       2 - (265*Log[x]*PolyLog[4, -(x/(1 - x))])/2 + 
      (130*I)*Pi*Log[x]*PolyLog[4, -(x/(1 - x))] - 68*Log[1 - x]*Log[x]*
       PolyLog[4, -(x/(1 - x))] + 99*Log[x]^2*PolyLog[4, -(x/(1 - x))] + 
      (233*PolyLog[2, x]*PolyLog[4, -(x/(1 - x))])/2 + 
      (1517*PolyLog[5, 1 - x])/6 - (128*I)*Pi*PolyLog[5, 1 - x] - 
      246*Log[1 - x]*PolyLog[5, 1 - x] + 169*Log[x]*PolyLog[5, 1 - x] + 
      (3847*PolyLog[5, x])/12 - ((115*I)/6)*Pi*PolyLog[5, x] - 
      (529*Log[1 - x]*PolyLog[5, x])/6 + (139*Log[x]*PolyLog[5, x])/2 + 
      (2249*PolyLog[5, -(x/(1 - x))])/6 - 
      (25*I)*Pi*PolyLog[5, -(x/(1 - x))] + 50*Log[1 - x]*
       PolyLog[5, -(x/(1 - x))] + 190*Log[x]*PolyLog[5, -(x/(1 - x))] + 
      166*PolyLog[6, 1 - x] + (223*PolyLog[6, x])/2 + 
      (223*PolyLog[6, -(x/(1 - x))])/2 + (1099*Zeta[3])/72 + 
      ((179*I)/4)*Pi*Zeta[3] + (7*Pi^2*Zeta[3])/4 - ((61*I)/2)*Pi^3*Zeta[3] - 
      (10103*Log[1 - x]*Zeta[3])/36 + ((235*I)/36)*Pi*Log[1 - x]*Zeta[3] + 
      (493*Pi^2*Log[1 - x]*Zeta[3])/36 + (7663*Log[1 - x]^2*Zeta[3])/72 - 
      ((11*I)/2)*Pi*Log[1 - x]^2*Zeta[3] + (283*Log[1 - x]^3*Zeta[3])/36 + 
      (6175*Log[x]*Zeta[3])/18 + (25*I)*Pi*Log[x]*Zeta[3] - 
      (187*Pi^2*Log[x]*Zeta[3])/6 - (4*Log[1 - x]*Log[x]*Zeta[3])/3 + 
      (160*I)*Pi*Log[1 - x]*Log[x]*Zeta[3] - 
      (412*Log[1 - x]^2*Log[x]*Zeta[3])/3 + (823*Log[x]^2*Zeta[3])/12 - 
      (65*I)*Pi*Log[x]^2*Zeta[3] + (1037*Log[1 - x]*Log[x]^2*Zeta[3])/4 - 
      33*Log[x]^3*Zeta[3] - (247*PolyLog[2, x]*Zeta[3])/12 + 
      ((137*I)/3)*Pi*PolyLog[2, x]*Zeta[3] + 
      (191*Log[1 - x]*PolyLog[2, x]*Zeta[3])/3 - 18*Log[x]*PolyLog[2, x]*
       Zeta[3] + (95*PolyLog[3, 1 - x]*Zeta[3])/6 - 
      (37*PolyLog[3, x]*Zeta[3])/6 - (116*Zeta[3]^2)/3 + (1743*Zeta[5])/8 + 
      (304*I)*Pi*Zeta[5] - (1585*Log[1 - x]*Zeta[5])/4 + 
      (1535*Log[x]*Zeta[5])/4)), 
 COLOR[CF*Nf^2]*(-125159/104976 - ((2059*I)/1458)*Pi + (325*Pi^2)/972 + 
    (43*Pi^4)/9720 + ((203*I)/162)*Pi*Log[1 - x] - (19*Pi^2*Log[1 - x])/81 + 
    (203*Log[1 - x]^2)/324 - ((19*I)/54)*Pi*Log[1 - x]^2 + 
    (Pi^2*Log[1 - x]^2)/27 - (19*Log[1 - x]^3)/81 + (I/27)*Pi*Log[1 - x]^3 + 
    Log[1 - x]^4/36 - (25*Log[x])/324 - ((13*I)/54)*Pi*Log[x] + 
    (Pi^2*Log[x])/27 - (5*Log[x]^2)/27 + (I/18)*Pi*Log[x]^2 + Log[x]^3/18 + 
    FF[(1 - x)^(-1)]*(((203*I)/162)*Pi - (19*Pi^2)/81 + (203*Log[x])/162 - 
      ((19*I)/27)*Pi*Log[x] + (2*Pi^2*Log[x])/27 - (19*Log[x]^2)/27 + 
      (I/9)*Pi*Log[x]^2 + Log[x]^3/9) + FF[(1 - x)^(-2)]*
     (((203*I)/162)*Pi*Log[x] - (19*Pi^2*Log[x])/81 + (203*Log[x]^2)/324 - 
      ((19*I)/54)*Pi*Log[x]^2 + (Pi^2*Log[x]^2)/27 - (19*Log[x]^3)/81 + 
      (I/27)*Pi*Log[x]^3 + Log[x]^4/36) - (52*Zeta[3])/243 - 
    ((2*I)/27)*Pi*Zeta[3]) + COLOR[CA*CF*Nf]*(1265039/52488 + 
    ((165431*I)/5832)*Pi - (76739*Pi^2)/34992 + ((1729*I)/1944)*Pi^3 - 
    (3457*Pi^4)/19440 - (I/72)*Pi^5 - (2*Li[{3, 2}, 1, x])/3 + 
    (4*Li[{3, 2}, 1 - x, 1])/3 + 2*Li[{3, 2}, x, 1] + (11*Log[1 - x])/6 - 
    ((4841*I)/324)*Pi*Log[1 - x] - (49*Pi^2*Log[1 - x])/324 + 
    ((35*I)/54)*Pi^3*Log[1 - x] - (73*Pi^4*Log[1 - x])/1080 - 
    (3491*Log[1 - x]^2)/648 + ((767*I)/216)*Pi*Log[1 - x]^2 + 
    (Pi^2*Log[1 - x]^2)/12 - ((5*I)/36)*Pi^3*Log[1 - x]^2 + 
    (194*Log[1 - x]^3)/81 - ((35*I)/108)*Pi*Log[1 - x]^3 - 
    (2*Pi^2*Log[1 - x]^3)/27 - (5*Log[1 - x]^4)/18 + (11*Log[1 - x]^5)/360 + 
    (1397*Log[x])/324 - ((37*I)/54)*Pi*Log[x] - (241*Pi^2*Log[x])/72 + 
    ((7*I)/36)*Pi^3*Log[x] + (19*Pi^4*Log[x])/540 - 
    (25*Log[1 - x]*Log[x])/6 - ((209*I)/36)*Pi*Log[1 - x]*Log[x] + 
    (91*Pi^2*Log[1 - x]*Log[x])/36 - (I/9)*Pi^3*Log[1 - x]*Log[x] + 
    (49*Log[1 - x]^2*Log[x])/24 - ((47*I)/18)*Pi*Log[1 - x]^2*Log[x] - 
    (Pi^2*Log[1 - x]^2*Log[x])/36 - (2*Log[1 - x]^3*Log[x])/3 + 
    (I/2)*Pi*Log[1 - x]^3*Log[x] + (Log[1 - x]^4*Log[x])/72 + 
    (473*Log[x]^2)/216 + ((61*I)/72)*Pi*Log[x]^2 + (20*Pi^2*Log[x]^2)/27 - 
    (22*Log[1 - x]*Log[x]^2)/9 - (85*Log[1 - x]^2*Log[x]^2)/36 + 
    (3*Log[1 - x]^3*Log[x]^2)/4 - (389*Log[x]^3)/216 + (I/12)*Pi*Log[x]^3 - 
    (2*Pi^2*Log[x]^3)/27 + (5*Log[1 - x]*Log[x]^3)/9 - 
    (2*Log[1 - x]^2*Log[x]^3)/9 + (79*Log[x]^4)/216 - (7*Log[x]^5)/360 - 
    ((203*I)/18)*Pi*PolyLog[2, x] + (101*Pi^2*PolyLog[2, x])/108 - 
    (I/9)*Pi^3*PolyLog[2, x] + 4*Log[1 - x]*PolyLog[2, x] - 
    ((29*I)/18)*Pi*Log[1 - x]*PolyLog[2, x] - (5*Log[1 - x]^2*PolyLog[2, x])/
     9 + (I/2)*Pi*Log[1 - x]^2*PolyLog[2, x] + (Log[1 - x]^3*PolyLog[2, x])/
     6 - (275*Log[x]*PolyLog[2, x])/18 - (I/6)*Pi*Log[x]*PolyLog[2, x] + 
    (2*Pi^2*Log[x]*PolyLog[2, x])/9 - (3*Log[1 - x]*Log[x]*PolyLog[2, x])/2 + 
    Log[1 - x]^2*Log[x]*PolyLog[2, x] + (5*Log[x]^2*PolyLog[2, x])/2 - 
    (Log[1 - x]*Log[x]^2*PolyLog[2, x])/3 + (Log[x]^3*PolyLog[2, x])/9 + 
    ((2*I)/3)*Pi*PolyLog[2, x]^2 + (2*Log[1 - x]*PolyLog[2, x]^2)/3 + 
    4*PolyLog[3, 1 - x] - ((23*I)/3)*Pi*PolyLog[3, 1 - x] + 
    (7*Pi^2*PolyLog[3, 1 - x])/18 - (49*Log[1 - x]*PolyLog[3, 1 - x])/18 + 
    ((2*I)/3)*Pi*Log[1 - x]*PolyLog[3, 1 - x] + 
    (Log[1 - x]^2*PolyLog[3, 1 - x])/3 - (107*Log[x]*PolyLog[3, 1 - x])/18 + 
    (8*Log[1 - x]*Log[x]*PolyLog[3, 1 - x])/3 - (Log[x]^2*PolyLog[3, 1 - x])/
     3 + (4*PolyLog[2, x]*PolyLog[3, 1 - x])/3 + (275*PolyLog[3, x])/18 - 
    ((5*I)/3)*Pi*PolyLog[3, x] - (5*Pi^2*PolyLog[3, x])/18 - 
    (83*Log[1 - x]*PolyLog[3, x])/18 + ((4*I)/3)*Pi*Log[1 - x]*
     PolyLog[3, x] + (Log[1 - x]^2*PolyLog[3, x])/3 - 
    (13*Log[x]*PolyLog[3, x])/18 + (4*Log[1 - x]*Log[x]*PolyLog[3, x])/3 - 
    Log[x]^2*PolyLog[3, x] - (2*PolyLog[2, x]*PolyLog[3, x])/3 + 
    (25*PolyLog[4, 1 - x])/6 + (2*I)*Pi*PolyLog[4, 1 - x] - 
    Log[1 - x]*PolyLog[4, 1 - x] - 3*Log[x]*PolyLog[4, 1 - x] + 
    FF[x]*((-73*Pi^2)/36 - ((5*I)/12)*Pi^3 + (47*Pi^4)/120 + 
      (35*Log[1 - x])/12 + (7*Pi^2*Log[1 - x])/18 - (I/2)*Pi^3*Log[1 - x] - 
      (91*Log[1 - x]^2)/36 + ((5*I)/4)*Pi*Log[1 - x]^2 + 
      (Pi^2*Log[1 - x]^2)/4 + (35*Log[1 - x]^3)/36 - (I/2)*Pi*Log[1 - x]^3 - 
      Log[1 - x]^4/8 - (35*Log[x])/12 + (43*Pi^2*Log[x])/36 - 
      (I/2)*Pi^3*Log[x] + (73*Log[1 - x]*Log[x])/18 + 
      ((5*I)/2)*Pi*Log[1 - x]*Log[x] - Pi^2*Log[1 - x]*Log[x] - 
      (3*Log[1 - x]^2*Log[x])/4 + ((3*I)/2)*Pi*Log[1 - x]^2*Log[x] + 
      (Log[1 - x]^3*Log[x])/2 - (55*Log[x]^2)/36 - ((5*I)/4)*Pi*Log[x]^2 + 
      (Pi^2*Log[x]^2)/4 + (19*Log[1 - x]*Log[x]^2)/12 + 
      ((3*I)/2)*Pi*Log[1 - x]*Log[x]^2 + (3*Log[1 - x]^2*Log[x]^2)/4 + 
      Log[x]^3/36 - (I/2)*Pi*Log[x]^3 + (Log[1 - x]*Log[x]^3)/2 - 
      Log[x]^4/8 + (5*I)*Pi*PolyLog[2, x] + (Log[1 - x]*PolyLog[2, x])/2 + 
      (9*Log[x]*PolyLog[2, x])/2 + PolyLog[3, 1 - x]/2 + 
      (6*I)*Pi*PolyLog[3, 1 - x] + 3*Log[1 - x]*PolyLog[3, 1 - x] + 
      3*Log[x]*PolyLog[3, 1 - x] - (9*PolyLog[3, x])/2 + 
      (6*I)*Pi*PolyLog[3, x] + 3*Log[1 - x]*PolyLog[3, x] + 
      3*Log[x]*PolyLog[3, x] - 6*PolyLog[4, 1 - x] - 6*PolyLog[4, x]) - 
    (61*PolyLog[4, x])/18 - 3*Log[1 - x]*PolyLog[4, x] + 
    (Log[x]*PolyLog[4, x])/3 + FF[x]^2*((23*Pi^2)/24 - (47*Pi^4)/144 - 
      (2*Pi^2*Log[1 - x])/3 + ((5*I)/12)*Pi^3*Log[1 - x] + 
      (23*Log[1 - x]^2)/24 - (5*Pi^2*Log[1 - x]^2)/24 - Log[1 - x]^3/3 + 
      ((5*I)/12)*Pi*Log[1 - x]^3 + (5*Log[1 - x]^4)/48 - (Pi^2*Log[x])/2 + 
      ((5*I)/12)*Pi^3*Log[x] - (23*Log[1 - x]*Log[x])/12 + 
      (5*Pi^2*Log[1 - x]*Log[x])/6 + Log[1 - x]^2*Log[x] - 
      ((5*I)/4)*Pi*Log[1 - x]^2*Log[x] - (5*Log[1 - x]^3*Log[x])/12 + 
      (23*Log[x]^2)/24 - (5*Pi^2*Log[x]^2)/24 - ((5*I)/4)*Pi*Log[1 - x]*
       Log[x]^2 - (5*Log[1 - x]^2*Log[x]^2)/8 - Log[x]^3/3 + 
      ((5*I)/12)*Pi*Log[x]^3 - (5*Log[1 - x]*Log[x]^3)/12 + (5*Log[x]^4)/48 + 
      Log[1 - x]*PolyLog[2, x] - Log[x]*PolyLog[2, x] + PolyLog[3, 1 - x] - 
      (5*I)*Pi*PolyLog[3, 1 - x] - (5*Log[1 - x]*PolyLog[3, 1 - x])/2 - 
      (5*Log[x]*PolyLog[3, 1 - x])/2 + PolyLog[3, x] - 
      (5*I)*Pi*PolyLog[3, x] - (5*Log[1 - x]*PolyLog[3, x])/2 - 
      (5*Log[x]*PolyLog[3, x])/2 + 5*PolyLog[4, 1 - x] + 5*PolyLog[4, x]) + 
    PolyLog[4, -(x/(1 - x))]/6 + 2*Log[1 - x]*PolyLog[4, -(x/(1 - x))] - 
    2*Log[x]*PolyLog[4, -(x/(1 - x))] + (7*PolyLog[5, 1 - x])/3 + 
    4*PolyLog[5, x] + (19*PolyLog[5, -(x/(1 - x))])/3 - (2225*Zeta[3])/108 - 
    ((31*I)/18)*Pi*Zeta[3] + (17*Pi^2*Zeta[3])/36 + 
    (28*Log[1 - x]*Zeta[3])/3 - (2*I)*Pi*Log[1 - x]*Zeta[3] - 
    (2*Log[1 - x]^2*Zeta[3])/3 - 2*Log[x]*Zeta[3] + (4*Log[x]^2*Zeta[3])/3 - 
    (2*PolyLog[2, x]*Zeta[3])/3 + FF[x^(-1)]*(((55*I)/12)*Pi*Log[1 - x] - 
      (Pi^2*Log[1 - x])/6 + (55*Log[1 - x]^2)/24 - 
      ((3*I)/4)*Pi*Log[1 - x]^2 - (5*Log[1 - x]^3)/12 - 
      (Log[1 - x]^2*Log[x])/2 - I*Pi*PolyLog[2, x] - 
      Log[1 - x]*PolyLog[2, x] - PolyLog[3, 1 - x] + Zeta[3]) + 
    FF[(1 - x)^(-2)]*(((137*I)/216)*Pi^3 + (631*Pi^4)/1620 - (I/45)*Pi^5 + 
      (13*Li[{3, 2}, 1, x])/3 - 4*Li[{3, 2}, 1 - x, 1] - 
      (23*Li[{3, 2}, x, 1])/3 - ((7*I)/36)*Pi^3*Log[1 - x] - 
      (Pi^4*Log[1 - x])/10 + (7*Pi^2*Log[1 - x]^2)/6 + 
      (4*Pi^2*Log[1 - x]^3)/9 + (7*Log[1 - x]^4)/12 + Log[1 - x]^5/5 - 
      ((1325*I)/81)*Pi*Log[x] + (721*Pi^2*Log[x])/648 - (I/108)*Pi^3*Log[x] - 
      (19*Pi^4*Log[x])/90 + ((7*I)/36)*Pi*Log[1 - x]*Log[x] + 
      (Pi^2*Log[1 - x]*Log[x])/36 - ((2*I)/9)*Pi^3*Log[1 - x]*Log[x] + 
      ((7*I)/12)*Pi*Log[1 - x]^2*Log[x] - (2*Pi^2*Log[1 - x]^2*Log[x])/3 - 
      (7*Log[1 - x]^3*Log[x])/3 - (7*Log[1 - x]^4*Log[x])/6 - 
      (1325*Log[x]^2)/162 + ((785*I)/216)*Pi*Log[x]^2 + 
      (13*Pi^2*Log[x]^2)/9 - (I/18)*Pi^3*Log[x]^2 + (7*Log[1 - x]*Log[x]^2)/
       72 - (Pi^2*Log[1 - x]*Log[x]^2)/9 + (13*Log[1 - x]^2*Log[x]^2)/24 + 
      ((2*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 + (4*Log[1 - x]^3*Log[x]^2)/3 + 
      (1255*Log[x]^3)/648 - ((53*I)/108)*Pi*Log[x]^3 - 
      (11*Pi^2*Log[x]^3)/27 + (Log[1 - x]*Log[x]^3)/18 + 
      (Log[1 - x]^2*Log[x]^3)/3 + (13*Log[x]^4)/108 - (7*Log[x]^5)/72 - 
      ((137*I)/36)*Pi*PolyLog[2, x] - (23*Pi^2*PolyLog[2, x])/27 - 
      (I/9)*Pi^3*PolyLog[2, x] + ((7*I)/6)*Pi*Log[1 - x]*PolyLog[2, x] + 
      (4*Pi^2*Log[1 - x]*PolyLog[2, x])/3 - (137*Log[x]*PolyLog[2, x])/36 + 
      ((47*I)/18)*Pi*Log[x]*PolyLog[2, x] + (14*Pi^2*Log[x]*PolyLog[2, x])/
       9 + (7*Log[1 - x]*Log[x]*PolyLog[2, x])/6 + ((4*I)/3)*Pi*Log[1 - x]*
       Log[x]*PolyLog[2, x] - 2*Log[1 - x]^2*Log[x]*PolyLog[2, x] + 
      (25*Log[x]^2*PolyLog[2, x])/18 - (I/2)*Pi*Log[x]^2*PolyLog[2, x] + 
      (2*Log[1 - x]*Log[x]^2*PolyLog[2, x])/3 + (7*Log[x]^3*PolyLog[2, x])/
       18 + ((2*I)/3)*Pi*PolyLog[2, x]^2 - 2*Log[1 - x]*PolyLog[2, x]^2 + 
      (8*Log[x]*PolyLog[2, x]^2)/3 + I*Pi*PolyLog[3, 1 - x] + 
      (4*Pi^2*PolyLog[3, 1 - x])/3 + Log[x]*PolyLog[3, 1 - x] + 
      ((4*I)/3)*Pi*Log[x]*PolyLog[3, 1 - x] - 4*Log[1 - x]*Log[x]*
       PolyLog[3, 1 - x] + (2*Log[x]^2*PolyLog[3, 1 - x])/3 - 
      4*PolyLog[2, x]*PolyLog[3, 1 - x] + (137*PolyLog[3, x])/36 - 
      ((25*I)/3)*Pi*PolyLog[3, x] - (13*Pi^2*PolyLog[3, x])/9 - 
      (85*Log[1 - x]*PolyLog[3, x])/6 - 2*Log[1 - x]^2*PolyLog[3, x] + 
      (9*Log[x]*PolyLog[3, x])/2 + ((2*I)/3)*Pi*Log[x]*PolyLog[3, x] + 
      8*Log[1 - x]*Log[x]*PolyLog[3, x] - (14*Log[x]^2*PolyLog[3, x])/3 - 
      PolyLog[2, x]*PolyLog[3, x] - 14*PolyLog[4, 1 - x] - 
      4*Log[1 - x]*PolyLog[4, 1 - x] + 20*Log[x]*PolyLog[4, 1 - x] + 
      (20*PolyLog[4, x])/9 + (2*I)*Pi*PolyLog[4, x] + 
      8*Log[1 - x]*PolyLog[4, x] + (14*Log[x]*PolyLog[4, x])/3 + 
      14*PolyLog[4, -(x/(1 - x))] + 4*Log[1 - x]*PolyLog[4, -(x/(1 - x))] - 
      8*Log[x]*PolyLog[4, -(x/(1 - x))] - 4*PolyLog[5, 1 - x] - 
      12*PolyLog[5, x] - 4*PolyLog[5, -(x/(1 - x))] - (137*Zeta[3])/36 + 
      ((25*I)/3)*Pi*Zeta[3] + (25*Pi^2*Zeta[3])/9 + (85*Log[1 - x]*Zeta[3])/
       6 + 2*Log[1 - x]^2*Zeta[3] - (9*Log[x]*Zeta[3])/2 - 
      (2*I)*Pi*Log[x]*Zeta[3] - 16*Log[1 - x]*Log[x]*Zeta[3] + 
      4*Log[x]^2*Zeta[3] + 3*PolyLog[2, x]*Zeta[3] - (19*Zeta[5])/3) + 
    (13*Zeta[5])/2 + FF[(1 - x)^(-1)]*(((-6857*I)/324)*Pi - (263*Pi^2)/648 - 
      ((95*I)/108)*Pi^3 - (209*Pi^4)/540 - (11*Li[{3, 2}, 1, x])/3 + 
      4*Li[{3, 2}, 1 - x, 1] + 7*Li[{3, 2}, x, 1] + 
      ((31*I)/6)*Pi*Log[1 - x] + (491*Pi^2*Log[1 - x])/108 + 
      (Pi^4*Log[1 - x])/10 - ((7*I)/12)*Pi*Log[1 - x]^2 - 
      (8*Pi^2*Log[1 - x]^2)/9 - (4*Pi^2*Log[1 - x]^3)/9 - 
      (5*Log[1 - x]^4)/18 - Log[1 - x]^5/5 - (6857*Log[x])/324 + 
      ((1265*I)/108)*Pi*Log[x] + (217*Pi^2*Log[x])/54 - (I/3)*Pi^3*Log[x] + 
      (19*Pi^4*Log[x])/90 + (31*Log[1 - x]*Log[x])/6 + 
      ((47*I)/18)*Pi*Log[1 - x]*Log[x] - (35*Pi^2*Log[1 - x]*Log[x])/9 - 
      (109*Log[1 - x]^2*Log[x])/12 - (I/3)*Pi*Log[1 - x]^2*Log[x] + 
      (2*Pi^2*Log[1 - x]^2*Log[x])/3 + (4*Log[1 - x]^3*Log[x])/9 + 
      (7*Log[1 - x]^4*Log[x])/6 + (1753*Log[x]^2)/216 - 
      ((65*I)/36)*Pi*Log[x]^2 - (5*Pi^2*Log[x]^2)/2 + 
      (25*Log[1 - x]*Log[x]^2)/18 + (I/2)*Pi*Log[1 - x]*Log[x]^2 + 
      (25*Log[1 - x]^2*Log[x]^2)/6 - (4*Log[1 - x]^3*Log[x]^2)/3 + 
      (28*Log[x]^3)/27 + (4*Pi^2*Log[x]^3)/9 - (11*Log[1 - x]*Log[x]^3)/18 - 
      (19*Log[x]^4)/24 + (7*Log[x]^5)/60 + (I/6)*Pi*PolyLog[2, x] + 
      (2*Pi^2*PolyLog[2, x])/3 - 17*Log[1 - x]*PolyLog[2, x] - 
      ((2*I)/3)*Pi*Log[1 - x]*PolyLog[2, x] - 
      (4*Pi^2*Log[1 - x]*PolyLog[2, x])/3 + (103*Log[x]*PolyLog[2, x])/6 - 
      (I/3)*Pi*Log[x]*PolyLog[2, x] - 2*Pi^2*Log[x]*PolyLog[2, x] + 
      (10*Log[1 - x]*Log[x]*PolyLog[2, x])/3 + 2*Log[1 - x]^2*Log[x]*
       PolyLog[2, x] - (23*Log[x]^2*PolyLog[2, x])/6 - 
      (2*Log[x]^3*PolyLog[2, x])/3 + 2*Log[1 - x]*PolyLog[2, x]^2 - 
      2*Log[x]*PolyLog[2, x]^2 - 17*PolyLog[3, 1 - x] + 
      ((4*I)/3)*Pi*PolyLog[3, 1 - x] - (4*Pi^2*PolyLog[3, 1 - x])/3 - 
      4*Log[1 - x]*PolyLog[3, 1 - x] + (28*Log[x]*PolyLog[3, 1 - x])/3 + 
      4*Log[1 - x]*Log[x]*PolyLog[3, 1 - x] + 4*PolyLog[2, x]*
       PolyLog[3, 1 - x] - (103*PolyLog[3, x])/6 + 
      ((14*I)/3)*Pi*PolyLog[3, x] + (7*Pi^2*PolyLog[3, x])/3 + 
      (38*Log[1 - x]*PolyLog[3, x])/3 + 2*Log[1 - x]^2*PolyLog[3, x] - 
      4*Log[x]*PolyLog[3, x] - 8*Log[1 - x]*Log[x]*PolyLog[3, x] + 
      6*Log[x]^2*PolyLog[3, x] + (PolyLog[2, x]*PolyLog[3, x])/3 + 
      (44*PolyLog[4, 1 - x])/3 + 4*Log[1 - x]*PolyLog[4, 1 - x] - 
      20*Log[x]*PolyLog[4, 1 - x] + 9*PolyLog[4, x] - 
      8*Log[1 - x]*PolyLog[4, x] - 6*Log[x]*PolyLog[4, x] - 
      (20*PolyLog[4, -(x/(1 - x))])/3 - 4*Log[1 - x]*
       PolyLog[4, -(x/(1 - x))] + 8*Log[x]*PolyLog[4, -(x/(1 - x))] + 
      4*PolyLog[5, 1 - x] + (31*PolyLog[5, x])/3 + 
      4*PolyLog[5, -(x/(1 - x))] + (385*Zeta[3])/18 - (4*I)*Pi*Zeta[3] - 
      (11*Pi^2*Zeta[3])/3 - (44*Log[1 - x]*Zeta[3])/3 - 
      2*Log[1 - x]^2*Zeta[3] + (22*Log[x]*Zeta[3])/3 + 
      16*Log[1 - x]*Log[x]*Zeta[3] - 6*Log[x]^2*Zeta[3] - 
      (7*PolyLog[2, x]*Zeta[3])/3 + 8*Zeta[5])) + 
  COLOR[CF*Nf*NfV2]*(((-67*I)/27)*Pi - (83*Pi^2)/162 - ((16*I)/81)*Pi^3 + 
    Pi^4/90 + (I/45)*Pi^5 + (2*Li[{3, 2}, 1, x])/3 - 
    (8*Li[{3, 2}, 1 - x, 1])/3 - 2*Li[{3, 2}, x, 1] - (19*Log[1 - x])/3 + 
    ((223*I)/27)*Pi*Log[1 - x] - (94*Pi^2*Log[1 - x])/27 - 
    ((32*I)/27)*Pi^3*Log[1 - x] + (11*Pi^4*Log[1 - x])/135 + 
    (109*Log[1 - x]^2)/18 + ((16*I)/27)*Pi*Log[1 - x]^2 - 
    (2*Pi^2*Log[1 - x]^2)/27 + ((4*I)/9)*Pi^3*Log[1 - x]^2 - 
    (2*Log[1 - x]^3)/3 - ((2*I)/27)*Pi*Log[1 - x]^3 + 
    (8*Pi^2*Log[1 - x]^3)/27 + (4*Log[1 - x]^4)/27 + 
    ((2*I)/9)*Pi*Log[1 - x]^4 + (2*Log[1 - x]^5)/15 + (104*Log[x])/27 + 
    ((97*I)/27)*Pi*Log[x] - (241*Pi^2*Log[x])/81 - ((5*I)/9)*Pi^3*Log[x] - 
    (4*Pi^4*Log[x])/45 - (50*Log[1 - x]*Log[x])/27 + 
    ((23*I)/27)*Pi*Log[1 - x]*Log[x] + (445*Log[1 - x]^2*Log[x])/54 + 
    ((16*I)/3)*Pi*Log[1 - x]^2*Log[x] - (4*Pi^2*Log[1 - x]^2*Log[x])/9 + 
    (2*Log[1 - x]^3*Log[x])/27 - ((8*I)/9)*Pi*Log[1 - x]^3*Log[x] - 
    (5*Log[1 - x]^4*Log[x])/9 + (13*Log[x]^2)/6 + ((79*I)/54)*Pi*Log[x]^2 + 
    (Pi^2*Log[x]^2)/54 + (Log[1 - x]*Log[x]^2)/18 - 
    ((2*I)/9)*Pi*Log[1 - x]*Log[x]^2 + (Log[1 - x]^2*Log[x]^2)/9 - 
    (2*Log[x]^3)/9 - ((4*I)/27)*Pi*Log[x]^3 + 
    FF[x]^2*(-Pi^2/6 - Log[1 - x]^2/6 + (Log[1 - x]*Log[x])/3 - Log[x]^2/6) + 
    ((337*I)/27)*Pi*PolyLog[2, x] - (28*Pi^2*PolyLog[2, x])/9 + 
    ((4*I)/9)*Pi^3*PolyLog[2, x] + (413*Log[1 - x]*PolyLog[2, x])/27 + 
    ((52*I)/9)*Pi*Log[1 - x]*PolyLog[2, x] - (2*Log[1 - x]^2*PolyLog[2, x])/
     9 - (76*Log[x]*PolyLog[2, x])/27 - ((2*I)/9)*Pi*Log[x]*PolyLog[2, x] + 
    (4*Log[1 - x]*Log[x]*PolyLog[2, x])/9 - 
    (4*Log[1 - x]^2*Log[x]*PolyLog[2, x])/3 + (Log[x]^2*PolyLog[2, x])/9 - 
    ((4*I)/3)*Pi*PolyLog[2, x]^2 - (4*Log[1 - x]*PolyLog[2, x]^2)/3 + 
    (413*PolyLog[3, 1 - x])/27 + ((100*I)/9)*Pi*PolyLog[3, 1 - x] + 
    (44*Log[1 - x]*PolyLog[3, 1 - x])/9 + (4*Log[x]*PolyLog[3, 1 - x])/9 - 
    (8*Log[1 - x]*Log[x]*PolyLog[3, 1 - x])/3 - 
    (8*PolyLog[2, x]*PolyLog[3, 1 - x])/3 + (76*PolyLog[3, x])/27 - 
    ((20*I)/9)*Pi*PolyLog[3, x] + 2*Pi^2*PolyLog[3, x] - 
    (32*Log[1 - x]*PolyLog[3, x])/9 - ((16*I)/3)*Pi*Log[1 - x]*
     PolyLog[3, x] - (4*Log[1 - x]^2*PolyLog[3, x])/3 + 
    (4*Log[x]*PolyLog[3, x])/9 + (2*PolyLog[2, x]*PolyLog[3, x])/3 - 
    (124*PolyLog[4, 1 - x])/9 - ((16*I)/3)*Pi*PolyLog[4, 1 - x] - 
    (8*Log[1 - x]*PolyLog[4, 1 - x])/3 + 8*Log[x]*PolyLog[4, 1 - x] + 
    (22*PolyLog[4, x])/9 + (4*I)*Pi*PolyLog[4, x] + 
    (16*Log[1 - x]*PolyLog[4, x])/3 + FF[x]*((14*Pi^2)/9 + ((37*I)/81)*Pi^3 + 
      (17*Pi^4)/810 + (67*Log[1 - x])/27 + ((8*I)/9)*Pi*Log[1 - x] + 
      (5*Pi^2*Log[1 - x])/27 + ((2*I)/27)*Pi^3*Log[1 - x] + 
      (14*Log[1 - x]^2)/9 - (I/27)*Pi*Log[1 - x]^2 - Log[1 - x]^3/9 + 
      ((2*I)/27)*Pi*Log[1 - x]^3 + Log[1 - x]^4/27 - (67*Log[x])/27 - 
      ((8*I)/9)*Pi*Log[x] - (77*Pi^2*Log[x])/81 - ((2*I)/9)*Pi^3*Log[x] - 
      (28*Log[1 - x]*Log[x])/9 - ((38*I)/27)*Pi*Log[1 - x]*Log[x] - 
      (2*Pi^2*Log[1 - x]*Log[x])/9 + (7*Log[1 - x]^2*Log[x])/27 + 
      ((2*I)/3)*Pi*Log[1 - x]^2*Log[x] + (2*Log[1 - x]^3*Log[x])/27 + 
      (14*Log[x]^2)/9 + ((19*I)/27)*Pi*Log[x]^2 + (Pi^2*Log[x]^2)/27 - 
      (Log[1 - x]*Log[x]^2)/3 + ((2*I)/9)*Pi*Log[1 - x]*Log[x]^2 + 
      (5*Log[1 - x]^2*Log[x]^2)/9 - Log[x]^3/9 - ((2*I)/27)*Pi*Log[x]^3 - 
      ((40*I)/27)*Pi*PolyLog[2, x] - (4*Pi^2*PolyLog[2, x])/27 + 
      (16*Log[1 - x]*PolyLog[2, x])/27 + ((8*I)/9)*Pi*Log[1 - x]*
       PolyLog[2, x] + (2*Log[1 - x]^2*PolyLog[2, x])/9 - 
      (56*Log[x]*PolyLog[2, x])/27 + ((8*I)/9)*Pi*Log[x]*PolyLog[2, x] + 
      (8*Log[1 - x]*Log[x]*PolyLog[2, x])/9 + (2*Log[x]^2*PolyLog[2, x])/9 + 
      (16*PolyLog[3, 1 - x])/27 + ((8*I)/9)*Pi*PolyLog[3, 1 - x] + 
      (4*Log[1 - x]*PolyLog[3, 1 - x])/9 + (8*Log[x]*PolyLog[3, 1 - x])/9 + 
      (56*PolyLog[3, x])/27 - ((8*I)/9)*Pi*PolyLog[3, x] - 
      (8*Log[1 - x]*PolyLog[3, x])/9 - (4*Log[x]*PolyLog[3, x])/9 - 
      (4*PolyLog[4, 1 - x])/3 + (4*PolyLog[4, x])/3 + 
      (8*PolyLog[4, -(x/(1 - x))])/9) + (32*PolyLog[4, -(x/(1 - x))])/9 + 
    ((16*I)/3)*Pi*PolyLog[4, -(x/(1 - x))] + 
    (8*Log[1 - x]*PolyLog[4, -(x/(1 - x))])/3 - (8*PolyLog[5, 1 - x])/3 - 
    2*PolyLog[5, x] - (8*PolyLog[5, -(x/(1 - x))])/3 + 
    FF[x^(-1)]*(((-16*I)/3)*Pi*Log[1 - x] + (4*Pi^2*Log[1 - x])/3 - 
      (8*Log[1 - x]^2)/3 + Log[1 - x]^3/3 + (Log[1 - x]^2*Log[x])/2 + 
      I*Pi*PolyLog[2, x] + Log[1 - x]*PolyLog[2, x] + PolyLog[3, 1 - x] - 
      Zeta[3]) - 11*Zeta[3] - ((44*I)/9)*Pi*Zeta[3] - (10*Pi^2*Zeta[3])/9 + 
    (16*Log[1 - x]*Zeta[3])/9 + ((16*I)/3)*Pi*Log[1 - x]*Zeta[3] + 
    (4*Log[1 - x]^2*Zeta[3])/3 - (16*Log[1 - x]*Log[x]*Zeta[3])/3 - 
    2*PolyLog[2, x]*Zeta[3] + FF[(1 - x)^(-2)]*(((19*I)/81)*Pi^3 - 
      (173*Pi^4)/810 + ((2*I)/45)*Pi^5 + (4*Li[{3, 2}, 1, x])/3 - 
      (16*Li[{3, 2}, 1 - x, 1])/3 - 4*Li[{3, 2}, x, 1] - 
      ((2*I)/27)*Pi^3*Log[1 - x] + (22*Pi^4*Log[1 - x])/135 + 
      Pi^2*Log[1 - x]^2 + ((8*I)/9)*Pi^3*Log[1 - x]^2 + 
      (16*Pi^2*Log[1 - x]^3)/27 + Log[1 - x]^4/2 + 
      ((4*I)/9)*Pi*Log[1 - x]^4 + (4*Log[1 - x]^5)/15 - (2*I)*Pi*Log[x] - 
      (59*Pi^2*Log[x])/81 - ((2*I)/9)*Pi^3*Log[x] - (8*Pi^4*Log[x])/45 - 
      (2*Pi^2*Log[1 - x]*Log[x])/27 + ((2*I)/9)*Pi*Log[1 - x]^2*Log[x] - 
      (8*Pi^2*Log[1 - x]^2*Log[x])/9 - 2*Log[1 - x]^3*Log[x] - 
      ((16*I)/9)*Pi*Log[1 - x]^3*Log[x] - (10*Log[1 - x]^4*Log[x])/9 - 
      Log[x]^2 + ((19*I)/27)*Pi*Log[x]^2 + (Pi^2*Log[x]^2)/27 + 
      (2*Log[1 - x]^2*Log[x]^2)/9 + Log[x]^3/9 - ((2*I)/27)*Pi*Log[x]^3 - 
      ((38*I)/27)*Pi*PolyLog[2, x] + (50*Pi^2*PolyLog[2, x])/27 + 
      ((8*I)/9)*Pi^3*PolyLog[2, x] + ((4*I)/9)*Pi*Log[1 - x]*PolyLog[2, x] - 
      (38*Log[x]*PolyLog[2, x])/27 + ((4*I)/9)*Pi*Log[x]*PolyLog[2, x] + 
      (4*Log[1 - x]*Log[x]*PolyLog[2, x])/9 - 
      (8*Log[1 - x]^2*Log[x]*PolyLog[2, x])/3 + (2*Log[x]^2*PolyLog[2, x])/
       9 - ((8*I)/3)*Pi*PolyLog[2, x]^2 - (8*Log[1 - x]*PolyLog[2, x]^2)/3 + 
      ((4*I)/9)*Pi*PolyLog[3, 1 - x] + (4*Log[x]*PolyLog[3, 1 - x])/9 - 
      (16*Log[1 - x]*Log[x]*PolyLog[3, 1 - x])/3 - 
      (16*PolyLog[2, x]*PolyLog[3, 1 - x])/3 + (38*PolyLog[3, x])/27 - 
      (12*I)*Pi*PolyLog[3, x] + 4*Pi^2*PolyLog[3, x] - 
      12*Log[1 - x]*PolyLog[3, x] - ((32*I)/3)*Pi*Log[1 - x]*PolyLog[3, x] - 
      (8*Log[1 - x]^2*PolyLog[3, x])/3 - (4*Log[x]*PolyLog[3, x])/9 + 
      (4*PolyLog[2, x]*PolyLog[3, x])/3 - 12*PolyLog[4, 1 - x] - 
      ((32*I)/3)*Pi*PolyLog[4, 1 - x] - (16*Log[1 - x]*PolyLog[4, 1 - x])/3 + 
      16*Log[x]*PolyLog[4, 1 - x] + (112*PolyLog[4, x])/9 + 
      (8*I)*Pi*PolyLog[4, x] + (32*Log[1 - x]*PolyLog[4, x])/3 + 
      12*PolyLog[4, -(x/(1 - x))] + ((32*I)/3)*Pi*PolyLog[4, -(x/(1 - x))] + 
      (16*Log[1 - x]*PolyLog[4, -(x/(1 - x))])/3 - (16*PolyLog[5, 1 - x])/3 - 
      4*PolyLog[5, x] - (16*PolyLog[5, -(x/(1 - x))])/3 - (38*Zeta[3])/27 + 
      (12*I)*Pi*Zeta[3] - (20*Pi^2*Zeta[3])/9 + 12*Log[1 - x]*Zeta[3] + 
      ((32*I)/3)*Pi*Log[1 - x]*Zeta[3] + (8*Log[1 - x]^2*Zeta[3])/3 + 
      (4*Log[x]*Zeta[3])/9 - (32*Log[1 - x]*Log[x]*Zeta[3])/3 - 
      4*PolyLog[2, x]*Zeta[3] - (32*Zeta[5])/3) - (16*Zeta[5])/3 + 
    FF[(1 - x)^(-1)]*(((-104*I)/27)*Pi + (163*Pi^2)/81 - (I/27)*Pi^3 + 
      (26*Pi^4)/135 - (I/15)*Pi^5 - 2*Li[{3, 2}, 1, x] + 
      8*Li[{3, 2}, 1 - x, 1] + 6*Li[{3, 2}, x, 1] + 
      ((50*I)/27)*Pi*Log[1 - x] + (2*Pi^2*Log[1 - x])/27 + 
      ((10*I)/9)*Pi^3*Log[1 - x] - (11*Pi^4*Log[1 - x])/45 - 
      ((2*I)/9)*Pi*Log[1 - x]^2 - (8*Pi^2*Log[1 - x]^2)/9 - 
      ((4*I)/3)*Pi^3*Log[1 - x]^2 - (8*Pi^2*Log[1 - x]^3)/9 - 
      (2*Log[1 - x]^4)/3 - ((2*I)/3)*Pi*Log[1 - x]^4 - (2*Log[1 - x]^5)/5 - 
      (104*Log[x])/27 - ((43*I)/27)*Pi*Log[x] + (100*Pi^2*Log[x])/27 + 
      ((7*I)/9)*Pi^3*Log[x] + (4*Pi^4*Log[x])/15 + (50*Log[1 - x]*Log[x])/
       27 - (I/9)*Pi*Log[1 - x]*Log[x] + (2*Pi^2*Log[1 - x]*Log[x])/9 - 
      (26*Log[1 - x]^2*Log[x])/3 - (6*I)*Pi*Log[1 - x]^2*Log[x] + 
      (4*Pi^2*Log[1 - x]^2*Log[x])/3 + (16*Log[1 - x]^3*Log[x])/9 + 
      ((8*I)/3)*Pi*Log[1 - x]^3*Log[x] + (5*Log[1 - x]^4*Log[x])/3 - 
      (7*Log[x]^2)/6 - ((13*I)/6)*Pi*Log[x]^2 - (Pi^2*Log[x]^2)/18 - 
      (Log[1 - x]*Log[x]^2)/18 - (2*Log[1 - x]^2*Log[x]^2)/3 + Log[x]^3/9 + 
      ((2*I)/9)*Pi*Log[x]^3 - ((38*I)/3)*Pi*PolyLog[2, x] + 
      (4*Pi^2*PolyLog[2, x])/3 - ((4*I)/3)*Pi^3*PolyLog[2, x] - 
      (152*Log[1 - x]*PolyLog[2, x])/9 - ((20*I)/3)*Pi*Log[1 - x]*
       PolyLog[2, x] + (38*Log[x]*PolyLog[2, x])/9 - 
      ((2*I)/3)*Pi*Log[x]*PolyLog[2, x] - (4*Log[1 - x]*Log[x]*PolyLog[2, x])/
       3 + 4*Log[1 - x]^2*Log[x]*PolyLog[2, x] - (Log[x]^2*PolyLog[2, x])/3 + 
      (4*I)*Pi*PolyLog[2, x]^2 + 4*Log[1 - x]*PolyLog[2, x]^2 - 
      (152*PolyLog[3, 1 - x])/9 - (12*I)*Pi*PolyLog[3, 1 - x] - 
      (16*Log[1 - x]*PolyLog[3, 1 - x])/3 - (4*Log[x]*PolyLog[3, 1 - x])/3 + 
      8*Log[1 - x]*Log[x]*PolyLog[3, 1 - x] + 8*PolyLog[2, x]*
       PolyLog[3, 1 - x] - (38*PolyLog[3, x])/9 + 
      ((44*I)/3)*Pi*PolyLog[3, x] - 6*Pi^2*PolyLog[3, x] + 
      16*Log[1 - x]*PolyLog[3, x] + (16*I)*Pi*Log[1 - x]*PolyLog[3, x] + 
      4*Log[1 - x]^2*PolyLog[3, x] - 2*PolyLog[2, x]*PolyLog[3, x] + 
      (80*PolyLog[4, 1 - x])/3 + (16*I)*Pi*PolyLog[4, 1 - x] + 
      8*Log[1 - x]*PolyLog[4, 1 - x] - 24*Log[x]*PolyLog[4, 1 - x] - 
      (46*PolyLog[4, x])/3 - (12*I)*Pi*PolyLog[4, x] - 
      16*Log[1 - x]*PolyLog[4, x] - 16*PolyLog[4, -(x/(1 - x))] - 
      (16*I)*Pi*PolyLog[4, -(x/(1 - x))] - 8*Log[1 - x]*
       PolyLog[4, -(x/(1 - x))] + 8*PolyLog[5, 1 - x] + 6*PolyLog[5, x] + 
      8*PolyLog[5, -(x/(1 - x))] + 14*Zeta[3] - ((20*I)/3)*Pi*Zeta[3] + 
      (10*Pi^2*Zeta[3])/3 - (40*Log[1 - x]*Zeta[3])/3 - 
      (16*I)*Pi*Log[1 - x]*Zeta[3] - 4*Log[1 - x]^2*Zeta[3] + 
      16*Log[1 - x]*Log[x]*Zeta[3] + 6*PolyLog[2, x]*Zeta[3] + 16*Zeta[5])) + 
  COLOR[CF^2*Nf]*(29069/3888 - ((5089*I)/648)*Pi - (49015*Pi^2)/15552 - 
    ((151*I)/324)*Pi^3 - (827*Pi^4)/38880 + ((19*I)/1080)*Pi^5 + 
    (8*Li[{3, 2}, 1, x])/9 - (7*Li[{3, 2}, 1 - x, 1])/3 - 
    (8*Li[{3, 2}, x, 1])/3 + (28*Log[1 - x])/9 - 
    ((6553*I)/1296)*Pi*Log[1 - x] + (205*Pi^2*Log[1 - x])/54 - 
    ((49*I)/36)*Pi^3*Log[1 - x] + (107*Pi^4*Log[1 - x])/1080 - 
    (18217*Log[1 - x]^2)/2592 + ((95*I)/54)*Pi*Log[1 - x]^2 + 
    (133*Pi^2*Log[1 - x]^2)/216 + ((35*I)/72)*Pi^3*Log[1 - x]^2 + 
    (19*Log[1 - x]^3)/36 - ((11*I)/9)*Pi*Log[1 - x]^3 - 
    (5*Pi^2*Log[1 - x]^3)/108 - (2*Log[1 - x]^4)/27 + 
    ((5*I)/18)*Pi*Log[1 - x]^4 - Log[1 - x]^5/180 - (24481*Log[x])/2592 + 
    ((1039*I)/108)*Pi*Log[x] + (311*Pi^2*Log[x])/54 - 
    ((13*I)/72)*Pi^3*Log[x] - (8*Pi^4*Log[x])/135 + 
    (25*Log[1 - x]*Log[x])/3 + ((257*I)/36)*Pi*Log[1 - x]*Log[x] - 
    (83*Pi^2*Log[1 - x]*Log[x])/18 + ((2*I)/9)*Pi^3*Log[1 - x]*Log[x] - 
    (49*Log[1 - x]^2*Log[x])/9 + ((28*I)/9)*Pi*Log[1 - x]^2*Log[x] + 
    (17*Pi^2*Log[1 - x]^2*Log[x])/36 - (79*Log[1 - x]^3*Log[x])/108 - 
    I*Pi*Log[1 - x]^3*Log[x] + (2*Log[1 - x]^4*Log[x])/9 + (91*Log[x]^2)/72 - 
    ((10*I)/9)*Pi*Log[x]^2 - (371*Pi^2*Log[x]^2)/216 + 
    (191*Log[1 - x]*Log[x]^2)/72 - (I/3)*Pi*Log[1 - x]*Log[x]^2 + 
    (85*Log[1 - x]^2*Log[x]^2)/18 - (3*Log[1 - x]^3*Log[x]^2)/2 + 
    (349*Log[x]^3)/108 + ((2*I)/9)*Pi*Log[x]^3 + (4*Pi^2*Log[x]^3)/27 - 
    (7*Log[1 - x]*Log[x]^3)/6 + (4*Log[1 - x]^2*Log[x]^3)/9 - 
    (67*Log[x]^4)/108 + (7*Log[x]^5)/180 + ((553*I)/36)*Pi*PolyLog[2, x] - 
    (7*Pi^2*PolyLog[2, x])/6 + ((7*I)/18)*Pi^3*PolyLog[2, x] - 
    (193*Log[1 - x]*PolyLog[2, x])/18 + ((23*I)/18)*Pi*Log[1 - x]*
     PolyLog[2, x] + (Pi^2*Log[1 - x]*PolyLog[2, x])/6 - 
    (7*Log[1 - x]^2*PolyLog[2, x])/36 - ((2*I)/3)*Pi*Log[1 - x]^2*
     PolyLog[2, x] - (Log[1 - x]^3*PolyLog[2, x])/9 + 
    (313*Log[x]*PolyLog[2, x])/12 + (I/6)*Pi*Log[x]*PolyLog[2, x] - 
    (4*Pi^2*Log[x]*PolyLog[2, x])/9 + 3*Log[1 - x]*Log[x]*PolyLog[2, x] - 
    (11*Log[1 - x]^2*Log[x]*PolyLog[2, x])/6 - (59*Log[x]^2*PolyLog[2, x])/
     12 + (2*Log[1 - x]*Log[x]^2*PolyLog[2, x])/3 - 
    (2*Log[x]^3*PolyLog[2, x])/9 - ((7*I)/6)*Pi*PolyLog[2, x]^2 - 
    (7*Log[1 - x]*PolyLog[2, x]^2)/6 - (193*PolyLog[3, 1 - x])/18 + 
    ((100*I)/9)*Pi*PolyLog[3, 1 - x] - (Pi^2*PolyLog[3, 1 - x])/18 + 
    (5*Log[1 - x]*PolyLog[3, 1 - x])/9 - ((4*I)/3)*Pi*Log[1 - x]*
     PolyLog[3, 1 - x] + (107*Log[x]*PolyLog[3, 1 - x])/9 - 
    5*Log[1 - x]*Log[x]*PolyLog[3, 1 - x] + (2*Log[x]^2*PolyLog[3, 1 - x])/
     3 - (7*PolyLog[2, x]*PolyLog[3, 1 - x])/3 + 
    FF[x]^2*((-23*Pi^2)/12 + (4*Pi^2*Log[1 - x])/3 - (23*Log[1 - x]^2)/12 + 
      (2*Log[1 - x]^3)/3 + Pi^2*Log[x] + (23*Log[1 - x]*Log[x])/6 - 
      2*Log[1 - x]^2*Log[x] - (23*Log[x]^2)/12 + (2*Log[x]^3)/3 - 
      2*Log[1 - x]*PolyLog[2, x] + 2*Log[x]*PolyLog[2, x] - 
      2*PolyLog[3, 1 - x] - 2*PolyLog[3, x]) - (313*PolyLog[3, x])/12 - 
    ((17*I)/9)*Pi*PolyLog[3, x] + (10*Pi^2*PolyLog[3, x])/9 + 
    (13*Log[1 - x]*PolyLog[3, x])/3 - ((8*I)/3)*Pi*Log[1 - x]*PolyLog[3, x] + 
    (7*Log[x]*PolyLog[3, x])/9 - (8*Log[1 - x]*Log[x]*PolyLog[3, x])/3 + 
    2*Log[x]^2*PolyLog[3, x] + (8*PolyLog[2, x]*PolyLog[3, x])/9 + 
    FF[x]*((73*Pi^2)/18 - (35*Log[1 - x])/6 - (22*Pi^2*Log[1 - x])/9 + 
      (91*Log[1 - x]^2)/18 - (10*Log[1 - x]^3)/9 + (35*Log[x])/6 - 
      (14*Pi^2*Log[x])/9 - (73*Log[1 - x]*Log[x])/9 + 4*Log[1 - x]^2*Log[x] + 
      (55*Log[x]^2)/18 - (2*Log[1 - x]*Log[x]^2)/3 - (8*Log[x]^3)/9 + 
      4*Log[1 - x]*PolyLog[2, x] - 4*Log[x]*PolyLog[2, x] + 
      4*PolyLog[3, 1 - x] + 4*PolyLog[3, x]) - (109*PolyLog[4, 1 - x])/18 - 
    (4*I)*Pi*PolyLog[4, 1 - x] + (4*Log[1 - x]*PolyLog[4, 1 - x])/3 + 
    5*Log[x]*PolyLog[4, 1 - x] + (77*PolyLog[4, x])/6 + 
    ((4*I)/3)*Pi*PolyLog[4, x] + (10*Log[1 - x]*PolyLog[4, x])/3 - 
    (2*Log[x]*PolyLog[4, x])/3 + (41*PolyLog[4, -(x/(1 - x))])/9 + 
    (2*I)*Pi*PolyLog[4, -(x/(1 - x))] - 
    (10*Log[1 - x]*PolyLog[4, -(x/(1 - x))])/3 + 
    4*Log[x]*PolyLog[4, -(x/(1 - x))] - 4*PolyLog[5, 1 - x] - 
    (46*PolyLog[5, x])/9 - (28*PolyLog[5, -(x/(1 - x))])/3 + 
    FF[x^(-1)]*(((-35*I)/9)*Pi*Log[1 - x] + (4*Pi^2*Log[1 - x])/9 - 
      (35*Log[1 - x]^2)/18 + ((2*I)/3)*Pi*Log[1 - x]^2 + (4*Log[1 - x]^3)/9 + 
      (Log[1 - x]^2*Log[x])/3 + ((2*I)/3)*Pi*PolyLog[2, x] + 
      (2*Log[1 - x]*PolyLog[2, x])/3 + (2*PolyLog[3, 1 - x])/3 - 
      (2*Zeta[3])/3) + (6277*Zeta[3])/324 - (I/18)*Pi*Zeta[3] - 
    (373*Pi^2*Zeta[3])/216 - (86*Log[1 - x]*Zeta[3])/9 + 
    ((85*I)/18)*Pi*Log[1 - x]*Zeta[3] + (13*Log[1 - x]^2*Zeta[3])/36 + 
    (109*Log[x]*Zeta[3])/36 + (2*Log[1 - x]*Log[x]*Zeta[3])/3 - 
    (8*Log[x]^2*Zeta[3])/3 - (2*PolyLog[2, x]*Zeta[3])/9 + 
    FF[(1 - x)^(-1)]*(19/36 + ((16775*I)/1296)*Pi + (461*Pi^2)/108 + 
      ((59*I)/54)*Pi^3 + (37*Pi^4)/45 + (22*Li[{3, 2}, 1, x])/3 - 
      8*Li[{3, 2}, 1 - x, 1] - 14*Li[{3, 2}, x, 1] - Log[1 - x]/6 - 
      ((31*I)/3)*Pi*Log[1 - x] - (244*Pi^2*Log[1 - x])/27 - 
      (I/6)*Pi^3*Log[1 - x] - (Pi^4*Log[1 - x])/5 + 
      ((7*I)/6)*Pi*Log[1 - x]^2 + (65*Pi^2*Log[1 - x]^2)/36 + 
      (8*Pi^2*Log[1 - x]^3)/9 + (11*Log[1 - x]^4)/18 + (2*Log[1 - x]^5)/5 + 
      (16775*Log[x])/1296 - ((925*I)/108)*Pi*Log[x] - (499*Pi^2*Log[x])/54 + 
      ((3*I)/4)*Pi^3*Log[x] - (19*Pi^4*Log[x])/45 - (31*Log[1 - x]*Log[x])/
       3 - ((35*I)/6)*Pi*Log[1 - x]*Log[x] + 8*Pi^2*Log[1 - x]*Log[x] + 
      (190*Log[1 - x]^2*Log[x])/9 + ((5*I)/3)*Pi*Log[1 - x]^2*Log[x] - 
      (4*Pi^2*Log[1 - x]^2*Log[x])/3 - (7*Log[1 - x]^3*Log[x])/6 - 
      (7*Log[1 - x]^4*Log[x])/3 - (19*Log[x]^2)/8 + ((17*I)/18)*Pi*Log[x]^2 + 
      (169*Pi^2*Log[x]^2)/36 - (37*Log[1 - x]*Log[x]^2)/12 - 
      ((2*I)/3)*Pi*Log[1 - x]*Log[x]^2 - (47*Log[1 - x]^2*Log[x]^2)/6 + 
      (8*Log[1 - x]^3*Log[x]^2)/3 - (112*Log[x]^3)/27 + 
      ((4*I)/9)*Pi*Log[x]^3 - (8*Pi^2*Log[x]^3)/9 + (13*Log[1 - x]*Log[x]^3)/
       9 + (31*Log[x]^4)/18 - (7*Log[x]^5)/30 + ((89*I)/18)*Pi*
       PolyLog[2, x] - (4*Pi^2*PolyLog[2, x])/3 + 
      (359*Log[1 - x]*PolyLog[2, x])/9 + ((5*I)/3)*Pi*Log[1 - x]*
       PolyLog[2, x] + (8*Pi^2*Log[1 - x]*PolyLog[2, x])/3 - 
      (Log[1 - x]^2*PolyLog[2, x])/2 - (629*Log[x]*PolyLog[2, x])/18 + 
      (I/3)*Pi*Log[x]*PolyLog[2, x] + 4*Pi^2*Log[x]*PolyLog[2, x] - 
      (20*Log[1 - x]*Log[x]*PolyLog[2, x])/3 - 4*Log[1 - x]^2*Log[x]*
       PolyLog[2, x] + (47*Log[x]^2*PolyLog[2, x])/6 + 
      (4*Log[x]^3*PolyLog[2, x])/3 - 4*Log[1 - x]*PolyLog[2, x]^2 + 
      4*Log[x]*PolyLog[2, x]^2 + (359*PolyLog[3, 1 - x])/9 + 
      ((4*I)/3)*Pi*PolyLog[3, 1 - x] + (8*Pi^2*PolyLog[3, 1 - x])/3 + 
      (26*Log[1 - x]*PolyLog[3, 1 - x])/3 - (50*Log[x]*PolyLog[3, 1 - x])/3 - 
      8*Log[1 - x]*Log[x]*PolyLog[3, 1 - x] - 8*PolyLog[2, x]*
       PolyLog[3, 1 - x] + (629*PolyLog[3, x])/18 - 
      ((22*I)/3)*Pi*PolyLog[3, x] - (14*Pi^2*PolyLog[3, x])/3 - 
      (74*Log[1 - x]*PolyLog[3, x])/3 - 4*Log[1 - x]^2*PolyLog[3, x] + 
      (26*Log[x]*PolyLog[3, x])/3 + 16*Log[1 - x]*Log[x]*PolyLog[3, x] - 
      12*Log[x]^2*PolyLog[3, x] - (2*PolyLog[2, x]*PolyLog[3, x])/3 - 
      33*PolyLog[4, 1 - x] - 8*Log[1 - x]*PolyLog[4, 1 - x] + 
      40*Log[x]*PolyLog[4, 1 - x] - (55*PolyLog[4, x])/3 + 
      16*Log[1 - x]*PolyLog[4, x] + 12*Log[x]*PolyLog[4, x] + 
      (44*PolyLog[4, -(x/(1 - x))])/3 + 8*Log[1 - x]*
       PolyLog[4, -(x/(1 - x))] - 16*Log[x]*PolyLog[4, -(x/(1 - x))] - 
      8*PolyLog[5, 1 - x] - (62*PolyLog[5, x])/3 - 
      8*PolyLog[5, -(x/(1 - x))] - (412*Zeta[3])/9 + ((97*I)/18)*Pi*Zeta[3] + 
      (22*Pi^2*Zeta[3])/3 + (86*Log[1 - x]*Zeta[3])/3 + 
      4*Log[1 - x]^2*Zeta[3] - (299*Log[x]*Zeta[3])/18 - 
      32*Log[1 - x]*Log[x]*Zeta[3] + 12*Log[x]^2*Zeta[3] + 
      (14*PolyLog[2, x]*Zeta[3])/3 - 16*Zeta[5]) - (139*Zeta[5])/9 + 
    FF[(1 - x)^(-2)]*(((-197*I)/108)*Pi^3 - (581*Pi^4)/810 + 
      ((11*I)/360)*Pi^5 - (74*Li[{3, 2}, 1, x])/9 + (29*Li[{3, 2}, 1 - x, 1])/
       3 + 16*Li[{3, 2}, x, 1] + ((7*I)/18)*Pi^3*Log[1 - x] + 
      (151*Pi^4*Log[1 - x])/1080 - (145*Pi^2*Log[1 - x]^2)/54 - 
      (I/6)*Pi^3*Log[1 - x]^2 - (55*Pi^2*Log[1 - x]^3)/54 - 
      (145*Log[1 - x]^4)/108 - (I/12)*Pi*Log[1 - x]^4 - (9*Log[1 - x]^5)/20 - 
      (I/1296)*Pi*Log[x] + (245*Pi^2*Log[x])/108 - ((13*I)/27)*Pi^3*Log[x] + 
      (67*Pi^4*Log[x])/135 + ((53*I)/18)*Pi*Log[1 - x]*Log[x] - 
      (Pi^2*Log[1 - x]*Log[x])/18 + (I/9)*Pi^3*Log[1 - x]*Log[x] - 
      ((7*I)/6)*Pi*Log[1 - x]^2*Log[x] + (59*Pi^2*Log[1 - x]^2*Log[x])/36 + 
      (145*Log[1 - x]^3*Log[x])/27 + (I/3)*Pi*Log[1 - x]^3*Log[x] + 
      (23*Log[1 - x]^4*Log[x])/9 - Log[x]^2/2592 - ((215*I)/108)*Pi*
       Log[x]^2 - (277*Pi^2*Log[x]^2)/108 + ((5*I)/24)*Pi^3*Log[x]^2 + 
      (53*Log[1 - x]*Log[x]^2)/36 + (Pi^2*Log[1 - x]*Log[x]^2)/18 - 
      (13*Log[1 - x]^2*Log[x]^2)/12 - (I/3)*Pi*Log[1 - x]^2*Log[x]^2 - 
      (8*Log[1 - x]^3*Log[x]^2)/3 + Log[x]^3/36 - ((13*I)/18)*Pi*Log[x]^3 + 
      (25*Pi^2*Log[x]^3)/36 - (Log[1 - x]*Log[x]^3)/9 - 
      (Log[1 - x]^2*Log[x]^3)/6 - (205*Log[x]^4)/216 + 
      ((7*I)/36)*Pi*Log[x]^4 + Log[x]^5/4 + ((197*I)/18)*Pi*PolyLog[2, x] + 
      Pi^2*PolyLog[2, x] - ((5*I)/18)*Pi^3*PolyLog[2, x] - 
      ((7*I)/3)*Pi*Log[1 - x]*PolyLog[2, x] - 
      (47*Pi^2*Log[1 - x]*PolyLog[2, x])/18 + (197*Log[x]*PolyLog[2, x])/18 - 
      ((83*I)/18)*Pi*Log[x]*PolyLog[2, x] - (11*Pi^2*Log[x]*PolyLog[2, x])/
       3 - (7*Log[1 - x]*Log[x]*PolyLog[2, x])/3 - ((2*I)/3)*Pi*Log[1 - x]*
       Log[x]*PolyLog[2, x] + (29*Log[1 - x]^2*Log[x]*PolyLog[2, x])/6 - 
      (89*Log[x]^2*PolyLog[2, x])/36 + ((2*I)/3)*Pi*Log[x]^2*PolyLog[2, x] - 
      (Log[1 - x]*Log[x]^2*PolyLog[2, x])/3 - Log[x]^3*PolyLog[2, x] + 
      (I/2)*Pi*PolyLog[2, x]^2 + (29*Log[1 - x]*PolyLog[2, x]^2)/6 - 
      (13*Log[x]*PolyLog[2, x]^2)/3 - (2*I)*Pi*PolyLog[3, 1 - x] - 
      (47*Pi^2*PolyLog[3, 1 - x])/18 - 2*Log[x]*PolyLog[3, 1 - x] - 
      ((2*I)/3)*Pi*Log[x]*PolyLog[3, 1 - x] + 
      (29*Log[1 - x]*Log[x]*PolyLog[3, 1 - x])/3 - 
      (Log[x]^2*PolyLog[3, 1 - x])/3 + (29*PolyLog[2, x]*PolyLog[3, 1 - x])/
       3 - (197*PolyLog[3, x])/18 + ((59*I)/3)*Pi*PolyLog[3, x] + 
      (31*Pi^2*PolyLog[3, x])/9 + (293*Log[1 - x]*PolyLog[3, x])/9 + 
      (2*I)*Pi*Log[1 - x]*PolyLog[3, x] + (13*Log[1 - x]^2*PolyLog[3, x])/3 - 
      (92*Log[x]*PolyLog[3, x])/9 - ((4*I)/3)*Pi*Log[x]*PolyLog[3, x] - 
      16*Log[1 - x]*Log[x]*PolyLog[3, x] + 10*Log[x]^2*PolyLog[3, x] + 
      (4*PolyLog[2, x]*PolyLog[3, x])/9 + (290*PolyLog[4, 1 - x])/9 + 
      (2*I)*Pi*PolyLog[4, 1 - x] + (26*Log[1 - x]*PolyLog[4, 1 - x])/3 - 
      45*Log[x]*PolyLog[4, 1 - x] - (41*PolyLog[4, x])/6 - 
      ((10*I)/3)*Pi*PolyLog[4, x] - (58*Log[1 - x]*PolyLog[4, x])/3 - 
      (28*Log[x]*PolyLog[4, x])/3 - (290*PolyLog[4, -(x/(1 - x))])/9 - 
      (2*I)*Pi*PolyLog[4, -(x/(1 - x))] - 
      (26*Log[1 - x]*PolyLog[4, -(x/(1 - x))])/3 + 
      16*Log[x]*PolyLog[4, -(x/(1 - x))] + (32*PolyLog[5, 1 - x])/3 + 
      (220*PolyLog[5, x])/9 + (32*PolyLog[5, -(x/(1 - x))])/3 + 
      (197*Zeta[3])/18 - ((59*I)/3)*Pi*Zeta[3] - (20*Pi^2*Zeta[3])/3 - 
      (293*Log[1 - x]*Zeta[3])/9 - (2*I)*Pi*Log[1 - x]*Zeta[3] - 
      (13*Log[1 - x]^2*Zeta[3])/3 + (92*Log[x]*Zeta[3])/9 + 
      ((49*I)/18)*Pi*Log[x]*Zeta[3] + (106*Log[1 - x]*Log[x]*Zeta[3])/3 - 
      (335*Log[x]^2*Zeta[3])/36 - (40*PolyLog[2, x]*Zeta[3])/9 + 
      (55*Zeta[5])/3)) + COLOR[CA*CF*NfV2]*(((358*I)/27)*Pi + 
    (3227*Pi^2)/162 + ((6919*I)/324)*Pi^3 - (17783*Pi^4)/6480 - 
    ((2573*I)/2160)*Pi^5 + (397*Pi^6)/5670 + (841*Li[{3, 2}, 1, x])/36 - 
    ((26*I)/3)*Pi*Li[{3, 2}, 1, x] + (33*Li[{3, 2}, 1 - x, 1])/2 + 
    (19*I)*Pi*Li[{3, 2}, 1 - x, 1] - (113*Li[{3, 2}, x, 1])/12 + 
    (20*I)*Pi*Li[{3, 2}, x, 1] + (11*Li[{3, 3}, 1 - x, 1])/6 + 
    (19*Li[{3, 3}, x, 1])/3 + Li[{3, 3}, -(x/(1 - x)), 1] - 
    (9*Li[{4, 2}, 1 - x, 1])/2 + 5*Li[{4, 2}, x, 1] + 
    (5*Li[{2, 2, 2}, x, 1, 1])/4 + (197*Log[1 - x])/4 - 
    ((4727*I)/54)*Pi*Log[1 - x] + (155*Pi^2*Log[1 - x])/24 + 
    ((2705*I)/216)*Pi^3*Log[1 - x] - (4423*Pi^4*Log[1 - x])/2160 - 
    ((49*I)/360)*Pi^5*Log[1 - x] - (13*Li[{3, 2}, 1, x]*Log[1 - x])/3 + 
    13*Li[{3, 2}, 1 - x, 1]*Log[1 - x] + 10*Li[{3, 2}, x, 1]*Log[1 - x] - 
    (2765*Log[1 - x]^2)/72 + ((557*I)/108)*Pi*Log[1 - x]^2 + 
    (619*Pi^2*Log[1 - x]^2)/216 - ((197*I)/72)*Pi^3*Log[1 - x]^2 + 
    (131*Pi^4*Log[1 - x]^2)/720 + (83*Log[1 - x]^3)/24 - 
    ((193*I)/216)*Pi*Log[1 - x]^3 - (139*Pi^2*Log[1 - x]^3)/108 - 
    ((31*I)/18)*Pi^3*Log[1 - x]^3 - (275*Log[1 - x]^4)/144 - 
    ((17*I)/9)*Pi*Log[1 - x]^4 - (19*Pi^2*Log[1 - x]^4)/24 - 
    (113*Log[1 - x]^5)/180 - ((43*I)/60)*Pi*Log[1 - x]^5 - 
    (143*Log[1 - x]^6)/360 - (3887*Log[x])/108 + ((619*I)/54)*Pi*Log[x] - 
    (133*Pi^2*Log[x])/648 - ((559*I)/216)*Pi^3*Log[x] + 
    (1957*Pi^4*Log[x])/2160 + ((34*I)/45)*Pi^5*Log[x] - 
    (11*Li[{3, 2}, 1, x]*Log[x])/6 + 6*Li[{3, 2}, 1 - x, 1]*Log[x] + 
    (15*Li[{3, 2}, x, 1]*Log[x])/2 - (2347*Log[1 - x]*Log[x])/108 - 
    ((9023*I)/108)*Pi*Log[1 - x]*Log[x] + (1667*Pi^2*Log[1 - x]*Log[x])/72 - 
    ((95*I)/36)*Pi^3*Log[1 - x]*Log[x] + (38*Pi^4*Log[1 - x]*Log[x])/45 - 
    (3937*Log[1 - x]^2*Log[x])/216 - ((455*I)/9)*Pi*Log[1 - x]^2*Log[x] + 
    (43*Pi^2*Log[1 - x]^2*Log[x])/9 + ((31*I)/12)*Pi^3*Log[1 - x]^2*Log[x] - 
    (53*Log[1 - x]^3*Log[x])/9 + ((5*I)/3)*Pi*Log[1 - x]^3*Log[x] + 
    (4*Pi^2*Log[1 - x]^3*Log[x])/9 + (3*Log[1 - x]^4*Log[x])/4 + 
    ((7*I)/2)*Pi*Log[1 - x]^4*Log[x] + (191*Log[1 - x]^5*Log[x])/120 + 
    (1415*Log[x]^2)/72 + ((2279*I)/216)*Pi*Log[x]^2 - 
    (721*Pi^2*Log[x]^2)/108 + (I/24)*Pi^3*Log[x]^2 + (47*Pi^4*Log[x]^2)/180 - 
    (439*Log[1 - x]*Log[x]^2)/9 - ((583*I)/72)*Pi*Log[1 - x]*Log[x]^2 - 
    (19*Pi^2*Log[1 - x]*Log[x]^2)/36 - (I/3)*Pi^3*Log[1 - x]*Log[x]^2 - 
    (905*Log[1 - x]^2*Log[x]^2)/36 + ((211*I)/12)*Pi*Log[1 - x]^2*Log[x]^2 - 
    (25*Pi^2*Log[1 - x]^2*Log[x]^2)/24 + (19*Log[1 - x]^3*Log[x]^2)/12 - 
    ((4*I)/3)*Pi*Log[1 - x]^3*Log[x]^2 + (5*Log[1 - x]^4*Log[x]^2)/48 + 
    (23*Log[x]^3)/9 + ((97*I)/54)*Pi*Log[x]^3 + (4*Pi^2*Log[x]^3)/9 - 
    (Log[1 - x]*Log[x]^3)/2 - (I/2)*Pi*Log[1 - x]*Log[x]^3 + 
    (59*Log[1 - x]^2*Log[x]^3)/6 + I*Pi*Log[1 - x]^2*Log[x]^3 - 
    (2*Log[1 - x]^3*Log[x]^3)/3 - Log[x]^4/8 - (I/9)*Pi*Log[x]^4 - 
    ((17137*I)/108)*Pi*PolyLog[2, x] + (1259*Pi^2*PolyLog[2, x])/108 - 
    ((73*I)/9)*Pi^3*PolyLog[2, x] + (14*Pi^4*PolyLog[2, x])/45 - 
    (2593*Log[1 - x]*PolyLog[2, x])/54 - ((1603*I)/36)*Pi*Log[1 - x]*
     PolyLog[2, x] + (65*Pi^2*Log[1 - x]*PolyLog[2, x])/9 - 
    ((11*I)/6)*Pi^3*Log[1 - x]*PolyLog[2, x] - 
    (199*Log[1 - x]^2*PolyLog[2, x])/18 - ((91*I)/12)*Pi*Log[1 - x]^2*
     PolyLog[2, x] - (19*Pi^2*Log[1 - x]^2*PolyLog[2, x])/24 - 
    Log[1 - x]^3*PolyLog[2, x] - (Log[1 - x]^4*PolyLog[2, x])/48 - 
    (11951*Log[x]*PolyLog[2, x])/108 - ((715*I)/36)*Pi*Log[x]*PolyLog[2, x] + 
    (77*Pi^2*Log[x]*PolyLog[2, x])/18 + ((2*I)/3)*Pi^3*Log[x]*PolyLog[2, x] + 
    (337*Log[1 - x]*Log[x]*PolyLog[2, x])/36 + ((142*I)/3)*Pi*Log[1 - x]*
     Log[x]*PolyLog[2, x] - (13*Pi^2*Log[1 - x]*Log[x]*PolyLog[2, x])/3 + 
    (11*Log[1 - x]^2*Log[x]*PolyLog[2, x])/3 + ((15*I)/2)*Pi*Log[1 - x]^2*
     Log[x]*PolyLog[2, x] + (41*Log[1 - x]^3*Log[x]*PolyLog[2, x])/12 - 
    (307*Log[x]^2*PolyLog[2, x])/18 - ((29*I)/6)*Pi*Log[x]^2*PolyLog[2, x] + 
    (7*Pi^2*Log[x]^2*PolyLog[2, x])/6 + 
    (113*Log[1 - x]*Log[x]^2*PolyLog[2, x])/4 + (2*I)*Pi*Log[1 - x]*Log[x]^2*
     PolyLog[2, x] + (7*Log[1 - x]^2*Log[x]^2*PolyLog[2, x])/4 - 
    (11*Log[x]^3*PolyLog[2, x])/12 - (I/3)*Pi*Log[x]^3*PolyLog[2, x] + 
    ((463*I)/12)*Pi*PolyLog[2, x]^2 - (7*Pi^2*PolyLog[2, x]^2)/4 + 
    (33*Log[1 - x]*PolyLog[2, x]^2)/4 + ((9*I)/2)*Pi*Log[1 - x]*
     PolyLog[2, x]^2 + (9*Log[1 - x]^2*PolyLog[2, x]^2)/4 + 
    (91*Log[x]*PolyLog[2, x]^2)/3 + ((7*I)/2)*Pi*Log[x]*PolyLog[2, x]^2 + 
    (7*Log[x]^2*PolyLog[2, x]^2)/4 - (5*PolyLog[2, x]^3)/24 - 
    (2593*PolyLog[3, 1 - x])/54 - ((6559*I)/36)*Pi*PolyLog[3, 1 - x] + 
    (73*Pi^2*PolyLog[3, 1 - x])/6 - ((8*I)/3)*Pi^3*PolyLog[3, 1 - x] - 
    (1933*Log[1 - x]*PolyLog[3, 1 - x])/36 - ((59*I)/2)*Pi*Log[1 - x]*
     PolyLog[3, 1 - x] - (5*Pi^2*Log[1 - x]*PolyLog[3, 1 - x])/3 - 
    (34*Log[1 - x]^2*PolyLog[3, 1 - x])/3 + (Log[1 - x]^3*PolyLog[3, 1 - x])/
     6 - (1741*Log[x]*PolyLog[3, 1 - x])/18 + ((187*I)/6)*Pi*Log[x]*
     PolyLog[3, 1 - x] - (29*Pi^2*Log[x]*PolyLog[3, 1 - x])/6 + 
    (29*Log[1 - x]*Log[x]*PolyLog[3, 1 - x])/3 + (20*I)*Pi*Log[1 - x]*Log[x]*
     PolyLog[3, 1 - x] + (23*Log[1 - x]^2*Log[x]*PolyLog[3, 1 - x])/2 + 
    19*Log[x]^2*PolyLog[3, 1 - x] + (2*I)*Pi*Log[x]^2*PolyLog[3, 1 - x] + 
    (13*Log[1 - x]*Log[x]^2*PolyLog[3, 1 - x])/2 + 
    (33*PolyLog[2, x]*PolyLog[3, 1 - x])/2 + (14*I)*Pi*PolyLog[2, x]*
     PolyLog[3, 1 - x] + 11*Log[1 - x]*PolyLog[2, x]*PolyLog[3, 1 - x] + 
    3*Log[x]*PolyLog[2, x]*PolyLog[3, 1 - x] - (29*PolyLog[3, 1 - x]^2)/12 + 
    (11951*PolyLog[3, x])/108 - ((349*I)/36)*Pi*PolyLog[3, x] - 
    (59*Pi^2*PolyLog[3, x])/36 + (I/3)*Pi^3*PolyLog[3, x] - 
    (225*Log[1 - x]*PolyLog[3, x])/4 + ((89*I)/3)*Pi*Log[1 - x]*
     PolyLog[3, x] - (23*Pi^2*Log[1 - x]*PolyLog[3, x])/6 + 
    (139*Log[1 - x]^2*PolyLog[3, x])/12 + (6*I)*Pi*Log[1 - x]^2*
     PolyLog[3, x] + (13*Log[1 - x]^3*PolyLog[3, x])/6 + 
    (463*Log[x]*PolyLog[3, x])/9 - ((3*I)/2)*Pi*Log[x]*PolyLog[3, x] - 
    (Pi^2*Log[x]*PolyLog[3, x])/2 - (49*Log[1 - x]*Log[x]*PolyLog[3, x])/6 - 
    (10*I)*Pi*Log[1 - x]*Log[x]*PolyLog[3, x] + Log[1 - x]^2*Log[x]*
     PolyLog[3, x] + (10*Log[x]^2*PolyLog[3, x])/3 - 
    5*Log[1 - x]*Log[x]^2*PolyLog[3, x] - (1343*PolyLog[2, x]*PolyLog[3, x])/
     36 - ((44*I)/3)*Pi*PolyLog[2, x]*PolyLog[3, x] - 
    (5*Log[1 - x]*PolyLog[2, x]*PolyLog[3, x])/6 - 
    (83*Log[x]*PolyLog[2, x]*PolyLog[3, x])/6 + 2*PolyLog[3, 1 - x]*
     PolyLog[3, x] + (4*PolyLog[3, x]^2)/3 + (1216*PolyLog[4, 1 - x])/9 + 
    ((595*I)/6)*Pi*PolyLog[4, 1 - x] - (11*Pi^2*PolyLog[4, 1 - x])/6 + 
    (329*Log[1 - x]*PolyLog[4, 1 - x])/6 + (12*I)*Pi*Log[1 - x]*
     PolyLog[4, 1 - x] + 6*Log[1 - x]^2*PolyLog[4, 1 - x] - 
    (119*Log[x]*PolyLog[4, 1 - x])/6 - (68*I)*Pi*Log[x]*PolyLog[4, 1 - x] - 
    49*Log[1 - x]*Log[x]*PolyLog[4, 1 - x] - (47*Log[x]^2*PolyLog[4, 1 - x])/
     2 - (25*PolyLog[2, x]*PolyLog[4, 1 - x])/2 + 
    FF[x]^2*((7*Pi^2)/6 + (I/3)*Pi^3 + (47*Pi^4)/180 - (Pi^2*Log[1 - x])/9 - 
      (I/3)*Pi^3*Log[1 - x] + (7*Log[1 - x]^2)/6 + (I/3)*Pi*Log[1 - x]^2 + 
      (Pi^2*Log[1 - x]^2)/6 + Log[1 - x]^3/9 - (I/3)*Pi*Log[1 - x]^3 - 
      Log[1 - x]^4/12 - (I/3)*Pi^3*Log[x] - (7*Log[1 - x]*Log[x])/3 - 
      ((2*I)/3)*Pi*Log[1 - x]*Log[x] - (2*Pi^2*Log[1 - x]*Log[x])/3 + 
      (Log[1 - x]^2*Log[x])/3 + I*Pi*Log[1 - x]^2*Log[x] + 
      (Log[1 - x]^3*Log[x])/3 + (7*Log[x]^2)/6 + (I/3)*Pi*Log[x]^2 + 
      (Pi^2*Log[x]^2)/6 - (Log[1 - x]*Log[x]^2)/3 + 
      I*Pi*Log[1 - x]*Log[x]^2 + (Log[1 - x]^2*Log[x]^2)/2 + Log[x]^3/9 - 
      (I/3)*Pi*Log[x]^3 + (Log[1 - x]*Log[x]^3)/3 - Log[x]^4/12 + 
      (2*Log[1 - x]*PolyLog[2, x])/3 - (2*Log[x]*PolyLog[2, x])/3 + 
      (2*PolyLog[3, 1 - x])/3 + (4*I)*Pi*PolyLog[3, 1 - x] + 
      2*Log[1 - x]*PolyLog[3, 1 - x] + 2*Log[x]*PolyLog[3, 1 - x] + 
      (2*PolyLog[3, x])/3 + (4*I)*Pi*PolyLog[3, x] + 
      2*Log[1 - x]*PolyLog[3, x] + 2*Log[x]*PolyLog[3, x] - 
      4*PolyLog[4, 1 - x] - 4*PolyLog[4, x]) - (2135*PolyLog[4, x])/18 + 
    ((2*I)/3)*Pi*PolyLog[4, x] - (13*Pi^2*PolyLog[4, x])/6 - 
    (23*Log[1 - x]*PolyLog[4, x])/6 - (38*I)*Pi*Log[1 - x]*PolyLog[4, x] - 
    (43*Log[1 - x]^2*PolyLog[4, x])/2 - (68*Log[x]*PolyLog[4, x])/3 + 
    (15*I)*Pi*Log[x]*PolyLog[4, x] - 12*Log[1 - x]*Log[x]*PolyLog[4, x] + 
    5*Log[x]^2*PolyLog[4, x] + (33*PolyLog[2, x]*PolyLog[4, x])/2 - 
    (299*PolyLog[4, -(x/(1 - x))])/6 - (44*I)*Pi*PolyLog[4, -(x/(1 - x))] + 
    (7*Pi^2*PolyLog[4, -(x/(1 - x))])/2 - 
    (15*Log[1 - x]*PolyLog[4, -(x/(1 - x))])/2 - (12*I)*Pi*Log[1 - x]*
     PolyLog[4, -(x/(1 - x))] - (15*Log[1 - x]^2*PolyLog[4, -(x/(1 - x))])/
     2 - (131*Log[x]*PolyLog[4, -(x/(1 - x))])/6 + 
    (10*I)*Pi*Log[x]*PolyLog[4, -(x/(1 - x))] + 
    5*Log[x]^2*PolyLog[4, -(x/(1 - x))] - 
    (PolyLog[2, x]*PolyLog[4, -(x/(1 - x))])/2 - (253*PolyLog[5, 1 - x])/6 + 
    (26*I)*Pi*PolyLog[5, 1 - x] + 14*Log[1 - x]*PolyLog[5, 1 - x] + 
    41*Log[x]*PolyLog[5, 1 - x] + (1771*PolyLog[5, x])/36 + 
    ((16*I)/3)*Pi*PolyLog[5, x] + (47*Log[1 - x]*PolyLog[5, x])/3 + 
    (61*Log[x]*PolyLog[5, x])/6 + (227*PolyLog[5, -(x/(1 - x))])/6 + 
    (26*I)*Pi*PolyLog[5, -(x/(1 - x))] + 8*Log[1 - x]*
     PolyLog[5, -(x/(1 - x))] + 12*Log[x]*PolyLog[5, -(x/(1 - x))] + 
    3*PolyLog[6, 1 - x] - 12*PolyLog[6, x] - 12*PolyLog[6, -(x/(1 - x))] + 
    (989*Zeta[3])/36 + ((539*I)/9)*Pi*Zeta[3] - (25*Pi^2*Zeta[3])/12 - 
    ((22*I)/3)*Pi^3*Zeta[3] - (125*Log[1 - x]*Zeta[3])/18 - 
    ((49*I)/3)*Pi*Log[1 - x]*Zeta[3] - (Pi^2*Log[1 - x]*Zeta[3])/2 - 
    (55*Log[1 - x]^2*Zeta[3])/12 - (6*I)*Pi*Log[1 - x]^2*Zeta[3] - 
    (13*Log[1 - x]^3*Zeta[3])/6 + (181*Log[x]*Zeta[3])/6 - 
    (37*I)*Pi*Log[x]*Zeta[3] + (11*Pi^2*Log[x]*Zeta[3])/6 + 
    (81*Log[1 - x]*Log[x]*Zeta[3])/2 + (48*I)*Pi*Log[1 - x]*Log[x]*Zeta[3] + 
    25*Log[1 - x]^2*Log[x]*Zeta[3] - (89*Log[x]^2*Zeta[3])/4 - 
    (2*I)*Pi*Log[x]^2*Zeta[3] + 17*Log[1 - x]*Log[x]^2*Zeta[3] + 
    (1025*PolyLog[2, x]*Zeta[3])/36 + ((68*I)/3)*Pi*PolyLog[2, x]*Zeta[3] + 
    (59*Log[1 - x]*PolyLog[2, x]*Zeta[3])/6 + 
    (77*Log[x]*PolyLog[2, x]*Zeta[3])/6 + 7*PolyLog[3, 1 - x]*Zeta[3] - 
    23*PolyLog[3, x]*Zeta[3] + (27*Zeta[3]^2)/2 + 
    FF[x^(-1)]*((29*Pi^4)/180 + ((421*I)/12)*Pi*Log[1 - x] + 
      (5*Pi^2*Log[1 - x])/9 + ((5*I)/6)*Pi^3*Log[1 - x] + 
      (421*Log[1 - x]^2)/24 - ((47*I)/12)*Pi*Log[1 - x]^2 + 
      (17*Pi^2*Log[1 - x]^2)/12 - (131*Log[1 - x]^3)/72 + 
      ((17*I)/24)*Pi*Log[1 - x]^3 + (21*Log[1 - x]^4)/16 - 
      ((95*I)/12)*Pi*Log[1 - x]*Log[x] - (Pi^2*Log[1 - x]*Log[x])/4 - 
      (289*Log[1 - x]^2*Log[x])/24 - (4*I)*Pi*Log[1 - x]^2*Log[x] - 
      (20*Log[1 - x]^3*Log[x])/3 - I*Pi*Log[1 - x]*Log[x]^2 + 
      (15*Log[1 - x]^2*Log[x]^2)/2 - ((97*I)/6)*Pi*PolyLog[2, x] + 
      (65*Pi^2*PolyLog[2, x])/12 - (97*Log[1 - x]*PolyLog[2, x])/6 - 
      (4*I)*Pi*Log[1 - x]*PolyLog[2, x] - Log[1 - x]^2*PolyLog[2, x] - 
      (2*I)*Pi*Log[x]*PolyLog[2, x] - 2*Log[1 - x]*Log[x]*PolyLog[2, x] - 
      (97*PolyLog[3, 1 - x])/6 + ((93*I)/4)*Pi*PolyLog[3, 1 - x] - 
      (43*Log[1 - x]*PolyLog[3, 1 - x])/4 + 34*Log[x]*PolyLog[3, 1 - x] + 
      (2*I)*Pi*PolyLog[3, x] + 2*Log[1 - x]*PolyLog[3, x] - 
      (29*PolyLog[4, 1 - x])/2 + 34*PolyLog[4, x] + 
      34*PolyLog[4, -(x/(1 - x))] + (97*Zeta[3])/6 - ((93*I)/4)*Pi*Zeta[3] + 
      (43*Log[1 - x]*Zeta[3])/4 - 34*Log[x]*Zeta[3]) + 99*Zeta[5] + 
    (57*I)*Pi*Zeta[5] + (43*Log[1 - x]*Zeta[5])/2 - 8*Log[x]*Zeta[5] + 
    FF[x]*((-121*Pi^2)/18 - ((133*I)/324)*Pi^3 - (7907*Pi^4)/6480 - 
      ((29*I)/270)*Pi^5 - (28*Li[{3, 2}, 1, x])/9 + (20*Li[{3, 2}, 1 - x, 1])/
       3 + (8*Li[{3, 2}, x, 1])/3 - (466*Log[1 - x])/27 - 
      ((2*I)/9)*Pi*Log[1 - x] + (265*Pi^2*Log[1 - x])/108 + 
      ((293*I)/108)*Pi^3*Log[1 - x] - (113*Pi^4*Log[1 - x])/270 - 
      (79*Log[1 - x]^2)/18 - ((299*I)/108)*Pi*Log[1 - x]^2 + 
      (79*Pi^2*Log[1 - x]^2)/72 - (I/3)*Pi^3*Log[1 - x]^2 + Log[1 - x]^3/36 - 
      ((43*I)/108)*Pi*Log[1 - x]^3 - (16*Pi^2*Log[1 - x]^3)/27 - 
      (95*Log[1 - x]^4)/432 - (I/6)*Pi*Log[1 - x]^4 - (17*Log[1 - x]^5)/90 + 
      (466*Log[x])/27 + ((2*I)/9)*Pi*Log[x] + (229*Pi^2*Log[x])/162 + 
      ((89*I)/108)*Pi^3*Log[x] + (151*Pi^4*Log[x])/270 + 
      (121*Log[1 - x]*Log[x])/9 - ((83*I)/54)*Pi*Log[1 - x]*Log[x] + 
      (53*Pi^2*Log[1 - x]*Log[x])/9 + ((8*I)/9)*Pi^3*Log[1 - x]*Log[x] - 
      (499*Log[1 - x]^2*Log[x])/108 - ((469*I)/36)*Pi*Log[1 - x]^2*Log[x] - 
      (2*Pi^2*Log[1 - x]^2*Log[x])/3 - (277*Log[1 - x]^3*Log[x])/108 + 
      ((2*I)/9)*Pi*Log[1 - x]^3*Log[x] + (Log[1 - x]^4*Log[x])/18 - 
      (163*Log[x]^2)/18 + ((83*I)/108)*Pi*Log[x]^2 - 
      (415*Pi^2*Log[x]^2)/216 - (19*Log[1 - x]*Log[x]^2)/12 - 
      ((97*I)/36)*Pi*Log[1 - x]*Log[x]^2 + (4*Pi^2*Log[1 - x]*Log[x]^2)/9 - 
      (485*Log[1 - x]^2*Log[x]^2)/72 - ((4*I)/3)*Pi*Log[1 - x]^2*Log[x]^2 + 
      (5*Log[1 - x]^3*Log[x]^2)/3 + (17*Log[x]^3)/12 + 
      ((97*I)/108)*Pi*Log[x]^3 + (2*Pi^2*Log[x]^3)/9 - 
      (Log[1 - x]*Log[x]^3)/12 - (4*Log[1 - x]^2*Log[x]^3)/3 + Log[x]^4/48 - 
      (I/18)*Pi*Log[x]^4 - ((191*I)/27)*Pi*PolyLog[2, x] + 
      (167*Pi^2*PolyLog[2, x])/27 + ((2*I)/3)*Pi^3*PolyLog[2, x] - 
      (389*Log[1 - x]*PolyLog[2, x])/54 - ((128*I)/9)*Pi*Log[1 - x]*
       PolyLog[2, x] - (14*Pi^2*Log[1 - x]*PolyLog[2, x])/9 - 
      (31*Log[1 - x]^2*PolyLog[2, x])/9 - ((2*I)/3)*Pi*Log[1 - x]^2*
       PolyLog[2, x] - (2*Log[1 - x]^3*PolyLog[2, x])/3 + 
      (7*Log[x]*PolyLog[2, x])/54 - ((92*I)/9)*Pi*Log[x]*PolyLog[2, x] - 
      (4*Pi^2*Log[x]*PolyLog[2, x])/9 - (88*Log[1 - x]*Log[x]*PolyLog[2, x])/
       9 - ((4*I)/3)*Pi*Log[1 - x]*Log[x]*PolyLog[2, x] + 
      (14*Log[1 - x]^2*Log[x]*PolyLog[2, x])/3 - (13*Log[x]^2*PolyLog[2, x])/
       9 - ((2*I)/3)*Pi*Log[x]^2*PolyLog[2, x] - 2*Log[1 - x]*Log[x]^2*
       PolyLog[2, x] - (2*Log[x]^3*PolyLog[2, x])/3 + 
      (10*Log[1 - x]*PolyLog[2, x]^2)/3 - (10*Log[x]*PolyLog[2, x]^2)/3 - 
      (389*PolyLog[3, 1 - x])/54 - ((191*I)/9)*Pi*PolyLog[3, 1 - x] - 
      (205*Log[1 - x]*PolyLog[3, 1 - x])/18 - (4*I)*Pi*Log[1 - x]*
       PolyLog[3, 1 - x] - (8*Log[1 - x]^2*PolyLog[3, 1 - x])/3 - 
      (221*Log[x]*PolyLog[3, 1 - x])/18 - ((8*I)/3)*Pi*Log[x]*
       PolyLog[3, 1 - x] + 8*Log[1 - x]*Log[x]*PolyLog[3, 1 - x] - 
      2*Log[x]^2*PolyLog[3, 1 - x] + (20*PolyLog[2, x]*PolyLog[3, 1 - x])/3 - 
      (7*PolyLog[3, x])/54 + ((29*I)/9)*Pi*PolyLog[3, x] - 
      (10*Pi^2*PolyLog[3, x])/9 + (95*Log[1 - x]*PolyLog[3, x])/18 + 
      ((8*I)/3)*Pi*Log[1 - x]*PolyLog[3, x] + 2*Log[1 - x]^2*PolyLog[3, x] + 
      (7*Log[x]*PolyLog[3, x])/18 + (4*I)*Pi*Log[x]*PolyLog[3, x] - 
      (4*Log[1 - x]*Log[x]*PolyLog[3, x])/3 + (8*Log[x]^2*PolyLog[3, x])/3 + 
      (32*PolyLog[2, x]*PolyLog[3, x])/9 + (71*PolyLog[4, 1 - x])/3 + 
      ((32*I)/3)*Pi*PolyLog[4, 1 - x] + (16*Log[1 - x]*PolyLog[4, 1 - x])/3 - 
      (44*Log[x]*PolyLog[4, 1 - x])/3 - (17*PolyLog[4, x])/3 - 
      ((32*I)/3)*Pi*PolyLog[4, x] - 4*Log[1 - x]*PolyLog[4, x] - 
      (16*Log[x]*PolyLog[4, x])/3 - (70*PolyLog[4, -(x/(1 - x))])/9 - 
      ((16*I)/3)*Pi*PolyLog[4, -(x/(1 - x))] - 
      (8*Log[1 - x]*PolyLog[4, -(x/(1 - x))])/3 - 
      (8*Log[x]*PolyLog[4, -(x/(1 - x))])/3 + (40*PolyLog[5, 1 - x])/3 + 
      (20*PolyLog[5, x])/9 + (28*PolyLog[5, -(x/(1 - x))])/3 - 
      (20*Pi^2*Zeta[3])/9 - 4*Log[1 - x]*Zeta[3] + 4*Log[x]*Zeta[3] + 
      (40*Log[1 - x]*Log[x]*Zeta[3])/3 + (100*PolyLog[2, x]*Zeta[3])/9 + 
      (28*Zeta[5])/3) + FF[(1 - x)^(-2)]*(((455*I)/81)*Pi^3 + 
      (197*Pi^4)/3240 - ((169*I)/135)*Pi^5 + (676*Pi^6)/2835 - 
      (29*Li[{3, 2}, 1, x])/9 - ((52*I)/3)*Pi*Li[{3, 2}, 1, x] + 
      (148*Li[{3, 2}, 1 - x, 1])/3 + (38*I)*Pi*Li[{3, 2}, 1 - x, 1] + 
      39*Li[{3, 2}, x, 1] + (40*I)*Pi*Li[{3, 2}, x, 1] + 
      (11*Li[{3, 3}, 1 - x, 1])/3 + (74*Li[{3, 3}, x, 1])/3 + 
      2*Li[{3, 3}, -(x/(1 - x)), 1] - 9*Li[{4, 2}, 1 - x, 1] + 
      28*Li[{4, 2}, x, 1] + (5*Li[{2, 2, 2}, x, 1, 1])/2 + 
      ((89*I)/54)*Pi^3*Log[1 - x] - (119*Pi^4*Log[1 - x])/90 - 
      ((49*I)/180)*Pi^5*Log[1 - x] - (26*Li[{3, 2}, 1, x]*Log[1 - x])/3 + 
      26*Li[{3, 2}, 1 - x, 1]*Log[1 - x] + 20*Li[{3, 2}, x, 1]*Log[1 - x] - 
      (469*Pi^2*Log[1 - x]^2)/108 - ((67*I)/9)*Pi^3*Log[1 - x]^2 + 
      (131*Pi^4*Log[1 - x]^2)/360 - (166*Pi^2*Log[1 - x]^3)/27 - 
      ((31*I)/9)*Pi^3*Log[1 - x]^3 - (469*Log[1 - x]^4)/216 - 
      ((67*I)/18)*Pi*Log[1 - x]^4 - (19*Pi^2*Log[1 - x]^4)/12 - 
      (43*Log[1 - x]^5)/15 - ((43*I)/30)*Pi*Log[1 - x]^5 - 
      (143*Log[1 - x]^6)/180 + ((2153*I)/36)*Pi*Log[x] - 
      (1870*Pi^2*Log[x])/81 - ((559*I)/108)*Pi^3*Log[x] + 
      (37*Pi^4*Log[x])/18 + ((74*I)/45)*Pi^5*Log[x] - 
      (11*Li[{3, 2}, 1, x]*Log[x])/3 + 12*Li[{3, 2}, 1 - x, 1]*Log[x] + 
      15*Li[{3, 2}, x, 1]*Log[x] - (8*I)*Pi*Log[1 - x]*Log[x] + 
      (89*Pi^2*Log[1 - x]*Log[x])/54 - ((8*I)/3)*Pi^3*Log[1 - x]*Log[x] + 
      (76*Pi^4*Log[1 - x]*Log[x])/45 - ((89*I)/18)*Pi*Log[1 - x]^2*Log[x] + 
      (70*Pi^2*Log[1 - x]^2*Log[x])/9 + ((37*I)/6)*Pi^3*Log[1 - x]^2*Log[x] + 
      (469*Log[1 - x]^3*Log[x])/54 + ((134*I)/9)*Pi*Log[1 - x]^3*Log[x] + 
      (8*Pi^2*Log[1 - x]^3*Log[x])/9 + (71*Log[1 - x]^4*Log[x])/6 + 
      ((15*I)/2)*Pi*Log[1 - x]^4*Log[x] + (191*Log[1 - x]^5*Log[x])/60 + 
      (2153*Log[x]^2)/72 + ((739*I)/54)*Pi*Log[x]^2 - 
      (1423*Pi^2*Log[x]^2)/216 + (53*Pi^4*Log[x]^2)/90 - 
      4*Log[1 - x]*Log[x]^2 - (4*Pi^2*Log[1 - x]*Log[x]^2)/3 - 
      ((2*I)/3)*Pi^3*Log[1 - x]*Log[x]^2 - (89*Log[1 - x]^2*Log[x]^2)/18 + 
      (8*I)*Pi*Log[1 - x]^2*Log[x]^2 - (19*Pi^2*Log[1 - x]^2*Log[x]^2)/12 - 
      (2*Log[1 - x]^3*Log[x]^2)/9 - ((14*I)/3)*Pi*Log[1 - x]^3*Log[x]^2 + 
      (11*Log[1 - x]^4*Log[x]^2)/24 - Log[x]^3/3 + ((151*I)/108)*Pi*
       Log[x]^3 + (2*Pi^2*Log[x]^3)/9 + 4*Log[1 - x]^2*Log[x]^3 + 
      (2*I)*Pi*Log[1 - x]^2*Log[x]^3 - (7*Log[1 - x]^3*Log[x]^3)/3 - 
      (7*Log[x]^4)/48 - (I/18)*Pi*Log[x]^4 - ((910*I)/27)*Pi*PolyLog[2, x] + 
      (49*Pi^2*PolyLog[2, x])/18 - (8*I)*Pi^3*PolyLog[2, x] + 
      (19*Pi^4*PolyLog[2, x])/45 - ((89*I)/9)*Pi*Log[1 - x]*PolyLog[2, x] - 
      (10*Pi^2*Log[1 - x]*PolyLog[2, x])/9 - ((11*I)/3)*Pi^3*Log[1 - x]*
       PolyLog[2, x] - (19*Pi^2*Log[1 - x]^2*PolyLog[2, x])/12 - 
      (Log[1 - x]^4*PolyLog[2, x])/24 - (910*Log[x]*PolyLog[2, x])/27 - 
      ((263*I)/6)*Pi*Log[x]*PolyLog[2, x] + (38*Pi^2*Log[x]*PolyLog[2, x])/
       3 + ((10*I)/3)*Pi^3*Log[x]*PolyLog[2, x] - 
      (89*Log[1 - x]*Log[x]*PolyLog[2, x])/9 + (16*I)*Pi*Log[1 - x]*Log[x]*
       PolyLog[2, x] - (26*Pi^2*Log[1 - x]*Log[x]*PolyLog[2, x])/3 + 
      (74*Log[1 - x]^2*Log[x]*PolyLog[2, x])/3 + (15*I)*Pi*Log[1 - x]^2*
       Log[x]*PolyLog[2, x] + (41*Log[1 - x]^3*Log[x]*PolyLog[2, x])/6 - 
      (655*Log[x]^2*PolyLog[2, x])/36 - ((26*I)/3)*Pi*Log[x]^2*
       PolyLog[2, x] + (10*Pi^2*Log[x]^2*PolyLog[2, x])/3 + 
      8*Log[1 - x]*Log[x]^2*PolyLog[2, x] + (4*I)*Pi*Log[1 - x]*Log[x]^2*
       PolyLog[2, x] + (7*Log[1 - x]^2*Log[x]^2*PolyLog[2, x])/2 - 
      (2*Log[x]^3*PolyLog[2, x])/3 - ((2*I)/3)*Pi*Log[x]^3*PolyLog[2, x] + 
      ((118*I)/3)*Pi*PolyLog[2, x]^2 - (7*Pi^2*PolyLog[2, x]^2)/2 + 
      (74*Log[1 - x]*PolyLog[2, x]^2)/3 + (9*I)*Pi*Log[1 - x]*
       PolyLog[2, x]^2 + (9*Log[1 - x]^2*PolyLog[2, x]^2)/2 + 
      (44*Log[x]*PolyLog[2, x]^2)/3 + (10*I)*Pi*Log[x]*PolyLog[2, x]^2 + 
      5*Log[x]^2*PolyLog[2, x]^2 - (5*PolyLog[2, x]^3)/12 - 
      ((89*I)/9)*Pi*PolyLog[3, 1 - x] - (10*Pi^2*PolyLog[3, 1 - x])/9 - 
      ((16*I)/3)*Pi^3*PolyLog[3, 1 - x] - 
      (10*Pi^2*Log[1 - x]*PolyLog[3, 1 - x])/3 + 
      (Log[1 - x]^3*PolyLog[3, 1 - x])/3 - (89*Log[x]*PolyLog[3, 1 - x])/9 + 
      (16*I)*Pi*Log[x]*PolyLog[3, 1 - x] - (29*Pi^2*Log[x]*PolyLog[3, 1 - x])/
       3 + (148*Log[1 - x]*Log[x]*PolyLog[3, 1 - x])/3 + 
      (40*I)*Pi*Log[1 - x]*Log[x]*PolyLog[3, 1 - x] + 
      23*Log[1 - x]^2*Log[x]*PolyLog[3, 1 - x] + 
      8*Log[x]^2*PolyLog[3, 1 - x] + (4*I)*Pi*Log[x]^2*PolyLog[3, 1 - x] + 
      13*Log[1 - x]*Log[x]^2*PolyLog[3, 1 - x] + 
      (148*PolyLog[2, x]*PolyLog[3, 1 - x])/3 + (28*I)*Pi*PolyLog[2, x]*
       PolyLog[3, 1 - x] + 22*Log[1 - x]*PolyLog[2, x]*PolyLog[3, 1 - x] + 
      6*Log[x]*PolyLog[2, x]*PolyLog[3, 1 - x] - (29*PolyLog[3, 1 - x]^2)/6 + 
      (910*PolyLog[3, x])/27 + ((995*I)/9)*Pi*PolyLog[3, x] - 
      (209*Pi^2*PolyLog[3, x])/9 + ((2*I)/3)*Pi^3*PolyLog[3, x] + 
      (469*Log[1 - x]*PolyLog[3, x])/9 + ((268*I)/3)*Pi*Log[1 - x]*
       PolyLog[3, x] - (23*Pi^2*Log[1 - x]*PolyLog[3, x])/3 + 
      (92*Log[1 - x]^2*PolyLog[3, x])/3 + (12*I)*Pi*Log[1 - x]^2*
       PolyLog[3, x] + (13*Log[1 - x]^3*PolyLog[3, x])/3 + 
      (548*Log[x]*PolyLog[3, x])/9 + (4*I)*Pi*Log[x]*PolyLog[3, x] - 
      Pi^2*Log[x]*PolyLog[3, x] - (4*Log[1 - x]*Log[x]*PolyLog[3, x])/3 - 
      (32*I)*Pi*Log[1 - x]*Log[x]*PolyLog[3, x] + 2*Log[1 - x]^2*Log[x]*
       PolyLog[3, x] + (8*Log[x]^2*PolyLog[3, x])/3 - 
      16*Log[1 - x]*Log[x]^2*PolyLog[3, x] - 
      (293*PolyLog[2, x]*PolyLog[3, x])/9 - ((124*I)/3)*Pi*PolyLog[2, x]*
       PolyLog[3, x] - (5*Log[1 - x]*PolyLog[2, x]*PolyLog[3, x])/3 - 
      (119*Log[x]*PolyLog[2, x]*PolyLog[3, x])/3 + 4*PolyLog[3, 1 - x]*
       PolyLog[3, x] + (8*PolyLog[3, x]^2)/3 + (469*PolyLog[4, 1 - x])/9 + 
      ((268*I)/3)*Pi*PolyLog[4, 1 - x] - (11*Pi^2*PolyLog[4, 1 - x])/3 + 
      (184*Log[1 - x]*PolyLog[4, 1 - x])/3 + (24*I)*Pi*Log[1 - x]*
       PolyLog[4, 1 - x] + 12*Log[1 - x]^2*PolyLog[4, 1 - x] - 
      (448*Log[x]*PolyLog[4, 1 - x])/3 - (148*I)*Pi*Log[x]*
       PolyLog[4, 1 - x] - 98*Log[1 - x]*Log[x]*PolyLog[4, 1 - x] - 
      53*Log[x]^2*PolyLog[4, 1 - x] - 25*PolyLog[2, x]*PolyLog[4, 1 - x] - 
      (275*PolyLog[4, x])/2 - (22*I)*Pi*PolyLog[4, x] - 
      (31*Pi^2*PolyLog[4, x])/3 - (296*Log[1 - x]*PolyLog[4, x])/3 - 
      (76*I)*Pi*Log[1 - x]*PolyLog[4, x] - 43*Log[1 - x]^2*PolyLog[4, x] - 
      (4*Log[x]*PolyLog[4, x])/3 + (42*I)*Pi*Log[x]*PolyLog[4, x] - 
      24*Log[1 - x]*Log[x]*PolyLog[4, x] + 16*Log[x]^2*PolyLog[4, x] + 
      51*PolyLog[2, x]*PolyLog[4, x] - (469*PolyLog[4, -(x/(1 - x))])/9 - 
      ((268*I)/3)*Pi*PolyLog[4, -(x/(1 - x))] + 
      7*Pi^2*PolyLog[4, -(x/(1 - x))] - 
      (184*Log[1 - x]*PolyLog[4, -(x/(1 - x))])/3 - (24*I)*Pi*Log[1 - x]*
       PolyLog[4, -(x/(1 - x))] - 15*Log[1 - x]^2*PolyLog[4, -(x/(1 - x))] + 
      (4*Log[x]*PolyLog[4, -(x/(1 - x))])/3 + (32*I)*Pi*Log[x]*
       PolyLog[4, -(x/(1 - x))] + 16*Log[x]^2*PolyLog[4, -(x/(1 - x))] - 
      PolyLog[2, x]*PolyLog[4, -(x/(1 - x))] + (112*PolyLog[5, 1 - x])/3 + 
      (52*I)*Pi*PolyLog[5, 1 - x] + 28*Log[1 - x]*PolyLog[5, 1 - x] + 
      82*Log[x]*PolyLog[5, 1 - x] + (271*PolyLog[5, x])/9 + 
      ((32*I)/3)*Pi*PolyLog[5, x] + (94*Log[1 - x]*PolyLog[5, x])/3 + 
      (61*Log[x]*PolyLog[5, x])/3 + (112*PolyLog[5, -(x/(1 - x))])/3 + 
      (52*I)*Pi*PolyLog[5, -(x/(1 - x))] + 16*Log[1 - x]*
       PolyLog[5, -(x/(1 - x))] + 24*Log[x]*PolyLog[5, -(x/(1 - x))] + 
      6*PolyLog[6, 1 - x] - 24*PolyLog[6, x] - 24*PolyLog[6, -(x/(1 - x))] - 
      (910*Zeta[3])/27 - ((995*I)/9)*Pi*Zeta[3] + (61*Pi^2*Zeta[3])/9 - 
      ((44*I)/3)*Pi^3*Zeta[3] - (469*Log[1 - x]*Zeta[3])/9 - 
      ((268*I)/3)*Pi*Log[1 - x]*Zeta[3] - Pi^2*Log[1 - x]*Zeta[3] - 
      (92*Log[1 - x]^2*Zeta[3])/3 - (12*I)*Pi*Log[1 - x]^2*Zeta[3] - 
      (13*Log[1 - x]^3*Zeta[3])/3 - (548*Log[x]*Zeta[3])/9 - 
      ((56*I)/3)*Pi*Log[x]*Zeta[3] + (11*Pi^2*Log[x]*Zeta[3])/3 + 
      100*Log[1 - x]*Log[x]*Zeta[3] + (108*I)*Pi*Log[1 - x]*Log[x]*Zeta[3] + 
      50*Log[1 - x]^2*Log[x]*Zeta[3] - 10*Log[x]^2*Zeta[3] - 
      (4*I)*Pi*Log[x]^2*Zeta[3] + 40*Log[1 - x]*Log[x]^2*Zeta[3] + 
      (215*PolyLog[2, x]*Zeta[3])/9 + ((172*I)/3)*Pi*PolyLog[2, x]*Zeta[3] + 
      (59*Log[1 - x]*PolyLog[2, x]*Zeta[3])/3 + 
      (113*Log[x]*PolyLog[2, x]*Zeta[3])/3 + 14*PolyLog[3, 1 - x]*Zeta[3] - 
      94*PolyLog[3, x]*Zeta[3] + 51*Zeta[3]^2 + (500*Zeta[5])/3 + 
      (114*I)*Pi*Zeta[5] + 43*Log[1 - x]*Zeta[5] - 16*Log[x]*Zeta[5]) + 
    FF[(1 - x)^(-1)]*(((3887*I)/108)*Pi - (4451*Pi^2)/162 - 
      ((1603*I)/72)*Pi^3 + (5467*Pi^4)/2160 + ((1871*I)/720)*Pi^5 - 
      (583*Pi^6)/1890 - (295*Li[{3, 2}, 1, x])/12 + 
      (26*I)*Pi*Li[{3, 2}, 1, x] - (137*Li[{3, 2}, 1 - x, 1])/2 - 
      (57*I)*Pi*Li[{3, 2}, 1 - x, 1] - (85*Li[{3, 2}, x, 1])/4 - 
      (60*I)*Pi*Li[{3, 2}, x, 1] - (11*Li[{3, 3}, 1 - x, 1])/2 - 
      31*Li[{3, 3}, x, 1] - 3*Li[{3, 3}, -(x/(1 - x)), 1] + 
      (27*Li[{4, 2}, 1 - x, 1])/2 - 33*Li[{4, 2}, x, 1] - 
      (15*Li[{2, 2, 2}, x, 1, 1])/4 + ((427*I)/27)*Pi*Log[1 - x] - 
      (623*Pi^2*Log[1 - x])/54 - ((1235*I)/72)*Pi^3*Log[1 - x] + 
      (553*Pi^4*Log[1 - x])/144 + ((49*I)/120)*Pi^5*Log[1 - x] + 
      13*Li[{3, 2}, 1, x]*Log[1 - x] - 39*Li[{3, 2}, 1 - x, 1]*Log[1 - x] - 
      30*Li[{3, 2}, x, 1]*Log[1 - x] + ((89*I)/18)*Pi*Log[1 - x]^2 - 
      (215*Pi^2*Log[1 - x]^2)/72 + ((259*I)/24)*Pi^3*Log[1 - x]^2 - 
      (131*Pi^4*Log[1 - x]^2)/240 + (91*Pi^2*Log[1 - x]^3)/12 + 
      ((31*I)/6)*Pi^3*Log[1 - x]^3 + (221*Log[1 - x]^4)/144 + 
      ((71*I)/12)*Pi*Log[1 - x]^4 + (19*Pi^2*Log[1 - x]^4)/8 + 
      (209*Log[1 - x]^5)/60 + ((43*I)/20)*Pi*Log[1 - x]^5 + 
      (143*Log[1 - x]^6)/120 + (3887*Log[x])/108 - ((2084*I)/27)*Pi*Log[x] + 
      (689*Pi^2*Log[x])/24 + ((559*I)/72)*Pi^3*Log[x] - 
      (419*Pi^4*Log[x])/144 - ((12*I)/5)*Pi^5*Log[x] + 
      (11*Li[{3, 2}, 1, x]*Log[x])/2 - 18*Li[{3, 2}, 1 - x, 1]*Log[x] - 
      (45*Li[{3, 2}, x, 1]*Log[x])/2 + (427*Log[1 - x]*Log[x])/27 + 
      (75*I)*Pi*Log[1 - x]*Log[x] - (217*Pi^2*Log[1 - x]*Log[x])/8 + 
      ((53*I)/12)*Pi^3*Log[1 - x]*Log[x] - (38*Pi^4*Log[1 - x]*Log[x])/15 + 
      (949*Log[1 - x]^2*Log[x])/18 + ((214*I)/3)*Pi*Log[1 - x]^2*Log[x] - 
      (65*Pi^2*Log[1 - x]^2*Log[x])/6 - ((35*I)/4)*Pi^3*Log[1 - x]^2*Log[x] + 
      (51*Log[1 - x]^3*Log[x])/4 - ((52*I)/3)*Pi*Log[1 - x]^3*Log[x] - 
      (4*Pi^2*Log[1 - x]^3*Log[x])/3 - (23*Log[1 - x]^4*Log[x])/2 - 
      (11*I)*Pi*Log[1 - x]^4*Log[x] - (191*Log[1 - x]^5*Log[x])/40 - 
      (446*Log[x]^2)/9 - ((1817*I)/72)*Pi*Log[x]^2 + (955*Pi^2*Log[x]^2)/72 - 
      (I/24)*Pi^3*Log[x]^2 - (17*Pi^4*Log[x]^2)/20 + 
      (304*Log[1 - x]*Log[x]^2)/9 + ((289*I)/24)*Pi*Log[1 - x]*Log[x]^2 + 
      (17*Pi^2*Log[1 - x]*Log[x]^2)/12 + I*Pi^3*Log[1 - x]*Log[x]^2 + 
      (73*Log[1 - x]^2*Log[x]^2)/4 - ((109*I)/4)*Pi*Log[1 - x]^2*Log[x]^2 + 
      (21*Pi^2*Log[1 - x]^2*Log[x]^2)/8 - (17*Log[1 - x]^3*Log[x]^2)/4 + 
      (6*I)*Pi*Log[1 - x]^3*Log[x]^2 - (9*Log[1 - x]^4*Log[x]^2)/16 - 
      (20*Log[x]^3)/9 - ((115*I)/36)*Pi*Log[x]^3 - (2*Pi^2*Log[x]^3)/3 + 
      (Log[1 - x]*Log[x]^3)/2 + (I/2)*Pi*Log[1 - x]*Log[x]^3 - 
      14*Log[1 - x]^2*Log[x]^3 - (3*I)*Pi*Log[1 - x]^2*Log[x]^3 + 
      3*Log[1 - x]^3*Log[x]^3 + (13*Log[x]^4)/48 + (I/6)*Pi*Log[x]^4 + 
      ((2447*I)/12)*Pi*PolyLog[2, x] - (239*Pi^2*PolyLog[2, x])/9 + 
      ((50*I)/3)*Pi^3*PolyLog[2, x] - (11*Pi^4*PolyLog[2, x])/15 + 
      (860*Log[1 - x]*PolyLog[2, x])/9 + ((273*I)/4)*Pi*Log[1 - x]*
       PolyLog[2, x] - 5*Pi^2*Log[1 - x]*PolyLog[2, x] + 
      ((11*I)/2)*Pi^3*Log[1 - x]*PolyLog[2, x] + 15*Log[1 - x]^2*
       PolyLog[2, x] + ((33*I)/4)*Pi*Log[1 - x]^2*PolyLog[2, x] + 
      (19*Pi^2*Log[1 - x]^2*PolyLog[2, x])/8 + (5*Log[1 - x]^3*PolyLog[2, x])/
       3 + (Log[1 - x]^4*PolyLog[2, x])/16 + (3901*Log[x]*PolyLog[2, x])/36 + 
      ((865*I)/12)*Pi*Log[x]*PolyLog[2, x] - (97*Pi^2*Log[x]*PolyLog[2, x])/
       6 - (4*I)*Pi^3*Log[x]*PolyLog[2, x] + 
      (107*Log[1 - x]*Log[x]*PolyLog[2, x])/12 - (71*I)*Pi*Log[1 - x]*Log[x]*
       PolyLog[2, x] + 13*Pi^2*Log[1 - x]*Log[x]*PolyLog[2, x] - 
      31*Log[1 - x]^2*Log[x]*PolyLog[2, x] - ((45*I)/2)*Pi*Log[1 - x]^2*
       Log[x]*PolyLog[2, x] - (41*Log[1 - x]^3*Log[x]*PolyLog[2, x])/4 + 
      (141*Log[x]^2*PolyLog[2, x])/4 + ((27*I)/2)*Pi*Log[x]^2*PolyLog[2, x] - 
      (9*Pi^2*Log[x]^2*PolyLog[2, x])/2 - 
      (155*Log[1 - x]*Log[x]^2*PolyLog[2, x])/4 - (6*I)*Pi*Log[1 - x]*
       Log[x]^2*PolyLog[2, x] - (21*Log[1 - x]^2*Log[x]^2*PolyLog[2, x])/4 + 
      (19*Log[x]^3*PolyLog[2, x])/12 + I*Pi*Log[x]^3*PolyLog[2, x] - 
      ((327*I)/4)*Pi*PolyLog[2, x]^2 + (21*Pi^2*PolyLog[2, x]^2)/4 - 
      (137*Log[1 - x]*PolyLog[2, x]^2)/4 - ((27*I)/2)*Pi*Log[1 - x]*
       PolyLog[2, x]^2 - (27*Log[1 - x]^2*PolyLog[2, x]^2)/4 - 
      (95*Log[x]*PolyLog[2, x]^2)/2 - ((27*I)/2)*Pi*Log[x]*PolyLog[2, x]^2 - 
      (27*Log[x]^2*PolyLog[2, x]^2)/4 + (5*PolyLog[2, x]^3)/8 + 
      (860*PolyLog[3, 1 - x])/9 + ((467*I)/3)*Pi*PolyLog[3, 1 - x] - 
      (23*Pi^2*PolyLog[3, 1 - x])/2 + (8*I)*Pi^3*PolyLog[3, 1 - x] + 
      (250*Log[1 - x]*PolyLog[3, 1 - x])/3 + ((67*I)/2)*Pi*Log[1 - x]*
       PolyLog[3, 1 - x] + 5*Pi^2*Log[1 - x]*PolyLog[3, 1 - x] + 
      14*Log[1 - x]^2*PolyLog[3, 1 - x] - (Log[1 - x]^3*PolyLog[3, 1 - x])/
       2 + 43*Log[x]*PolyLog[3, 1 - x] - ((101*I)/2)*Pi*Log[x]*
       PolyLog[3, 1 - x] + (29*Pi^2*Log[x]*PolyLog[3, 1 - x])/2 - 
      63*Log[1 - x]*Log[x]*PolyLog[3, 1 - x] - (60*I)*Pi*Log[1 - x]*Log[x]*
       PolyLog[3, 1 - x] - (69*Log[1 - x]^2*Log[x]*PolyLog[3, 1 - x])/2 - 
      28*Log[x]^2*PolyLog[3, 1 - x] - (6*I)*Pi*Log[x]^2*PolyLog[3, 1 - x] - 
      (39*Log[1 - x]*Log[x]^2*PolyLog[3, 1 - x])/2 - 
      (137*PolyLog[2, x]*PolyLog[3, 1 - x])/2 - (42*I)*Pi*PolyLog[2, x]*
       PolyLog[3, 1 - x] - 33*Log[1 - x]*PolyLog[2, x]*PolyLog[3, 1 - x] - 
      9*Log[x]*PolyLog[2, x]*PolyLog[3, 1 - x] + (29*PolyLog[3, 1 - x]^2)/4 - 
      (3901*PolyLog[3, x])/36 - ((431*I)/4)*Pi*PolyLog[3, x] + 
      (265*Pi^2*PolyLog[3, x])/12 - I*Pi^3*PolyLog[3, x] - 
      (11*Log[1 - x]*PolyLog[3, x])/4 - (119*I)*Pi*Log[1 - x]*PolyLog[3, x] + 
      (23*Pi^2*Log[1 - x]*PolyLog[3, x])/2 - (169*Log[1 - x]^2*PolyLog[3, x])/
       4 - (18*I)*Pi*Log[1 - x]^2*PolyLog[3, x] - 
      (13*Log[1 - x]^3*PolyLog[3, x])/2 - (337*Log[x]*PolyLog[3, x])/3 - 
      ((5*I)/2)*Pi*Log[x]*PolyLog[3, x] + (3*Pi^2*Log[x]*PolyLog[3, x])/2 + 
      (19*Log[1 - x]*Log[x]*PolyLog[3, x])/2 + (42*I)*Pi*Log[1 - x]*Log[x]*
       PolyLog[3, x] - 3*Log[1 - x]^2*Log[x]*PolyLog[3, x] - 
      6*Log[x]^2*PolyLog[3, x] + 21*Log[1 - x]*Log[x]^2*PolyLog[3, x] + 
      (845*PolyLog[2, x]*PolyLog[3, x])/12 + (56*I)*Pi*PolyLog[2, x]*
       PolyLog[3, x] + (5*Log[1 - x]*PolyLog[2, x]*PolyLog[3, x])/2 + 
      (107*Log[x]*PolyLog[2, x]*PolyLog[3, x])/2 - 6*PolyLog[3, 1 - x]*
       PolyLog[3, x] - 4*PolyLog[3, x]^2 - (347*PolyLog[4, 1 - x])/2 - 
      ((405*I)/2)*Pi*PolyLog[4, 1 - x] + (11*Pi^2*PolyLog[4, 1 - x])/2 - 
      (235*Log[1 - x]*PolyLog[4, 1 - x])/2 - (36*I)*Pi*Log[1 - x]*
       PolyLog[4, 1 - x] - 18*Log[1 - x]^2*PolyLog[4, 1 - x] + 
      (329*Log[x]*PolyLog[4, 1 - x])/2 + (216*I)*Pi*Log[x]*
       PolyLog[4, 1 - x] + 147*Log[1 - x]*Log[x]*PolyLog[4, 1 - x] + 
      (153*Log[x]^2*PolyLog[4, 1 - x])/2 + 
      (75*PolyLog[2, x]*PolyLog[4, 1 - x])/2 + 191*PolyLog[4, x] + 
      (30*I)*Pi*PolyLog[4, x] + (25*Pi^2*PolyLog[4, x])/2 + 
      (179*Log[1 - x]*PolyLog[4, x])/2 + (114*I)*Pi*Log[1 - x]*
       PolyLog[4, x] + (129*Log[1 - x]^2*PolyLog[4, x])/2 + 
      34*Log[x]*PolyLog[4, x] - (57*I)*Pi*Log[x]*PolyLog[4, x] + 
      36*Log[1 - x]*Log[x]*PolyLog[4, x] - 21*Log[x]^2*PolyLog[4, x] - 
      (135*PolyLog[2, x]*PolyLog[4, x])/2 + (221*PolyLog[4, -(x/(1 - x))])/
       6 + (142*I)*Pi*PolyLog[4, -(x/(1 - x))] - 
      (21*Pi^2*PolyLog[4, -(x/(1 - x))])/2 + 
      (135*Log[1 - x]*PolyLog[4, -(x/(1 - x))])/2 + (36*I)*Pi*Log[1 - x]*
       PolyLog[4, -(x/(1 - x))] + (45*Log[1 - x]^2*PolyLog[4, -(x/(1 - x))])/
       2 + (61*Log[x]*PolyLog[4, -(x/(1 - x))])/2 - 
      (42*I)*Pi*Log[x]*PolyLog[4, -(x/(1 - x))] - 
      21*Log[x]^2*PolyLog[4, -(x/(1 - x))] + 
      (3*PolyLog[2, x]*PolyLog[4, -(x/(1 - x))])/2 - 
      (9*PolyLog[5, 1 - x])/2 - (78*I)*Pi*PolyLog[5, 1 - x] - 
      42*Log[1 - x]*PolyLog[5, 1 - x] - 123*Log[x]*PolyLog[5, 1 - x] - 
      (1069*PolyLog[5, x])/12 - (16*I)*Pi*PolyLog[5, x] - 
      47*Log[1 - x]*PolyLog[5, x] - (61*Log[x]*PolyLog[5, x])/2 - 
      (161*PolyLog[5, -(x/(1 - x))])/2 - (78*I)*Pi*PolyLog[5, -(x/(1 - x))] - 
      24*Log[1 - x]*PolyLog[5, -(x/(1 - x))] - 
      36*Log[x]*PolyLog[5, -(x/(1 - x))] - 9*PolyLog[6, 1 - x] + 
      36*PolyLog[6, x] + 36*PolyLog[6, -(x/(1 - x))] - (2009*Zeta[3])/36 + 
      ((1045*I)/12)*Pi*Zeta[3] - (35*Pi^2*Zeta[3])/12 + (22*I)*Pi^3*Zeta[3] + 
      (353*Log[1 - x]*Zeta[3])/12 + (103*I)*Pi*Log[1 - x]*Zeta[3] + 
      (3*Pi^2*Log[1 - x]*Zeta[3])/2 + (133*Log[1 - x]^2*Zeta[3])/4 + 
      (18*I)*Pi*Log[1 - x]^2*Zeta[3] + (13*Log[1 - x]^3*Zeta[3])/2 + 
      (283*Log[x]*Zeta[3])/3 + (59*I)*Pi*Log[x]*Zeta[3] - 
      (11*Pi^2*Log[x]*Zeta[3])/2 - (289*Log[1 - x]*Log[x]*Zeta[3])/2 - 
      (156*I)*Pi*Log[1 - x]*Log[x]*Zeta[3] - 75*Log[1 - x]^2*Log[x]*Zeta[3] + 
      (133*Log[x]^2*Zeta[3])/4 + (6*I)*Pi*Log[x]^2*Zeta[3] - 
      57*Log[1 - x]*Log[x]^2*Zeta[3] - (839*PolyLog[2, x]*Zeta[3])/12 - 
      (80*I)*Pi*PolyLog[2, x]*Zeta[3] - (59*Log[1 - x]*PolyLog[2, x]*Zeta[3])/
       2 - (101*Log[x]*PolyLog[2, x]*Zeta[3])/2 - 21*PolyLog[3, 1 - x]*
       Zeta[3] + 117*PolyLog[3, x]*Zeta[3] - (129*Zeta[3]^2)/2 - 
      271*Zeta[5] - (171*I)*Pi*Zeta[5] - (129*Log[1 - x]*Zeta[5])/2 + 
      24*Log[x]*Zeta[5])) + COLOR[(NfV*d[a, b, c]^2)/Nc]*
   (((-5*I)/4)*Pi - (23*Pi^2)/16 + ((4*I)/3)*Pi^3 + (11*Pi^4)/480 + 
    (I/60)*Pi^5 + (1487*Pi^6)/45360 + Li[{3, 2}, 1, x]/3 - 
    2*Li[{3, 2}, 1 - x, 1] - 5*Li[{3, 2}, x, 1] - (11*Li[{3, 3}, 1 - x, 1])/
     6 + (4*Li[{3, 3}, x, 1])/3 - Li[{3, 3}, -(x/(1 - x)), 1]/3 - 
    (3*Li[{4, 2}, 1 - x, 1])/2 + 3*Li[{4, 2}, x, 1] + 
    (3*Li[{2, 2, 2}, x, 1, 1])/4 - (35*Log[1 - x])/16 + (2*I)*Pi*Log[1 - x] + 
    (11*Pi^2*Log[1 - x])/8 - ((2*I)/3)*Pi^3*Log[1 - x] - 
    (67*Pi^4*Log[1 - x])/180 - (I/18)*Pi^5*Log[1 - x] + 
    (8*Li[{3, 2}, 1, x]*Log[1 - x])/3 - 5*Li[{3, 2}, 1 - x, 1]*Log[1 - x] - 
    7*Li[{3, 2}, x, 1]*Log[1 - x] - Log[1 - x]^2/2 - 
    (11*Pi^2*Log[1 - x]^2)/16 + ((2*I)/3)*Pi^3*Log[1 - x]^2 + 
    (157*Pi^4*Log[1 - x]^2)/2160 + (3*Log[1 - x]^3)/4 - 
    (I/6)*Pi*Log[1 - x]^3 + (Pi^2*Log[1 - x]^3)/6 - Log[1 - x]^4/4 + 
    (I/12)*Pi*Log[1 - x]^4 + (133*Pi^2*Log[1 - x]^4)/432 - Log[1 - x]^5/60 + 
    (13*Log[1 - x]^6)/135 + (15*Log[x])/16 - (2*I)*Pi*Log[x] - 
    (11*Pi^2*Log[x])/24 - (I/2)*Pi^3*Log[x] - (7*Pi^4*Log[x])/30 - 
    (I/120)*Pi^5*Log[x] - (7*Li[{3, 2}, 1, x]*Log[x])/6 + 
    5*Li[{3, 2}, 1 - x, 1]*Log[x] + (11*Li[{3, 2}, x, 1]*Log[x])/2 + 
    3*Log[1 - x]*Log[x] - ((13*I)/4)*Pi*Log[1 - x]*Log[x] + 
    (9*Pi^2*Log[1 - x]*Log[x])/8 + ((2*I)/3)*Pi^3*Log[1 - x]*Log[x] - 
    (31*Pi^4*Log[1 - x]*Log[x])/360 - (11*Log[1 - x]^2*Log[x])/4 + 
    I*Pi*Log[1 - x]^2*Log[x] - (Pi^2*Log[1 - x]^2*Log[x])/6 + 
    (I/6)*Pi^3*Log[1 - x]^2*Log[x] + (13*Log[1 - x]^3*Log[x])/6 - 
    I*Pi*Log[1 - x]^3*Log[x] - Pi^2*Log[1 - x]^3*Log[x] - 
    (Log[1 - x]^4*Log[x])/6 - (I/24)*Pi*Log[1 - x]^4*Log[x] - 
    (199*Log[1 - x]^5*Log[x])/360 - (5*Log[x]^2)/2 + ((13*I)/8)*Pi*Log[x]^2 - 
    (19*Pi^2*Log[x]^2)/48 + (67*Pi^4*Log[x]^2)/360 + 
    (5*Log[1 - x]*Log[x]^2)/8 - (I/4)*Pi*Log[1 - x]*Log[x]^2 + 
    (Pi^2*Log[1 - x]*Log[x]^2)/6 - (I/12)*Pi^3*Log[1 - x]*Log[x]^2 - 
    (7*Log[1 - x]^2*Log[x]^2)/4 - ((3*I)/2)*Pi*Log[1 - x]^2*Log[x]^2 + 
    (Pi^2*Log[1 - x]^2*Log[x]^2)/6 - (Log[1 - x]^3*Log[x]^2)/2 - 
    (I/6)*Pi*Log[1 - x]^3*Log[x]^2 + (19*Log[1 - x]^4*Log[x]^2)/24 - 
    Log[x]^3/24 - (I/4)*Pi*Log[x]^3 + (Log[1 - x]*Log[x]^3)/6 - 
    (Log[1 - x]^2*Log[x]^3)/2 + (I/4)*Pi*Log[1 - x]^2*Log[x]^3 - 
    (Log[1 - x]^3*Log[x]^3)/12 - (7*Log[x]^4)/48 - 
    ((13*I)/4)*Pi*PolyLog[2, x] + (3*Pi^2*PolyLog[2, x])/4 + 
    ((2*I)/3)*Pi^3*PolyLog[2, x] - (4*Pi^4*PolyLog[2, x])/45 - 
    Log[1 - x]*PolyLog[2, x] + ((3*I)/2)*Pi*Log[1 - x]*PolyLog[2, x] + 
    Pi^2*Log[1 - x]*PolyLog[2, x] + (I/2)*Pi^3*Log[1 - x]*PolyLog[2, x] + 
    (13*Log[1 - x]^2*PolyLog[2, x])/8 - (2*I)*Pi*Log[1 - x]^2*PolyLog[2, x] + 
    (11*Pi^2*Log[1 - x]^2*PolyLog[2, x])/24 - (2*Log[1 - x]^3*PolyLog[2, x])/
     3 + (5*Log[1 - x]^4*PolyLog[2, x])/48 - (9*Log[x]*PolyLog[2, x])/4 - 
    ((3*I)/2)*Pi*Log[x]*PolyLog[2, x] - Pi^2*Log[x]*PolyLog[2, x] - 
    (7*Log[1 - x]*Log[x]*PolyLog[2, x])/4 - (2*I)*Pi*Log[1 - x]*Log[x]*
     PolyLog[2, x] - Pi^2*Log[1 - x]*Log[x]*PolyLog[2, x] - 
    Log[1 - x]^2*Log[x]*PolyLog[2, x] - I*Pi*Log[1 - x]^2*Log[x]*
     PolyLog[2, x] - (19*Log[1 - x]^3*Log[x]*PolyLog[2, x])/12 + 
    (Log[x]^2*PolyLog[2, x])/8 + I*Pi*Log[x]^2*PolyLog[2, x] - 
    Log[1 - x]*Log[x]^2*PolyLog[2, x] + (I/2)*Pi*Log[1 - x]*Log[x]^2*
     PolyLog[2, x] + (5*Log[1 - x]^2*Log[x]^2*PolyLog[2, x])/4 - 
    (3*I)*Pi*PolyLog[2, x]^2 - (Pi^2*PolyLog[2, x]^2)/12 - 
    Log[1 - x]*PolyLog[2, x]^2 - I*Pi*Log[1 - x]*PolyLog[2, x]^2 - 
    (3*Log[1 - x]^2*PolyLog[2, x]^2)/4 - 2*Log[x]*PolyLog[2, x]^2 + 
    (I/2)*Pi*Log[x]*PolyLog[2, x]^2 + (Log[1 - x]*Log[x]*PolyLog[2, x]^2)/2 - 
    PolyLog[2, x]^3/8 - PolyLog[3, 1 - x] + I*Pi*PolyLog[3, 1 - x] + 
    (4*Pi^2*PolyLog[3, 1 - x])/3 + (I/3)*Pi^3*PolyLog[3, 1 - x] + 
    (19*Log[1 - x]*PolyLog[3, 1 - x])/4 + 
    (11*Pi^2*Log[1 - x]*PolyLog[3, 1 - x])/18 + 
    Log[1 - x]^2*PolyLog[3, 1 - x] - (Log[1 - x]^3*PolyLog[3, 1 - x])/18 - 
    (15*Log[x]*PolyLog[3, 1 - x])/4 - (4*I)*Pi*Log[x]*PolyLog[3, 1 - x] - 
    (4*Pi^2*Log[x]*PolyLog[3, 1 - x])/3 - 4*Log[1 - x]*Log[x]*
     PolyLog[3, 1 - x] - I*Pi*Log[1 - x]*Log[x]*PolyLog[3, 1 - x] - 
    (13*Log[1 - x]^2*Log[x]*PolyLog[3, 1 - x])/3 - 
    Log[x]^2*PolyLog[3, 1 - x] + (I/2)*Pi*Log[x]^2*PolyLog[3, 1 - x] + 
    (9*Log[1 - x]*Log[x]^2*PolyLog[3, 1 - x])/2 - 
    2*PolyLog[2, x]*PolyLog[3, 1 - x] - I*Pi*PolyLog[2, x]*
     PolyLog[3, 1 - x] - 4*Log[1 - x]*PolyLog[2, x]*PolyLog[3, 1 - x] + 
    3*Log[x]*PolyLog[2, x]*PolyLog[3, 1 - x] + (19*PolyLog[3, 1 - x]^2)/12 + 
    FF[x]^2*((13*Pi^2)/8 - ((5*I)/4)*Pi^3 + Pi^4/48 + 
      (5*Pi^2*Log[1 - x])/12 + (13*Log[1 - x]^2)/8 - 
      ((5*I)/4)*Pi*Log[1 - x]^2 + (Pi^2*Log[1 - x]^2)/24 - 
      (5*Log[1 - x]^3)/12 + Log[1 - x]^4/48 - (13*Log[1 - x]*Log[x])/4 + 
      ((5*I)/2)*Pi*Log[1 - x]*Log[x] - (Pi^2*Log[1 - x]*Log[x])/12 - 
      (5*Log[1 - x]^2*Log[x])/4 - (Log[1 - x]^3*Log[x])/12 + 
      (13*Log[x]^2)/8 - ((5*I)/4)*Pi*Log[x]^2 + (Pi^2*Log[x]^2)/24 + 
      (5*Log[1 - x]*Log[x]^2)/4 + (Log[1 - x]^2*Log[x]^2)/8 - 
      (5*Log[x]^3)/12 - (Log[1 - x]*Log[x]^3)/12 + Log[x]^4/48 - 
      (5*Log[1 - x]*PolyLog[2, x])/2 + (5*Log[x]*PolyLog[2, x])/2 - 
      (5*PolyLog[3, 1 - x])/2 - (5*PolyLog[3, x])/2) + (9*PolyLog[3, x])/4 + 
    I*Pi*PolyLog[3, x] - (I/3)*Pi^3*PolyLog[3, x] + 
    (5*Log[1 - x]*PolyLog[3, x])/2 - (7*Pi^2*Log[1 - x]*PolyLog[3, x])/18 + 
    2*Log[1 - x]^2*PolyLog[3, x] - (Log[1 - x]^3*PolyLog[3, x])/18 - 
    (3*Log[x]*PolyLog[3, x])/2 - (4*I)*Pi*Log[x]*PolyLog[3, x] + 
    (Pi^2*Log[x]*PolyLog[3, x])/2 - 4*Log[1 - x]*Log[x]*PolyLog[3, x] + 
    I*Pi*Log[1 - x]*Log[x]*PolyLog[3, x] + 
    (7*Log[1 - x]^2*Log[x]*PolyLog[3, x])/6 - (I/2)*Pi*Log[x]^2*
     PolyLog[3, x] + (Log[1 - x]*Log[x]^2*PolyLog[3, x])/2 + 
    (13*PolyLog[2, x]*PolyLog[3, x])/3 + I*Pi*PolyLog[2, x]*PolyLog[3, x] + 
    (13*Log[1 - x]*PolyLog[2, x]*PolyLog[3, x])/6 - 
    (7*Log[x]*PolyLog[2, x]*PolyLog[3, x])/6 + 
    (7*PolyLog[3, 1 - x]*PolyLog[3, x])/3 - (3*PolyLog[3, x]^2)/2 - 
    (7*PolyLog[4, 1 - x])/4 - (4*I)*Pi*PolyLog[4, 1 - x] - 
    (2*Pi^2*PolyLog[4, 1 - x])/3 - 8*Log[1 - x]*PolyLog[4, 1 - x] + 
    10*Log[x]*PolyLog[4, 1 - x] + (2*I)*Pi*Log[x]*PolyLog[4, 1 - x] + 
    19*Log[1 - x]*Log[x]*PolyLog[4, 1 - x] - 14*Log[x]^2*PolyLog[4, 1 - x] + 
    (5*PolyLog[2, x]*PolyLog[4, 1 - x])/2 - (7*PolyLog[4, x])/4 - 
    (4*I)*Pi*PolyLog[4, x] - (Pi^2*PolyLog[4, x])/2 + 
    6*Log[1 - x]*PolyLog[4, x] + (23*Log[1 - x]^2*PolyLog[4, x])/2 + 
    4*Log[x]*PolyLog[4, x] + (2*I)*Pi*Log[x]*PolyLog[4, x] - 
    10*Log[1 - x]*Log[x]*PolyLog[4, x] - (Log[x]^2*PolyLog[4, x])/2 + 
    (5*PolyLog[2, x]*PolyLog[4, x])/2 + 
    FF[x]*((-29*Pi^2)/32 + ((13*I)/8)*Pi^3 + (13*Pi^4)/60 + 
      (3*Log[1 - x])/4 - ((5*I)/2)*Pi*Log[1 - x] - (49*Pi^2*Log[1 - x])/48 - 
      (I/2)*Pi^3*Log[1 - x] - (69*Log[1 - x]^2)/32 + 
      ((13*I)/8)*Pi*Log[1 - x]^2 + (Pi^2*Log[1 - x]^2)/24 + 
      (3*Log[1 - x]^3)/16 - (I/2)*Pi*Log[1 - x]^3 - (11*Log[1 - x]^4)/48 - 
      (3*Log[x])/4 + ((5*I)/2)*Pi*Log[x] + (11*Pi^2*Log[x])/48 - 
      (I/4)*Pi^3*Log[x] + (29*Log[1 - x]*Log[x])/16 - 
      ((13*I)/4)*Pi*Log[1 - x]*Log[x] - (Pi^2*Log[1 - x]*Log[x])/3 + 
      (23*Log[1 - x]^2*Log[x])/8 + ((3*I)/2)*Pi*Log[1 - x]^2*Log[x] + 
      (11*Log[1 - x]^3*Log[x])/12 + (11*Log[x]^2)/32 + 
      ((13*I)/8)*Pi*Log[x]^2 + (Pi^2*Log[x]^2)/24 - (43*Log[1 - x]*Log[x]^2)/
       16 + ((3*I)/4)*Pi*Log[1 - x]*Log[x]^2 + (Log[1 - x]^2*Log[x]^2)/8 + 
      (5*Log[x]^3)/6 - (I/4)*Pi*Log[x]^3 + (5*Log[1 - x]*Log[x]^3)/12 - 
      (5*Log[x]^4)/48 + (Pi^2*PolyLog[2, x])/4 + 
      (29*Log[1 - x]*PolyLog[2, x])/8 - (29*Log[x]*PolyLog[2, x])/8 + 
      (29*PolyLog[3, 1 - x])/8 + ((9*I)/2)*Pi*PolyLog[3, 1 - x] + 
      3*Log[1 - x]*PolyLog[3, 1 - x] + (3*Log[x]*PolyLog[3, 1 - x])/2 + 
      (29*PolyLog[3, x])/8 + ((9*I)/2)*Pi*PolyLog[3, x] + 
      3*Log[1 - x]*PolyLog[3, x] + (3*Log[x]*PolyLog[3, x])/2 - 
      (9*PolyLog[4, 1 - x])/2 - (9*PolyLog[4, x])/2 - 
      (3*PolyLog[4, -(x/(1 - x))])/2) - (9*PolyLog[4, -(x/(1 - x))])/2 + 
    (2*I)*Pi*PolyLog[4, -(x/(1 - x))] - 2*Log[1 - x]*
     PolyLog[4, -(x/(1 - x))] + (Log[1 - x]^2*PolyLog[4, -(x/(1 - x))])/2 + 
    4*Log[x]*PolyLog[4, -(x/(1 - x))] - I*Pi*Log[x]*
     PolyLog[4, -(x/(1 - x))] - (Log[x]^2*PolyLog[4, -(x/(1 - x))])/2 + 
    (5*PolyLog[2, x]*PolyLog[4, -(x/(1 - x))])/2 + 12*PolyLog[5, 1 - x] - 
    10*Log[1 - x]*PolyLog[5, 1 - x] + 5*Log[x]*PolyLog[5, 1 - x] - 
    (23*PolyLog[5, x])/3 - (34*Log[1 - x]*PolyLog[5, x])/3 + 
    (53*Log[x]*PolyLog[5, x])/6 - 8*PolyLog[5, -(x/(1 - x))] - 
    8*Log[1 - x]*PolyLog[5, -(x/(1 - x))] + 
    10*Log[x]*PolyLog[5, -(x/(1 - x))] - 3*PolyLog[6, 1 - x] + 
    6*PolyLog[6, x] + 6*PolyLog[6, -(x/(1 - x))] + (19*Zeta[3])/12 + 
    (5*Pi^2*Zeta[3])/3 + (I/3)*Pi^3*Zeta[3] - (11*Log[1 - x]*Zeta[3])/2 + 
    (37*Pi^2*Log[1 - x]*Zeta[3])/18 + Log[1 - x]^2*Zeta[3] + 
    (Log[1 - x]^3*Zeta[3])/18 + (11*Log[x]*Zeta[3])/2 - 
    (13*Pi^2*Log[x]*Zeta[3])/6 - 6*Log[1 - x]*Log[x]*Zeta[3] - 
    I*Pi*Log[1 - x]*Log[x]*Zeta[3] - (67*Log[1 - x]^2*Log[x]*Zeta[3])/6 + 
    Log[x]^2*Zeta[3] + (I/2)*Pi*Log[x]^2*Zeta[3] + 
    (19*Log[1 - x]*Log[x]^2*Zeta[3])/2 + (17*PolyLog[2, x]*Zeta[3])/3 - 
    I*Pi*PolyLog[2, x]*Zeta[3] + (5*Log[1 - x]*PolyLog[2, x]*Zeta[3])/6 - 
    (11*Log[x]*PolyLog[2, x]*Zeta[3])/6 + (2*PolyLog[3, 1 - x]*Zeta[3])/3 - 
    (13*PolyLog[3, x]*Zeta[3])/3 + (13*Zeta[3]^2)/6 + 
    FF[x^(-1)]*(Pi^4/90 + ((9*I)/16)*Pi*Log[1 - x] + (9*Log[1 - x]^2)/32 + 
      (I/8)*Pi*Log[1 - x]^2 + (Pi^2*Log[1 - x]^2)/12 + Log[1 - x]^3/16 - 
      (I/8)*Pi*Log[1 - x]*Log[x] + (Pi^2*Log[1 - x]*Log[x])/3 - 
      (Log[1 - x]^2*Log[x])/16 + (Log[1 - x]^3*Log[x])/6 - 
      (Log[1 - x]^2*Log[x]^2)/4 + (Pi^2*PolyLog[2, x])/6 + 
      Log[1 - x]*PolyLog[3, 1 - x] - Log[x]*PolyLog[3, 1 - x] - 
      PolyLog[4, 1 - x] - PolyLog[4, x] - PolyLog[4, -(x/(1 - x))] - 
      Log[1 - x]*Zeta[3] + Log[x]*Zeta[3]) - (64*Zeta[5])/3 - 
    (29*Log[1 - x]*Zeta[5])/2 + 20*Log[x]*Zeta[5] + 
    FF[(1 - x)^(-1)]*(((-15*I)/16)*Pi + (47*Pi^2)/48 - ((67*I)/48)*Pi^3 + 
      (119*Pi^4)/288 - (I/60)*Pi^5 - (1487*Pi^6)/15120 - 
      (5*Li[{3, 2}, 1, x])/6 + 3*Li[{3, 2}, 1 - x, 1] + 
      (11*Li[{3, 2}, x, 1])/2 + (11*Li[{3, 3}, 1 - x, 1])/2 - 
      4*Li[{3, 3}, x, 1] + Li[{3, 3}, -(x/(1 - x)), 1] + 
      (9*Li[{4, 2}, 1 - x, 1])/2 - 9*Li[{4, 2}, x, 1] - 
      (9*Li[{2, 2, 2}, x, 1, 1])/4 - ((25*I)/8)*Pi*Log[1 - x] - 
      (41*Pi^2*Log[1 - x])/24 + (I/6)*Pi^3*Log[1 - x] + 
      (11*Pi^4*Log[1 - x])/30 + (I/6)*Pi^5*Log[1 - x] - 
      8*Li[{3, 2}, 1, x]*Log[1 - x] + 15*Li[{3, 2}, 1 - x, 1]*Log[1 - x] + 
      21*Li[{3, 2}, x, 1]*Log[1 - x] + ((13*I)/8)*Pi*Log[1 - x]^2 + 
      (79*Pi^2*Log[1 - x]^2)/48 - ((2*I)/3)*Pi^3*Log[1 - x]^2 - 
      (157*Pi^4*Log[1 - x]^2)/720 - (7*Pi^2*Log[1 - x]^3)/36 + 
      (59*Log[1 - x]^4)/96 - (I/12)*Pi*Log[1 - x]^4 - 
      (133*Pi^2*Log[1 - x]^4)/144 + Log[1 - x]^5/40 - (13*Log[1 - x]^6)/45 - 
      (15*Log[x])/16 + ((83*I)/16)*Pi*Log[x] + (37*Pi^2*Log[x])/48 + 
      ((25*I)/24)*Pi^3*Log[x] + (11*Pi^4*Log[x])/36 + (I/40)*Pi^5*Log[x] + 
      (7*Li[{3, 2}, 1, x]*Log[x])/2 - 15*Li[{3, 2}, 1 - x, 1]*Log[x] - 
      (33*Li[{3, 2}, x, 1]*Log[x])/2 - (25*Log[1 - x]*Log[x])/8 + 
      ((7*I)/2)*Pi*Log[1 - x]*Log[x] - (11*Pi^2*Log[1 - x]*Log[x])/4 - 
      ((2*I)/3)*Pi^3*Log[1 - x]*Log[x] + (31*Pi^4*Log[1 - x]*Log[x])/120 + 
      (23*Log[1 - x]^2*Log[x])/8 + ((3*I)/4)*Pi*Log[1 - x]^2*Log[x] - 
      (I/2)*Pi^3*Log[1 - x]^2*Log[x] - (107*Log[1 - x]^3*Log[x])/24 + 
      I*Pi*Log[1 - x]^3*Log[x] + 3*Pi^2*Log[1 - x]^3*Log[x] + 
      (Log[1 - x]^4*Log[x])/8 + (I/8)*Pi*Log[1 - x]^4*Log[x] + 
      (199*Log[1 - x]^5*Log[x])/120 + (133*Log[x]^2)/32 - 
      ((31*I)/16)*Pi*Log[x]^2 + (37*Pi^2*Log[x]^2)/48 - 
      (67*Pi^4*Log[x]^2)/120 + (Log[1 - x]*Log[x]^2)/8 + 
      ((5*I)/8)*Pi*Log[1 - x]*Log[x]^2 - (Pi^2*Log[1 - x]*Log[x]^2)/3 + 
      (I/4)*Pi^3*Log[1 - x]*Log[x]^2 + (75*Log[1 - x]^2*Log[x]^2)/16 + 
      ((3*I)/2)*Pi*Log[1 - x]^2*Log[x]^2 - (Pi^2*Log[1 - x]^2*Log[x]^2)/2 + 
      (2*Log[1 - x]^3*Log[x]^2)/3 + (I/2)*Pi*Log[1 - x]^3*Log[x]^2 - 
      (19*Log[1 - x]^4*Log[x]^2)/8 - Log[x]^3/24 + (I/4)*Pi*Log[x]^3 + 
      (Pi^2*Log[x]^3)/36 - (5*Log[1 - x]*Log[x]^3)/24 + 
      (Log[1 - x]^2*Log[x]^3)/2 - ((3*I)/4)*Pi*Log[1 - x]^2*Log[x]^3 + 
      (Log[1 - x]^3*Log[x]^3)/4 + (5*Log[x]^4)/48 - (Log[1 - x]*Log[x]^4)/
       24 + ((51*I)/8)*Pi*PolyLog[2, x] - (59*Pi^2*PolyLog[2, x])/24 - 
      ((2*I)/3)*Pi^3*PolyLog[2, x] + (4*Pi^4*PolyLog[2, x])/15 + 
      (5*Log[1 - x]*PolyLog[2, x])/2 + I*Pi*Log[1 - x]*PolyLog[2, x] - 
      (4*Pi^2*Log[1 - x]*PolyLog[2, x])/3 - ((3*I)/2)*Pi^3*Log[1 - x]*
       PolyLog[2, x] - (5*Log[1 - x]^2*PolyLog[2, x])/2 + 
      (2*I)*Pi*Log[1 - x]^2*PolyLog[2, x] - 
      (11*Pi^2*Log[1 - x]^2*PolyLog[2, x])/8 + (2*Log[1 - x]^3*PolyLog[2, x])/
       3 - (5*Log[1 - x]^4*PolyLog[2, x])/16 + (31*Log[x]*PolyLog[2, x])/8 + 
      ((9*I)/4)*Pi*Log[x]*PolyLog[2, x] + (2*Pi^2*Log[x]*PolyLog[2, x])/3 + 
      6*Log[1 - x]*Log[x]*PolyLog[2, x] + (2*I)*Pi*Log[1 - x]*Log[x]*
       PolyLog[2, x] + 3*Pi^2*Log[1 - x]*Log[x]*PolyLog[2, x] + 
      (3*Log[1 - x]^2*Log[x]*PolyLog[2, x])/2 + (3*I)*Pi*Log[1 - x]^2*Log[x]*
       PolyLog[2, x] + (19*Log[1 - x]^3*Log[x]*PolyLog[2, x])/4 - 
      (15*Log[x]^2*PolyLog[2, x])/8 - I*Pi*Log[x]^2*PolyLog[2, x] + 
      Log[1 - x]*Log[x]^2*PolyLog[2, x] - ((3*I)/2)*Pi*Log[1 - x]*Log[x]^2*
       PolyLog[2, x] - (15*Log[1 - x]^2*Log[x]^2*PolyLog[2, x])/4 - 
      (Log[x]^3*PolyLog[2, x])/6 + (3*I)*Pi*PolyLog[2, x]^2 + 
      (Pi^2*PolyLog[2, x]^2)/4 + (3*Log[1 - x]*PolyLog[2, x]^2)/2 + 
      (3*I)*Pi*Log[1 - x]*PolyLog[2, x]^2 + (9*Log[1 - x]^2*PolyLog[2, x]^2)/
       4 + (3*Log[x]*PolyLog[2, x]^2)/2 - ((3*I)/2)*Pi*Log[x]*
       PolyLog[2, x]^2 - (3*Log[1 - x]*Log[x]*PolyLog[2, x]^2)/2 + 
      (3*PolyLog[2, x]^3)/8 + (5*PolyLog[3, 1 - x])/2 + 
      ((13*I)/4)*Pi*PolyLog[3, 1 - x] - (11*Pi^2*PolyLog[3, 1 - x])/6 - 
      I*Pi^3*PolyLog[3, 1 - x] - 7*Log[1 - x]*PolyLog[3, 1 - x] - 
      (11*Pi^2*Log[1 - x]*PolyLog[3, 1 - x])/6 - 
      Log[1 - x]^2*PolyLog[3, 1 - x] + (Log[1 - x]^3*PolyLog[3, 1 - x])/6 + 
      (41*Log[x]*PolyLog[3, 1 - x])/4 + (4*I)*Pi*Log[x]*PolyLog[3, 1 - x] + 
      4*Pi^2*Log[x]*PolyLog[3, 1 - x] + 5*Log[1 - x]*Log[x]*
       PolyLog[3, 1 - x] + (3*I)*Pi*Log[1 - x]*Log[x]*PolyLog[3, 1 - x] + 
      13*Log[1 - x]^2*Log[x]*PolyLog[3, 1 - x] + Log[x]^2*PolyLog[3, 1 - x] - 
      ((3*I)/2)*Pi*Log[x]^2*PolyLog[3, 1 - x] - 
      (27*Log[1 - x]*Log[x]^2*PolyLog[3, 1 - x])/2 + 
      3*PolyLog[2, x]*PolyLog[3, 1 - x] + (3*I)*Pi*PolyLog[2, x]*
       PolyLog[3, 1 - x] + 12*Log[1 - x]*PolyLog[2, x]*PolyLog[3, 1 - x] - 
      9*Log[x]*PolyLog[2, x]*PolyLog[3, 1 - x] - (19*PolyLog[3, 1 - x]^2)/4 - 
      (31*PolyLog[3, x])/8 - ((13*I)/4)*Pi*PolyLog[3, x] + 
      I*Pi^3*PolyLog[3, x] - (21*Log[1 - x]*PolyLog[3, x])/2 + 
      (7*Pi^2*Log[1 - x]*PolyLog[3, x])/6 - 2*Log[1 - x]^2*PolyLog[3, x] + 
      (Log[1 - x]^3*PolyLog[3, x])/6 + (29*Log[x]*PolyLog[3, x])/4 + 
      (4*I)*Pi*Log[x]*PolyLog[3, x] - (3*Pi^2*Log[x]*PolyLog[3, x])/2 + 
      4*Log[1 - x]*Log[x]*PolyLog[3, x] - (3*I)*Pi*Log[1 - x]*Log[x]*
       PolyLog[3, x] - (7*Log[1 - x]^2*Log[x]*PolyLog[3, x])/2 + 
      ((3*I)/2)*Pi*Log[x]^2*PolyLog[3, x] - 
      (3*Log[1 - x]*Log[x]^2*PolyLog[3, x])/2 - 
      (23*PolyLog[2, x]*PolyLog[3, x])/6 - (3*I)*Pi*PolyLog[2, x]*
       PolyLog[3, x] - (13*Log[1 - x]*PolyLog[2, x]*PolyLog[3, x])/2 + 
      (7*Log[x]*PolyLog[2, x]*PolyLog[3, x])/2 - 7*PolyLog[3, 1 - x]*
       PolyLog[3, x] + (9*PolyLog[3, x]^2)/2 - (23*PolyLog[4, 1 - x])/4 + 
      (4*I)*Pi*PolyLog[4, 1 - x] + 2*Pi^2*PolyLog[4, 1 - x] + 
      7*Log[1 - x]*PolyLog[4, 1 - x] - 12*Log[x]*PolyLog[4, 1 - x] - 
      (6*I)*Pi*Log[x]*PolyLog[4, 1 - x] - 57*Log[1 - x]*Log[x]*
       PolyLog[4, 1 - x] + 42*Log[x]^2*PolyLog[4, 1 - x] - 
      (15*PolyLog[2, x]*PolyLog[4, 1 - x])/2 + 4*PolyLog[4, x] + 
      (4*I)*Pi*PolyLog[4, x] + (3*Pi^2*PolyLog[4, x])/2 - 
      7*Log[1 - x]*PolyLog[4, x] - (69*Log[1 - x]^2*PolyLog[4, x])/2 - 
      3*Log[x]*PolyLog[4, x] - (6*I)*Pi*Log[x]*PolyLog[4, x] + 
      30*Log[1 - x]*Log[x]*PolyLog[4, x] + (3*Log[x]^2*PolyLog[4, x])/2 - 
      (15*PolyLog[2, x]*PolyLog[4, x])/2 + (59*PolyLog[4, -(x/(1 - x))])/4 - 
      (2*I)*Pi*PolyLog[4, -(x/(1 - x))] + 3*Log[1 - x]*
       PolyLog[4, -(x/(1 - x))] - (3*Log[1 - x]^2*PolyLog[4, -(x/(1 - x))])/
       2 - 5*Log[x]*PolyLog[4, -(x/(1 - x))] + (3*I)*Pi*Log[x]*
       PolyLog[4, -(x/(1 - x))] + (3*Log[x]^2*PolyLog[4, -(x/(1 - x))])/2 - 
      (15*PolyLog[2, x]*PolyLog[4, -(x/(1 - x))])/2 - 8*PolyLog[5, 1 - x] + 
      30*Log[1 - x]*PolyLog[5, 1 - x] - 15*Log[x]*PolyLog[5, 1 - x] + 
      (37*PolyLog[5, x])/6 + 34*Log[1 - x]*PolyLog[5, x] - 
      (53*Log[x]*PolyLog[5, x])/2 + 12*PolyLog[5, -(x/(1 - x))] + 
      24*Log[1 - x]*PolyLog[5, -(x/(1 - x))] - 
      30*Log[x]*PolyLog[5, -(x/(1 - x))] + 9*PolyLog[6, 1 - x] - 
      18*PolyLog[6, x] - 18*PolyLog[6, -(x/(1 - x))] - (41*Zeta[3])/8 + 
      ((13*I)/4)*Pi*Zeta[3] - 2*Pi^2*Zeta[3] - I*Pi^3*Zeta[3] + 
      (35*Log[1 - x]*Zeta[3])/2 - (37*Pi^2*Log[1 - x]*Zeta[3])/6 - 
      Log[1 - x]^2*Zeta[3] - (Log[1 - x]^3*Zeta[3])/6 - 
      (57*Log[x]*Zeta[3])/4 + (13*Pi^2*Log[x]*Zeta[3])/2 + 
      8*Log[1 - x]*Log[x]*Zeta[3] + (3*I)*Pi*Log[1 - x]*Log[x]*Zeta[3] + 
      (67*Log[1 - x]^2*Log[x]*Zeta[3])/2 - Log[x]^2*Zeta[3] - 
      ((3*I)/2)*Pi*Log[x]^2*Zeta[3] - (57*Log[1 - x]*Log[x]^2*Zeta[3])/2 - 
      (25*PolyLog[2, x]*Zeta[3])/6 + (3*I)*Pi*PolyLog[2, x]*Zeta[3] - 
      (5*Log[1 - x]*PolyLog[2, x]*Zeta[3])/2 + 
      (11*Log[x]*PolyLog[2, x]*Zeta[3])/2 - 2*PolyLog[3, 1 - x]*Zeta[3] + 
      13*PolyLog[3, x]*Zeta[3] - (13*Zeta[3]^2)/2 + (39*Zeta[5])/2 + 
      (87*Log[1 - x]*Zeta[5])/2 - 60*Log[x]*Zeta[5]) + 
    FF[(1 - x)^(-2)]*(((7*I)/48)*Pi^3 - (193*Pi^4)/480 + (1487*Pi^6)/22680 + 
      Li[{3, 2}, 1, x]/2 - Li[{3, 2}, 1 - x, 1] - Li[{3, 2}, x, 1]/2 - 
      (11*Li[{3, 3}, 1 - x, 1])/3 + (8*Li[{3, 3}, x, 1])/3 - 
      (2*Li[{3, 3}, -(x/(1 - x)), 1])/3 - 3*Li[{4, 2}, 1 - x, 1] + 
      6*Li[{4, 2}, x, 1] + (3*Li[{2, 2, 2}, x, 1, 1])/2 + 
      ((13*I)/24)*Pi^3*Log[1 - x] + (Pi^4*Log[1 - x])/180 - 
      (I/9)*Pi^5*Log[1 - x] + (16*Li[{3, 2}, 1, x]*Log[1 - x])/3 - 
      10*Li[{3, 2}, 1 - x, 1]*Log[1 - x] - 14*Li[{3, 2}, x, 1]*Log[1 - x] - 
      (35*Pi^2*Log[1 - x]^2)/48 + (157*Pi^4*Log[1 - x]^2)/1080 + 
      (Pi^2*Log[1 - x]^3)/36 - (35*Log[1 - x]^4)/96 + 
      (133*Pi^2*Log[1 - x]^4)/216 - Log[1 - x]^5/120 + 
      (26*Log[1 - x]^6)/135 - ((53*I)/16)*Pi*Log[x] - (7*Pi^2*Log[x])/48 - 
      ((13*I)/24)*Pi^3*Log[x] - (13*Pi^4*Log[x])/180 - (I/60)*Pi^5*Log[x] - 
      (7*Li[{3, 2}, 1, x]*Log[x])/3 + 10*Li[{3, 2}, 1 - x, 1]*Log[x] + 
      11*Li[{3, 2}, x, 1]*Log[x] - ((3*I)/4)*Pi*Log[1 - x]*Log[x] + 
      (13*Pi^2*Log[1 - x]*Log[x])/24 - (31*Pi^4*Log[1 - x]*Log[x])/180 - 
      ((13*I)/8)*Pi*Log[1 - x]^2*Log[x] + (Pi^2*Log[1 - x]^2*Log[x])/6 + 
      (I/3)*Pi^3*Log[1 - x]^2*Log[x] + (35*Log[1 - x]^3*Log[x])/24 - 
      2*Pi^2*Log[1 - x]^3*Log[x] + (Log[1 - x]^4*Log[x])/24 - 
      (I/12)*Pi*Log[1 - x]^4*Log[x] - (199*Log[1 - x]^5*Log[x])/180 - 
      (53*Log[x]^2)/32 + ((5*I)/16)*Pi*Log[x]^2 - (3*Pi^2*Log[x]^2)/8 + 
      (67*Pi^4*Log[x]^2)/180 - (3*Log[1 - x]*Log[x]^2)/8 + 
      (Pi^2*Log[1 - x]*Log[x]^2)/6 - (I/6)*Pi^3*Log[1 - x]*Log[x]^2 - 
      (13*Log[1 - x]^2*Log[x]^2)/8 + (Pi^2*Log[1 - x]^2*Log[x]^2)/3 - 
      (Log[1 - x]^3*Log[x]^2)/6 - (I/3)*Pi*Log[1 - x]^3*Log[x]^2 + 
      (19*Log[1 - x]^4*Log[x]^2)/12 + Log[x]^3/12 - (Pi^2*Log[x]^3)/36 + 
      (I/2)*Pi*Log[1 - x]^2*Log[x]^3 - (Log[1 - x]^3*Log[x]^3)/6 + 
      Log[x]^4/24 + (Log[1 - x]*Log[x]^4)/24 - ((7*I)/8)*Pi*PolyLog[2, x] + 
      (35*Pi^2*PolyLog[2, x])/24 - (8*Pi^4*PolyLog[2, x])/45 - 
      ((13*I)/4)*Pi*Log[1 - x]*PolyLog[2, x] + 
      (Pi^2*Log[1 - x]*PolyLog[2, x])/3 + I*Pi^3*Log[1 - x]*PolyLog[2, x] + 
      (11*Pi^2*Log[1 - x]^2*PolyLog[2, x])/12 + 
      (5*Log[1 - x]^4*PolyLog[2, x])/24 - (7*Log[x]*PolyLog[2, x])/8 + 
      (Pi^2*Log[x]*PolyLog[2, x])/3 - (13*Log[1 - x]*Log[x]*PolyLog[2, x])/
       4 - 2*Pi^2*Log[1 - x]*Log[x]*PolyLog[2, x] - 
      (Log[1 - x]^2*Log[x]*PolyLog[2, x])/2 - (2*I)*Pi*Log[1 - x]^2*Log[x]*
       PolyLog[2, x] - (19*Log[1 - x]^3*Log[x]*PolyLog[2, x])/6 + 
      (13*Log[x]^2*PolyLog[2, x])/8 + I*Pi*Log[1 - x]*Log[x]^2*
       PolyLog[2, x] + (5*Log[1 - x]^2*Log[x]^2*PolyLog[2, x])/2 + 
      (Log[x]^3*PolyLog[2, x])/6 - (Pi^2*PolyLog[2, x]^2)/6 - 
      (Log[1 - x]*PolyLog[2, x]^2)/2 - (2*I)*Pi*Log[1 - x]*PolyLog[2, x]^2 - 
      (3*Log[1 - x]^2*PolyLog[2, x]^2)/2 + (Log[x]*PolyLog[2, x]^2)/2 + 
      I*Pi*Log[x]*PolyLog[2, x]^2 + Log[1 - x]*Log[x]*PolyLog[2, x]^2 - 
      PolyLog[2, x]^3/4 - ((13*I)/4)*Pi*PolyLog[3, 1 - x] + 
      (Pi^2*PolyLog[3, 1 - x])/2 + ((2*I)/3)*Pi^3*PolyLog[3, 1 - x] + 
      (11*Pi^2*Log[1 - x]*PolyLog[3, 1 - x])/9 - 
      (Log[1 - x]^3*PolyLog[3, 1 - x])/9 - (13*Log[x]*PolyLog[3, 1 - x])/4 - 
      (8*Pi^2*Log[x]*PolyLog[3, 1 - x])/3 - Log[1 - x]*Log[x]*
       PolyLog[3, 1 - x] - (2*I)*Pi*Log[1 - x]*Log[x]*PolyLog[3, 1 - x] - 
      (26*Log[1 - x]^2*Log[x]*PolyLog[3, 1 - x])/3 + 
      I*Pi*Log[x]^2*PolyLog[3, 1 - x] + 9*Log[1 - x]*Log[x]^2*
       PolyLog[3, 1 - x] - PolyLog[2, x]*PolyLog[3, 1 - x] - 
      (2*I)*Pi*PolyLog[2, x]*PolyLog[3, 1 - x] - 8*Log[1 - x]*PolyLog[2, x]*
       PolyLog[3, 1 - x] + 6*Log[x]*PolyLog[2, x]*PolyLog[3, 1 - x] + 
      (19*PolyLog[3, 1 - x]^2)/6 + (7*PolyLog[3, x])/8 + 
      ((13*I)/4)*Pi*PolyLog[3, x] - ((2*I)/3)*Pi^3*PolyLog[3, x] + 
      (35*Log[1 - x]*PolyLog[3, x])/4 - (7*Pi^2*Log[1 - x]*PolyLog[3, x])/9 - 
      (Log[1 - x]^3*PolyLog[3, x])/9 - (11*Log[x]*PolyLog[3, x])/2 + 
      Pi^2*Log[x]*PolyLog[3, x] + (2*I)*Pi*Log[1 - x]*Log[x]*PolyLog[3, x] + 
      (7*Log[1 - x]^2*Log[x]*PolyLog[3, x])/3 - I*Pi*Log[x]^2*PolyLog[3, x] + 
      Log[1 - x]*Log[x]^2*PolyLog[3, x] - (PolyLog[2, x]*PolyLog[3, x])/2 + 
      (2*I)*Pi*PolyLog[2, x]*PolyLog[3, x] + 
      (13*Log[1 - x]*PolyLog[2, x]*PolyLog[3, x])/3 - 
      (7*Log[x]*PolyLog[2, x]*PolyLog[3, x])/3 + 
      (14*PolyLog[3, 1 - x]*PolyLog[3, x])/3 - 3*PolyLog[3, x]^2 + 
      (35*PolyLog[4, 1 - x])/4 - (4*Pi^2*PolyLog[4, 1 - x])/3 + 
      Log[1 - x]*PolyLog[4, 1 - x] + 2*Log[x]*PolyLog[4, 1 - x] + 
      (4*I)*Pi*Log[x]*PolyLog[4, 1 - x] + 38*Log[1 - x]*Log[x]*
       PolyLog[4, 1 - x] - 28*Log[x]^2*PolyLog[4, 1 - x] + 
      5*PolyLog[2, x]*PolyLog[4, 1 - x] - PolyLog[4, x] - 
      Pi^2*PolyLog[4, x] + Log[1 - x]*PolyLog[4, x] + 
      23*Log[1 - x]^2*PolyLog[4, x] - Log[x]*PolyLog[4, x] + 
      (4*I)*Pi*Log[x]*PolyLog[4, x] - 20*Log[1 - x]*Log[x]*PolyLog[4, x] - 
      Log[x]^2*PolyLog[4, x] + 5*PolyLog[2, x]*PolyLog[4, x] - 
      (35*PolyLog[4, -(x/(1 - x))])/4 - Log[1 - x]*PolyLog[4, -(x/(1 - x))] + 
      Log[1 - x]^2*PolyLog[4, -(x/(1 - x))] + 
      Log[x]*PolyLog[4, -(x/(1 - x))] - (2*I)*Pi*Log[x]*
       PolyLog[4, -(x/(1 - x))] - Log[x]^2*PolyLog[4, -(x/(1 - x))] + 
      5*PolyLog[2, x]*PolyLog[4, -(x/(1 - x))] - 4*PolyLog[5, 1 - x] - 
      20*Log[1 - x]*PolyLog[5, 1 - x] + 10*Log[x]*PolyLog[5, 1 - x] + 
      (3*PolyLog[5, x])/2 - (68*Log[1 - x]*PolyLog[5, x])/3 + 
      (53*Log[x]*PolyLog[5, x])/3 - 4*PolyLog[5, -(x/(1 - x))] - 
      16*Log[1 - x]*PolyLog[5, -(x/(1 - x))] + 
      20*Log[x]*PolyLog[5, -(x/(1 - x))] - 6*PolyLog[6, 1 - x] + 
      12*PolyLog[6, x] + 12*PolyLog[6, -(x/(1 - x))] - (7*Zeta[3])/8 - 
      ((13*I)/4)*Pi*Zeta[3] + (Pi^2*Zeta[3])/3 + ((2*I)/3)*Pi^3*Zeta[3] - 
      (35*Log[1 - x]*Zeta[3])/4 + (37*Pi^2*Log[1 - x]*Zeta[3])/9 + 
      (Log[1 - x]^3*Zeta[3])/9 + (11*Log[x]*Zeta[3])/2 - 
      (13*Pi^2*Log[x]*Zeta[3])/3 - 2*Log[1 - x]*Log[x]*Zeta[3] - 
      (2*I)*Pi*Log[1 - x]*Log[x]*Zeta[3] - (67*Log[1 - x]^2*Log[x]*Zeta[3])/
       3 + I*Pi*Log[x]^2*Zeta[3] + 19*Log[1 - x]*Log[x]^2*Zeta[3] - 
      (3*PolyLog[2, x]*Zeta[3])/2 - (2*I)*Pi*PolyLog[2, x]*Zeta[3] + 
      (5*Log[1 - x]*PolyLog[2, x]*Zeta[3])/3 - 
      (11*Log[x]*PolyLog[2, x]*Zeta[3])/3 + (4*PolyLog[3, 1 - x]*Zeta[3])/3 - 
      (26*PolyLog[3, x]*Zeta[3])/3 + (13*Zeta[3]^2)/3 - (3*Zeta[5])/2 - 
      29*Log[1 - x]*Zeta[5] + 40*Log[x]*Zeta[5])) + 
  COLOR[CF^2*NfV2]*(((5*I)/6)*Pi - (347*Pi^2)/36 + ((19*I)/36)*Pi^3 - 
    (107*Pi^4)/36 + ((149*I)/540)*Pi^5 - (109*Pi^6)/3240 - 
    (68*Li[{3, 2}, 1, x])/9 + ((64*I)/3)*Pi*Li[{3, 2}, 1, x] + 
    (44*Li[{3, 2}, 1 - x, 1])/3 - (32*I)*Pi*Li[{3, 2}, 1 - x, 1] - 
    (40*I)*Pi*Li[{3, 2}, x, 1] - 4*Li[{3, 3}, 1 - x, 1] + 
    (16*Li[{3, 3}, x, 1])/3 - (16*Li[{3, 3}, -(x/(1 - x)), 1])/3 + 
    4*Li[{4, 2}, 1 - x, 1] + 12*Li[{4, 2}, x, 1] - 2*Li[{2, 2, 2}, x, 1, 1] - 
    (46*Log[1 - x])/3 + ((116*I)/3)*Pi*Log[1 - x] - (23*Pi^2*Log[1 - x])/36 - 
    ((31*I)/6)*Pi^3*Log[1 - x] + (23*Pi^4*Log[1 - x])/15 + 
    ((14*I)/45)*Pi^5*Log[1 - x] + (52*Li[{3, 2}, 1, x]*Log[1 - x])/3 - 
    32*Li[{3, 2}, 1 - x, 1]*Log[1 - x] - 36*Li[{3, 2}, x, 1]*Log[1 - x] + 
    (83*Log[1 - x]^2)/6 + ((145*I)/12)*Pi*Log[1 - x]^2 - 
    (83*Pi^2*Log[1 - x]^2)/12 - ((29*I)/12)*Pi^3*Log[1 - x]^2 - 
    (7*Pi^4*Log[1 - x]^2)/108 + (20*Log[1 - x]^3)/3 - 
    ((14*I)/9)*Pi*Log[1 - x]^3 - (59*Pi^2*Log[1 - x]^3)/27 + 
    ((22*I)/9)*Pi^3*Log[1 - x]^3 - (7*Log[1 - x]^4)/4 - 
    ((19*I)/12)*Pi*Log[1 - x]^4 + (413*Pi^2*Log[1 - x]^4)/216 - 
    (5*Log[1 - x]^5)/3 + ((14*I)/15)*Pi*Log[1 - x]^5 + 
    (112*Log[1 - x]^6)/135 + (97*Log[x])/6 - (9*I)*Pi*Log[x] + 
    (2*Pi^2*Log[x])/3 - ((37*I)/6)*Pi^3*Log[x] + (7*Pi^4*Log[x])/90 - 
    ((10*I)/9)*Pi^5*Log[x] + (31*Log[1 - x]*Log[x])/2 - 
    ((5*I)/6)*Pi*Log[1 - x]*Log[x] - (14*Pi^2*Log[1 - x]*Log[x])/3 + 
    ((91*I)/18)*Pi^3*Log[1 - x]*Log[x] - (4*Pi^4*Log[1 - x]*Log[x])/5 - 
    (34*Log[1 - x]^2*Log[x])/3 + ((101*I)/6)*Pi*Log[1 - x]^2*Log[x] - 
    (28*Pi^2*Log[1 - x]^2*Log[x])/9 - ((13*I)/3)*Pi^3*Log[1 - x]^2*Log[x] + 
    (33*Log[1 - x]^3*Log[x])/2 + ((25*I)/3)*Pi*Log[1 - x]^3*Log[x] - 
    (55*Pi^2*Log[1 - x]^3*Log[x])/18 + (187*Log[1 - x]^4*Log[x])/36 - 
    ((9*I)/2)*Pi*Log[1 - x]^4*Log[x] - (164*Log[1 - x]^5*Log[x])/45 - 
    (27*Log[x]^2)/2 + ((23*I)/4)*Pi*Log[x]^2 - (29*Pi^2*Log[x]^2)/4 + 
    ((2*I)/3)*Pi^3*Log[x]^2 - (Pi^4*Log[x]^2)/45 + 
    (25*Log[1 - x]*Log[x]^2)/2 - (I/6)*Pi*Log[1 - x]*Log[x]^2 + 
    (7*Pi^2*Log[1 - x]*Log[x]^2)/2 - (65*Log[1 - x]^2*Log[x]^2)/12 - 
    ((59*I)/6)*Pi*Log[1 - x]^2*Log[x]^2 - (Pi^2*Log[1 - x]^2*Log[x]^2)/2 + 
    (17*Log[1 - x]^3*Log[x]^2)/9 + ((8*I)/3)*Pi*Log[1 - x]^3*Log[x]^2 + 
    (3*Log[1 - x]^4*Log[x]^2)/2 + (4*Log[x]^3)/3 + ((17*I)/18)*Pi*Log[x]^3 + 
    (5*Pi^2*Log[x]^3)/18 + (Log[1 - x]*Log[x]^3)/2 - 
    (I/9)*Pi*Log[1 - x]*Log[x]^3 - (11*Log[1 - x]^2*Log[x]^3)/2 + 
    (4*Log[1 - x]^3*Log[x]^3)/3 - Log[x]^4/4 - (I/18)*Pi*Log[x]^4 + 
    ((80*I)/3)*Pi*PolyLog[2, x] - (34*Pi^2*PolyLog[2, x])/3 - 
    ((5*I)/6)*Pi^3*PolyLog[2, x] + (8*Pi^4*PolyLog[2, x])/45 + 
    (13*Log[1 - x]*PolyLog[2, x])/6 + (37*I)*Pi*Log[1 - x]*PolyLog[2, x] - 
    (163*Pi^2*Log[1 - x]*PolyLog[2, x])/18 + ((8*I)/3)*Pi^3*Log[1 - x]*
     PolyLog[2, x] + 23*Log[1 - x]^2*PolyLog[2, x] - 
    ((5*I)/3)*Pi*Log[1 - x]^2*PolyLog[2, x] + 
    (8*Pi^2*Log[1 - x]^2*PolyLog[2, x])/3 - (11*Log[1 - x]^3*PolyLog[2, x])/
     3 + (Log[1 - x]^4*PolyLog[2, x])/2 + (49*Log[x]*PolyLog[2, x])/2 - 
    (13*I)*Pi*Log[x]*PolyLog[2, x] - (13*Pi^2*Log[x]*PolyLog[2, x])/9 + 
    ((2*I)/3)*Pi^3*Log[x]*PolyLog[2, x] - 22*Log[1 - x]*Log[x]*
     PolyLog[2, x] - ((28*I)/3)*Pi*Log[1 - x]*Log[x]*PolyLog[2, x] - 
    (2*Pi^2*Log[1 - x]*Log[x]*PolyLog[2, x])/3 + 
    (50*Log[1 - x]^2*Log[x]*PolyLog[2, x])/3 - (10*I)*Pi*Log[1 - x]^2*Log[x]*
     PolyLog[2, x] - (32*Log[1 - x]^3*Log[x]*PolyLog[2, x])/3 + 
    (11*Log[x]^2*PolyLog[2, x])/2 + ((4*I)/3)*Pi*Log[x]^2*PolyLog[2, x] + 
    (2*Pi^2*Log[x]^2*PolyLog[2, x])/3 - 14*Log[1 - x]*Log[x]^2*
     PolyLog[2, x] + 3*Log[1 - x]^2*Log[x]^2*PolyLog[2, x] + 
    (4*Log[x]^3*PolyLog[2, x])/3 - (4*I)*Pi*PolyLog[2, x]^2 + 
    (2*Pi^2*PolyLog[2, x]^2)/3 + (22*Log[1 - x]*PolyLog[2, x]^2)/3 - 
    (8*I)*Pi*Log[1 - x]*PolyLog[2, x]^2 - 6*Log[1 - x]^2*PolyLog[2, x]^2 - 
    (34*Log[x]*PolyLog[2, x]^2)/3 + (2*I)*Pi*Log[x]*PolyLog[2, x]^2 + 
    4*Log[1 - x]*Log[x]*PolyLog[2, x]^2 - Log[x]^2*PolyLog[2, x]^2 + 
    PolyLog[2, x]^3/3 + (13*PolyLog[3, 1 - x])/6 + 
    (37*I)*Pi*PolyLog[3, 1 - x] - (211*Pi^2*PolyLog[3, 1 - x])/18 + 
    (4*I)*Pi^3*PolyLog[3, 1 - x] + (61*Log[1 - x]*PolyLog[3, 1 - x])/3 + 
    ((86*I)/3)*Pi*Log[1 - x]*PolyLog[3, 1 - x] + 
    (28*Pi^2*Log[1 - x]*PolyLog[3, 1 - x])/9 + 
    13*Log[1 - x]^2*PolyLog[3, 1 - x] - (8*Log[1 - x]^3*PolyLog[3, 1 - x])/
     9 + (11*Log[x]*PolyLog[3, 1 - x])/3 - ((52*I)/3)*Pi*Log[x]*
     PolyLog[3, 1 - x] + (52*Log[1 - x]*Log[x]*PolyLog[3, 1 - x])/3 - 
    (28*I)*Pi*Log[1 - x]*Log[x]*PolyLog[3, 1 - x] - 
    (82*Log[1 - x]^2*Log[x]*PolyLog[3, 1 - x])/3 - 
    10*Log[x]^2*PolyLog[3, 1 - x] + 2*Log[1 - x]*Log[x]^2*PolyLog[3, 1 - x] + 
    (44*PolyLog[2, x]*PolyLog[3, 1 - x])/3 - (24*I)*Pi*PolyLog[2, x]*
     PolyLog[3, 1 - x] - 28*Log[1 - x]*PolyLog[2, x]*PolyLog[3, 1 - x] + 
    4*Log[x]*PolyLog[2, x]*PolyLog[3, 1 - x] + (20*PolyLog[3, 1 - x]^2)/3 - 
    (49*PolyLog[3, x])/2 + (5*I)*Pi*PolyLog[3, x] + 
    (100*Pi^2*PolyLog[3, x])/9 + (I/3)*Pi^3*PolyLog[3, x] + 
    (101*Log[1 - x]*PolyLog[3, x])/3 + ((28*I)/3)*Pi*Log[1 - x]*
     PolyLog[3, x] + (43*Pi^2*Log[1 - x]*PolyLog[3, x])/9 + 
    6*Log[1 - x]^2*PolyLog[3, x] - (6*I)*Pi*Log[1 - x]^2*PolyLog[3, x] - 
    (26*Log[1 - x]^3*PolyLog[3, x])/9 - (92*Log[x]*PolyLog[3, x])/3 - 
    ((8*I)/3)*Pi*Log[x]*PolyLog[3, x] + (10*Log[1 - x]*Log[x]*PolyLog[3, x])/
     3 + (8*I)*Pi*Log[1 - x]*Log[x]*PolyLog[3, x] + 
    (2*Log[1 - x]^2*Log[x]*PolyLog[3, x])/3 - 3*Log[x]^2*PolyLog[3, x] + 
    4*Log[1 - x]*Log[x]^2*PolyLog[3, x] + (136*PolyLog[2, x]*PolyLog[3, x])/
     9 + ((28*I)/3)*Pi*PolyLog[2, x]*PolyLog[3, x] + 
    (4*Log[1 - x]*PolyLog[2, x]*PolyLog[3, x])/3 + 
    8*Log[x]*PolyLog[2, x]*PolyLog[3, x] + 
    (4*PolyLog[3, 1 - x]*PolyLog[3, x])/3 - 4*PolyLog[3, x]^2 + 
    (40*PolyLog[4, 1 - x])/3 - ((130*I)/3)*Pi*PolyLog[4, 1 - x] + 
    3*Pi^2*PolyLog[4, 1 - x] - (110*Log[1 - x]*PolyLog[4, 1 - x])/3 - 
    (12*I)*Pi*Log[1 - x]*PolyLog[4, 1 - x] - 6*Log[1 - x]^2*
     PolyLog[4, 1 - x] - (134*Log[x]*PolyLog[4, 1 - x])/3 + 
    (100*I)*Pi*Log[x]*PolyLog[4, 1 - x] + 112*Log[1 - x]*Log[x]*
     PolyLog[4, 1 - x] + 2*Log[x]^2*PolyLog[4, 1 - x] + 
    20*PolyLog[2, x]*PolyLog[4, 1 - x] + (127*PolyLog[4, x])/3 - 
    ((74*I)/3)*Pi*PolyLog[4, x] - 7*Pi^2*PolyLog[4, x] - 
    (32*Log[1 - x]*PolyLog[4, x])/3 + (64*I)*Pi*Log[1 - x]*PolyLog[4, x] + 
    60*Log[1 - x]^2*PolyLog[4, x] + (8*Log[x]*PolyLog[4, x])/3 - 
    (8*I)*Pi*Log[x]*PolyLog[4, x] - 4*Log[x]^2*PolyLog[4, x] + 
    FF[x]^2*(-Pi^2/4 - ((5*I)/6)*Pi^3 - (47*Pi^4)/90 + 
      (5*Pi^2*Log[1 - x])/6 + ((2*I)/3)*Pi^3*Log[1 - x] - Log[1 - x]^2/4 - 
      ((5*I)/6)*Pi*Log[1 - x]^2 - (Pi^2*Log[1 - x]^2)/3 - Log[1 - x]^3/6 + 
      ((2*I)/3)*Pi*Log[1 - x]^3 + Log[1 - x]^4/6 + (Pi^2*Log[x])/3 + 
      ((2*I)/3)*Pi^3*Log[x] + (Log[1 - x]*Log[x])/2 + 
      ((5*I)/3)*Pi*Log[1 - x]*Log[x] + (4*Pi^2*Log[1 - x]*Log[x])/3 - 
      (11*Log[1 - x]^2*Log[x])/6 - (2*I)*Pi*Log[1 - x]^2*Log[x] - 
      (2*Log[1 - x]^3*Log[x])/3 - Log[x]^2/4 - ((5*I)/6)*Pi*Log[x]^2 - 
      (Pi^2*Log[x]^2)/3 + (7*Log[1 - x]*Log[x]^2)/6 - 
      (2*I)*Pi*Log[1 - x]*Log[x]^2 - Log[1 - x]^2*Log[x]^2 - Log[x]^3/6 + 
      ((2*I)/3)*Pi*Log[x]^3 - (2*Log[1 - x]*Log[x]^3)/3 + Log[x]^4/6 - 
      3*Log[1 - x]*PolyLog[2, x] + 3*Log[x]*PolyLog[2, x] - 
      3*PolyLog[3, 1 - x] - (8*I)*Pi*PolyLog[3, 1 - x] - 
      4*Log[1 - x]*PolyLog[3, 1 - x] - 4*Log[x]*PolyLog[3, 1 - x] - 
      3*PolyLog[3, x] - (8*I)*Pi*PolyLog[3, x] - 4*Log[1 - x]*PolyLog[3, x] - 
      4*Log[x]*PolyLog[3, x] + 8*PolyLog[4, 1 - x] + 8*PolyLog[4, x]) - 
    8*PolyLog[4, -(x/(1 - x))] - ((112*I)/3)*Pi*PolyLog[4, -(x/(1 - x))] - 
    5*Pi^2*PolyLog[4, -(x/(1 - x))] - 
    (152*Log[1 - x]*PolyLog[4, -(x/(1 - x))])/3 + 
    (12*I)*Pi*Log[1 - x]*PolyLog[4, -(x/(1 - x))] + 
    14*Log[1 - x]^2*PolyLog[4, -(x/(1 - x))] + 
    (22*Log[x]*PolyLog[4, -(x/(1 - x))])/3 - (8*I)*Pi*Log[x]*
     PolyLog[4, -(x/(1 - x))] - 4*Log[x]^2*PolyLog[4, -(x/(1 - x))] + 
    12*PolyLog[2, x]*PolyLog[4, -(x/(1 - x))] + (326*PolyLog[5, 1 - x])/3 - 
    (52*I)*Pi*PolyLog[5, 1 - x] - 52*Log[1 - x]*PolyLog[5, 1 - x] - 
    40*Log[x]*PolyLog[5, 1 - x] - (332*PolyLog[5, x])/9 - 
    ((104*I)/3)*Pi*PolyLog[5, x] - (164*Log[1 - x]*PolyLog[5, x])/3 - 
    (160*PolyLog[5, -(x/(1 - x))])/3 - (52*I)*Pi*PolyLog[5, -(x/(1 - x))] - 
    20*Log[1 - x]*PolyLog[5, -(x/(1 - x))] - 4*PolyLog[6, 1 - x] + 
    52*PolyLog[6, x] + 52*PolyLog[6, -(x/(1 - x))] - (73*Zeta[3])/3 - 
    ((10*I)/3)*Pi*Zeta[3] - (79*Pi^2*Zeta[3])/18 + ((31*I)/3)*Pi^3*Zeta[3] + 
    (10*Log[1 - x]*Zeta[3])/3 - (20*I)*Pi*Log[1 - x]*Zeta[3] + 
    (53*Pi^2*Log[1 - x]*Zeta[3])/9 - 11*Log[1 - x]^2*Zeta[3] + 
    (6*I)*Pi*Log[1 - x]^2*Zeta[3] + (26*Log[1 - x]^3*Zeta[3])/9 + 
    (25*Log[x]*Zeta[3])/3 + (24*I)*Pi*Log[x]*Zeta[3] + 
    (76*Log[1 - x]*Log[x]*Zeta[3])/3 - (72*I)*Pi*Log[1 - x]*Log[x]*Zeta[3] - 
    (194*Log[1 - x]^2*Log[x]*Zeta[3])/3 + 14*Log[x]^2*Zeta[3] - 
    4*Log[1 - x]*Log[x]^2*Zeta[3] + (332*PolyLog[2, x]*Zeta[3])/9 - 
    ((52*I)/3)*Pi*PolyLog[2, x]*Zeta[3] - 
    (28*Log[1 - x]*PolyLog[2, x]*Zeta[3])/3 - 8*Log[x]*PolyLog[2, x]*
     Zeta[3] - (28*PolyLog[3, 1 - x]*Zeta[3])/3 - (64*PolyLog[3, x]*Zeta[3])/
     3 + (32*Zeta[3]^2)/3 + FF[x^(-1)]*((17*Pi^4)/90 - 
      ((77*I)/6)*Pi*Log[1 - x] + (25*Pi^2*Log[1 - x])/3 - 
      (I/4)*Pi^3*Log[1 - x] - (77*Log[1 - x]^2)/12 - 
      ((19*I)/2)*Pi*Log[1 - x]^2 - (13*Pi^2*Log[1 - x]^2)/24 - 
      (8*Log[1 - x]^3)/3 + ((5*I)/6)*Pi*Log[1 - x]^3 + Log[1 - x]^4/12 + 
      ((3*I)/2)*Pi*Log[1 - x]*Log[x] + (8*Pi^2*Log[1 - x]*Log[x])/3 + 
      (Log[1 - x]^2*Log[x])/2 + ((9*I)/2)*Pi*Log[1 - x]^2*Log[x] + 
      (13*Log[1 - x]^3*Log[x])/3 - 2*Log[1 - x]^2*Log[x]^2 - 
      (I/2)*Pi*PolyLog[2, x] - (Pi^2*PolyLog[2, x])/6 - 
      (Log[1 - x]*PolyLog[2, x])/2 + (6*I)*Pi*Log[1 - x]*PolyLog[2, x] + 
      3*Log[1 - x]^2*PolyLog[2, x] - PolyLog[3, 1 - x]/2 + 
      (9*I)*Pi*PolyLog[3, 1 - x] + 17*Log[1 - x]*PolyLog[3, 1 - x] - 
      8*Log[x]*PolyLog[3, 1 - x] + (3*I)*Pi*PolyLog[3, x] + 
      3*Log[1 - x]*PolyLog[3, x] - 17*PolyLog[4, 1 - x] - 11*PolyLog[4, x] - 
      11*PolyLog[4, -(x/(1 - x))] + Zeta[3]/2 - (9*I)*Pi*Zeta[3] - 
      17*Log[1 - x]*Zeta[3] + 8*Log[x]*Zeta[3]) + 
    FF[x]*((-23*Pi^2)/6 + ((125*I)/36)*Pi^3 - Pi^4/9 + ((47*I)/270)*Pi^5 + 
      (26*Li[{3, 2}, 1, x])/9 - (20*Li[{3, 2}, 1 - x, 1])/3 - 
      2*Li[{3, 2}, x, 1] + (35*Log[1 - x])/6 + (I/3)*Pi*Log[1 - x] + 
      (4*Pi^2*Log[1 - x])/9 - ((4*I)/3)*Pi^3*Log[1 - x] + 
      (5*Pi^4*Log[1 - x])/6 - (14*Log[1 - x]^2)/3 + 
      ((71*I)/12)*Pi*Log[1 - x]^2 - (13*Pi^2*Log[1 - x]^2)/24 - 
      (I/12)*Pi^3*Log[1 - x]^2 + (8*Log[1 - x]^3)/3 - 
      ((5*I)/3)*Pi*Log[1 - x]^3 + (8*Pi^2*Log[1 - x]^3)/27 - 
      (9*Log[1 - x]^4)/8 + ((5*I)/12)*Pi*Log[1 - x]^4 + (4*Log[1 - x]^5)/15 - 
      (35*Log[x])/6 - (I/3)*Pi*Log[x] + (17*Pi^2*Log[x])/18 - 
      ((13*I)/6)*Pi^3*Log[x] - (83*Pi^4*Log[x])/180 + 
      (23*Log[1 - x]*Log[x])/3 - ((9*I)/2)*Pi*Log[1 - x]*Log[x] + 
      (19*Pi^2*Log[1 - x]*Log[x])/4 - ((31*I)/18)*Pi^3*Log[1 - x]*Log[x] + 
      (4*I)*Pi*Log[1 - x]^2*Log[x] - (17*Pi^2*Log[1 - x]^2*Log[x])/9 + 
      (41*Log[1 - x]^3*Log[x])/6 + I*Pi*Log[1 - x]^3*Log[x] + 
      (Log[1 - x]^4*Log[x])/18 - 3*Log[x]^2 + ((9*I)/4)*Pi*Log[x]^2 - 
      (41*Pi^2*Log[x]^2)/24 + ((5*I)/12)*Pi^3*Log[x]^2 + 
      (4*Log[1 - x]*Log[x]^2)/3 - I*Pi*Log[1 - x]*Log[x]^2 - 
      Pi^2*Log[1 - x]*Log[x]^2 - (17*Log[1 - x]^2*Log[x]^2)/4 + 
      ((23*I)/6)*Pi*Log[1 - x]^2*Log[x]^2 - (11*Log[1 - x]^3*Log[x]^2)/9 + 
      Log[x]^3/3 - (I/3)*Pi*Log[x]^3 + (Pi^2*Log[x]^3)/6 + 
      (Log[1 - x]*Log[x]^3)/2 + (I/9)*Pi*Log[1 - x]*Log[x]^3 + 
      2*Log[1 - x]^2*Log[x]^3 - (7*Log[x]^4)/24 - (I/36)*Pi*Log[x]^4 + 
      ((22*I)/3)*Pi*PolyLog[2, x] + 6*Pi^2*PolyLog[2, x] - 
      I*Pi^3*PolyLog[2, x] + (17*Log[1 - x]*PolyLog[2, x])/3 + 
      I*Pi*Log[1 - x]*PolyLog[2, x] - (23*Pi^2*Log[1 - x]*PolyLog[2, x])/18 + 
      3*Log[1 - x]^2*PolyLog[2, x] + ((8*I)/3)*Pi*Log[1 - x]^2*
       PolyLog[2, x] + Log[1 - x]^3*PolyLog[2, x] + (5*Log[x]*PolyLog[2, x])/
       3 - (7*I)*Pi*Log[x]*PolyLog[2, x] - (43*Pi^2*Log[x]*PolyLog[2, x])/
       18 - 4*Log[1 - x]*Log[x]*PolyLog[2, x] + ((16*I)/3)*Pi*Log[1 - x]*
       Log[x]*PolyLog[2, x] - (11*Log[1 - x]^2*Log[x]*PolyLog[2, x])/3 - 
      Log[x]^2*PolyLog[2, x] + ((8*I)/3)*Pi*Log[x]^2*PolyLog[2, x] + 
      3*Log[1 - x]*Log[x]^2*PolyLog[2, x] + Log[x]^3*PolyLog[2, x] - 
      (10*Log[1 - x]*PolyLog[2, x]^2)/3 + (10*Log[x]*PolyLog[2, x]^2)/3 + 
      (17*PolyLog[3, 1 - x])/3 + (9*I)*Pi*PolyLog[3, 1 - x] - 
      (23*Pi^2*PolyLog[3, 1 - x])/18 + 18*Log[1 - x]*PolyLog[3, 1 - x] + 
      ((16*I)/3)*Pi*Log[1 - x]*PolyLog[3, 1 - x] + 
      3*Log[1 - x]^2*PolyLog[3, 1 - x] - 8*Log[x]*PolyLog[3, 1 - x] + 
      ((16*I)/3)*Pi*Log[x]*PolyLog[3, 1 - x] - 
      (22*Log[1 - x]*Log[x]*PolyLog[3, 1 - x])/3 + 
      3*Log[x]^2*PolyLog[3, 1 - x] - (20*PolyLog[2, x]*PolyLog[3, 1 - x])/3 - 
      (5*PolyLog[3, x])/3 + (15*I)*Pi*PolyLog[3, x] + 
      (43*Pi^2*PolyLog[3, x])/18 + 12*Log[1 - x]*PolyLog[3, x] - 
      ((16*I)/3)*Pi*Log[1 - x]*PolyLog[3, x] - 3*Log[1 - x]^2*PolyLog[3, x] + 
      2*Log[x]*PolyLog[3, x] - ((16*I)/3)*Pi*Log[x]*PolyLog[3, x] + 
      (2*Log[1 - x]*Log[x]*PolyLog[3, x])/3 - 3*Log[x]^2*PolyLog[3, x] - 
      (34*PolyLog[2, x]*PolyLog[3, x])/9 - 14*PolyLog[4, 1 - x] - 
      ((32*I)/3)*Pi*PolyLog[4, 1 - x] - (16*Log[1 - x]*PolyLog[4, 1 - x])/3 + 
      (44*Log[x]*PolyLog[4, 1 - x])/3 - 18*PolyLog[4, x] + 
      ((32*I)/3)*Pi*PolyLog[4, x] + (8*Log[1 - x]*PolyLog[4, x])/3 + 
      (16*Log[x]*PolyLog[4, x])/3 - 16*PolyLog[4, -(x/(1 - x))] + 
      ((28*I)/3)*Pi*PolyLog[4, -(x/(1 - x))] + 
      (14*Log[1 - x]*PolyLog[4, -(x/(1 - x))])/3 + 
      (14*Log[x]*PolyLog[4, -(x/(1 - x))])/3 - (56*PolyLog[5, 1 - x])/3 + 
      (38*PolyLog[5, x])/9 - (26*PolyLog[5, -(x/(1 - x))])/3 + 
      (20*Pi^2*Zeta[3])/9 - 8*Log[1 - x]*Zeta[3] + 8*Log[x]*Zeta[3] - 
      (40*Log[1 - x]*Log[x]*Zeta[3])/3 - (110*PolyLog[2, x]*Zeta[3])/9 - 
      (26*Zeta[5])/3) - (70*Zeta[5])/3 - (68*I)*Pi*Zeta[5] - 
    80*Log[1 - x]*Zeta[5] + 40*Log[x]*Zeta[5] + 
    FF[(1 - x)^(-1)]*(((-97*I)/6)*Pi + (325*Pi^2)/18 + (3*I)*Pi^3 + 
      (233*Pi^4)/40 - ((7*I)/60)*Pi^5 + (109*Pi^6)/1080 + 
      (22*Li[{3, 2}, 1, x])/3 - (64*I)*Pi*Li[{3, 2}, 1, x] - 
      12*Li[{3, 2}, 1 - x, 1] + (96*I)*Pi*Li[{3, 2}, 1 - x, 1] - 
      6*Li[{3, 2}, x, 1] + (120*I)*Pi*Li[{3, 2}, x, 1] + 
      12*Li[{3, 3}, 1 - x, 1] - 16*Li[{3, 3}, x, 1] + 
      16*Li[{3, 3}, -(x/(1 - x)), 1] - 12*Li[{4, 2}, 1 - x, 1] - 
      36*Li[{4, 2}, x, 1] + 6*Li[{2, 2, 2}, x, 1, 1] - (14*I)*Pi*Log[1 - x] - 
      (191*Pi^2*Log[1 - x])/18 + ((7*I)/2)*Pi^3*Log[1 - x] - 
      (32*Pi^4*Log[1 - x])/15 - ((14*I)/15)*Pi^5*Log[1 - x] - 
      52*Li[{3, 2}, 1, x]*Log[1 - x] + 96*Li[{3, 2}, 1 - x, 1]*Log[1 - x] + 
      108*Li[{3, 2}, x, 1]*Log[1 - x] + ((41*I)/6)*Pi*Log[1 - x]^2 + 
      (27*Pi^2*Log[1 - x]^2)/4 + ((5*I)/6)*Pi^3*Log[1 - x]^2 + 
      (7*Pi^4*Log[1 - x]^2)/36 - (I/9)*Pi*Log[1 - x]^3 + 
      (5*Pi^2*Log[1 - x]^3)/3 - ((22*I)/3)*Pi^3*Log[1 - x]^3 + 
      (31*Log[1 - x]^4)/24 + (I/3)*Pi*Log[1 - x]^4 - 
      (413*Pi^2*Log[1 - x]^4)/72 + (6*Log[1 - x]^5)/5 - 
      ((14*I)/5)*Pi*Log[1 - x]^5 - (112*Log[1 - x]^6)/45 - (97*Log[x])/6 + 
      (54*I)*Pi*Log[x] - (8*Pi^2*Log[x])/9 + ((115*I)/12)*Pi^3*Log[x] + 
      (Pi^4*Log[x])/4 + ((10*I)/3)*Pi^5*Log[x] - 14*Log[1 - x]*Log[x] - 
      ((47*I)/3)*Pi*Log[1 - x]*Log[x] - (11*Pi^2*Log[1 - x]*Log[x])/2 - 
      ((10*I)/3)*Pi^3*Log[1 - x]*Log[x] + (12*Pi^4*Log[1 - x]*Log[x])/5 - 
      (65*Log[1 - x]^2*Log[x])/6 - ((131*I)/6)*Pi*Log[1 - x]^2*Log[x] + 
      4*Pi^2*Log[1 - x]^2*Log[x] + (13*I)*Pi^3*Log[1 - x]^2*Log[x] - 
      (161*Log[1 - x]^3*Log[x])/6 - (6*I)*Pi*Log[1 - x]^3*Log[x] + 
      (55*Pi^2*Log[1 - x]^3*Log[x])/6 - (55*Log[1 - x]^4*Log[x])/12 + 
      ((27*I)/2)*Pi*Log[1 - x]^4*Log[x] + (164*Log[1 - x]^5*Log[x])/15 + 
      (141*Log[x]^2)/4 - ((11*I)/6)*Pi*Log[x]^2 + (101*Pi^2*Log[x]^2)/8 - 
      ((13*I)/12)*Pi^3*Log[x]^2 + (Pi^4*Log[x]^2)/15 - 
      (91*Log[1 - x]*Log[x]^2)/6 - (I/3)*Pi*Log[1 - x]*Log[x]^2 - 
      (5*Pi^2*Log[1 - x]*Log[x]^2)/2 + (53*Log[1 - x]^2*Log[x]^2)/3 + 
      (6*I)*Pi*Log[1 - x]^2*Log[x]^2 + (3*Pi^2*Log[1 - x]^2*Log[x]^2)/2 - 
      (2*Log[1 - x]^3*Log[x]^2)/3 - (8*I)*Pi*Log[1 - x]^3*Log[x]^2 - 
      (9*Log[1 - x]^4*Log[x]^2)/2 - Log[x]^3/3 - ((22*I)/9)*Pi*Log[x]^3 - 
      (4*Pi^2*Log[x]^3)/9 - (Log[1 - x]*Log[x]^3)/2 + 
      (7*Log[1 - x]^2*Log[x]^3)/2 - 4*Log[1 - x]^3*Log[x]^3 + Log[x]^4/8 + 
      (I/12)*Pi*Log[x]^4 - ((131*I)/2)*Pi*PolyLog[2, x] - 
      (59*Pi^2*PolyLog[2, x])/6 - ((5*I)/6)*Pi^3*PolyLog[2, x] - 
      (8*Pi^4*PolyLog[2, x])/15 - (106*Log[1 - x]*PolyLog[2, x])/3 - 
      (36*I)*Pi*Log[1 - x]*PolyLog[2, x] + (29*Pi^2*Log[1 - x]*PolyLog[2, x])/
       3 - (8*I)*Pi^3*Log[1 - x]*PolyLog[2, x] - 30*Log[1 - x]^2*
       PolyLog[2, x] - I*Pi*Log[1 - x]^2*PolyLog[2, x] - 
      8*Pi^2*Log[1 - x]^2*PolyLog[2, x] + (8*Log[1 - x]^3*PolyLog[2, x])/3 - 
      (3*Log[1 - x]^4*PolyLog[2, x])/2 - (181*Log[x]*PolyLog[2, x])/6 + 
      (18*I)*Pi*Log[x]*PolyLog[2, x] + (23*Pi^2*Log[x]*PolyLog[2, x])/6 - 
      (2*I)*Pi^3*Log[x]*PolyLog[2, x] + 36*Log[1 - x]*Log[x]*PolyLog[2, x] + 
      (4*I)*Pi*Log[1 - x]*Log[x]*PolyLog[2, x] + 2*Pi^2*Log[1 - x]*Log[x]*
       PolyLog[2, x] - 15*Log[1 - x]^2*Log[x]*PolyLog[2, x] + 
      (30*I)*Pi*Log[1 - x]^2*Log[x]*PolyLog[2, x] + 32*Log[1 - x]^3*Log[x]*
       PolyLog[2, x] - (21*Log[x]^2*PolyLog[2, x])/2 - 
      (4*I)*Pi*Log[x]^2*PolyLog[2, x] - 2*Pi^2*Log[x]^2*PolyLog[2, x] + 
      11*Log[1 - x]*Log[x]^2*PolyLog[2, x] - 9*Log[1 - x]^2*Log[x]^2*
       PolyLog[2, x] - (7*Log[x]^3*PolyLog[2, x])/3 + 
      (2*I)*Pi*PolyLog[2, x]^2 - 2*Pi^2*PolyLog[2, x]^2 - 
      6*Log[1 - x]*PolyLog[2, x]^2 + (24*I)*Pi*Log[1 - x]*PolyLog[2, x]^2 + 
      18*Log[1 - x]^2*PolyLog[2, x]^2 + 8*Log[x]*PolyLog[2, x]^2 - 
      (6*I)*Pi*Log[x]*PolyLog[2, x]^2 - 12*Log[1 - x]*Log[x]*
       PolyLog[2, x]^2 + 3*Log[x]^2*PolyLog[2, x]^2 - PolyLog[2, x]^3 - 
      (106*PolyLog[3, 1 - x])/3 - (49*I)*Pi*PolyLog[3, 1 - x] + 
      (37*Pi^2*PolyLog[3, 1 - x])/3 - (12*I)*Pi^3*PolyLog[3, 1 - x] - 
      (208*Log[1 - x]*PolyLog[3, 1 - x])/3 - (34*I)*Pi*Log[1 - x]*
       PolyLog[3, 1 - x] - (28*Pi^2*Log[1 - x]*PolyLog[3, 1 - x])/3 - 
      16*Log[1 - x]^2*PolyLog[3, 1 - x] + (8*Log[1 - x]^3*PolyLog[3, 1 - x])/
       3 + (97*Log[x]*PolyLog[3, 1 - x])/3 + (12*I)*Pi*Log[x]*
       PolyLog[3, 1 - x] - 14*Log[1 - x]*Log[x]*PolyLog[3, 1 - x] + 
      (84*I)*Pi*Log[1 - x]*Log[x]*PolyLog[3, 1 - x] + 
      82*Log[1 - x]^2*Log[x]*PolyLog[3, 1 - x] + 
      7*Log[x]^2*PolyLog[3, 1 - x] - 6*Log[1 - x]*Log[x]^2*
       PolyLog[3, 1 - x] - 12*PolyLog[2, x]*PolyLog[3, 1 - x] + 
      (72*I)*Pi*PolyLog[2, x]*PolyLog[3, 1 - x] + 84*Log[1 - x]*PolyLog[2, x]*
       PolyLog[3, 1 - x] - 12*Log[x]*PolyLog[2, x]*PolyLog[3, 1 - x] - 
      20*PolyLog[3, 1 - x]^2 + (181*PolyLog[3, x])/6 + 
      (19*I)*Pi*PolyLog[3, x] - (185*Pi^2*PolyLog[3, x])/6 - 
      I*Pi^3*PolyLog[3, x] - (104*Log[1 - x]*PolyLog[3, x])/3 + 
      (16*I)*Pi*Log[1 - x]*PolyLog[3, x] - (43*Pi^2*Log[1 - x]*PolyLog[3, x])/
       3 + Log[1 - x]^2*PolyLog[3, x] + (18*I)*Pi*Log[1 - x]^2*
       PolyLog[3, x] + (26*Log[1 - x]^3*PolyLog[3, x])/3 + 
      (170*Log[x]*PolyLog[3, x])/3 + (8*I)*Pi*Log[x]*PolyLog[3, x] - 
      4*Log[1 - x]*Log[x]*PolyLog[3, x] - (24*I)*Pi*Log[1 - x]*Log[x]*
       PolyLog[3, x] - 2*Log[1 - x]^2*Log[x]*PolyLog[3, x] + 
      6*Log[x]^2*PolyLog[3, x] - 12*Log[1 - x]*Log[x]^2*PolyLog[3, x] - 
      (26*PolyLog[2, x]*PolyLog[3, x])/3 - (28*I)*Pi*PolyLog[2, x]*
       PolyLog[3, x] - 4*Log[1 - x]*PolyLog[2, x]*PolyLog[3, x] - 
      24*Log[x]*PolyLog[2, x]*PolyLog[3, x] - 4*PolyLog[3, 1 - x]*
       PolyLog[3, x] + 12*PolyLog[3, x]^2 + (143*PolyLog[4, 1 - x])/3 + 
      (74*I)*Pi*PolyLog[4, 1 - x] - 9*Pi^2*PolyLog[4, 1 - x] + 
      50*Log[1 - x]*PolyLog[4, 1 - x] + (36*I)*Pi*Log[1 - x]*
       PolyLog[4, 1 - x] + 18*Log[1 - x]^2*PolyLog[4, 1 - x] + 
      42*Log[x]*PolyLog[4, 1 - x] - (300*I)*Pi*Log[x]*PolyLog[4, 1 - x] - 
      336*Log[1 - x]*Log[x]*PolyLog[4, 1 - x] - 
      6*Log[x]^2*PolyLog[4, 1 - x] - 60*PolyLog[2, x]*PolyLog[4, 1 - x] - 
      (184*PolyLog[4, x])/3 - (6*I)*Pi*PolyLog[4, x] + 
      21*Pi^2*PolyLog[4, x] + 16*Log[1 - x]*PolyLog[4, x] - 
      (192*I)*Pi*Log[1 - x]*PolyLog[4, x] - 180*Log[1 - x]^2*PolyLog[4, x] - 
      8*Log[x]*PolyLog[4, x] + (24*I)*Pi*Log[x]*PolyLog[4, x] + 
      12*Log[x]^2*PolyLog[4, x] + 31*PolyLog[4, -(x/(1 - x))] + 
      (8*I)*Pi*PolyLog[4, -(x/(1 - x))] + 15*Pi^2*PolyLog[4, -(x/(1 - x))] + 
      38*Log[1 - x]*PolyLog[4, -(x/(1 - x))] - (36*I)*Pi*Log[1 - x]*
       PolyLog[4, -(x/(1 - x))] - 42*Log[1 - x]^2*PolyLog[4, -(x/(1 - x))] - 
      12*Log[x]*PolyLog[4, -(x/(1 - x))] + (24*I)*Pi*Log[x]*
       PolyLog[4, -(x/(1 - x))] + 12*Log[x]^2*PolyLog[4, -(x/(1 - x))] - 
      36*PolyLog[2, x]*PolyLog[4, -(x/(1 - x))] - 106*PolyLog[5, 1 - x] + 
      (156*I)*Pi*PolyLog[5, 1 - x] + 156*Log[1 - x]*PolyLog[5, 1 - x] + 
      120*Log[x]*PolyLog[5, 1 - x] + (58*PolyLog[5, x])/3 + 
      (104*I)*Pi*PolyLog[5, x] + 164*Log[1 - x]*PolyLog[5, x] + 
      46*PolyLog[5, -(x/(1 - x))] + (156*I)*Pi*PolyLog[5, -(x/(1 - x))] + 
      60*Log[1 - x]*PolyLog[5, -(x/(1 - x))] + 12*PolyLog[6, 1 - x] - 
      156*PolyLog[6, x] - 156*PolyLog[6, -(x/(1 - x))] + (161*Zeta[3])/6 - 
      ((29*I)/3)*Pi*Zeta[3] + (125*Pi^2*Zeta[3])/6 - (31*I)*Pi^3*Zeta[3] + 
      (98*Log[1 - x]*Zeta[3])/3 - (53*Pi^2*Log[1 - x]*Zeta[3])/3 + 
      7*Log[1 - x]^2*Zeta[3] - (18*I)*Pi*Log[1 - x]^2*Zeta[3] - 
      (26*Log[1 - x]^3*Zeta[3])/3 - (172*Log[x]*Zeta[3])/3 - 
      (24*I)*Pi*Log[x]*Zeta[3] - 20*Log[1 - x]*Log[x]*Zeta[3] + 
      (216*I)*Pi*Log[1 - x]*Log[x]*Zeta[3] + 194*Log[1 - x]^2*Log[x]*
       Zeta[3] - 14*Log[x]^2*Zeta[3] + 12*Log[1 - x]*Log[x]^2*Zeta[3] - 
      (58*PolyLog[2, x]*Zeta[3])/3 + (52*I)*Pi*PolyLog[2, x]*Zeta[3] + 
      28*Log[1 - x]*PolyLog[2, x]*Zeta[3] + 24*Log[x]*PolyLog[2, x]*Zeta[3] + 
      28*PolyLog[3, 1 - x]*Zeta[3] + 64*PolyLog[3, x]*Zeta[3] - 
      32*Zeta[3]^2 + 16*Zeta[5] + (204*I)*Pi*Zeta[5] + 
      240*Log[1 - x]*Zeta[5] - 120*Log[x]*Zeta[5]) + 
    FF[(1 - x)^(-2)]*(((-41*I)/18)*Pi^3 - (1219*Pi^4)/360 - 
      ((59*I)/270)*Pi^5 - (109*Pi^6)/1620 - (11*Li[{3, 2}, 1, x])/9 + 
      ((128*I)/3)*Pi*Li[{3, 2}, 1, x] - (4*Li[{3, 2}, 1 - x, 1])/3 - 
      (64*I)*Pi*Li[{3, 2}, 1 - x, 1] + 5*Li[{3, 2}, x, 1] - 
      (80*I)*Pi*Li[{3, 2}, x, 1] - 8*Li[{3, 3}, 1 - x, 1] + 
      (32*Li[{3, 3}, x, 1])/3 - (32*Li[{3, 3}, -(x/(1 - x)), 1])/3 + 
      8*Li[{4, 2}, 1 - x, 1] + 24*Li[{4, 2}, x, 1] - 
      4*Li[{2, 2, 2}, x, 1, 1] + ((13*I)/6)*Pi^3*Log[1 - x] - 
      (7*Pi^4*Log[1 - x])/135 + ((28*I)/45)*Pi^5*Log[1 - x] + 
      (104*Li[{3, 2}, 1, x]*Log[1 - x])/3 - 64*Li[{3, 2}, 1 - x, 1]*
       Log[1 - x] - 72*Li[{3, 2}, x, 1]*Log[1 - x] + 
      (13*Pi^2*Log[1 - x]^2)/12 + (2*I)*Pi^3*Log[1 - x]^2 - 
      (7*Pi^4*Log[1 - x]^2)/54 + (23*Pi^2*Log[1 - x]^3)/27 + 
      ((44*I)/9)*Pi^3*Log[1 - x]^3 + (13*Log[1 - x]^4)/24 + 
      ((37*I)/36)*Pi*Log[1 - x]^4 + (413*Pi^2*Log[1 - x]^4)/108 + 
      (22*Log[1 - x]^5)/45 + ((28*I)/15)*Pi*Log[1 - x]^5 + 
      (224*Log[1 - x]^6)/135 - ((87*I)/2)*Pi*Log[x] + (14*Pi^2*Log[x])/9 - 
      ((41*I)/12)*Pi^3*Log[x] - (7*Pi^4*Log[x])/20 - ((20*I)/9)*Pi^5*Log[x] + 
      ((40*I)/3)*Pi*Log[1 - x]*Log[x] + (13*Pi^2*Log[1 - x]*Log[x])/6 - 
      (I/9)*Pi^3*Log[1 - x]*Log[x] - (8*Pi^4*Log[1 - x]*Log[x])/5 - 
      ((13*I)/2)*Pi*Log[1 - x]^2*Log[x] - (Pi^2*Log[1 - x]^2*Log[x])/9 - 
      ((26*I)/3)*Pi^3*Log[1 - x]^2*Log[x] - (13*Log[1 - x]^3*Log[x])/6 - 
      ((35*I)/9)*Pi*Log[1 - x]^3*Log[x] - (55*Pi^2*Log[1 - x]^3*Log[x])/9 - 
      (23*Log[1 - x]^4*Log[x])/12 - (9*I)*Pi*Log[1 - x]^4*Log[x] - 
      (328*Log[1 - x]^5*Log[x])/45 - (87*Log[x]^2)/4 - 
      ((47*I)/12)*Pi*Log[x]^2 - (43*Pi^2*Log[x]^2)/8 + 
      ((5*I)/12)*Pi^3*Log[x]^2 - (2*Pi^4*Log[x]^2)/45 + 
      (20*Log[1 - x]*Log[x]^2)/3 - (13*Log[1 - x]^2*Log[x]^2)/2 + 
      (I/3)*Pi*Log[1 - x]^2*Log[x]^2 - Pi^2*Log[1 - x]^2*Log[x]^2 + 
      (4*Log[1 - x]^3*Log[x]^2)/9 + ((16*I)/3)*Pi*Log[1 - x]^3*Log[x]^2 + 
      3*Log[1 - x]^4*Log[x]^2 - Log[x]^3 + ((3*I)/2)*Pi*Log[x]^3 + 
      (Pi^2*Log[x]^3)/6 + (8*Log[1 - x]^3*Log[x]^3)/3 + Log[x]^4/8 - 
      (I/36)*Pi*Log[x]^4 + ((41*I)/3)*Pi*PolyLog[2, x] + 
      (109*Pi^2*PolyLog[2, x])/6 + ((5*I)/2)*Pi^3*PolyLog[2, x] + 
      (16*Pi^4*PolyLog[2, x])/45 - (13*I)*Pi*Log[1 - x]*PolyLog[2, x] + 
      (5*Pi^2*Log[1 - x]*PolyLog[2, x])/9 + ((16*I)/3)*Pi^3*Log[1 - x]*
       PolyLog[2, x] + (I/3)*Pi*Log[1 - x]^2*PolyLog[2, x] + 
      (16*Pi^2*Log[1 - x]^2*PolyLog[2, x])/3 + Log[1 - x]^4*PolyLog[2, x] + 
      (41*Log[x]*PolyLog[2, x])/3 - (4*I)*Pi*Log[x]*PolyLog[2, x] - 
      (25*Pi^2*Log[x]*PolyLog[2, x])/18 + ((4*I)/3)*Pi^3*Log[x]*
       PolyLog[2, x] - 13*Log[1 - x]*Log[x]*PolyLog[2, x] + 
      ((2*I)/3)*Pi*Log[1 - x]*Log[x]*PolyLog[2, x] - 
      (4*Pi^2*Log[1 - x]*Log[x]*PolyLog[2, x])/3 - 
      (Log[1 - x]^2*Log[x]*PolyLog[2, x])/3 - (20*I)*Pi*Log[1 - x]^2*Log[x]*
       PolyLog[2, x] - (64*Log[1 - x]^3*Log[x]*PolyLog[2, x])/3 + 
      5*Log[x]^2*PolyLog[2, x] + ((7*I)/3)*Pi*Log[x]^2*PolyLog[2, x] + 
      (4*Pi^2*Log[x]^2*PolyLog[2, x])/3 + 6*Log[1 - x]^2*Log[x]^2*
       PolyLog[2, x] + Log[x]^3*PolyLog[2, x] + (4*Pi^2*PolyLog[2, x]^2)/3 - 
      (2*Log[1 - x]*PolyLog[2, x]^2)/3 - (16*I)*Pi*Log[1 - x]*
       PolyLog[2, x]^2 - 12*Log[1 - x]^2*PolyLog[2, x]^2 + 
      (2*Log[x]*PolyLog[2, x]^2)/3 + (4*I)*Pi*Log[x]*PolyLog[2, x]^2 + 
      8*Log[1 - x]*Log[x]*PolyLog[2, x]^2 - 2*Log[x]^2*PolyLog[2, x]^2 + 
      (2*PolyLog[2, x]^3)/3 - (13*I)*Pi*PolyLog[3, 1 - x] + 
      (5*Pi^2*PolyLog[3, 1 - x])/9 + (8*I)*Pi^3*PolyLog[3, 1 - x] + 
      ((2*I)/3)*Pi*Log[1 - x]*PolyLog[3, 1 - x] + 
      (56*Pi^2*Log[1 - x]*PolyLog[3, 1 - x])/9 - 
      (16*Log[1 - x]^3*PolyLog[3, 1 - x])/9 - 13*Log[x]*PolyLog[3, 1 - x] + 
      ((2*I)/3)*Pi*Log[x]*PolyLog[3, 1 - x] - 
      (2*Log[1 - x]*Log[x]*PolyLog[3, 1 - x])/3 - (56*I)*Pi*Log[1 - x]*Log[x]*
       PolyLog[3, 1 - x] - (164*Log[1 - x]^2*Log[x]*PolyLog[3, 1 - x])/3 + 
      4*Log[1 - x]*Log[x]^2*PolyLog[3, 1 - x] - 
      (4*PolyLog[2, x]*PolyLog[3, 1 - x])/3 - (48*I)*Pi*PolyLog[2, x]*
       PolyLog[3, 1 - x] - 56*Log[1 - x]*PolyLog[2, x]*PolyLog[3, 1 - x] + 
      8*Log[x]*PolyLog[2, x]*PolyLog[3, 1 - x] + (40*PolyLog[3, 1 - x]^2)/3 - 
      (41*PolyLog[3, x])/3 - (38*I)*Pi*PolyLog[3, x] + 
      (337*Pi^2*PolyLog[3, x])/18 + ((2*I)/3)*Pi^3*PolyLog[3, x] - 
      13*Log[1 - x]*PolyLog[3, x] - ((74*I)/3)*Pi*Log[1 - x]*PolyLog[3, x] + 
      (86*Pi^2*Log[1 - x]*PolyLog[3, x])/9 - 7*Log[1 - x]^2*PolyLog[3, x] - 
      (12*I)*Pi*Log[1 - x]^2*PolyLog[3, x] - (52*Log[1 - x]^3*PolyLog[3, x])/
       9 - 26*Log[x]*PolyLog[3, x] - ((14*I)/3)*Pi*Log[x]*PolyLog[3, x] + 
      (4*Log[1 - x]*Log[x]*PolyLog[3, x])/3 + (16*I)*Pi*Log[1 - x]*Log[x]*
       PolyLog[3, x] + (4*Log[1 - x]^2*Log[x]*PolyLog[3, x])/3 - 
      3*Log[x]^2*PolyLog[3, x] + 8*Log[1 - x]*Log[x]^2*PolyLog[3, x] - 
      (23*PolyLog[2, x]*PolyLog[3, x])/9 + ((56*I)/3)*Pi*PolyLog[2, x]*
       PolyLog[3, x] + (8*Log[1 - x]*PolyLog[2, x]*PolyLog[3, x])/3 + 
      16*Log[x]*PolyLog[2, x]*PolyLog[3, x] + 
      (8*PolyLog[3, 1 - x]*PolyLog[3, x])/3 - 8*PolyLog[3, x]^2 - 
      13*PolyLog[4, 1 - x] - ((76*I)/3)*Pi*PolyLog[4, 1 - x] + 
      6*Pi^2*PolyLog[4, 1 - x] - 14*Log[1 - x]*PolyLog[4, 1 - x] - 
      (24*I)*Pi*Log[1 - x]*PolyLog[4, 1 - x] - 12*Log[1 - x]^2*
       PolyLog[4, 1 - x] + (14*Log[x]*PolyLog[4, 1 - x])/3 + 
      (200*I)*Pi*Log[x]*PolyLog[4, 1 - x] + 224*Log[1 - x]*Log[x]*
       PolyLog[4, 1 - x] + 4*Log[x]^2*PolyLog[4, 1 - x] + 
      40*PolyLog[2, x]*PolyLog[4, 1 - x] + 55*PolyLog[4, x] + 
      ((76*I)/3)*Pi*PolyLog[4, x] - 14*Pi^2*PolyLog[4, x] + 
      (8*Log[1 - x]*PolyLog[4, x])/3 + (128*I)*Pi*Log[1 - x]*PolyLog[4, x] + 
      120*Log[1 - x]^2*PolyLog[4, x] - (2*Log[x]*PolyLog[4, x])/3 - 
      (16*I)*Pi*Log[x]*PolyLog[4, x] - 8*Log[x]^2*PolyLog[4, x] + 
      13*PolyLog[4, -(x/(1 - x))] + ((74*I)/3)*Pi*PolyLog[4, -(x/(1 - x))] - 
      10*Pi^2*PolyLog[4, -(x/(1 - x))] + 14*Log[1 - x]*
       PolyLog[4, -(x/(1 - x))] + (24*I)*Pi*Log[1 - x]*
       PolyLog[4, -(x/(1 - x))] + 28*Log[1 - x]^2*PolyLog[4, -(x/(1 - x))] - 
      (4*Log[x]*PolyLog[4, -(x/(1 - x))])/3 - (16*I)*Pi*Log[x]*
       PolyLog[4, -(x/(1 - x))] - 8*Log[x]^2*PolyLog[4, -(x/(1 - x))] + 
      24*PolyLog[2, x]*PolyLog[4, -(x/(1 - x))] + (34*PolyLog[5, 1 - x])/3 - 
      (104*I)*Pi*PolyLog[5, 1 - x] - 104*Log[1 - x]*PolyLog[5, 1 - x] - 
      80*Log[x]*PolyLog[5, 1 - x] + (181*PolyLog[5, x])/9 - 
      ((208*I)/3)*Pi*PolyLog[5, x] - (328*Log[1 - x]*PolyLog[5, x])/3 + 
      (34*PolyLog[5, -(x/(1 - x))])/3 - (104*I)*Pi*PolyLog[5, -(x/(1 - x))] - 
      40*Log[1 - x]*PolyLog[5, -(x/(1 - x))] - 8*PolyLog[6, 1 - x] + 
      104*PolyLog[6, x] + 104*PolyLog[6, -(x/(1 - x))] + (41*Zeta[3])/3 + 
      (38*I)*Pi*Zeta[3] - (329*Pi^2*Zeta[3])/18 + ((62*I)/3)*Pi^3*Zeta[3] + 
      13*Log[1 - x]*Zeta[3] + ((74*I)/3)*Pi*Log[1 - x]*Zeta[3] + 
      (106*Pi^2*Log[1 - x]*Zeta[3])/9 + 7*Log[1 - x]^2*Zeta[3] + 
      (12*I)*Pi*Log[1 - x]^2*Zeta[3] + (52*Log[1 - x]^3*Zeta[3])/9 + 
      26*Log[x]*Zeta[3] + ((14*I)/3)*Pi*Log[x]*Zeta[3] - 
      4*Log[1 - x]*Log[x]*Zeta[3] - (144*I)*Pi*Log[1 - x]*Log[x]*Zeta[3] - 
      (388*Log[1 - x]^2*Log[x]*Zeta[3])/3 + 3*Log[x]^2*Zeta[3] - 
      8*Log[1 - x]*Log[x]^2*Zeta[3] - (103*PolyLog[2, x]*Zeta[3])/9 - 
      ((104*I)/3)*Pi*PolyLog[2, x]*Zeta[3] - 
      (56*Log[1 - x]*PolyLog[2, x]*Zeta[3])/3 - 16*Log[x]*PolyLog[2, x]*
       Zeta[3] - (56*PolyLog[3, 1 - x]*Zeta[3])/3 - 
      (128*PolyLog[3, x]*Zeta[3])/3 + (64*Zeta[3]^2)/3 + (2*Zeta[5])/3 - 
      (136*I)*Pi*Zeta[5] - 160*Log[1 - x]*Zeta[5] + 80*Log[x]*Zeta[5])) + 
  COLOR[CA^2*CF]*(-40178141/419904 - ((1174997*I)/11664)*Pi - 
    (109861*Pi^2)/34992 - ((12781*I)/486)*Pi^3 - (74551*Pi^4)/77760 - 
    ((79*I)/540)*Pi^5 - (2537*Pi^6)/29160 - (637*Li[{3, 2}, 1, x])/72 - 
    ((59*I)/12)*Pi*Li[{3, 2}, 1, x] + (145*Li[{3, 2}, 1 - x, 1])/12 + 
    ((3*I)/2)*Pi*Li[{3, 2}, 1 - x, 1] + (425*Li[{3, 2}, x, 1])/24 + 
    ((39*I)/4)*Pi*Li[{3, 2}, x, 1] - (19*Li[{3, 3}, 1 - x, 1])/6 + 
    (73*Li[{3, 3}, x, 1])/12 + 3*Li[{3, 3}, -(x/(1 - x)), 1] + 
    (31*Li[{4, 2}, x, 1])/4 + 5*Li[{2, 2, 2}, x, 1, 1] + (43*Log[1 - x])/8 + 
    ((13597*I)/324)*Pi*Log[1 - x] + (42935*Pi^2*Log[1 - x])/1296 + 
    ((1703*I)/432)*Pi^3*Log[1 - x] + (3367*Pi^4*Log[1 - x])/4320 - 
    ((59*I)/240)*Pi^5*Log[1 - x] - (Li[{3, 2}, 1, x]*Log[1 - x])/2 - 
    (7*Li[{3, 2}, 1 - x, 1]*Log[1 - x])/2 - (5*Li[{3, 2}, x, 1]*Log[1 - x])/
     2 + (19261*Log[1 - x]^2)/2592 - ((14603*I)/432)*Pi*Log[1 - x]^2 + 
    (1321*Pi^2*Log[1 - x]^2)/864 - ((67*I)/144)*Pi^3*Log[1 - x]^2 - 
    (149*Pi^4*Log[1 - x]^2)/480 - (3463*Log[1 - x]^3)/324 + 
    ((239*I)/54)*Pi*Log[1 - x]^3 - (451*Pi^2*Log[1 - x]^3)/432 + 
    (I/3)*Pi^3*Log[1 - x]^3 + (445*Log[1 - x]^4)/192 + 
    ((97*I)/288)*Pi*Log[1 - x]^4 - (Pi^2*Log[1 - x]^4)/24 - 
    (59*Log[1 - x]^5)/240 + ((13*I)/40)*Pi*Log[1 - x]^5 - 
    (17*Log[1 - x]^6)/720 + FF[x^(-2)]*(-(Pi^2*Log[1 - x]^2)/8 + 
      (I/8)*Pi*Log[1 - x]^3 + Log[1 - x]^4/32) - (18665*Log[x])/648 + 
    ((3943*I)/108)*Pi*Log[x] + (8429*Pi^2*Log[x])/432 + 
    ((313*I)/48)*Pi^3*Log[x] + (247*Pi^4*Log[x])/120 + 
    ((41*I)/240)*Pi^5*Log[x] + (67*Li[{3, 2}, 1, x]*Log[x])/12 + 
    5*Li[{3, 2}, 1 - x, 1]*Log[x] + (9*Li[{3, 2}, x, 1]*Log[x])/4 + 
    (1301*Log[1 - x]*Log[x])/48 + ((3913*I)/72)*Pi*Log[1 - x]*Log[x] - 
    (1787*Pi^2*Log[1 - x]*Log[x])/72 + ((83*I)/36)*Pi^3*Log[1 - x]*Log[x] - 
    (11*Pi^4*Log[1 - x]*Log[x])/72 - (6311*Log[1 - x]^2*Log[x])/96 + 
    ((187*I)/36)*Pi*Log[1 - x]^2*Log[x] - (271*Pi^2*Log[1 - x]^2*Log[x])/
     144 + ((7*I)/12)*Pi^3*Log[1 - x]^2*Log[x] - (1265*Log[1 - x]^3*Log[x])/
     144 + ((43*I)/24)*Pi*Log[1 - x]^3*Log[x] + (2*Pi^2*Log[1 - x]^3*Log[x])/
     3 + (571*Log[1 - x]^4*Log[x])/288 - ((19*I)/16)*Pi*Log[1 - x]^4*Log[x] + 
    (17*Log[1 - x]^5*Log[x])/60 + (4001*Log[x]^2)/864 - 
    ((2767*I)/144)*Pi*Log[x]^2 - (3607*Pi^2*Log[x]^2)/864 - 
    ((173*I)/48)*Pi^3*Log[x]^2 - (23*Pi^4*Log[x]^2)/1440 + 
    (1255*Log[1 - x]*Log[x]^2)/36 + ((133*I)/48)*Pi*Log[1 - x]*Log[x]^2 + 
    (Pi^2*Log[1 - x]*Log[x]^2)/144 + ((35*I)/24)*Pi^3*Log[1 - x]*Log[x]^2 + 
    (8315*Log[1 - x]^2*Log[x]^2)/288 + ((81*I)/16)*Pi*Log[1 - x]^2*Log[x]^2 - 
    (17*Pi^2*Log[1 - x]^2*Log[x]^2)/16 - (55*Log[1 - x]^3*Log[x]^2)/144 + 
    ((3*I)/2)*Pi*Log[1 - x]^3*Log[x]^2 - (101*Log[1 - x]^4*Log[x]^2)/96 + 
    (5309*Log[x]^3)/864 + ((565*I)/144)*Pi*Log[x]^3 + 
    (305*Pi^2*Log[x]^3)/432 + ((11*I)/72)*Pi^3*Log[x]^3 - 
    (545*Log[1 - x]*Log[x]^3)/144 - ((31*I)/72)*Pi*Log[1 - x]*Log[x]^3 + 
    (11*Pi^2*Log[1 - x]*Log[x]^3)/24 + (37*Log[1 - x]^2*Log[x]^3)/72 - 
    ((11*I)/8)*Pi*Log[1 - x]^2*Log[x]^3 + (139*Log[1 - x]^3*Log[x]^3)/72 - 
    (2051*Log[x]^4)/1728 - ((19*I)/16)*Pi*Log[x]^4 - (Pi^2*Log[x]^4)/32 - 
    (71*Log[1 - x]*Log[x]^4)/96 + (I/6)*Pi*Log[1 - x]*Log[x]^4 - 
    (9*Log[1 - x]^2*Log[x]^4)/8 - (11*Log[x]^5)/1440 + (I/20)*Pi*Log[x]^5 + 
    Log[x]^6/144 + ((1063*I)/36)*Pi*PolyLog[2, x] - 
    (1177*Pi^2*PolyLog[2, x])/216 + ((41*I)/8)*Pi^3*PolyLog[2, x] - 
    (13*Pi^4*PolyLog[2, x])/30 - (5309*Log[1 - x]*PolyLog[2, x])/48 - 
    ((301*I)/72)*Pi*Log[1 - x]*PolyLog[2, x] - 
    (247*Pi^2*Log[1 - x]*PolyLog[2, x])/36 + ((7*I)/12)*Pi^3*Log[1 - x]*
     PolyLog[2, x] - (295*Log[1 - x]^2*PolyLog[2, x])/36 + 
    ((83*I)/12)*Pi*Log[1 - x]^2*PolyLog[2, x] + 
    (13*Pi^2*Log[1 - x]^2*PolyLog[2, x])/24 + (11*Log[1 - x]^3*PolyLog[2, x])/
     8 + (I/6)*Pi*Log[1 - x]^3*PolyLog[2, x] + (Log[1 - x]^4*PolyLog[2, x])/
     12 + (20179*Log[x]*PolyLog[2, x])/144 + ((331*I)/24)*Pi*Log[x]*
     PolyLog[2, x] - (43*Pi^2*Log[x]*PolyLog[2, x])/72 + 
    ((13*I)/4)*Pi^3*Log[x]*PolyLog[2, x] + 
    (425*Log[1 - x]*Log[x]*PolyLog[2, x])/24 + ((23*I)/4)*Pi*Log[1 - x]*
     Log[x]*PolyLog[2, x] - (Pi^2*Log[1 - x]*Log[x]*PolyLog[2, x])/2 + 
    7*Log[1 - x]^2*Log[x]*PolyLog[2, x] + (I/4)*Pi*Log[1 - x]^2*Log[x]*
     PolyLog[2, x] - (5*Log[1 - x]^3*Log[x]*PolyLog[2, x])/6 - 
    (289*Log[x]^2*PolyLog[2, x])/24 - ((65*I)/8)*Pi*Log[x]^2*PolyLog[2, x] - 
    (7*Pi^2*Log[x]^2*PolyLog[2, x])/24 + 
    (23*Log[1 - x]*Log[x]^2*PolyLog[2, x])/12 - (I/4)*Pi*Log[1 - x]*Log[x]^2*
     PolyLog[2, x] + (3*Log[1 - x]^2*Log[x]^2*PolyLog[2, x])/4 - 
    (347*Log[x]^3*PolyLog[2, x])/72 + ((13*I)/12)*Pi*Log[x]^3*PolyLog[2, x] - 
    (Log[1 - x]*Log[x]^3*PolyLog[2, x])/12 - (Log[x]^4*PolyLog[2, x])/48 + 
    ((13*I)/8)*Pi*PolyLog[2, x]^2 + (Pi^2*PolyLog[2, x]^2)/12 + 
    (145*Log[1 - x]*PolyLog[2, x]^2)/24 - (I/4)*Pi*Log[1 - x]*
     PolyLog[2, x]^2 - (5*Log[1 - x]^2*PolyLog[2, x]^2)/8 - 
    (53*Log[x]*PolyLog[2, x]^2)/12 + ((7*I)/4)*Pi*Log[x]*PolyLog[2, x]^2 + 
    Log[1 - x]*Log[x]*PolyLog[2, x]^2 + (3*Log[x]^2*PolyLog[2, x]^2)/8 - 
    (5*PolyLog[2, x]^3)/6 - (5309*PolyLog[3, 1 - x])/48 + 
    ((152*I)/3)*Pi*PolyLog[3, 1 - x] - (38*Pi^2*PolyLog[3, 1 - x])/3 + 
    ((5*I)/4)*Pi^3*PolyLog[3, 1 - x] - (745*Log[1 - x]*PolyLog[3, 1 - x])/
     36 + ((145*I)/12)*Pi*Log[1 - x]*PolyLog[3, 1 - x] + 
    (5*Pi^2*Log[1 - x]*PolyLog[3, 1 - x])/12 - 
    (19*Log[1 - x]^2*PolyLog[3, 1 - x])/12 + (Log[1 - x]^3*PolyLog[3, 1 - x])/
     2 + (2767*Log[x]*PolyLog[3, 1 - x])/36 + ((37*I)/4)*Pi*Log[x]*
     PolyLog[3, 1 - x] - (13*Pi^2*Log[x]*PolyLog[3, 1 - x])/6 + 
    20*Log[1 - x]*Log[x]*PolyLog[3, 1 - x] + ((13*I)/2)*Pi*Log[1 - x]*Log[x]*
     PolyLog[3, 1 - x] - 4*Log[1 - x]^2*Log[x]*PolyLog[3, 1 - x] - 
    (7*Log[x]^2*PolyLog[3, 1 - x])/6 - ((15*I)/4)*Pi*Log[x]^2*
     PolyLog[3, 1 - x] + (15*Log[1 - x]*Log[x]^2*PolyLog[3, 1 - x])/2 - 
    (11*Log[x]^3*PolyLog[3, 1 - x])/4 + (145*PolyLog[2, x]*PolyLog[3, 1 - x])/
     12 - (I/2)*Pi*PolyLog[2, x]*PolyLog[3, 1 - x] - 
    (3*Log[1 - x]*PolyLog[2, x]*PolyLog[3, 1 - x])/2 + 
    Log[x]*PolyLog[2, x]*PolyLog[3, 1 - x] + (13*PolyLog[3, 1 - x]^2)/12 - 
    (20179*PolyLog[3, x])/144 + ((35*I)/3)*Pi*PolyLog[3, x] + 
    (47*Pi^2*PolyLog[3, x])/72 - ((19*I)/6)*Pi^3*PolyLog[3, x] + 
    (3281*Log[1 - x]*PolyLog[3, x])/72 - ((103*I)/12)*Pi*Log[1 - x]*
     PolyLog[3, x] + (7*Pi^2*Log[1 - x]*PolyLog[3, x])/3 + 
    (55*Log[1 - x]^2*PolyLog[3, x])/24 - ((7*I)/2)*Pi*Log[1 - x]^2*
     PolyLog[3, x] - (Log[1 - x]^3*PolyLog[3, x])/3 - 
    (989*Log[x]*PolyLog[3, x])/72 + ((91*I)/4)*Pi*Log[x]*PolyLog[3, x] - 
    (Pi^2*Log[x]*PolyLog[3, x])/2 - (101*Log[1 - x]*Log[x]*PolyLog[3, x])/6 + 
    ((3*I)/2)*Pi*Log[1 - x]*Log[x]*PolyLog[3, x] - 
    (Log[1 - x]^2*Log[x]*PolyLog[3, x])/2 + (173*Log[x]^2*PolyLog[3, x])/8 - 
    ((5*I)/4)*Pi*Log[x]^2*PolyLog[3, x] + 
    (7*Log[1 - x]*Log[x]^2*PolyLog[3, x])/4 + (5*Log[x]^3*PolyLog[3, x])/12 - 
    (PolyLog[2, x]*PolyLog[3, x])/72 - ((89*I)/12)*Pi*PolyLog[2, x]*
     PolyLog[3, x] - (5*Log[1 - x]*PolyLog[2, x]*PolyLog[3, x])/2 - 
    (59*Log[x]*PolyLog[2, x]*PolyLog[3, x])/12 + 
    PolyLog[3, 1 - x]*PolyLog[3, x] - (211*PolyLog[3, x]^2)/24 + 
    (137*PolyLog[4, 1 - x])/12 - ((125*I)/4)*Pi*PolyLog[4, 1 - x] + 
    (13*Pi^2*PolyLog[4, 1 - x])/4 + (23*Log[1 - x]*PolyLog[4, 1 - x])/3 - 
    (7*I)*Pi*Log[1 - x]*PolyLog[4, 1 - x] + 3*Log[1 - x]^2*
     PolyLog[4, 1 - x] - (385*Log[x]*PolyLog[4, 1 - x])/6 - 
    (10*I)*Pi*Log[x]*PolyLog[4, 1 - x] + 7*Log[1 - x]*Log[x]*
     PolyLog[4, 1 - x] - (45*Log[x]^2*PolyLog[4, 1 - x])/4 - 
    (PolyLog[2, x]*PolyLog[4, 1 - x])/2 + (2345*PolyLog[4, x])/36 - 
    ((87*I)/4)*Pi*PolyLog[4, x] - (23*Pi^2*PolyLog[4, x])/12 - 
    (64*Log[1 - x]*PolyLog[4, x])/3 - (8*I)*Pi*Log[1 - x]*PolyLog[4, x] + 
    6*Log[1 - x]^2*PolyLog[4, x] - (103*Log[x]*PolyLog[4, x])/3 - 
    (14*I)*Pi*Log[x]*PolyLog[4, x] - 11*Log[1 - x]*Log[x]*PolyLog[4, x] - 
    (53*Log[x]^2*PolyLog[4, x])/4 + (41*PolyLog[2, x]*PolyLog[4, x])/2 + 
    FF[x]^2*((-277*Pi^2)/48 - ((203*I)/48)*Pi^3 - (463*Pi^4)/320 + 
      (731*Pi^2*Log[1 - x])/144 + ((73*I)/48)*Pi^3*Log[1 - x] - 
      (277*Log[1 - x]^2)/48 - ((203*I)/48)*Pi*Log[1 - x]^2 - 
      (113*Pi^2*Log[1 - x]^2)/96 + (61*Log[1 - x]^3)/144 + 
      ((35*I)/16)*Pi*Log[1 - x]^3 + (35*Log[1 - x]^4)/64 + 
      (11*Pi^2*Log[x])/4 + ((89*I)/48)*Pi^3*Log[x] + 
      (277*Log[1 - x]*Log[x])/24 + ((203*I)/24)*Pi*Log[1 - x]*Log[x] + 
      (31*Pi^2*Log[1 - x]*Log[x])/8 - (467*Log[1 - x]^2*Log[x])/48 - 
      ((73*I)/16)*Pi*Log[1 - x]^2*Log[x] - (19*Log[1 - x]^3*Log[x])/16 - 
      (277*Log[x]^2)/48 - ((203*I)/48)*Pi*Log[x]^2 - (97*Pi^2*Log[x]^2)/96 + 
      (203*Log[1 - x]*Log[x]^2)/48 - ((105*I)/16)*Pi*Log[1 - x]*Log[x]^2 - 
      (89*Log[1 - x]^2*Log[x]^2)/32 + (61*Log[x]^3)/144 + 
      ((35*I)/16)*Pi*Log[x]^3 - (35*Log[1 - x]*Log[x]^3)/16 + 
      (35*Log[x]^4)/64 - (335*Log[1 - x]*PolyLog[2, x])/24 + 
      (2*I)*Pi*Log[1 - x]*PolyLog[2, x] + Log[1 - x]^2*PolyLog[2, x] + 
      (335*Log[x]*PolyLog[2, x])/24 - (2*I)*Pi*Log[x]*PolyLog[2, x] - 
      Log[x]^2*PolyLog[2, x] - (335*PolyLog[3, 1 - x])/24 - 
      ((81*I)/4)*Pi*PolyLog[3, 1 - x] - (73*Log[1 - x]*PolyLog[3, 1 - x])/8 - 
      (89*Log[x]*PolyLog[3, 1 - x])/8 - (335*PolyLog[3, x])/24 - 
      ((81*I)/4)*Pi*PolyLog[3, x] - (89*Log[1 - x]*PolyLog[3, x])/8 - 
      (73*Log[x]*PolyLog[3, x])/8 + (81*PolyLog[4, 1 - x])/4 + 
      (81*PolyLog[4, x])/4) + (163*PolyLog[4, -(x/(1 - x))])/12 + 
    ((73*I)/12)*Pi*PolyLog[4, -(x/(1 - x))] - 
    4*Pi^2*PolyLog[4, -(x/(1 - x))] + 
    (43*Log[1 - x]*PolyLog[4, -(x/(1 - x))])/12 + 
    (13*I)*Pi*Log[1 - x]*PolyLog[4, -(x/(1 - x))] - 
    6*Log[1 - x]^2*PolyLog[4, -(x/(1 - x))] + 
    (5*Log[x]*PolyLog[4, -(x/(1 - x))])/2 - ((13*I)/2)*Pi*Log[x]*
     PolyLog[4, -(x/(1 - x))] + 16*Log[1 - x]*Log[x]*
     PolyLog[4, -(x/(1 - x))] - (45*Log[x]^2*PolyLog[4, -(x/(1 - x))])/4 + 
    PolyLog[2, x]*PolyLog[4, -(x/(1 - x))] + 
    FF[x]*((391*Pi^2)/36 + ((229*I)/48)*Pi^3 + (1163*Pi^4)/1440 - 
      (47*Log[1 - x])/2 - ((155*I)/24)*Pi*Log[1 - x] - 
      (355*Pi^2*Log[1 - x])/24 + (I/8)*Pi^3*Log[1 - x] + 
      (1495*Log[1 - x]^2)/144 + ((211*I)/16)*Pi*Log[1 - x]^2 + 
      (59*Pi^2*Log[1 - x]^2)/48 - (19*Log[1 - x]^3)/48 - 
      ((15*I)/8)*Pi*Log[1 - x]^3 - (43*Log[1 - x]^4)/96 + (47*Log[x])/2 + 
      ((155*I)/24)*Pi*Log[x] - (37*Pi^2*Log[x])/48 - 
      ((31*I)/24)*Pi^3*Log[x] - (391*Log[1 - x]*Log[x])/18 - 
      ((17*I)/8)*Pi*Log[1 - x]*Log[x] - (11*Pi^2*Log[1 - x]*Log[x])/4 + 
      (1381*Log[1 - x]^2*Log[x])/48 - ((3*I)/8)*Pi*Log[1 - x]^2*Log[x] - 
      (29*Log[1 - x]^3*Log[x])/24 + (1633*Log[x]^2)/144 + 
      (I/16)*Pi*Log[x]^2 + (35*Pi^2*Log[x]^2)/48 - (389*Log[1 - x]*Log[x]^2)/
       48 + ((55*I)/8)*Pi*Log[1 - x]*Log[x]^2 + (23*Log[1 - x]^2*Log[x]^2)/
       16 - (13*Log[x]^3)/16 - ((55*I)/24)*Pi*Log[x]^3 + 
      (21*Log[1 - x]*Log[x]^3)/8 - (21*Log[x]^4)/32 + 
      ((89*I)/4)*Pi*PolyLog[2, x] - (5*Pi^2*PolyLog[2, x])/12 + 
      (289*Log[1 - x]*PolyLog[2, x])/8 - (6*I)*Pi*Log[1 - x]*PolyLog[2, x] - 
      3*Log[1 - x]^2*PolyLog[2, x] - (111*Log[x]*PolyLog[2, x])/8 + 
      (6*I)*Pi*Log[x]*PolyLog[2, x] + 3*Log[x]^2*PolyLog[2, x] + 
      (289*PolyLog[3, 1 - x])/8 + (7*I)*Pi*PolyLog[3, 1 - x] - 
      (3*Log[1 - x]*PolyLog[3, 1 - x])/4 + (31*Log[x]*PolyLog[3, 1 - x])/4 + 
      (111*PolyLog[3, x])/8 + (7*I)*Pi*PolyLog[3, x] + 
      (21*Log[1 - x]*PolyLog[3, x])/4 + (7*Log[x]*PolyLog[3, x])/4 - 
      7*PolyLog[4, 1 - x] - 7*PolyLog[4, x] + (5*PolyLog[4, -(x/(1 - x))])/
       2) + (377*PolyLog[5, 1 - x])/12 + (5*I)*Pi*PolyLog[5, 1 - x] - 
    26*Log[1 - x]*PolyLog[5, 1 - x] + 12*Log[x]*PolyLog[5, 1 - x] + 
    (3473*PolyLog[5, x])/72 + ((475*I)/12)*Pi*PolyLog[5, x] + 
    (7*Log[1 - x]*PolyLog[5, x])/2 + (619*Log[x]*PolyLog[5, x])/12 + 
    (569*PolyLog[5, -(x/(1 - x))])/12 + (26*I)*Pi*PolyLog[5, -(x/(1 - x))] - 
    36*Log[1 - x]*PolyLog[5, -(x/(1 - x))] + 
    44*Log[x]*PolyLog[5, -(x/(1 - x))] + 38*PolyLog[6, 1 - x] - 
    (87*PolyLog[6, x])/2 - 50*PolyLog[6, -(x/(1 - x))] + 
    (142087*Zeta[3])/972 + ((878*I)/27)*Pi*Zeta[3] - (269*Pi^2*Zeta[3])/18 - 
    ((35*I)/18)*Pi^3*Zeta[3] - (583*Log[1 - x]*Zeta[3])/12 + 
    (I/2)*Pi*Log[1 - x]*Zeta[3] - (305*Log[1 - x]^2*Zeta[3])/24 + 
    ((9*I)/2)*Pi*Log[1 - x]^2*Zeta[3] + (Log[1 - x]^3*Zeta[3])/3 + 
    (23*Log[x]*Zeta[3])/4 - ((19*I)/2)*Pi*Log[x]*Zeta[3] + 
    (4*Pi^2*Log[x]*Zeta[3])/3 + (733*Log[1 - x]*Log[x]*Zeta[3])/12 + 
    (I/2)*Pi*Log[1 - x]*Log[x]*Zeta[3] - (21*Log[1 - x]^2*Log[x]*Zeta[3])/2 - 
    (557*Log[x]^2*Zeta[3])/24 + ((15*I)/4)*Pi*Log[x]^2*Zeta[3] + 
    (27*Log[1 - x]*Log[x]^2*Zeta[3])/4 + (13*Log[x]^3*Zeta[3])/4 - 
    (173*PolyLog[2, x]*Zeta[3])/72 - (I/12)*Pi*PolyLog[2, x]*Zeta[3] - 
    (11*Log[1 - x]*PolyLog[2, x]*Zeta[3])/2 + 
    (65*Log[x]*PolyLog[2, x]*Zeta[3])/12 - 11*PolyLog[3, 1 - x]*Zeta[3] - 
    18*PolyLog[3, x]*Zeta[3] + (2*Zeta[3]^2)/9 + 
    FF[x^(-1)]*((7*Pi^4)/180 - ((493*I)/48)*Pi*Log[1 - x] - 
      (85*Pi^2*Log[1 - x])/36 - ((7*I)/12)*Pi^3*Log[1 - x] - 
      (493*Log[1 - x]^2)/96 - (I/6)*Pi*Log[1 - x]^2 - 
      (7*Pi^2*Log[1 - x]^2)/12 - (97*Log[1 - x]^3)/144 + 
      (I/12)*Pi*Log[1 - x]^3 - Log[1 - x]^4/3 + ((221*I)/24)*Pi*Log[1 - x]*
       Log[x] + 3*Pi^2*Log[1 - x]*Log[x] + (499*Log[1 - x]^2*Log[x])/48 + 
      I*Pi*Log[1 - x]^2*Log[x] + (41*Log[1 - x]^3*Log[x])/12 - 
      (I/2)*Pi*Log[1 - x]*Log[x]^2 - (33*Log[1 - x]^2*Log[x]^2)/8 + 
      ((139*I)/12)*Pi*PolyLog[2, x] + (7*Pi^2*PolyLog[2, x])/12 + 
      (139*Log[1 - x]*PolyLog[2, x])/12 + I*Pi*Log[1 - x]*PolyLog[2, x] + 
      Log[1 - x]^2*PolyLog[2, x] - I*Pi*Log[x]*PolyLog[2, x] - 
      Log[1 - x]*Log[x]*PolyLog[2, x] + (139*PolyLog[3, 1 - x])/12 - 
      ((9*I)/2)*Pi*PolyLog[3, 1 - x] + 10*Log[1 - x]*PolyLog[3, 1 - x] - 
      (29*Log[x]*PolyLog[3, 1 - x])/2 + I*Pi*PolyLog[3, x] + 
      Log[1 - x]*PolyLog[3, x] - (7*PolyLog[4, 1 - x])/2 - 
      (29*PolyLog[4, x])/2 - (29*PolyLog[4, -(x/(1 - x))])/2 - 
      (139*Zeta[3])/12 + ((9*I)/2)*Pi*Zeta[3] - 10*Log[1 - x]*Zeta[3] + 
      (29*Log[x]*Zeta[3])/2) + (149*Zeta[5])/36 - (20*I)*Pi*Zeta[5] + 
    (3*Log[1 - x]*Zeta[5])/2 + 17*Log[x]*Zeta[5] + 
    FF[(1 - x)^(-2)]*(((7*I)/54)*Pi^3 - (61919*Pi^4)/12960 - 
      ((1301*I)/2160)*Pi^5 - (8021*Pi^6)/45360 - (262*Li[{3, 2}, 1, x])/9 - 
      ((19*I)/12)*Pi*Li[{3, 2}, 1, x] + (259*Li[{3, 2}, 1 - x, 1])/12 - 
      ((27*I)/2)*Pi*Li[{3, 2}, 1 - x, 1] + (130*Li[{3, 2}, x, 1])/3 - 
      ((33*I)/4)*Pi*Li[{3, 2}, x, 1] + 6*Li[{3, 3}, 1 - x, 1] - 
      (21*Li[{3, 3}, x, 1])/4 + (40*Li[{3, 3}, -(x/(1 - x)), 1])/3 + 
      (27*Li[{4, 2}, 1 - x, 1])/2 - (13*Li[{4, 2}, x, 1])/4 - 
      (5*Li[{2, 2, 2}, x, 1, 1])/4 + ((307*I)/72)*Pi^3*Log[1 - x] - 
      (5*Pi^4*Log[1 - x])/288 + ((607*I)/720)*Pi^5*Log[1 - x] - 
      (118*Li[{3, 2}, 1, x]*Log[1 - x])/3 + 
      (89*Li[{3, 2}, 1 - x, 1]*Log[1 - x])/2 + 78*Li[{3, 2}, x, 1]*
       Log[1 - x] - (1651*Pi^2*Log[1 - x]^2)/144 - (I/48)*Pi^3*Log[1 - x]^2 - 
      (619*Pi^4*Log[1 - x]^2)/864 - (299*Pi^2*Log[1 - x]^3)/72 + 
      ((37*I)/12)*Pi^3*Log[1 - x]^3 - (1651*Log[1 - x]^4)/288 - 
      ((13*I)/288)*Pi*Log[1 - x]^4 - (407*Pi^2*Log[1 - x]^4)/216 - 
      (767*Log[1 - x]^5)/360 + ((187*I)/120)*Pi*Log[1 - x]^5 - 
      (763*Log[1 - x]^6)/2160 + ((35861*I)/648)*Pi*Log[x] - 
      (1019*Pi^2*Log[x])/648 + ((7129*I)/432)*Pi^3*Log[x] + 
      (479*Pi^4*Log[x])/216 - ((131*I)/720)*Pi^5*Log[x] + 
      (141*Li[{3, 2}, 1, x]*Log[x])/4 - 58*Li[{3, 2}, 1 - x, 1]*Log[x] - 
      (335*Li[{3, 2}, x, 1]*Log[x])/4 + ((1211*I)/144)*Pi*Log[1 - x]*Log[x] + 
      (31*Pi^2*Log[1 - x]*Log[x])/8 + ((67*I)/36)*Pi^3*Log[1 - x]*Log[x] + 
      (181*Pi^4*Log[1 - x]*Log[x])/180 - ((161*I)/12)*Pi*Log[1 - x]^2*
       Log[x] + (71*Pi^2*Log[1 - x]^2*Log[x])/9 - ((21*I)/4)*Pi^3*
       Log[1 - x]^2*Log[x] + (1651*Log[1 - x]^3*Log[x])/72 - 
      ((5*I)/24)*Pi*Log[1 - x]^3*Log[x] + (86*Pi^2*Log[1 - x]^3*Log[x])/9 + 
      (3319*Log[1 - x]^4*Log[x])/288 - ((115*I)/16)*Pi*Log[1 - x]^4*Log[x] + 
      (241*Log[1 - x]^5*Log[x])/90 + (35861*Log[x]^2)/1296 - 
      ((6379*I)/216)*Pi*Log[x]^2 - (6407*Pi^2*Log[x]^2)/864 - 
      ((433*I)/144)*Pi^3*Log[x]^2 - (2903*Pi^4*Log[x]^2)/1440 + 
      (1211*Log[1 - x]*Log[x]^2)/288 + (11*Pi^2*Log[1 - x]*Log[x]^2)/12 + 
      (I/24)*Pi^3*Log[1 - x]*Log[x]^2 - (215*Log[1 - x]^2*Log[x]^2)/16 - 
      ((323*I)/48)*Pi*Log[1 - x]^2*Log[x]^2 - 
      (121*Pi^2*Log[1 - x]^2*Log[x]^2)/48 - (229*Log[1 - x]^3*Log[x]^2)/18 + 
      ((55*I)/12)*Pi*Log[1 - x]^3*Log[x]^2 - (739*Log[1 - x]^4*Log[x]^2)/96 - 
      (39377*Log[x]^3)/2592 + ((3349*I)/432)*Pi*Log[x]^3 + 
      (989*Pi^2*Log[x]^3)/432 + ((31*I)/72)*Pi^3*Log[x]^3 - 
      (7*Log[1 - x]*Log[x]^3)/72 - ((4*I)/9)*Pi*Log[1 - x]*Log[x]^3 - 
      (25*Pi^2*Log[1 - x]*Log[x]^3)/72 - (23*Log[1 - x]^2*Log[x]^3)/8 - 
      (I/8)*Pi*Log[1 - x]^2*Log[x]^3 + (13*Log[1 - x]^3*Log[x]^3)/8 + 
      (587*Log[x]^4)/1728 - ((53*I)/48)*Pi*Log[x]^4 - (Pi^2*Log[x]^4)/32 - 
      (5*Log[1 - x]*Log[x]^4)/24 + (25*Log[1 - x]^2*Log[x]^4)/24 + 
      (509*Log[x]^5)/1440 + (I/8)*Pi*Log[x]^5 + Log[x]^6/72 - 
      ((7*I)/9)*Pi*PolyLog[2, x] + (2365*Pi^2*PolyLog[2, x])/216 + 
      ((221*I)/36)*Pi^3*PolyLog[2, x] + (49*Pi^4*PolyLog[2, x])/360 - 
      ((307*I)/12)*Pi*Log[1 - x]*PolyLog[2, x] - 
      (137*Pi^2*Log[1 - x]*PolyLog[2, x])/36 - ((47*I)/12)*Pi^3*Log[1 - x]*
       PolyLog[2, x] - ((5*I)/12)*Pi*Log[1 - x]^2*PolyLog[2, x] - 
      (55*Pi^2*Log[1 - x]^2*PolyLog[2, x])/12 - ((2*I)/3)*Pi*Log[1 - x]^3*
       PolyLog[2, x] - (85*Log[1 - x]^4*PolyLog[2, x])/48 - 
      (7*Log[x]*PolyLog[2, x])/9 + ((337*I)/72)*Pi*Log[x]*PolyLog[2, x] - 
      (359*Pi^2*Log[x]*PolyLog[2, x])/36 + ((13*I)/4)*Pi^3*Log[x]*
       PolyLog[2, x] - (307*Log[1 - x]*Log[x]*PolyLog[2, x])/12 - 
      ((175*I)/12)*Pi*Log[1 - x]*Log[x]*PolyLog[2, x] + 
      11*Pi^2*Log[1 - x]*Log[x]*PolyLog[2, x] + 
      (83*Log[1 - x]^2*Log[x]*PolyLog[2, x])/8 + ((3*I)/4)*Pi*Log[1 - x]^2*
       Log[x]*PolyLog[2, x] + (53*Log[1 - x]^3*Log[x]*PolyLog[2, x])/4 + 
      (1651*Log[x]^2*PolyLog[2, x])/144 + ((7*I)/8)*Pi*Log[x]^2*
       PolyLog[2, x] - (17*Pi^2*Log[x]^2*PolyLog[2, x])/24 - 
      (55*Log[1 - x]*Log[x]^2*PolyLog[2, x])/8 - (I/4)*Pi*Log[1 - x]*Log[x]^2*
       PolyLog[2, x] - (57*Log[1 - x]^2*Log[x]^2*PolyLog[2, x])/4 - 
      (149*Log[x]^3*PolyLog[2, x])/36 + ((5*I)/12)*Pi*Log[x]^3*
       PolyLog[2, x] + (25*Log[1 - x]*Log[x]^3*PolyLog[2, x])/12 - 
      (13*Log[x]^4*PolyLog[2, x])/48 - ((269*I)/24)*Pi*PolyLog[2, x]^2 + 
      (5*Pi^2*PolyLog[2, x]^2)/3 + (259*Log[1 - x]*PolyLog[2, x]^2)/24 + 
      ((5*I)/4)*Pi*Log[1 - x]*PolyLog[2, x]^2 + 
      (25*Log[1 - x]^2*PolyLog[2, x]^2)/8 - 22*Log[x]*PolyLog[2, x]^2 + 
      ((3*I)/4)*Pi*Log[x]*PolyLog[2, x]^2 - 5*Log[1 - x]*Log[x]*
       PolyLog[2, x]^2 + (23*Log[x]^2*PolyLog[2, x]^2)/8 + 
      (5*PolyLog[2, x]^3)/24 - ((323*I)/12)*Pi*PolyLog[3, 1 - x] - 
      (137*Pi^2*PolyLog[3, 1 - x])/36 - ((31*I)/12)*Pi^3*PolyLog[3, 1 - x] - 
      (2*I)*Pi*Log[1 - x]*PolyLog[3, 1 - x] - 
      (91*Pi^2*Log[1 - x]*PolyLog[3, 1 - x])/36 - (2*I)*Pi*Log[1 - x]^2*
       PolyLog[3, 1 - x] + (20*Log[1 - x]^3*PolyLog[3, 1 - x])/9 - 
      (323*Log[x]*PolyLog[3, 1 - x])/12 - ((157*I)/12)*Pi*Log[x]*
       PolyLog[3, 1 - x] + 15*Pi^2*Log[x]*PolyLog[3, 1 - x] + 
      (235*Log[1 - x]*Log[x]*PolyLog[3, 1 - x])/12 - ((13*I)/2)*Pi*Log[1 - x]*
       Log[x]*PolyLog[3, 1 - x] + (167*Log[1 - x]^2*Log[x]*PolyLog[3, 1 - x])/
       6 - (133*Log[x]^2*PolyLog[3, 1 - x])/24 - (I/4)*Pi*Log[x]^2*
       PolyLog[3, 1 - x] - (105*Log[1 - x]*Log[x]^2*PolyLog[3, 1 - x])/2 + 
      (25*Log[x]^3*PolyLog[3, 1 - x])/12 + 
      (259*PolyLog[2, x]*PolyLog[3, 1 - x])/12 - ((11*I)/2)*Pi*PolyLog[2, x]*
       PolyLog[3, 1 - x] + (57*Log[1 - x]*PolyLog[2, x]*PolyLog[3, 1 - x])/
       2 - 34*Log[x]*PolyLog[2, x]*PolyLog[3, 1 - x] - 
      (53*PolyLog[3, 1 - x]^2)/3 + (7*PolyLog[3, x])/9 + 
      ((217*I)/6)*Pi*PolyLog[3, x] + (977*Pi^2*PolyLog[3, x])/72 - 
      ((31*I)/6)*Pi^3*PolyLog[3, x] + (545*Log[1 - x]*PolyLog[3, x])/4 + 
      ((7*I)/2)*Pi*Log[1 - x]*PolyLog[3, x] + 
      (121*Pi^2*Log[1 - x]*PolyLog[3, x])/18 + 
      (215*Log[1 - x]^2*PolyLog[3, x])/8 - (20*I)*Pi*Log[1 - x]^2*
       PolyLog[3, x] - (64*Log[1 - x]^3*PolyLog[3, x])/9 - 
      (371*Log[x]*PolyLog[3, x])/4 - ((167*I)/12)*Pi*Log[x]*PolyLog[3, x] - 
      (10*Pi^2*Log[x]*PolyLog[3, x])/3 - 
      (289*Log[1 - x]*Log[x]*PolyLog[3, x])/4 + ((27*I)/2)*Pi*Log[1 - x]*
       Log[x]*PolyLog[3, x] - (32*Log[1 - x]^2*Log[x]*PolyLog[3, x])/3 + 
      (104*Log[x]^2*PolyLog[3, x])/3 + ((3*I)/4)*Pi*Log[x]^2*PolyLog[3, x] - 
      (5*Log[1 - x]*Log[x]^2*PolyLog[3, x])/4 + (13*Log[x]^3*PolyLog[3, x])/
       12 + (134*PolyLog[2, x]*PolyLog[3, x])/9 - 
      ((61*I)/12)*Pi*PolyLog[2, x]*PolyLog[3, x] - 
      (125*Log[1 - x]*PolyLog[2, x]*PolyLog[3, x])/6 + 
      (63*Log[x]*PolyLog[2, x]*PolyLog[3, x])/4 - 
      (112*PolyLog[3, 1 - x]*PolyLog[3, x])/3 - (127*PolyLog[3, x]^2)/24 + 
      (1651*PolyLog[4, 1 - x])/12 + ((19*I)/4)*Pi*PolyLog[4, 1 - x] + 
      (5*Pi^2*PolyLog[4, 1 - x])/4 + (637*Log[1 - x]*PolyLog[4, 1 - x])/12 - 
      (36*I)*Pi*Log[1 - x]*PolyLog[4, 1 - x] - 28*Log[1 - x]^2*
       PolyLog[4, 1 - x] - (1621*Log[x]*PolyLog[4, 1 - x])/12 + 
      (47*I)*Pi*Log[x]*PolyLog[4, 1 - x] - 118*Log[1 - x]*Log[x]*
       PolyLog[4, 1 - x] + (669*Log[x]^2*PolyLog[4, 1 - x])/4 - 
      2*PolyLog[2, x]*PolyLog[4, 1 - x] + (1799*PolyLog[4, x])/72 - 
      ((47*I)/4)*Pi*PolyLog[4, x] + (27*Pi^2*PolyLog[4, x])/4 - 
      (265*Log[1 - x]*PolyLog[4, x])/6 + (27*I)*Pi*Log[1 - x]*PolyLog[4, x] - 
      (205*Log[1 - x]^2*PolyLog[4, x])/2 - (167*Log[x]*PolyLog[4, x])/12 - 
      (32*I)*Pi*Log[x]*PolyLog[4, x] + 116*Log[1 - x]*Log[x]*PolyLog[4, x] - 
      (5*Log[x]^2*PolyLog[4, x])/4 - 15*PolyLog[2, x]*PolyLog[4, x] - 
      (1651*PolyLog[4, -(x/(1 - x))])/12 - ((13*I)/12)*Pi*
       PolyLog[4, -(x/(1 - x))] - (Pi^2*PolyLog[4, -(x/(1 - x))])/2 - 
      (637*Log[1 - x]*PolyLog[4, -(x/(1 - x))])/12 + 
      (40*I)*Pi*Log[1 - x]*PolyLog[4, -(x/(1 - x))] + 
      8*Log[1 - x]^2*PolyLog[4, -(x/(1 - x))] + 
      74*Log[x]*PolyLog[4, -(x/(1 - x))] - ((27*I)/2)*Pi*Log[x]*
       PolyLog[4, -(x/(1 - x))] - 16*Log[1 - x]*Log[x]*
       PolyLog[4, -(x/(1 - x))] + (5*Log[x]^2*PolyLog[4, -(x/(1 - x))])/4 - 
      (85*PolyLog[2, x]*PolyLog[4, -(x/(1 - x))])/2 - 
      (39*PolyLog[5, 1 - x])/4 + (9*I)*Pi*PolyLog[5, 1 - x] + 
      145*Log[1 - x]*PolyLog[5, 1 - x] - 154*Log[x]*PolyLog[5, 1 - x] + 
      (751*PolyLog[5, x])/18 + ((515*I)/12)*Pi*PolyLog[5, x] + 
      (350*Log[1 - x]*PolyLog[5, x])/3 - (379*Log[x]*PolyLog[5, x])/4 - 
      (39*PolyLog[5, -(x/(1 - x))])/4 + (13*I)*Pi*PolyLog[5, -(x/(1 - x))] + 
      65*Log[1 - x]*PolyLog[5, -(x/(1 - x))] - 
      132*Log[x]*PolyLog[5, -(x/(1 - x))] - 29*PolyLog[6, 1 - x] - 
      (177*PolyLog[6, x])/2 - 91*PolyLog[6, -(x/(1 - x))] - (7*Zeta[3])/9 - 
      ((217*I)/6)*Pi*Zeta[3] - (1495*Pi^2*Zeta[3])/72 + 
      ((53*I)/6)*Pi^3*Zeta[3] - (545*Log[1 - x]*Zeta[3])/4 - 
      ((7*I)/2)*Pi*Log[1 - x]*Zeta[3] - (194*Pi^2*Log[1 - x]*Zeta[3])/9 - 
      (215*Log[1 - x]^2*Zeta[3])/8 + (20*I)*Pi*Log[1 - x]^2*Zeta[3] + 
      (64*Log[1 - x]^3*Zeta[3])/9 + (371*Log[x]*Zeta[3])/4 - 
      ((21*I)/4)*Pi*Log[x]*Zeta[3] + (131*Pi^2*Log[x]*Zeta[3])/6 + 
      (1385*Log[1 - x]*Log[x]*Zeta[3])/12 - ((81*I)/2)*Pi*Log[1 - x]*Log[x]*
       Zeta[3] + (299*Log[1 - x]^2*Log[x]*Zeta[3])/3 - 
      (177*Log[x]^2*Zeta[3])/4 + ((17*I)/4)*Pi*Log[x]^2*Zeta[3] - 
      (459*Log[1 - x]*Log[x]^2*Zeta[3])/4 + (17*Log[x]^3*Zeta[3])/12 - 
      (259*PolyLog[2, x]*Zeta[3])/18 + ((151*I)/12)*Pi*PolyLog[2, x]*
       Zeta[3] - (37*Log[1 - x]*PolyLog[2, x]*Zeta[3])/6 + 
      (75*Log[x]*PolyLog[2, x]*Zeta[3])/4 + (31*PolyLog[3, 1 - x]*Zeta[3])/
       3 + (52*PolyLog[3, x]*Zeta[3])/3 - (37*Zeta[3]^2)/6 + (73*Zeta[5])/2 - 
      (97*I)*Pi*Zeta[5] + 176*Log[1 - x]*Zeta[5] - 154*Log[x]*Zeta[5]) + 
    FF[(1 - x)^(-1)]*(((52259*I)/648)*Pi + (6211*Pi^2)/648 + 
      ((11153*I)/432)*Pi^3 + (9997*Pi^4)/1440 + ((113*I)/120)*Pi^5 + 
      (101*Pi^6)/630 + (391*Li[{3, 2}, 1, x])/12 + 
      ((13*I)/2)*Pi*Li[{3, 2}, 1, x] - (61*Li[{3, 2}, 1 - x, 1])/2 + 
      (18*I)*Pi*Li[{3, 2}, 1 - x, 1] - (227*Li[{3, 2}, x, 1])/4 + 
      ((9*I)/2)*Pi*Li[{3, 2}, x, 1] - (3*Li[{3, 3}, 1 - x, 1])/2 + 
      Li[{3, 3}, x, 1]/2 - 17*Li[{3, 3}, -(x/(1 - x)), 1] - 
      (27*Li[{4, 2}, 1 - x, 1])/2 - (9*Li[{4, 2}, x, 1])/2 - 
      (15*Li[{2, 2, 2}, x, 1, 1])/4 - ((883*I)/48)*Pi*Log[1 - x] - 
      (7891*Pi^2*Log[1 - x])/216 - ((79*I)/6)*Pi^3*Log[1 - x] - 
      (391*Pi^4*Log[1 - x])/360 - ((19*I)/30)*Pi^5*Log[1 - x] + 
      44*Li[{3, 2}, 1, x]*Log[1 - x] - 42*Li[{3, 2}, 1 - x, 1]*Log[1 - x] - 
      81*Li[{3, 2}, x, 1]*Log[1 - x] + ((55*I)/4)*Pi*Log[1 - x]^2 + 
      (479*Pi^2*Log[1 - x]^2)/144 + ((45*I)/8)*Pi^3*Log[1 - x]^2 + 
      (17*Pi^4*Log[1 - x]^2)/18 - ((23*I)/36)*Pi*Log[1 - x]^3 + 
      7*Pi^2*Log[1 - x]^3 - (3*I)*Pi^3*Log[1 - x]^3 + (55*Log[1 - x]^4)/16 + 
      ((19*I)/48)*Pi*Log[1 - x]^4 + (175*Pi^2*Log[1 - x]^4)/72 + 
      (587*Log[1 - x]^5)/240 - ((3*I)/2)*Pi*Log[1 - x]^5 + 
      (247*Log[1 - x]^6)/360 + (52259*Log[x])/648 - ((12791*I)/216)*Pi*
       Log[x] - (9763*Pi^2*Log[x])/432 - ((200*I)/9)*Pi^3*Log[x] - 
      (2873*Pi^4*Log[x])/720 + ((5*I)/24)*Pi^5*Log[x] - 
      45*Li[{3, 2}, 1, x]*Log[x] + 60*Li[{3, 2}, 1 - x, 1]*Log[x] + 
      93*Li[{3, 2}, x, 1]*Log[x] - (883*Log[1 - x]*Log[x])/48 - 
      ((3263*I)/72)*Pi*Log[1 - x]*Log[x] + (2417*Pi^2*Log[1 - x]*Log[x])/72 - 
      ((13*I)/3)*Pi^3*Log[1 - x]*Log[x] - (21*Pi^4*Log[1 - x]*Log[x])/20 + 
      (2113*Log[1 - x]^2*Log[x])/24 + ((59*I)/3)*Pi*Log[1 - x]^2*Log[x] - 
      (125*Pi^2*Log[1 - x]^2*Log[x])/12 + ((15*I)/4)*Pi^3*Log[1 - x]^2*
       Log[x] + (445*Log[1 - x]^3*Log[x])/72 - ((163*I)/12)*Pi*Log[1 - x]^3*
       Log[x] - (21*Pi^2*Log[1 - x]^3*Log[x])/2 - (479*Log[1 - x]^4*Log[x])/
       24 + ((49*I)/8)*Pi*Log[1 - x]^4*Log[x] - (521*Log[1 - x]^5*Log[x])/
       120 - (30695*Log[x]^2)/864 + ((5761*I)/144)*Pi*Log[x]^2 + 
      (1741*Pi^2*Log[x]^2)/144 + ((83*I)/12)*Pi^3*Log[x]^2 + 
      (559*Pi^4*Log[x]^2)/240 - (4847*Log[1 - x]*Log[x]^2)/144 - 
      ((137*I)/24)*Pi*Log[1 - x]*Log[x]^2 + (5*Pi^2*Log[1 - x]*Log[x]^2)/8 + 
      (I/4)*Pi^3*Log[1 - x]*Log[x]^2 - (1769*Log[1 - x]^2*Log[x]^2)/48 + 
      ((53*I)/8)*Pi*Log[1 - x]^2*Log[x]^2 + (5*Pi^2*Log[1 - x]^2*Log[x]^2)/
       2 + (215*Log[1 - x]^3*Log[x]^2)/12 - ((3*I)/2)*Pi*Log[1 - x]^3*
       Log[x]^2 + (71*Log[1 - x]^4*Log[x]^2)/8 + (2261*Log[x]^3)/432 - 
      ((95*I)/9)*Pi*Log[x]^3 - (67*Pi^2*Log[x]^3)/24 - 
      ((7*I)/12)*Pi^3*Log[x]^3 + (329*Log[1 - x]*Log[x]^3)/72 + 
      ((5*I)/4)*Pi*Log[1 - x]*Log[x]^3 + (7*Pi^2*Log[1 - x]*Log[x]^3)/12 - 
      (Log[1 - x]^2*Log[x]^3)/4 - ((3*I)/4)*Pi*Log[1 - x]^2*Log[x]^3 - 
      (3*Log[1 - x]^3*Log[x]^3)/4 + (27*Log[x]^4)/16 + 
      ((55*I)/24)*Pi*Log[x]^4 + (Pi^2*Log[x]^4)/16 + (53*Log[1 - x]*Log[x]^4)/
       48 - (7*Log[1 - x]^2*Log[x]^4)/4 - (83*Log[x]^5)/240 - 
      ((7*I)/40)*Pi*Log[x]^5 - Log[x]^6/48 + ((505*I)/24)*Pi*PolyLog[2, x] - 
      (10*Pi^2*PolyLog[2, x])/3 - ((61*I)/6)*Pi^3*PolyLog[2, x] + 
      (2*Pi^4*PolyLog[2, x])/5 + (1783*Log[1 - x]*PolyLog[2, x])/12 + 
      ((511*I)/12)*Pi*Log[1 - x]*PolyLog[2, x] + 
      (89*Pi^2*Log[1 - x]*PolyLog[2, x])/12 + (2*I)*Pi^3*Log[1 - x]*
       PolyLog[2, x] + (263*Log[1 - x]^2*PolyLog[2, x])/12 - 
      ((41*I)/2)*Pi*Log[1 - x]^2*PolyLog[2, x] + 
      (41*Pi^2*Log[1 - x]^2*PolyLog[2, x])/8 - 
      (113*Log[1 - x]^3*PolyLog[2, x])/12 + (29*Log[1 - x]^4*PolyLog[2, x])/
       16 - (3061*Log[x]*PolyLog[2, x])/24 - ((497*I)/12)*Pi*Log[x]*
       PolyLog[2, x] + (131*Pi^2*Log[x]*PolyLog[2, x])/12 - 
      ((11*I)/2)*Pi^3*Log[x]*PolyLog[2, x] - 
      (93*Log[1 - x]*Log[x]*PolyLog[2, x])/4 + ((33*I)/2)*Pi*Log[1 - x]*
       Log[x]*PolyLog[2, x] - 12*Pi^2*Log[1 - x]*Log[x]*PolyLog[2, x] - 
      (15*Log[1 - x]^2*Log[x]*PolyLog[2, x])/2 + (3*I)*Pi*Log[1 - x]^2*Log[x]*
       PolyLog[2, x] - (61*Log[1 - x]^3*Log[x]*PolyLog[2, x])/4 + 
      (23*Log[x]^2*PolyLog[2, x])/12 + ((31*I)/4)*Pi*Log[x]^2*PolyLog[2, x] + 
      (3*Pi^2*Log[x]^2*PolyLog[2, x])/4 + (Log[1 - x]*Log[x]^2*PolyLog[2, x])/
       2 - ((3*I)/2)*Pi*Log[1 - x]*Log[x]^2*PolyLog[2, x] + 
      (75*Log[1 - x]^2*Log[x]^2*PolyLog[2, x])/4 + 
      (37*Log[x]^3*PolyLog[2, x])/4 - I*Pi*Log[x]^3*PolyLog[2, x] - 
      (7*Log[1 - x]*Log[x]^3*PolyLog[2, x])/2 + (Log[x]^4*PolyLog[2, x])/4 + 
      ((21*I)/4)*Pi*PolyLog[2, x]^2 - (9*Pi^2*PolyLog[2, x]^2)/4 - 
      (61*Log[1 - x]*PolyLog[2, x]^2)/4 - (9*Log[1 - x]^2*PolyLog[2, x]^2)/
       2 + (41*Log[x]*PolyLog[2, x]^2)/2 - ((3*I)/2)*Pi*Log[x]*
       PolyLog[2, x]^2 + 9*Log[1 - x]*Log[x]*PolyLog[2, x]^2 - 
      (21*Log[x]^2*PolyLog[2, x]^2)/4 + (5*PolyLog[2, x]^3)/8 + 
      (1783*PolyLog[3, 1 - x])/12 + ((151*I)/12)*Pi*PolyLog[3, 1 - x] + 
      (71*Pi^2*PolyLog[3, 1 - x])/6 + (I/2)*Pi^3*PolyLog[3, 1 - x] + 
      (955*Log[1 - x]*PolyLog[3, 1 - x])/12 - (34*I)*Pi*Log[1 - x]*
       PolyLog[3, 1 - x] + (13*Pi^2*Log[1 - x]*PolyLog[3, 1 - x])/6 - 
      22*Log[1 - x]^2*PolyLog[3, 1 - x] - (17*Log[1 - x]^3*PolyLog[3, 1 - x])/
       6 - 89*Log[x]*PolyLog[3, 1 - x] + ((23*I)/2)*Pi*Log[x]*
       PolyLog[3, 1 - x] - (31*Pi^2*Log[x]*PolyLog[3, 1 - x])/2 - 
      (41*Log[1 - x]*Log[x]*PolyLog[3, 1 - x])/2 + (15*I)*Pi*Log[1 - x]*
       Log[x]*PolyLog[3, 1 - x] - (55*Log[1 - x]^2*Log[x]*PolyLog[3, 1 - x])/
       2 + (3*Log[x]^2*PolyLog[3, 1 - x])/4 - ((3*I)/2)*Pi*Log[x]^2*
       PolyLog[3, 1 - x] + (117*Log[1 - x]*Log[x]^2*PolyLog[3, 1 - x])/2 - 
      (7*Log[x]^3*PolyLog[3, 1 - x])/2 - (61*PolyLog[2, x]*PolyLog[3, 1 - x])/
       2 + (9*I)*Pi*PolyLog[2, x]*PolyLog[3, 1 - x] - 
      30*Log[1 - x]*PolyLog[2, x]*PolyLog[3, 1 - x] + 
      39*Log[x]*PolyLog[2, x]*PolyLog[3, 1 - x] + (61*PolyLog[3, 1 - x]^2)/
       4 + (3061*PolyLog[3, x])/24 - (21*I)*Pi*PolyLog[3, x] - 
      (95*Pi^2*PolyLog[3, x])/6 + (8*I)*Pi^3*PolyLog[3, x] - 
      (593*Log[1 - x]*PolyLog[3, x])/4 - ((15*I)/2)*Pi*Log[1 - x]*
       PolyLog[3, x] - (65*Pi^2*Log[1 - x]*PolyLog[3, x])/6 - 
      (127*Log[1 - x]^2*PolyLog[3, x])/4 + (18*I)*Pi*Log[1 - x]^2*
       PolyLog[3, x] + (19*Log[1 - x]^3*PolyLog[3, x])/6 + 
      (421*Log[x]*PolyLog[3, x])/4 - (5*I)*Pi*Log[x]*PolyLog[3, x] + 
      (7*Pi^2*Log[x]*PolyLog[3, x])/2 + 78*Log[1 - x]*Log[x]*PolyLog[3, x] - 
      (3*I)*Pi*Log[1 - x]*Log[x]*PolyLog[3, x] + 19*Log[1 - x]^2*Log[x]*
       PolyLog[3, x] - (105*Log[x]^2*PolyLog[3, x])/2 - 
      ((3*I)/2)*Pi*Log[x]^2*PolyLog[3, x] - 
      (3*Log[1 - x]*Log[x]^2*PolyLog[3, x])/2 - (3*Log[x]^3*PolyLog[3, x])/
       2 - (101*PolyLog[2, x]*PolyLog[3, x])/12 + ((19*I)/2)*Pi*PolyLog[2, x]*
       PolyLog[3, x] + (43*Log[1 - x]*PolyLog[2, x]*PolyLog[3, x])/2 - 
      12*Log[x]*PolyLog[2, x]*PolyLog[3, x] + 38*PolyLog[3, 1 - x]*
       PolyLog[3, x] + (51*PolyLog[3, x]^2)/4 - (1187*PolyLog[4, 1 - x])/6 + 
      ((55*I)/2)*Pi*PolyLog[4, 1 - x] - 3*Pi^2*PolyLog[4, 1 - x] - 
      (67*Log[1 - x]*PolyLog[4, 1 - x])/2 + (36*I)*Pi*Log[1 - x]*
       PolyLog[4, 1 - x] + 18*Log[1 - x]^2*PolyLog[4, 1 - x] + 
      (349*Log[x]*PolyLog[4, 1 - x])/2 - (54*I)*Pi*Log[x]*PolyLog[4, 1 - x] + 
      117*Log[1 - x]*Log[x]*PolyLog[4, 1 - x] - 
      180*Log[x]^2*PolyLog[4, 1 - x] - (3*PolyLog[2, x]*PolyLog[4, 1 - x])/
       2 - (791*PolyLog[4, x])/6 + ((27*I)/2)*Pi*PolyLog[4, x] - 
      4*Pi^2*PolyLog[4, x] + 73*Log[1 - x]*PolyLog[4, x] - 
      (36*I)*Pi*Log[1 - x]*PolyLog[4, x] + (195*Log[1 - x]^2*PolyLog[4, x])/
       2 + 35*Log[x]*PolyLog[4, x] + (39*I)*Pi*Log[x]*PolyLog[4, x] - 
      120*Log[1 - x]*Log[x]*PolyLog[4, x] + (15*Log[x]^2*PolyLog[4, x])/2 - 
      (3*PolyLog[2, x]*PolyLog[4, x])/2 + (165*PolyLog[4, -(x/(1 - x))])/2 + 
      ((11*I)/2)*Pi*PolyLog[4, -(x/(1 - x))] + 
      (9*Pi^2*PolyLog[4, -(x/(1 - x))])/2 + 49*Log[1 - x]*
       PolyLog[4, -(x/(1 - x))] - (36*I)*Pi*Log[1 - x]*
       PolyLog[4, -(x/(1 - x))] + (15*Log[1 - x]^2*PolyLog[4, -(x/(1 - x))])/
       2 - (131*Log[x]*PolyLog[4, -(x/(1 - x))])/2 + 
      (3*I)*Pi*Log[x]*PolyLog[4, -(x/(1 - x))] + 
      (3*Log[x]^2*PolyLog[4, -(x/(1 - x))])/2 + 
      (87*PolyLog[2, x]*PolyLog[4, -(x/(1 - x))])/2 - 
      (39*PolyLog[5, 1 - x])/2 - 120*Log[1 - x]*PolyLog[5, 1 - x] + 
      165*Log[x]*PolyLog[5, 1 - x] - (695*PolyLog[5, x])/12 - 
      ((137*I)/2)*Pi*PolyLog[5, x] - 118*Log[1 - x]*PolyLog[5, x] + 
      63*Log[x]*PolyLog[5, x] - (97*PolyLog[5, -(x/(1 - x))])/2 - 
      18*Log[1 - x]*PolyLog[5, -(x/(1 - x))] + 
      120*Log[x]*PolyLog[5, -(x/(1 - x))] + 9*PolyLog[6, 1 - x] + 
      150*PolyLog[6, x] + 144*PolyLog[6, -(x/(1 - x))] - (1351*Zeta[3])/18 - 
      ((29*I)/12)*Pi*Zeta[3] + (383*Pi^2*Zeta[3])/12 - (13*I)*Pi^3*Zeta[3] + 
      (479*Log[1 - x]*Zeta[3])/4 + (149*Pi^2*Log[1 - x]*Zeta[3])/6 + 
      (181*Log[1 - x]^2*Zeta[3])/4 - (18*I)*Pi*Log[1 - x]^2*Zeta[3] - 
      (19*Log[1 - x]^3*Zeta[3])/6 - (623*Log[x]*Zeta[3])/6 + 
      (5*I)*Pi*Log[x]*Zeta[3] - (49*Pi^2*Log[x]*Zeta[3])/2 - 
      (347*Log[1 - x]*Log[x]*Zeta[3])/2 + (39*I)*Pi*Log[1 - x]*Log[x]*
       Zeta[3] - 103*Log[1 - x]^2*Log[x]*Zeta[3] + (279*Log[x]^2*Zeta[3])/4 - 
      ((3*I)/2)*Pi*Log[x]^2*Zeta[3] + (243*Log[1 - x]*Log[x]^2*Zeta[3])/2 - 
      (Log[x]^3*Zeta[3])/2 + (239*PolyLog[2, x]*Zeta[3])/12 - 
      ((25*I)/2)*Pi*PolyLog[2, x]*Zeta[3] + 
      (11*Log[1 - x]*PolyLog[2, x]*Zeta[3])/2 - 18*Log[x]*PolyLog[2, x]*
       Zeta[3] - 11*PolyLog[3, 1 - x]*Zeta[3] - 11*PolyLog[3, x]*Zeta[3] + 
      (5*Zeta[3]^2)/2 - (295*Zeta[5])/4 + (129*I)*Pi*Zeta[5] - 
      (375*Log[1 - x]*Zeta[5])/2 + 156*Log[x]*Zeta[5])) + 
  COLOR[CF^3]*(-1127/64 - ((91*I)/32)*Pi + (1471*Pi^2)/128 - 
    ((7721*I)/144)*Pi^3 - (37637*Pi^4)/8640 - ((4799*I)/4320)*Pi^5 - 
    (218753*Pi^6)/1088640 - (713*Li[{3, 2}, 1, x])/36 + 
    ((49*I)/3)*Pi*Li[{3, 2}, 1, x] + (149*Li[{3, 2}, 1 - x, 1])/3 - 
    (7*I)*Pi*Li[{3, 2}, 1 - x, 1] + (703*Li[{3, 2}, x, 1])/12 - 
    (13*I)*Pi*Li[{3, 2}, x, 1] - (13*Li[{3, 3}, 1 - x, 1])/6 + 
    20*Li[{3, 3}, x, 1] + (13*Li[{3, 3}, -(x/(1 - x)), 1])/3 - 
    Li[{4, 2}, 1 - x, 1]/2 + 17*Li[{4, 2}, x, 1] + 5*Li[{2, 2, 2}, x, 1, 1] + 
    (775*Log[1 - x])/24 + ((2249*I)/96)*Pi*Log[1 - x] + 
    (345*Pi^2*Log[1 - x])/8 + ((4163*I)/144)*Pi^3*Log[1 - x] + 
    (25*Pi^4*Log[1 - x])/24 - ((599*I)/1440)*Pi^5*Log[1 - x] + 
    (4*Li[{3, 2}, 1, x]*Log[1 - x])/3 - 2*Li[{3, 2}, 1 - x, 1]*Log[1 - x] - 
    7*Li[{3, 2}, x, 1]*Log[1 - x] + (4865*Log[1 - x]^2)/192 - 
    ((377*I)/6)*Pi*Log[1 - x]^2 + (4679*Pi^2*Log[1 - x]^2)/288 - 
    ((107*I)/16)*Pi^3*Log[1 - x]^2 - (1273*Pi^4*Log[1 - x]^2)/8640 - 
    (1295*Log[1 - x]^3)/72 + ((907*I)/72)*Pi*Log[1 - x]^3 - 
    (479*Pi^2*Log[1 - x]^3)/72 + ((5*I)/24)*Pi^3*Log[1 - x]^3 + 
    (677*Log[1 - x]^4)/96 - ((31*I)/36)*Pi*Log[1 - x]^4 - 
    (167*Pi^2*Log[1 - x]^4)/864 - (1319*Log[1 - x]^5)/720 + 
    ((11*I)/40)*Pi*Log[1 - x]^5 - (427*Log[1 - x]^6)/2160 + 
    FF[x^(-2)]*(-(Pi^2*Log[1 - x]^2)/2 + (I/2)*Pi*Log[1 - x]^3 + 
      Log[1 - x]^4/8) - (4895*Log[x])/192 + ((691*I)/24)*Pi*Log[x] + 
    (4571*Pi^2*Log[x])/288 + ((3103*I)/144)*Pi^3*Log[x] + 
    (72979*Pi^4*Log[x])/8640 - ((19*I)/360)*Pi^5*Log[x] + 
    25*Li[{3, 2}, 1, x]*Log[x] - 5*Li[{3, 2}, 1 - x, 1]*Log[x] - 
    16*Li[{3, 2}, x, 1]*Log[x] - (115*Log[1 - x]*Log[x])/4 + 
    ((1709*I)/24)*Pi*Log[1 - x]*Log[x] - (153*Pi^2*Log[1 - x]*Log[x])/4 - 
    ((451*I)/72)*Pi^3*Log[1 - x]*Log[x] - (173*Pi^4*Log[1 - x]*Log[x])/120 - 
    (1279*Log[1 - x]^2*Log[x])/12 - ((299*I)/8)*Pi*Log[1 - x]^2*Log[x] + 
    (377*Pi^2*Log[1 - x]^2*Log[x])/72 - I*Pi^3*Log[1 - x]^2*Log[x] - 
    (1985*Log[1 - x]^3*Log[x])/36 + ((161*I)/12)*Pi*Log[1 - x]^3*Log[x] + 
    (9*Pi^2*Log[1 - x]^3*Log[x])/8 + (127*Log[1 - x]^4*Log[x])/9 - 
    ((31*I)/24)*Pi*Log[1 - x]^4*Log[x] + (257*Log[1 - x]^5*Log[x])/180 + 
    (1471*Log[x]^2)/48 - ((335*I)/12)*Pi*Log[x]^2 - (551*Pi^2*Log[x]^2)/144 - 
    ((607*I)/48)*Pi^3*Log[x]^2 - (137*Pi^4*Log[x]^2)/120 + 
    (1955*Log[1 - x]*Log[x]^2)/48 + ((95*I)/6)*Pi*Log[1 - x]*Log[x]^2 - 
    (647*Pi^2*Log[1 - x]*Log[x]^2)/144 + ((9*I)/2)*Pi^3*Log[1 - x]*Log[x]^2 + 
    (160*Log[1 - x]^2*Log[x]^2)/3 + (19*I)*Pi*Log[1 - x]^2*Log[x]^2 - 
    (35*Pi^2*Log[1 - x]^2*Log[x]^2)/24 - (239*Log[1 - x]^3*Log[x]^2)/72 + 
    ((31*I)/6)*Pi*Log[1 - x]^3*Log[x]^2 - (7*Log[1 - x]^4*Log[x]^2)/2 + 
    (167*Log[x]^3)/72 + ((887*I)/72)*Pi*Log[x]^3 + (67*Pi^2*Log[x]^3)/48 + 
    ((17*I)/18)*Pi^3*Log[x]^3 + (3*Log[1 - x]*Log[x]^3)/4 - 
    ((257*I)/36)*Pi*Log[1 - x]*Log[x]^3 + (13*Pi^2*Log[1 - x]*Log[x]^3)/9 + 
    (107*Log[1 - x]^2*Log[x]^3)/12 - ((9*I)/2)*Pi*Log[1 - x]^2*Log[x]^3 + 
    (199*Log[1 - x]^3*Log[x]^3)/36 + Log[x]^4/6 - ((69*I)/16)*Pi*Log[x]^4 - 
    (5*Pi^2*Log[x]^4)/48 - (67*Log[1 - x]*Log[x]^4)/16 + 
    (I/3)*Pi*Log[1 - x]*Log[x]^4 - (67*Log[1 - x]^2*Log[x]^4)/24 - 
    (9*Log[x]^5)/16 + ((4*I)/15)*Pi*Log[x]^5 + (19*Log[x]^6)/360 - 
    ((1151*I)/24)*Pi*PolyLog[2, x] - 26*Pi^2*PolyLog[2, x] + 
    ((217*I)/72)*Pi^3*PolyLog[2, x] - (23*Pi^4*PolyLog[2, x])/60 - 
    (2381*Log[1 - x]*PolyLog[2, x])/12 - (37*I)*Pi*Log[1 - x]*PolyLog[2, x] - 
    (307*Pi^2*Log[1 - x]*PolyLog[2, x])/36 + (I/4)*Pi^3*Log[1 - x]*
     PolyLog[2, x] - (575*Log[1 - x]^2*PolyLog[2, x])/12 + 
    ((65*I)/3)*Pi*Log[1 - x]^2*PolyLog[2, x] + 
    (25*Pi^2*Log[1 - x]^2*PolyLog[2, x])/24 + 9*Log[1 - x]^3*PolyLog[2, x] + 
    (I/2)*Pi*Log[1 - x]^3*PolyLog[2, x] + (Log[1 - x]^4*PolyLog[2, x])/6 + 
    (3611*Log[x]*PolyLog[2, x])/24 + ((327*I)/4)*Pi*Log[x]*PolyLog[2, x] + 
    (245*Pi^2*Log[x]*PolyLog[2, x])/24 + ((16*I)/3)*Pi^3*Log[x]*
     PolyLog[2, x] + (371*Log[1 - x]*Log[x]*PolyLog[2, x])/6 + 
    (21*I)*Pi*Log[1 - x]*Log[x]*PolyLog[2, x] + 
    (2*Pi^2*Log[1 - x]*Log[x]*PolyLog[2, x])/3 + 
    (75*Log[1 - x]^2*Log[x]*PolyLog[2, x])/4 + (I/2)*Pi*Log[1 - x]^2*Log[x]*
     PolyLog[2, x] - (Log[1 - x]^3*Log[x]*PolyLog[2, x])/3 + 
    (25*Log[x]^2*PolyLog[2, x])/12 - ((181*I)/4)*Pi*Log[x]^2*PolyLog[2, x] - 
    (2*Pi^2*Log[x]^2*PolyLog[2, x])/3 + 
    (199*Log[1 - x]*Log[x]^2*PolyLog[2, x])/12 + (2*I)*Pi*Log[1 - x]*Log[x]^2*
     PolyLog[2, x] - (Log[1 - x]^2*Log[x]^2*PolyLog[2, x])/4 - 
    (83*Log[x]^3*PolyLog[2, x])/4 + ((4*I)/3)*Pi*Log[x]^3*PolyLog[2, x] + 
    (4*Log[1 - x]*Log[x]^3*PolyLog[2, x])/3 - (5*Log[x]^4*PolyLog[2, x])/12 + 
    ((293*I)/12)*Pi*PolyLog[2, x]^2 - (19*Pi^2*PolyLog[2, x]^2)/12 + 
    (149*Log[1 - x]*PolyLog[2, x]^2)/6 + (2*I)*Pi*Log[1 - x]*
     PolyLog[2, x]^2 - (3*Log[1 - x]^2*PolyLog[2, x]^2)/4 - 
    (5*Log[x]*PolyLog[2, x]^2)/12 + ((19*I)/2)*Pi*Log[x]*PolyLog[2, x]^2 + 
    (7*Log[1 - x]*Log[x]*PolyLog[2, x]^2)/2 + 3*Log[x]^2*PolyLog[2, x]^2 - 
    (5*PolyLog[2, x]^3)/6 - (2381*PolyLog[3, 1 - x])/12 - 
    ((59*I)/4)*Pi*PolyLog[3, 1 - x] - (214*Pi^2*PolyLog[3, 1 - x])/9 + 
    ((13*I)/6)*Pi^3*PolyLog[3, 1 - x] - (424*Log[1 - x]*PolyLog[3, 1 - x])/
     3 + (28*I)*Pi*Log[1 - x]*PolyLog[3, 1 - x] + 
    (17*Pi^2*Log[1 - x]*PolyLog[3, 1 - x])/9 + 
    7*Log[1 - x]^2*PolyLog[3, 1 - x] + (2*I)*Pi*Log[1 - x]^2*
     PolyLog[3, 1 - x] + (55*Log[1 - x]^3*PolyLog[3, 1 - x])/18 + 
    (1555*Log[x]*PolyLog[3, 1 - x])/12 + (39*I)*Pi*Log[x]*PolyLog[3, 1 - x] + 
    (11*Pi^2*Log[x]*PolyLog[3, 1 - x])/3 + 
    (182*Log[1 - x]*Log[x]*PolyLog[3, 1 - x])/3 + (2*I)*Pi*Log[1 - x]*Log[x]*
     PolyLog[3, 1 - x] - (43*Log[1 - x]^2*Log[x]*PolyLog[3, 1 - x])/6 + 
    (25*Log[x]^2*PolyLog[3, 1 - x])/2 - (14*I)*Pi*Log[x]^2*
     PolyLog[3, 1 - x] + (9*Log[1 - x]*Log[x]^2*PolyLog[3, 1 - x])/2 - 
    (23*Log[x]^3*PolyLog[3, 1 - x])/3 + (149*PolyLog[2, x]*PolyLog[3, 1 - x])/
     3 - (2*I)*Pi*PolyLog[2, x]*PolyLog[3, 1 - x] + 
    2*Log[1 - x]*PolyLog[2, x]*PolyLog[3, 1 - x] - 
    4*Log[x]*PolyLog[2, x]*PolyLog[3, 1 - x] + (11*PolyLog[3, 1 - x]^2)/12 - 
    (3611*PolyLog[3, x])/24 - ((183*I)/2)*Pi*PolyLog[3, x] - 
    (113*Pi^2*PolyLog[3, x])/8 - ((14*I)/3)*Pi^3*PolyLog[3, x] - 
    (47*Log[1 - x]*PolyLog[3, x])/4 + ((55*I)/2)*Pi*Log[1 - x]*
     PolyLog[3, x] - (4*Pi^2*Log[1 - x]*PolyLog[3, x])/9 + 
    (57*Log[1 - x]^2*PolyLog[3, x])/2 - I*Pi*Log[1 - x]^2*PolyLog[3, x] - 
    (17*Log[1 - x]^3*PolyLog[3, x])/18 - 64*Log[x]*PolyLog[3, x] + 
    ((131*I)/2)*Pi*Log[x]*PolyLog[3, x] - (Pi^2*Log[x]*PolyLog[3, x])/6 - 
    (59*Log[1 - x]*Log[x]*PolyLog[3, x])/2 + (11*I)*Pi*Log[1 - x]*Log[x]*
     PolyLog[3, x] + (4*Log[1 - x]^2*Log[x]*PolyLog[3, x])/3 + 
    49*Log[x]^2*PolyLog[3, x] + (5*I)*Pi*Log[x]^2*PolyLog[3, x] + 
    (3*Log[1 - x]*Log[x]^2*PolyLog[3, x])/2 + (16*Log[x]^3*PolyLog[3, x])/3 - 
    (683*PolyLog[2, x]*PolyLog[3, x])/36 - ((47*I)/3)*Pi*PolyLog[2, x]*
     PolyLog[3, x] - (20*Log[1 - x]*PolyLog[2, x]*PolyLog[3, x])/3 - 
    9*Log[x]*PolyLog[2, x]*PolyLog[3, x] - 
    (16*PolyLog[3, 1 - x]*PolyLog[3, x])/3 - (74*PolyLog[3, x]^2)/3 + 
    (322*PolyLog[4, 1 - x])/3 - (8*I)*Pi*PolyLog[4, 1 - x] + 
    (11*Pi^2*PolyLog[4, 1 - x])/12 + (158*Log[1 - x]*PolyLog[4, 1 - x])/3 - 
    (6*I)*Pi*Log[1 - x]*PolyLog[4, 1 - x] - (1213*Log[x]*PolyLog[4, 1 - x])/
     6 + (23*I)*Pi*Log[x]*PolyLog[4, 1 - x] + 6*Log[1 - x]*Log[x]*
     PolyLog[4, 1 - x] + 19*Log[x]^2*PolyLog[4, 1 - x] - 
    4*PolyLog[2, x]*PolyLog[4, 1 - x] + (610*PolyLog[4, x])/3 + 
    ((47*I)/2)*Pi*PolyLog[4, x] + 7*Pi^2*PolyLog[4, x] - 
    (304*Log[1 - x]*PolyLog[4, x])/3 - (2*I)*Pi*Log[1 - x]*PolyLog[4, x] + 
    (9*Log[1 - x]^2*PolyLog[4, x])/2 - (Log[x]*PolyLog[4, x])/2 - 
    (60*I)*Pi*Log[x]*PolyLog[4, x] + 6*Log[1 - x]*Log[x]*PolyLog[4, x] - 
    (93*Log[x]^2*PolyLog[4, x])/2 + 53*PolyLog[2, x]*PolyLog[4, x] + 
    FF[x]^2*((49*Pi^2)/24 - ((45*I)/4)*Pi^3 - (5143*Pi^4)/720 - 
      (Pi^2*Log[1 - x])/3 + ((145*I)/12)*Pi^3*Log[1 - x] + 
      (49*Log[1 - x]^2)/24 - ((45*I)/4)*Pi*Log[1 - x]^2 - 
      (13*Pi^2*Log[1 - x]^2)/4 - (11*Log[1 - x]^3)/3 + 
      ((137*I)/12)*Pi*Log[1 - x]^3 + (155*Log[1 - x]^4)/48 - 2*Pi^2*Log[x] + 
      ((47*I)/4)*Pi^3*Log[x] - (49*Log[1 - x]*Log[x])/12 + 
      ((45*I)/2)*Pi*Log[1 - x]*Log[x] + (175*Pi^2*Log[1 - x]*Log[x])/12 - 
      3*Log[1 - x]^2*Log[x] - ((121*I)/4)*Pi*Log[1 - x]^2*Log[x] - 
      (143*Log[1 - x]^3*Log[x])/12 + (49*Log[x]^2)/24 - 
      ((45*I)/4)*Pi*Log[x]^2 - (41*Pi^2*Log[x]^2)/12 + 
      7*Log[1 - x]*Log[x]^2 - ((113*I)/4)*Pi*Log[1 - x]*Log[x]^2 - 
      (75*Log[1 - x]^2*Log[x]^2)/8 - (11*Log[x]^3)/3 + 
      ((137*I)/12)*Pi*Log[x]^3 - (131*Log[1 - x]*Log[x]^3)/12 + 
      (155*Log[x]^4)/48 - 10*Log[1 - x]*PolyLog[2, x] - 
      (2*I)*Pi*Log[1 - x]*PolyLog[2, x] - Log[1 - x]^2*PolyLog[2, x] + 
      10*Log[x]*PolyLog[2, x] + (2*I)*Pi*Log[x]*PolyLog[2, x] + 
      Log[x]^2*PolyLog[2, x] - 10*PolyLog[3, 1 - x] - 
      (107*I)*Pi*PolyLog[3, 1 - x] - (121*Log[1 - x]*PolyLog[3, 1 - x])/2 - 
      (93*Log[x]*PolyLog[3, 1 - x])/2 - 10*PolyLog[3, x] - 
      (107*I)*Pi*PolyLog[3, x] - (93*Log[1 - x]*PolyLog[3, x])/2 - 
      (121*Log[x]*PolyLog[3, x])/2 + 119*PolyLog[4, 1 - x] + 
      119*PolyLog[4, x]) + (159*PolyLog[4, -(x/(1 - x))])/2 - 
    ((121*I)/6)*Pi*PolyLog[4, -(x/(1 - x))] + 
    (19*Pi^2*PolyLog[4, -(x/(1 - x))])/6 - 
    (32*Log[1 - x]*PolyLog[4, -(x/(1 - x))])/3 + (6*I)*Pi*Log[1 - x]*
     PolyLog[4, -(x/(1 - x))] - (31*Log[1 - x]^2*PolyLog[4, -(x/(1 - x))])/
     2 - (25*Log[x]*PolyLog[4, -(x/(1 - x))])/2 - 
    (31*I)*Pi*Log[x]*PolyLog[4, -(x/(1 - x))] + 24*Log[1 - x]*Log[x]*
     PolyLog[4, -(x/(1 - x))] - (55*Log[x]^2*PolyLog[4, -(x/(1 - x))])/2 - 
    3*PolyLog[2, x]*PolyLog[4, -(x/(1 - x))] + 
    FF[x]*((-119*Pi^2)/24 + ((97*I)/6)*Pi^3 + (2221*Pi^4)/360 - 
      (239*Log[1 - x])/12 - ((49*I)/2)*Pi*Log[1 - x] - 
      (1115*Pi^2*Log[1 - x])/36 - ((23*I)/2)*Pi^3*Log[1 - x] - 
      (359*Log[1 - x]^2)/24 + ((337*I)/6)*Pi*Log[1 - x]^2 + 
      (29*Pi^2*Log[1 - x]^2)/12 + (401*Log[1 - x]^3)/36 - 
      ((77*I)/6)*Pi*Log[1 - x]^3 - (97*Log[1 - x]^4)/24 + (239*Log[x])/12 + 
      ((49*I)/2)*Pi*Log[x] + (179*Pi^2*Log[x])/12 - ((25*I)/2)*Pi^3*Log[x] + 
      (119*Log[1 - x]*Log[x])/12 + ((8*I)/3)*Pi*Log[1 - x]*Log[x] - 
      10*Pi^2*Log[1 - x]*Log[x] + (815*Log[1 - x]^2*Log[x])/12 + 
      ((49*I)/2)*Pi*Log[1 - x]^2*Log[x] + (65*Log[1 - x]^3*Log[x])/6 + 
      (121*Log[x]^2)/24 - ((19*I)/3)*Pi*Log[x]^2 + (25*Pi^2*Log[x]^2)/12 - 
      (185*Log[1 - x]*Log[x]^2)/12 + ((59*I)/2)*Pi*Log[1 - x]*Log[x]^2 + 
      (13*Log[1 - x]^2*Log[x]^2)/4 + (125*Log[x]^3)/36 - 
      ((79*I)/6)*Pi*Log[x]^3 + (27*Log[1 - x]*Log[x]^3)/2 - 
      (101*Log[x]^4)/24 + (105*I)*Pi*PolyLog[2, x] - (Pi^2*PolyLog[2, x])/3 + 
      (289*Log[1 - x]*PolyLog[2, x])/3 - (4*I)*Pi*Log[1 - x]*PolyLog[2, x] - 
      2*Log[1 - x]^2*PolyLog[2, x] + (26*Log[x]*PolyLog[2, x])/3 + 
      (4*I)*Pi*Log[x]*PolyLog[2, x] + 2*Log[x]^2*PolyLog[2, x] + 
      (289*PolyLog[3, 1 - x])/3 + (84*I)*Pi*PolyLog[3, 1 - x] + 
      49*Log[1 - x]*PolyLog[3, 1 - x] + 35*Log[x]*PolyLog[3, 1 - x] - 
      (26*PolyLog[3, x])/3 + (84*I)*Pi*PolyLog[3, x] + 
      33*Log[1 - x]*PolyLog[3, x] + 51*Log[x]*PolyLog[3, x] - 
      104*PolyLog[4, 1 - x] - 104*PolyLog[4, x] + 
      2*PolyLog[4, -(x/(1 - x))]) + (105*PolyLog[5, 1 - x])/2 - 
    (8*I)*Pi*PolyLog[5, 1 - x] - 26*Log[1 - x]*PolyLog[5, 1 - x] + 
    7*Log[x]*PolyLog[5, 1 - x] - (2117*PolyLog[5, x])/36 + 
    ((139*I)/3)*Pi*PolyLog[5, x] + (70*Log[1 - x]*PolyLog[5, x])/3 + 
    85*Log[x]*PolyLog[5, x] + (333*PolyLog[5, -(x/(1 - x))])/2 + 
    (12*I)*Pi*PolyLog[5, -(x/(1 - x))] - 68*Log[1 - x]*
     PolyLog[5, -(x/(1 - x))] + 54*Log[x]*PolyLog[5, -(x/(1 - x))] + 
    52*PolyLog[6, 1 - x] - 10*PolyLog[6, x] - 96*PolyLog[6, -(x/(1 - x))] - 
    (545*Zeta[3])/12 + (43*I)*Pi*Zeta[3] - (1363*Pi^2*Zeta[3])/72 - 
    ((17*I)/3)*Pi^3*Zeta[3] + (179*Log[1 - x]*Zeta[3])/4 - 
    ((55*I)/2)*Pi*Log[1 - x]*Zeta[3] + (77*Pi^2*Log[1 - x]*Zeta[3])/18 - 
    44*Log[1 - x]^2*Zeta[3] + (6*I)*Pi*Log[1 - x]^2*Zeta[3] + 
    (35*Log[1 - x]^3*Zeta[3])/18 - 21*Log[x]*Zeta[3] - 
    (14*I)*Pi*Log[x]*Zeta[3] + (11*Pi^2*Log[x]*Zeta[3])/6 + 
    (977*Log[1 - x]*Log[x]*Zeta[3])/6 - (21*I)*Pi*Log[1 - x]*Log[x]*Zeta[3] - 
    (40*Log[1 - x]^2*Log[x]*Zeta[3])/3 - (149*Log[x]^2*Zeta[3])/4 + 
    ((19*I)/2)*Pi*Log[x]^2*Zeta[3] - (29*Log[1 - x]*Log[x]^2*Zeta[3])/2 + 
    (20*Log[x]^3*Zeta[3])/3 + (71*PolyLog[2, x]*Zeta[3])/36 + 
    ((8*I)/3)*Pi*PolyLog[2, x]*Zeta[3] - 
    (19*Log[1 - x]*PolyLog[2, x]*Zeta[3])/3 + 9*Log[x]*PolyLog[2, x]*
     Zeta[3] - (59*PolyLog[3, 1 - x]*Zeta[3])/3 - (125*PolyLog[3, x]*Zeta[3])/
     3 + (124*Zeta[3]^2)/3 + FF[x^(-1)]*(Pi^4/3 + (29*I)*Pi*Log[1 - x] - 
      (5*Pi^2*Log[1 - x])/2 + (I/2)*Pi^3*Log[1 - x] + (29*Log[1 - x]^2)/2 - 
      ((115*I)/12)*Pi*Log[1 - x]^2 + (3*Pi^2*Log[1 - x]^2)/4 - 
      (65*Log[1 - x]^3)/12 + ((11*I)/6)*Pi*Log[1 - x]^3 + 
      (5*Log[1 - x]^4)/12 + ((49*I)/3)*Pi*Log[1 - x]*Log[x] + 
      (29*Pi^2*Log[1 - x]*Log[x])/3 + (38*Log[1 - x]^2*Log[x])/3 + 
      I*Pi*Log[1 - x]^2*Log[x] + (17*Log[1 - x]^3*Log[x])/3 - 
      7*Log[1 - x]^2*Log[x]^2 + (9*I)*Pi*PolyLog[2, x] + 
      4*Pi^2*PolyLog[2, x] + 9*Log[1 - x]*PolyLog[2, x] + 
      (2*I)*Pi*Log[1 - x]*PolyLog[2, x] + Log[1 - x]^2*PolyLog[2, x] + 
      9*PolyLog[3, 1 - x] + (3*I)*Pi*PolyLog[3, 1 - x] + 
      31*Log[1 - x]*PolyLog[3, 1 - x] - 28*Log[x]*PolyLog[3, 1 - x] + 
      (2*I)*Pi*PolyLog[3, x] + 2*Log[1 - x]*PolyLog[3, x] - 
      30*PolyLog[4, 1 - x] - 30*PolyLog[4, x] - 30*PolyLog[4, -(x/(1 - x))] - 
      9*Zeta[3] - (3*I)*Pi*Zeta[3] - 31*Log[1 - x]*Zeta[3] + 
      28*Log[x]*Zeta[3]) + (2239*Zeta[5])/12 + (6*I)*Pi*Zeta[5] - 
    (79*Log[1 - x]*Zeta[5])/2 - (19*Log[x]*Zeta[5])/2 + 
    FF[(1 - x)^(-2)]*(((649*I)/72)*Pi^3 - (1063*Pi^4)/270 - 
      ((4997*I)/2160)*Pi^5 - (15079*Pi^6)/22680 + (26*Li[{3, 2}, 1, x])/9 - 
      ((13*I)/3)*Pi*Li[{3, 2}, 1, x] - (68*Li[{3, 2}, 1 - x, 1])/3 - 
      (11*I)*Pi*Li[{3, 2}, 1 - x, 1] - (137*Li[{3, 2}, x, 1])/6 + 
      (7*I)*Pi*Li[{3, 2}, x, 1] + (185*Li[{3, 3}, 1 - x, 1])/6 - 
      (7*Li[{3, 3}, x, 1])/3 + (109*Li[{3, 3}, -(x/(1 - x)), 1])/3 + 
      (67*Li[{4, 2}, 1 - x, 1])/2 + Li[{4, 2}, x, 1] - 
      (25*Li[{2, 2, 2}, x, 1, 1])/2 + ((139*I)/36)*Pi^3*Log[1 - x] - 
      (173*Pi^4*Log[1 - x])/60 + ((911*I)/360)*Pi^5*Log[1 - x] - 
      (365*Li[{3, 2}, 1, x]*Log[1 - x])/3 + 168*Li[{3, 2}, 1 - x, 1]*
       Log[1 - x] + 256*Li[{3, 2}, x, 1]*Log[1 - x] - 
      (325*Pi^2*Log[1 - x]^2)/36 + ((7*I)/12)*Pi^3*Log[1 - x]^2 - 
      (286*Pi^4*Log[1 - x]^2)/135 - (7*Pi^2*Log[1 - x]^3)/6 + 
      ((109*I)/18)*Pi^3*Log[1 - x]^3 - (325*Log[1 - x]^4)/72 - 
      (I/72)*Pi*Log[1 - x]^4 - (1589*Pi^2*Log[1 - x]^4)/216 - 
      (46*Log[1 - x]^5)/45 + ((199*I)/60)*Pi*Log[1 - x]^5 - 
      (167*Log[1 - x]^6)/108 + ((6337*I)/96)*Pi*Log[x] - 
      (277*Pi^2*Log[x])/72 + ((5683*I)/144)*Pi^3*Log[x] + 
      (3653*Pi^4*Log[x])/2160 + ((153*I)/160)*Pi^5*Log[x] + 
      (277*Li[{3, 2}, 1, x]*Log[x])/3 - 179*Li[{3, 2}, 1 - x, 1]*Log[x] - 
      224*Li[{3, 2}, x, 1]*Log[x] + ((127*I)/6)*Pi*Log[1 - x]*Log[x] + 
      (187*Pi^2*Log[1 - x]*Log[x])/36 + ((11*I)/9)*Pi^3*Log[1 - x]*Log[x] + 
      (1207*Pi^4*Log[1 - x]*Log[x])/360 - ((89*I)/6)*Pi*Log[1 - x]^2*Log[x] + 
      (119*Pi^2*Log[1 - x]^2*Log[x])/9 - ((95*I)/12)*Pi^3*Log[1 - x]^2*
       Log[x] + (325*Log[1 - x]^3*Log[x])/18 - ((17*I)/6)*Pi*Log[1 - x]^3*
       Log[x] + (268*Pi^2*Log[1 - x]^3*Log[x])/9 + (215*Log[1 - x]^4*Log[x])/
       36 - ((307*I)/24)*Pi*Log[1 - x]^4*Log[x] + (3553*Log[1 - x]^5*Log[x])/
       360 + (6337*Log[x]^2)/192 - ((1451*I)/24)*Pi*Log[x]^2 + 
      (95*Pi^2*Log[x]^2)/288 - ((449*I)/48)*Pi^3*Log[x]^2 - 
      (1573*Pi^4*Log[x]^2)/192 + (127*Log[1 - x]*Log[x]^2)/12 + 
      (3*I)*Pi*Log[1 - x]*Log[x]^2 + (19*Pi^2*Log[1 - x]*Log[x]^2)/18 - 
      (I/3)*Pi^3*Log[1 - x]*Log[x]^2 - (365*Log[1 - x]^2*Log[x]^2)/24 - 
      ((19*I)/2)*Pi*Log[1 - x]^2*Log[x]^2 - (7*Pi^2*Log[1 - x]^2*Log[x]^2)/
       2 - (235*Log[1 - x]^3*Log[x]^2)/18 + ((3*I)/2)*Pi*Log[1 - x]^3*
       Log[x]^2 - (153*Log[1 - x]^4*Log[x]^2)/8 - (301*Log[x]^3)/9 + 
      ((142*I)/9)*Pi*Log[x]^3 + (49*Pi^2*Log[x]^3)/36 + 
      ((253*I)/72)*Pi^3*Log[x]^3 + (11*Log[1 - x]*Log[x]^3)/6 - 
      ((41*I)/18)*Pi*Log[1 - x]*Log[x]^3 - (25*Pi^2*Log[1 - x]*Log[x]^3)/18 - 
      (17*Log[1 - x]^2*Log[x]^3)/8 + I*Pi*Log[1 - x]^2*Log[x]^3 - 
      (47*Log[1 - x]^3*Log[x]^3)/12 + (163*Log[x]^4)/48 - 
      ((119*I)/48)*Pi*Log[x]^4 - (19*Pi^2*Log[x]^4)/96 - 
      (7*Log[1 - x]*Log[x]^4)/8 + (25*Log[1 - x]^2*Log[x]^4)/6 + 
      (7*Log[x]^5)/40 + ((23*I)/24)*Pi*Log[x]^5 + (29*Log[x]^6)/144 - 
      ((649*I)/12)*Pi*PolyLog[2, x] - (Pi^2*PolyLog[2, x])/6 + 
      ((130*I)/9)*Pi^3*PolyLog[2, x] - (53*Pi^4*PolyLog[2, x])/180 - 
      ((139*I)/6)*Pi*Log[1 - x]*PolyLog[2, x] + 
      (383*Pi^2*Log[1 - x]*PolyLog[2, x])/18 - (17*I)*Pi^3*Log[1 - x]*
       PolyLog[2, x] - ((11*I)/3)*Pi*Log[1 - x]^2*PolyLog[2, x] - 
      (56*Pi^2*Log[1 - x]^2*PolyLog[2, x])/3 - ((4*I)/3)*Pi*Log[1 - x]^3*
       PolyLog[2, x] - (67*Log[1 - x]^4*PolyLog[2, x])/12 - 
      (649*Log[x]*PolyLog[2, x])/12 + ((293*I)/4)*Pi*Log[x]*PolyLog[2, x] + 
      (25*Pi^2*Log[x]*PolyLog[2, x])/6 - (I/12)*Pi^3*Log[x]*PolyLog[2, x] - 
      (139*Log[1 - x]*Log[x]*PolyLog[2, x])/6 - ((45*I)/2)*Pi*Log[1 - x]*
       Log[x]*PolyLog[2, x] + (106*Pi^2*Log[1 - x]*Log[x]*PolyLog[2, x])/3 - 
      15*Log[1 - x]^2*Log[x]*PolyLog[2, x] + ((27*I)/2)*Pi*Log[1 - x]^2*
       Log[x]*PolyLog[2, x] + 54*Log[1 - x]^3*Log[x]*PolyLog[2, x] + 
      (1085*Log[x]^2*PolyLog[2, x])/24 - ((21*I)/4)*Pi*Log[x]^2*
       PolyLog[2, x] - (197*Pi^2*Log[x]^2*PolyLog[2, x])/24 - 
      (91*Log[1 - x]*Log[x]^2*PolyLog[2, x])/12 + (2*I)*Pi*Log[1 - x]*
       Log[x]^2*PolyLog[2, x] - (197*Log[1 - x]^2*Log[x]^2*PolyLog[2, x])/4 - 
      (4*Log[x]^3*PolyLog[2, x])/3 - ((5*I)/2)*Pi*Log[x]^3*PolyLog[2, x] + 
      (25*Log[1 - x]*Log[x]^3*PolyLog[2, x])/3 - (23*Log[x]^4*PolyLog[2, x])/
       8 - ((221*I)/12)*Pi*PolyLog[2, x]^2 + (85*Pi^2*PolyLog[2, x]^2)/12 - 
      (34*Log[1 - x]*PolyLog[2, x]^2)/3 + ((35*I)/2)*Pi*Log[1 - x]*
       PolyLog[2, x]^2 + 19*Log[1 - x]^2*PolyLog[2, x]^2 - 
      (85*Log[x]*PolyLog[2, x]^2)/12 - (5*I)*Pi*Log[x]*PolyLog[2, x]^2 - 
      (41*Log[1 - x]*Log[x]*PolyLog[2, x]^2)/2 + 
      (31*Log[x]^2*PolyLog[2, x]^2)/4 + (25*PolyLog[2, x]^3)/12 - 
      ((187*I)/6)*Pi*PolyLog[3, 1 - x] + (389*Pi^2*PolyLog[3, 1 - x])/18 - 
      ((79*I)/6)*Pi^3*PolyLog[3, 1 - x] - (10*I)*Pi*Log[1 - x]*
       PolyLog[3, 1 - x] - (299*Pi^2*Log[1 - x]*PolyLog[3, 1 - x])/18 - 
      (4*I)*Pi*Log[1 - x]^2*PolyLog[3, 1 - x] + 
      (109*Log[1 - x]^3*PolyLog[3, 1 - x])/18 - 
      (187*Log[x]*PolyLog[3, 1 - x])/6 - ((35*I)/2)*Pi*Log[x]*
       PolyLog[3, 1 - x] + (281*Pi^2*Log[x]*PolyLog[3, 1 - x])/6 - 
      (98*Log[1 - x]*Log[x]*PolyLog[3, 1 - x])/3 + (4*I)*Pi*Log[1 - x]*Log[x]*
       PolyLog[3, 1 - x] + (737*Log[1 - x]^2*Log[x]*PolyLog[3, 1 - x])/6 - 
      (15*Log[x]^2*PolyLog[3, 1 - x])/4 + (2*I)*Pi*Log[x]^2*
       PolyLog[3, 1 - x] - (335*Log[1 - x]*Log[x]^2*PolyLog[3, 1 - x])/2 + 
      (25*Log[x]^3*PolyLog[3, 1 - x])/3 - 
      (68*PolyLog[2, x]*PolyLog[3, 1 - x])/3 + (12*I)*Pi*PolyLog[2, x]*
       PolyLog[3, 1 - x] + 122*Log[1 - x]*PolyLog[2, x]*PolyLog[3, 1 - x] - 
      110*Log[x]*PolyLog[2, x]*PolyLog[3, 1 - x] - (679*PolyLog[3, 1 - x]^2)/
       12 + (649*PolyLog[3, x])/12 - ((266*I)/3)*Pi*PolyLog[3, x] + 
      (5*Pi^2*PolyLog[3, x])/2 - ((5*I)/3)*Pi^3*PolyLog[3, x] + 
      (301*Log[1 - x]*PolyLog[3, x])/3 + (12*I)*Pi*Log[1 - x]*PolyLog[3, x] + 
      (319*Pi^2*Log[1 - x]*PolyLog[3, x])/18 + 
      (47*Log[1 - x]^2*PolyLog[3, x])/2 - (47*I)*Pi*Log[1 - x]^2*
       PolyLog[3, x] - (389*Log[1 - x]^3*PolyLog[3, x])/18 - 
      183*Log[x]*PolyLog[3, x] - (45*I)*Pi*Log[x]*PolyLog[3, x] + 
      (25*Pi^2*Log[x]*PolyLog[3, x])/3 - 56*Log[1 - x]*Log[x]*PolyLog[3, x] - 
      (21*I)*Pi*Log[1 - x]*Log[x]*PolyLog[3, x] - 
      (50*Log[1 - x]^2*Log[x]*PolyLog[3, x])/3 + (23*Log[x]^2*PolyLog[3, x])/
       2 + (35*I)*Pi*Log[x]^2*PolyLog[3, x] - 
      (93*Log[1 - x]*Log[x]^2*PolyLog[3, x])/2 + 25*Log[x]^3*PolyLog[3, x] + 
      (307*PolyLog[2, x]*PolyLog[3, x])/18 - ((91*I)/3)*Pi*PolyLog[2, x]*
       PolyLog[3, x] - (170*Log[1 - x]*PolyLog[2, x]*PolyLog[3, x])/3 + 
      (79*Log[x]*PolyLog[2, x]*PolyLog[3, x])/3 - 
      (316*PolyLog[3, 1 - x]*PolyLog[3, x])/3 - (21*PolyLog[3, x]^2)/2 + 
      (325*PolyLog[4, 1 - x])/3 + (13*I)*Pi*PolyLog[4, 1 - x] + 
      (37*Pi^2*PolyLog[4, 1 - x])/3 + (121*Log[1 - x]*PolyLog[4, 1 - x])/3 - 
      (86*I)*Pi*Log[1 - x]*PolyLog[4, 1 - x] - 83*Log[1 - x]^2*
       PolyLog[4, 1 - x] + (59*Log[x]*PolyLog[4, 1 - x])/3 - 
      (3*I)*Pi*Log[x]*PolyLog[4, 1 - x] - 483*Log[1 - x]*Log[x]*
       PolyLog[4, 1 - x] + 479*Log[x]^2*PolyLog[4, 1 - x] - 
      34*PolyLog[2, x]*PolyLog[4, 1 - x] + (669*PolyLog[4, x])/4 + 
      (37*I)*Pi*PolyLog[4, x] + (173*Pi^2*PolyLog[4, x])/12 + 
      (109*Log[1 - x]*PolyLog[4, x])/3 + (22*I)*Pi*Log[1 - x]*PolyLog[4, x] - 
      (739*Log[1 - x]^2*PolyLog[4, x])/2 + 56*Log[x]*PolyLog[4, x] - 
      (104*I)*Pi*Log[x]*PolyLog[4, x] + 358*Log[1 - x]*Log[x]*PolyLog[4, x] - 
      (67*Log[x]^2*PolyLog[4, x])/2 - 33*PolyLog[2, x]*PolyLog[4, x] - 
      (325*PolyLog[4, -(x/(1 - x))])/3 - (I/3)*Pi*PolyLog[4, -(x/(1 - x))] - 
      (Pi^2*PolyLog[4, -(x/(1 - x))])/6 - 
      (121*Log[1 - x]*PolyLog[4, -(x/(1 - x))])/3 + (94*I)*Pi*Log[1 - x]*
       PolyLog[4, -(x/(1 - x))] + (57*Log[1 - x]^2*PolyLog[4, -(x/(1 - x))])/
       2 + 61*Log[x]*PolyLog[4, -(x/(1 - x))] + (21*I)*Pi*Log[x]*
       PolyLog[4, -(x/(1 - x))] - 72*Log[1 - x]*Log[x]*
       PolyLog[4, -(x/(1 - x))] + (93*Log[x]^2*PolyLog[4, -(x/(1 - x))])/2 - 
      134*PolyLog[2, x]*PolyLog[4, -(x/(1 - x))] - 79*PolyLog[5, 1 - x] + 
      (64*I)*Pi*PolyLog[5, 1 - x] + 502*Log[1 - x]*PolyLog[5, 1 - x] - 
      387*Log[x]*PolyLog[5, 1 - x] - (1099*PolyLog[5, x])/9 + 
      ((425*I)/3)*Pi*PolyLog[5, x] + (1171*Log[1 - x]*PolyLog[5, x])/3 - 
      (875*Log[x]*PolyLog[5, x])/3 - 79*PolyLog[5, -(x/(1 - x))] + 
      (72*I)*Pi*PolyLog[5, -(x/(1 - x))] + 284*Log[1 - x]*
       PolyLog[5, -(x/(1 - x))] - 430*Log[x]*PolyLog[5, -(x/(1 - x))] - 
      99*PolyLog[6, 1 - x] + 17*PolyLog[6, x] - 
      228*PolyLog[6, -(x/(1 - x))] - (649*Zeta[3])/12 + 
      ((266*I)/3)*Pi*Zeta[3] + (91*Pi^2*Zeta[3])/18 - 
      ((7*I)/6)*Pi^3*Zeta[3] - (301*Log[1 - x]*Zeta[3])/3 - 
      (12*I)*Pi*Log[1 - x]*Zeta[3] - (1327*Pi^2*Log[1 - x]*Zeta[3])/18 - 
      (47*Log[1 - x]^2*Zeta[3])/2 + (47*I)*Pi*Log[1 - x]^2*Zeta[3] + 
      (389*Log[1 - x]^3*Zeta[3])/18 + 183*Log[x]*Zeta[3] + 
      ((15*I)/2)*Pi*Log[x]*Zeta[3] + (113*Pi^2*Log[x]*Zeta[3])/2 + 
      (32*Log[1 - x]*Log[x]*Zeta[3])/3 - I*Pi*Log[1 - x]*Log[x]*Zeta[3] + 
      (1058*Log[1 - x]^2*Log[x]*Zeta[3])/3 - (121*Log[x]^2*Zeta[3])/4 - 
      ((15*I)/2)*Pi*Log[x]^2*Zeta[3] - (623*Log[1 - x]*Log[x]^2*Zeta[3])/2 - 
      (25*Log[x]^3*Zeta[3])/3 - (23*PolyLog[2, x]*Zeta[3])/9 + 
      ((118*I)/3)*Pi*PolyLog[2, x]*Zeta[3] - 
      (31*Log[1 - x]*PolyLog[2, x]*Zeta[3])/3 + 
      (149*Log[x]*PolyLog[2, x]*Zeta[3])/3 + (115*PolyLog[3, 1 - x]*Zeta[3])/
       3 - (53*PolyLog[3, x]*Zeta[3])/3 + (85*Zeta[3]^2)/3 + 
      (149*Zeta[5])/12 - (127*I)*Pi*Zeta[5] + (1133*Log[1 - x]*Zeta[5])/2 - 
      (967*Log[x]*Zeta[5])/2) + FF[(1 - x)^(-1)]*(5/4 + ((3337*I)/96)*Pi - 
      (3503*Pi^2)/144 + ((8549*I)/144)*Pi^3 + (1013*Pi^4)/108 + 
      ((4529*I)/1440)*Pi^5 + (283*Pi^6)/420 - (89*Li[{3, 2}, 1, x])/6 - 
      (12*I)*Pi*Li[{3, 2}, 1, x] - 3*Li[{3, 2}, 1 - x, 1] + 
      (42*I)*Pi*Li[{3, 2}, 1 - x, 1] + (23*Li[{3, 2}, x, 1])/2 + 
      (30*I)*Pi*Li[{3, 2}, x, 1] - 20*Li[{3, 3}, 1 - x, 1] - 
      9*Li[{3, 3}, x, 1] - 42*Li[{3, 3}, -(x/(1 - x)), 1] - 
      30*Li[{4, 2}, 1 - x, 1] - 15*Li[{4, 2}, x, 1] + 
      (15*Li[{2, 2, 2}, x, 1, 1])/2 - (3*Log[1 - x])/8 + 
      ((323*I)/6)*Pi*Log[1 - x] + (109*Pi^2*Log[1 - x])/36 - 
      ((431*I)/12)*Pi^3*Log[1 - x] + (13*Pi^4*Log[1 - x])/40 - 
      ((49*I)/20)*Pi^5*Log[1 - x] + 125*Li[{3, 2}, 1, x]*Log[1 - x] - 
      156*Li[{3, 2}, 1 - x, 1]*Log[1 - x] - 249*Li[{3, 2}, x, 1]*Log[1 - x] - 
      Log[1 - x]^2/8 + ((26*I)/3)*Pi*Log[1 - x]^2 - (343*Pi^2*Log[1 - x]^2)/
       24 + ((251*I)/12)*Pi^3*Log[1 - x]^2 + (187*Pi^4*Log[1 - x]^2)/120 - 
      ((5*I)/9)*Pi*Log[1 - x]^3 + (499*Pi^2*Log[1 - x]^3)/36 - 
      ((17*I)/3)*Pi^3*Log[1 - x]^3 + (467*Log[1 - x]^4)/144 + 
      ((23*I)/8)*Pi*Log[1 - x]^4 + (63*Pi^2*Log[1 - x]^4)/8 + 
      (437*Log[1 - x]^5)/120 - ((27*I)/10)*Pi*Log[1 - x]^5 + 
      (55*Log[1 - x]^6)/24 + (3337*Log[x])/96 - ((509*I)/8)*Pi*Log[x] - 
      (575*Pi^2*Log[x])/144 - ((2165*I)/36)*Pi^3*Log[x] - 
      (14687*Pi^4*Log[x])/1440 - ((5*I)/12)*Pi^5*Log[x] - 
      122*Li[{3, 2}, 1, x]*Log[x] + 198*Li[{3, 2}, 1 - x, 1]*Log[x] + 
      264*Li[{3, 2}, x, 1]*Log[x] + (649*Log[1 - x]*Log[x])/12 - 
      ((1363*I)/12)*Pi*Log[1 - x]*Log[x] + (1289*Pi^2*Log[1 - x]*Log[x])/36 + 
      ((125*I)/12)*Pi^3*Log[1 - x]*Log[x] - (37*Pi^4*Log[1 - x]*Log[x])/12 + 
      (715*Log[1 - x]^2*Log[x])/12 + ((565*I)/12)*Pi*Log[1 - x]^2*Log[x] - 
      (307*Pi^2*Log[1 - x]^2*Log[x])/12 + (9*I)*Pi^3*Log[1 - x]^2*Log[x] + 
      (419*Log[1 - x]^3*Log[x])/12 - ((127*I)/3)*Pi*Log[1 - x]^3*Log[x] - 
      (175*Pi^2*Log[1 - x]^3*Log[x])/6 - (121*Log[1 - x]^4*Log[x])/3 + 
      ((39*I)/4)*Pi*Log[1 - x]^4*Log[x] - (133*Log[1 - x]^5*Log[x])/10 - 
      (3077*Log[x]^2)/48 + (82*I)*Pi*Log[x]^2 + (631*Pi^2*Log[x]^2)/144 + 
      ((183*I)/8)*Pi^3*Log[x]^2 + (577*Pi^4*Log[x]^2)/60 - 
      (1517*Log[1 - x]*Log[x]^2)/24 - ((199*I)/12)*Pi*Log[1 - x]*Log[x]^2 + 
      (107*Pi^2*Log[1 - x]*Log[x]^2)/8 + I*Pi^3*Log[1 - x]*Log[x]^2 - 
      (401*Log[1 - x]^2*Log[x]^2)/8 - (14*I)*Pi*Log[1 - x]^2*Log[x]^2 + 
      (19*Pi^2*Log[1 - x]^2*Log[x]^2)/4 + (149*Log[1 - x]^3*Log[x]^2)/4 + 
      I*Pi*Log[1 - x]^3*Log[x]^2 + (169*Log[1 - x]^4*Log[x]^2)/8 + 
      (117*Log[x]^3)/4 - ((517*I)/18)*Pi*Log[x]^3 - (239*Pi^2*Log[x]^3)/72 - 
      ((13*I)/3)*Pi^3*Log[x]^3 - (17*Log[1 - x]*Log[x]^3)/6 + 
      ((67*I)/6)*Pi*Log[1 - x]*Log[x]^3 + 2*Pi^2*Log[1 - x]*Log[x]^3 - 
      (71*Log[1 - x]^2*Log[x]^3)/3 - (3*I)*Pi*Log[1 - x]^2*Log[x]^3 + 
      (9*Log[1 - x]^3*Log[x]^3)/2 - (55*Log[x]^4)/16 + 
      ((181*I)/24)*Pi*Log[x]^4 + (Pi^2*Log[x]^4)/8 + (51*Log[1 - x]*Log[x]^4)/
       8 - 6*Log[1 - x]^2*Log[x]^4 + (23*Log[x]^5)/40 - 
      ((11*I)/10)*Pi*Log[x]^5 - (7*Log[x]^6)/30 - 
      ((46*I)/3)*Pi*PolyLog[2, x] + (185*Pi^2*PolyLog[2, x])/12 - 
      ((187*I)/12)*Pi^3*PolyLog[2, x] + (53*Pi^4*PolyLog[2, x])/60 + 
      (611*Log[1 - x]*PolyLog[2, x])/6 + ((571*I)/6)*Pi*Log[1 - x]*
       PolyLog[2, x] - (31*Pi^2*Log[1 - x]*PolyLog[2, x])/2 + 
      (13*I)*Pi^3*Log[1 - x]*PolyLog[2, x] + (415*Log[1 - x]^2*PolyLog[2, x])/
       6 - ((123*I)/2)*Pi*Log[1 - x]^2*PolyLog[2, x] + 
      (79*Pi^2*Log[1 - x]^2*PolyLog[2, x])/4 - 34*Log[1 - x]^3*
       PolyLog[2, x] + (47*Log[1 - x]^4*PolyLog[2, x])/8 - 
      (703*Log[x]*PolyLog[2, x])/6 - ((357*I)/2)*Pi*Log[x]*PolyLog[2, x] - 
      (55*Pi^2*Log[x]*PolyLog[2, x])/4 - (3*I)*Pi^3*Log[x]*PolyLog[2, x] - 
      (385*Log[1 - x]*Log[x]*PolyLog[2, x])/6 - 39*Pi^2*Log[1 - x]*Log[x]*
       PolyLog[2, x] + 39*Log[1 - x]^2*Log[x]*PolyLog[2, x] - 
      (3*I)*Pi*Log[1 - x]^2*Log[x]*PolyLog[2, x] - 
      (115*Log[1 - x]^3*Log[x]*PolyLog[2, x])/2 - 
      (569*Log[x]^2*PolyLog[2, x])/12 + ((107*I)/2)*Pi*Log[x]^2*
       PolyLog[2, x] + 8*Pi^2*Log[x]^2*PolyLog[2, x] - 
      (81*Log[1 - x]*Log[x]^2*PolyLog[2, x])/2 - (6*I)*Pi*Log[1 - x]*Log[x]^2*
       PolyLog[2, x] + 60*Log[1 - x]^2*Log[x]^2*PolyLog[2, x] + 
      (155*Log[x]^3*PolyLog[2, x])/6 + (2*I)*Pi*Log[x]^3*PolyLog[2, x] - 
      12*Log[1 - x]*Log[x]^3*PolyLog[2, x] + 3*Log[x]^4*PolyLog[2, x] - 
      (18*I)*Pi*PolyLog[2, x]^2 - (13*Pi^2*PolyLog[2, x]^2)/2 - 
      (3*Log[1 - x]*PolyLog[2, x]^2)/2 - (15*I)*Pi*Log[1 - x]*
       PolyLog[2, x]^2 - 21*Log[1 - x]^2*PolyLog[2, x]^2 - 
      (33*Log[x]*PolyLog[2, x]^2)/2 + 27*Log[1 - x]*Log[x]*PolyLog[2, x]^2 - 
      (27*Log[x]^2*PolyLog[2, x]^2)/2 - (5*PolyLog[2, x]^3)/4 + 
      (611*PolyLog[3, 1 - x])/6 + ((146*I)/3)*Pi*PolyLog[3, 1 - x] + 
      (5*Pi^2*PolyLog[3, 1 - x])/3 + (7*I)*Pi^3*PolyLog[3, 1 - x] + 
      (457*Log[1 - x]*PolyLog[3, 1 - x])/3 - (78*I)*Pi*Log[1 - x]*
       PolyLog[3, 1 - x] + 15*Pi^2*Log[1 - x]*PolyLog[3, 1 - x] - 
      64*Log[1 - x]^2*PolyLog[3, 1 - x] - 7*Log[1 - x]^3*PolyLog[3, 1 - x] - 
      (374*Log[x]*PolyLog[3, 1 - x])/3 - (32*I)*Pi*Log[x]*PolyLog[3, 1 - x] - 
      51*Pi^2*Log[x]*PolyLog[3, 1 - x] + 47*Log[1 - x]*Log[x]*
       PolyLog[3, 1 - x] + (30*I)*Pi*Log[1 - x]*Log[x]*PolyLog[3, 1 - x] - 
      117*Log[1 - x]^2*Log[x]*PolyLog[3, 1 - x] - 
      41*Log[x]^2*PolyLog[3, 1 - x] - (6*I)*Pi*Log[x]^2*PolyLog[3, 1 - x] + 
      192*Log[1 - x]*Log[x]^2*PolyLog[3, 1 - x] - 
      12*Log[x]^3*PolyLog[3, 1 - x] - 3*PolyLog[2, x]*PolyLog[3, 1 - x] + 
      (6*I)*Pi*PolyLog[2, x]*PolyLog[3, 1 - x] - 120*Log[1 - x]*PolyLog[2, x]*
       PolyLog[3, 1 - x] + 126*Log[x]*PolyLog[2, x]*PolyLog[3, 1 - x] + 
      49*PolyLog[3, 1 - x]^2 + (703*PolyLog[3, x])/6 + 
      ((763*I)/6)*Pi*PolyLog[3, x] + (61*Pi^2*PolyLog[3, x])/4 + 
      (5*I)*Pi^3*PolyLog[3, x] - (415*Log[1 - x]*PolyLog[3, x])/3 - 
      (65*I)*Pi*Log[1 - x]*PolyLog[3, x] - 16*Pi^2*Log[1 - x]*PolyLog[3, x] - 
      64*Log[1 - x]^2*PolyLog[3, x] + (30*I)*Pi*Log[1 - x]^2*PolyLog[3, x] + 
      11*Log[1 - x]^3*PolyLog[3, x] + 246*Log[x]*PolyLog[3, x] - 
      (31*I)*Pi*Log[x]*PolyLog[3, x] - 7*Pi^2*Log[x]*PolyLog[3, x] + 
      81*Log[1 - x]*Log[x]*PolyLog[3, x] + (30*I)*Pi*Log[1 - x]*Log[x]*
       PolyLog[3, x] + 33*Log[1 - x]^2*Log[x]*PolyLog[3, x] - 
      65*Log[x]^2*PolyLog[3, x] - (42*I)*Pi*Log[x]^2*PolyLog[3, x] + 
      39*Log[1 - x]*Log[x]^2*PolyLog[3, x] - 28*Log[x]^3*PolyLog[3, x] + 
      (109*PolyLog[2, x]*PolyLog[3, x])/6 + (30*I)*Pi*PolyLog[2, x]*
       PolyLog[3, x] + 56*Log[1 - x]*PolyLog[2, x]*PolyLog[3, x] - 
      26*Log[x]*PolyLog[2, x]*PolyLog[3, x] + 114*PolyLog[3, 1 - x]*
       PolyLog[3, x] + (57*PolyLog[3, x]^2)/2 - (1465*PolyLog[4, 1 - x])/6 - 
      (5*I)*Pi*PolyLog[4, 1 - x] - 4*Pi^2*PolyLog[4, 1 - x] - 
      72*Log[1 - x]*PolyLog[4, 1 - x] + (60*I)*Pi*Log[1 - x]*
       PolyLog[4, 1 - x] + 54*Log[1 - x]^2*PolyLog[4, 1 - x] + 
      94*Log[x]*PolyLog[4, 1 - x] - (84*I)*Pi*Log[x]*PolyLog[4, 1 - x] + 
      450*Log[1 - x]*Log[x]*PolyLog[4, 1 - x] - 
      549*Log[x]^2*PolyLog[4, 1 - x] + 15*PolyLog[2, x]*PolyLog[4, 1 - x] - 
      (958*PolyLog[4, x])/3 - (47*I)*Pi*PolyLog[4, x] - 
      16*Pi^2*PolyLog[4, x] + 32*Log[1 - x]*PolyLog[4, x] - 
      (84*I)*Pi*Log[1 - x]*PolyLog[4, x] + 342*Log[1 - x]^2*PolyLog[4, x] - 
      51*Log[x]*PolyLog[4, x] + (132*I)*Pi*Log[x]*PolyLog[4, x] - 
      396*Log[1 - x]*Log[x]*PolyLog[4, x] + 51*Log[x]^2*PolyLog[4, x] + 
      3*PolyLog[2, x]*PolyLog[4, x] + (467*PolyLog[4, -(x/(1 - x))])/6 + 
      (61*I)*Pi*PolyLog[4, -(x/(1 - x))] - 3*Pi^2*PolyLog[4, -(x/(1 - x))] + 
      78*Log[1 - x]*PolyLog[4, -(x/(1 - x))] - (60*I)*Pi*Log[1 - x]*
       PolyLog[4, -(x/(1 - x))] + 9*Log[1 - x]^2*PolyLog[4, -(x/(1 - x))] - 
      35*Log[x]*PolyLog[4, -(x/(1 - x))] - (30*I)*Pi*Log[x]*
       PolyLog[4, -(x/(1 - x))] + 48*Log[1 - x]*Log[x]*
       PolyLog[4, -(x/(1 - x))] - 39*Log[x]^2*PolyLog[4, -(x/(1 - x))] + 
      141*PolyLog[2, x]*PolyLog[4, -(x/(1 - x))] + 115*PolyLog[5, 1 - x] + 
      (24*I)*Pi*PolyLog[5, 1 - x] - 420*Log[1 - x]*PolyLog[5, 1 - x] + 
      444*Log[x]*PolyLog[5, 1 - x] + (1327*PolyLog[5, x])/6 - 
      (108*I)*Pi*PolyLog[5, x] - 373*Log[1 - x]*PolyLog[5, x] + 
      286*Log[x]*PolyLog[5, x] - 47*PolyLog[5, -(x/(1 - x))] + 
      (24*I)*Pi*PolyLog[5, -(x/(1 - x))] - 168*Log[1 - x]*
       PolyLog[5, -(x/(1 - x))] + 444*Log[x]*PolyLog[5, -(x/(1 - x))] + 
      48*PolyLog[6, 1 - x] - 6*PolyLog[6, x] + 330*PolyLog[6, -(x/(1 - x))] + 
      (1579*Zeta[3])/12 - ((356*I)/3)*Pi*Zeta[3] + (16*Pi^2*Zeta[3])/3 - 
      (12*I)*Pi^3*Zeta[3] + (287*Log[1 - x]*Zeta[3])/6 + 
      (56*I)*Pi*Log[1 - x]*Zeta[3] + 68*Pi^2*Log[1 - x]*Zeta[3] + 
      (195*Log[1 - x]^2*Zeta[3])/2 - (30*I)*Pi*Log[1 - x]^2*Zeta[3] - 
      11*Log[1 - x]^3*Zeta[3] - (303*Log[x]*Zeta[3])/2 + 
      (14*I)*Pi*Log[x]*Zeta[3] - 66*Pi^2*Log[x]*Zeta[3] - 
      163*Log[1 - x]*Log[x]*Zeta[3] + (54*I)*Pi*Log[1 - x]*Log[x]*Zeta[3] - 
      345*Log[1 - x]^2*Log[x]*Zeta[3] + (195*Log[x]^2*Zeta[3])/2 + 
      (21*I)*Pi*Log[x]^2*Zeta[3] + 357*Log[1 - x]*Log[x]^2*Zeta[3] + 
      14*Log[x]^3*Zeta[3] - (85*PolyLog[2, x]*Zeta[3])/6 - 
      (42*I)*Pi*PolyLog[2, x]*Zeta[3] + 4*Log[1 - x]*PolyLog[2, x]*Zeta[3] - 
      46*Log[x]*PolyLog[2, x]*Zeta[3] - 54*PolyLog[3, 1 - x]*Zeta[3] + 
      24*PolyLog[3, x]*Zeta[3] - 33*Zeta[3]^2 - (193*Zeta[5])/2 + 
      (207*I)*Pi*Zeta[5] - 561*Log[1 - x]*Zeta[5] + 495*Log[x]*Zeta[5])) + 
  COLOR[CA*CF^2]*(69727/1296 + ((199825*I)/2592)*Pi + (378989*Pi^2)/31104 + 
    ((95053*I)/1296)*Pi^3 + (448207*Pi^4)/77760 + ((3793*I)/4320)*Pi^5 + 
    (1867*Pi^6)/6804 + (731*Li[{3, 2}, 1, x])/24 + 
    ((5*I)/6)*Pi*Li[{3, 2}, 1, x] - (607*Li[{3, 2}, 1 - x, 1])/12 - 
    (3*I)*Pi*Li[{3, 2}, 1 - x, 1] - (1753*Li[{3, 2}, x, 1])/24 - 
    ((31*I)/2)*Pi*Li[{3, 2}, x, 1] + (49*Li[{3, 3}, 1 - x, 1])/12 - 
    (67*Li[{3, 3}, x, 1])/3 - (15*Li[{3, 3}, -(x/(1 - x)), 1])/2 - 
    (11*Li[{4, 2}, 1 - x, 1])/4 - (45*Li[{4, 2}, x, 1])/2 - 
    (47*Li[{2, 2, 2}, x, 1, 1])/4 - (481*Log[1 - x])/9 - 
    ((10441*I)/2592)*Pi*Log[1 - x] - (38159*Pi^2*Log[1 - x])/432 - 
    ((1589*I)/72)*Pi^3*Log[1 - x] - (8651*Pi^4*Log[1 - x])/4320 + 
    ((32*I)/45)*Pi^5*Log[1 - x] + Li[{3, 2}, 1, x]*Log[1 - x] + 
    (9*Li[{3, 2}, 1 - x, 1]*Log[1 - x])/2 + (9*Li[{3, 2}, x, 1]*Log[1 - x])/
     2 + (102311*Log[1 - x]^2)/5184 + ((30539*I)/432)*Pi*Log[1 - x]^2 - 
    (7367*Pi^2*Log[1 - x]^2)/432 + ((259*I)/72)*Pi^3*Log[1 - x]^2 + 
    (1123*Pi^4*Log[1 - x]^2)/1440 + (385*Log[1 - x]^3)/24 - 
    ((22*I)/3)*Pi*Log[1 - x]^3 + (2921*Pi^2*Log[1 - x]^3)/432 - 
    ((7*I)/12)*Pi^3*Log[1 - x]^3 - (5351*Log[1 - x]^4)/864 - 
    ((179*I)/96)*Pi*Log[1 - x]^4 + (71*Pi^2*Log[1 - x]^4)/288 + 
    (499*Log[1 - x]^5)/480 - ((13*I)/24)*Pi*Log[1 - x]^5 + 
    (91*Log[1 - x]^6)/360 + FF[x^(-2)]*((Pi^2*Log[1 - x]^2)/2 - 
      (I/2)*Pi*Log[1 - x]^3 - Log[1 - x]^4/8) + (374363*Log[x])/5184 - 
    ((23945*I)/216)*Pi*Log[x] - (19405*Pi^2*Log[x])/432 - 
    ((3569*I)/144)*Pi^3*Log[x] - (35941*Pi^4*Log[x])/4320 - 
    ((311*I)/720)*Pi^5*Log[x] - (71*Li[{3, 2}, 1, x]*Log[x])/3 - 
    (15*Li[{3, 2}, 1 - x, 1]*Log[x])/2 + (7*Li[{3, 2}, x, 1]*Log[x])/2 - 
    (239*Log[1 - x]*Log[x])/6 - ((9043*I)/72)*Pi*Log[1 - x]*Log[x] + 
    (598*Pi^2*Log[1 - x]*Log[x])/9 - ((17*I)/12)*Pi^3*Log[1 - x]*Log[x] + 
    (221*Pi^4*Log[1 - x]*Log[x])/240 + (6823*Log[1 - x]^2*Log[x])/36 + 
    ((2735*I)/144)*Pi*Log[1 - x]^2*Log[x] - (37*Pi^2*Log[1 - x]^2*Log[x])/
     48 - ((17*I)/24)*Pi^3*Log[1 - x]^2*Log[x] + (11849*Log[1 - x]^3*Log[x])/
     216 - ((21*I)/2)*Pi*Log[1 - x]^3*Log[x] - (191*Pi^2*Log[1 - x]^3*Log[x])/
     72 - (97*Log[1 - x]^4*Log[x])/8 + ((137*I)/48)*Pi*Log[1 - x]^4*Log[x] - 
    (379*Log[1 - x]^5*Log[x])/240 - (2809*Log[x]^2)/72 + 
    ((887*I)/18)*Pi*Log[x]^2 + (304*Pi^2*Log[x]^2)/27 + 
    ((215*I)/16)*Pi^3*Log[x]^2 + (217*Pi^4*Log[x]^2)/360 - 
    (5813*Log[1 - x]*Log[x]^2)/72 - ((183*I)/16)*Pi*Log[1 - x]*Log[x]^2 + 
    (71*Pi^2*Log[1 - x]*Log[x]^2)/36 - ((31*I)/6)*Pi^3*Log[1 - x]*Log[x]^2 - 
    (3023*Log[1 - x]^2*Log[x]^2)/36 - ((155*I)/8)*Pi*Log[1 - x]^2*Log[x]^2 + 
    (137*Pi^2*Log[1 - x]^2*Log[x]^2)/48 + (349*Log[1 - x]^3*Log[x]^2)/144 - 
    ((67*I)/12)*Pi*Log[1 - x]^3*Log[x]^2 + (33*Log[1 - x]^4*Log[x]^2)/8 - 
    (5803*Log[x]^3)/432 - ((377*I)/24)*Pi*Log[x]^3 - 
    (931*Pi^2*Log[x]^3)/432 - ((7*I)/9)*Pi^3*Log[x]^3 + 
    (61*Log[1 - x]*Log[x]^3)/8 + ((85*I)/18)*Pi*Log[1 - x]*Log[x]^3 - 
    (59*Pi^2*Log[1 - x]*Log[x]^3)/36 - (383*Log[1 - x]^2*Log[x]^3)/72 + 
    (5*I)*Pi*Log[1 - x]^2*Log[x]^3 - (53*Log[1 - x]^3*Log[x]^3)/8 + 
    (1559*Log[x]^4)/864 + ((109*I)/24)*Pi*Log[x]^4 + (11*Pi^2*Log[x]^4)/96 + 
    (175*Log[1 - x]*Log[x]^4)/48 - (I/2)*Pi*Log[1 - x]*Log[x]^4 + 
    (175*Log[1 - x]^2*Log[x]^4)/48 + (43*Log[x]^5)/144 - 
    ((7*I)/30)*Pi*Log[x]^5 - (29*Log[x]^6)/720 - 
    ((247*I)/36)*Pi*PolyLog[2, x] + (491*Pi^2*PolyLog[2, x])/24 - 
    ((451*I)/36)*Pi^3*PolyLog[2, x] + (14*Pi^4*PolyLog[2, x])/15 + 
    (23755*Log[1 - x]*PolyLog[2, x])/72 + ((332*I)/9)*Pi*Log[1 - x]*
     PolyLog[2, x] + (1277*Pi^2*Log[1 - x]*PolyLog[2, x])/72 - 
    (I/2)*Pi^3*Log[1 - x]*PolyLog[2, x] + (3371*Log[1 - x]^2*PolyLog[2, x])/
     72 - ((217*I)/8)*Pi*Log[1 - x]^2*PolyLog[2, x] - 
    (11*Pi^2*Log[1 - x]^2*PolyLog[2, x])/6 - (77*Log[1 - x]^3*PolyLog[2, x])/
     9 - (Log[1 - x]^4*PolyLog[2, x])/8 - (8083*Log[x]*PolyLog[2, x])/24 - 
    ((203*I)/3)*Pi*Log[x]*PolyLog[2, x] - (277*Pi^2*Log[x]*PolyLog[2, x])/
     72 - ((55*I)/6)*Pi^3*Log[x]*PolyLog[2, x] - 
    (199*Log[1 - x]*Log[x]*PolyLog[2, x])/3 - ((87*I)/4)*Pi*Log[1 - x]*Log[x]*
     PolyLog[2, x] + (2*Pi^2*Log[1 - x]*Log[x]*PolyLog[2, x])/3 - 
    (145*Log[1 - x]^2*Log[x]*PolyLog[2, x])/6 - ((11*I)/4)*Pi*Log[1 - x]^2*
     Log[x]*PolyLog[2, x] + (3*Log[1 - x]^3*Log[x]*PolyLog[2, x])/4 + 
    (545*Log[x]^2*PolyLog[2, x])/24 + (39*I)*Pi*Log[x]^2*PolyLog[2, x] + 
    (11*Pi^2*Log[x]^2*PolyLog[2, x])/12 - 12*Log[1 - x]*Log[x]^2*
     PolyLog[2, x] - (I/2)*Pi*Log[1 - x]*Log[x]^2*PolyLog[2, x] - 
    (11*Log[1 - x]^2*Log[x]^2*PolyLog[2, x])/8 + (361*Log[x]^3*PolyLog[2, x])/
     18 - ((17*I)/6)*Pi*Log[x]^3*PolyLog[2, x] - 
    (Log[1 - x]*Log[x]^3*PolyLog[2, x])/2 + (Log[x]^4*PolyLog[2, x])/4 - 
    ((129*I)/8)*Pi*PolyLog[2, x]^2 + (19*Pi^2*PolyLog[2, x]^2)/24 - 
    (607*Log[1 - x]*PolyLog[2, x]^2)/24 - (2*I)*Pi*Log[1 - x]*
     PolyLog[2, x]^2 + (7*Log[1 - x]^2*PolyLog[2, x]^2)/8 + 
    (55*Log[x]*PolyLog[2, x]^2)/6 - ((33*I)/4)*Pi*Log[x]*PolyLog[2, x]^2 - 
    (15*Log[1 - x]*Log[x]*PolyLog[2, x]^2)/4 - (9*Log[x]^2*PolyLog[2, x]^2)/
     4 + (47*PolyLog[2, x]^3)/24 + (23755*PolyLog[3, 1 - x])/72 - 
    ((5099*I)/72)*Pi*PolyLog[3, 1 - x] + (67*Pi^2*PolyLog[3, 1 - x])/2 - 
    ((5*I)/2)*Pi^3*PolyLog[3, 1 - x] + (4909*Log[1 - x]*PolyLog[3, 1 - x])/
     36 - ((455*I)/12)*Pi*Log[1 - x]*PolyLog[3, 1 - x] - 
    (19*Pi^2*Log[1 - x]*PolyLog[3, 1 - x])/12 - 
    (25*Log[1 - x]^2*PolyLog[3, 1 - x])/8 + (I/2)*Pi*Log[1 - x]^2*
     PolyLog[3, 1 - x] - (23*Log[1 - x]^3*PolyLog[3, 1 - x])/12 - 
    (15607*Log[x]*PolyLog[3, 1 - x])/72 - (37*I)*Pi*Log[x]*
     PolyLog[3, 1 - x] + (5*Pi^2*Log[x]*PolyLog[3, 1 - x])/2 - 
    (863*Log[1 - x]*Log[x]*PolyLog[3, 1 - x])/12 - 
    ((35*I)/2)*Pi*Log[1 - x]*Log[x]*PolyLog[3, 1 - x] + 
    (15*Log[1 - x]^2*Log[x]*PolyLog[3, 1 - x])/2 - 
    (41*Log[x]^2*PolyLog[3, 1 - x])/12 + ((29*I)/2)*Pi*Log[x]^2*
     PolyLog[3, 1 - x] - (69*Log[1 - x]*Log[x]^2*PolyLog[3, 1 - x])/4 + 
    (28*Log[x]^3*PolyLog[3, 1 - x])/3 - (607*PolyLog[2, x]*PolyLog[3, 1 - x])/
     12 - (2*I)*Pi*PolyLog[2, x]*PolyLog[3, 1 - x] - 
    2*Log[1 - x]*PolyLog[2, x]*PolyLog[3, 1 - x] - 
    (37*PolyLog[3, 1 - x]^2)/24 + (8083*PolyLog[3, x])/24 + 
    ((3433*I)/72)*Pi*PolyLog[3, x] + (113*Pi^2*PolyLog[3, x])/36 + 
    ((109*I)/12)*Pi^3*PolyLog[3, x] - (1499*Log[1 - x]*PolyLog[3, x])/24 + 
    ((47*I)/12)*Pi*Log[1 - x]*PolyLog[3, x] - 
    (49*Pi^2*Log[1 - x]*PolyLog[3, x])/12 - (43*Log[1 - x]^2*PolyLog[3, x])/
     2 + (7*I)*Pi*Log[1 - x]^2*PolyLog[3, x] + 
    (13*Log[1 - x]^3*PolyLog[3, x])/12 + (1141*Log[x]*PolyLog[3, x])/18 - 
    ((155*I)/2)*Pi*Log[x]*PolyLog[3, x] + (13*Pi^2*Log[x]*PolyLog[3, x])/12 + 
    (581*Log[1 - x]*Log[x]*PolyLog[3, x])/12 - ((17*I)/2)*Pi*Log[1 - x]*
     Log[x]*PolyLog[3, x] - (539*Log[x]^2*PolyLog[3, x])/8 - 
    (17*Log[1 - x]*Log[x]^2*PolyLog[3, x])/4 - (7*Log[x]^3*PolyLog[3, x])/2 + 
    (97*PolyLog[2, x]*PolyLog[3, x])/8 + ((143*I)/6)*Pi*PolyLog[2, x]*
     PolyLog[3, x] + (19*Log[1 - x]*PolyLog[2, x]*PolyLog[3, x])/2 + 
    (43*Log[x]*PolyLog[2, x]*PolyLog[3, x])/3 + (89*PolyLog[3, x]^2)/3 - 
    (820*PolyLog[4, 1 - x])/9 + ((131*I)/2)*Pi*PolyLog[4, 1 - x] - 
    (91*Pi^2*PolyLog[4, 1 - x])/12 - (161*Log[1 - x]*PolyLog[4, 1 - x])/4 + 
    (13*I)*Pi*Log[1 - x]*PolyLog[4, 1 - x] - 8*Log[1 - x]^2*
     PolyLog[4, 1 - x] + (704*Log[x]*PolyLog[4, 1 - x])/3 + 
    (19*I)*Pi*Log[x]*PolyLog[4, 1 - x] + 
    (Log[1 - x]*Log[x]*PolyLog[4, 1 - x])/2 + 13*Log[x]^2*PolyLog[4, 1 - x] + 
    (17*PolyLog[2, x]*PolyLog[4, 1 - x])/2 + 
    FF[x]^2*((505*Pi^2)/48 + ((169*I)/12)*Pi^3 + (3103*Pi^4)/360 - 
      (719*Pi^2*Log[1 - x])/72 - ((71*I)/6)*Pi^3*Log[1 - x] + 
      (505*Log[1 - x]^2)/48 + ((169*I)/12)*Pi*Log[1 - x]^2 + 
      (257*Pi^2*Log[1 - x]^2)/48 + (71*Log[1 - x]^3)/72 - 
      ((77*I)/6)*Pi*Log[1 - x]^3 - (163*Log[1 - x]^4)/48 - 
      (9*Pi^2*Log[x])/2 - ((37*I)/3)*Pi^3*Log[x] - (505*Log[1 - x]*Log[x])/
       24 - ((169*I)/6)*Pi*Log[1 - x]*Log[x] - (493*Pi^2*Log[1 - x]*Log[x])/
       24 + (503*Log[1 - x]^2*Log[x])/24 + ((65*I)/2)*Pi*Log[1 - x]^2*
       Log[x] + (133*Log[1 - x]^3*Log[x])/12 + (505*Log[x]^2)/48 + 
      ((169*I)/12)*Pi*Log[x]^2 + (245*Pi^2*Log[x]^2)/48 - 
      (287*Log[1 - x]*Log[x]^2)/24 + ((71*I)/2)*Pi*Log[1 - x]*Log[x]^2 + 
      (115*Log[1 - x]^2*Log[x]^2)/8 + (71*Log[x]^3)/72 - 
      ((77*I)/6)*Pi*Log[x]^3 + (151*Log[1 - x]*Log[x]^3)/12 - 
      (163*Log[x]^4)/48 + (395*Log[1 - x]*PolyLog[2, x])/12 - 
      (3*I)*Pi*Log[1 - x]*PolyLog[2, x] - (3*Log[1 - x]^2*PolyLog[2, x])/2 - 
      (395*Log[x]*PolyLog[2, x])/12 + (3*I)*Pi*Log[x]*PolyLog[2, x] + 
      (3*Log[x]^2*PolyLog[2, x])/2 + (395*PolyLog[3, 1 - x])/12 + 
      (127*I)*Pi*PolyLog[3, 1 - x] + 65*Log[1 - x]*PolyLog[3, 1 - x] + 
      62*Log[x]*PolyLog[3, 1 - x] + (395*PolyLog[3, x])/12 + 
      (127*I)*Pi*PolyLog[3, x] + 62*Log[1 - x]*PolyLog[3, x] + 
      65*Log[x]*PolyLog[3, x] - 133*PolyLog[4, 1 - x] - 133*PolyLog[4, x]) - 
    (1561*PolyLog[4, x])/6 + ((71*I)/3)*Pi*PolyLog[4, x] - 
    (5*Pi^2*PolyLog[4, x])/12 + (433*Log[1 - x]*PolyLog[4, x])/4 + 
    (25*I)*Pi*Log[1 - x]*PolyLog[4, x] - (21*Log[1 - x]^2*PolyLog[4, x])/4 + 
    (409*Log[x]*PolyLog[4, x])/6 + (58*I)*Pi*Log[x]*PolyLog[4, x] + 
    19*Log[1 - x]*Log[x]*PolyLog[4, x] + (199*Log[x]^2*PolyLog[4, x])/4 - 
    68*PolyLog[2, x]*PolyLog[4, x] + FF[x]*((-2771*Pi^2)/144 - 
      ((119*I)/8)*Pi^3 - (1363*Pi^4)/180 + (1367*Log[1 - x])/24 + 
      ((151*I)/6)*Pi*Log[1 - x] + (3641*Pi^2*Log[1 - x])/72 + 
      ((55*I)/6)*Pi^3*Log[1 - x] - (1913*Log[1 - x]^2)/144 - 
      ((1505*I)/24)*Pi*Log[1 - x]^2 - (11*Pi^2*Log[1 - x]^2)/2 - 
      (271*Log[1 - x]^3)/36 + ((83*I)/6)*Pi*Log[1 - x]^3 + 
      (23*Log[1 - x]^4)/6 - (1367*Log[x])/24 - ((151*I)/6)*Pi*Log[x] - 
      (26*Pi^2*Log[x])/3 + ((25*I)/2)*Pi^3*Log[x] + (2771*Log[1 - x]*Log[x])/
       72 - ((163*I)/12)*Pi*Log[1 - x]*Log[x] + (107*Pi^2*Log[1 - x]*Log[x])/
       6 - (399*Log[1 - x]^2*Log[x])/4 - ((45*I)/2)*Pi*Log[1 - x]^2*Log[x] - 
      (20*Log[1 - x]^3*Log[x])/3 - (3629*Log[x]^2)/144 + 
      ((271*I)/24)*Pi*Log[x]^2 - (13*Pi^2*Log[x]^2)/3 + 
      (47*Log[1 - x]*Log[x]^2)/3 - ((79*I)/2)*Pi*Log[1 - x]*Log[x]^2 - 
      10*Log[1 - x]^2*Log[x]^2 + (95*Log[x]^3)/36 + ((89*I)/6)*Pi*Log[x]^3 - 
      (47*Log[1 - x]*Log[x]^3)/3 + (13*Log[x]^4)/3 - 
      (130*I)*Pi*PolyLog[2, x] + Pi^2*PolyLog[2, x] - 
      (1643*Log[1 - x]*PolyLog[2, x])/12 + (14*I)*Pi*Log[1 - x]*
       PolyLog[2, x] + 7*Log[1 - x]^2*PolyLog[2, x] + 
      (83*Log[x]*PolyLog[2, x])/12 - (14*I)*Pi*Log[x]*PolyLog[2, x] - 
      7*Log[x]^2*PolyLog[2, x] - (1643*PolyLog[3, 1 - x])/12 - 
      (100*I)*Pi*PolyLog[3, 1 - x] - 45*Log[1 - x]*PolyLog[3, 1 - x] - 
      55*Log[x]*PolyLog[3, 1 - x] - (83*PolyLog[3, x])/12 - 
      (100*I)*Pi*PolyLog[3, x] - 49*Log[1 - x]*PolyLog[3, x] - 
      51*Log[x]*PolyLog[3, x] + 110*PolyLog[4, 1 - x] + 110*PolyLog[4, x] - 
      6*PolyLog[4, -(x/(1 - x))]) - (3167*PolyLog[4, -(x/(1 - x))])/36 - 
    ((157*I)/12)*Pi*PolyLog[4, -(x/(1 - x))] + 
    (31*Pi^2*PolyLog[4, -(x/(1 - x))])/6 - 
    (15*Log[1 - x]*PolyLog[4, -(x/(1 - x))])/2 - (25*I)*Pi*Log[1 - x]*
     PolyLog[4, -(x/(1 - x))] + (83*Log[1 - x]^2*PolyLog[4, -(x/(1 - x))])/
     4 + (7*Log[x]*PolyLog[4, -(x/(1 - x))])/4 + ((57*I)/2)*Pi*Log[x]*
     PolyLog[4, -(x/(1 - x))] - 44*Log[1 - x]*Log[x]*
     PolyLog[4, -(x/(1 - x))] + (145*Log[x]^2*PolyLog[4, -(x/(1 - x))])/4 - 
    PolyLog[2, x]*PolyLog[4, -(x/(1 - x))] - (353*PolyLog[5, 1 - x])/4 - 
    (12*I)*Pi*PolyLog[5, 1 - x] + 59*Log[1 - x]*PolyLog[5, 1 - x] - 
    (71*Log[x]*PolyLog[5, 1 - x])/2 - (2011*PolyLog[5, x])/24 - 
    ((637*I)/6)*Pi*PolyLog[5, x] - 28*Log[1 - x]*PolyLog[5, x] - 
    (437*Log[x]*PolyLog[5, x])/3 - (2387*PolyLog[5, -(x/(1 - x))])/12 - 
    (60*I)*Pi*PolyLog[5, -(x/(1 - x))] + 100*Log[1 - x]*
     PolyLog[5, -(x/(1 - x))] - 115*Log[x]*PolyLog[5, -(x/(1 - x))] - 
    (209*PolyLog[6, 1 - x])/2 + 96*PolyLog[6, x] + 
    152*PolyLog[6, -(x/(1 - x))] - (24977*Zeta[3])/216 - 
    ((1069*I)/18)*Pi*Zeta[3] + (18167*Pi^2*Zeta[3])/432 + 
    ((181*I)/24)*Pi^3*Zeta[3] + (1951*Log[1 - x]*Zeta[3])/72 + 
    ((163*I)/36)*Pi*Log[1 - x]*Zeta[3] - (55*Pi^2*Log[1 - x]*Zeta[3])/12 + 
    (1769*Log[1 - x]^2*Zeta[3])/36 - ((45*I)/4)*Pi*Log[1 - x]^2*Zeta[3] - 
    (25*Log[1 - x]^3*Zeta[3])/12 - (23*Log[x]*Zeta[3])/18 + 
    ((103*I)/4)*Pi*Log[x]*Zeta[3] - (43*Pi^2*Log[x]*Zeta[3])/12 - 
    (827*Log[1 - x]*Log[x]*Zeta[3])/4 + ((5*I)/2)*Pi*Log[1 - x]*Log[x]*
     Zeta[3] + (41*Log[1 - x]^2*Log[x]*Zeta[3])/2 + 
    (1537*Log[x]^2*Zeta[3])/24 - ((49*I)/4)*Pi*Log[x]^2*Zeta[3] - 
    (25*Log[1 - x]*Log[x]^2*Zeta[3])/4 - (59*Log[x]^3*Zeta[3])/6 + 
    (347*PolyLog[2, x]*Zeta[3])/24 - (I/3)*Pi*PolyLog[2, x]*Zeta[3] + 
    15*Log[1 - x]*PolyLog[2, x]*Zeta[3] - (46*Log[x]*PolyLog[2, x]*Zeta[3])/
     3 + (75*PolyLog[3, 1 - x]*Zeta[3])/2 + (109*PolyLog[3, x]*Zeta[3])/2 - 
    (235*Zeta[3]^2)/6 + FF[x^(-1)]*((-47*Pi^4)/180 - 
      ((547*I)/36)*Pi*Log[1 - x] + (199*Pi^2*Log[1 - x])/36 + 
      ((23*I)/24)*Pi^3*Log[1 - x] - (547*Log[1 - x]^2)/72 + 
      ((209*I)/24)*Pi*Log[1 - x]^2 + (61*Pi^2*Log[1 - x]^2)/48 + 
      (413*Log[1 - x]^3)/72 - ((3*I)/2)*Pi*Log[1 - x]^3 + 
      (3*Log[1 - x]^4)/8 - ((319*I)/12)*Pi*Log[1 - x]*Log[x] - 
      (65*Pi^2*Log[1 - x]*Log[x])/6 - (295*Log[1 - x]^2*Log[x])/12 - 
      ((13*I)/4)*Pi*Log[1 - x]^2*Log[x] - (61*Log[1 - x]^3*Log[x])/6 + 
      I*Pi*Log[1 - x]*Log[x]^2 + (47*Log[1 - x]^2*Log[x]^2)/4 - 
      ((271*I)/12)*Pi*PolyLog[2, x] - (35*Pi^2*PolyLog[2, x])/12 - 
      (271*Log[1 - x]*PolyLog[2, x])/12 - (4*I)*Pi*Log[1 - x]*PolyLog[2, x] - 
      3*Log[1 - x]^2*PolyLog[2, x] + (2*I)*Pi*Log[x]*PolyLog[2, x] + 
      2*Log[1 - x]*Log[x]*PolyLog[2, x] - (271*PolyLog[3, 1 - x])/12 + 
      (6*I)*Pi*PolyLog[3, 1 - x] - 37*Log[1 - x]*PolyLog[3, 1 - x] + 
      43*Log[x]*PolyLog[3, 1 - x] - ((7*I)/2)*Pi*PolyLog[3, x] - 
      (7*Log[1 - x]*PolyLog[3, x])/2 + (47*PolyLog[4, 1 - x])/2 + 
      (89*PolyLog[4, x])/2 + (89*PolyLog[4, -(x/(1 - x))])/2 + 
      (271*Zeta[3])/12 - (6*I)*Pi*Zeta[3] + 37*Log[1 - x]*Zeta[3] - 
      43*Log[x]*Zeta[3]) - (9293*Zeta[5])/72 - ((5*I)/2)*Pi*Zeta[5] + 
    (83*Log[1 - x]*Zeta[5])/4 - (85*Log[x]*Zeta[5])/4 + 
    FF[(1 - x)^(-1)]*(-215/72 - ((302041*I)/2592)*Pi - (4133*Pi^2)/432 - 
      ((33793*I)/432)*Pi^3 - (8087*Pi^4)/432 - ((267*I)/80)*Pi^5 - 
      (1657*Pi^6)/2520 - (679*Li[{3, 2}, 1, x])/12 - 
      (7*I)*Pi*Li[{3, 2}, 1, x] + (125*Li[{3, 2}, 1 - x, 1])/2 - 
      (57*I)*Pi*Li[{3, 2}, 1 - x, 1] + (419*Li[{3, 2}, x, 1])/4 - 
      (24*I)*Pi*Li[{3, 2}, x, 1] + 13*Li[{3, 3}, 1 - x, 1] + 
      (7*Li[{3, 3}, x, 1])/2 + 55*Li[{3, 3}, -(x/(1 - x)), 1] + 
      42*Li[{4, 2}, 1 - x, 1] + (33*Li[{4, 2}, x, 1])/2 + 
      (15*Li[{2, 2, 2}, x, 1, 1])/4 + (11*Log[1 - x])/12 + 
      ((39*I)/4)*Pi*Log[1 - x] + (3845*Pi^2*Log[1 - x])/54 + 
      ((269*I)/6)*Pi^3*Log[1 - x] + (521*Pi^4*Log[1 - x])/240 + 
      ((299*I)/120)*Pi^5*Log[1 - x] - (301*Li[{3, 2}, 1, x]*Log[1 - x])/2 + 
      162*Li[{3, 2}, 1 - x, 1]*Log[1 - x] + (573*Li[{3, 2}, x, 1]*Log[1 - x])/
       2 - ((191*I)/6)*Pi*Log[1 - x]^2 + (Pi^2*Log[1 - x]^2)/9 - 
      ((529*I)/24)*Pi^3*Log[1 - x]^2 - (1921*Pi^4*Log[1 - x]^2)/720 + 
      ((14*I)/9)*Pi*Log[1 - x]^3 - (1523*Pi^2*Log[1 - x]^3)/72 + 
      ((53*I)/6)*Pi^3*Log[1 - x]^3 - (847*Log[1 - x]^4)/96 - 
      ((115*I)/48)*Pi*Log[1 - x]^4 - (1267*Pi^2*Log[1 - x]^4)/144 - 
      (549*Log[1 - x]^5)/80 + ((87*I)/20)*Pi*Log[1 - x]^5 - 
      (1813*Log[1 - x]^6)/720 - (302041*Log[x])/2592 + 
      ((3067*I)/27)*Pi*Log[x] + (21629*Pi^2*Log[x])/432 + 
      ((5329*I)/72)*Pi^3*Log[x] + (9523*Pi^4*Log[x])/720 - 
      ((5*I)/24)*Pi^5*Log[x] + 151*Li[{3, 2}, 1, x]*Log[x] - 
      219*Li[{3, 2}, 1 - x, 1]*Log[x] - 318*Li[{3, 2}, x, 1]*Log[x] + 
      (39*Log[1 - x]*Log[x])/4 + ((301*I)/2)*Pi*Log[1 - x]*Log[x] - 
      (6217*Pi^2*Log[1 - x]*Log[x])/72 + ((43*I)/12)*Pi^3*Log[1 - x]*Log[x] + 
      (437*Pi^4*Log[1 - x]*Log[x])/120 - (1978*Log[1 - x]^2*Log[x])/9 - 
      ((531*I)/8)*Pi*Log[1 - x]^2*Log[x] + (131*Pi^2*Log[1 - x]^2*Log[x])/4 - 
      (12*I)*Pi^3*Log[1 - x]^2*Log[x] - (83*Log[1 - x]^3*Log[x])/3 + 
      ((148*I)/3)*Pi*Log[1 - x]^3*Log[x] + (427*Pi^2*Log[1 - x]^3*Log[x])/
       12 + (1457*Log[1 - x]^4*Log[x])/24 - ((137*I)/8)*Pi*Log[1 - x]^4*
       Log[x] + (46*Log[1 - x]^5*Log[x])/3 + (1753*Log[x]^2)/24 - 
      ((16393*I)/144)*Pi*Log[x]^2 - (3629*Pi^2*Log[x]^2)/144 - 
      ((611*I)/24)*Pi^3*Log[x]^2 - (142*Pi^4*Log[x]^2)/15 + 
      (2411*Log[1 - x]*Log[x]^2)/24 + ((75*I)/4)*Pi*Log[1 - x]*Log[x]^2 - 
      (203*Pi^2*Log[1 - x]*Log[x]^2)/24 - I*Pi^3*Log[1 - x]*Log[x]^2 + 
      (4615*Log[1 - x]^2*Log[x]^2)/48 - ((23*I)/4)*Pi*Log[1 - x]^2*Log[x]^2 - 
      (59*Pi^2*Log[1 - x]^2*Log[x]^2)/8 - (1307*Log[1 - x]^3*Log[x]^2)/24 + 
      ((5*I)/2)*Pi*Log[1 - x]^3*Log[x]^2 - (453*Log[1 - x]^4*Log[x]^2)/16 - 
      (1099*Log[x]^3)/54 + ((605*I)/18)*Pi*Log[x]^3 + 
      (515*Pi^2*Log[x]^3)/72 + ((10*I)/3)*Pi^3*Log[x]^3 - 
      (307*Log[1 - x]*Log[x]^3)/36 - ((15*I)/2)*Pi*Log[1 - x]*Log[x]^3 - 
      (13*Pi^2*Log[1 - x]*Log[x]^3)/6 + (38*Log[1 - x]^2*Log[x]^3)/3 + 
      (3*I)*Pi*Log[1 - x]^2*Log[x]^3 - (3*Log[1 - x]^3*Log[x]^3)/4 - 
      (323*Log[x]^4)/144 - ((25*I)/3)*Pi*Log[x]^4 - (3*Pi^2*Log[x]^4)/16 - 
      (21*Log[1 - x]*Log[x]^4)/4 + (13*Log[1 - x]^2*Log[x]^4)/2 + 
      (49*Log[x]^5)/120 + ((9*I)/10)*Pi*Log[x]^5 + (19*Log[x]^6)/120 - 
      ((4259*I)/72)*Pi*PolyLog[2, x] - (19*Pi^2*PolyLog[2, x])/8 + 
      ((167*I)/6)*Pi^3*PolyLog[2, x] - (149*Pi^4*PolyLog[2, x])/120 - 
      (3383*Log[1 - x]*PolyLog[2, x])/9 - ((397*I)/3)*Pi*Log[1 - x]*
       PolyLog[2, x] - (22*Pi^2*Log[1 - x]*PolyLog[2, x])/3 - 
      ((21*I)/2)*Pi^3*Log[1 - x]*PolyLog[2, x] - 
      (1807*Log[1 - x]^2*PolyLog[2, x])/24 + ((285*I)/4)*Pi*Log[1 - x]^2*
       PolyLog[2, x] - (161*Pi^2*Log[1 - x]^2*PolyLog[2, x])/8 + 
      (107*Log[1 - x]^3*PolyLog[2, x])/3 - (105*Log[1 - x]^4*PolyLog[2, x])/
       16 + (22805*Log[x]*PolyLog[2, x])/72 + ((2087*I)/12)*Pi*Log[x]*
       PolyLog[2, x] - (89*Pi^2*Log[x]*PolyLog[2, x])/6 + 
      ((25*I)/2)*Pi^3*Log[x]*PolyLog[2, x] + 
      (943*Log[1 - x]*Log[x]*PolyLog[2, x])/12 - ((65*I)/2)*Pi*Log[1 - x]*
       Log[x]*PolyLog[2, x] + (87*Pi^2*Log[1 - x]*Log[x]*PolyLog[2, x])/2 - 
      (9*Log[1 - x]^2*Log[x]*PolyLog[2, x])/2 - ((9*I)/2)*Pi*Log[1 - x]^2*
       Log[x]*PolyLog[2, x] + (237*Log[1 - x]^3*Log[x]*PolyLog[2, x])/4 + 
      (58*Log[x]^2*PolyLog[2, x])/3 - (42*I)*Pi*Log[x]^2*PolyLog[2, x] - 
      (11*Pi^2*Log[x]^2*PolyLog[2, x])/2 + 
      (39*Log[1 - x]*Log[x]^2*PolyLog[2, x])/2 + (6*I)*Pi*Log[1 - x]*Log[x]^2*
       PolyLog[2, x] - (135*Log[1 - x]^2*Log[x]^2*PolyLog[2, x])/2 - 
      (94*Log[x]^3*PolyLog[2, x])/3 + I*Pi*Log[x]^3*PolyLog[2, x] + 
      13*Log[1 - x]*Log[x]^3*PolyLog[2, x] - 2*Log[x]^4*PolyLog[2, x] - 
      ((5*I)/4)*Pi*PolyLog[2, x]^2 + (31*Pi^2*PolyLog[2, x]^2)/4 + 
      (125*Log[1 - x]*PolyLog[2, x]^2)/4 + ((15*I)/2)*Pi*Log[1 - x]*
       PolyLog[2, x]^2 + (39*Log[1 - x]^2*PolyLog[2, x]^2)/2 - 
      (65*Log[x]*PolyLog[2, x]^2)/2 + (3*I)*Pi*Log[x]*PolyLog[2, x]^2 - 
      (63*Log[1 - x]*Log[x]*PolyLog[2, x]^2)/2 + 
      (69*Log[x]^2*PolyLog[2, x]^2)/4 - (5*PolyLog[2, x]^3)/8 - 
      (3383*PolyLog[3, 1 - x])/9 - (67*I)*Pi*PolyLog[3, 1 - x] - 
      (325*Pi^2*PolyLog[3, 1 - x])/12 - ((9*I)/2)*Pi^3*PolyLog[3, 1 - x] - 
      (473*Log[1 - x]*PolyLog[3, 1 - x])/2 + ((221*I)/2)*Pi*Log[1 - x]*
       PolyLog[3, 1 - x] - (71*Pi^2*Log[1 - x]*PolyLog[3, 1 - x])/6 + 
      (311*Log[1 - x]^2*PolyLog[3, 1 - x])/4 + 
      (55*Log[1 - x]^3*PolyLog[3, 1 - x])/6 + (1379*Log[x]*PolyLog[3, 1 - x])/
       6 - (5*I)*Pi*Log[x]*PolyLog[3, 1 - x] + 
      (113*Pi^2*Log[x]*PolyLog[3, 1 - x])/2 + 
      (35*Log[1 - x]*Log[x]*PolyLog[3, 1 - x])/2 - (45*I)*Pi*Log[1 - x]*
       Log[x]*PolyLog[3, 1 - x] + (227*Log[1 - x]^2*Log[x]*PolyLog[3, 1 - x])/
       2 + 20*Log[x]^2*PolyLog[3, 1 - x] + (6*I)*Pi*Log[x]^2*
       PolyLog[3, 1 - x] - 213*Log[1 - x]*Log[x]^2*PolyLog[3, 1 - x] + 
      13*Log[x]^3*PolyLog[3, 1 - x] + (125*PolyLog[2, x]*PolyLog[3, 1 - x])/
       2 - (21*I)*Pi*PolyLog[2, x]*PolyLog[3, 1 - x] + 
      120*Log[1 - x]*PolyLog[2, x]*PolyLog[3, 1 - x] - 
      141*Log[x]*PolyLog[2, x]*PolyLog[3, 1 - x] - 55*PolyLog[3, 1 - x]^2 - 
      (22805*PolyLog[3, x])/72 - ((179*I)/6)*Pi*PolyLog[3, x] + 
      (85*Pi^2*PolyLog[3, x])/4 - ((37*I)/2)*Pi^3*PolyLog[3, x] + 
      363*Log[1 - x]*PolyLog[3, x] + ((105*I)/2)*Pi*Log[1 - x]*
       PolyLog[3, x] + (89*Pi^2*Log[1 - x]*PolyLog[3, x])/3 + 
      98*Log[1 - x]^2*PolyLog[3, x] - (51*I)*Pi*Log[1 - x]^2*PolyLog[3, x] - 
      (71*Log[1 - x]^3*PolyLog[3, x])/6 - (2017*Log[x]*PolyLog[3, x])/6 + 
      (27*I)*Pi*Log[x]*PolyLog[3, x] - (7*Pi^2*Log[x]*PolyLog[3, x])/2 - 
      (393*Log[1 - x]*Log[x]*PolyLog[3, x])/2 - (9*I)*Pi*Log[1 - x]*Log[x]*
       PolyLog[3, x] - (109*Log[1 - x]^2*Log[x]*PolyLog[3, x])/2 + 
      (553*Log[x]^2*PolyLog[3, x])/4 + (24*I)*Pi*Log[x]^2*PolyLog[3, x] - 
      (33*Log[1 - x]*Log[x]^2*PolyLog[3, x])/2 + 17*Log[x]^3*PolyLog[3, x] + 
      (101*PolyLog[2, x]*PolyLog[3, x])/12 - (34*I)*Pi*PolyLog[2, x]*
       PolyLog[3, x] - 71*Log[1 - x]*PolyLog[2, x]*PolyLog[3, x] + 
      37*Log[x]*PolyLog[2, x]*PolyLog[3, x] - 133*PolyLog[3, 1 - x]*
       PolyLog[3, x] - (159*PolyLog[3, x]^2)/4 + (3205*PolyLog[4, 1 - x])/6 - 
      (55*I)*Pi*PolyLog[4, 1 - x] + 8*Pi^2*PolyLog[4, 1 - x] + 
      (199*Log[1 - x]*PolyLog[4, 1 - x])/2 - (102*I)*Pi*Log[1 - x]*
       PolyLog[4, 1 - x] - 63*Log[1 - x]^2*PolyLog[4, 1 - x] - 
      395*Log[x]*PolyLog[4, 1 - x] + (150*I)*Pi*Log[x]*PolyLog[4, 1 - x] - 
      459*Log[1 - x]*Log[x]*PolyLog[4, 1 - x] + 
      (1269*Log[x]^2*PolyLog[4, 1 - x])/2 - 
      (9*PolyLog[2, x]*PolyLog[4, 1 - x])/2 + (5063*PolyLog[4, x])/12 - 
      (9*I)*Pi*PolyLog[4, x] + 16*Pi^2*PolyLog[4, x] - 
      (321*Log[1 - x]*PolyLog[4, x])/2 + (114*I)*Pi*Log[1 - x]*
       PolyLog[4, x] - 366*Log[1 - x]^2*PolyLog[4, x] - 
      46*Log[x]*PolyLog[4, x] - (144*I)*Pi*Log[x]*PolyLog[4, x] + 
      438*Log[1 - x]*Log[x]*PolyLog[4, x] - (81*Log[x]^2*PolyLog[4, x])/2 + 
      (3*PolyLog[2, x]*PolyLog[4, x])/2 - (847*PolyLog[4, -(x/(1 - x))])/4 - 
      ((91*I)/2)*Pi*PolyLog[4, -(x/(1 - x))] - 
      (15*Pi^2*PolyLog[4, -(x/(1 - x))])/2 - 142*Log[1 - x]*
       PolyLog[4, -(x/(1 - x))] + (102*I)*Pi*Log[1 - x]*
       PolyLog[4, -(x/(1 - x))] - (39*Log[1 - x]^2*PolyLog[4, -(x/(1 - x))])/
       2 + (299*Log[x]*PolyLog[4, -(x/(1 - x))])/2 + 
      (9*I)*Pi*Log[x]*PolyLog[4, -(x/(1 - x))] - 24*Log[1 - x]*Log[x]*
       PolyLog[4, -(x/(1 - x))] + (33*Log[x]^2*PolyLog[4, -(x/(1 - x))])/2 - 
      (315*PolyLog[2, x]*PolyLog[4, -(x/(1 - x))])/2 - 
      (23*PolyLog[5, 1 - x])/2 - (12*I)*Pi*PolyLog[5, 1 - x] + 
      450*Log[1 - x]*PolyLog[5, 1 - x] - 552*Log[x]*PolyLog[5, 1 - x] + 
      (23*PolyLog[5, x])/12 + (191*I)*Pi*PolyLog[5, x] + 
      (845*Log[1 - x]*PolyLog[5, x])/2 - 269*Log[x]*PolyLog[5, x] + 
      (227*PolyLog[5, -(x/(1 - x))])/2 - (12*I)*Pi*PolyLog[5, -(x/(1 - x))] + 
      120*Log[1 - x]*PolyLog[5, -(x/(1 - x))] - 
      462*Log[x]*PolyLog[5, -(x/(1 - x))] - 42*PolyLog[6, 1 - x] - 
      297*PolyLog[6, x] - 453*PolyLog[6, -(x/(1 - x))] + (7259*Zeta[3])/72 + 
      ((1247*I)/18)*Pi*Zeta[3] - (200*Pi^2*Zeta[3])/3 + (32*I)*Pi^3*Zeta[3] - 
      (1037*Log[1 - x]*Zeta[3])/4 - (32*I)*Pi*Log[1 - x]*Zeta[3] - 
      (251*Pi^2*Log[1 - x]*Zeta[3])/3 - (565*Log[1 - x]^2*Zeta[3])/4 + 
      (51*I)*Pi*Log[1 - x]^2*Zeta[3] + (71*Log[1 - x]^3*Zeta[3])/6 + 
      (10237*Log[x]*Zeta[3])/36 - ((35*I)/2)*Pi*Log[x]*Zeta[3] + 
      82*Pi^2*Log[x]*Zeta[3] + (857*Log[1 - x]*Log[x]*Zeta[3])/2 - 
      (105*I)*Pi*Log[1 - x]*Log[x]*Zeta[3] + 
      (757*Log[1 - x]^2*Log[x]*Zeta[3])/2 - (761*Log[x]^2*Zeta[3])/4 - 
      ((15*I)/2)*Pi*Log[x]^2*Zeta[3] - (843*Log[1 - x]*Log[x]^2*Zeta[3])/2 - 
      6*Log[x]^3*Zeta[3] - (335*PolyLog[2, x]*Zeta[3])/12 + 
      (46*I)*Pi*PolyLog[2, x]*Zeta[3] - 13*Log[1 - x]*PolyLog[2, x]*Zeta[3] + 
      59*Log[x]*PolyLog[2, x]*Zeta[3] + 49*PolyLog[3, 1 - x]*Zeta[3] + 
      10*PolyLog[3, x]*Zeta[3] + (23*Zeta[3]^2)/2 + (787*Zeta[5])/4 - 
      ((723*I)/2)*Pi*Zeta[5] + (1311*Log[1 - x]*Zeta[5])/2 - 
      (1119*Log[x]*Zeta[5])/2) + FF[(1 - x)^(-2)]*(((-1099*I)/432)*Pi^3 + 
      (72499*Pi^4)/6480 + ((2653*I)/1080)*Pi^5 + (61759*Pi^6)/90720 + 
      (217*Li[{3, 2}, 1, x])/4 + ((37*I)/6)*Pi*Li[{3, 2}, 1, x] - 
      (159*Li[{3, 2}, 1 - x, 1])/4 + (34*I)*Pi*Li[{3, 2}, 1 - x, 1] - 
      (463*Li[{3, 2}, x, 1])/6 + ((27*I)/2)*Pi*Li[{3, 2}, x, 1] - 
      (313*Li[{3, 3}, 1 - x, 1])/12 + (59*Li[{3, 3}, x, 1])/6 - 
      (265*Li[{3, 3}, -(x/(1 - x)), 1])/6 - (173*Li[{4, 2}, 1 - x, 1])/4 + 
      2*Li[{4, 2}, x, 1] + 8*Li[{2, 2, 2}, x, 1, 1] - 
      ((251*I)/24)*Pi^3*Log[1 - x] + (7493*Pi^4*Log[1 - x])/4320 - 
      ((353*I)/120)*Pi^5*Log[1 - x] + (273*Li[{3, 2}, 1, x]*Log[1 - x])/2 - 
      (335*Li[{3, 2}, 1 - x, 1]*Log[1 - x])/2 - 277*Li[{3, 2}, x, 1]*
       Log[1 - x] + (6295*Pi^2*Log[1 - x]^2)/216 + 
      ((3*I)/4)*Pi^3*Log[1 - x]^2 + (10897*Pi^4*Log[1 - x]^2)/4320 + 
      (2089*Pi^2*Log[1 - x]^3)/216 - ((85*I)/9)*Pi^3*Log[1 - x]^3 + 
      (6295*Log[1 - x]^4)/432 + ((43*I)/72)*Pi*Log[1 - x]^4 + 
      (6139*Pi^2*Log[1 - x]^4)/864 + (3679*Log[1 - x]^5)/720 - 
      ((49*I)/10)*Pi*Log[1 - x]^5 + (2867*Log[1 - x]^6)/2160 - 
      ((176797*I)/2592)*Pi*Log[x] - (1037*Pi^2*Log[x])/432 - 
      ((10813*I)/216)*Pi^3*Log[x] - (8311*Pi^4*Log[x])/1440 + 
      (I/48)*Pi^5*Log[x] - (343*Li[{3, 2}, 1, x]*Log[x])/3 + 
      (403*Li[{3, 2}, 1 - x, 1]*Log[x])/2 + (549*Li[{3, 2}, x, 1]*Log[x])/2 - 
      ((2933*I)/72)*Pi*Log[1 - x]*Log[x] - (745*Pi^2*Log[1 - x]*Log[x])/72 - 
      ((11*I)/4)*Pi^3*Log[1 - x]*Log[x] - (161*Pi^4*Log[1 - x]*Log[x])/48 + 
      ((137*I)/4)*Pi*Log[1 - x]^2*Log[x] - (3421*Pi^2*Log[1 - x]^2*Log[x])/
       144 + ((343*I)/24)*Pi^3*Log[1 - x]^2*Log[x] - 
      (6295*Log[1 - x]^3*Log[x])/108 - (I/6)*Pi*Log[1 - x]^3*Log[x] - 
      (133*Pi^2*Log[1 - x]^3*Log[x])/4 - (3955*Log[1 - x]^4*Log[x])/144 + 
      ((1019*I)/48)*Pi*Log[1 - x]^4*Log[x] - (6877*Log[1 - x]^5*Log[x])/720 - 
      (176797*Log[x]^2)/5184 + ((34715*I)/432)*Pi*Log[x]^2 + 
      (629*Pi^2*Log[x]^2)/54 + ((83*I)/8)*Pi^3*Log[x]^2 + 
      (967*Pi^4*Log[x]^2)/120 - (2933*Log[1 - x]*Log[x]^2)/144 - 
      ((3*I)/2)*Pi*Log[1 - x]*Log[x]^2 - (113*Pi^2*Log[1 - x]*Log[x]^2)/72 - 
      (I/12)*Pi^3*Log[1 - x]*Log[x]^2 + (1655*Log[1 - x]^2*Log[x]^2)/48 + 
      ((323*I)/24)*Pi*Log[1 - x]^2*Log[x]^2 + (35*Pi^2*Log[1 - x]^2*Log[x]^2)/
       6 + (1151*Log[1 - x]^3*Log[x]^2)/36 - ((109*I)/12)*Pi*Log[1 - x]^3*
       Log[x]^2 + (583*Log[1 - x]^4*Log[x]^2)/24 + (5791*Log[x]^3)/144 - 
      ((1219*I)/72)*Pi*Log[x]^3 - (701*Pi^2*Log[x]^3)/144 - 
      ((49*I)/18)*Pi^3*Log[x]^3 - (13*Log[1 - x]*Log[x]^3)/18 + 
      ((73*I)/36)*Pi*Log[1 - x]*Log[x]^3 + (4*Pi^2*Log[1 - x]*Log[x]^3)/3 + 
      (71*Log[1 - x]^2*Log[x]^3)/16 + (I/4)*Pi*Log[1 - x]^2*Log[x]^3 - 
      (7*Log[1 - x]^3*Log[x]^3)/8 - (203*Log[x]^4)/864 + 
      ((49*I)/18)*Pi*Log[x]^4 + (Pi^2*Log[x]^4)/32 + (41*Log[1 - x]*Log[x]^4)/
       48 - 4*Log[1 - x]^2*Log[x]^4 - (81*Log[x]^5)/80 - 
      ((2*I)/3)*Pi*Log[x]^5 - (17*Log[x]^6)/144 + ((1099*I)/72)*Pi*
       PolyLog[2, x] - (221*Pi^2*PolyLog[2, x])/12 - 
      ((409*I)/24)*Pi^3*PolyLog[2, x] + (23*Pi^4*PolyLog[2, x])/180 + 
      ((251*I)/4)*Pi*Log[1 - x]*PolyLog[2, x] - 
      (25*Pi^2*Log[1 - x]*PolyLog[2, x])/8 + ((63*I)/4)*Pi^3*Log[1 - x]*
       PolyLog[2, x] + ((8*I)/3)*Pi*Log[1 - x]^2*PolyLog[2, x] + 
      (215*Pi^2*Log[1 - x]^2*PolyLog[2, x])/12 + (2*I)*Pi*Log[1 - x]^3*
       PolyLog[2, x] + (99*Log[1 - x]^4*PolyLog[2, x])/16 + 
      (1099*Log[x]*PolyLog[2, x])/72 - ((1721*I)/36)*Pi*Log[x]*
       PolyLog[2, x] + (245*Pi^2*Log[x]*PolyLog[2, x])/12 - 
      ((83*I)/12)*Pi^3*Log[x]*PolyLog[2, x] + 
      (251*Log[1 - x]*Log[x]*PolyLog[2, x])/4 + ((371*I)/12)*Pi*Log[1 - x]*
       Log[x]*PolyLog[2, x] - (121*Pi^2*Log[1 - x]*Log[x]*PolyLog[2, x])/3 - 
      (413*Log[1 - x]^2*Log[x]*PolyLog[2, x])/24 - ((23*I)/4)*Pi*Log[1 - x]^2*
       Log[x]*PolyLog[2, x] - (154*Log[1 - x]^3*Log[x]*PolyLog[2, x])/3 - 
      (418*Log[x]^2*PolyLog[2, x])/9 + ((7*I)/3)*Pi*Log[x]^2*PolyLog[2, x] + 
      (47*Pi^2*Log[x]^2*PolyLog[2, x])/8 + 
      (307*Log[1 - x]*Log[x]^2*PolyLog[2, x])/24 + (I/2)*Pi*Log[1 - x]*
       Log[x]^2*PolyLog[2, x] + (421*Log[1 - x]^2*Log[x]^2*PolyLog[2, x])/8 + 
      (119*Log[x]^3*PolyLog[2, x])/12 - (I/6)*Pi*Log[x]^3*PolyLog[2, x] - 
      8*Log[1 - x]*Log[x]^3*PolyLog[2, x] + (11*Log[x]^4*PolyLog[2, x])/6 + 
      ((275*I)/12)*Pi*PolyLog[2, x]^2 - (193*Pi^2*PolyLog[2, x]^2)/24 - 
      (159*Log[1 - x]*PolyLog[2, x]^2)/8 - (9*I)*Pi*Log[1 - x]*
       PolyLog[2, x]^2 - (117*Log[1 - x]^2*PolyLog[2, x]^2)/8 + 
      (1027*Log[x]*PolyLog[2, x]^2)/24 + ((7*I)/4)*Pi*Log[x]*
       PolyLog[2, x]^2 + (81*Log[1 - x]*Log[x]*PolyLog[2, x]^2)/4 - 
      (37*Log[x]^2*PolyLog[2, x]^2)/4 - (4*PolyLog[2, x]^3)/3 + 
      ((833*I)/12)*Pi*PolyLog[3, 1 - x] - (79*Pi^2*PolyLog[3, 1 - x])/24 + 
      ((137*I)/12)*Pi^3*PolyLog[3, 1 - x] + (9*I)*Pi*Log[1 - x]*
       PolyLog[3, 1 - x] + (461*Pi^2*Log[1 - x]*PolyLog[3, 1 - x])/36 + 
      (6*I)*Pi*Log[1 - x]^2*PolyLog[3, 1 - x] - 
      (265*Log[1 - x]^3*PolyLog[3, 1 - x])/36 + 
      (833*Log[x]*PolyLog[3, 1 - x])/12 + ((305*I)/12)*Pi*Log[x]*
       PolyLog[3, 1 - x] - (215*Pi^2*Log[x]*PolyLog[3, 1 - x])/4 - 
      (123*Log[1 - x]*Log[x]*PolyLog[3, 1 - x])/4 + ((29*I)/2)*Pi*Log[1 - x]*
       Log[x]*PolyLog[3, 1 - x] - (673*Log[1 - x]^2*Log[x]*PolyLog[3, 1 - x])/
       6 + (197*Log[x]^2*PolyLog[3, 1 - x])/24 + (I/2)*Pi*Log[x]^2*
       PolyLog[3, 1 - x] + (743*Log[1 - x]*Log[x]^2*PolyLog[3, 1 - x])/4 - 
      8*Log[x]^3*PolyLog[3, 1 - x] - (159*PolyLog[2, x]*PolyLog[3, 1 - x])/
       4 + (8*I)*Pi*PolyLog[2, x]*PolyLog[3, 1 - x] - 
      113*Log[1 - x]*PolyLog[2, x]*PolyLog[3, 1 - x] + 
      121*Log[x]*PolyLog[2, x]*PolyLog[3, 1 - x] + (499*PolyLog[3, 1 - x]^2)/
       8 - (1099*PolyLog[3, x])/72 - ((179*I)/4)*Pi*PolyLog[3, x] - 
      (545*Pi^2*PolyLog[3, x])/18 + ((34*I)/3)*Pi^3*PolyLog[3, x] - 
      (6175*Log[1 - x]*PolyLog[3, x])/18 - (25*I)*Pi*Log[1 - x]*
       PolyLog[3, x] - (208*Pi^2*Log[1 - x]*PolyLog[3, x])/9 - 
      (823*Log[1 - x]^2*PolyLog[3, x])/12 + (65*I)*Pi*Log[1 - x]^2*
       PolyLog[3, x] + (923*Log[1 - x]^3*PolyLog[3, x])/36 + 
      (10103*Log[x]*PolyLog[3, x])/36 + ((613*I)/12)*Pi*Log[x]*
       PolyLog[3, x] + (25*Pi^2*Log[x]*PolyLog[3, x])/12 + 
      (345*Log[1 - x]*Log[x]*PolyLog[3, x])/2 - ((31*I)/2)*Pi*Log[1 - x]*
       Log[x]*PolyLog[3, x] + (85*Log[1 - x]^2*Log[x]*PolyLog[3, x])/3 - 
      (621*Log[x]^2*PolyLog[3, x])/8 - ((35*I)/2)*Pi*Log[x]^2*PolyLog[3, x] + 
      (105*Log[1 - x]*Log[x]^2*PolyLog[3, x])/4 - (85*Log[x]^3*PolyLog[3, x])/
       6 - (94*PolyLog[2, x]*PolyLog[3, x])/3 + ((151*I)/6)*Pi*PolyLog[2, x]*
       PolyLog[3, x] + (137*Log[1 - x]*PolyLog[2, x]*PolyLog[3, x])/2 - 
      (130*Log[x]*PolyLog[2, x]*PolyLog[3, x])/3 + 
      (374*PolyLog[3, 1 - x]*PolyLog[3, x])/3 + (191*PolyLog[3, x]^2)/12 - 
      (6295*PolyLog[4, 1 - x])/18 - (28*I)*Pi*PolyLog[4, 1 - x] - 
      (19*Pi^2*PolyLog[4, 1 - x])/2 - (265*Log[1 - x]*PolyLog[4, 1 - x])/2 + 
      (118*I)*Pi*Log[1 - x]*PolyLog[4, 1 - x] + 99*Log[1 - x]^2*
       PolyLog[4, 1 - x] + (3409*Log[x]*PolyLog[4, 1 - x])/12 - 
      (98*I)*Pi*Log[x]*PolyLog[4, 1 - x] + 
      (915*Log[1 - x]*Log[x]*PolyLog[4, 1 - x])/2 - 
      (1125*Log[x]^2*PolyLog[4, 1 - x])/2 + 19*PolyLog[2, x]*
       PolyLog[4, 1 - x] - (356*PolyLog[4, x])/3 + 
      ((7*I)/3)*Pi*PolyLog[4, x] - (125*Pi^2*PolyLog[4, x])/6 + 
      86*Log[1 - x]*PolyLog[4, x] - (68*I)*Pi*Log[1 - x]*PolyLog[4, x] + 
      (1513*Log[1 - x]^2*PolyLog[4, x])/4 - (29*Log[x]*PolyLog[4, x])/12 + 
      (115*I)*Pi*Log[x]*PolyLog[4, x] - 403*Log[1 - x]*Log[x]*PolyLog[4, x] + 
      (75*Log[x]^2*PolyLog[4, x])/4 + (87*PolyLog[2, x]*PolyLog[4, x])/2 + 
      (6295*PolyLog[4, -(x/(1 - x))])/18 + ((43*I)/3)*Pi*
       PolyLog[4, -(x/(1 - x))] + (7*Pi^2*PolyLog[4, -(x/(1 - x))])/3 + 
      (265*Log[1 - x]*PolyLog[4, -(x/(1 - x))])/2 - (130*I)*Pi*Log[1 - x]*
       PolyLog[4, -(x/(1 - x))] - (131*Log[1 - x]^2*PolyLog[4, -(x/(1 - x))])/
       4 - (357*Log[x]*PolyLog[4, -(x/(1 - x))])/2 + 
      ((31*I)/2)*Pi*Log[x]*PolyLog[4, -(x/(1 - x))] + 
      68*Log[1 - x]*Log[x]*PolyLog[4, -(x/(1 - x))] - 
      (105*Log[x]^2*PolyLog[4, -(x/(1 - x))])/4 + 
      (297*PolyLog[2, x]*PolyLog[4, -(x/(1 - x))])/2 + 
      (148*PolyLog[5, 1 - x])/3 - (50*I)*Pi*PolyLog[5, 1 - x] - 
      533*Log[1 - x]*PolyLog[5, 1 - x] + (999*Log[x]*PolyLog[5, 1 - x])/2 - 
      (221*PolyLog[5, x])/12 - ((953*I)/6)*Pi*PolyLog[5, x] - 
      (835*Log[1 - x]*PolyLog[5, x])/2 + (977*Log[x]*PolyLog[5, x])/3 + 
      (148*PolyLog[5, -(x/(1 - x))])/3 - (62*I)*Pi*PolyLog[5, -(x/(1 - x))] - 
      268*Log[1 - x]*PolyLog[5, -(x/(1 - x))] + 
      471*Log[x]*PolyLog[5, -(x/(1 - x))] + (223*PolyLog[6, 1 - x])/2 + 
      166*PolyLog[6, x] + 286*PolyLog[6, -(x/(1 - x))] + (1099*Zeta[3])/72 + 
      ((179*I)/4)*Pi*Zeta[3] + (1567*Pi^2*Zeta[3])/36 - 
      ((71*I)/4)*Pi^3*Zeta[3] + (6175*Log[1 - x]*Zeta[3])/18 + 
      (25*I)*Pi*Log[1 - x]*Zeta[3] + (1421*Pi^2*Log[1 - x]*Zeta[3])/18 + 
      (823*Log[1 - x]^2*Zeta[3])/12 - (65*I)*Pi*Log[1 - x]^2*Zeta[3] - 
      (923*Log[1 - x]^3*Zeta[3])/36 - (10103*Log[x]*Zeta[3])/36 + 
      ((235*I)/36)*Pi*Log[x]*Zeta[3] - 73*Pi^2*Log[x]*Zeta[3] - 
      252*Log[1 - x]*Log[x]*Zeta[3] + ((167*I)/2)*Pi*Log[1 - x]*Log[x]*
       Zeta[3] - (1090*Log[1 - x]^2*Log[x]*Zeta[3])/3 + 
      (7663*Log[x]^2*Zeta[3])/72 - ((11*I)/2)*Pi*Log[x]^2*Zeta[3] + 
      (1507*Log[1 - x]*Log[x]^2*Zeta[3])/4 + (Log[x]^3*Zeta[3])/2 + 
      (247*PolyLog[2, x]*Zeta[3])/12 - ((137*I)/3)*Pi*PolyLog[2, x]*Zeta[3] + 
      18*Log[1 - x]*PolyLog[2, x]*Zeta[3] - 
      (191*Log[x]*PolyLog[2, x]*Zeta[3])/3 - (229*PolyLog[3, 1 - x]*Zeta[3])/
       6 - (97*PolyLog[3, x]*Zeta[3])/6 - (20*Zeta[3]^2)/3 - 
      (861*Zeta[5])/8 + (267*I)*Pi*Zeta[5] - (2481*Log[1 - x]*Zeta[5])/4 + 
      (2155*Log[x]*Zeta[5])/4)), 
 COLOR[CF*Nf^2]*(203/324 - (19*Log[x])/54 + Log[x]^2/18 + 
    FF[x]*(-203/162 + (19*Log[1 - x])/54 - Log[1 - x]^2/18 + (19*Log[x])/54 - 
      Log[x]^2/18)) + COLOR[CA*CF*Nf]*(-1343/162 + ((5*I)/4)*Pi - Pi^2/12 - 
    ((5*I)/72)*Pi^3 + (5*Log[1 - x])/4 + ((7*I)/36)*Pi*Log[1 - x] + 
    (Pi^2*Log[1 - x])/9 - (5*Log[1 - x]^2)/72 + (I/8)*Pi*Log[1 - x]^2 + 
    Log[1 - x]^3/12 + (469*Log[x])/108 + ((83*I)/36)*Pi*Log[x] - 
    (5*Pi^2*Log[x])/72 + (Log[1 - x]*Log[x])/3 + ((7*I)/12)*Pi*Log[1 - x]*
     Log[x] + (Log[1 - x]^2*Log[x])/8 + (3*Log[x]^2)/8 - 
    ((3*I)/8)*Pi*Log[x]^2 + (Log[1 - x]*Log[x]^2)/4 - (13*Log[x]^3)/72 + 
    ((2*I)/3)*Pi*PolyLog[2, x] + (Log[1 - x]*PolyLog[2, x])/6 + 
    (Log[x]*PolyLog[2, x])/2 + PolyLog[3, 1 - x]/6 - PolyLog[3, x]/2 + 
    FF[x]^3*((-29*Pi^2)/12 + (47*Pi^4)/72 + (4*Pi^2*Log[1 - x])/3 - 
      ((5*I)/6)*Pi^3*Log[1 - x] - (29*Log[1 - x]^2)/12 + 
      (5*Pi^2*Log[1 - x]^2)/12 + (2*Log[1 - x]^3)/3 - 
      ((5*I)/6)*Pi*Log[1 - x]^3 - (5*Log[1 - x]^4)/24 + Pi^2*Log[x] - 
      ((5*I)/6)*Pi^3*Log[x] + (29*Log[1 - x]*Log[x])/6 - 
      (5*Pi^2*Log[1 - x]*Log[x])/3 - 2*Log[1 - x]^2*Log[x] + 
      ((5*I)/2)*Pi*Log[1 - x]^2*Log[x] + (5*Log[1 - x]^3*Log[x])/6 - 
      (29*Log[x]^2)/12 + (5*Pi^2*Log[x]^2)/12 + ((5*I)/2)*Pi*Log[1 - x]*
       Log[x]^2 + (5*Log[1 - x]^2*Log[x]^2)/4 + (2*Log[x]^3)/3 - 
      ((5*I)/6)*Pi*Log[x]^3 + (5*Log[1 - x]*Log[x]^3)/6 - (5*Log[x]^4)/24 - 
      2*Log[1 - x]*PolyLog[2, x] + 2*Log[x]*PolyLog[2, x] - 
      2*PolyLog[3, 1 - x] + (10*I)*Pi*PolyLog[3, 1 - x] + 
      5*Log[1 - x]*PolyLog[3, 1 - x] + 5*Log[x]*PolyLog[3, 1 - x] - 
      2*PolyLog[3, x] + (10*I)*Pi*PolyLog[3, x] + 
      5*Log[1 - x]*PolyLog[3, x] + 5*Log[x]*PolyLog[3, x] - 
      10*PolyLog[4, 1 - x] - 10*PolyLog[4, x]) + 
    FF[x]^2*((29*Pi^2)/8 + ((5*I)/6)*Pi^3 - (499*Pi^4)/540 - 
      (41*Log[1 - x])/6 - (7*Pi^2*Log[1 - x])/36 + 
      ((13*I)/9)*Pi^3*Log[1 - x] + (37*Log[1 - x]^2)/8 - 
      ((5*I)/2)*Pi*Log[1 - x]^2 - (19*Pi^2*Log[1 - x]^2)/36 - 
      (61*Log[1 - x]^3)/36 + ((13*I)/9)*Pi*Log[1 - x]^3 + 
      (11*Log[1 - x]^4)/24 + (41*Log[x])/6 - (89*Pi^2*Log[x])/36 + 
      ((19*I)/18)*Pi^3*Log[x] - (29*Log[1 - x]*Log[x])/4 - 
      (5*I)*Pi*Log[1 - x]*Log[x] + (19*Pi^2*Log[1 - x]*Log[x])/9 + 
      (Log[1 - x]^2*Log[x])/12 - ((13*I)/3)*Pi*Log[1 - x]^2*Log[x] - 
      (11*Log[1 - x]^3*Log[x])/6 + (21*Log[x]^2)/8 + ((5*I)/2)*Pi*Log[x]^2 - 
      (19*Pi^2*Log[x]^2)/36 - (25*Log[1 - x]*Log[x]^2)/12 - 
      ((19*I)/6)*Pi*Log[1 - x]*Log[x]^2 - (19*Log[1 - x]^2*Log[x]^2)/12 - 
      (11*Log[x]^3)/36 + ((19*I)/18)*Pi*Log[x]^3 - (19*Log[1 - x]*Log[x]^3)/
       18 + (19*Log[x]^4)/72 - (10*I)*Pi*PolyLog[2, x] - 
      (7*Pi^2*PolyLog[2, x])/18 - 2*Log[1 - x]*PolyLog[2, x] - 
      8*Log[x]*PolyLog[2, x] - 2*PolyLog[3, 1 - x] - 
      (15*I)*Pi*PolyLog[3, 1 - x] - (26*Log[1 - x]*PolyLog[3, 1 - x])/3 - 
      (19*Log[x]*PolyLog[3, 1 - x])/3 + 8*PolyLog[3, x] - 
      (15*I)*Pi*PolyLog[3, x] - (26*Log[1 - x]*PolyLog[3, x])/3 - 
      (19*Log[x]*PolyLog[3, x])/3 + 15*PolyLog[4, 1 - x] + 15*PolyLog[4, x] + 
      (7*PolyLog[4, -(x/(1 - x))])/3) + FF[(1 - x)^(-1)]*
     (((7*I)/72)*Pi^3 - ((71*I)/36)*Pi*Log[x] + (5*Pi^2*Log[x])/72 - 
      ((7*I)/12)*Pi*Log[1 - x]*Log[x] - (71*Log[x]^2)/72 + 
      ((3*I)/8)*Pi*Log[x]^2 - (7*Log[1 - x]*Log[x]^2)/24 + (13*Log[x]^3)/72 - 
      ((7*I)/12)*Pi*PolyLog[2, x] - (7*Log[x]*PolyLog[2, x])/12 + 
      (7*PolyLog[3, x])/12 - (7*Zeta[3])/12) + 
    FF[x]*(1343/81 - ((5*I)/2)*Pi - (25*Pi^2)/24 - ((29*I)/36)*Pi^3 + 
      (293*Pi^4)/1080 + (67*Log[1 - x])/54 - ((5*I)/2)*Pi*Log[1 - x] - 
      (91*Pi^2*Log[1 - x])/72 - ((11*I)/18)*Pi^3*Log[1 - x] - 
      (181*Log[1 - x]^2)/72 + ((11*I)/4)*Pi*Log[1 - x]^2 + 
      (Pi^2*Log[1 - x]^2)/9 + (9*Log[1 - x]^3)/8 - 
      ((11*I)/18)*Pi*Log[1 - x]^3 - Log[1 - x]^4/4 - (671*Log[x])/54 - 
      ((5*I)/2)*Pi*Log[x] + (101*Pi^2*Log[x])/72 - ((2*I)/9)*Pi^3*Log[x] + 
      (7*Log[1 - x]*Log[x])/4 + ((9*I)/2)*Pi*Log[1 - x]*Log[x] - 
      (4*Pi^2*Log[1 - x]*Log[x])/9 + (49*Log[1 - x]^2*Log[x])/24 + 
      ((11*I)/6)*Pi*Log[1 - x]^2*Log[x] + Log[1 - x]^3*Log[x] - 
      (37*Log[x]^2)/72 - ((9*I)/4)*Pi*Log[x]^2 + (Pi^2*Log[x]^2)/9 + 
      (15*Log[1 - x]*Log[x]^2)/8 + ((2*I)/3)*Pi*Log[1 - x]*Log[x]^2 + 
      (Log[1 - x]^2*Log[x]^2)/3 - (19*Log[x]^3)/72 - ((2*I)/9)*Pi*Log[x]^3 + 
      (2*Log[1 - x]*Log[x]^3)/9 - Log[x]^4/18 + (10*I)*Pi*PolyLog[2, x] + 
      (7*Pi^2*PolyLog[2, x])/18 + (13*Log[1 - x]*PolyLog[2, x])/3 + 
      (17*Log[x]*PolyLog[2, x])/3 + (13*PolyLog[3, 1 - x])/3 + 
      (5*I)*Pi*PolyLog[3, 1 - x] + (11*Log[1 - x]*PolyLog[3, 1 - x])/3 + 
      (4*Log[x]*PolyLog[3, 1 - x])/3 - (17*PolyLog[3, x])/3 + 
      (5*I)*Pi*PolyLog[3, x] + (11*Log[1 - x]*PolyLog[3, x])/3 + 
      (4*Log[x]*PolyLog[3, x])/3 - 5*PolyLog[4, 1 - x] - 5*PolyLog[4, x] - 
      (7*PolyLog[4, -(x/(1 - x))])/3 - Zeta[3]/3) + 
    FF[x^(-1)]*(((71*I)/36)*Pi*Log[1 - x] + (Pi^2*Log[1 - x])/36 + 
      (71*Log[1 - x]^2)/72 - ((3*I)/8)*Pi*Log[1 - x]^2 - 
      (13*Log[1 - x]^3)/72 - (7*Log[1 - x]^2*Log[x])/24 - 
      ((7*I)/12)*Pi*PolyLog[2, x] - (7*Log[1 - x]*PolyLog[2, x])/12 - 
      (7*PolyLog[3, 1 - x])/12 + (7*Zeta[3])/12) + Zeta[3]/6) + 
  COLOR[CF*Nf*NfV2]*(((-19*I)/6)*Pi + (3*Pi^2)/4 + (I/12)*Pi^3 - 
    (19*Log[1 - x])/6 + ((34*I)/9)*Pi*Log[1 - x] - (17*Pi^2*Log[1 - x])/18 + 
    (43*Log[1 - x]^2)/18 - (I/12)*Pi*Log[1 - x]^2 - (5*Log[1 - x]^3)/18 - 
    ((8*I)/3)*Pi*Log[x] + (3*Pi^2*Log[x])/4 - ((2*I)/3)*Pi*Log[1 - x]*
     Log[x] - (7*Log[1 - x]^2*Log[x])/12 - (4*Log[x]^2)/3 - 
    (Log[1 - x]*Log[x]^2)/4 + Log[x]^3/6 - ((3*I)/2)*Pi*PolyLog[2, x] - 
    Log[1 - x]*PolyLog[2, x] - (Log[x]*PolyLog[2, x])/2 - PolyLog[3, 1 - x] + 
    FF[x]^2*((13*Pi^2)/12 + (I/18)*Pi^3 - (19*Log[1 - x])/3 - 
      ((4*I)/3)*Pi*Log[1 - x] + (Pi^2*Log[1 - x])/2 + (17*Log[1 - x]^2)/12 - 
      (I/6)*Pi*Log[1 - x]^2 - Log[1 - x]^3/6 + (19*Log[x])/3 + 
      ((4*I)/3)*Pi*Log[x] - (5*Pi^2*Log[x])/18 - (13*Log[1 - x]*Log[x])/6 - 
      (I/3)*Pi*Log[1 - x]*Log[x] - (5*Log[1 - x]^2*Log[x])/6 + 
      (3*Log[x]^2)/4 + (I/6)*Pi*Log[x]^2 + (Log[1 - x]*Log[x]^2)/2 - 
      Log[x]^3/6 - ((2*I)/3)*Pi*PolyLog[2, x] - (4*Log[1 - x]*PolyLog[2, x])/
       3 + (2*Log[x]*PolyLog[2, x])/3 - (4*PolyLog[3, 1 - x])/3 - 
      (2*PolyLog[3, x])/3) + FF[x]^3*((-13*Pi^2)/18 - (Pi^2*Log[1 - x])/9 - 
      (13*Log[1 - x]^2)/18 + Log[1 - x]^3/9 + (13*Log[1 - x]*Log[x])/9 + 
      (Log[1 - x]^2*Log[x])/3 - (13*Log[x]^2)/18 - (Log[1 - x]*Log[x]^2)/3 + 
      Log[x]^3/9 + (2*Log[1 - x]*PolyLog[2, x])/3 - (2*Log[x]*PolyLog[2, x])/
       3 + (2*PolyLog[3, 1 - x])/3 + (2*PolyLog[3, x])/3) + PolyLog[3, x]/2 + 
    FF[x]*(((19*I)/3)*Pi - (67*Pi^2)/36 + (I/36)*Pi^3 + (19*Log[1 - x])/2 + 
      ((2*I)/9)*Pi*Log[1 - x] - (Pi^2*Log[1 - x])/9 - (7*Log[1 - x]^2)/4 + 
      (I/4)*Pi*Log[1 - x]^2 + Log[1 - x]^3/6 - (19*Log[x])/6 - 
      ((22*I)/9)*Pi*Log[x] + (23*Pi^2*Log[x])/36 + (13*Log[1 - x]*Log[x])/
       18 + (I/6)*Pi*Log[1 - x]*Log[x] + (5*Log[1 - x]^2*Log[x])/6 - 
      (13*Log[x]^2)/12 - (I/12)*Pi*Log[x]^2 - (Log[1 - x]*Log[x]^2)/3 + 
      Log[x]^3/6 + ((2*I)/3)*Pi*PolyLog[2, x] + (7*Log[1 - x]*PolyLog[2, x])/
       6 - (Log[x]*PolyLog[2, x])/2 + (7*PolyLog[3, 1 - x])/6 + 
      PolyLog[3, x]/2 - Zeta[3]) + FF[x^(-1)]*(((-8*I)/3)*Pi*Log[1 - x] + 
      (2*Pi^2*Log[1 - x])/3 - (4*Log[1 - x]^2)/3 + Log[1 - x]^3/6 + 
      (Log[1 - x]^2*Log[x])/4 + (I/2)*Pi*PolyLog[2, x] + 
      (Log[1 - x]*PolyLog[2, x])/2 + PolyLog[3, 1 - x]/2 - Zeta[3]/2) + 
    FF[(1 - x)^(-1)]*((-I/12)*Pi^3 + ((8*I)/3)*Pi*Log[x] - 
      (3*Pi^2*Log[x])/4 + (I/2)*Pi*Log[1 - x]*Log[x] + (4*Log[x]^2)/3 + 
      (Log[1 - x]*Log[x]^2)/4 - Log[x]^3/6 + (I/2)*Pi*PolyLog[2, x] + 
      (Log[x]*PolyLog[2, x])/2 - PolyLog[3, x]/2 + Zeta[3]/2) + Zeta[3]/2) + 
  COLOR[CF^2*Nf]*(7055/2592 + ((205*I)/108)*Pi - (41*Pi^2)/108 + 
    (I/36)*Pi^3 + (59*Log[1 - x])/36 + ((29*I)/36)*Pi*Log[1 - x] + 
    (7*Pi^2*Log[1 - x])/18 + (41*Log[1 - x]^2)/72 - 
    ((5*I)/6)*Pi*Log[1 - x]^2 - (11*Log[1 - x]^3)/36 - 2*Log[x] - 
    ((35*I)/18)*Pi*Log[x] + (17*Pi^2*Log[x])/72 - (2*Log[1 - x]*Log[x])/3 - 
    ((2*I)/3)*Pi*Log[1 - x]*Log[x] - (11*Log[1 - x]^2*Log[x])/12 - 
    (19*Log[x]^2)/72 + ((7*I)/12)*Pi*Log[x]^2 - (Log[1 - x]*Log[x]^2)/4 + 
    (11*Log[x]^3)/36 - ((13*I)/6)*Pi*PolyLog[2, x] - 
    (5*Log[1 - x]*PolyLog[2, x])/3 - (Log[x]*PolyLog[2, x])/2 - 
    (5*PolyLog[3, 1 - x])/3 + FF[x]^2*((-29*Pi^2)/4 + (41*Log[1 - x])/3 + 
      (67*Pi^2*Log[1 - x])/18 - (37*Log[1 - x]^2)/4 + (31*Log[1 - x]^3)/18 - 
      (41*Log[x])/3 + (59*Pi^2*Log[x])/18 + (29*Log[1 - x]*Log[x])/2 - 
      (31*Log[1 - x]^2*Log[x])/6 - (21*Log[x]^2)/4 - 
      (5*Log[1 - x]*Log[x]^2)/6 + (41*Log[x]^3)/18 - 
      6*Log[1 - x]*PolyLog[2, x] + 6*Log[x]*PolyLog[2, x] - 
      6*PolyLog[3, 1 - x] - 6*PolyLog[3, x]) + PolyLog[3, x]/2 + 
    FF[x]^3*((29*Pi^2)/6 - (8*Pi^2*Log[1 - x])/3 + (29*Log[1 - x]^2)/6 - 
      (4*Log[1 - x]^3)/3 - 2*Pi^2*Log[x] - (29*Log[1 - x]*Log[x])/3 + 
      4*Log[1 - x]^2*Log[x] + (29*Log[x]^2)/6 - (4*Log[x]^3)/3 + 
      4*Log[1 - x]*PolyLog[2, x] - 4*Log[x]*PolyLog[2, x] + 
      4*PolyLog[3, 1 - x] + 4*PolyLog[3, x]) + 
    FF[x]*(-7055/1296 - ((205*I)/54)*Pi + (343*Pi^2)/108 + ((11*I)/36)*Pi^3 - 
      (479*Log[1 - x])/36 + ((41*I)/36)*Pi*Log[1 - x] - 
      (115*Pi^2*Log[1 - x])/72 + (37*Log[1 - x]^2)/9 + 
      (I/4)*Pi*Log[1 - x]^2 - (7*Log[1 - x]^3)/18 + (505*Log[x])/36 + 
      ((41*I)/36)*Pi*Log[x] - (13*Pi^2*Log[x])/8 - (7*Log[1 - x]*Log[x])/2 - 
      ((5*I)/6)*Pi*Log[1 - x]*Log[x] + (11*Log[1 - x]^2*Log[x])/6 + 
      Log[x]^2/9 + (I/4)*Pi*Log[x]^2 + (Log[1 - x]*Log[x]^2)/3 - 
      (17*Log[x]^3)/18 + (19*Log[1 - x]*PolyLog[2, x])/6 - 
      (19*Log[x]*PolyLog[2, x])/6 + (19*PolyLog[3, 1 - x])/6 + 
      (19*PolyLog[3, x])/6 - (37*Zeta[3])/18) + 
    FF[x^(-1)]*(((-17*I)/36)*Pi*Log[1 - x] - (17*Log[1 - x]^2)/72 + 
      (I/3)*Pi*Log[1 - x]^2 + Log[1 - x]^3/6 + (Log[1 - x]^2*Log[x])/4 + 
      (I/2)*Pi*PolyLog[2, x] + (Log[1 - x]*PolyLog[2, x])/2 + 
      PolyLog[3, 1 - x]/2 - Zeta[3]/2) + FF[(1 - x)^(-1)]*
     ((-I/12)*Pi^3 + ((17*I)/36)*Pi*Log[x] - (Pi^2*Log[x])/12 + 
      (I/2)*Pi*Log[1 - x]*Log[x] + (17*Log[x]^2)/72 - (I/3)*Pi*Log[x]^2 + 
      (Log[1 - x]*Log[x]^2)/4 - Log[x]^3/6 + (I/2)*Pi*PolyLog[2, x] + 
      (Log[x]*PolyLog[2, x])/2 - PolyLog[3, x]/2 + Zeta[3]/2) + 
    (37*Zeta[3])/36) + COLOR[(NfV*d[a, b, c]^2)/Nc]*
   (-1/4 - ((5*I)/4)*Pi - (17*Pi^2)/96 + (I/48)*Pi^3 + (11*Pi^4)/192 - 
    (5*Log[1 - x])/4 + (I/4)*Pi*Log[1 - x] + (7*Pi^2*Log[1 - x])/48 + 
    ((5*I)/48)*Pi^3*Log[1 - x] + (5*Log[1 - x]^2)/32 - 
    ((3*I)/16)*Pi*Log[1 - x]^2 + (5*Pi^2*Log[1 - x]^2)/96 - Log[1 - x]^3/48 + 
    ((5*I)/48)*Pi*Log[1 - x]^3 + Log[1 - x]^4/12 - (I/4)*Pi*Log[x] + 
    (Pi^2*Log[x])/6 - (Log[1 - x]*Log[x])/16 + ((5*I)/8)*Pi*Log[1 - x]*
     Log[x] - (Pi^2*Log[1 - x]*Log[x])/3 - (3*Log[1 - x]^2*Log[x])/32 - 
    (I/8)*Pi*Log[1 - x]^2*Log[x] - (7*Log[1 - x]^3*Log[x])/24 - 
    (3*Log[x]^2)/32 + (I/16)*Pi*Log[x]^2 + (Pi^2*Log[x]^2)/6 + 
    (7*Log[1 - x]*Log[x]^2)/16 + ((3*I)/16)*Pi*Log[1 - x]*Log[x]^2 + 
    (9*Log[1 - x]^2*Log[x]^2)/32 + Log[x]^3/32 + (Log[1 - x]*Log[x]^3)/48 + 
    Log[x]^4/24 + I*Pi*PolyLog[2, x] - (Pi^2*PolyLog[2, x])/4 + 
    (Log[1 - x]*PolyLog[2, x])/16 + (Log[1 - x]^2*PolyLog[2, x])/16 + 
    (15*Log[x]*PolyLog[2, x])/16 - (Log[1 - x]*Log[x]*PolyLog[2, x])/8 + 
    (Log[x]^2*PolyLog[2, x])/16 + PolyLog[3, 1 - x]/16 + 
    (I/2)*Pi*PolyLog[3, 1 - x] - (Log[1 - x]*PolyLog[3, 1 - x])/2 + 
    Log[x]*PolyLog[3, 1 - x] - (15*PolyLog[3, x])/16 + 
    (I/2)*Pi*PolyLog[3, x] - (3*Log[1 - x]*PolyLog[3, x])/8 + 
    (7*Log[x]*PolyLog[3, x])/8 + FF[x]^3*((-13*Pi^2)/4 + ((5*I)/2)*Pi^3 - 
      Pi^4/24 - (5*Pi^2*Log[1 - x])/6 - (13*Log[1 - x]^2)/4 + 
      ((5*I)/2)*Pi*Log[1 - x]^2 - (Pi^2*Log[1 - x]^2)/12 + 
      (5*Log[1 - x]^3)/6 - Log[1 - x]^4/24 + (13*Log[1 - x]*Log[x])/2 - 
      (5*I)*Pi*Log[1 - x]*Log[x] + (Pi^2*Log[1 - x]*Log[x])/6 + 
      (5*Log[1 - x]^2*Log[x])/2 + (Log[1 - x]^3*Log[x])/6 - (13*Log[x]^2)/4 + 
      ((5*I)/2)*Pi*Log[x]^2 - (Pi^2*Log[x]^2)/12 - (5*Log[1 - x]*Log[x]^2)/
       2 - (Log[1 - x]^2*Log[x]^2)/4 + (5*Log[x]^3)/6 + 
      (Log[1 - x]*Log[x]^3)/6 - Log[x]^4/24 + 5*Log[1 - x]*PolyLog[2, x] - 
      5*Log[x]*PolyLog[2, x] + 5*PolyLog[3, 1 - x] + 5*PolyLog[3, x]) - 
    (3*PolyLog[4, 1 - x])/8 - (3*PolyLog[4, x])/8 + 
    FF[x]^2*((39*Pi^2)/8 - ((15*I)/4)*Pi^3 + (7*Pi^4)/180 - 
      (3*Log[1 - x])/2 + (5*I)*Pi*Log[1 - x] + (7*Pi^2*Log[1 - x])/6 + 
      (I/6)*Pi^3*Log[1 - x] + (59*Log[1 - x]^2)/8 - 
      ((15*I)/4)*Pi*Log[1 - x]^2 + (5*Pi^2*Log[1 - x]^2)/16 - 
      (4*Log[1 - x]^3)/3 + (I/6)*Pi*Log[1 - x]^3 + (7*Log[1 - x]^4)/48 + 
      (3*Log[x])/2 - (5*I)*Pi*Log[x] + (Pi^2*Log[x])/12 - (I/6)*Pi^3*Log[x] - 
      (39*Log[1 - x]*Log[x])/4 + ((15*I)/2)*Pi*Log[1 - x]*Log[x] - 
      (Pi^2*Log[1 - x]*Log[x])/8 - (7*Log[1 - x]^2*Log[x])/2 - 
      (I/2)*Pi*Log[1 - x]^2*Log[x] - (11*Log[1 - x]^3*Log[x])/24 + 
      (19*Log[x]^2)/8 - ((15*I)/4)*Pi*Log[x]^2 - (5*Pi^2*Log[x]^2)/48 + 
      (7*Log[1 - x]*Log[x]^2)/2 + (I/2)*Pi*Log[1 - x]*Log[x]^2 + 
      (Log[1 - x]^2*Log[x]^2)/2 - (7*Log[x]^3)/6 - (I/6)*Pi*Log[x]^3 - 
      (Log[1 - x]*Log[x]^3)/8 - Log[x]^4/16 + (Pi^2*PolyLog[2, x])/6 - 
      (15*Log[1 - x]*PolyLog[2, x])/2 - (Log[1 - x]^2*PolyLog[2, x])/4 + 
      (15*Log[x]*PolyLog[2, x])/2 + (Log[1 - x]*Log[x]*PolyLog[2, x])/2 - 
      (Log[x]^2*PolyLog[2, x])/4 - (15*PolyLog[3, 1 - x])/2 + 
      (Log[1 - x]*PolyLog[3, 1 - x])/4 - (Log[x]*PolyLog[3, 1 - x])/4 - 
      (15*PolyLog[3, x])/2 + (Log[1 - x]*PolyLog[3, x])/4 - 
      (Log[x]*PolyLog[3, x])/4 - PolyLog[4, -(x/(1 - x))]) + 
    (3*PolyLog[4, -(x/(1 - x))])/2 - Zeta[3]/2 + 2*Log[1 - x]*Zeta[3] - 
    2*Log[x]*Zeta[3] + FF[x]*(1/2 + ((5*I)/2)*Pi - (61*Pi^2)/48 + 
      ((25*I)/24)*Pi^3 - (59*Pi^4)/1440 + (11*Log[1 - x])/4 - 
      (5*I)*Pi*Log[1 - x] - (77*Pi^2*Log[1 - x])/96 - 
      ((13*I)/48)*Pi^3*Log[1 - x] - (67*Log[1 - x]^2)/16 + 
      ((11*I)/8)*Pi*Log[1 - x]^2 - (Pi^2*Log[1 - x]^2)/3 + 
      (47*Log[1 - x]^3)/96 - ((13*I)/48)*Pi*Log[1 - x]^3 - Log[1 - x]^4/6 - 
      Log[x]/4 + (5*I)*Pi*Log[x] - (13*Pi^2*Log[x])/32 + (I/16)*Pi^3*Log[x] + 
      (27*Log[1 - x]*Log[x])/8 - ((11*I)/4)*Pi*Log[1 - x]*Log[x] + 
      (7*Pi^2*Log[1 - x]*Log[x])/48 + (51*Log[1 - x]^2*Log[x])/32 + 
      ((7*I)/16)*Pi*Log[1 - x]^2*Log[x] + (3*Log[1 - x]^3*Log[x])/8 + 
      (13*Log[x]^2)/16 + ((11*I)/8)*Pi*Log[x]^2 + (Pi^2*Log[x]^2)/12 - 
      (41*Log[1 - x]*Log[x]^2)/32 - ((9*I)/16)*Pi*Log[1 - x]*Log[x]^2 - 
      (9*Log[1 - x]^2*Log[x]^2)/16 + (31*Log[x]^3)/96 + (I/16)*Pi*Log[x]^3 + 
      (Log[1 - x]*Log[x]^3)/24 + Log[x]^4/24 - (Pi^2*PolyLog[2, x])/6 + 
      (27*Log[1 - x]*PolyLog[2, x])/8 + (Log[1 - x]^2*PolyLog[2, x])/4 - 
      (27*Log[x]*PolyLog[2, x])/8 - (Log[1 - x]*Log[x]*PolyLog[2, x])/2 + 
      (Log[x]^2*PolyLog[2, x])/4 + (27*PolyLog[3, 1 - x])/8 - 
      I*Pi*PolyLog[3, 1 - x] - (5*Log[1 - x]*PolyLog[3, 1 - x])/8 - 
      (3*Log[x]*PolyLog[3, 1 - x])/8 + (27*PolyLog[3, x])/8 - 
      I*Pi*PolyLog[3, x] - (7*Log[1 - x]*PolyLog[3, x])/8 - 
      (Log[x]*PolyLog[3, x])/8 + (3*PolyLog[4, 1 - x])/4 + 
      (3*PolyLog[4, x])/4 + PolyLog[4, -(x/(1 - x))] + Zeta[3]) + 
    FF[x^(-1)]*(Pi^4/90 - ((3*I)/16)*Pi*Log[1 - x] - (3*Log[1 - x]^2)/32 + 
      (I/16)*Pi*Log[1 - x]^2 + (Pi^2*Log[1 - x]^2)/12 + Log[1 - x]^3/32 - 
      (I/16)*Pi*Log[1 - x]*Log[x] + (Pi^2*Log[1 - x]*Log[x])/3 - 
      (Log[1 - x]^2*Log[x])/32 + (Log[1 - x]^3*Log[x])/6 - 
      (Log[1 - x]^2*Log[x]^2)/4 + (Pi^2*PolyLog[2, x])/6 + 
      Log[1 - x]*PolyLog[3, 1 - x] - Log[x]*PolyLog[3, 1 - x] - 
      PolyLog[4, 1 - x] - PolyLog[4, x] - PolyLog[4, -(x/(1 - x))] - 
      Log[1 - x]*Zeta[3] + Log[x]*Zeta[3]) + FF[(1 - x)^(-1)]*
     ((-7*Pi^4)/120 - (Pi^2*Log[1 - x]^2)/12 - Log[1 - x]^4/24 + 
      ((3*I)/16)*Pi*Log[x] + (I/16)*Pi*Log[1 - x]*Log[x] + 
      (Log[1 - x]^3*Log[x])/6 + (3*Log[x]^2)/32 - (I/16)*Pi*Log[x]^2 - 
      (Pi^2*Log[x]^2)/6 + (Log[1 - x]*Log[x]^2)/32 - Log[x]^3/32 - 
      Log[x]^4/24 + (Pi^2*PolyLog[2, x])/6 + Log[1 - x]*PolyLog[3, x] - 
      Log[x]*PolyLog[3, x] + PolyLog[4, 1 - x] + PolyLog[4, x] - 
      PolyLog[4, -(x/(1 - x))] - Log[1 - x]*Zeta[3] + Log[x]*Zeta[3])) + 
  COLOR[CA*CF^2]*(-151597/5184 - ((907*I)/27)*Pi + (1933*Pi^2)/216 - 
    ((7*I)/48)*Pi^3 - (577*Pi^4)/720 - (571*Log[1 - x])/18 - 
    ((2227*I)/72)*Pi*Log[1 - x] - 20*Pi^2*Log[1 - x] - 
    ((103*I)/24)*Pi^3*Log[1 - x] - (1141*Log[1 - x]^2)/144 + 
    ((385*I)/16)*Pi*Log[1 - x]^2 - (115*Pi^2*Log[1 - x]^2)/24 + 
    (967*Log[1 - x]^3)/144 - ((23*I)/6)*Pi*Log[1 - x]^3 - 
    (10*Log[1 - x]^4)/3 + FF[x^(-2)]*((Pi^2*Log[1 - x]^2)/2 - 
      (I/2)*Pi*Log[1 - x]^3 - Log[1 - x]^4/8) + (101*Log[x])/8 - 
    ((1103*I)/36)*Pi*Log[x] - (151*Pi^2*Log[x])/72 + ((5*I)/8)*Pi^3*Log[x] - 
    (53*Log[1 - x]*Log[x])/4 - ((145*I)/24)*Pi*Log[1 - x]*Log[x] + 
    (85*Pi^2*Log[1 - x]*Log[x])/24 + (1549*Log[1 - x]^2*Log[x])/48 + 
    ((97*I)/8)*Pi*Log[1 - x]^2*Log[x] + (409*Log[1 - x]^3*Log[x])/24 - 
    (1549*Log[x]^2)/144 + ((191*I)/48)*Pi*Log[x]^2 - (61*Pi^2*Log[x]^2)/24 - 
    (395*Log[1 - x]*Log[x]^2)/48 - ((9*I)/4)*Pi*Log[1 - x]*Log[x]^2 - 
    (41*Log[1 - x]^2*Log[x]^2)/4 + (281*Log[x]^3)/144 + 
    ((9*I)/8)*Pi*Log[x]^3 + (23*Log[1 - x]*Log[x]^3)/24 - Log[x]^4/16 + 
    FF[(1 - x)^(-2)]*(-(Pi^2*Log[x]^2)/2 + (I/2)*Pi*Log[x]^3 + Log[x]^4/8) + 
    ((275*I)/6)*Pi*PolyLog[2, x] - (7*Pi^2*PolyLog[2, x])/12 + 
    (433*Log[1 - x]*PolyLog[2, x])/8 + ((39*I)/4)*Pi*Log[1 - x]*
     PolyLog[2, x] + (37*Log[1 - x]^2*PolyLog[2, x])/4 - 
    (199*Log[x]*PolyLog[2, x])/24 + ((7*I)/4)*Pi*Log[x]*PolyLog[2, x] - 
    (35*Log[1 - x]*Log[x]*PolyLog[2, x])/4 + (21*Log[x]^2*PolyLog[2, x])/4 + 
    (433*PolyLog[3, 1 - x])/8 + ((19*I)/4)*Pi*PolyLog[3, 1 - x] + 
    (107*Log[1 - x]*PolyLog[3, 1 - x])/4 - 22*Log[x]*PolyLog[3, 1 - x] + 
    (199*PolyLog[3, x])/24 + ((15*I)/4)*Pi*PolyLog[3, x] + 
    (109*Log[1 - x]*PolyLog[3, x])/4 - (47*Log[x]*PolyLog[3, x])/2 + 
    (11*PolyLog[4, 1 - x])/2 - 4*PolyLog[4, x] + 
    FF[x]^3*((-613*Pi^2)/24 - ((89*I)/3)*Pi^3 - (3103*Pi^4)/180 + 
      (737*Pi^2*Log[1 - x])/36 + ((71*I)/3)*Pi^3*Log[1 - x] - 
      (613*Log[1 - x]^2)/24 - ((89*I)/3)*Pi*Log[1 - x]^2 - 
      (257*Pi^2*Log[1 - x]^2)/24 - (89*Log[1 - x]^3)/36 + 
      ((77*I)/3)*Pi*Log[1 - x]^3 + (163*Log[1 - x]^4)/24 + 9*Pi^2*Log[x] + 
      ((74*I)/3)*Pi^3*Log[x] + (613*Log[1 - x]*Log[x])/12 + 
      ((178*I)/3)*Pi*Log[1 - x]*Log[x] + (493*Pi^2*Log[1 - x]*Log[x])/12 - 
      (521*Log[1 - x]^2*Log[x])/12 - (65*I)*Pi*Log[1 - x]^2*Log[x] - 
      (133*Log[1 - x]^3*Log[x])/6 - (613*Log[x]^2)/24 - 
      ((89*I)/3)*Pi*Log[x]^2 - (245*Pi^2*Log[x]^2)/24 + 
      (305*Log[1 - x]*Log[x]^2)/12 - (71*I)*Pi*Log[1 - x]*Log[x]^2 - 
      (115*Log[1 - x]^2*Log[x]^2)/4 - (89*Log[x]^3)/36 + 
      ((77*I)/3)*Pi*Log[x]^3 - (151*Log[1 - x]*Log[x]^3)/6 + 
      (163*Log[x]^4)/24 - (413*Log[1 - x]*PolyLog[2, x])/6 + 
      (6*I)*Pi*Log[1 - x]*PolyLog[2, x] + 3*Log[1 - x]^2*PolyLog[2, x] + 
      (413*Log[x]*PolyLog[2, x])/6 - (6*I)*Pi*Log[x]*PolyLog[2, x] - 
      3*Log[x]^2*PolyLog[2, x] - (413*PolyLog[3, 1 - x])/6 - 
      (254*I)*Pi*PolyLog[3, 1 - x] - 130*Log[1 - x]*PolyLog[3, 1 - x] - 
      124*Log[x]*PolyLog[3, 1 - x] - (413*PolyLog[3, x])/6 - 
      (254*I)*Pi*PolyLog[3, x] - 124*Log[1 - x]*PolyLog[3, x] - 
      130*Log[x]*PolyLog[3, x] + 266*PolyLog[4, 1 - x] + 266*PolyLog[4, x]) + 
    FF[x]^2*((613*Pi^2)/16 + ((137*I)/6)*Pi^3 + (1893*Pi^4)/80 - 
      (1511*Log[1 - x])/12 - ((160*I)/3)*Pi*Log[1 - x] - 
      (3403*Pi^2*Log[1 - x])/48 - ((187*I)/4)*Pi^3*Log[1 - x] + 
      (1195*Log[1 - x]^2)/48 + ((237*I)/2)*Pi*Log[1 - x]^2 + 
      (127*Pi^2*Log[1 - x]^2)/16 + (1525*Log[1 - x]^3)/48 - 
      ((199*I)/4)*Pi*Log[1 - x]^3 - (73*Log[1 - x]^4)/4 + (1511*Log[x])/12 + 
      ((160*I)/3)*Pi*Log[x] + (241*Pi^2*Log[x])/48 - 
      ((103*I)/4)*Pi^3*Log[x] - (613*Log[1 - x]*Log[x])/8 + 
      (41*I)*Pi*Log[1 - x]*Log[x] - (361*Pi^2*Log[1 - x]*Log[x])/8 + 
      (1919*Log[1 - x]^2*Log[x])/16 + ((525*I)/4)*Pi*Log[1 - x]^2*Log[x] + 
      65*Log[1 - x]^3*Log[x] + (2483*Log[x]^2)/48 - ((59*I)/2)*Pi*Log[x]^2 + 
      (235*Pi^2*Log[x]^2)/16 + (593*Log[1 - x]*Log[x]^2)/16 + 
      ((291*I)/4)*Pi*Log[1 - x]*Log[x]^2 + (51*Log[1 - x]^2*Log[x]^2)/2 - 
      (1169*Log[x]^3)/48 - ((109*I)/4)*Pi*Log[x]^3 + (55*Log[1 - x]*Log[x]^3)/
       2 - 6*Log[x]^4 + (260*I)*Pi*PolyLog[2, x] + (31*Pi^2*PolyLog[2, x])/
       2 + (933*Log[1 - x]*PolyLog[2, x])/4 - (9*I)*Pi*Log[1 - x]*
       PolyLog[2, x] + (3*Log[1 - x]^2*PolyLog[2, x])/2 + 
      (107*Log[x]*PolyLog[2, x])/4 + (9*I)*Pi*Log[x]*PolyLog[2, x] - 
      12*Log[1 - x]*Log[x]*PolyLog[2, x] + (21*Log[x]^2*PolyLog[2, x])/2 + 
      (933*PolyLog[3, 1 - x])/4 + (381*I)*Pi*PolyLog[3, 1 - x] + 
      (495*Log[1 - x]*PolyLog[3, 1 - x])/2 + (267*Log[x]*PolyLog[3, 1 - x])/
       2 - (107*PolyLog[3, x])/4 + (381*I)*Pi*PolyLog[3, x] + 
      (477*Log[1 - x]*PolyLog[3, x])/2 + (285*Log[x]*PolyLog[3, x])/2 - 
      399*PolyLog[4, 1 - x] - 399*PolyLog[4, x] - 
      93*PolyLog[4, -(x/(1 - x))]) - (81*PolyLog[4, -(x/(1 - x))])/2 - 
    (2009*Zeta[3])/72 + (I/4)*Pi*Zeta[3] - 40*Log[1 - x]*Zeta[3] + 
    37*Log[x]*Zeta[3] + FF[(1 - x)^(-1)]*(((185*I)/144)*Pi^3 + 
      (127*Pi^4)/180 - ((3*I)/8)*Pi^3*Log[1 - x] + (17*Pi^2*Log[1 - x]^2)/
       12 + (17*Log[1 - x]^4)/24 + ((1601*I)/72)*Pi*Log[x] - 
      (161*Pi^2*Log[x])/144 - ((3*I)/8)*Pi^3*Log[x] + 
      ((65*I)/24)*Pi*Log[1 - x]*Log[x] + (Pi^2*Log[1 - x]*Log[x])/24 + 
      ((11*I)/8)*Pi*Log[1 - x]^2*Log[x] - (17*Log[1 - x]^3*Log[x])/6 + 
      (1601*Log[x]^2)/144 - ((203*I)/48)*Pi*Log[x]^2 + 3*Pi^2*Log[x]^2 + 
      (65*Log[1 - x]*Log[x]^2)/48 - ((9*I)/8)*Pi*Log[1 - x]*Log[x]^2 + 
      (25*Log[1 - x]^2*Log[x]^2)/16 - (391*Log[x]^3)/144 - 
      ((13*I)/8)*Pi*Log[x]^3 - (11*Log[1 - x]*Log[x]^3)/24 - Log[x]^4/16 - 
      ((185*I)/24)*Pi*PolyLog[2, x] - (5*Pi^2*PolyLog[2, x])/4 + 
      ((9*I)/4)*Pi*Log[1 - x]*PolyLog[2, x] - (185*Log[x]*PolyLog[2, x])/24 - 
      ((19*I)/4)*Pi*Log[x]*PolyLog[2, x] + 
      (9*Log[1 - x]*Log[x]*PolyLog[2, x])/4 - (7*Log[x]^2*PolyLog[2, x])/2 + 
      ((7*I)/2)*Pi*PolyLog[3, 1 - x] + (7*Log[x]*PolyLog[3, 1 - x])/2 + 
      (185*PolyLog[3, x])/24 + ((15*I)/4)*Pi*PolyLog[3, x] - 
      (63*Log[1 - x]*PolyLog[3, x])/4 + (39*Log[x]*PolyLog[3, x])/2 - 
      17*PolyLog[4, 1 - x] - 15*PolyLog[4, x] + 17*PolyLog[4, -(x/(1 - x))] - 
      (185*Zeta[3])/24 - ((15*I)/4)*Pi*Zeta[3] + (63*Log[1 - x]*Zeta[3])/4 - 
      (39*Log[x]*Zeta[3])/2) + FF[x^(-1)]*
     (-Pi^4/6 - ((1601*I)/72)*Pi*Log[1 - x] + (173*Pi^2*Log[1 - x])/72 + 
      ((7*I)/6)*Pi^3*Log[1 - x] - (1601*Log[1 - x]^2)/144 + 
      ((203*I)/48)*Pi*Log[1 - x]^2 - Pi^2*Log[1 - x]^2 + 
      (391*Log[1 - x]^3)/144 + ((13*I)/8)*Pi*Log[1 - x]^3 + 
      (37*Log[1 - x]^4)/48 - ((125*I)/12)*Pi*Log[1 - x]*Log[x] - 
      (9*Pi^2*Log[1 - x]*Log[x])/2 - (145*Log[1 - x]^2*Log[x])/16 - 
      ((29*I)/8)*Pi*Log[1 - x]^2*Log[x] - (47*Log[1 - x]^3*Log[x])/8 + 
      ((7*I)/8)*Pi*Log[1 - x]*Log[x]^2 + (79*Log[1 - x]^2*Log[x]^2)/16 - 
      ((185*I)/24)*Pi*PolyLog[2, x] - (5*Pi^2*PolyLog[2, x])/4 - 
      (185*Log[1 - x]*PolyLog[2, x])/24 - ((19*I)/4)*Pi*Log[1 - x]*
       PolyLog[2, x] - (7*Log[1 - x]^2*PolyLog[2, x])/2 + 
      ((9*I)/4)*Pi*Log[x]*PolyLog[2, x] + (9*Log[1 - x]*Log[x]*PolyLog[2, x])/
       4 - (185*PolyLog[3, 1 - x])/24 - ((15*I)/4)*Pi*PolyLog[3, 1 - x] - 
      (39*Log[1 - x]*PolyLog[3, 1 - x])/2 + (63*Log[x]*PolyLog[3, 1 - x])/4 - 
      ((7*I)/2)*Pi*PolyLog[3, x] - (7*Log[1 - x]*PolyLog[3, x])/2 + 
      15*PolyLog[4, 1 - x] + 17*PolyLog[4, x] + 17*PolyLog[4, -(x/(1 - x))] + 
      (185*Zeta[3])/24 + ((15*I)/4)*Pi*Zeta[3] + (39*Log[1 - x]*Zeta[3])/2 - 
      (63*Log[x]*Zeta[3])/4) + FF[x]*(151597/2592 + ((1814*I)/27)*Pi - 
      (13249*Pi^2)/432 - ((37*I)/72)*Pi^3 - (248*Pi^4)/45 + 
      (10441*Log[1 - x])/72 + ((8273*I)/72)*Pi*Log[1 - x] + 
      (5321*Pi^2*Log[1 - x])/72 + ((635*I)/24)*Pi^3*Log[1 - x] + 
      (2783*Log[1 - x]^2)/144 - ((935*I)/8)*Pi*Log[1 - x]^2 + 
      (281*Pi^2*Log[1 - x]^2)/48 - (5467*Log[1 - x]^3)/144 + 
      ((643*I)/24)*Pi*Log[1 - x]^3 + (79*Log[1 - x]^4)/6 - (7691*Log[x])/72 + 
      ((593*I)/72)*Pi*Log[x] - (17*Pi^2*Log[x])/18 + ((25*I)/8)*Pi^3*Log[x] + 
      (1249*Log[1 - x]*Log[x])/24 - ((509*I)/12)*Pi*Log[1 - x]*Log[x] + 
      (55*Pi^2*Log[1 - x]*Log[x])/12 - (5225*Log[1 - x]^2*Log[x])/48 - 
      ((595*I)/8)*Pi*Log[1 - x]^2*Log[x] - (293*Log[1 - x]^3*Log[x])/6 - 
      (1081*Log[x]^2)/144 + ((249*I)/8)*Pi*Log[x]^2 - (33*Pi^2*Log[x]^2)/16 - 
      (1555*Log[1 - x]*Log[x]^2)/48 - ((15*I)/8)*Pi*Log[1 - x]*Log[x]^2 + 
      (39*Log[1 - x]^2*Log[x]^2)/8 + (2615*Log[x]^3)/144 + 
      ((103*I)/24)*Pi*Log[x]^3 - (13*Log[1 - x]*Log[x]^3)/3 + 
      (11*Log[x]^4)/12 - (260*I)*Pi*PolyLog[2, x] - (31*Pi^2*PolyLog[2, x])/
       2 - (1361*Log[1 - x]*PolyLog[2, x])/6 - (5*I)*Pi*Log[1 - x]*
       PolyLog[2, x] - (17*Log[1 - x]^2*PolyLog[2, x])/2 - 
      (199*Log[x]*PolyLog[2, x])/6 + (5*I)*Pi*Log[x]*PolyLog[2, x] + 
      12*Log[1 - x]*Log[x]*PolyLog[2, x] - (7*Log[x]^2*PolyLog[2, x])/2 - 
      (1361*PolyLog[3, 1 - x])/6 - ((271*I)/2)*Pi*PolyLog[3, 1 - x] - 
      (483*Log[1 - x]*PolyLog[3, 1 - x])/4 - (59*Log[x]*PolyLog[3, 1 - x])/
       4 + (199*PolyLog[3, x])/6 - ((271*I)/2)*Pi*PolyLog[3, x] - 
      (479*Log[1 - x]*PolyLog[3, x])/4 - (63*Log[x]*PolyLog[3, x])/4 + 
      (263*PolyLog[4, 1 - x])/2 + (263*PolyLog[4, x])/2 + 
      93*PolyLog[4, -(x/(1 - x))] + (2009*Zeta[3])/36 - (I/2)*Pi*Zeta[3] + 
      3*Log[1 - x]*Zeta[3] + 3*Log[x]*Zeta[3])) + 
  COLOR[CA^2*CF]*(4207/162 + ((17*I)/6)*Pi - (455*Pi^2)/288 + (I/18)*Pi^3 + 
    (19*Pi^4)/80 + (17*Log[1 - x])/6 + ((625*I)/72)*Pi*Log[1 - x] + 
    (443*Pi^2*Log[1 - x])/72 + ((7*I)/6)*Pi^3*Log[1 - x] + 
    (635*Log[1 - x]^2)/288 - ((341*I)/48)*Pi*Log[1 - x]^2 + 
    (45*Pi^2*Log[1 - x]^2)/32 - (277*Log[1 - x]^3)/144 + 
    ((53*I)/48)*Pi*Log[1 - x]^3 + Log[1 - x]^4 + 
    FF[x^(-2)]*(-(Pi^2*Log[1 - x]^2)/8 + (I/8)*Pi*Log[1 - x]^3 + 
      Log[1 - x]^4/32) - (2671*Log[x])/216 + ((31*I)/9)*Pi*Log[x] - 
    (5*Pi^2*Log[x])/24 - ((5*I)/16)*Pi^3*Log[x] + (205*Log[1 - x]*Log[x])/
     48 + (I/4)*Pi*Log[1 - x]*Log[x] - (65*Pi^2*Log[1 - x]*Log[x])/48 - 
    (997*Log[1 - x]^2*Log[x])/96 - ((25*I)/8)*Pi*Log[1 - x]^2*Log[x] - 
    (81*Log[1 - x]^3*Log[x])/16 + (365*Log[x]^2)/288 - 
    ((7*I)/12)*Pi*Log[x]^2 + (5*Pi^2*Log[x]^2)/8 + 
    (19*Log[1 - x]*Log[x]^2)/8 + ((7*I)/8)*Pi*Log[1 - x]*Log[x]^2 + 
    (109*Log[1 - x]^2*Log[x]^2)/32 - (43*Log[x]^3)/96 - 
    ((19*I)/48)*Pi*Log[x]^3 - (5*Log[1 - x]*Log[x]^3)/24 - Log[x]^4/32 + 
    FF[(1 - x)^(-2)]*((Pi^2*Log[x]^2)/8 - (I/8)*Pi*Log[x]^3 - Log[x]^4/32) - 
    ((119*I)/8)*Pi*PolyLog[2, x] + (Pi^2*PolyLog[2, x])/12 - 
    (781*Log[1 - x]*PolyLog[2, x])/48 - ((19*I)/8)*Pi*Log[1 - x]*
     PolyLog[2, x] - (21*Log[1 - x]^2*PolyLog[2, x])/8 + 
    (67*Log[x]*PolyLog[2, x])/48 - (I/8)*Pi*Log[x]*PolyLog[2, x] + 
    (23*Log[1 - x]*Log[x]*PolyLog[2, x])/8 - (3*Log[x]^2*PolyLog[2, x])/2 - 
    (781*PolyLog[3, 1 - x])/48 - (31*Log[1 - x]*PolyLog[3, 1 - x])/4 + 
    (31*Log[x]*PolyLog[3, 1 - x])/4 - (67*PolyLog[3, x])/48 - 
    ((7*I)/4)*Pi*PolyLog[3, x] - (65*Log[1 - x]*PolyLog[3, x])/8 + 
    (51*Log[x]*PolyLog[3, x])/8 - (11*PolyLog[4, 1 - x])/4 + 
    FF[x]^3*((343*Pi^2)/24 + ((203*I)/24)*Pi^3 + (463*Pi^4)/160 - 
      (731*Pi^2*Log[1 - x])/72 - ((73*I)/24)*Pi^3*Log[1 - x] + 
      (343*Log[1 - x]^2)/24 + ((203*I)/24)*Pi*Log[1 - x]^2 + 
      (113*Pi^2*Log[1 - x]^2)/48 - (61*Log[1 - x]^3)/72 - 
      ((35*I)/8)*Pi*Log[1 - x]^3 - (35*Log[1 - x]^4)/32 - 
      (11*Pi^2*Log[x])/2 - ((89*I)/24)*Pi^3*Log[x] - 
      (343*Log[1 - x]*Log[x])/12 - ((203*I)/12)*Pi*Log[1 - x]*Log[x] - 
      (31*Pi^2*Log[1 - x]*Log[x])/4 + (467*Log[1 - x]^2*Log[x])/24 + 
      ((73*I)/8)*Pi*Log[1 - x]^2*Log[x] + (19*Log[1 - x]^3*Log[x])/8 + 
      (343*Log[x]^2)/24 + ((203*I)/24)*Pi*Log[x]^2 + (97*Pi^2*Log[x]^2)/48 - 
      (203*Log[1 - x]*Log[x]^2)/24 + ((105*I)/8)*Pi*Log[1 - x]*Log[x]^2 + 
      (89*Log[1 - x]^2*Log[x]^2)/16 - (61*Log[x]^3)/72 - 
      ((35*I)/8)*Pi*Log[x]^3 + (35*Log[1 - x]*Log[x]^3)/8 - 
      (35*Log[x]^4)/32 + (335*Log[1 - x]*PolyLog[2, x])/12 - 
      (4*I)*Pi*Log[1 - x]*PolyLog[2, x] - 2*Log[1 - x]^2*PolyLog[2, x] - 
      (335*Log[x]*PolyLog[2, x])/12 + (4*I)*Pi*Log[x]*PolyLog[2, x] + 
      2*Log[x]^2*PolyLog[2, x] + (335*PolyLog[3, 1 - x])/12 + 
      ((81*I)/2)*Pi*PolyLog[3, 1 - x] + (73*Log[1 - x]*PolyLog[3, 1 - x])/4 + 
      (89*Log[x]*PolyLog[3, 1 - x])/4 + (335*PolyLog[3, x])/12 + 
      ((81*I)/2)*Pi*PolyLog[3, x] + (89*Log[1 - x]*PolyLog[3, x])/4 + 
      (73*Log[x]*PolyLog[3, x])/4 - (81*PolyLog[4, 1 - x])/2 - 
      (81*PolyLog[4, x])/2) + (13*PolyLog[4, x])/4 + 
    13*PolyLog[4, -(x/(1 - x))] + FF[x]^2*((-343*Pi^2)/16 - 
      ((431*I)/48)*Pi^3 - (16363*Pi^4)/4320 + (105*Log[1 - x])/2 + 
      ((155*I)/12)*Pi*Log[1 - x] + (1073*Pi^2*Log[1 - x])/48 + 
      ((1037*I)/144)*Pi^3*Log[1 - x] - (983*Log[1 - x]^2)/48 - 
      ((413*I)/16)*Pi*Log[1 - x]^2 - (103*Pi^2*Log[1 - x]^2)/72 - 
      (179*Log[1 - x]^3)/48 + ((1325*I)/144)*Pi*Log[1 - x]^3 + 
      (173*Log[1 - x]^4)/48 - (105*Log[x])/2 - ((155*I)/12)*Pi*Log[x] + 
      (29*Pi^2*Log[x])/6 + ((421*I)/144)*Pi^3*Log[x] + 
      (343*Log[1 - x]*Log[x])/8 + ((25*I)/8)*Pi*Log[1 - x]*Log[x] + 
      (1067*Pi^2*Log[1 - x]*Log[x])/144 - (615*Log[1 - x]^2*Log[x])/16 - 
      ((1037*I)/48)*Pi*Log[1 - x]^2*Log[x] - (35*Log[1 - x]^3*Log[x])/3 - 
      (1075*Log[x]^2)/48 + ((7*I)/16)*Pi*Log[x]^2 - (413*Pi^2*Log[x]^2)/144 - 
      (5*Log[1 - x]*Log[x]^2)/16 - ((565*I)/48)*Pi*Log[1 - x]*Log[x]^2 - 
      (85*Log[1 - x]^2*Log[x]^2)/24 + (301*Log[x]^3)/48 + 
      ((565*I)/144)*Pi*Log[x]^3 - (305*Log[1 - x]*Log[x]^3)/72 + 
      (47*Log[x]^4)/72 - ((89*I)/2)*Pi*PolyLog[2, x] - 
      (281*Pi^2*PolyLog[2, x])/72 - (513*Log[1 - x]*PolyLog[2, x])/8 + 
      (6*I)*Pi*Log[1 - x]*PolyLog[2, x] + (9*Log[1 - x]^2*PolyLog[2, x])/8 + 
      (157*Log[x]*PolyLog[2, x])/8 - (6*I)*Pi*Log[x]*PolyLog[2, x] + 
      (15*Log[1 - x]*Log[x]*PolyLog[2, x])/4 - (39*Log[x]^2*PolyLog[2, x])/
       8 - (513*PolyLog[3, 1 - x])/8 - ((243*I)/4)*Pi*PolyLog[3, 1 - x] - 
      (983*Log[1 - x]*PolyLog[3, 1 - x])/24 - (475*Log[x]*PolyLog[3, 1 - x])/
       24 - (157*PolyLog[3, x])/8 - ((243*I)/4)*Pi*PolyLog[3, x] - 
      (1127*Log[1 - x]*PolyLog[3, x])/24 - (331*Log[x]*PolyLog[3, x])/24 + 
      (243*PolyLog[4, 1 - x])/4 + (243*PolyLog[4, x])/4 + 
      (281*PolyLog[4, -(x/(1 - x))])/12) + 
    FF[x]*(-4207/81 - ((17*I)/3)*Pi + (371*Pi^2)/36 + ((26*I)/9)*Pi^3 + 
      (1421*Pi^4)/2160 - (9281*Log[1 - x])/216 - ((601*I)/24)*Pi*Log[1 - x] - 
      (5293*Pi^2*Log[1 - x])/288 - ((719*I)/144)*Pi^3*Log[1 - x] + 
      (391*Log[1 - x]^2)/144 + ((601*I)/24)*Pi*Log[1 - x]^2 - 
      (467*Pi^2*Log[1 - x]^2)/288 + (667*Log[1 - x]^3)/96 - 
      ((797*I)/144)*Pi*Log[1 - x]^3 - (47*Log[1 - x]^4)/16 + 
      (13399*Log[x])/216 + ((19*I)/24)*Pi*Log[x] - (739*Pi^2*Log[x])/288 + 
      ((47*I)/144)*Pi^3*Log[x] - (137*Log[1 - x]*Log[x])/6 - 
      ((19*I)/12)*Pi*Log[1 - x]*Log[x] + (35*Pi^2*Log[1 - x]*Log[x])/72 + 
      (2725*Log[1 - x]^2*Log[x])/96 + ((701*I)/48)*Pi*Log[1 - x]^2*Log[x] + 
      (523*Log[1 - x]^3*Log[x])/48 + (667*Log[x]^2)/144 - 
      ((29*I)/24)*Pi*Log[x]^2 + (97*Pi^2*Log[x]^2)/288 + 
      (49*Log[1 - x]*Log[x]^2)/96 - ((71*I)/48)*Pi*Log[1 - x]*Log[x]^2 - 
      (65*Log[1 - x]^2*Log[x]^2)/24 - (293*Log[x]^3)/96 - 
      ((37*I)/144)*Pi*Log[x]^3 + (49*Log[1 - x]*Log[x]^3)/144 + Log[x]^4/72 + 
      ((89*I)/2)*Pi*PolyLog[2, x] + (281*Pi^2*PolyLog[2, x])/72 + 
      (431*Log[1 - x]*PolyLog[2, x])/8 + (I/4)*Pi*Log[1 - x]*PolyLog[2, x] + 
      2*Log[1 - x]^2*PolyLog[2, x] - (75*Log[x]*PolyLog[2, x])/8 - 
      (I/4)*Pi*Log[x]*PolyLog[2, x] - (15*Log[1 - x]*Log[x]*PolyLog[2, x])/
       4 + (7*Log[x]^2*PolyLog[2, x])/4 + (431*PolyLog[3, 1 - x])/8 + 
      (22*I)*Pi*PolyLog[3, 1 - x] + (289*Log[1 - x]*PolyLog[3, 1 - x])/12 - 
      (25*Log[x]*PolyLog[3, 1 - x])/12 + (75*PolyLog[3, x])/8 + 
      (22*I)*Pi*PolyLog[3, x] + (301*Log[1 - x]*PolyLog[3, x])/12 - 
      (37*Log[x]*PolyLog[3, x])/12 - (83*PolyLog[4, 1 - x])/4 - 
      (83*PolyLog[4, x])/4 - (281*PolyLog[4, -(x/(1 - x))])/12 - 
      (173*Zeta[3])/12) + (173*Zeta[3])/24 + (95*Log[1 - x]*Zeta[3])/8 - 
    (95*Log[x]*Zeta[3])/8 + FF[(1 - x)^(-1)]*(((-41*I)/48)*Pi^3 - 
      (101*Pi^4)/576 + ((7*I)/48)*Pi^3*Log[1 - x] - (49*Pi^2*Log[1 - x]^2)/
       96 - (49*Log[1 - x]^4)/192 + ((119*I)/144)*Pi*Log[x] + 
      (19*Pi^2*Log[x])/48 + ((11*I)/48)*Pi^3*Log[x] + 
      ((55*I)/48)*Pi*Log[1 - x]*Log[x] + (3*Pi^2*Log[1 - x]*Log[x])/16 - 
      ((9*I)/16)*Pi*Log[1 - x]^2*Log[x] + (49*Log[1 - x]^3*Log[x])/48 + 
      (119*Log[x]^2)/288 + ((13*I)/48)*Pi*Log[x]^2 - (3*Pi^2*Log[x]^2)/4 + 
      (55*Log[1 - x]*Log[x]^2)/96 + ((3*I)/16)*Pi*Log[1 - x]*Log[x]^2 - 
      (9*Log[1 - x]^2*Log[x]^2)/16 + (43*Log[x]^3)/96 + 
      ((25*I)/48)*Pi*Log[x]^3 + (5*Log[1 - x]*Log[x]^3)/48 + Log[x]^4/16 + 
      ((41*I)/8)*Pi*PolyLog[2, x] + (3*Pi^2*PolyLog[2, x])/16 - 
      ((7*I)/8)*Pi*Log[1 - x]*PolyLog[2, x] + (41*Log[x]*PolyLog[2, x])/8 + 
      ((5*I)/4)*Pi*Log[x]*PolyLog[2, x] - (7*Log[1 - x]*Log[x]*PolyLog[2, x])/
       8 + (17*Log[x]^2*PolyLog[2, x])/16 - ((9*I)/8)*Pi*PolyLog[3, 1 - x] - 
      (9*Log[x]*PolyLog[3, 1 - x])/8 - (41*PolyLog[3, x])/8 + 
      ((5*I)/8)*Pi*PolyLog[3, x] + (47*Log[1 - x]*PolyLog[3, x])/8 - 
      (21*Log[x]*PolyLog[3, x])/4 + (49*PolyLog[4, 1 - x])/8 + 
      (9*PolyLog[4, x])/4 - (49*PolyLog[4, -(x/(1 - x))])/8 + 
      (41*Zeta[3])/8 - ((5*I)/8)*Pi*Zeta[3] - (47*Log[1 - x]*Zeta[3])/8 + 
      (21*Log[x]*Zeta[3])/4) + FF[x^(-1)]*
     (Pi^4/40 - ((119*I)/144)*Pi*Log[1 - x] - (5*Pi^2*Log[1 - x])/4 - 
      ((7*I)/16)*Pi^3*Log[1 - x] - (119*Log[1 - x]^2)/288 - 
      ((13*I)/48)*Pi*Log[1 - x]^2 + (Pi^2*Log[1 - x]^2)/16 - 
      (43*Log[1 - x]^3)/96 - ((25*I)/48)*Pi*Log[1 - x]^3 - 
      (61*Log[1 - x]^4)/192 + ((191*I)/48)*Pi*Log[1 - x]*Log[x] + 
      (7*Pi^2*Log[1 - x]*Log[x])/6 + (437*Log[1 - x]^2*Log[x])/96 + 
      ((17*I)/16)*Pi*Log[1 - x]^2*Log[x] + (95*Log[1 - x]^3*Log[x])/48 - 
      ((5*I)/16)*Pi*Log[1 - x]*Log[x]^2 - (59*Log[1 - x]^2*Log[x]^2)/32 + 
      ((41*I)/8)*Pi*PolyLog[2, x] + (3*Pi^2*PolyLog[2, x])/16 + 
      (41*Log[1 - x]*PolyLog[2, x])/8 + ((5*I)/4)*Pi*Log[1 - x]*
       PolyLog[2, x] + (17*Log[1 - x]^2*PolyLog[2, x])/16 - 
      ((7*I)/8)*Pi*Log[x]*PolyLog[2, x] - (7*Log[1 - x]*Log[x]*PolyLog[2, x])/
       8 + (41*PolyLog[3, 1 - x])/8 - ((5*I)/8)*Pi*PolyLog[3, 1 - x] + 
      (21*Log[1 - x]*PolyLog[3, 1 - x])/4 - (47*Log[x]*PolyLog[3, 1 - x])/8 + 
      ((9*I)/8)*Pi*PolyLog[3, x] + (9*Log[1 - x]*PolyLog[3, x])/8 - 
      (9*PolyLog[4, 1 - x])/4 - (49*PolyLog[4, x])/8 - 
      (49*PolyLog[4, -(x/(1 - x))])/8 - (41*Zeta[3])/8 + 
      ((5*I)/8)*Pi*Zeta[3] - (21*Log[1 - x]*Zeta[3])/4 + 
      (47*Log[x]*Zeta[3])/8)) + COLOR[CA*CF*NfV2]*
   (((181*I)/8)*Pi - (34*Pi^2)/9 + ((145*I)/144)*Pi^3 + (37*Pi^4)/240 + 
    (181*Log[1 - x])/8 - ((865*I)/36)*Pi*Log[1 - x] - 
    (203*Pi^2*Log[1 - x])/48 - ((11*I)/24)*Pi^3*Log[1 - x] - 
    (1913*Log[1 - x]^2)/144 + ((281*I)/48)*Pi*Log[1 - x]^2 - 
    (17*Pi^2*Log[1 - x]^2)/12 + (41*Log[1 - x]^3)/24 - 
    ((5*I)/12)*Pi*Log[1 - x]^3 - (59*Log[1 - x]^4)/48 + 
    ((151*I)/12)*Pi*Log[x] + (59*Pi^2*Log[x])/36 + (I/12)*Pi^3*Log[x] - 
    (71*Log[1 - x]*Log[x])/24 - ((17*I)/4)*Pi*Log[1 - x]*Log[x] - 
    (7*Pi^2*Log[1 - x]*Log[x])/6 + (79*Log[1 - x]^2*Log[x])/6 + 
    ((61*I)/16)*Pi*Log[1 - x]^2*Log[x] + (127*Log[1 - x]^3*Log[x])/24 + 
    (373*Log[x]^2)/48 - ((59*I)/24)*Pi*Log[x]^2 - (19*Pi^2*Log[x]^2)/24 - 
    (119*Log[1 - x]*Log[x]^2)/16 + ((13*I)/8)*Pi*Log[1 - x]*Log[x]^2 - 
    (31*Log[1 - x]^2*Log[x]^2)/16 - (131*Log[x]^3)/144 + 
    ((17*I)/48)*Pi*Log[x]^3 - (5*Log[x]^4)/96 + 
    ((139*I)/24)*Pi*PolyLog[2, x] - (175*Pi^2*PolyLog[2, x])/24 + 
    (377*Log[1 - x]*PolyLog[2, x])/24 + ((35*I)/8)*Pi*Log[1 - x]*
     PolyLog[2, x] - (Log[1 - x]^2*PolyLog[2, x])/2 - 
    (119*Log[x]*PolyLog[2, x])/12 + ((51*I)/8)*Pi*Log[x]*PolyLog[2, x] + 
    (43*Log[1 - x]*Log[x]*PolyLog[2, x])/8 + (Log[x]^2*PolyLog[2, x])/2 + 
    (377*PolyLog[3, 1 - x])/24 - ((85*I)/8)*Pi*PolyLog[3, 1 - x] + 
    (23*Log[1 - x]*PolyLog[3, 1 - x])/4 - (131*Log[x]*PolyLog[3, 1 - x])/8 + 
    (119*PolyLog[3, x])/12 + ((53*I)/8)*Pi*PolyLog[3, x] + 
    12*Log[1 - x]*PolyLog[3, x] - (43*Log[x]*PolyLog[3, x])/8 + 
    (85*PolyLog[4, 1 - x])/4 - 24*PolyLog[4, x] + 
    FF[x]^3*((703*Pi^2)/72 - ((7*I)/6)*Pi^3 - (101*Pi^4)/360 - 
      (Pi^2*Log[1 - x])/4 + ((3*I)/2)*Pi^3*Log[1 - x] + 
      (703*Log[1 - x]^2)/72 - ((7*I)/6)*Pi*Log[1 - x]^2 + 
      (Pi^2*Log[1 - x]^2)/3 - (5*Log[1 - x]^3)/4 + (I/2)*Pi*Log[1 - x]^3 + 
      Log[1 - x]^4/12 - (3*Pi^2*Log[x])/4 + I*Pi^3*Log[x] - 
      (703*Log[1 - x]*Log[x])/36 + ((7*I)/3)*Pi*Log[1 - x]*Log[x] + 
      (Pi^2*Log[1 - x]*Log[x])/6 - (3*Log[1 - x]^2*Log[x])/4 - 
      ((7*I)/2)*Pi*Log[1 - x]^2*Log[x] - (3*Log[1 - x]^3*Log[x])/2 + 
      (703*Log[x]^2)/72 - ((7*I)/6)*Pi*Log[x]^2 + (Pi^2*Log[x]^2)/12 + 
      (9*Log[1 - x]*Log[x]^2)/4 - (I/2)*Pi*Log[1 - x]*Log[x]^2 - 
      (3*Log[1 - x]^2*Log[x]^2)/4 - (5*Log[x]^3)/4 + (I/2)*Pi*Log[x]^3 + 
      Log[x]^4/12 - 3*Log[1 - x]*PolyLog[2, x] - (3*I)*Pi*Log[1 - x]*
       PolyLog[2, x] - (3*Log[1 - x]^2*PolyLog[2, x])/2 + 
      3*Log[x]*PolyLog[2, x] + (3*I)*Pi*Log[x]*PolyLog[2, x] + 
      (3*Log[x]^2*PolyLog[2, x])/2 - 3*PolyLog[3, 1 - x] - 
      (9*I)*Pi*PolyLog[3, 1 - x] - 7*Log[1 - x]*PolyLog[3, 1 - x] - 
      2*Log[x]*PolyLog[3, 1 - x] - 3*PolyLog[3, x] - (9*I)*Pi*PolyLog[3, x] - 
      2*Log[1 - x]*PolyLog[3, x] - 7*Log[x]*PolyLog[3, x] + 
      11*PolyLog[4, 1 - x] + 11*PolyLog[4, x]) - 
    (135*PolyLog[4, -(x/(1 - x))])/4 - (119*Zeta[3])/8 - 
    (91*Log[1 - x]*Zeta[3])/4 + (91*Log[x]*Zeta[3])/4 + 
    FF[x^(-1)]*((29*Pi^4)/360 + ((373*I)/24)*Pi*Log[1 - x] + 
      (5*Pi^2*Log[1 - x])/18 + ((5*I)/12)*Pi^3*Log[1 - x] + 
      (373*Log[1 - x]^2)/48 - ((47*I)/24)*Pi*Log[1 - x]^2 + 
      (17*Pi^2*Log[1 - x]^2)/24 - (131*Log[1 - x]^3)/144 + 
      ((17*I)/48)*Pi*Log[1 - x]^3 + (21*Log[1 - x]^4)/32 - 
      ((95*I)/24)*Pi*Log[1 - x]*Log[x] - (Pi^2*Log[1 - x]*Log[x])/8 - 
      (289*Log[1 - x]^2*Log[x])/48 - (2*I)*Pi*Log[1 - x]^2*Log[x] - 
      (10*Log[1 - x]^3*Log[x])/3 - (I/2)*Pi*Log[1 - x]*Log[x]^2 + 
      (15*Log[1 - x]^2*Log[x]^2)/4 - ((97*I)/12)*Pi*PolyLog[2, x] + 
      (65*Pi^2*PolyLog[2, x])/24 - (97*Log[1 - x]*PolyLog[2, x])/12 - 
      (2*I)*Pi*Log[1 - x]*PolyLog[2, x] - (Log[1 - x]^2*PolyLog[2, x])/2 - 
      I*Pi*Log[x]*PolyLog[2, x] - Log[1 - x]*Log[x]*PolyLog[2, x] - 
      (97*PolyLog[3, 1 - x])/12 + ((93*I)/8)*Pi*PolyLog[3, 1 - x] - 
      (43*Log[1 - x]*PolyLog[3, 1 - x])/8 + 17*Log[x]*PolyLog[3, 1 - x] + 
      I*Pi*PolyLog[3, x] + Log[1 - x]*PolyLog[3, x] - 
      (29*PolyLog[4, 1 - x])/4 + 17*PolyLog[4, x] + 
      17*PolyLog[4, -(x/(1 - x))] + (97*Zeta[3])/12 - ((93*I)/8)*Pi*Zeta[3] + 
      (43*Log[1 - x]*Zeta[3])/8 - 17*Log[x]*Zeta[3]) + 
    FF[x]^2*((-703*Pi^2)/48 + ((11*I)/72)*Pi^3 + (1027*Pi^4)/1440 + 
      (197*Log[1 - x])/4 - (8*I)*Pi*Log[1 - x] - (151*Pi^2*Log[1 - x])/36 - 
      ((11*I)/4)*Pi^3*Log[1 - x] - (1159*Log[1 - x]^2)/48 + 
      ((145*I)/24)*Pi*Log[1 - x]^2 + (7*Pi^2*Log[1 - x]^2)/48 + 
      (43*Log[1 - x]^3)/18 - ((3*I)/4)*Pi*Log[1 - x]^3 + 
      (17*Log[1 - x]^4)/96 - (197*Log[x])/4 + (8*I)*Pi*Log[x] + 
      (295*Pi^2*Log[x])/72 - ((19*I)/12)*Pi^3*Log[x] + 
      (703*Log[1 - x]*Log[x])/24 + ((73*I)/12)*Pi*Log[1 - x]*Log[x] - 
      (21*Pi^2*Log[1 - x]*Log[x])/8 + (26*Log[1 - x]^2*Log[x])/3 + 
      ((33*I)/4)*Pi*Log[1 - x]^2*Log[x] + (11*Log[1 - x]^3*Log[x])/24 - 
      (247*Log[x]^2)/48 - ((61*I)/24)*Pi*Log[x]^2 - (Pi^2*Log[x]^2)/16 - 
      (4*Log[1 - x]*Log[x]^2)/3 + ((5*I)/4)*Pi*Log[1 - x]*Log[x]^2 + 
      (75*Log[1 - x]^2*Log[x]^2)/16 + (49*Log[x]^3)/36 - 
      ((3*I)/4)*Pi*Log[x]^3 - (7*Log[1 - x]*Log[x]^3)/24 - (5*Log[x]^4)/32 + 
      ((115*I)/6)*Pi*PolyLog[2, x] - (11*Pi^2*PolyLog[2, x])/4 + 
      (169*Log[1 - x]*PolyLog[2, x])/12 + (8*I)*Pi*Log[1 - x]*PolyLog[2, x] + 
      (5*Log[1 - x]^2*PolyLog[2, x])/4 + (61*Log[x]*PolyLog[2, x])/12 - 
      I*Pi*Log[x]*PolyLog[2, x] + (11*Log[1 - x]*Log[x]*PolyLog[2, x])/2 - 
      (13*Log[x]^2*PolyLog[2, x])/4 + (169*PolyLog[3, 1 - x])/12 + 
      (18*I)*Pi*PolyLog[3, 1 - x] + 9*Log[1 - x]*PolyLog[3, 1 - x] + 
      9*Log[x]*PolyLog[3, 1 - x] - (61*PolyLog[3, x])/12 + 
      (9*I)*Pi*PolyLog[3, x] - 3*Log[1 - x]*PolyLog[3, x] + 
      12*Log[x]*PolyLog[3, x] - 22*PolyLog[4, 1 - x] - 11*PolyLog[4, x] + 
      (13*PolyLog[4, -(x/(1 - x))])/2 + 6*Log[1 - x]*Zeta[3] - 
      6*Log[x]*Zeta[3]) + FF[(1 - x)^(-1)]*(((97*I)/72)*Pi^3 - 
      (29*Pi^4)/144 + (I/6)*Pi^3*Log[1 - x] + (17*Pi^2*Log[1 - x]^2)/12 + 
      (17*Log[1 - x]^4)/24 - ((373*I)/24)*Pi*Log[x] + (77*Pi^2*Log[x])/72 - 
      (I/12)*Pi^3*Log[x] - ((33*I)/8)*Pi*Log[1 - x]*Log[x] + 
      (Pi^2*Log[1 - x]*Log[x])/6 - (I/2)*Pi*Log[1 - x]^2*Log[x] - 
      (17*Log[1 - x]^3*Log[x])/6 - (373*Log[x]^2)/48 + 
      ((47*I)/24)*Pi*Log[x]^2 + (19*Pi^2*Log[x]^2)/24 - 
      (33*Log[1 - x]*Log[x]^2)/16 - (Log[1 - x]^2*Log[x]^2)/2 + 
      (131*Log[x]^3)/144 - ((17*I)/48)*Pi*Log[x]^3 + (5*Log[x]^4)/96 - 
      ((97*I)/12)*Pi*PolyLog[2, x] + (65*Pi^2*PolyLog[2, x])/24 - 
      I*Pi*Log[1 - x]*PolyLog[2, x] - (97*Log[x]*PolyLog[2, x])/12 - 
      (2*I)*Pi*Log[x]*PolyLog[2, x] - Log[1 - x]*Log[x]*PolyLog[2, x] - 
      (Log[x]^2*PolyLog[2, x])/2 - I*Pi*PolyLog[3, 1 - x] - 
      Log[x]*PolyLog[3, 1 - x] + (97*PolyLog[3, x])/12 - 
      ((93*I)/8)*Pi*PolyLog[3, x] - 17*Log[1 - x]*PolyLog[3, x] + 
      (43*Log[x]*PolyLog[3, x])/8 - 17*PolyLog[4, 1 - x] + 
      (29*PolyLog[4, x])/4 + 17*PolyLog[4, -(x/(1 - x))] - (97*Zeta[3])/12 + 
      ((93*I)/8)*Pi*Zeta[3] + 17*Log[1 - x]*Zeta[3] - 
      (43*Log[x]*Zeta[3])/8) + FF[x]*(((-181*I)/4)*Pi + (199*Pi^2)/16 - 
      ((283*I)/144)*Pi^3 - (131*Pi^4)/720 - (575*Log[1 - x])/8 + 
      ((175*I)/9)*Pi*Log[1 - x] + (139*Pi^2*Log[1 - x])/16 + 
      ((9*I)/16)*Pi^3*Log[1 - x] + (955*Log[1 - x]^2)/48 - 
      ((397*I)/48)*Pi*Log[1 - x]^2 - (7*Pi^2*Log[1 - x]^2)/6 - 
      (31*Log[1 - x]^3)/16 + ((5*I)/16)*Pi*Log[1 - x]^3 - 
      (37*Log[1 - x]^4)/96 + (213*Log[x])/8 + ((31*I)/9)*Pi*Log[x] - 
      (27*Pi^2*Log[x])/8 + ((11*I)/48)*Pi^3*Log[x] - 
      (277*Log[1 - x]*Log[x])/72 + ((47*I)/8)*Pi*Log[1 - x]*Log[x] + 
      (107*Pi^2*Log[1 - x]*Log[x])/48 - (377*Log[1 - x]^2*Log[x])/16 - 
      ((61*I)/16)*Pi*Log[1 - x]^2*Log[x] + (15*Log[1 - x]^3*Log[x])/8 + 
      (43*Log[x]^2)/48 + ((5*I)/16)*Pi*Log[x]^2 - (13*Pi^2*Log[x]^2)/24 + 
      (145*Log[1 - x]*Log[x]^2)/16 - ((29*I)/16)*Pi*Log[1 - x]*Log[x]^2 - 
      (25*Log[1 - x]^2*Log[x]^2)/8 - (131*Log[x]^3)/144 + 
      ((5*I)/16)*Pi*Log[x]^3 + (Log[1 - x]*Log[x]^3)/8 - (5*Log[x]^4)/96 - 
      ((115*I)/6)*Pi*PolyLog[2, x] + (11*Pi^2*PolyLog[2, x])/4 - 
      (881*Log[1 - x]*PolyLog[2, x])/24 - (3*I)*Pi*Log[1 - x]*PolyLog[2, x] + 
      (5*Log[1 - x]^2*PolyLog[2, x])/4 + (421*Log[x]*PolyLog[2, x])/24 - 
      (4*I)*Pi*Log[x]*PolyLog[2, x] - (11*Log[1 - x]*Log[x]*PolyLog[2, x])/
       2 + (3*Log[x]^2*PolyLog[2, x])/4 - (881*PolyLog[3, 1 - x])/24 - 
      (5*I)*Pi*PolyLog[3, 1 - x] - (19*Log[1 - x]*PolyLog[3, 1 - x])/8 - 
      (21*Log[x]*PolyLog[3, 1 - x])/8 - (421*PolyLog[3, x])/24 + 
      (4*I)*Pi*PolyLog[3, x] + (75*Log[1 - x]*PolyLog[3, x])/8 - 
      (43*Log[x]*PolyLog[3, x])/8 + (55*PolyLog[4, 1 - x])/4 + 
      (11*PolyLog[4, x])/4 - (13*PolyLog[4, -(x/(1 - x))])/2 + 
      (119*Zeta[3])/4 - 6*Log[1 - x]*Zeta[3] + 6*Log[x]*Zeta[3])) + 
  COLOR[CF^2*NfV2]*(((-13*I)/3)*Pi + (101*Pi^2)/24 + ((7*I)/12)*Pi^3 + 
    Pi^4/240 - (13*Log[1 - x])/3 + ((79*I)/12)*Pi*Log[1 - x] - 
    (85*Pi^2*Log[1 - x])/24 + ((3*I)/8)*Pi^3*Log[1 - x] + 
    (97*Log[1 - x]^2)/24 + ((67*I)/12)*Pi*Log[1 - x]^2 + 
    (59*Pi^2*Log[1 - x]^2)/48 + (23*Log[1 - x]^3)/12 - 
    ((7*I)/6)*Pi*Log[1 - x]^3 - ((7*I)/3)*Pi*Log[x] + (115*Pi^2*Log[x])/24 + 
    ((3*I)/8)*Pi^3*Log[x] + (3*Log[1 - x]*Log[x])/4 + 
    ((11*I)/12)*Pi*Log[1 - x]*Log[x] - (7*Pi^2*Log[1 - x]*Log[x])/3 - 
    (37*Log[1 - x]^2*Log[x])/6 - (4*I)*Pi*Log[1 - x]^2*Log[x] - 
    (19*Log[1 - x]^3*Log[x])/4 - (37*Log[x]^2)/24 - ((19*I)/4)*Pi*Log[x]^2 + 
    (7*Pi^2*Log[x]^2)/16 + (5*Log[1 - x]*Log[x]^2)/2 - 
    ((3*I)/4)*Pi*Log[1 - x]*Log[x]^2 + (21*Log[1 - x]^2*Log[x]^2)/8 - 
    (4*Log[x]^3)/3 + ((5*I)/12)*Pi*Log[x]^3 - (Log[1 - x]*Log[x]^3)/4 + 
    (13*Log[x]^4)/48 - (4*I)*Pi*PolyLog[2, x] + (7*Pi^2*PolyLog[2, x])/12 - 
    (33*Log[1 - x]*PolyLog[2, x])/4 - (6*I)*Pi*Log[1 - x]*PolyLog[2, x] - 
    (11*Log[1 - x]^2*PolyLog[2, x])/4 + (17*Log[x]*PolyLog[2, x])/4 - 
    ((7*I)/2)*Pi*Log[x]*PolyLog[2, x] - (Log[1 - x]*Log[x]*PolyLog[2, x])/2 - 
    (3*Log[x]^2*PolyLog[2, x])/2 - (33*PolyLog[3, 1 - x])/4 - 
    (5*I)*Pi*PolyLog[3, 1 - x] - 16*Log[1 - x]*PolyLog[3, 1 - x] + 
    11*Log[x]*PolyLog[3, 1 - x] - (17*PolyLog[3, x])/4 + 
    ((9*I)/2)*Pi*PolyLog[3, x] - 4*Log[1 - x]*PolyLog[3, x] + 
    (17*Log[x]*PolyLog[3, x])/2 + 11*PolyLog[4, 1 - x] + 
    FF[x]^3*((-13*Pi^2)/6 - ((7*I)/12)*Pi^3 + (97*Pi^4)/180 - 
      (7*Pi^2*Log[1 - x])/6 - ((4*I)/3)*Pi^3*Log[1 - x] - 
      (13*Log[1 - x]^2)/6 - ((7*I)/12)*Pi*Log[1 - x]^2 + 
      (Pi^2*Log[1 - x]^2)/24 - Log[1 - x]^3/6 - ((2*I)/3)*Pi*Log[1 - x]^3 - 
      Log[1 - x]^4/8 - (2*Pi^2*Log[x])/3 - I*Pi^3*Log[x] + 
      (13*Log[1 - x]*Log[x])/3 + ((7*I)/6)*Pi*Log[1 - x]*Log[x] - 
      (17*Pi^2*Log[1 - x]*Log[x])/12 + (13*Log[1 - x]^2*Log[x])/6 + 
      (4*I)*Pi*Log[1 - x]^2*Log[x] + (3*Log[1 - x]^3*Log[x])/2 - 
      (13*Log[x]^2)/6 - ((7*I)/12)*Pi*Log[x]^2 + (5*Pi^2*Log[x]^2)/24 - 
      (5*Log[1 - x]*Log[x]^2)/6 + (2*I)*Pi*Log[1 - x]*Log[x]^2 + 
      (7*Log[1 - x]^2*Log[x]^2)/4 - Log[x]^3/6 - ((2*I)/3)*Pi*Log[x]^3 + 
      (Log[1 - x]*Log[x]^3)/2 - Log[x]^4/8 + 3*Log[1 - x]*PolyLog[2, x] + 
      (2*I)*Pi*Log[1 - x]*PolyLog[2, x] + Log[1 - x]^2*PolyLog[2, x] - 
      3*Log[x]*PolyLog[2, x] - (2*I)*Pi*Log[x]*PolyLog[2, x] - 
      Log[x]^2*PolyLog[2, x] + 3*PolyLog[3, 1 - x] + 
      (14*I)*Pi*PolyLog[3, 1 - x] + 8*Log[1 - x]*PolyLog[3, 1 - x] + 
      6*Log[x]*PolyLog[3, 1 - x] + 3*PolyLog[3, x] + 
      (14*I)*Pi*PolyLog[3, x] + 6*Log[1 - x]*PolyLog[3, x] + 
      8*Log[x]*PolyLog[3, x] - 14*PolyLog[4, 1 - x] - 14*PolyLog[4, x]) + 
    (3*PolyLog[4, x])/2 + (31*PolyLog[4, -(x/(1 - x))])/2 + 
    (2*I)*Pi*Zeta[3] + 20*Log[1 - x]*Zeta[3] - 18*Log[x]*Zeta[3] + 
    FF[x]^2*((13*Pi^2)/4 + ((53*I)/24)*Pi^3 - (317*Pi^4)/360 - 
      (46*Log[1 - x])/3 - ((13*I)/6)*Pi*Log[1 - x] + (29*Pi^2*Log[1 - x])/6 + 
      (3*I)*Pi^3*Log[1 - x] + (53*Log[1 - x]^2)/12 - 
      ((17*I)/8)*Pi*Log[1 - x]^2 + (25*Pi^2*Log[1 - x]^2)/48 - 
      (5*Log[1 - x]^3)/12 + I*Pi*Log[1 - x]^3 + (5*Log[1 - x]^4)/16 + 
      (46*Log[x])/3 + ((13*I)/6)*Pi*Log[x] - (3*Pi^2*Log[x])/4 + 
      I*Pi^3*Log[x] - (13*Log[1 - x]*Log[x])/2 - ((39*I)/4)*Pi*Log[1 - x]*
       Log[x] + (21*Pi^2*Log[1 - x]*Log[x])/8 - (33*Log[1 - x]^2*Log[x])/4 - 
      (9*I)*Pi*Log[1 - x]^2*Log[x] - (43*Log[1 - x]^3*Log[x])/12 + 
      (25*Log[x]^2)/12 + ((31*I)/8)*Pi*Log[x]^2 - (23*Pi^2*Log[x]^2)/48 - 
      (7*Log[1 - x]*Log[x]^2)/4 - (3*I)*Pi*Log[1 - x]*Log[x]^2 - 
      (25*Log[1 - x]^2*Log[x]^2)/8 + (11*Log[x]^3)/12 + I*Pi*Log[x]^3 - 
      (7*Log[1 - x]*Log[x]^3)/12 + (11*Log[x]^4)/48 - 
      (16*I)*Pi*PolyLog[2, x] + (4*Pi^2*PolyLog[2, x])/3 - 
      (25*Log[1 - x]*PolyLog[2, x])/2 - (6*I)*Pi*Log[1 - x]*PolyLog[2, x] - 
      2*Log[1 - x]^2*PolyLog[2, x] - (7*Log[x]*PolyLog[2, x])/2 - 
      2*Log[1 - x]*Log[x]*PolyLog[2, x] + Log[x]^2*PolyLog[2, x] - 
      (25*PolyLog[3, 1 - x])/2 - (24*I)*Pi*PolyLog[3, 1 - x] - 
      16*Log[1 - x]*PolyLog[3, 1 - x] - 8*Log[x]*PolyLog[3, 1 - x] + 
      (7*PolyLog[3, x])/2 - (18*I)*Pi*PolyLog[3, x] - 
      10*Log[1 - x]*PolyLog[3, x] - 8*Log[x]*PolyLog[3, x] + 
      24*PolyLog[4, 1 - x] + 18*PolyLog[4, x] + 4*PolyLog[4, -(x/(1 - x))] + 
      4*Log[1 - x]*Zeta[3] - 4*Log[x]*Zeta[3]) + 
    FF[x]*(((26*I)/3)*Pi - (19*Pi^2)/2 - ((17*I)/8)*Pi^3 + (43*Pi^4)/80 + 
      (59*Log[1 - x])/3 - ((25*I)/12)*Pi*Log[1 - x] - 
      (45*Pi^2*Log[1 - x])/8 - ((11*I)/6)*Pi^3*Log[1 - x] - 
      (19*Log[1 - x]^2)/4 + ((15*I)/8)*Pi*Log[1 - x]^2 - 
      (11*Pi^2*Log[1 - x]^2)/16 + ((5*I)/12)*Pi*Log[1 - x]^3 + 
      (3*Log[1 - x]^4)/16 - 11*Log[x] - ((77*I)/12)*Pi*Log[x] + 
      (37*Pi^2*Log[x])/24 + (I/4)*Pi^3*Log[x] + (2*Log[1 - x]*Log[x])/3 + 
      ((11*I)/4)*Pi*Log[1 - x]*Log[x] + (37*Pi^2*Log[1 - x]*Log[x])/24 + 
      14*Log[1 - x]^2*Log[x] + ((25*I)/4)*Pi*Log[1 - x]^2*Log[x] + 
      3*Log[1 - x]^3*Log[x] - (29*Log[x]^2)/12 - ((33*I)/8)*Pi*Log[x]^2 + 
      (17*Pi^2*Log[x]^2)/48 - 2*Log[1 - x]*Log[x]^2 - 
      (I/4)*Pi*Log[1 - x]*Log[x]^2 - (Log[1 - x]^2*Log[x]^2)/2 - 
      (4*Log[x]^3)/3 + ((5*I)/12)*Pi*Log[x]^3 - (Log[1 - x]*Log[x]^3)/4 + 
      (13*Log[x]^4)/48 + (16*I)*Pi*PolyLog[2, x] - (4*Pi^2*PolyLog[2, x])/3 + 
      22*Log[1 - x]*PolyLog[2, x] + ((13*I)/2)*Pi*Log[1 - x]*PolyLog[2, x] + 
      (9*Log[1 - x]^2*PolyLog[2, x])/4 - 6*Log[x]*PolyLog[2, x] - 
      (I/2)*Pi*Log[x]*PolyLog[2, x] + 2*Log[1 - x]*Log[x]*PolyLog[2, x] - 
      (5*Log[x]^2*PolyLog[2, x])/4 + 22*PolyLog[3, 1 - x] + 
      ((21*I)/2)*Pi*PolyLog[3, 1 - x] + (31*Log[1 - x]*PolyLog[3, 1 - x])/2 - 
      5*Log[x]*PolyLog[3, 1 - x] + 6*PolyLog[3, x] + 
      ((9*I)/2)*Pi*PolyLog[3, x] - 3*Log[1 - x]*PolyLog[3, x] + 
      (15*Log[x]*PolyLog[3, x])/2 - (45*PolyLog[4, 1 - x])/2 - 
      (33*PolyLog[4, x])/2 - 4*PolyLog[4, -(x/(1 - x))] - (4*I)*Pi*Zeta[3] - 
      6*Log[1 - x]*Zeta[3] + 2*Log[x]*Zeta[3]) + 
    FF[x^(-1)]*((17*Pi^4)/180 - ((37*I)/12)*Pi*Log[1 - x] + 
      (25*Pi^2*Log[1 - x])/6 - (I/8)*Pi^3*Log[1 - x] - (37*Log[1 - x]^2)/24 - 
      ((19*I)/4)*Pi*Log[1 - x]^2 - (13*Pi^2*Log[1 - x]^2)/48 - 
      (4*Log[1 - x]^3)/3 + ((5*I)/12)*Pi*Log[1 - x]^3 + Log[1 - x]^4/24 + 
      ((3*I)/4)*Pi*Log[1 - x]*Log[x] + (4*Pi^2*Log[1 - x]*Log[x])/3 + 
      (Log[1 - x]^2*Log[x])/4 + ((9*I)/4)*Pi*Log[1 - x]^2*Log[x] + 
      (13*Log[1 - x]^3*Log[x])/6 - Log[1 - x]^2*Log[x]^2 - 
      (I/4)*Pi*PolyLog[2, x] - (Pi^2*PolyLog[2, x])/12 - 
      (Log[1 - x]*PolyLog[2, x])/4 + (3*I)*Pi*Log[1 - x]*PolyLog[2, x] + 
      (3*Log[1 - x]^2*PolyLog[2, x])/2 - PolyLog[3, 1 - x]/4 + 
      ((9*I)/2)*Pi*PolyLog[3, 1 - x] + (17*Log[1 - x]*PolyLog[3, 1 - x])/2 - 
      4*Log[x]*PolyLog[3, 1 - x] + ((3*I)/2)*Pi*PolyLog[3, x] + 
      (3*Log[1 - x]*PolyLog[3, x])/2 - (17*PolyLog[4, 1 - x])/2 - 
      (11*PolyLog[4, x])/2 - (11*PolyLog[4, -(x/(1 - x))])/2 + Zeta[3]/4 - 
      ((9*I)/2)*Pi*Zeta[3] - (17*Log[1 - x]*Zeta[3])/2 + 4*Log[x]*Zeta[3]) + 
    FF[(1 - x)^(-1)]*((I/24)*Pi^3 - (3*Pi^4)/16 - (11*Pi^2*Log[1 - x]^2)/24 - 
      (11*Log[1 - x]^4)/48 + ((37*I)/12)*Pi*Log[x] - (33*Pi^2*Log[x])/8 - 
      ((3*I)/8)*Pi^3*Log[x] - I*Pi*Log[1 - x]*Log[x] - 
      (Pi^2*Log[1 - x]*Log[x])/2 + (11*Log[1 - x]^3*Log[x])/12 + 
      (37*Log[x]^2)/24 + ((19*I)/4)*Pi*Log[x]^2 - (7*Pi^2*Log[x]^2)/16 - 
      (Log[1 - x]*Log[x]^2)/2 + ((3*I)/4)*Pi*Log[1 - x]*Log[x]^2 - 
      (3*Log[1 - x]^2*Log[x]^2)/8 + (4*Log[x]^3)/3 - ((5*I)/12)*Pi*Log[x]^3 + 
      (Log[1 - x]*Log[x]^3)/4 - (13*Log[x]^4)/48 - (I/4)*Pi*PolyLog[2, x] - 
      (Pi^2*PolyLog[2, x])/12 - (Log[x]*PolyLog[2, x])/4 + 
      (3*I)*Pi*Log[x]*PolyLog[2, x] + (3*Log[x]^2*PolyLog[2, x])/2 - 
      ((3*I)/2)*Pi*PolyLog[3, 1 - x] - (3*Log[x]*PolyLog[3, 1 - x])/2 + 
      PolyLog[3, x]/4 - ((9*I)/2)*Pi*PolyLog[3, x] + 
      4*Log[1 - x]*PolyLog[3, x] - (17*Log[x]*PolyLog[3, x])/2 + 
      (11*PolyLog[4, 1 - x])/2 + (17*PolyLog[4, x])/2 - 
      (11*PolyLog[4, -(x/(1 - x))])/2 - Zeta[3]/4 + ((9*I)/2)*Pi*Zeta[3] - 
      4*Log[1 - x]*Zeta[3] + (17*Log[x]*Zeta[3])/2)) + 
  COLOR[CF^3]*(1937/192 + ((157*I)/8)*Pi - (671*Pi^2)/96 + ((17*I)/24)*Pi^3 + 
    (787*Pi^4)/960 + (157*Log[1 - x])/8 + ((635*I)/24)*Pi*Log[1 - x] + 
    (93*Pi^2*Log[1 - x])/8 + ((89*I)/24)*Pi^3*Log[1 - x] + 
    (391*Log[1 - x]^2)/48 - ((415*I)/24)*Pi*Log[1 - x]^2 + 
    (51*Pi^2*Log[1 - x]^2)/16 - (65*Log[1 - x]^3)/12 + 
    ((23*I)/6)*Pi*Log[1 - x]^3 + (133*Log[1 - x]^4)/48 + 
    FF[x^(-2)]*(-(Pi^2*Log[1 - x]^2)/2 + (I/2)*Pi*Log[1 - x]^3 + 
      Log[1 - x]^4/8) - 3*Log[x] + ((163*I)/6)*Pi*Log[x] + 
    (63*Pi^2*Log[x])/16 + (113*Log[1 - x]*Log[x])/12 + 
    ((103*I)/12)*Pi*Log[1 - x]*Log[x] - (13*Pi^2*Log[1 - x]*Log[x])/6 - 
    (445*Log[1 - x]^2*Log[x])/24 - ((21*I)/2)*Pi*Log[1 - x]^2*Log[x] - 
    (155*Log[1 - x]^3*Log[x])/12 + (151*Log[x]^2)/16 - 
    ((97*I)/24)*Pi*Log[x]^2 + (11*Pi^2*Log[x]^2)/4 + 
    (137*Log[1 - x]*Log[x]^2)/24 + ((7*I)/4)*Pi*Log[1 - x]*Log[x]^2 + 
    7*Log[1 - x]^2*Log[x]^2 - (19*Log[x]^3)/12 - ((5*I)/6)*Pi*Log[x]^3 - 
    (5*Log[1 - x]*Log[x]^3)/6 + (5*Log[x]^4)/24 + 
    FF[(1 - x)^(-2)]*((Pi^2*Log[x]^2)/2 - (I/2)*Pi*Log[x]^3 - Log[x]^4/8) - 
    ((103*I)/4)*Pi*PolyLog[2, x] - (Pi^2*PolyLog[2, x])/3 - 
    (137*Log[1 - x]*PolyLog[2, x])/4 - (8*I)*Pi*Log[1 - x]*PolyLog[2, x] - 
    7*Log[1 - x]^2*PolyLog[2, x] + (17*Log[x]*PolyLog[2, x])/2 - 
    ((3*I)/2)*Pi*Log[x]*PolyLog[2, x] + 6*Log[1 - x]*Log[x]*PolyLog[2, x] - 
    (15*Log[x]^2*PolyLog[2, x])/4 - (137*PolyLog[3, 1 - x])/4 - 
    ((13*I)/2)*Pi*PolyLog[3, 1 - x] - 20*Log[1 - x]*PolyLog[3, 1 - x] + 
    (27*Log[x]*PolyLog[3, 1 - x])/2 - (17*PolyLog[3, x])/2 - 
    (I/2)*Pi*PolyLog[3, x] - (41*Log[1 - x]*PolyLog[3, x])/2 + 
    20*Log[x]*PolyLog[3, x] - 2*PolyLog[4, 1 - x] + 
    FF[x]^3*((-73*Pi^2)/12 + ((51*I)/2)*Pi^3 + (5143*Pi^4)/360 - 
      (Pi^2*Log[1 - x])/3 - ((145*I)/6)*Pi^3*Log[1 - x] - 
      (73*Log[1 - x]^2)/12 + ((51*I)/2)*Pi*Log[1 - x]^2 + 
      (13*Pi^2*Log[1 - x]^2)/2 + (25*Log[1 - x]^3)/3 - 
      ((137*I)/6)*Pi*Log[1 - x]^3 - (155*Log[1 - x]^4)/24 + 4*Pi^2*Log[x] - 
      ((47*I)/2)*Pi^3*Log[x] + (73*Log[1 - x]*Log[x])/6 - 
      (51*I)*Pi*Log[1 - x]*Log[x] - (175*Pi^2*Log[1 - x]*Log[x])/6 + 
      9*Log[1 - x]^2*Log[x] + ((121*I)/2)*Pi*Log[1 - x]^2*Log[x] + 
      (143*Log[1 - x]^3*Log[x])/6 - (73*Log[x]^2)/12 + 
      ((51*I)/2)*Pi*Log[x]^2 + (41*Pi^2*Log[x]^2)/6 - 
      17*Log[1 - x]*Log[x]^2 + ((113*I)/2)*Pi*Log[1 - x]*Log[x]^2 + 
      (75*Log[1 - x]^2*Log[x]^2)/4 + (25*Log[x]^3)/3 - 
      ((137*I)/6)*Pi*Log[x]^3 + (131*Log[1 - x]*Log[x]^3)/6 - 
      (155*Log[x]^4)/24 + 26*Log[1 - x]*PolyLog[2, x] + 
      (4*I)*Pi*Log[1 - x]*PolyLog[2, x] + 2*Log[1 - x]^2*PolyLog[2, x] - 
      26*Log[x]*PolyLog[2, x] - (4*I)*Pi*Log[x]*PolyLog[2, x] - 
      2*Log[x]^2*PolyLog[2, x] + 26*PolyLog[3, 1 - x] + 
      (214*I)*Pi*PolyLog[3, 1 - x] + 121*Log[1 - x]*PolyLog[3, 1 - x] + 
      93*Log[x]*PolyLog[3, 1 - x] + 26*PolyLog[3, x] + 
      (214*I)*Pi*PolyLog[3, x] + 93*Log[1 - x]*PolyLog[3, x] + 
      121*Log[x]*PolyLog[3, x] - 238*PolyLog[4, 1 - x] - 238*PolyLog[4, x]) - 
    (9*PolyLog[4, x])/2 + 28*PolyLog[4, -(x/(1 - x))] + 
    FF[x]^2*((73*Pi^2)/8 - ((83*I)/4)*Pi^3 - (1799*Pi^4)/90 + 
      (251*Log[1 - x])/6 + (55*I)*Pi*Log[1 - x] + (243*Pi^2*Log[1 - x])/8 + 
      ((547*I)/12)*Pi^3*Log[1 - x] + (257*Log[1 - x]^2)/8 - 
      ((403*I)/4)*Pi*Log[1 - x]^2 - (77*Pi^2*Log[1 - x]^2)/24 - 
      (301*Log[1 - x]^3)/8 + ((523*I)/12)*Pi*Log[1 - x]^3 + 16*Log[1 - x]^4 - 
      (251*Log[x])/6 - (55*I)*Pi*Log[x] - (147*Pi^2*Log[x])/8 + 
      ((311*I)/12)*Pi^3*Log[x] - (73*Log[1 - x]*Log[x])/4 - 
      ((57*I)/2)*Pi*Log[1 - x]*Log[x] + (197*Pi^2*Log[1 - x]*Log[x])/6 - 
      (425*Log[1 - x]^2*Log[x])/8 - ((475*I)/4)*Pi*Log[1 - x]^2*Log[x] - 
      59*Log[1 - x]^3*Log[x] - (111*Log[x]^2)/8 + ((97*I)/4)*Pi*Log[x]^2 - 
      (263*Pi^2*Log[x]^2)/24 - (319*Log[1 - x]*Log[x]^2)/8 - 
      ((227*I)/4)*Pi*Log[1 - x]*Log[x]^2 - 16*Log[1 - x]^2*Log[x]^2 + 
      (101*Log[x]^3)/8 + ((299*I)/12)*Pi*Log[x]^3 - (145*Log[1 - x]*Log[x]^3)/
       6 + (71*Log[x]^4)/12 - (210*I)*Pi*PolyLog[2, x] - 
      (61*Pi^2*PolyLog[2, x])/6 - 144*Log[1 - x]*PolyLog[2, x] - 
      (6*I)*Pi*Log[1 - x]*PolyLog[2, x] - (15*Log[1 - x]^2*PolyLog[2, x])/2 - 
      66*Log[x]*PolyLog[2, x] + (6*I)*Pi*Log[x]*PolyLog[2, x] + 
      9*Log[1 - x]*Log[x]*PolyLog[2, x] - (3*Log[x]^2*PolyLog[2, x])/2 - 
      144*PolyLog[3, 1 - x] - (321*I)*Pi*PolyLog[3, 1 - x] - 
      (433*Log[1 - x]*PolyLog[3, 1 - x])/2 - (209*Log[x]*PolyLog[3, 1 - x])/
       2 + 66*PolyLog[3, x] - (321*I)*Pi*PolyLog[3, x] - 
      (349*Log[1 - x]*PolyLog[3, x])/2 - (293*Log[x]*PolyLog[3, x])/2 + 
      357*PolyLog[4, 1 - x] + 357*PolyLog[4, x] + 
      61*PolyLog[4, -(x/(1 - x))]) + (57*Zeta[3])/4 + 30*Log[1 - x]*Zeta[3] - 
    27*Log[x]*Zeta[3] + FF[x]*(-1937/96 - ((157*I)/4)*Pi + (175*Pi^2)/16 - 
      ((15*I)/8)*Pi^3 + (1343*Pi^4)/288 - (1403*Log[1 - x])/24 - 
      ((869*I)/8)*Pi*Log[1 - x] - (2257*Pi^2*Log[1 - x])/48 - 
      ((199*I)/8)*Pi^3*Log[1 - x] - (349*Log[1 - x]^2)/8 + 
      ((1159*I)/12)*Pi*Log[1 - x]^2 - (301*Pi^2*Log[1 - x]^2)/48 + 
      (871*Log[1 - x]^3)/24 - ((95*I)/4)*Pi*Log[1 - x]^3 - 
      (545*Log[1 - x]^4)/48 + (605*Log[x])/24 + ((11*I)/8)*Pi*Log[x] + 
      (217*Pi^2*Log[x])/48 - ((115*I)/24)*Pi^3*Log[x] - 
      (51*Log[1 - x]*Log[x])/4 + ((439*I)/12)*Pi*Log[1 - x]*Log[x] - 
      (16*Pi^2*Log[1 - x]*Log[x])/3 + (1571*Log[1 - x]^2*Log[x])/24 + 
      ((131*I)/2)*Pi*Log[1 - x]^2*Log[x] + (81*Log[1 - x]^3*Log[x])/2 + 
      (19*Log[x]^2)/8 - ((341*I)/12)*Pi*Log[x]^2 + (27*Pi^2*Log[x]^2)/16 + 
      (851*Log[1 - x]*Log[x]^2)/24 + I*Pi*Log[1 - x]*Log[x]^2 - 
      (15*Log[1 - x]^2*Log[x]^2)/4 - (335*Log[x]^3)/24 - 
      ((61*I)/12)*Pi*Log[x]^3 + (53*Log[1 - x]*Log[x]^3)/12 - 
      (61*Log[x]^4)/48 + (210*I)*Pi*PolyLog[2, x] + (61*Pi^2*PolyLog[2, x])/
       6 + (643*Log[1 - x]*PolyLog[2, x])/4 + ((17*I)/2)*Pi*Log[1 - x]*
       PolyLog[2, x] + (35*Log[1 - x]^2*PolyLog[2, x])/4 + 
      (197*Log[x]*PolyLog[2, x])/4 - ((17*I)/2)*Pi*Log[x]*PolyLog[2, x] - 
      9*Log[1 - x]*Log[x]*PolyLog[2, x] + (Log[x]^2*PolyLog[2, x])/4 + 
      (643*PolyLog[3, 1 - x])/4 + (114*I)*Pi*PolyLog[3, 1 - x] + 
      (191*Log[1 - x]*PolyLog[3, 1 - x])/2 + (37*Log[x]*PolyLog[3, 1 - x])/
       2 - (197*PolyLog[3, x])/4 + (114*I)*Pi*PolyLog[3, x] + 
      (177*Log[1 - x]*PolyLog[3, x])/2 + (51*Log[x]*PolyLog[3, x])/2 - 
      (225*PolyLog[4, 1 - x])/2 - (225*PolyLog[4, x])/2 - 
      61*PolyLog[4, -(x/(1 - x))] - (57*Zeta[3])/2 - 3*Log[1 - x]*Zeta[3] - 
      3*Log[x]*Zeta[3]) + FF[x^(-1)]*((13*Pi^4)/60 + 
      ((159*I)/8)*Pi*Log[1 - x] - (Pi^2*Log[1 - x])/4 - 
      ((13*I)/24)*Pi^3*Log[1 - x] + (159*Log[1 - x]^2)/16 - 
      ((91*I)/24)*Pi*Log[1 - x]^2 + (107*Pi^2*Log[1 - x]^2)/48 - 
      (47*Log[1 - x]^3)/24 - ((19*I)/12)*Pi*Log[1 - x]^3 - 
      (17*Log[1 - x]^4)/48 + ((59*I)/12)*Pi*Log[1 - x]*Log[x] + 
      (13*Pi^2*Log[1 - x]*Log[x])/3 + (59*Log[1 - x]^2*Log[x])/24 + 
      ((9*I)/4)*Pi*Log[1 - x]^2*Log[x] + (10*Log[1 - x]^3*Log[x])/3 - 
      (I/2)*Pi*Log[1 - x]*Log[x]^2 - (5*Log[1 - x]^2*Log[x]^2)/2 + 
      2*Pi^2*PolyLog[2, x] + ((7*I)/2)*Pi*Log[1 - x]*PolyLog[2, x] + 
      (9*Log[1 - x]^2*PolyLog[2, x])/4 - I*Pi*Log[x]*PolyLog[2, x] - 
      Log[1 - x]*Log[x]*PolyLog[2, x] + ((17*I)/2)*Pi*PolyLog[3, 1 - x] + 
      (33*Log[1 - x]*PolyLog[3, 1 - x])/2 - 8*Log[x]*PolyLog[3, 1 - x] + 
      (2*I)*Pi*PolyLog[3, x] + 2*Log[1 - x]*PolyLog[3, x] - 
      (39*PolyLog[4, 1 - x])/2 - 9*PolyLog[4, x] - 
      9*PolyLog[4, -(x/(1 - x))] - ((17*I)/2)*Pi*Zeta[3] - 
      (33*Log[1 - x]*Zeta[3])/2 + 8*Log[x]*Zeta[3]) + 
    FF[(1 - x)^(-1)]*((-29*Pi^4)/40 + (I/6)*Pi^3*Log[1 - x] - 
      (3*Pi^2*Log[1 - x]^2)/4 - (3*Log[1 - x]^4)/8 - ((159*I)/8)*Pi*Log[x] + 
      (Pi^2*Log[x])/4 - (I/24)*Pi^3*Log[x] - ((59*I)/12)*Pi*Log[1 - x]*
       Log[x] - (2*Pi^2*Log[1 - x]*Log[x])/3 - (I/2)*Pi*Log[1 - x]^2*Log[x] + 
      (3*Log[1 - x]^3*Log[x])/2 - (159*Log[x]^2)/16 + 
      ((91*I)/24)*Pi*Log[x]^2 - (161*Pi^2*Log[x]^2)/48 - 
      (59*Log[1 - x]*Log[x]^2)/24 + ((5*I)/4)*Pi*Log[1 - x]*Log[x]^2 - 
      (3*Log[1 - x]^2*Log[x]^2)/4 + (47*Log[x]^3)/24 + 
      ((19*I)/12)*Pi*Log[x]^3 + (5*Log[1 - x]*Log[x]^3)/12 - Log[x]^4/48 + 
      2*Pi^2*PolyLog[2, x] - I*Pi*Log[1 - x]*PolyLog[2, x] + 
      ((7*I)/2)*Pi*Log[x]*PolyLog[2, x] - Log[1 - x]*Log[x]*PolyLog[2, x] + 
      (9*Log[x]^2*PolyLog[2, x])/4 - (2*I)*Pi*PolyLog[3, 1 - x] - 
      2*Log[x]*PolyLog[3, 1 - x] - ((17*I)/2)*Pi*PolyLog[3, x] + 
      8*Log[1 - x]*PolyLog[3, x] - (33*Log[x]*PolyLog[3, x])/2 + 
      9*PolyLog[4, 1 - x] + (39*PolyLog[4, x])/2 - 
      9*PolyLog[4, -(x/(1 - x))] + ((17*I)/2)*Pi*Zeta[3] - 
      8*Log[1 - x]*Zeta[3] + (33*Log[x]*Zeta[3])/2))}


==> anc/HelAmpl_Tree.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{0, COLOR[1], COLOR[1], 0}


==> anc/README <==
"Di-photon amplitudes in three-loop Quantum Chromodynamics"
Fabrizio Caola, Andreas von Manteuffel, Lorenzo Tancredi

The files integralfamilies_3L.yaml and kinematics.yaml contain the integral families
used for the reduction to master integrals and the kinematics of the process, 
in Reduze 2 readable format, see arXiv:1201.4330.

The remaining files contain the analytic results in Mathematica readable form
for the form factors (Eq. (9)) and the helicity amplitudes (Eq. (20))
defined in the paper. 

- Fjs_Tree.m provides the list of the 5 form factors in the order {F1,F2,F3,F4,F5} at tree level.

- Fjs_nL.m   provides the list of the 5 form factors in the order {F1,F2,F3,F4,F5} at n loops,
             expanded through weight 6, in terms of Harmonic Polylogarithms with indices aj={0,1}.



- HelAmpl_Tree      provides the list of the 4 helicity-amplitude coefficients in the order
                    {alpha,beta,gamma,delta} at tree level.


- HelAmpl_nL_HPLs.m provides the list of the 4 helicity-amplitude coefficients in the order
                    {alpha,beta,gamma,delta} at n loops, through weight 6, in terms
		    of Harmonic Polylogarithms with indices {0,1}

- HelAmpl_nL_Lis.m  provides the list of the 4 helicity-amplitude coefficients in the order
                    {alpha,beta,gamma,delta} at n loops, through weight 6, in terms
		    of Classical Polylogarithms PolyLog[k,x] and Li[{n1,...,nk},x1,...,xk]
		    as defined in hep-ph/0410259, Eq.(14).



Each file above "name_file.m" can be loaded in mathematica as

   name = Get["~/path_to_file/name_file.m"] ;

and name will be a list containing either the form factors or the helicity amplitudes,
as described above.


***********************
NOTATION:
***********************

The result is expressed in terms of s = (p1+p2)^2, and x = -t/s, see Eqs.(2) and (3),
and of the color and electroweak factors: Nc,CF,CA,Nf,NfV,NfV2,d[a,b,c]^2.

Explicitly, for QCD they are defined as follows:

Nc = 3 (number of colors)
CF = (Nc^2-1)/2/Nc
CA = Nc
d[a,b,c]^2 = (Nc^2-4)*(Nc^2-1)/Nc

Nf = 5 (number of massless quark flavours)
NfV  = Sum[ eq[j]/eq[i]^2, {j,1,Nf}]
NfV2 = Sum[ eq[j]^2/eq[i]^2, {j,1,Nf}]
where eq[j] is the electric charge of a quark of flavour j, in units of e and eq[i] is the charge of the incoming quark.

In each file, the rational prefactors are collected in the function FF and can be extracted explicitly as
 "/.FF[x_] :>  x"

The color factors are collected in the function COLOR and can be extracted explicitly as
 "/. COLOR[x_] :> x"

Finally we define Harmonic Polylogarithms as

  G[{a1,...,an}, x] = Integrate[ 1/(t-a1) G[{a2,...,an}, t] ,{t,0,x} ]
  with aj = {0,1}.



==> anc/integralfamilies_3L.yaml <==
integralfamilies:

  - name: "PL"
    loop_momenta: [k1, k2, k3]
    propagators:
      - [ "k1", 0 ]
      - [ "k2", 0 ]
      - [ "k3", 0 ]
      - [ "k1-p1", 0 ]
      - [ "k2-p1", 0 ]
      - [ "k3-p1", 0 ]
      - [ "k1-p1-p2", 0 ]
      - [ "k2-p1-p2", 0 ]
      - [ "k3-p1-p2", 0 ]
      - [ "k1-p1-p2-p3", 0 ]
      - [ "k2-p1-p2-p3", 0 ]
      - [ "k3-p1-p2-p3", 0 ]
      - [ "k1-k2", 0 ]
      - [ "k1-k3", 0 ]
      - [ "k2-k3", 0 ]
    cut_propagators: []
    permutation_symmetries:
      - [[1, 2], [4, 5], [7, 8], [10, 11], [14, 15]]
      - [[1, 2], [4, 11], [5, 10], [6, 12], [7, 8], [14, 15]]
      - [[1, 2, 3], [4, 5, 6], [7, 8, 9], [10, 11, 12], [13, 15, 14]]
      - [[1, 2, 3], [4, 11, 6, 10, 5, 12], [7, 8, 9], [13, 15, 14]]
      - [[1, 3], [4, 6], [7, 9], [10, 12], [13, 15]]
      - [[1, 3], [4, 12], [5, 11], [6, 10], [7, 9], [13, 15]]
      - [[1, 3, 2], [4, 6, 5], [7, 9, 8], [10, 12, 11], [13, 14, 15]]
      - [[1, 3, 2], [4, 12, 5, 10, 6, 11], [7, 9, 8], [13, 14, 15]]
      - [[1, 7], [2, 8], [3, 9]]
      - [[1, 7], [2, 8], [3, 9], [4, 10], [5, 11], [6, 12]]
      - [[1, 7], [2, 9], [3, 8], [4, 10], [5, 12], [6, 11], [13, 14]]
      - [[1, 7], [2, 9], [3, 8], [5, 6], [11, 12], [13, 14]]
      - [[1, 8], [2, 7], [3, 9], [4, 5], [10, 11], [14, 15]]
      - [[1, 8], [2, 7], [3, 9], [4, 11], [5, 10], [6, 12], [14, 15]]
      - [[1, 8, 3, 7, 2, 9], [4, 5, 6], [10, 11, 12], [13, 15, 14]]
      - [[1, 8, 3, 7, 2, 9], [4, 11, 6, 10, 5, 12], [13, 15, 14]]
      - [[1, 9], [2, 8], [3, 7], [4, 6], [10, 12], [13, 15]]
      - [[1, 9], [2, 8], [3, 7], [4, 12], [5, 11], [6, 10], [13, 15]]
      - [[1, 9, 2, 7, 3, 8], [4, 6, 5], [10, 12, 11], [13, 14, 15]]
      - [[1, 9, 2, 7, 3, 8], [4, 12, 5, 10, 6, 11], [13, 14, 15]]
      - [[2, 3], [4, 10], [5, 12], [6, 11], [8, 9], [13, 14]]
      - [[2, 3], [5, 6], [8, 9], [11, 12], [13, 14]]
      - [[4, 10], [5, 11], [6, 12]]
    kinematics: ""

  - name: "NPL1"
    loop_momenta: [k1, k2, k3]
    propagators:
      - [ "k1", 0 ]
      - [ "k2", 0 ]
      - [ "k3", 0 ]
      - [ "k1-p1", 0 ]
      - [ "k2-p1", 0 ]
      - [ "k3-p1", 0]
      - [ "k1-p1-p2", 0 ]
      - [ "k2-p1-p2", 0 ]
      - [ "k3-p1-p2", 0 ]
      - [ "k1-p1-p2-p3", 0 ]
      - [ "k2-p1-p2-p3", 0 ]
      - [ "k3-p1-p2-p3", 0 ]
      - [ "k1-k2", 0 ]
      - [ "k2-k3", 0 ]
      - [ "k1-k2+k3", 0]
    cut_propagators: []
    permutation_symmetries:
      - [[1, 3], [4, 6], [7, 9], [10, 12], [13, 14]]
      - [[1, 3], [4, 12], [5, 11], [6, 10], [7, 9], [13, 14]]
      - [[4, 10], [5, 11], [6, 12]]
    kinematics: ""

  - name: "NPL2"
    loop_momenta: [k1, k2, k3]
    propagators:
      - [ "k1", 0 ]
      - [ "k2", 0 ]
      - [ "k3", 0 ]
      - [ "k1-p1", 0 ]
      - [ "k2-p1", 0 ]
      - [ "k3-p1", 0]
      - [ "k1-p1-p2", 0 ]
      - [ "k3-p1-p2", 0 ]
      - [ "k1-k2", 0 ]
      - [ "k2-k3", 0 ]
      - [ "k1-k2-p3", 0] 
      - [ "k2-k3+p1+p2+p3", 0]
      - [ "k2+p3", 0 ]
      - [ "k1-k3", 0 ]
      - [ "k2-p1-p2", 0]
    cut_propagators: []
    permutation_symmetries:
      - [[1, 8], [2, 15], [3, 7], [4, 6], [9, 10], [11, 12]]
    kinematics: ""



==> anc/kinematics.yaml <==
---
kinematics :
  incoming_momenta: [ p1, p2, p3, p4 ]
  outgoing_momenta: [  ]
  momentum_conservation: [p4, "-p1 - p2 - p3"]
  kinematic_invariants:
    - [s12, 2]
    - [s23, 2]
  scalarproduct_rules:
    - [[p1,p1],  0]
    - [[p2,p2],  0]
    - [[p3,p3],  0]
    - [[p1,p2],  "s12/2"]
    - [[p2,p3],  "s23/2"]
    - [[p1,p3],  "(-s12-s23)/2"]
  symbol_to_replace_by_one: s23

